Constraining exotic compact stars composed of bosonic and fermionic dark matter with gravitational wave events

We investigate neutron star-black hole (NS-BH) merger candidates as a test for compact exotic objects. Using the events GW190814, GW200105 and GW200115 measured by the LIGO-Virgo collabration, which represent a broad profile of the masses in the NS mass spectrum, we demonstrate the constraining power for the parameter spaces of compact stars consisting of dark matter for future measurements. We consider three possible cases of dark matter stars: self-interacting, purely bosonic or fermionic dark matter stars, stars consisting of a mixture of interacting bosonic and fermionic matter, as well as the limiting case of selfbound stars. We find that the scale of those hypothetical objects are dominated by the one of the strong interaction. The presence of fermionic dark matter requires a dark matter particle of the GeV mass scale, while the bosonic dark matter particle mass can be arbitrarily large or small. In the limiting case of a selfbound linear equation of state, we find that the vacuum energy of those configurations has to be similar to the one of QCD.

==> anc/TOV-Output-e0-1.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.983170e-02 8.041016e-10 1.000000e-08 
7.145967e-02 1.369935e-09 1.450829e-08 
8.418104e-02 2.239545e-09 2.104904e-08 
1.035372e-01 4.166828e-09 3.053856e-08 
1.260734e-01 7.522929e-09 4.430621e-08 
1.483299e-01 1.225188e-08 6.428073e-08 
1.805675e-01 2.210221e-08 9.326033e-08 
2.147076e-01 3.715861e-08 1.353048e-07 
2.601616e-01 6.610689e-08 1.963041e-07 
3.185846e-01 1.213923e-07 2.848036e-07 
3.794853e-01 2.051644e-07 4.132012e-07 
4.634206e-01 3.736312e-07 5.994843e-07 
5.533931e-01 6.362364e-07 8.697490e-07 
6.652003e-01 1.105032e-06 1.261857e-06 
8.043104e-01 1.953390e-06 1.830738e-06 
9.695673e-01 3.421781e-06 2.656088e-06 
1.168936e+00 5.996415e-06 3.853529e-06 
1.413647e+00 1.060578e-05 5.590810e-06 
1.696927e+00 1.834470e-05 8.111308e-06 
2.053860e+00 3.252637e-05 1.176812e-05 
2.477930e+00 5.712068e-05 1.707353e-05 
2.968571e+00 9.821385e-05 2.477076e-05 
3.578823e+00 1.720906e-04 3.593814e-05 
4.325727e+00 3.038938e-04 5.214008e-05 
5.218520e+00 5.335794e-04 7.564633e-05 
6.256828e+00 9.196836e-04 1.097499e-04 
7.568996e+00 1.628231e-03 1.592283e-04 
9.106168e+00 2.835609e-03 2.310130e-04 
1.097724e+01 4.967905e-03 3.351603e-04 
1.321324e+01 8.665653e-03 4.862602e-04 
1.587964e+01 1.504568e-02 7.054802e-04 
1.908702e+01 2.613806e-02 1.023531e-03 
2.296304e+01 4.553954e-02 1.484968e-03 
2.765351e+01 7.959675e-02 2.154435e-03 
3.313242e+01 1.370619e-01 3.125716e-03 
3.970863e+01 2.363433e-01 4.534879e-03 
4.746157e+01 4.045509e-01 6.579332e-03 
5.659845e+01 6.884455e-01 9.545485e-03 
6.714846e+01 1.155407e+00 1.384886e-02 
7.917586e+01 1.907640e+00 2.009233e-02 
9.248867e+01 3.071799e+00 2.915053e-02 
1.069451e+02 4.816559e+00 4.229243e-02 
1.217782e+02 7.252838e+00 6.135907e-02 
1.362652e+02 1.043671e+01 8.902151e-02 
1.494712e+02 1.426981e+01 1.291550e-01 
1.602754e+02 1.841533e+01 1.873817e-01 
1.678978e+02 2.241475e+01 2.718588e-01 
1.720519e+02 2.583312e+01 3.944206e-01 
1.728080e+02 2.833707e+01 5.722368e-01 
1.706773e+02 2.981392e+01 8.302176e-01 
1.664898e+02 3.036404e+01 1.204504e+00 
1.608305e+02 3.010331e+01 1.747528e+00 
1.545007e+02 2.927888e+01 2.535364e+00 
1.481478e+02 2.811394e+01 3.678380e+00 
1.420066e+02 2.673184e+01 5.336699e+00 
1.365793e+02 2.531640e+01 7.742637e+00 
1.321431e+02 2.398065e+01 1.123324e+01 
1.286956e+02 2.277150e+01 1.629751e+01 
1.264025e+02 2.176294e+01 2.364489e+01 
1.252107e+02 2.098242e+01 3.430469e+01 
1.252081e+02 2.047972e+01 4.977024e+01 
1.260266e+02 2.022060e+01 7.220809e+01 
1.274926e+02 2.019753e+01 1.047616e+02 
1.294183e+02 2.038849e+01 1.519911e+02 
1.314184e+02 2.071860e+01 2.205131e+02 
1.332611e+02 2.112442e+01 3.199267e+02 
1.348221e+02 2.155236e+01 4.641589e+02 
1.358633e+02 2.192051e+01 6.734151e+02 
1.364723e+02 2.221554e+01 9.770100e+02 
1.366272e+02 2.240839e+01 1.417474e+03 
1.365555e+02 2.253052e+01 2.056512e+03 
1.363178e+02 2.258580e+01 2.983647e+03 
1.358304e+02 2.255399e+01 4.328761e+03 
1.353686e+02 2.249450e+01 6.280291e+03 
1.348677e+02 2.239859e+01 9.111628e+03 
1.344624e+02 2.230037e+01 1.321941e+04 
1.341351e+02 2.220309e+01 1.917910e+04 
1.339193e+02 2.212022e+01 2.782559e+04 
1.336975e+02 2.203400e+01 4.037017e+04 
1.337239e+02 2.200043e+01 5.857021e+04 
1.337097e+02 2.196463e+01 8.497534e+04 
1.337730e+02 2.195241e+01 1.232847e+05 
1.339254e+02 2.196687e+01 1.788650e+05 
1.340213e+02 2.197819e+01 2.595024e+05 
1.341969e+02 2.201286e+01 3.764936e+05 
1.342518e+02 2.202857e+01 5.462277e+05 
1.343396e+02 2.205467e+01 7.924829e+05 
1.344095e+02 2.207908e+01 1.149757e+06 
1.344601e+02 2.209995e+01 1.668101e+06 
1.344482e+02 2.210727e+01 2.420128e+06 
1.344778e+02 2.212141e+01 3.511192e+06 
1.344448e+02 2.212069e+01 5.094138e+06 
1.344013e+02 2.211563e+01 7.390722e+06 
1.343753e+02 2.211206e+01 1.072267e+07 
1.343194e+02 2.210068e+01 1.555676e+07 
1.343468e+02 2.210490e+01 2.257020e+07 
1.343105e+02 2.209533e+01 3.274549e+07 
1.343199e+02 2.209461e+01 4.750810e+07 
1.342446e+02 2.207666e+01 6.892612e+07 
1.343120e+02 2.208792e+01 1.000000e+08 


==> anc/TOV-Output-e0-10.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.758870e-03 7.170157e-12 1.000000e-08 
6.910205e-03 1.238767e-11 1.450829e-08 
8.515272e-03 2.317995e-11 2.104904e-08 
1.000024e-02 3.754464e-11 3.053856e-08 
1.211619e-02 6.677511e-11 4.430621e-08 
1.464960e-02 1.180304e-10 6.428073e-08 
1.804144e-02 2.204604e-10 9.326033e-08 
2.192337e-02 3.955839e-10 1.353048e-07 
2.599943e-02 6.597940e-10 1.963041e-07 
3.120443e-02 1.140685e-09 2.848036e-07 
3.812327e-02 2.080115e-09 4.132012e-07 
4.617405e-02 3.695820e-09 5.994843e-07 
5.587186e-02 6.547812e-09 8.697490e-07 
6.742962e-02 1.150984e-08 1.261857e-06 
8.033079e-02 1.946091e-08 1.830738e-06 
9.744046e-02 3.473242e-08 2.656088e-06 
1.178481e-01 6.144469e-08 3.853529e-06 
1.403241e-01 1.037322e-07 5.590810e-06 
1.706276e-01 1.864942e-07 8.111308e-06 
2.053115e-01 3.249055e-07 1.176812e-05 
2.455046e-01 5.555164e-07 1.707353e-05 
2.988001e-01 1.001522e-06 2.477076e-05 
3.587894e-01 1.733955e-06 3.593814e-05 
4.322384e-01 3.031724e-06 5.214008e-05 
5.172338e-01 5.194953e-06 7.564633e-05 
6.244302e-01 9.140596e-06 1.097499e-04 
7.565926e-01 1.625967e-05 1.592283e-04 
9.095507e-01 2.824945e-05 2.310130e-04 
1.098651e+00 4.978677e-05 3.351603e-04 
1.323473e+00 8.703377e-05 4.862602e-04 
1.586421e+00 1.499029e-04 7.054802e-04 
1.915064e+00 2.637069e-04 1.023531e-03 
2.312405e+00 4.642874e-04 1.484968e-03 
2.775581e+00 8.029591e-04 2.154435e-03 
3.343195e+00 1.403358e-03 3.125716e-03 
4.031414e+00 2.461097e-03 4.534879e-03 
4.850410e+00 4.287460e-03 6.579332e-03 
5.843227e+00 7.498551e-03 9.545485e-03 
7.020326e+00 1.301123e-02 1.384886e-02 
8.434117e+00 2.257841e-02 2.009233e-02 
1.013816e+01 3.925724e-02 2.915053e-02 
1.215136e+01 6.770154e-02 4.229243e-02 
1.453884e+01 1.162234e-01 6.135907e-02 
1.733789e+01 1.977455e-01 8.902151e-02 
2.057945e+01 3.322414e-01 1.291550e-01 
2.429416e+01 5.502418e-01 1.873817e-01 
2.843295e+01 8.905155e-01 2.718588e-01 
3.293668e+01 1.402807e+00 3.944206e-01 
3.762948e+01 2.130936e+00 5.722368e-01 
4.226123e+01 3.095800e+00 8.302176e-01 
4.653813e+01 4.275198e+00 1.204504e+00 
5.008613e+01 5.568685e+00 1.747528e+00 
5.272237e+01 6.860491e+00 2.535364e+00 
5.424392e+01 7.985536e+00 3.678380e+00 
5.466471e+01 8.832735e+00 5.336699e+00 
5.415422e+01 9.363322e+00 7.742637e+00 
5.292961e+01 9.587694e+00 1.123324e+01 
5.121047e+01 9.548684e+00 1.629751e+01 
4.925932e+01 9.323472e+00 2.364489e+01 
4.720221e+01 8.960908e+00 3.430469e+01 
4.524671e+01 8.535100e+00 4.977024e+01 
4.349831e+01 8.090388e+00 7.220809e+01 
4.201748e+01 7.658140e+00 1.047616e+02 
4.087484e+01 7.268418e+00 1.519911e+02 
4.008811e+01 6.937912e+00 2.205131e+02 
3.963399e+01 6.674566e+00 3.199267e+02 
3.957186e+01 6.499972e+00 4.641589e+02 
3.978271e+01 6.403056e+00 6.734151e+02 
4.021338e+01 6.382320e+00 9.770100e+02 
4.081620e+01 6.433850e+00 1.417474e+03 
4.145867e+01 6.533128e+00 2.056512e+03 
4.206283e+01 6.660100e+00 2.983647e+03 
4.252475e+01 6.785132e+00 4.328761e+03 
4.288998e+01 6.906880e+00 6.280291e+03 
4.311882e+01 7.007350e+00 9.111628e+03 
4.321426e+01 7.078968e+00 1.321941e+04 
4.319592e+01 7.120147e+00 1.917910e+04 
4.312556e+01 7.140652e+00 2.782559e+04 
4.297398e+01 7.133190e+00 4.037017e+04 
4.283241e+01 7.117180e+00 5.857021e+04 
4.266305e+01 7.086138e+00 8.497534e+04 
4.253324e+01 7.055890e+00 1.232847e+05 
4.244199e+01 7.028342e+00 1.788650e+05 
4.235212e+01 6.998092e+00 2.595024e+05 
4.231429e+01 6.977348e+00 3.764936e+05 
4.229423e+01 6.960751e+00 5.462277e+05 
4.229910e+01 6.950903e+00 7.924829e+05 
4.229674e+01 6.942026e+00 1.149757e+06 
4.232677e+01 6.942410e+00 1.668101e+06 
4.237636e+01 6.949419e+00 2.420128e+06 
4.240555e+01 6.954647e+00 3.511192e+06 
4.243874e+01 6.962539e+00 5.094138e+06 
4.248143e+01 6.973650e+00 7.390722e+06 
4.250867e+01 6.982339e+00 1.072267e+07 
4.250316e+01 6.984566e+00 1.555676e+07 
4.251764e+01 6.990669e+00 2.257020e+07 
4.251389e+01 6.992581e+00 3.274549e+07 
4.249000e+01 6.989744e+00 4.750810e+07 
4.249910e+01 6.992930e+00 6.892612e+07 
4.250434e+01 6.994659e+00 1.000000e+08 


==> anc/TOV-Output-e0-100.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.763875e-03 7.188869e-11 1.000000e-06 
7.927761e-03 1.870546e-10 1.757511e-06 
1.015811e-02 3.935101e-10 3.088844e-06 
1.363899e-02 9.524965e-10 5.428675e-06 
1.826425e-02 2.287297e-09 9.540955e-06 
2.411330e-02 5.263647e-09 1.676833e-05 
3.244065e-02 1.281698e-08 2.947052e-05 
4.238323e-02 2.858244e-08 5.179475e-05 
5.640532e-02 6.737170e-08 9.102982e-05 
7.595722e-02 1.645224e-07 1.599859e-04 
9.999944e-02 3.754146e-07 2.811769e-04 
1.333961e-01 8.911457e-07 4.941713e-04 
1.766269e-01 2.068674e-06 8.685114e-04 
2.330173e-01 4.749956e-06 1.526418e-03 
3.105725e-01 1.124657e-05 2.682696e-03 
4.096926e-01 2.581766e-05 4.714866e-03 
5.442915e-01 6.054190e-05 8.286428e-03 
7.222229e-01 1.414517e-04 1.456348e-02 
9.587141e-01 3.309174e-04 2.559548e-02 
1.269308e+00 7.681686e-04 4.498433e-02 
1.681306e+00 1.785972e-03 7.906043e-02 
2.225358e+00 4.144261e-03 1.389495e-01 
2.939969e+00 9.568058e-03 2.442053e-01 
3.865791e+00 2.180113e-02 4.291934e-01 
5.071972e+00 4.942592e-02 7.543120e-01 
6.584873e+00 1.088850e-01 1.325711e+00 
8.432088e+00 2.312596e-01 2.329952e+00 
1.056747e+01 4.640300e-01 4.094915e+00 
1.281469e+01 8.539524e-01 7.196857e+00 
1.487643e+01 1.403750e+00 1.264855e+01 
1.641649e+01 2.028778e+00 2.222996e+01 
1.718974e+01 2.572561e+00 3.906940e+01 
1.720708e+01 2.918397e+00 6.866488e+01 
1.664878e+01 3.037201e+00 1.206793e+02 
1.575920e+01 2.973430e+00 2.120951e+02 
1.478966e+01 2.806092e+00 3.727594e+02 
1.389703e+01 2.596161e+00 6.551286e+02 
1.318038e+01 2.388033e+00 1.151395e+03 
1.272085e+01 2.215570e+00 2.023590e+03 
1.252050e+01 2.092924e+00 3.556480e+03 
1.255871e+01 2.028607e+00 6.250552e+03 
1.277343e+01 2.021387e+00 1.098541e+04 
1.307327e+01 2.059276e+00 1.930698e+04 
1.335954e+01 2.120527e+00 3.393222e+04 
1.355195e+01 2.179632e+00 5.963623e+04 
1.365030e+01 2.225337e+00 1.048113e+05 
1.365881e+01 2.249983e+00 1.842070e+05 
1.362311e+01 2.258601e+00 3.237458e+05 
1.354268e+01 2.249997e+00 5.689866e+05 
1.347413e+01 2.237068e+00 1.000000e+06 


==> anc/TOV-Output-e0-1000.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.822670e-03 2.273216e-11 1.000000e-05 
2.395541e-03 5.160929e-11 1.599859e-05 
2.972580e-03 9.860926e-11 2.559548e-05 
3.768248e-03 2.008794e-10 4.094915e-05 
4.819746e-03 4.203291e-10 6.551286e-05 
6.123021e-03 8.618152e-10 1.048113e-04 
7.632197e-03 1.669036e-09 1.676833e-04 
9.705592e-03 3.432283e-09 2.682696e-04 
1.221910e-02 6.849116e-09 4.291934e-04 
1.557412e-02 1.418168e-08 6.866488e-04 
1.975040e-02 2.892312e-08 1.098541e-03 
2.512671e-02 5.955587e-08 1.757511e-03 
3.146949e-02 1.170005e-07 2.811769e-03 
4.000417e-02 2.403450e-07 4.498433e-03 
5.061015e-02 4.866690e-07 7.196857e-03 
6.422992e-02 9.947987e-07 1.151395e-02 
8.151219e-02 2.033267e-06 1.842070e-02 
1.028273e-01 4.081859e-06 2.947052e-02 
1.302645e-01 8.298899e-06 4.714866e-02 
1.645211e-01 1.671945e-05 7.543120e-02 
2.083623e-01 3.396551e-05 1.206793e-01 
2.629101e-01 6.824042e-05 1.930698e-01 
3.331301e-01 1.388423e-04 3.088844e-01 
4.199777e-01 2.782648e-04 4.941713e-01 
5.318605e-01 5.653623e-04 7.906043e-01 
6.713050e-01 1.137478e-03 1.264855e+00 
8.476248e-01 2.291862e-03 2.023590e+00 
1.065397e+00 4.557765e-03 3.237458e+00 
1.338926e+00 9.067588e-03 5.179475e+00 
1.674898e+00 1.781482e-02 8.286428e+00 
2.082696e+00 3.445085e-02 1.325711e+01 
2.561569e+00 6.468413e-02 2.120951e+01 
3.107477e+00 1.171171e-01 3.393222e+01 
3.694014e+00 2.010151e-01 5.428675e+01 
4.280614e+00 3.228654e-01 8.685114e+01 
4.800768e+00 4.766485e-01 1.389495e+02 
5.192085e+00 6.417793e-01 2.222996e+02 
5.413584e+00 7.888278e-01 3.556480e+02 
5.463305e+00 8.945433e-01 5.689866e+02 
5.371092e+00 9.501394e-01 9.102982e+02 
5.177265e+00 9.585696e-01 1.456348e+03 
4.931820e+00 9.329548e-01 2.329952e+03 
4.677276e+00 8.874570e-01 3.727594e+03 
4.438229e+00 8.322645e-01 5.963623e+03 
4.237002e+00 7.765781e-01 9.540955e+03 
4.086761e+00 7.264984e-01 1.526418e+04 
3.992713e+00 6.857913e-01 2.442053e+04 
3.956420e+00 6.571294e-01 3.906940e+04 
3.970901e+00 6.414108e-01 6.250552e+04 
4.026424e+00 6.386726e-01 1.000000e+05 


==> anc/TOV-Output-e0-1001.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.848204e-03 2.372471e-11 1.000000e-05 
2.373616e-03 5.025534e-11 1.599859e-05 
3.022002e-03 1.037135e-10 2.559548e-05 
3.800692e-03 2.063189e-10 4.094915e-05 
4.730852e-03 3.978957e-10 6.551286e-05 
6.118275e-03 8.606727e-10 1.048113e-04 
7.628836e-03 1.668499e-09 1.676833e-04 
9.607569e-03 3.332664e-09 2.682696e-04 
1.236173e-02 7.098871e-09 4.291934e-04 
1.569941e-02 1.454123e-08 6.866488e-04 
1.981387e-02 2.923208e-08 1.098541e-03 
2.511155e-02 5.950759e-08 1.757511e-03 
3.158358e-02 1.183959e-07 2.811769e-03 
3.984154e-02 2.376631e-07 4.498433e-03 
5.075762e-02 4.914265e-07 7.196857e-03 
6.406196e-02 9.880020e-07 1.151395e-02 
8.122165e-02 2.013614e-06 1.842070e-02 
1.028866e-01 4.093016e-06 2.947052e-02 
1.294212e-01 8.146908e-06 4.714866e-02 
1.642320e-01 1.664810e-05 7.543120e-02 
2.079512e-01 3.379866e-05 1.206793e-01 
2.624339e-01 6.793818e-05 1.930698e-01 
3.327112e-01 1.384575e-04 3.088844e-01 
4.205564e-01 2.796947e-04 4.941713e-01 
5.308123e-01 5.625892e-04 7.906043e-01 
6.697697e-01 1.130826e-03 1.264855e+00 
8.464961e-01 2.285001e-03 2.023590e+00 
1.065342e+00 4.561546e-03 3.237458e+00 
1.336862e+00 9.034782e-03 5.179475e+00 
1.672746e+00 1.776395e-02 8.286428e+00 
2.078159e+00 3.426185e-02 1.325711e+01 
2.559289e+00 6.457438e-02 2.120951e+01 
3.104356e+00 1.168785e-01 3.393222e+01 
3.693974e+00 2.011693e-01 5.428675e+01 
4.277453e+00 3.224433e-01 8.685114e+01 
4.797782e+00 4.761660e-01 1.389495e+02 
5.188403e+00 6.409863e-01 2.222996e+02 
5.412802e+00 7.888878e-01 3.556480e+02 
5.463479e+00 8.948820e-01 5.689866e+02 
5.367850e+00 9.493139e-01 9.102982e+02 
5.176560e+00 9.585369e-01 1.456348e+03 
4.931394e+00 9.329787e-01 2.329952e+03 
4.673055e+00 8.865278e-01 3.727594e+03 
4.434912e+00 8.316197e-01 5.963623e+03 
4.235873e+00 7.764278e-01 9.540955e+03 
4.084236e+00 7.260929e-01 1.526418e+04 
3.988351e+00 6.850729e-01 2.442053e+04 
3.953228e+00 6.566305e-01 3.906940e+04 
3.968098e+00 6.409781e-01 6.250552e+04 
4.025121e+00 6.385038e-01 1.000000e+05 


==> anc/TOV-Output-e0-1002.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.840419e-03 2.344958e-11 1.000000e-05 
2.346527e-03 4.860279e-11 1.599859e-05 
2.921158e-03 9.376694e-11 2.559548e-05 
3.760924e-03 2.001097e-10 4.094915e-05 
4.823564e-03 4.221713e-10 6.551286e-05 
5.996034e-03 8.109179e-10 1.048113e-04 
7.641258e-03 1.678338e-09 1.676833e-04 
9.677786e-03 3.409674e-09 2.682696e-04 
1.241878e-02 7.204798e-09 4.291934e-04 
1.555397e-02 1.415495e-08 6.866488e-04 
1.959063e-02 2.828331e-08 1.098541e-03 
2.491013e-02 5.814519e-08 1.757511e-03 
3.145866e-02 1.171135e-07 2.811769e-03 
3.981840e-02 2.374863e-07 4.498433e-03 
5.040504e-02 4.817376e-07 7.196857e-03 
6.402373e-02 9.872197e-07 1.151395e-02 
8.122640e-02 2.015979e-06 1.842070e-02 
1.027575e-01 4.081695e-06 2.947052e-02 
1.300419e-01 8.272932e-06 4.714866e-02 
1.637402e-01 1.651547e-05 7.543120e-02 
2.079966e-01 3.385456e-05 1.206793e-01 
2.624662e-01 6.803103e-05 1.930698e-01 
3.322522e-01 1.380230e-04 3.088844e-01 
4.200905e-01 2.790446e-04 4.941713e-01 
5.298973e-01 5.602448e-04 7.906043e-01 
6.695177e-01 1.130673e-03 1.264855e+00 
8.441387e-01 2.268251e-03 2.023590e+00 
1.064181e+00 4.551188e-03 3.237458e+00 
1.337375e+00 9.053940e-03 5.179475e+00 
1.671147e+00 1.773058e-02 8.286428e+00 
2.077231e+00 3.424879e-02 1.325711e+01 
2.556731e+00 6.444407e-02 2.120951e+01 
3.103393e+00 1.168744e-01 3.393222e+01 
3.690665e+00 2.008203e-01 5.428675e+01 
4.274009e+00 3.219625e-01 8.685114e+01 
4.794606e+00 4.756339e-01 1.389495e+02 
5.182803e+00 6.396112e-01 2.222996e+02 
5.408021e+00 7.876259e-01 3.556480e+02 
5.457716e+00 8.932215e-01 5.689866e+02 
5.367651e+00 9.494781e-01 9.102982e+02 
5.173780e+00 9.578766e-01 1.456348e+03 
4.930464e+00 9.328645e-01 2.329952e+03 
4.673479e+00 8.867444e-01 3.727594e+03 
4.435726e+00 8.318923e-01 5.963623e+03 
4.234196e+00 7.761666e-01 9.540955e+03 
4.082110e+00 7.257625e-01 1.526418e+04 
3.989314e+00 6.853113e-01 2.442053e+04 
3.953055e+00 6.566643e-01 3.906940e+04 
3.966105e+00 6.406892e-01 6.250552e+04 
4.022927e+00 6.381720e-01 1.000000e+05 


==> anc/TOV-Output-e0-1003.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.809702e-03 2.231718e-11 1.000000e-05 
2.314729e-03 4.670017e-11 1.599859e-05 
2.975138e-03 9.916056e-11 2.559548e-05 
3.756198e-03 1.995552e-10 4.094915e-05 
4.752231e-03 4.041201e-10 6.551286e-05 
6.103305e-03 8.560776e-10 1.048113e-04 
7.754514e-03 1.755827e-09 1.676833e-04 
9.614120e-03 3.346159e-09 2.682696e-04 
1.231290e-02 7.029097e-09 4.291934e-04 
1.560901e-02 1.432005e-08 6.866488e-04 
1.968206e-02 2.870980e-08 1.098541e-03 
2.476455e-02 5.718872e-08 1.757511e-03 
3.172773e-02 1.202641e-07 2.811769e-03 
3.993462e-02 2.398108e-07 4.498433e-03 
5.027782e-02 4.785762e-07 7.196857e-03 
6.381134e-02 9.784027e-07 1.151395e-02 
8.084405e-02 1.989628e-06 1.842070e-02 
1.021742e-01 4.016584e-06 2.947052e-02 
1.293836e-01 8.156059e-06 4.714866e-02 
1.636932e-01 1.651773e-05 7.543120e-02 
2.069050e-01 3.335763e-05 1.206793e-01 
2.625900e-01 6.819528e-05 1.930698e-01 
3.314886e-01 1.372105e-04 3.088844e-01 
4.189816e-01 2.771176e-04 4.941713e-01 
5.292555e-01 5.587685e-04 7.906043e-01 
6.701754e-01 1.135129e-03 1.264855e+00 
8.453856e-01 2.280546e-03 2.023590e+00 
1.062866e+00 4.538859e-03 3.237458e+00 
1.335493e+00 9.024772e-03 5.179475e+00 
1.671125e+00 1.774693e-02 8.286428e+00 
2.077266e+00 3.428268e-02 1.325711e+01 
2.555772e+00 6.443166e-02 2.120951e+01 
3.101021e+00 1.167171e-01 3.393222e+01 
3.685373e+00 2.001669e-01 5.428675e+01 
4.269899e+00 3.213446e-01 8.685114e+01 
4.788872e+00 4.744383e-01 1.389495e+02 
5.180690e+00 6.392942e-01 2.222996e+02 
5.403959e+00 7.866019e-01 3.556480e+02 
5.457323e+00 8.933684e-01 5.689866e+02 
5.364219e+00 9.485903e-01 9.102982e+02 
5.172597e+00 9.576988e-01 1.456348e+03 
4.927268e+00 9.321276e-01 2.329952e+03 
4.669470e+00 8.858668e-01 3.727594e+03 
4.433994e+00 8.315993e-01 5.963623e+03 
4.230516e+00 7.754996e-01 9.540955e+03 
4.079558e+00 7.253517e-01 1.526418e+04 
3.987084e+00 6.849758e-01 2.442053e+04 
3.949879e+00 6.561679e-01 3.906940e+04 
3.964255e+00 6.404257e-01 6.250552e+04 
4.020534e+00 6.378036e-01 1.000000e+05 


==> anc/TOV-Output-e0-1004.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.829748e-03 2.309001e-11 1.000000e-05 
2.326207e-03 4.744555e-11 1.599859e-05 
2.955185e-03 9.727580e-11 2.559548e-05 
3.753824e-03 1.993758e-10 4.094915e-05 
4.818414e-03 4.216606e-10 6.551286e-05 
5.955305e-03 7.960911e-10 1.048113e-04 
7.696375e-03 1.718341e-09 1.676833e-04 
9.780762e-03 3.526703e-09 2.682696e-04 
1.228609e-02 6.990232e-09 4.291934e-04 
1.547555e-02 1.396978e-08 6.866488e-04 
1.977443e-02 2.914495e-08 1.098541e-03 
2.505765e-02 5.930244e-08 1.757511e-03 
3.153787e-02 1.182359e-07 2.811769e-03 
3.999435e-02 2.411287e-07 4.498433e-03 
5.028304e-02 4.792025e-07 7.196857e-03 
6.412745e-02 9.940050e-07 1.151395e-02 
8.097364e-02 2.001204e-06 1.842070e-02 
1.022903e-01 4.034309e-06 2.947052e-02 
1.293509e-01 8.158002e-06 4.714866e-02 
1.642391e-01 1.670014e-05 7.543120e-02 
2.075380e-01 3.369823e-05 1.206793e-01 
2.625873e-01 6.826110e-05 1.930698e-01 
3.311712e-01 1.369530e-04 3.088844e-01 
4.196727e-01 2.787674e-04 4.941713e-01 
5.290825e-01 5.587758e-04 7.906043e-01 
6.684314e-01 1.127419e-03 1.264855e+00 
8.433299e-01 2.266224e-03 2.023590e+00 
1.061550e+00 4.526524e-03 3.237458e+00 
1.334514e+00 9.013833e-03 5.179475e+00 
1.668649e+00 1.768585e-02 8.286428e+00 
2.074703e+00 3.418991e-02 1.325711e+01 
2.551404e+00 6.416793e-02 2.120951e+01 
3.096242e+00 1.162985e-01 3.393222e+01 
3.683204e+00 1.999930e-01 5.428675e+01 
4.266220e+00 3.208155e-01 8.685114e+01 
4.786569e+00 4.741319e-01 1.389495e+02 
5.177546e+00 6.386639e-01 2.222996e+02 
5.401089e+00 7.859710e-01 3.556480e+02 
5.454772e+00 8.927887e-01 5.689866e+02 
5.360125e+00 9.474865e-01 9.102982e+02 
5.170315e+00 9.571881e-01 1.456348e+03 
4.927084e+00 9.322179e-01 2.329952e+03 
4.667967e+00 8.856076e-01 3.727594e+03 
4.431506e+00 8.311378e-01 5.963623e+03 
4.230763e+00 7.756278e-01 9.540955e+03 
4.078782e+00 7.252750e-01 1.526418e+04 
3.984806e+00 6.846316e-01 2.442053e+04 
3.948427e+00 6.559757e-01 3.906940e+04 
3.964499e+00 6.405346e-01 6.250552e+04 
4.016138e+00 6.370693e-01 1.000000e+05 


==> anc/TOV-Output-e0-1005.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.808984e-03 2.233507e-11 1.000000e-05 
2.344644e-03 4.863105e-11 1.599859e-05 
2.942805e-03 9.615399e-11 2.559548e-05 
3.745582e-03 1.982626e-10 4.094915e-05 
4.816985e-03 4.217052e-10 6.551286e-05 
5.945911e-03 7.931188e-10 1.048113e-04 
7.696066e-03 1.719845e-09 1.676833e-04 
9.653786e-03 3.394502e-09 2.682696e-04 
1.236560e-02 7.133933e-09 4.291934e-04 
1.539670e-02 1.377103e-08 6.866488e-04 
1.961835e-02 2.848861e-08 1.098541e-03 
2.487326e-02 5.806069e-08 1.757511e-03 
3.161588e-02 1.192340e-07 2.811769e-03 
3.997451e-02 2.410099e-07 4.498433e-03 
5.026110e-02 4.790523e-07 7.196857e-03 
6.372574e-02 9.764134e-07 1.151395e-02 
8.055144e-02 1.972027e-06 1.842070e-02 
1.018452e-01 3.985846e-06 2.947052e-02 
1.297020e-01 8.232798e-06 4.714866e-02 
1.636575e-01 1.653982e-05 7.543120e-02 
2.071337e-01 3.353506e-05 1.206793e-01 
2.618558e-01 6.775969e-05 1.930698e-01 
3.315296e-01 1.375347e-04 3.088844e-01 
4.184920e-01 2.766972e-04 4.941713e-01 
5.294494e-01 5.604935e-04 7.906043e-01 
6.678676e-01 1.125687e-03 1.264855e+00 
8.427871e-01 2.264093e-03 2.023590e+00 
1.061883e+00 4.535208e-03 3.237458e+00 
1.332788e+00 8.987844e-03 5.179475e+00 
1.666328e+00 1.762975e-02 8.286428e+00 
2.073317e+00 3.415445e-02 1.325711e+01 
2.549859e+00 6.411224e-02 2.120951e+01 
3.093057e+00 1.160530e-01 3.393222e+01 
3.680250e+00 1.996988e-01 5.428675e+01 
4.262911e+00 3.203623e-01 8.685114e+01 
4.784003e+00 4.737574e-01 1.389495e+02 
5.174898e+00 6.381836e-01 2.222996e+02 
5.398845e+00 7.855464e-01 3.556480e+02 
5.452591e+00 8.923331e-01 5.689866e+02 
5.360376e+00 9.477960e-01 9.102982e+02 
5.166121e+00 9.560991e-01 1.456348e+03 
4.923192e+00 9.312891e-01 2.329952e+03 
4.668068e+00 8.857442e-01 3.727594e+03 
4.428708e+00 8.306072e-01 5.963623e+03 
4.228197e+00 7.751858e-01 9.540955e+03 
4.078406e+00 7.252738e-01 1.526418e+04 
3.982578e+00 6.842962e-01 2.442053e+04 
3.944633e+00 6.553700e-01 3.906940e+04 
3.961316e+00 6.400340e-01 6.250552e+04 
4.016922e+00 6.372812e-01 1.000000e+05 


==> anc/TOV-Output-e0-1006.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.810656e-03 2.241932e-11 1.000000e-05 
2.311811e-03 4.666290e-11 1.599859e-05 
2.974097e-03 9.935285e-11 2.559548e-05 
3.819876e-03 2.105052e-10 4.094915e-05 
4.712955e-03 3.953618e-10 6.551286e-05 
6.018211e-03 8.232225e-10 1.048113e-04 
7.697309e-03 1.722391e-09 1.676833e-04 
9.753347e-03 3.504096e-09 2.682696e-04 
1.216235e-02 6.794654e-09 4.291934e-04 
1.545501e-02 1.394193e-08 6.866488e-04 
1.969736e-02 2.886286e-08 1.098541e-03 
2.470360e-02 5.693723e-08 1.757511e-03 
3.154747e-02 1.185796e-07 2.811769e-03 
3.976932e-02 2.375537e-07 4.498433e-03 
5.038396e-02 4.830539e-07 7.196857e-03 
6.352920e-02 9.683701e-07 1.151395e-02 
8.041166e-02 1.963730e-06 1.842070e-02 
1.019454e-01 4.001596e-06 2.947052e-02 
1.291827e-01 8.142409e-06 4.714866e-02 
1.638036e-01 1.660066e-05 7.543120e-02 
2.070824e-01 3.354348e-05 1.206793e-01 
2.621252e-01 6.803656e-05 1.930698e-01 
3.308921e-01 1.368789e-04 3.088844e-01 
4.183636e-01 2.767172e-04 4.941713e-01 
5.289239e-01 5.593818e-04 7.906043e-01 
6.673797e-01 1.124336e-03 1.264855e+00 
8.410126e-01 2.252073e-03 2.023590e+00 
1.060354e+00 4.520151e-03 3.237458e+00 
1.330596e+00 8.952527e-03 5.179475e+00 
1.665185e+00 1.761069e-02 8.286428e+00 
2.071323e+00 3.408939e-02 1.325711e+01 
2.548695e+00 6.408448e-02 2.120951e+01 
3.091949e+00 1.160325e-01 3.393222e+01 
3.677576e+00 1.994472e-01 5.428675e+01 
4.259818e+00 3.199538e-01 8.685114e+01 
4.780506e+00 4.731414e-01 1.389495e+02 
5.170276e+00 6.371049e-01 2.222996e+02 
5.395112e+00 7.846299e-01 3.556480e+02 
5.447195e+00 8.907950e-01 5.689866e+02 
5.355200e+00 9.463397e-01 9.102982e+02 
5.166912e+00 9.565179e-01 1.456348e+03 
4.921543e+00 9.309762e-01 2.329952e+03 
4.664496e+00 8.849734e-01 3.727594e+03 
4.425492e+00 8.299834e-01 5.963623e+03 
4.225256e+00 7.746678e-01 9.540955e+03 
4.074544e+00 7.246157e-01 1.526418e+04 
3.981648e+00 6.841940e-01 2.442053e+04 
3.943662e+00 6.552624e-01 3.906940e+04 
3.958242e+00 6.395526e-01 6.250552e+04 
4.014536e+00 6.369140e-01 1.000000e+05 


==> anc/TOV-Output-e0-1007.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.806795e-03 2.229837e-11 1.000000e-05 
2.303296e-03 4.619509e-11 1.599859e-05 
2.936093e-03 9.568762e-11 2.559548e-05 
3.719142e-03 1.944798e-10 4.094915e-05 
4.773116e-03 4.111046e-10 6.551286e-05 
6.054873e-03 8.391924e-10 1.048113e-04 
7.525595e-03 1.611272e-09 1.676833e-04 
9.622505e-03 3.368301e-09 2.682696e-04 
1.217692e-02 6.825887e-09 4.291934e-04 
1.562439e-02 1.441968e-08 6.866488e-04 
1.955536e-02 2.827119e-08 1.098541e-03 
2.482920e-02 5.786758e-08 1.757511e-03 
3.156252e-02 1.188674e-07 2.811769e-03 
3.996515e-02 2.413198e-07 4.498433e-03 
5.042779e-02 4.847972e-07 7.196857e-03 
6.369314e-02 9.768558e-07 1.151395e-02 
8.057587e-02 1.977749e-06 1.842070e-02 
1.019976e-01 4.011728e-06 2.947052e-02 
1.292014e-01 8.154037e-06 4.714866e-02 
1.630744e-01 1.639623e-05 7.543120e-02 
2.065892e-01 3.333749e-05 1.206793e-01 
2.608513e-01 6.711624e-05 1.930698e-01 
3.304536e-01 1.364710e-04 3.088844e-01 
4.182747e-01 2.768152e-04 4.941713e-01 
5.271978e-01 5.544766e-04 7.906043e-01 
6.665352e-01 1.121186e-03 1.264855e+00 
8.405561e-01 2.250630e-03 2.023590e+00 
1.058774e+00 4.504449e-03 3.237458e+00 
1.330035e+00 8.949934e-03 5.179475e+00 
1.663306e+00 1.756850e-02 8.286428e+00 
2.066541e+00 3.388912e-02 1.325711e+01 
2.546601e+00 6.398821e-02 2.120951e+01 
3.086811e+00 1.155757e-01 3.393222e+01 
3.674975e+00 1.992067e-01 5.428675e+01 
4.258405e+00 3.198903e-01 8.685114e+01 
4.775626e+00 4.721671e-01 1.389495e+02 
5.167172e+00 6.364861e-01 2.222996e+02 
5.391845e+00 7.838668e-01 3.556480e+02 
5.447603e+00 8.912104e-01 5.689866e+02 
5.355981e+00 9.468213e-01 9.102982e+02 
5.163494e+00 9.556626e-01 1.456348e+03 
4.919364e+00 9.305177e-01 2.329952e+03 
4.663695e+00 8.848870e-01 3.727594e+03 
4.423866e+00 8.297130e-01 5.963623e+03 
4.222568e+00 7.742009e-01 9.540955e+03 
4.072611e+00 7.243208e-01 1.526418e+04 
3.980208e+00 6.840001e-01 2.442053e+04 
3.941885e+00 6.550126e-01 3.906940e+04 
3.958509e+00 6.396652e-01 6.250552e+04 
4.012209e+00 6.365575e-01 1.000000e+05 


==> anc/TOV-Output-e0-1008.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.852227e-03 2.404697e-11 1.000000e-05 
2.315572e-03 4.698425e-11 1.599859e-05 
2.946487e-03 9.680347e-11 2.559548e-05 
3.785082e-03 2.052122e-10 4.094915e-05 
4.681234e-03 3.882026e-10 6.551286e-05 
5.959115e-03 8.007977e-10 1.048113e-04 
7.680939e-03 1.714827e-09 1.676833e-04 
9.724379e-03 3.479871e-09 2.682696e-04 
1.229450e-02 7.032513e-09 4.291934e-04 
1.540096e-02 1.382360e-08 6.866488e-04 
1.966497e-02 2.877783e-08 1.098541e-03 
2.465592e-02 5.672074e-08 1.757511e-03 
3.124480e-02 1.154283e-07 2.811769e-03 
3.984198e-02 2.393330e-07 4.498433e-03 
5.002495e-02 4.737414e-07 7.196857e-03 
6.378355e-02 9.819956e-07 1.151395e-02 
8.057568e-02 1.979699e-06 1.842070e-02 
1.016244e-01 3.971793e-06 2.947052e-02 
1.287394e-01 8.074894e-06 4.714866e-02 
1.628670e-01 1.634997e-05 7.543120e-02 
2.064246e-01 3.329088e-05 1.206793e-01 
2.610265e-01 6.731827e-05 1.930698e-01 
3.299653e-01 1.360018e-04 3.088844e-01 
4.179222e-01 2.763898e-04 4.941713e-01 
5.267847e-01 5.537228e-04 7.906043e-01 
6.654836e-01 1.116997e-03 1.264855e+00 
8.408841e-01 2.255476e-03 2.023590e+00 
1.059243e+00 4.514830e-03 3.237458e+00 
1.328708e+00 8.931999e-03 5.179475e+00 
1.662550e+00 1.756154e-02 8.286428e+00 
2.065689e+00 3.387947e-02 1.325711e+01 
2.543587e+00 6.382430e-02 2.120951e+01 
3.086959e+00 1.156907e-01 3.393222e+01 
3.670427e+00 1.986681e-01 5.428675e+01 
4.252939e+00 3.189935e-01 8.685114e+01 
4.770709e+00 4.711835e-01 1.389495e+02 
5.164639e+00 6.360398e-01 2.222996e+02 
5.389397e+00 7.833739e-01 3.556480e+02 
5.443807e+00 8.902100e-01 5.689866e+02 
5.351229e+00 9.455018e-01 9.102982e+02 
5.161389e+00 9.552044e-01 1.456348e+03 
4.919049e+00 9.305711e-01 2.329952e+03 
4.662540e+00 8.847128e-01 3.727594e+03 
4.423326e+00 8.296839e-01 5.963623e+03 
4.222318e+00 7.742278e-01 9.540955e+03 
4.072204e+00 7.243135e-01 1.526418e+04 
3.978436e+00 6.837464e-01 2.442053e+04 
3.941015e+00 6.549228e-01 3.906940e+04 
3.955832e+00 6.392543e-01 6.250552e+04 
4.008198e+00 6.358931e-01 1.000000e+05 


==> anc/TOV-Output-e0-1009.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.799637e-03 2.207817e-11 1.000000e-05 
2.269488e-03 4.427838e-11 1.599859e-05 
2.983667e-03 1.006142e-10 2.559548e-05 
3.756042e-03 2.007241e-10 4.094915e-05 
4.789816e-03 4.162600e-10 6.551286e-05 
5.927604e-03 7.889432e-10 1.048113e-04 
7.707082e-03 1.734116e-09 1.676833e-04 
9.682651e-03 3.438674e-09 2.682696e-04 
1.211512e-02 6.735840e-09 4.291934e-04 
1.557402e-02 1.430904e-08 6.866488e-04 
1.947454e-02 2.797760e-08 1.098541e-03 
2.487566e-02 5.830865e-08 1.757511e-03 
3.146852e-02 1.180426e-07 2.811769e-03 
3.959867e-02 2.352081e-07 4.498433e-03 
4.997545e-02 4.728050e-07 7.196857e-03 
6.376471e-02 9.820993e-07 1.151395e-02 
8.057158e-02 1.981360e-06 1.842070e-02 
1.015426e-01 3.966142e-06 2.947052e-02 
1.290558e-01 8.142653e-06 4.714866e-02 
1.625883e-01 1.628232e-05 7.543120e-02 
2.064092e-01 3.331643e-05 1.206793e-01 
2.612361e-01 6.754744e-05 1.930698e-01 
3.297624e-01 1.358857e-04 3.088844e-01 
4.166546e-01 2.741550e-04 4.941713e-01 
5.271582e-01 5.554489e-04 7.906043e-01 
6.648838e-01 1.115083e-03 1.264855e+00 
8.391335e-01 2.243655e-03 2.023590e+00 
1.057779e+00 4.500594e-03 3.237458e+00 
1.326637e+00 8.899160e-03 5.179475e+00 
1.659383e+00 1.747902e-02 8.286428e+00 
2.064071e+00 3.383270e-02 1.325711e+01 
2.538989e+00 6.354440e-02 2.120951e+01 
3.083562e+00 1.154223e-01 3.393222e+01 
3.668832e+00 1.985814e-01 5.428675e+01 
4.250582e+00 3.187355e-01 8.685114e+01 
4.767929e+00 4.707527e-01 1.389495e+02 
5.159833e+00 6.349051e-01 2.222996e+02 
5.388291e+00 7.833236e-01 3.556480e+02 
5.440886e+00 8.895042e-01 5.689866e+02 
5.348794e+00 9.449362e-01 9.102982e+02 
5.160671e+00 9.551659e-01 1.456348e+03 
4.914977e+00 9.295916e-01 2.329952e+03 
4.661510e+00 8.845696e-01 3.727594e+03 
4.423196e+00 8.297460e-01 5.963623e+03 
4.220664e+00 7.739701e-01 9.540955e+03 
4.070753e+00 7.241093e-01 1.526418e+04 
3.975655e+00 6.833110e-01 2.442053e+04 
3.939243e+00 6.546736e-01 3.906940e+04 
3.953867e+00 6.389699e-01 6.250552e+04 
4.005564e+00 6.354803e-01 1.000000e+05 


==> anc/TOV-Output-e0-101.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.752156e-03 7.216559e-11 1.000000e-06 
7.774189e-03 1.781572e-10 1.757511e-06 
1.008818e-02 3.892927e-10 3.088844e-06 
1.373871e-02 9.832774e-10 5.428675e-06 
1.823729e-02 2.299955e-09 9.540955e-06 
2.419780e-02 5.372373e-09 1.676833e-05 
3.157883e-02 1.194061e-08 2.947052e-05 
4.226174e-02 2.862072e-08 5.179475e-05 
5.607868e-02 6.687011e-08 9.102982e-05 
7.521439e-02 1.613400e-07 1.599859e-04 
9.850058e-02 3.623733e-07 2.811769e-04 
1.320257e-01 8.726018e-07 4.941713e-04 
1.737788e-01 1.989910e-06 8.685114e-04 
2.318360e-01 4.724859e-06 1.526418e-03 
3.078905e-01 1.106729e-05 2.682696e-03 
4.080691e-01 2.576701e-05 4.714866e-03 
5.396995e-01 5.961260e-05 8.286428e-03 
7.160815e-01 1.392522e-04 1.456348e-02 
9.479505e-01 3.230948e-04 2.559548e-02 
1.255405e+00 7.506314e-04 4.498433e-02 
1.663304e+00 1.746496e-03 7.906043e-02 
2.202387e+00 4.057360e-03 1.389495e-01 
2.908062e+00 9.352311e-03 2.442053e-01 
3.830933e+00 2.142753e-02 4.291934e-01 
5.022113e+00 4.845842e-02 7.543120e-01 
6.515614e+00 1.065293e-01 1.325711e+00 
8.357525e+00 2.273665e-01 2.329952e+00 
1.046695e+01 4.552790e-01 4.094915e+00 
1.270320e+01 8.397260e-01 7.196857e+00 
1.476603e+01 1.385116e+00 1.264855e+01 
1.630826e+01 2.006165e+00 2.222996e+01 
1.709788e+01 2.551785e+00 3.906940e+01 
1.713444e+01 2.902324e+00 6.866488e+01 
1.657303e+01 3.019778e+00 1.206793e+02 
1.569549e+01 2.960222e+00 2.120951e+02 
1.473232e+01 2.795463e+00 3.727594e+02 
1.383431e+01 2.585278e+00 6.551286e+02 
1.313400e+01 2.381271e+00 1.151395e+03 
1.266499e+01 2.207474e+00 2.023590e+03 
1.246162e+01 2.084538e+00 3.556480e+03 
1.249690e+01 2.019680e+00 6.250552e+03 
1.271172e+01 2.012233e+00 1.098541e+04 
1.300342e+01 2.048203e+00 1.930698e+04 
1.328352e+01 2.107806e+00 3.393222e+04 
1.348415e+01 2.168280e+00 5.963623e+04 
1.358712e+01 2.214812e+00 1.048113e+05 
1.360043e+01 2.240445e+00 1.842070e+05 
1.355517e+01 2.247109e+00 3.237458e+05 
1.348371e+01 2.240459e+00 5.689866e+05 
1.341567e+01 2.227717e+00 1.000000e+06 


==> anc/TOV-Output-e0-1010.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.862916e-03 2.451421e-11 1.000000e-05 
2.328887e-03 4.789426e-11 1.599859e-05 
2.897447e-03 9.223270e-11 2.559548e-05 
3.703916e-03 1.926734e-10 4.094915e-05 
4.706834e-03 3.953893e-10 6.551286e-05 
6.061952e-03 8.446481e-10 1.048113e-04 
7.698813e-03 1.730253e-09 1.676833e-04 
9.543055e-03 3.295343e-09 2.682696e-04 
1.231508e-02 7.081903e-09 4.291934e-04 
1.545714e-02 1.400315e-08 6.866488e-04 
1.955096e-02 2.833632e-08 1.098541e-03 
2.459635e-02 5.642239e-08 1.757511e-03 
3.122607e-02 1.154494e-07 2.811769e-03 
3.955863e-02 2.347277e-07 4.498433e-03 
4.999384e-02 4.737964e-07 7.196857e-03 
6.322848e-02 9.584793e-07 1.151395e-02 
8.034796e-02 1.966856e-06 1.842070e-02 
1.015421e-01 3.970015e-06 2.947052e-02 
1.289994e-01 8.140033e-06 4.714866e-02 
1.630495e-01 1.643753e-05 7.543120e-02 
2.061944e-01 3.324543e-05 1.206793e-01 
2.604641e-01 6.701673e-05 1.930698e-01 
3.290339e-01 1.351210e-04 3.088844e-01 
4.162882e-01 2.737032e-04 4.941713e-01 
5.261452e-01 5.528012e-04 7.906043e-01 
6.649183e-01 1.116355e-03 1.264855e+00 
8.388218e-01 2.243362e-03 2.023590e+00 
1.056238e+00 4.485402e-03 3.237458e+00 
1.326294e+00 8.900899e-03 5.179475e+00 
1.657511e+00 1.743713e-02 8.286428e+00 
2.061809e+00 3.375471e-02 1.325711e+01 
2.537041e+00 6.345892e-02 2.120951e+01 
3.080305e+00 1.151690e-01 3.393222e+01 
3.665513e+00 1.982307e-01 5.428675e+01 
4.248099e+00 3.184514e-01 8.685114e+01 
4.766270e+00 4.706113e-01 1.389495e+02 
5.160031e+00 6.352855e-01 2.222996e+02 
5.384896e+00 7.825176e-01 3.556480e+02 
5.437836e+00 8.887541e-01 5.689866e+02 
5.346953e+00 9.445637e-01 9.102982e+02 
5.156939e+00 9.542148e-01 1.456348e+03 
4.913948e+00 9.294483e-01 2.329952e+03 
4.657647e+00 8.837255e-01 3.727594e+03 
4.419544e+00 8.290243e-01 5.963623e+03 
4.217756e+00 7.734581e-01 9.540955e+03 
4.069539e+00 7.239494e-01 1.526418e+04 
3.973999e+00 6.830779e-01 2.442053e+04 
3.937800e+00 6.544824e-01 3.906940e+04 
3.951174e+00 6.385559e-01 6.250552e+04 
4.004374e+00 6.353313e-01 1.000000e+05 


==> anc/TOV-Output-e0-1011.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.877848e-03 2.513330e-11 1.000000e-05 
2.356158e-03 4.964568e-11 1.599859e-05 
2.937285e-03 9.618480e-11 2.559548e-05 
3.765475e-03 2.026411e-10 4.094915e-05 
4.801796e-03 4.202224e-10 6.551286e-05 
5.929995e-03 7.914636e-10 1.048113e-04 
7.621762e-03 1.680484e-09 1.676833e-04 
9.527751e-03 3.282762e-09 2.682696e-04 
1.214895e-02 6.805882e-09 4.291934e-04 
1.548355e-02 1.408899e-08 6.866488e-04 
1.943852e-02 2.787776e-08 1.098541e-03 
2.486722e-02 5.836474e-08 1.757511e-03 
3.112836e-02 1.144823e-07 2.811769e-03 
3.950538e-02 2.340125e-07 4.498433e-03 
4.996238e-02 4.733706e-07 7.196857e-03 
6.332629e-02 9.638873e-07 1.151395e-02 
8.038902e-02 1.971823e-06 1.842070e-02 
1.012655e-01 3.941567e-06 2.947052e-02 
1.286008e-01 8.072801e-06 4.714866e-02 
1.624146e-01 1.626233e-05 7.543120e-02 
2.055402e-01 3.296264e-05 1.206793e-01 
2.608393e-01 6.737335e-05 1.930698e-01 
3.287240e-01 1.348729e-04 3.088844e-01 
4.167744e-01 2.749341e-04 4.941713e-01 
5.265531e-01 5.546330e-04 7.906043e-01 
6.643596e-01 1.114643e-03 1.264855e+00 
8.385086e-01 2.243053e-03 2.023590e+00 
1.054965e+00 4.473623e-03 3.237458e+00 
1.325342e+00 8.890433e-03 5.179475e+00 
1.656520e+00 1.742274e-02 8.286428e+00 
2.059893e+00 3.369353e-02 1.325711e+01 
2.535231e+00 6.338341e-02 2.120951e+01 
3.078249e+00 1.150454e-01 3.393222e+01 
3.660850e+00 1.976749e-01 5.428675e+01 
4.245213e+00 3.180844e-01 8.685114e+01 
4.764495e+00 4.704396e-01 1.389495e+02 
5.153351e+00 6.335827e-01 2.222996e+02 
5.382436e+00 7.820197e-01 3.556480e+02 
5.435469e+00 8.882341e-01 5.689866e+02 
5.345026e+00 9.441629e-01 9.102982e+02 
5.153122e+00 9.532371e-01 1.456348e+03 
4.911436e+00 9.288969e-01 2.329952e+03 
4.657033e+00 8.836848e-01 3.727594e+03 
4.417039e+00 8.285576e-01 5.963623e+03 
4.216686e+00 7.733184e-01 9.540955e+03 
4.067143e+00 7.235669e-01 1.526418e+04 
3.972371e+00 6.828498e-01 2.442053e+04 
3.935876e+00 6.542060e-01 3.906940e+04 
3.948854e+00 6.382082e-01 6.250552e+04 
4.002070e+00 6.349786e-01 1.000000e+05 


==> anc/TOV-Output-e0-1012.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.827489e-03 2.318791e-11 1.000000e-05 
2.277581e-03 4.488681e-11 1.599859e-05 
2.902420e-03 9.289194e-11 2.559548e-05 
3.733123e-03 1.976579e-10 4.094915e-05 
4.665050e-03 3.857148e-10 6.551286e-05 
6.061057e-03 8.459460e-10 1.048113e-04 
7.529727e-03 1.621942e-09 1.676833e-04 
9.502515e-03 3.259967e-09 2.682696e-04 
1.228991e-02 7.052509e-09 4.291934e-04 
1.526222e-02 1.350676e-08 6.866488e-04 
1.957523e-02 2.849829e-08 1.098541e-03 
2.466093e-02 5.698058e-08 1.757511e-03 
3.106610e-02 1.139093e-07 2.811769e-03 
3.976608e-02 2.389121e-07 4.498433e-03 
5.000440e-02 4.750353e-07 7.196857e-03 
6.355837e-02 9.754877e-07 1.151395e-02 
8.033334e-02 1.969676e-06 1.842070e-02 
1.012966e-01 3.949091e-06 2.947052e-02 
1.286211e-01 8.084603e-06 4.714866e-02 
1.627726e-01 1.638630e-05 7.543120e-02 
2.050390e-01 3.275451e-05 1.206793e-01 
2.604855e-01 6.716586e-05 1.930698e-01 
3.285327e-01 1.347707e-04 3.088844e-01 
4.155907e-01 2.728685e-04 4.941713e-01 
5.255091e-01 5.518869e-04 7.906043e-01 
6.629988e-01 1.108907e-03 1.264855e+00 
8.366492e-01 2.230382e-03 2.023590e+00 
1.053178e+00 4.455355e-03 3.237458e+00 
1.323909e+00 8.870373e-03 5.179475e+00 
1.654881e+00 1.738810e-02 8.286428e+00 
2.058411e+00 3.365323e-02 1.325711e+01 
2.532123e+00 6.321299e-02 2.120951e+01 
3.074688e+00 1.147594e-01 3.393222e+01 
3.660816e+00 1.978260e-01 5.428675e+01 
4.239760e+00 3.171907e-01 8.685114e+01 
4.760832e+00 4.697795e-01 1.389495e+02 
5.152362e+00 6.336026e-01 2.222996e+02 
5.376917e+00 7.805120e-01 3.556480e+02 
5.432412e+00 8.874814e-01 5.689866e+02 
5.341296e+00 9.431746e-01 9.102982e+02 
5.153666e+00 9.535804e-01 1.456348e+03 
4.909123e+00 9.284000e-01 2.329952e+03 
4.653782e+00 8.829915e-01 3.727594e+03 
4.417519e+00 8.287552e-01 5.963623e+03 
4.216979e+00 7.734552e-01 9.540955e+03 
4.063533e+00 7.229553e-01 1.526418e+04 
3.971084e+00 6.826828e-01 2.442053e+04 
3.930817e+00 6.533766e-01 3.906940e+04 
3.948080e+00 6.381353e-01 6.250552e+04 
4.001912e+00 6.350178e-01 1.000000e+05 


==> anc/TOV-Output-e0-1013.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.865827e-03 2.470246e-11 1.000000e-05 
2.364290e-03 5.026073e-11 1.599859e-05 
2.888839e-03 9.168462e-11 2.559548e-05 
3.765545e-03 2.030532e-10 4.094915e-05 
4.695390e-03 3.936781e-10 6.551286e-05 
6.014564e-03 8.274446e-10 1.048113e-04 
7.581093e-03 1.656998e-09 1.676833e-04 
9.610236e-03 3.375427e-09 2.682696e-04 
1.206048e-02 6.671446e-09 4.291934e-04 
1.524620e-02 1.347758e-08 6.866488e-04 
1.933870e-02 2.750481e-08 1.098541e-03 
2.474699e-02 5.763607e-08 1.757511e-03 
3.113034e-02 1.147306e-07 2.811769e-03 
3.970292e-02 2.380105e-07 4.498433e-03 
4.999012e-02 4.750976e-07 7.196857e-03 
6.320631e-02 9.603154e-07 1.151395e-02 
8.029322e-02 1.968669e-06 1.842070e-02 
1.011629e-01 3.937371e-06 2.947052e-02 
1.282237e-01 8.017819e-06 4.714866e-02 
1.627871e-01 1.640686e-05 7.543120e-02 
2.048385e-01 3.269078e-05 1.206793e-01 
2.597793e-01 6.668697e-05 1.930698e-01 
3.290139e-01 1.354971e-04 3.088844e-01 
4.150853e-01 2.721429e-04 4.941713e-01 
5.251191e-01 5.512025e-04 7.906043e-01 
6.620779e-01 1.105385e-03 1.264855e+00 
8.354129e-01 2.222707e-03 2.023590e+00 
1.053114e+00 4.458876e-03 3.237458e+00 
1.321524e+00 8.831307e-03 5.179475e+00 
1.653954e+00 1.737569e-02 8.286428e+00 
2.056965e+00 3.361467e-02 1.325711e+01 
2.531737e+00 6.324156e-02 2.120951e+01 
3.073608e+00 1.147408e-01 3.393222e+01 
3.655758e+00 1.972098e-01 5.428675e+01 
4.236418e+00 3.167301e-01 8.685114e+01 
4.754645e+00 4.684678e-01 1.389495e+02 
5.150522e+00 6.333648e-01 2.222996e+02 
5.374638e+00 7.800734e-01 3.556480e+02 
5.429124e+00 8.866502e-01 5.689866e+02 
5.341540e+00 9.434803e-01 9.102982e+02 
5.152356e+00 9.533615e-01 1.456348e+03 
4.909214e+00 9.285646e-01 2.329952e+03 
4.652539e+00 8.827947e-01 3.727594e+03 
4.414530e+00 8.281803e-01 5.963623e+03 
4.214450e+00 7.730193e-01 9.540955e+03 
4.063904e+00 7.230941e-01 1.526418e+04 
3.968604e+00 6.823011e-01 2.442053e+04 
3.930245e+00 6.533388e-01 3.906940e+04 
3.944347e+00 6.375363e-01 6.250552e+04 
3.999880e+00 6.347146e-01 1.000000e+05 


==> anc/TOV-Output-e0-1014.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.837531e-03 2.361887e-11 1.000000e-05 
2.324511e-03 4.781338e-11 1.599859e-05 
2.992546e-03 1.020181e-10 2.559548e-05 
3.754934e-03 2.015403e-10 4.094915e-05 
4.693890e-03 3.936892e-10 6.551286e-05 
6.011359e-03 8.269377e-10 1.048113e-04 
7.524216e-03 1.621581e-09 1.676833e-04 
9.647641e-03 3.418365e-09 2.682696e-04 
1.223075e-02 6.964891e-09 4.291934e-04 
1.539508e-02 1.388995e-08 6.866488e-04 
1.942563e-02 2.790494e-08 1.098541e-03 
2.459535e-02 5.663889e-08 1.757511e-03 
3.107545e-02 1.142375e-07 2.811769e-03 
3.972202e-02 2.385895e-07 4.498433e-03 
4.992326e-02 4.736610e-07 7.196857e-03 
6.332940e-02 9.668901e-07 1.151395e-02 
7.987319e-02 1.939848e-06 1.842070e-02 
1.013198e-01 3.959619e-06 2.947052e-02 
1.277610e-01 7.939156e-06 4.714866e-02 
1.620672e-01 1.620614e-05 7.543120e-02 
2.047360e-01 3.267391e-05 1.206793e-01 
2.598917e-01 6.683939e-05 1.930698e-01 
3.277356e-01 1.340565e-04 3.088844e-01 
4.152420e-01 2.727194e-04 4.941713e-01 
5.238986e-01 5.479098e-04 7.906043e-01 
6.621720e-01 1.106940e-03 1.264855e+00 
8.348833e-01 2.220661e-03 2.023590e+00 
1.052860e+00 4.460002e-03 3.237458e+00 
1.320646e+00 8.822328e-03 5.179475e+00 
1.653710e+00 1.738456e-02 8.286428e+00 
2.054099e+00 3.350760e-02 1.325711e+01 
2.529480e+00 6.313326e-02 2.120951e+01 
3.071191e+00 1.145780e-01 3.393222e+01 
3.652768e+00 1.969093e-01 5.428675e+01 
4.234744e+00 3.166110e-01 8.685114e+01 
4.752181e+00 4.681172e-01 1.389495e+02 
5.145440e+00 6.321453e-01 2.222996e+02 
5.372059e+00 7.795354e-01 3.556480e+02 
5.426093e+00 8.859058e-01 5.689866e+02 
5.338177e+00 9.426108e-01 9.102982e+02 
5.149309e+00 9.526162e-01 1.456348e+03 
4.907036e+00 9.281042e-01 2.329952e+03 
4.653074e+00 8.830378e-01 3.727594e+03 
4.414955e+00 8.283654e-01 5.963623e+03 
4.210937e+00 7.723837e-01 9.540955e+03 
4.059818e+00 7.223923e-01 1.526418e+04 
3.967069e+00 6.820892e-01 2.442053e+04 
3.927074e+00 6.528422e-01 3.906940e+04 
3.943790e+00 6.375016e-01 6.250552e+04 
3.997521e+00 6.343516e-01 1.000000e+05 


==> anc/TOV-Output-e0-1015.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.862508e-03 2.461941e-11 1.000000e-05 
2.339225e-03 4.877516e-11 1.599859e-05 
2.929093e-03 9.575963e-11 2.559548e-05 
3.773503e-03 2.047467e-10 4.094915e-05 
4.673045e-03 3.888507e-10 6.551286e-05 
5.890814e-03 7.789489e-10 1.048113e-04 
7.561080e-03 1.647155e-09 1.676833e-04 
9.518440e-03 3.286097e-09 2.682696e-04 
1.209269e-02 6.738330e-09 4.291934e-04 
1.537650e-02 1.385338e-08 6.866488e-04 
1.940293e-02 2.783465e-08 1.098541e-03 
2.460585e-02 5.676739e-08 1.757511e-03 
3.121520e-02 1.158998e-07 2.811769e-03 
3.927522e-02 2.308560e-07 4.498433e-03 
5.014734e-02 4.805409e-07 7.196857e-03 
6.324518e-02 9.639873e-07 1.151395e-02 
7.974423e-02 1.932371e-06 1.842070e-02 
1.013785e-01 3.970414e-06 2.947052e-02 
1.281373e-01 8.017409e-06 4.714866e-02 
1.620819e-01 1.622654e-05 7.543120e-02 
2.049884e-01 3.282719e-05 1.206793e-01 
2.588919e-01 6.613628e-05 1.930698e-01 
3.280764e-01 1.346074e-04 3.088844e-01 
4.148768e-01 2.722683e-04 4.941713e-01 
5.235273e-01 5.472842e-04 7.906043e-01 
6.611078e-01 1.102700e-03 1.264855e+00 
8.336985e-01 2.213403e-03 2.023590e+00 
1.051617e+00 4.448601e-03 3.237458e+00 
1.320134e+00 8.820598e-03 5.179475e+00 
1.650154e+00 1.729014e-02 8.286428e+00 
2.051657e+00 3.342105e-02 1.325711e+01 
2.526341e+00 6.296052e-02 2.120951e+01 
3.065597e+00 1.140734e-01 3.393222e+01 
3.650536e+00 1.967243e-01 5.428675e+01 
4.231177e+00 3.161040e-01 8.685114e+01 
4.748014e+00 4.673272e-01 1.389495e+02 
5.143136e+00 6.317663e-01 2.222996e+02 
5.369340e+00 7.789505e-01 3.556480e+02 
5.425520e+00 8.859883e-01 5.689866e+02 
5.335537e+00 9.419766e-01 9.102982e+02 
5.146377e+00 9.519054e-01 1.456348e+03 
4.903035e+00 9.271418e-01 2.329952e+03 
4.649809e+00 8.823402e-01 3.727594e+03 
4.410457e+00 8.274538e-01 5.963623e+03 
4.210747e+00 7.724222e-01 9.540955e+03 
4.059390e+00 7.223803e-01 1.526418e+04 
3.962742e+00 6.813752e-01 2.442053e+04 
3.926454e+00 6.527958e-01 3.906940e+04 
3.941376e+00 6.371369e-01 6.250552e+04 
3.995098e+00 6.339769e-01 1.000000e+05 


==> anc/TOV-Output-e0-1016.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.822278e-03 2.308100e-11 1.000000e-05 
2.344640e-03 4.916308e-11 1.599859e-05 
2.876923e-03 9.082287e-11 2.559548e-05 
3.779194e-03 2.058772e-10 4.094915e-05 
4.680282e-03 3.910449e-10 6.551286e-05 
5.961316e-03 8.080478e-10 1.048113e-04 
7.500529e-03 1.609483e-09 1.676833e-04 
9.600032e-03 3.374650e-09 2.682696e-04 
1.199582e-02 6.584164e-09 4.291934e-04 
1.541222e-02 1.396389e-08 6.866488e-04 
1.950201e-02 2.829108e-08 1.098541e-03 
2.446449e-02 5.584958e-08 1.757511e-03 
3.132119e-02 1.171998e-07 2.811769e-03 
3.926676e-02 2.309342e-07 4.498433e-03 
5.003512e-02 4.777923e-07 7.196857e-03 
6.330281e-02 9.675771e-07 1.151395e-02 
7.989172e-02 1.945027e-06 1.842070e-02 
1.010638e-01 3.937427e-06 2.947052e-02 
1.280789e-01 8.014340e-06 4.714866e-02 
1.619303e-01 1.619701e-05 7.543120e-02 
2.045301e-01 3.263967e-05 1.206793e-01 
2.590081e-01 6.629054e-05 1.930698e-01 
3.271086e-01 1.335514e-04 3.088844e-01 
4.144320e-01 2.716609e-04 4.941713e-01 
5.230474e-01 5.463176e-04 7.906043e-01 
6.612995e-01 1.104739e-03 1.264855e+00 
8.330481e-01 2.210394e-03 2.023590e+00 
1.049176e+00 4.422095e-03 3.237458e+00 
1.317744e+00 8.781508e-03 5.179475e+00 
1.649335e+00 1.728103e-02 8.286428e+00 
2.049852e+00 3.336519e-02 1.325711e+01 
2.525278e+00 6.293939e-02 2.120951e+01 
3.064784e+00 1.140830e-01 3.393222e+01 
3.645880e+00 1.961700e-01 5.428675e+01 
4.228249e+00 3.157277e-01 8.685114e+01 
4.744659e+00 4.667465e-01 1.389495e+02 
5.140452e+00 6.312719e-01 2.222996e+02 
5.365448e+00 7.779788e-01 3.556480e+02 
5.422437e+00 8.852255e-01 5.689866e+02 
5.333549e+00 9.415545e-01 9.102982e+02 
5.145264e+00 9.517458e-01 1.456348e+03 
4.902012e+00 9.269991e-01 2.329952e+03 
4.649068e+00 8.822673e-01 3.727594e+03 
4.409801e+00 8.273978e-01 5.963623e+03 
4.210524e+00 7.724539e-01 9.540955e+03 
4.059109e+00 7.223958e-01 1.526418e+04 
3.963553e+00 6.815852e-01 2.442053e+04 
3.925592e+00 6.527066e-01 3.906940e+04 
3.938926e+00 6.367657e-01 6.250552e+04 
3.992847e+00 6.336334e-01 1.000000e+05 


==> anc/TOV-Output-e0-1017.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.799216e-03 2.223758e-11 1.000000e-05 
2.326002e-03 4.804719e-11 1.599859e-05 
2.911299e-03 9.421031e-11 2.559548e-05 
3.672172e-03 1.890632e-10 4.094915e-05 
4.683511e-03 3.922406e-10 6.551286e-05 
6.035595e-03 8.394565e-10 1.048113e-04 
7.582435e-03 1.664424e-09 1.676833e-04 
9.662925e-03 3.444799e-09 2.682696e-04 
1.208494e-02 6.738635e-09 4.291934e-04 
1.547239e-02 1.414198e-08 6.866488e-04 
1.949739e-02 2.829879e-08 1.098541e-03 
2.473644e-02 5.778965e-08 1.757511e-03 
3.098425e-02 1.135697e-07 2.811769e-03 
3.953993e-02 2.360195e-07 4.498433e-03 
4.979651e-02 4.714529e-07 7.196857e-03 
6.281382e-02 9.462582e-07 1.151395e-02 
7.994042e-02 1.950504e-06 1.842070e-02 
1.012623e-01 3.964571e-06 2.947052e-02 
1.274906e-01 7.912207e-06 4.714866e-02 
1.615296e-01 1.609288e-05 7.543120e-02 
2.043648e-01 3.259264e-05 1.206793e-01 
2.582812e-01 6.579874e-05 1.930698e-01 
3.273128e-01 1.339330e-04 3.088844e-01 
4.143625e-01 2.717909e-04 4.941713e-01 
5.230192e-01 5.467649e-04 7.906043e-01 
6.599439e-01 1.099043e-03 1.264855e+00 
8.323655e-01 2.207127e-03 2.023590e+00 
1.048253e+00 4.414759e-03 3.237458e+00 
1.317908e+00 8.793219e-03 5.179475e+00 
1.649243e+00 1.729453e-02 8.286428e+00 
2.048973e+00 3.335383e-02 1.325711e+01 
2.521697e+00 6.273449e-02 2.120951e+01 
3.061846e+00 1.138642e-01 3.393222e+01 
3.643834e+00 1.960130e-01 5.428675e+01 
4.225000e+00 3.152856e-01 8.685114e+01 
4.740959e+00 4.660764e-01 1.389495e+02 
5.135416e+00 6.300664e-01 2.222996e+02 
5.364308e+00 7.779144e-01 3.556480e+02 
5.421307e+00 8.851197e-01 5.689866e+02 
5.331422e+00 9.410868e-01 9.102982e+02 
5.142253e+00 9.510104e-01 1.456348e+03 
4.900766e+00 9.267946e-01 2.329952e+03 
4.645048e+00 8.813822e-01 3.727594e+03 
4.409753e+00 8.274775e-01 5.963623e+03 
4.206166e+00 7.716460e-01 9.540955e+03 
4.056240e+00 7.219230e-01 1.526418e+04 
3.959561e+00 6.809310e-01 2.442053e+04 
3.924176e+00 6.525193e-01 3.906940e+04 
3.938160e+00 6.366935e-01 6.250552e+04 
3.990119e+00 6.332028e-01 1.000000e+05 


==> anc/TOV-Output-e0-1018.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.830610e-03 2.344510e-11 1.000000e-05 
2.272438e-03 4.484779e-11 1.599859e-05 
2.978366e-03 1.009715e-10 2.559548e-05 
3.751393e-03 2.017634e-10 4.094915e-05 
4.664838e-03 3.879488e-10 6.551286e-05 
5.861539e-03 7.696615e-10 1.048113e-04 
7.555203e-03 1.648174e-09 1.676833e-04 
9.511666e-03 3.288778e-09 2.682696e-04 
1.218470e-02 6.913690e-09 4.291934e-04 
1.531936e-02 1.373999e-08 6.866488e-04 
1.939055e-02 2.786352e-08 1.098541e-03 
2.449911e-02 5.619742e-08 1.757511e-03 
3.118881e-02 1.159478e-07 2.811769e-03 
3.927104e-02 2.314645e-07 4.498433e-03 
4.973083e-02 4.700518e-07 7.196857e-03 
6.305425e-02 9.581068e-07 1.151395e-02 
7.987165e-02 1.947387e-06 1.842070e-02 
1.009022e-01 3.926290e-06 2.947052e-02 
1.277366e-01 7.965911e-06 4.714866e-02 
1.613285e-01 1.604863e-05 7.543120e-02 
2.045311e-01 3.270438e-05 1.206793e-01 
2.590108e-01 6.642302e-05 1.930698e-01 
3.273564e-01 1.341181e-04 3.088844e-01 
4.126630e-01 2.687256e-04 4.941713e-01 
5.224048e-01 5.453758e-04 7.906043e-01 
6.599542e-01 1.100169e-03 1.264855e+00 
8.326211e-01 2.211308e-03 2.023590e+00 
1.047976e+00 4.415541e-03 3.237458e+00 
1.317328e+00 8.790100e-03 5.179475e+00 
1.646153e+00 1.721470e-02 8.286428e+00 
2.045056e+00 3.319646e-02 1.325711e+01 
2.518411e+00 6.255131e-02 2.120951e+01 
3.059928e+00 1.137548e-01 3.393222e+01 
3.639332e+00 1.954826e-01 5.428675e+01 
4.219199e+00 3.143220e-01 8.685114e+01 
4.738124e+00 4.656293e-01 1.389495e+02 
5.133665e+00 6.298534e-01 2.222996e+02 
5.361211e+00 7.772042e-01 3.556480e+02 
5.417167e+00 8.840005e-01 5.689866e+02 
5.328736e+00 9.404365e-01 9.102982e+02 
5.141198e+00 9.508679e-01 1.456348e+03 
4.899190e+00 9.264991e-01 2.329952e+03 
4.644914e+00 8.814591e-01 3.727594e+03 
4.406764e+00 8.269015e-01 5.963623e+03 
4.205125e+00 7.715115e-01 9.540955e+03 
4.054442e+00 7.216522e-01 1.526418e+04 
3.957929e+00 6.807013e-01 2.442053e+04 
3.922166e+00 6.522273e-01 3.906940e+04 
3.933963e+00 6.360117e-01 6.250552e+04 
3.987613e+00 6.328126e-01 1.000000e+05 


==> anc/TOV-Output-e0-1019.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.795275e-03 2.213522e-11 1.000000e-05 
2.321009e-03 4.783232e-11 1.599859e-05 
2.911734e-03 9.443790e-11 2.559548e-05 
3.730176e-03 1.985542e-10 4.094915e-05 
4.654583e-03 3.857744e-10 6.551286e-05 
5.985739e-03 8.204353e-10 1.048113e-04 
7.616169e-03 1.690055e-09 1.676833e-04 
9.536466e-03 3.317826e-09 2.682696e-04 
1.203571e-02 6.669694e-09 4.291934e-04 
1.523430e-02 1.352568e-08 6.866488e-04 
1.945404e-02 2.816575e-08 1.098541e-03 
2.471019e-02 5.771921e-08 1.757511e-03 
3.108576e-02 1.149151e-07 2.811769e-03 
3.941778e-02 2.342987e-07 4.498433e-03 
4.975295e-02 4.711415e-07 7.196857e-03 
6.321302e-02 9.663103e-07 1.151395e-02 
7.992287e-02 1.953053e-06 1.842070e-02 
1.004231e-01 3.874423e-06 2.947052e-02 
1.277222e-01 7.971041e-06 4.714866e-02 
1.610039e-01 1.596761e-05 7.543120e-02 
2.036744e-01 3.232690e-05 1.206793e-01 
2.585874e-01 6.616276e-05 1.930698e-01 
3.265507e-01 1.332611e-04 3.088844e-01 
4.127409e-01 2.691414e-04 4.941713e-01 
5.211168e-01 5.418852e-04 7.906043e-01 
6.584639e-01 1.093810e-03 1.264855e+00 
8.304692e-01 2.196383e-03 2.023590e+00 
1.046770e+00 4.404631e-03 3.237458e+00 
1.315522e+00 8.762606e-03 5.179475e+00 
1.645944e+00 1.722448e-02 8.286428e+00 
2.045497e+00 3.324836e-02 1.325711e+01 
2.516571e+00 6.247339e-02 2.120951e+01 
3.054273e+00 1.132447e-01 3.393222e+01 
3.636451e+00 1.951985e-01 5.428675e+01 
4.217691e+00 3.142355e-01 8.685114e+01 
4.735350e+00 4.651976e-01 1.389495e+02 
5.131212e+00 6.294281e-01 2.222996e+02 
5.358867e+00 7.767421e-01 3.556480e+02 
5.415477e+00 8.837055e-01 5.689866e+02 
5.325179e+00 9.395020e-01 9.102982e+02 
5.137688e+00 9.499804e-01 1.456348e+03 
4.895967e+00 9.257497e-01 2.329952e+03 
4.644015e+00 8.813467e-01 3.727594e+03 
4.406301e+00 8.268882e-01 5.963623e+03 
4.202959e+00 7.711481e-01 9.540955e+03 
4.053708e+00 7.215820e-01 1.526418e+04 
3.956309e+00 6.804738e-01 2.442053e+04 
3.919737e+00 6.518613e-01 3.906940e+04 
3.931648e+00 6.356642e-01 6.250552e+04 
3.985266e+00 6.324516e-01 1.000000e+05 


==> anc/TOV-Output-e0-102.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.643865e-03 6.884097e-11 1.000000e-06 
7.568958e-03 1.660448e-10 1.757511e-06 
1.017558e-02 4.034548e-10 3.088844e-06 
1.360623e-02 9.645630e-10 5.428675e-06 
1.771124e-02 2.127472e-09 9.540955e-06 
2.386893e-02 5.207340e-09 1.676833e-05 
3.158506e-02 1.206597e-08 2.947052e-05 
4.198330e-02 2.833655e-08 5.179475e-05 
5.584181e-02 6.668005e-08 9.102982e-05 
7.426357e-02 1.568359e-07 1.599859e-04 
9.769015e-02 3.570022e-07 2.811769e-04 
1.300789e-01 8.428311e-07 4.941713e-04 
1.727373e-01 1.973696e-06 8.685114e-04 
2.290193e-01 4.599824e-06 1.526418e-03 
3.045276e-01 1.081461e-05 2.682696e-03 
4.026347e-01 2.499627e-05 4.714866e-03 
5.347608e-01 5.856511e-05 8.286428e-03 
7.075034e-01 1.356372e-04 1.456348e-02 
9.394331e-01 3.175760e-04 2.559548e-02 
1.242478e+00 7.348814e-04 4.498433e-02 
1.647856e+00 1.715080e-03 7.906043e-02 
2.178525e+00 3.965741e-03 1.389495e-01 
2.881669e+00 9.189770e-03 2.442053e-01 
3.793169e+00 2.100503e-02 4.291934e-01 
4.975012e+00 4.756985e-02 7.543120e-01 
6.463981e+00 1.050240e-01 1.325711e+00 
8.277272e+00 2.230194e-01 2.329952e+00 
1.038678e+01 4.490561e-01 4.094915e+00 
1.261034e+01 8.288970e-01 7.196857e+00 
1.466255e+01 1.368152e+00 1.264855e+01 
1.620898e+01 1.986185e+00 2.222996e+01 
1.701310e+01 2.533268e+00 3.906940e+01 
1.704690e+01 2.881166e+00 6.866488e+01 
1.651229e+01 3.006957e+00 1.206793e+02 
1.564036e+01 2.949342e+00 2.120951e+02 
1.467915e+01 2.785796e+00 3.727594e+02 
1.378647e+01 2.577589e+00 6.551286e+02 
1.308100e+01 2.373168e+00 1.151395e+03 
1.260583e+01 2.198737e+00 2.023590e+03 
1.239438e+01 2.074643e+00 3.556480e+03 
1.243192e+01 2.010163e+00 6.250552e+03 
1.264343e+01 2.001842e+00 1.098541e+04 
1.293354e+01 2.037096e+00 1.930698e+04 
1.321089e+01 2.095737e+00 3.393222e+04 
1.341319e+01 2.156241e+00 5.963623e+04 
1.351175e+01 2.201686e+00 1.048113e+05 
1.352753e+01 2.227810e+00 1.842070e+05 
1.348767e+01 2.235667e+00 3.237458e+05 
1.341476e+01 2.228814e+00 5.689866e+05 
1.334821e+01 2.216480e+00 1.000000e+06 


==> anc/TOV-Output-e0-1020.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.812764e-03 2.281084e-11 1.000000e-05 
2.267682e-03 4.465432e-11 1.599859e-05 
2.903043e-03 9.368658e-11 2.559548e-05 
3.705896e-03 1.948932e-10 4.094915e-05 
4.650946e-03 3.852485e-10 6.551286e-05 
5.858792e-03 7.700898e-10 1.048113e-04 
7.449432e-03 1.583021e-09 1.676833e-04 
9.583938e-03 3.370925e-09 2.682696e-04 
1.202707e-02 6.661886e-09 4.291934e-04 
1.532159e-02 1.377302e-08 6.866488e-04 
1.941354e-02 2.801766e-08 1.098541e-03 
2.433317e-02 5.517140e-08 1.757511e-03 
3.116095e-02 1.158645e-07 2.811769e-03 
3.918679e-02 2.304298e-07 4.498433e-03 
4.978786e-02 4.725973e-07 7.196857e-03 
6.304295e-02 9.594728e-07 1.151395e-02 
7.965103e-02 1.935089e-06 1.842070e-02 
1.006567e-01 3.905355e-06 2.947052e-02 
1.277530e-01 7.984633e-06 4.714866e-02 
1.616739e-01 1.618362e-05 7.543120e-02 
2.044698e-01 3.273912e-05 1.206793e-01 
2.585520e-01 6.620040e-05 1.930698e-01 
3.255530e-01 1.321733e-04 3.088844e-01 
4.123789e-01 2.686970e-04 4.941713e-01 
5.216326e-01 5.440259e-04 7.906043e-01 
6.577639e-01 1.091395e-03 1.264855e+00 
8.311670e-01 2.204051e-03 2.023590e+00 
1.046588e+00 4.406601e-03 3.237458e+00 
1.312528e+00 8.711619e-03 5.179475e+00 
1.642436e+00 1.713179e-02 8.286428e+00 
2.043120e+00 3.316495e-02 1.325711e+01 
2.515699e+00 6.246575e-02 2.120951e+01 
3.052818e+00 1.131848e-01 3.393222e+01 
3.633890e+00 1.949630e-01 5.428675e+01 
4.216248e+00 3.141619e-01 8.685114e+01 
4.734591e+00 4.652846e-01 1.389495e+02 
5.125244e+00 6.279404e-01 2.222996e+02 
5.356645e+00 7.763198e-01 3.556480e+02 
5.410402e+00 8.822707e-01 5.689866e+02 
5.324546e+00 9.395204e-01 9.102982e+02 
5.136875e+00 9.499107e-01 1.456348e+03 
4.896123e+00 9.259310e-01 2.329952e+03 
4.641575e+00 8.808520e-01 3.727594e+03 
4.404652e+00 8.266105e-01 5.963623e+03 
4.203281e+00 7.712902e-01 9.540955e+03 
4.051067e+00 7.211519e-01 1.526418e+04 
3.955363e+00 6.803672e-01 2.442053e+04 
3.916663e+00 6.513811e-01 3.906940e+04 
3.932216e+00 6.358290e-01 6.250552e+04 
3.982873e+00 6.320818e-01 1.000000e+05 


==> anc/TOV-Output-e0-1021.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.816718e-03 2.298291e-11 1.000000e-05 
2.269678e-03 4.481623e-11 1.599859e-05 
2.917401e-03 9.517678e-11 2.559548e-05 
3.655198e-03 1.871869e-10 4.094915e-05 
4.721705e-03 4.034959e-10 6.551286e-05 
5.972454e-03 8.165846e-10 1.048113e-04 
7.417284e-03 1.564147e-09 1.676833e-04 
9.485410e-03 3.271230e-09 2.682696e-04 
1.204904e-02 6.705027e-09 4.291934e-04 
1.522262e-02 1.352107e-08 6.866488e-04 
1.944510e-02 2.818212e-08 1.098541e-03 
2.430119e-02 5.500806e-08 1.757511e-03 
3.097343e-02 1.138969e-07 2.811769e-03 
3.899342e-02 2.272580e-07 4.498433e-03 
4.956267e-02 4.666707e-07 7.196857e-03 
6.259387e-02 9.400353e-07 1.151395e-02 
7.929597e-02 1.911198e-06 1.842070e-02 
1.003827e-01 3.877346e-06 2.947052e-02 
1.276901e-01 7.980655e-06 4.714866e-02 
1.608600e-01 1.595608e-05 7.543120e-02 
2.032995e-01 3.221179e-05 1.206793e-01 
2.575181e-01 6.547362e-05 1.930698e-01 
3.256284e-01 1.323946e-04 3.088844e-01 
4.126279e-01 2.694471e-04 4.941713e-01 
5.210793e-01 5.428280e-04 7.906043e-01 
6.579687e-01 1.093478e-03 1.264855e+00 
8.293055e-01 2.191436e-03 2.023590e+00 
1.045582e+00 4.398196e-03 3.237458e+00 
1.313425e+00 8.737731e-03 5.179475e+00 
1.642450e+00 1.714840e-02 8.286428e+00 
2.040703e+00 3.307967e-02 1.325711e+01 
2.514126e+00 6.240706e-02 2.120951e+01 
3.050233e+00 1.130039e-01 3.393222e+01 
3.631793e+00 1.947976e-01 5.428675e+01 
4.212506e+00 3.136185e-01 8.685114e+01 
4.729732e+00 4.643155e-01 1.389495e+02 
5.121665e+00 6.271747e-01 2.222996e+02 
5.353685e+00 7.756536e-01 3.556480e+02 
5.408433e+00 8.818814e-01 5.689866e+02 
5.322177e+00 9.389726e-01 9.102982e+02 
5.133106e+00 9.489439e-01 1.456348e+03 
4.893676e+00 9.253948e-01 2.329952e+03 
4.639789e+00 8.805195e-01 3.727594e+03 
4.400264e+00 8.257215e-01 5.963623e+03 
4.201108e+00 7.709252e-01 9.540955e+03 
4.047386e+00 7.205252e-01 1.526418e+04 
3.955018e+00 6.803688e-01 2.442053e+04 
3.916679e+00 6.514463e-01 3.906940e+04 
3.930190e+00 6.355327e-01 6.250552e+04 
3.981021e+00 6.318110e-01 1.000000e+05 


==> anc/TOV-Output-e0-1022.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.773403e-03 2.139883e-11 1.000000e-05 
2.242349e-03 4.325907e-11 1.599859e-05 
2.867539e-03 9.046816e-11 2.559548e-05 
3.699879e-03 1.943257e-10 4.094915e-05 
4.629866e-03 3.807791e-10 6.551286e-05 
5.945136e-03 8.062195e-10 1.048113e-04 
7.476517e-03 1.603489e-09 1.676833e-04 
9.611807e-03 3.407086e-09 2.682696e-04 
1.195799e-02 6.560589e-09 4.291934e-04 
1.518080e-02 1.342308e-08 6.866488e-04 
1.936684e-02 2.787049e-08 1.098541e-03 
2.453470e-02 5.666451e-08 1.757511e-03 
3.103884e-02 1.147323e-07 2.811769e-03 
3.935418e-02 2.338529e-07 4.498433e-03 
4.958179e-02 4.676686e-07 7.196857e-03 
6.279435e-02 9.500263e-07 1.151395e-02 
7.961599e-02 1.936325e-06 1.842070e-02 
1.007662e-01 3.925795e-06 2.947052e-02 
1.274318e-01 7.940090e-06 4.714866e-02 
1.613633e-01 1.612207e-05 7.543120e-02 
2.038129e-01 3.248820e-05 1.206793e-01 
2.574271e-01 6.546830e-05 1.930698e-01 
3.260656e-01 1.330584e-04 3.088844e-01 
4.122048e-01 2.688820e-04 4.941713e-01 
5.207741e-01 5.424041e-04 7.906043e-01 
6.565670e-01 1.087572e-03 1.264855e+00 
8.283771e-01 2.186221e-03 2.023590e+00 
1.043685e+00 4.378612e-03 3.237458e+00 
1.310584e+00 8.689798e-03 5.179475e+00 
1.641407e+00 1.713220e-02 8.286428e+00 
2.039992e+00 3.307611e-02 1.325711e+01 
2.508771e+00 6.207383e-02 2.120951e+01 
3.046794e+00 1.127316e-01 3.393222e+01 
3.627966e+00 1.943699e-01 5.428675e+01 
4.209200e+00 3.131642e-01 8.685114e+01 
4.727364e+00 4.639876e-01 1.389495e+02 
5.121249e+00 6.273634e-01 2.222996e+02 
5.350904e+00 7.750463e-01 3.556480e+02 
5.406552e+00 8.815211e-01 5.689866e+02 
5.319270e+00 9.382489e-01 9.102982e+02 
5.132367e+00 9.488965e-01 1.456348e+03 
4.891499e+00 9.249328e-01 2.329952e+03 
4.635926e+00 8.796714e-01 3.727594e+03 
4.400713e+00 8.259116e-01 5.963623e+03 
4.198012e+00 7.703727e-01 9.540955e+03 
4.047587e+00 7.206312e-01 1.526418e+04 
3.952776e+00 6.800290e-01 2.442053e+04 
3.912842e+00 6.508316e-01 3.906940e+04 
3.926470e+00 6.349352e-01 6.250552e+04 
3.979281e+00 6.315604e-01 1.000000e+05 


==> anc/TOV-Output-e0-1023.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.829473e-03 2.351639e-11 1.000000e-05 
2.259675e-03 4.431292e-11 1.599859e-05 
2.885296e-03 9.224938e-11 2.559548e-05 
3.666546e-03 1.893058e-10 4.094915e-05 
4.693160e-03 3.969983e-10 6.551286e-05 
5.959313e-03 8.127951e-10 1.048113e-04 
7.596865e-03 1.683821e-09 1.676833e-04 
9.465778e-03 3.257329e-09 2.682696e-04 
1.202584e-02 6.679420e-09 4.291934e-04 
1.528939e-02 1.372662e-08 6.866488e-04 
1.930756e-02 2.764238e-08 1.098541e-03 
2.455621e-02 5.686921e-08 1.757511e-03 
3.081341e-02 1.123604e-07 2.811769e-03 
3.904157e-02 2.285476e-07 4.498433e-03 
4.960882e-02 4.688922e-07 7.196857e-03 
6.271669e-02 9.474320e-07 1.151395e-02 
7.915244e-02 1.904562e-06 1.842070e-02 
1.006068e-01 3.911019e-06 2.947052e-02 
1.267524e-01 7.821430e-06 4.714866e-02 
1.605112e-01 1.588357e-05 7.543120e-02 
2.028219e-01 3.204796e-05 1.206793e-01 
2.577238e-01 6.575912e-05 1.930698e-01 
3.256968e-01 1.327371e-04 3.088844e-01 
4.106627e-01 2.661368e-04 4.941713e-01 
5.191871e-01 5.379890e-04 7.906043e-01 
6.570917e-01 1.091238e-03 1.264855e+00 
8.277334e-01 2.183255e-03 2.023590e+00 
1.043537e+00 4.380971e-03 3.237458e+00 
1.308506e+00 8.657037e-03 5.179475e+00 
1.639648e+00 1.709378e-02 8.286428e+00 
2.036838e+00 3.295557e-02 1.325711e+01 
2.508993e+00 6.214520e-02 2.120951e+01 
3.047039e+00 1.128532e-01 3.393222e+01 
3.626360e+00 1.942787e-01 5.428675e+01 
4.204901e+00 3.125074e-01 8.685114e+01 
4.724324e+00 4.634863e-01 1.389495e+02 
5.117055e+00 6.264113e-01 2.222996e+02 
5.344740e+00 7.733240e-01 3.556480e+02 
5.403201e+00 8.806656e-01 5.689866e+02 
5.318204e+00 9.381253e-01 9.102982e+02 
5.131744e+00 9.488839e-01 1.456348e+03 
4.888725e+00 9.243056e-01 2.329952e+03 
4.634524e+00 8.794335e-01 3.727594e+03 
4.398273e+00 8.254568e-01 5.963623e+03 
4.195799e+00 7.699992e-01 9.540955e+03 
4.046410e+00 7.204770e-01 1.526418e+04 
3.950893e+00 6.797535e-01 2.442053e+04 
3.911087e+00 6.505839e-01 3.906940e+04 
3.924856e+00 6.347119e-01 6.250552e+04 
3.976209e+00 6.310666e-01 1.000000e+05 


==> anc/TOV-Output-e0-1024.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.823126e-03 2.329522e-11 1.000000e-05 
2.278596e-03 4.547985e-11 1.599859e-05 
2.896184e-03 9.338891e-11 2.559548e-05 
3.680630e-03 1.916829e-10 4.094915e-05 
4.741815e-03 4.098744e-10 6.551286e-05 
5.851173e-03 7.700976e-10 1.048113e-04 
7.536933e-03 1.645890e-09 1.676833e-04 
9.560244e-03 3.359108e-09 2.682696e-04 
1.204264e-02 6.714016e-09 4.291934e-04 
1.513405e-02 1.332547e-08 6.866488e-04 
1.930880e-02 2.767471e-08 1.098541e-03 
2.449557e-02 5.650412e-08 1.757511e-03 
3.072446e-02 1.114990e-07 2.811769e-03 
3.907428e-02 2.293465e-07 4.498433e-03 
4.968502e-02 4.715168e-07 7.196857e-03 
6.234657e-02 9.316669e-07 1.151395e-02 
7.955621e-02 1.935747e-06 1.842070e-02 
1.002495e-01 3.873282e-06 2.947052e-02 
1.267263e-01 7.824229e-06 4.714866e-02 
1.608570e-01 1.600207e-05 7.543120e-02 
2.032342e-01 3.227529e-05 1.206793e-01 
2.570667e-01 6.532120e-05 1.930698e-01 
3.253213e-01 1.324079e-04 3.088844e-01 
4.112842e-01 2.676069e-04 4.941713e-01 
5.190795e-01 5.381787e-04 7.906043e-01 
6.558314e-01 1.086035e-03 1.264855e+00 
8.269726e-01 2.179362e-03 2.023590e+00 
1.042430e+00 4.371303e-03 3.237458e+00 
1.307884e+00 8.653020e-03 5.179475e+00 
1.637899e+00 1.705570e-02 8.286428e+00 
2.035974e+00 3.294459e-02 1.325711e+01 
2.504922e+00 6.190539e-02 2.120951e+01 
3.043952e+00 1.126182e-01 3.393222e+01 
3.623376e+00 1.939786e-01 5.428675e+01 
4.202726e+00 3.122835e-01 8.685114e+01 
4.719540e+00 4.625366e-01 1.389495e+02 
5.115551e+00 6.262710e-01 2.222996e+02 
5.343443e+00 7.732051e-01 3.556480e+02 
5.400973e+00 8.801881e-01 5.689866e+02 
5.314029e+00 9.369875e-01 9.102982e+02 
5.127434e+00 9.477517e-01 1.456348e+03 
4.888487e+00 9.243781e-01 2.329952e+03 
4.633588e+00 8.793108e-01 3.727594e+03 
4.394664e+00 8.247407e-01 5.963623e+03 
4.197040e+00 7.703277e-01 9.540955e+03 
4.044420e+00 7.201690e-01 1.526418e+04 
3.949464e+00 6.795598e-01 2.442053e+04 
3.910119e+00 6.504753e-01 3.906940e+04 
3.922869e+00 6.344224e-01 6.250552e+04 
3.974348e+00 6.307936e-01 1.000000e+05 


==> anc/TOV-Output-e0-1025.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.765835e-03 2.118807e-11 1.000000e-05 
2.307104e-03 4.725440e-11 1.599859e-05 
2.850776e-03 8.915176e-11 2.559548e-05 
3.692441e-03 1.937231e-10 4.094915e-05 
4.682818e-03 3.951505e-10 6.551286e-05 
5.969870e-03 8.187200e-10 1.048113e-04 
7.441034e-03 1.585406e-09 1.676833e-04 
9.573458e-03 3.376350e-09 2.682696e-04 
1.192522e-02 6.525897e-09 4.291934e-04 
1.515110e-02 1.338363e-08 6.866488e-04 
1.929316e-02 2.763449e-08 1.098541e-03 
2.453783e-02 5.685257e-08 1.757511e-03 
3.098095e-02 1.144265e-07 2.811769e-03 
3.926275e-02 2.329084e-07 4.498433e-03 
4.953061e-02 4.675903e-07 7.196857e-03 
6.274681e-02 9.506522e-07 1.151395e-02 
7.936235e-02 1.923507e-06 1.842070e-02 
1.003190e-01 3.885135e-06 2.947052e-02 
1.270239e-01 7.887178e-06 4.714866e-02 
1.606986e-01 1.597041e-05 7.543120e-02 
2.033699e-01 3.237151e-05 1.206793e-01 
2.570110e-01 6.534245e-05 1.930698e-01 
3.244545e-01 1.314808e-04 3.088844e-01 
4.103432e-01 2.660343e-04 4.941713e-01 
5.190352e-01 5.385645e-04 7.906043e-01 
6.553519e-01 1.084710e-03 1.264855e+00 
8.268566e-01 2.180555e-03 2.023590e+00 
1.040360e+00 4.349596e-03 3.237458e+00 
1.308099e+00 8.665528e-03 5.179475e+00 
1.636631e+00 1.703251e-02 8.286428e+00 
2.032111e+00 3.279037e-02 1.325711e+01 
2.504499e+00 6.192981e-02 2.120951e+01 
3.039324e+00 1.122190e-01 3.393222e+01 
3.618695e+00 1.934216e-01 5.428675e+01 
4.198819e+00 3.117066e-01 8.685114e+01 
4.715117e+00 4.616798e-01 1.389495e+02 
5.111367e+00 6.253213e-01 2.222996e+02 
5.340014e+00 7.723835e-01 3.556480e+02 
5.398643e+00 8.796760e-01 5.689866e+02 
5.312232e+00 9.366249e-01 9.102982e+02 
5.125181e+00 9.472436e-01 1.456348e+03 
4.885119e+00 9.235863e-01 2.329952e+03 
4.632174e+00 8.790695e-01 3.727594e+03 
4.395208e+00 8.249517e-01 5.963623e+03 
4.193739e+00 7.697329e-01 9.540955e+03 
4.042465e+00 7.198677e-01 1.526418e+04 
3.947706e+00 6.793067e-01 2.442053e+04 
3.906723e+00 6.499378e-01 3.906940e+04 
3.919630e+00 6.339103e-01 6.250552e+04 
3.973645e+00 6.307322e-01 1.000000e+05 


==> anc/TOV-Output-e0-1026.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.781473e-03 2.177719e-11 1.000000e-05 
2.317677e-03 4.795378e-11 1.599859e-05 
2.852137e-03 8.936665e-11 2.559548e-05 
3.681121e-03 1.921341e-10 4.094915e-05 
4.619902e-03 3.798067e-10 6.551286e-05 
5.910848e-03 7.954514e-10 1.048113e-04 
7.478749e-03 1.611206e-09 1.676833e-04 
9.366721e-03 3.165389e-09 2.682696e-04 
1.192916e-02 6.538744e-09 4.291934e-04 
1.523395e-02 1.361766e-08 6.866488e-04 
1.917843e-02 2.717089e-08 1.098541e-03 
2.426864e-02 5.505558e-08 1.757511e-03 
3.088886e-02 1.135197e-07 2.811769e-03 
3.904055e-02 2.291999e-07 4.498433e-03 
4.926397e-02 4.605283e-07 7.196857e-03 
6.264489e-02 9.469502e-07 1.151395e-02 
7.911733e-02 1.907606e-06 1.842070e-02 
1.001724e-01 3.871903e-06 2.947052e-02 
1.265977e-01 7.815674e-06 4.714866e-02 
1.604115e-01 1.590047e-05 7.543120e-02 
2.025904e-01 3.203198e-05 1.206793e-01 
2.563931e-01 6.493566e-05 1.930698e-01 
3.242103e-01 1.313120e-04 3.088844e-01 
4.102628e-01 2.661370e-04 4.941713e-01 
5.176951e-01 5.349267e-04 7.906043e-01 
6.552204e-01 1.085110e-03 1.264855e+00 
8.257193e-01 2.173689e-03 2.023590e+00 
1.040542e+00 4.356048e-03 3.237458e+00 
1.307140e+00 8.654828e-03 5.179475e+00 
1.632832e+00 1.693118e-02 8.286428e+00 
2.030540e+00 3.274556e-02 1.325711e+01 
2.501694e+00 6.178171e-02 2.120951e+01 
3.039030e+00 1.122822e-01 3.393222e+01 
3.617706e+00 1.934231e-01 5.428675e+01 
4.196413e+00 3.114350e-01 8.685114e+01 
4.713803e+00 4.616214e-01 1.389495e+02 
5.108090e+00 6.246452e-01 2.222996e+02 
5.336895e+00 7.716637e-01 3.556480e+02 
5.396819e+00 8.793337e-01 5.689866e+02 
5.309426e+00 9.359330e-01 9.102982e+02 
5.124182e+00 9.471165e-01 1.456348e+03 
4.883737e+00 9.233427e-01 2.329952e+03 
4.631946e+00 8.791221e-01 3.727594e+03 
4.394559e+00 8.248962e-01 5.963623e+03 
4.192333e+00 7.695228e-01 9.540955e+03 
4.039336e+00 7.193444e-01 1.526418e+04 
3.943634e+00 6.786368e-01 2.442053e+04 
3.906633e+00 6.499839e-01 3.906940e+04 
3.918511e+00 6.337746e-01 6.250552e+04 
3.972620e+00 6.306116e-01 1.000000e+05 


==> anc/TOV-Output-e0-1027.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.834418e-03 2.380029e-11 1.000000e-05 
2.258655e-03 4.442598e-11 1.599859e-05 
2.884730e-03 9.255568e-11 2.559548e-05 
3.610182e-03 1.814156e-10 4.094915e-05 
4.691350e-03 3.980897e-10 6.551286e-05 
5.848052e-03 7.711184e-10 1.048113e-04 
7.524161e-03 1.642334e-09 1.676833e-04 
9.552885e-03 3.361175e-09 2.682696e-04 
1.209288e-02 6.818305e-09 4.291934e-04 
1.520092e-02 1.354244e-08 6.866488e-04 
1.925570e-02 2.752744e-08 1.098541e-03 
2.434084e-02 5.560256e-08 1.757511e-03 
3.095363e-02 1.143467e-07 2.811769e-03 
3.897590e-02 2.282854e-07 4.498433e-03 
4.924310e-02 4.603914e-07 7.196857e-03 
6.239091e-02 9.363914e-07 1.151395e-02 
7.894483e-02 1.897003e-06 1.842070e-02 
1.003389e-01 3.895027e-06 2.947052e-02 
1.269347e-01 7.885919e-06 4.714866e-02 
1.597766e-01 1.572773e-05 7.543120e-02 
2.026620e-01 3.209715e-05 1.206793e-01 
2.567803e-01 6.529376e-05 1.930698e-01 
3.240154e-01 1.312030e-04 3.088844e-01 
4.097087e-01 2.653184e-04 4.941713e-01 
5.185124e-01 5.379838e-04 7.906043e-01 
6.531300e-01 1.075813e-03 1.264855e+00 
8.238210e-01 2.160852e-03 2.023590e+00 
1.039261e+00 4.344202e-03 3.237458e+00 
1.304676e+00 8.614452e-03 5.179475e+00 
1.633716e+00 1.697434e-02 8.286428e+00 
2.029635e+00 3.273249e-02 1.325711e+01 
2.497481e+00 6.153205e-02 2.120951e+01 
3.034343e+00 1.118769e-01 3.393222e+01 
3.615674e+00 1.932667e-01 5.428675e+01 
4.191988e+00 3.107528e-01 8.685114e+01 
4.710954e+00 4.611687e-01 1.389495e+02 
5.105975e+00 6.243195e-01 2.222996e+02 
5.335905e+00 7.716452e-01 3.556480e+02 
5.394284e+00 8.787520e-01 5.689866e+02 
5.307557e+00 9.355463e-01 9.102982e+02 
5.121827e+00 9.465768e-01 1.456348e+03 
4.883784e+00 9.234932e-01 2.329952e+03 
4.628212e+00 8.783048e-01 3.727594e+03 
4.391427e+00 8.242860e-01 5.963623e+03 
4.189759e+00 7.690755e-01 9.540955e+03 
4.036892e+00 7.189503e-01 1.526418e+04 
3.942789e+00 6.785478e-01 2.442053e+04 
3.903963e+00 6.495746e-01 3.906940e+04 
3.916947e+00 6.335599e-01 6.250552e+04 
3.968626e+00 6.299493e-01 1.000000e+05 


==> anc/TOV-Output-e0-1028.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.782359e-03 2.185220e-11 1.000000e-05 
2.242910e-03 4.354570e-11 1.599859e-05 
2.864274e-03 9.068883e-11 2.559548e-05 
3.633940e-03 1.852009e-10 4.094915e-05 
4.646904e-03 3.872587e-10 6.551286e-05 
5.846493e-03 7.712521e-10 1.048113e-04 
7.549052e-03 1.660303e-09 1.676833e-04 
9.393475e-03 3.198814e-09 2.682696e-04 
1.198839e-02 6.649557e-09 4.291934e-04 
1.511220e-02 1.331967e-08 6.866488e-04 
1.915040e-02 2.710466e-08 1.098541e-03 
2.445828e-02 5.646620e-08 1.757511e-03 
3.070359e-02 1.117066e-07 2.811769e-03 
3.877479e-02 2.249887e-07 4.498433e-03 
4.936788e-02 4.643520e-07 7.196857e-03 
6.245653e-02 9.402636e-07 1.151395e-02 
7.897683e-02 1.901160e-06 1.842070e-02 
9.975935e-02 3.831654e-06 2.947052e-02 
1.263467e-01 7.784412e-06 4.714866e-02 
1.599486e-01 1.579395e-05 7.543120e-02 
2.018952e-01 3.176515e-05 1.206793e-01 
2.555217e-01 6.440115e-05 1.930698e-01 
3.236366e-01 1.308707e-04 3.088844e-01 
4.087853e-01 2.637855e-04 4.941713e-01 
5.169997e-01 5.338109e-04 7.906043e-01 
6.522561e-01 1.072545e-03 1.264855e+00 
8.245327e-01 2.168534e-03 2.023590e+00 
1.036675e+00 4.316113e-03 3.237458e+00 
1.303235e+00 8.594278e-03 5.179475e+00 
1.630945e+00 1.690476e-02 8.286428e+00 
2.027839e+00 3.267694e-02 1.325711e+01 
2.496495e+00 6.151542e-02 2.120951e+01 
3.032765e+00 1.118029e-01 3.393222e+01 
3.612216e+00 1.928946e-01 5.428675e+01 
4.188873e+00 3.103369e-01 8.685114e+01 
4.708053e+00 4.607022e-01 1.389495e+02 
5.099943e+00 6.228124e-01 2.222996e+02 
5.331565e+00 7.705224e-01 3.556480e+02 
5.391396e+00 8.780509e-01 5.689866e+02 
5.306769e+00 9.355120e-01 9.102982e+02 
5.121080e+00 9.465255e-01 1.456348e+03 
4.881416e+00 9.229769e-01 2.329952e+03 
4.627631e+00 8.782695e-01 3.727594e+03 
4.389966e+00 8.240486e-01 5.963623e+03 
4.188106e+00 7.688150e-01 9.540955e+03 
4.037806e+00 7.191906e-01 1.526418e+04 
3.941391e+00 6.783593e-01 2.442053e+04 
3.902871e+00 6.494435e-01 3.906940e+04 
3.915489e+00 6.333640e-01 6.250552e+04 
3.965604e+00 6.294644e-01 1.000000e+05 


==> anc/TOV-Output-e0-1029.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.751673e-03 2.076305e-11 1.000000e-05 
2.304587e-03 4.728373e-11 1.599859e-05 
2.874700e-03 9.177188e-11 2.559548e-05 
3.713382e-03 1.978067e-10 4.094915e-05 
4.643955e-03 3.868980e-10 6.551286e-05 
5.845335e-03 7.715437e-10 1.048113e-04 
7.558479e-03 1.668152e-09 1.676833e-04 
9.459219e-03 3.269627e-09 2.682696e-04 
1.192271e-02 6.547227e-09 4.291934e-04 
1.509390e-02 1.328424e-08 6.866488e-04 
1.924203e-02 2.752237e-08 1.098541e-03 
2.413258e-02 5.429310e-08 1.757511e-03 
3.076130e-02 1.124469e-07 2.811769e-03 
3.895496e-02 2.283614e-07 4.498433e-03 
4.951487e-02 4.689677e-07 7.196857e-03 
6.234656e-02 9.362155e-07 1.151395e-02 
7.908232e-02 1.910645e-06 1.842070e-02 
9.968828e-02 3.827190e-06 2.947052e-02 
1.262171e-01 7.768040e-06 4.714866e-02 
1.602387e-01 1.589547e-05 7.543120e-02 
2.026370e-01 3.214775e-05 1.206793e-01 
2.562000e-01 6.497839e-05 1.930698e-01 
3.239756e-01 1.314097e-04 3.088844e-01 
4.092305e-01 2.649046e-04 4.941713e-01 
5.166391e-01 5.332120e-04 7.906043e-01 
6.520045e-01 1.072342e-03 1.264855e+00 
8.223614e-01 2.153560e-03 2.023590e+00 
1.037298e+00 4.328014e-03 3.237458e+00 
1.301704e+00 8.572340e-03 5.179475e+00 
1.628988e+00 1.686034e-02 8.286428e+00 
2.027139e+00 3.267354e-02 1.325711e+01 
2.493838e+00 6.137813e-02 2.120951e+01 
3.030167e+00 1.116203e-01 3.393222e+01 
3.607026e+00 1.922612e-01 5.428675e+01 
4.185200e+00 3.098075e-01 8.685114e+01 
4.702407e+00 4.595312e-01 1.389495e+02 
5.097931e+00 6.225170e-01 2.222996e+02 
5.329503e+00 7.701500e-01 3.556480e+02 
5.388961e+00 8.775021e-01 5.689866e+02 
5.303807e+00 9.347680e-01 9.102982e+02 
5.118867e+00 9.460286e-01 1.456348e+03 
4.877957e+00 9.221591e-01 2.329952e+03 
4.625133e+00 8.777584e-01 3.727594e+03 
4.387119e+00 8.235016e-01 5.963623e+03 
4.188613e+00 7.689941e-01 9.540955e+03 
4.033542e+00 7.184523e-01 1.526418e+04 
3.939261e+00 6.780386e-01 2.442053e+04 
3.901535e+00 6.492694e-01 3.906940e+04 
3.913233e+00 6.330261e-01 6.250552e+04 
3.965693e+00 6.295467e-01 1.000000e+05 


==> anc/TOV-Output-e0-103.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.830523e-03 7.664375e-11 1.000000e-06 
7.487362e-03 1.623083e-10 1.757511e-06 
1.010379e-02 3.988475e-10 3.088844e-06 
1.325081e-02 8.996669e-10 5.428675e-06 
1.798129e-02 2.248105e-09 9.540955e-06 
2.386077e-02 5.253003e-09 1.676833e-05 
3.162465e-02 1.223014e-08 2.947052e-05 
4.151368e-02 2.766484e-08 5.179475e-05 
5.488714e-02 6.393908e-08 9.102982e-05 
7.283392e-02 1.494019e-07 1.599859e-04 
9.772572e-02 3.608962e-07 2.811769e-04 
1.286523e-01 8.233970e-07 4.941713e-04 
1.701638e-01 1.905286e-06 8.685114e-04 
2.271332e-01 4.531103e-06 1.526418e-03 
3.009065e-01 1.053569e-05 2.682696e-03 
3.984203e-01 2.445699e-05 4.714866e-03 
5.289702e-01 5.723883e-05 8.286428e-03 
7.008541e-01 1.331412e-04 1.456348e-02 
9.314000e-01 3.125317e-04 2.559548e-02 
1.231979e+00 7.234282e-04 4.498433e-02 
1.630435e+00 1.677535e-03 7.906043e-02 
2.159326e+00 3.899597e-03 1.389495e-01 
2.852329e+00 8.999083e-03 2.442053e-01 
3.760987e+00 2.067432e-02 4.291934e-01 
4.925401e+00 4.661015e-02 7.543120e-01 
6.396189e+00 1.027425e-01 1.325711e+00 
8.207760e+00 2.195151e-01 2.329952e+00 
1.029218e+01 4.410326e-01 4.094915e+00 
1.250474e+01 8.157159e-01 7.196857e+00 
1.456164e+01 1.351768e+00 1.264855e+01 
1.611761e+01 1.968512e+00 2.222996e+01 
1.692099e+01 2.512211e+00 3.906940e+01 
1.696869e+01 2.863025e+00 6.866488e+01 
1.644320e+01 2.991428e+00 1.206793e+02 
1.557655e+01 2.935943e+00 2.120951e+02 
1.462289e+01 2.775300e+00 3.727594e+02 
1.373032e+01 2.568027e+00 6.551286e+02 
1.301819e+01 2.363088e+00 1.151395e+03 
1.255571e+01 2.191616e+00 2.023590e+03 
1.233536e+01 2.066170e+00 3.556480e+03 
1.237169e+01 2.001463e+00 6.250552e+03 
1.257708e+01 1.991783e+00 1.098541e+04 
1.286533e+01 2.026284e+00 1.930698e+04 
1.315123e+01 2.086241e+00 3.393222e+04 
1.334569e+01 2.144881e+00 5.963623e+04 
1.345237e+01 2.191883e+00 1.048113e+05 
1.346239e+01 2.216769e+00 1.842070e+05 
1.342732e+01 2.225683e+00 3.237458e+05 
1.334855e+01 2.217695e+00 5.689866e+05 
1.328713e+01 2.206512e+00 1.000000e+06 


==> anc/TOV-Output-e0-1030.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.766506e-03 2.131570e-11 1.000000e-05 
2.316080e-03 4.804131e-11 1.599859e-05 
2.848902e-03 8.941012e-11 2.559548e-05 
3.658777e-03 1.893921e-10 4.094915e-05 
4.652582e-03 3.894361e-10 6.551286e-05 
5.906251e-03 7.966908e-10 1.048113e-04 
7.450930e-03 1.599505e-09 1.676833e-04 
9.435208e-03 3.247945e-09 2.682696e-04 
1.203597e-02 6.742143e-09 4.291934e-04 
1.503313e-02 1.313721e-08 6.866488e-04 
1.920120e-02 2.737408e-08 1.098541e-03 
2.410553e-02 5.416327e-08 1.757511e-03 
3.061179e-02 1.109230e-07 2.811769e-03 
3.908856e-02 2.309434e-07 4.498433e-03 
4.947053e-02 4.681636e-07 7.196857e-03 
6.233633e-02 9.366639e-07 1.151395e-02 
7.871790e-02 1.886185e-06 1.842070e-02 
1.000937e-01 3.877842e-06 2.947052e-02 
1.261242e-01 7.758425e-06 4.714866e-02 
1.598317e-01 1.579000e-05 7.543120e-02 
2.023305e-01 3.203321e-05 1.206793e-01 
2.555261e-01 6.452967e-05 1.930698e-01 
3.231732e-01 1.305627e-04 3.088844e-01 
4.089023e-01 2.645244e-04 4.941713e-01 
5.166244e-01 5.336827e-04 7.906043e-01 
6.517255e-01 1.072002e-03 1.264855e+00 
8.225843e-01 2.157383e-03 2.023590e+00 
1.035738e+00 4.312714e-03 3.237458e+00 
1.300897e+00 8.564612e-03 5.179475e+00 
1.628621e+00 1.686483e-02 8.286428e+00 
2.022730e+00 3.249367e-02 1.325711e+01 
2.493051e+00 6.137570e-02 2.120951e+01 
3.028635e+00 1.115510e-01 3.393222e+01 
3.606281e+00 1.922985e-01 5.428675e+01 
4.182470e+00 3.094697e-01 8.685114e+01 
4.699660e+00 4.591039e-01 1.389495e+02 
5.094770e+00 6.218752e-01 2.222996e+02 
5.324338e+00 7.687552e-01 3.556480e+02 
5.385306e+00 8.765421e-01 5.689866e+02 
5.301060e+00 9.340943e-01 9.102982e+02 
5.117396e+00 9.457572e-01 1.456348e+03 
4.877299e+00 9.221144e-01 2.329952e+03 
4.624156e+00 8.776247e-01 3.727594e+03 
4.387860e+00 8.237562e-01 5.963623e+03 
4.185142e+00 7.683635e-01 9.540955e+03 
4.034464e+00 7.186940e-01 1.526418e+04 
3.937839e+00 6.778456e-01 2.442053e+04 
3.898937e+00 6.488724e-01 3.906940e+04 
3.912316e+00 6.329261e-01 6.250552e+04 
3.963925e+00 6.292903e-01 1.000000e+05 


==> anc/TOV-Output-e0-1031.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.792570e-03 2.229481e-11 1.000000e-05 
2.284499e-03 4.614754e-11 1.599859e-05 
2.863565e-03 9.088591e-11 2.559548e-05 
3.664822e-03 1.905171e-10 4.094915e-05 
4.630090e-03 3.841881e-10 6.551286e-05 
5.925234e-03 8.051784e-10 1.048113e-04 
7.403022e-03 1.570373e-09 1.676833e-04 
9.500604e-03 3.319169e-09 2.682696e-04 
1.195074e-02 6.606333e-09 4.291934e-04 
1.501098e-02 1.309190e-08 6.866488e-04 
1.925743e-02 2.764212e-08 1.098541e-03 
2.420629e-02 5.489860e-08 1.757511e-03 
3.048186e-02 1.096229e-07 2.811769e-03 
3.906273e-02 2.307097e-07 4.498433e-03 
4.905415e-02 4.568846e-07 7.196857e-03 
6.203366e-02 9.239826e-07 1.151395e-02 
7.860409e-02 1.879839e-06 1.842070e-02 
9.951655e-02 3.814845e-06 2.947052e-02 
1.260471e-01 7.751732e-06 4.714866e-02 
1.595823e-01 1.573145e-05 7.543120e-02 
2.022717e-01 3.203634e-05 1.206793e-01 
2.548739e-01 6.409900e-05 1.930698e-01 
3.220891e-01 1.293789e-04 3.088844e-01 
4.082223e-01 2.634626e-04 4.941713e-01 
5.160734e-01 5.324930e-04 7.906043e-01 
6.506636e-01 1.067808e-03 1.264855e+00 
8.214119e-01 2.150259e-03 2.023590e+00 
1.034815e+00 4.305348e-03 3.237458e+00 
1.299972e+00 8.554567e-03 5.179475e+00 
1.625277e+00 1.677781e-02 8.286428e+00 
2.020555e+00 3.242020e-02 1.325711e+01 
2.489217e+00 6.115364e-02 2.120951e+01 
3.022535e+00 1.109962e-01 3.393222e+01 
3.601425e+00 1.917158e-01 5.428675e+01 
4.178563e+00 3.088928e-01 8.685114e+01 
4.696886e+00 4.586696e-01 1.389495e+02 
5.090717e+00 6.209643e-01 2.222996e+02 
5.323466e+00 7.687739e-01 3.556480e+02 
5.383928e+00 8.763486e-01 5.689866e+02 
5.299016e+00 9.336491e-01 9.102982e+02 
5.112165e+00 9.443422e-01 1.456348e+03 
4.874975e+00 9.216093e-01 2.329952e+03 
4.622109e+00 8.772252e-01 3.727594e+03 
4.383814e+00 8.229407e-01 5.963623e+03 
4.183816e+00 7.681693e-01 9.540955e+03 
4.033212e+00 7.185246e-01 1.526418e+04 
3.937192e+00 6.777918e-01 2.442053e+04 
3.894899e+00 6.482211e-01 3.906940e+04 
3.908836e+00 6.323706e-01 6.250552e+04 
3.962017e+00 6.290084e-01 1.000000e+05 


==> anc/TOV-Output-e0-1032.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.807743e-03 2.288792e-11 1.000000e-05 
2.301233e-03 4.721485e-11 1.599859e-05 
2.908095e-03 9.528450e-11 2.559548e-05 
3.707700e-03 1.974741e-10 4.094915e-05 
4.694451e-03 4.008214e-10 6.551286e-05 
5.952254e-03 8.170355e-10 1.048113e-04 
7.335235e-03 1.529110e-09 1.676833e-04 
9.444109e-03 3.263470e-09 2.682696e-04 
1.205137e-02 6.781196e-09 4.291934e-04 
1.518835e-02 1.357467e-08 6.866488e-04 
1.902515e-02 2.667974e-08 1.098541e-03 
2.420137e-02 5.491836e-08 1.757511e-03 
3.048090e-02 1.097189e-07 2.811769e-03 
3.876778e-02 2.257417e-07 4.498433e-03 
4.908515e-02 4.581954e-07 7.196857e-03 
6.201129e-02 9.238788e-07 1.151395e-02 
7.890894e-02 1.903640e-06 1.842070e-02 
9.928953e-02 3.792472e-06 2.947052e-02 
1.262576e-01 7.798188e-06 4.714866e-02 
1.594060e-01 1.569457e-05 7.543120e-02 
2.018983e-01 3.189014e-05 1.206793e-01 
2.554005e-01 6.455956e-05 1.930698e-01 
3.225762e-01 1.300924e-04 3.088844e-01 
4.078677e-01 2.630314e-04 4.941713e-01 
5.155211e-01 5.312998e-04 7.906043e-01 
6.508897e-01 1.069951e-03 1.264855e+00 
8.212978e-01 2.151430e-03 2.023590e+00 
1.034166e+00 4.301390e-03 3.237458e+00 
1.298899e+00 8.541615e-03 5.179475e+00 
1.623576e+00 1.674131e-02 8.286428e+00 
2.021106e+00 3.247596e-02 1.325711e+01 
2.488449e+00 6.115240e-02 2.120951e+01 
3.021744e+00 1.110054e-01 3.393222e+01 
3.599608e+00 1.915912e-01 5.428675e+01 
4.175008e+00 3.083873e-01 8.685114e+01 
4.691686e+00 4.576137e-01 1.389495e+02 
5.090356e+00 6.211654e-01 2.222996e+02 
5.320022e+00 7.679454e-01 3.556480e+02 
5.380456e+00 8.754493e-01 5.689866e+02 
5.295798e+00 9.328207e-01 9.102982e+02 
5.112659e+00 9.446674e-01 1.456348e+03 
4.872473e+00 9.210547e-01 2.329952e+03 
4.621144e+00 8.770940e-01 3.727594e+03 
4.383089e+00 8.228673e-01 5.963623e+03 
4.181162e+00 7.677045e-01 9.540955e+03 
4.029093e+00 7.178132e-01 1.526418e+04 
3.934139e+00 6.773048e-01 2.442053e+04 
3.895936e+00 6.484655e-01 3.906940e+04 
3.906100e+00 6.319472e-01 6.250552e+04 
3.958550e+00 6.284418e-01 1.000000e+05 


==> anc/TOV-Output-e0-1033.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.819074e-03 2.334363e-11 1.000000e-05 
2.307474e-03 4.764613e-11 1.599859e-05 
2.871109e-03 9.178389e-11 2.559548e-05 
3.711273e-03 1.982375e-10 4.094915e-05 
4.624780e-03 3.836105e-10 6.551286e-05 
5.849335e-03 7.761340e-10 1.048113e-04 
7.496478e-03 1.633763e-09 1.676833e-04 
9.397020e-03 3.218013e-09 2.682696e-04 
1.188148e-02 6.504719e-09 4.291934e-04 
1.521105e-02 1.364882e-08 6.866488e-04 
1.923379e-02 2.759386e-08 1.098541e-03 
2.435596e-02 5.603172e-08 1.757511e-03 
3.064136e-02 1.115688e-07 2.811769e-03 
3.871075e-02 2.249646e-07 4.498433e-03 
4.918695e-02 4.614989e-07 7.196857e-03 
6.189079e-02 9.193936e-07 1.151395e-02 
7.886149e-02 1.902049e-06 1.842070e-02 
9.978980e-02 3.853814e-06 2.947052e-02 
1.259794e-01 7.754265e-06 4.714866e-02 
1.595796e-01 1.576116e-05 7.543120e-02 
2.016855e-01 3.182024e-05 1.206793e-01 
2.551461e-01 6.442923e-05 1.930698e-01 
3.221951e-01 1.297575e-04 3.088844e-01 
4.072453e-01 2.620829e-04 4.941713e-01 
5.148864e-01 5.298528e-04 7.906043e-01 
6.497355e-01 1.065302e-03 1.264855e+00 
8.210124e-01 2.151256e-03 2.023590e+00 
1.032896e+00 4.289712e-03 3.237458e+00 
1.296511e+00 8.502908e-03 5.179475e+00 
1.622391e+00 1.672059e-02 8.286428e+00 
2.018854e+00 3.239870e-02 1.325711e+01 
2.484654e+00 6.093331e-02 2.120951e+01 
3.019750e+00 1.108868e-01 3.393222e+01 
3.595775e+00 1.911629e-01 5.428675e+01 
4.174551e+00 3.085098e-01 8.685114e+01 
4.689564e+00 4.573458e-01 1.389495e+02 
5.086547e+00 6.203273e-01 2.222996e+02 
5.318759e+00 7.678347e-01 3.556480e+02 
5.377975e+00 8.748837e-01 5.689866e+02 
5.294837e+00 9.327289e-01 9.102982e+02 
5.109382e+00 9.438456e-01 1.456348e+03 
4.870798e+00 9.207288e-01 2.329952e+03 
4.617360e+00 8.762622e-01 3.727594e+03 
4.382713e+00 8.228719e-01 5.963623e+03 
4.180344e+00 7.676134e-01 9.540955e+03 
4.028398e+00 7.177489e-01 1.526418e+04 
3.931150e+00 6.768290e-01 2.442053e+04 
3.892856e+00 6.479831e-01 3.906940e+04 
3.904097e+00 6.316541e-01 6.250552e+04 
3.956403e+00 6.281161e-01 1.000000e+05 


==> anc/TOV-Output-e0-1034.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.787865e-03 2.218408e-11 1.000000e-05 
2.262638e-03 4.496585e-11 1.599859e-05 
2.912175e-03 9.587156e-11 2.559548e-05 
3.577337e-03 1.777121e-10 4.094915e-05 
4.562244e-03 3.686151e-10 6.551286e-05 
5.936791e-03 8.122558e-10 1.048113e-04 
7.345338e-03 1.538413e-09 1.676833e-04 
9.437898e-03 3.263348e-09 2.682696e-04 
1.181706e-02 6.405689e-09 4.291934e-04 
1.503130e-02 1.318339e-08 6.866488e-04 
1.908936e-02 2.700301e-08 1.098541e-03 
2.425589e-02 5.539747e-08 1.757511e-03 
3.071076e-02 1.124373e-07 2.811769e-03 
3.891881e-02 2.288328e-07 4.498433e-03 
4.882696e-02 4.518770e-07 7.196857e-03 
6.201285e-02 9.257391e-07 1.151395e-02 
7.839502e-02 1.870305e-06 1.842070e-02 
9.959945e-02 3.835513e-06 2.947052e-02 
1.257366e-01 7.716968e-06 4.714866e-02 
1.586002e-01 1.548774e-05 7.543120e-02 
2.008227e-01 3.144403e-05 1.206793e-01 
2.540882e-01 6.369282e-05 1.930698e-01 
3.212720e-01 1.287701e-04 3.088844e-01 
4.064569e-01 2.608162e-04 4.941713e-01 
5.144055e-01 5.288802e-04 7.906043e-01 
6.499039e-01 1.067156e-03 1.264855e+00 
8.182813e-01 2.131951e-03 2.023590e+00 
1.032637e+00 4.290586e-03 3.237458e+00 
1.295372e+00 8.488661e-03 5.179475e+00 
1.622866e+00 1.675074e-02 8.286428e+00 
2.015489e+00 3.226879e-02 1.325711e+01 
2.483729e+00 6.092058e-02 2.120951e+01 
3.017820e+00 1.107749e-01 3.393222e+01 
3.594648e+00 1.911416e-01 5.428675e+01 
4.170323e+00 3.078676e-01 8.685114e+01 
4.687155e+00 4.570042e-01 1.389495e+02 
5.082794e+00 6.195061e-01 2.222996e+02 
5.314270e+00 7.666615e-01 3.556480e+02 
5.376034e+00 8.744999e-01 5.689866e+02 
5.291315e+00 9.318005e-01 9.102982e+02 
5.106092e+00 9.430197e-01 1.456348e+03 
4.868532e+00 9.202388e-01 2.329952e+03 
4.616920e+00 8.762613e-01 3.727594e+03 
4.378396e+00 8.219951e-01 5.963623e+03 
4.179412e+00 7.674989e-01 9.540955e+03 
4.025740e+00 7.173134e-01 1.526418e+04 
3.930119e+00 6.767059e-01 2.442053e+04 
3.889640e+00 6.474768e-01 3.906940e+04 
3.903704e+00 6.316468e-01 6.250552e+04 
3.955817e+00 6.280750e-01 1.000000e+05 


==> anc/TOV-Output-e0-1035.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.744493e-03 2.062838e-11 1.000000e-05 
2.278081e-03 4.593724e-11 1.599859e-05 
2.823160e-03 8.743069e-11 2.559548e-05 
3.612361e-03 1.831600e-10 4.094915e-05 
4.675744e-03 3.972003e-10 6.551286e-05 
5.817897e-03 7.651656e-10 1.048113e-04 
7.503740e-03 1.641688e-09 1.676833e-04 
9.407636e-03 3.235183e-09 2.682696e-04 
1.177333e-02 6.340962e-09 4.291934e-04 
1.509795e-02 1.337246e-08 6.866488e-04 
1.899319e-02 2.662267e-08 1.098541e-03 
2.417332e-02 5.488672e-08 1.757511e-03 
3.049884e-02 1.102323e-07 2.811769e-03 
3.888079e-02 2.283835e-07 4.498433e-03 
4.895556e-02 4.558973e-07 7.196857e-03 
6.216930e-02 9.336651e-07 1.151395e-02 
7.833518e-02 1.867830e-06 1.842070e-02 
9.941425e-02 3.817846e-06 2.947052e-02 
1.254723e-01 7.675836e-06 4.714866e-02 
1.588797e-01 1.558480e-05 7.543120e-02 
2.011119e-01 3.161060e-05 1.206793e-01 
2.548073e-01 6.429707e-05 1.930698e-01 
3.218685e-01 1.296135e-04 3.088844e-01 
4.063989e-01 2.609562e-04 4.941713e-01 
5.131951e-01 5.256651e-04 7.906043e-01 
6.491675e-01 1.064560e-03 1.264855e+00 
8.176452e-01 2.129033e-03 2.023590e+00 
1.030752e+00 4.271284e-03 3.237458e+00 
1.295518e+00 8.499540e-03 5.179475e+00 
1.620647e+00 1.669833e-02 8.286428e+00 
2.014225e+00 3.223837e-02 1.325711e+01 
2.481847e+00 6.083904e-02 2.120951e+01 
3.013052e+00 1.103622e-01 3.393222e+01 
3.588314e+00 1.903374e-01 5.428675e+01 
4.166399e+00 3.072872e-01 8.685114e+01 
4.683597e+00 4.563682e-01 1.389495e+02 
5.078164e+00 6.184210e-01 2.222996e+02 
5.312463e+00 7.663712e-01 3.556480e+02 
5.372264e+00 8.734997e-01 5.689866e+02 
5.291380e+00 9.320431e-01 9.102982e+02 
5.105034e+00 9.428724e-01 1.456348e+03 
4.866190e+00 9.197277e-01 2.329952e+03 
4.614726e+00 8.758243e-01 3.727594e+03 
4.378805e+00 8.221750e-01 5.963623e+03 
4.178706e+00 7.674305e-01 9.540955e+03 
4.025107e+00 7.172606e-01 1.526418e+04 
3.929441e+00 6.766463e-01 2.442053e+04 
3.889949e+00 6.475924e-01 3.906940e+04 
3.901504e+00 6.313184e-01 6.250552e+04 
3.952641e+00 6.275615e-01 1.000000e+05 


==> anc/TOV-Output-e0-1036.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.800157e-03 2.268862e-11 1.000000e-05 
2.209437e-03 4.194899e-11 1.599859e-05 
2.814089e-03 8.667430e-11 2.559548e-05 
3.580055e-03 1.784619e-10 4.094915e-05 
4.664631e-03 3.947559e-10 6.551286e-05 
5.878460e-03 7.900733e-10 1.048113e-04 
7.394890e-03 1.572794e-09 1.676833e-04 
9.347629e-03 3.176736e-09 2.682696e-04 
1.185298e-02 6.476792e-09 4.291934e-04 
1.519009e-02 1.363195e-08 6.866488e-04 
1.898739e-02 2.662397e-08 1.098541e-03 
2.419102e-02 5.506049e-08 1.757511e-03 
3.042574e-02 1.095472e-07 2.811769e-03 
3.858711e-02 2.234631e-07 4.498433e-03 
4.888768e-02 4.544424e-07 7.196857e-03 
6.187579e-02 9.213931e-07 1.151395e-02 
7.863520e-02 1.891198e-06 1.842070e-02 
9.905623e-02 3.780396e-06 2.947052e-02 
1.256142e-01 7.709330e-06 4.714866e-02 
1.587425e-01 1.555949e-05 7.543120e-02 
2.012551e-01 3.170872e-05 1.206793e-01 
2.538803e-01 6.365946e-05 1.930698e-01 
3.214376e-01 1.292184e-04 3.088844e-01 
4.067846e-01 2.619518e-04 4.941713e-01 
5.133872e-01 5.267618e-04 7.906043e-01 
6.473898e-01 1.056865e-03 1.264855e+00 
8.165973e-01 2.122907e-03 2.023590e+00 
1.029334e+00 4.257799e-03 3.237458e+00 
1.293360e+00 8.465368e-03 5.179475e+00 
1.619575e+00 1.668103e-02 8.286428e+00 
2.011135e+00 3.212165e-02 1.325711e+01 
2.477395e+00 6.057315e-02 2.120951e+01 
3.010523e+00 1.101867e-01 3.393222e+01 
3.587510e+00 1.903643e-01 5.428675e+01 
4.164288e+00 3.070737e-01 8.685114e+01 
4.680169e+00 4.557655e-01 1.389495e+02 
5.077747e+00 6.186032e-01 2.222996e+02 
5.309801e+00 7.657987e-01 3.556480e+02 
5.369937e+00 8.729848e-01 5.689866e+02 
5.289129e+00 9.315291e-01 9.102982e+02 
5.104587e+00 9.429108e-01 1.456348e+03 
4.865338e+00 9.196283e-01 2.329952e+03 
4.614395e+00 8.758500e-01 3.727594e+03 
4.377523e+00 8.219767e-01 5.963623e+03 
4.176738e+00 7.671049e-01 9.540955e+03 
4.023202e+00 7.169673e-01 1.526418e+04 
3.925638e+00 6.760235e-01 2.442053e+04 
3.886943e+00 6.471229e-01 3.906940e+04 
3.900371e+00 6.311794e-01 6.250552e+04 
3.950124e+00 6.271680e-01 1.000000e+05 


==> anc/TOV-Output-e0-1037.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.773257e-03 2.170753e-11 1.000000e-05 
2.307833e-03 4.785293e-11 1.599859e-05 
2.880842e-03 9.307950e-11 2.559548e-05 
3.584807e-03 1.793465e-10 4.094915e-05 
4.599238e-03 3.787506e-10 6.551286e-05 
5.830651e-03 7.716969e-10 1.048113e-04 
7.311250e-03 1.521495e-09 1.676833e-04 
9.426314e-03 3.260780e-09 2.682696e-04 
1.192366e-02 6.599710e-09 4.291934e-04 
1.511858e-02 1.345330e-08 6.866488e-04 
1.891205e-02 2.633372e-08 1.098541e-03 
2.423826e-02 5.543713e-08 1.757511e-03 
3.054389e-02 1.109353e-07 2.811769e-03 
3.851823e-02 2.224832e-07 4.498433e-03 
4.864503e-02 4.481412e-07 7.196857e-03 
6.200241e-02 9.279558e-07 1.151395e-02 
7.823745e-02 1.864444e-06 1.842070e-02 
9.936188e-02 3.819181e-06 2.947052e-02 
1.252239e-01 7.645081e-06 4.714866e-02 
1.581870e-01 1.541158e-05 7.543120e-02 
2.004065e-01 3.133956e-05 1.206793e-01 
2.540086e-01 6.381742e-05 1.930698e-01 
3.206526e-01 1.283980e-04 3.088844e-01 
4.049936e-01 2.587579e-04 4.941713e-01 
5.133221e-01 5.270679e-04 7.906043e-01 
6.481586e-01 1.061647e-03 1.264855e+00 
8.159796e-01 2.120130e-03 2.023590e+00 
1.028423e+00 4.250582e-03 3.237458e+00 
1.292286e+00 8.452385e-03 5.179475e+00 
1.615941e+00 1.658546e-02 8.286428e+00 
2.010420e+00 3.211710e-02 1.325711e+01 
2.476199e+00 6.054073e-02 2.120951e+01 
3.007558e+00 1.099653e-01 3.393222e+01 
3.584077e+00 1.899960e-01 5.428675e+01 
4.160426e+00 3.065055e-01 8.685114e+01 
4.678765e+00 4.556802e-01 1.389495e+02 
5.073930e+00 6.177621e-01 2.222996e+02 
5.304131e+00 7.642366e-01 3.556480e+02 
5.368284e+00 8.726971e-01 5.689866e+02 
5.285797e+00 9.306618e-01 9.102982e+02 
5.101488e+00 9.421419e-01 1.456348e+03 
4.862619e+00 9.190123e-01 2.329952e+03 
4.610906e+00 8.750906e-01 3.727594e+03 
4.375352e+00 8.215792e-01 5.963623e+03 
4.173484e+00 7.665171e-01 9.540955e+03 
4.021466e+00 7.167056e-01 1.526418e+04 
3.923879e+00 6.757690e-01 2.442053e+04 
3.884479e+00 6.467489e-01 3.906940e+04 
3.898668e+00 6.309391e-01 6.250552e+04 
3.949615e+00 6.271405e-01 1.000000e+05 


==> anc/TOV-Output-e0-1038.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.760133e-03 2.124959e-11 1.000000e-05 
2.249232e-03 4.434216e-11 1.599859e-05 
2.883324e-03 9.341031e-11 2.559548e-05 
3.681075e-03 1.943740e-10 4.094915e-05 
4.630545e-03 3.869105e-10 6.551286e-05 
5.755748e-03 7.430527e-10 1.048113e-04 
7.379985e-03 1.566321e-09 1.676833e-04 
9.457187e-03 3.296099e-09 2.682696e-04 
1.197778e-02 6.696429e-09 4.291934e-04 
1.508978e-02 1.338947e-08 6.866488e-04 
1.916713e-02 2.744012e-08 1.098541e-03 
2.396233e-02 5.361698e-08 1.757511e-03 
3.066363e-02 1.123534e-07 2.811769e-03 
3.871131e-02 2.260634e-07 4.498433e-03 
4.904677e-02 4.597790e-07 7.196857e-03 
6.164019e-02 9.126664e-07 1.151395e-02 
7.831273e-02 1.871633e-06 1.842070e-02 
9.904766e-02 3.786710e-06 2.947052e-02 
1.248463e-01 7.583429e-06 4.714866e-02 
1.583543e-01 1.547543e-05 7.543120e-02 
2.001638e-01 3.125596e-05 1.206793e-01 
2.531141e-01 6.320664e-05 1.930698e-01 
3.203777e-01 1.281914e-04 3.088844e-01 
4.058586e-01 2.606689e-04 4.941713e-01 
5.114508e-01 5.218310e-04 7.906043e-01 
6.462950e-01 1.053538e-03 1.264855e+00 
8.165768e-01 2.126807e-03 2.023590e+00 
1.028098e+00 4.250609e-03 3.237458e+00 
1.291383e+00 8.442733e-03 5.179475e+00 
1.616724e+00 1.662476e-02 8.286428e+00 
2.009312e+00 3.209395e-02 1.325711e+01 
2.475991e+00 6.057904e-02 2.120951e+01 
3.006943e+00 1.099921e-01 3.393222e+01 
3.581920e+00 1.898194e-01 5.428675e+01 
4.155410e+00 3.057045e-01 8.685114e+01 
4.674026e+00 4.547419e-01 1.389495e+02 
5.069221e+00 6.166528e-01 2.222996e+02 
5.301455e+00 7.636593e-01 3.556480e+02 
5.364636e+00 8.717368e-01 5.689866e+02 
5.283455e+00 9.301176e-01 9.102982e+02 
5.098854e+00 9.415142e-01 1.456348e+03 
4.863088e+00 9.192783e-01 2.329952e+03 
4.608433e+00 8.745832e-01 3.727594e+03 
4.372234e+00 8.209693e-01 5.963623e+03 
4.170967e+00 7.660792e-01 9.540955e+03 
4.020025e+00 7.164997e-01 1.526418e+04 
3.921933e+00 6.754805e-01 2.442053e+04 
3.882448e+00 6.464513e-01 3.906940e+04 
3.895380e+00 6.304171e-01 6.250552e+04 
3.946646e+00 6.266646e-01 1.000000e+05 


==> anc/TOV-Output-e0-1039.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.788404e-03 2.231154e-11 1.000000e-05 
2.231636e-03 4.335131e-11 1.599859e-05 
2.820821e-03 8.755057e-11 2.559548e-05 
3.675944e-03 1.937488e-10 4.094915e-05 
4.645009e-03 3.909239e-10 6.551286e-05 
5.823253e-03 7.702459e-10 1.048113e-04 
7.416503e-03 1.591220e-09 1.676833e-04 
9.315612e-03 3.153311e-09 2.682696e-04 
1.195715e-02 6.668300e-09 4.291934e-04 
1.499672e-02 1.315594e-08 6.866488e-04 
1.892432e-02 2.643588e-08 1.098541e-03 
2.422361e-02 5.544339e-08 1.757511e-03 
3.060378e-02 1.118044e-07 2.811769e-03 
3.868877e-02 2.258860e-07 4.498433e-03 
4.861434e-02 4.481562e-07 7.196857e-03 
6.148049e-02 9.064638e-07 1.151395e-02 
7.801953e-02 1.852474e-06 1.842070e-02 
9.883738e-02 3.766269e-06 2.947052e-02 
1.250922e-01 7.635666e-06 4.714866e-02 
1.585022e-01 1.553377e-05 7.543120e-02 
2.002846e-01 3.134272e-05 1.206793e-01 
2.531006e-01 6.325730e-05 1.930698e-01 
3.201981e-01 1.280992e-04 3.088844e-01 
4.047307e-01 2.587516e-04 4.941713e-01 
5.117129e-01 5.231344e-04 7.906043e-01 
6.465994e-01 1.056036e-03 1.264855e+00 
8.162518e-01 2.126302e-03 2.023590e+00 
1.027519e+00 4.247486e-03 3.237458e+00 
1.288721e+00 8.398815e-03 5.179475e+00 
1.614563e+00 1.657418e-02 8.286428e+00 
2.006368e+00 3.198422e-02 1.325711e+01 
2.472405e+00 6.037529e-02 2.120951e+01 
3.003225e+00 1.096909e-01 3.393222e+01 
3.578423e+00 1.894417e-01 5.428675e+01 
4.154443e+00 3.057216e-01 8.685114e+01 
4.670957e+00 4.542303e-01 1.389495e+02 
5.067498e+00 6.164411e-01 2.222996e+02 
5.300164e+00 7.635369e-01 3.556480e+02 
5.364443e+00 8.719400e-01 5.689866e+02 
5.280172e+00 9.292657e-01 9.102982e+02 
5.097342e+00 9.412278e-01 1.456348e+03 
4.859153e+00 9.183252e-01 2.329952e+03 
4.606923e+00 8.743153e-01 3.727594e+03 
4.372203e+00 8.210505e-01 5.963623e+03 
4.170571e+00 7.660733e-01 9.540955e+03 
4.017751e+00 7.161362e-01 1.526418e+04 
3.922637e+00 6.756694e-01 2.442053e+04 
3.880922e+00 6.462425e-01 3.906940e+04 
3.893423e+00 6.301317e-01 6.250552e+04 
3.946041e+00 6.266195e-01 1.000000e+05 


==> anc/TOV-Output-e0-104.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.555730e-03 6.695356e-11 1.000000e-06 
7.401437e-03 1.583064e-10 1.757511e-06 
1.002059e-02 3.928535e-10 3.088844e-06 
1.342935e-02 9.456168e-10 5.428675e-06 
1.734239e-02 2.036467e-09 9.540955e-06 
2.350751e-02 5.071891e-09 1.676833e-05 
3.078931e-02 1.139594e-08 2.947052e-05 
4.118961e-02 2.728435e-08 5.179475e-05 
5.509789e-02 6.530638e-08 9.102982e-05 
7.257553e-02 1.492525e-07 1.599859e-04 
9.667245e-02 3.527442e-07 2.811769e-04 
1.274796e-01 8.088634e-07 4.941713e-04 
1.696253e-01 1.905577e-06 8.685114e-04 
2.248621e-01 4.439224e-06 1.526418e-03 
2.978296e-01 1.031496e-05 2.682696e-03 
3.959449e-01 2.423699e-05 4.714866e-03 
5.252314e-01 5.657759e-05 8.286428e-03 
6.944906e-01 1.308049e-04 1.456348e-02 
9.227612e-01 3.068655e-04 2.559548e-02 
1.219864e+00 7.091109e-04 4.498433e-02 
1.617105e+00 1.652595e-03 7.906043e-02 
2.139688e+00 3.830931e-03 1.389495e-01 
2.822063e+00 8.800101e-03 2.442053e-01 
3.722194e+00 2.023502e-02 4.291934e-01 
4.881418e+00 4.580879e-02 7.543120e-01 
6.344010e+00 1.012025e-01 1.325711e+00 
8.135466e+00 2.157869e-01 2.329952e+00 
1.020214e+01 4.335692e-01 4.094915e+00 
1.240778e+01 8.040860e-01 7.196857e+00 
1.445818e+01 1.334710e+00 1.264855e+01 
1.600830e+01 1.945355e+00 2.222996e+01 
1.682805e+01 2.490785e+00 3.906940e+01 
1.689182e+01 2.845233e+00 6.866488e+01 
1.637355e+01 2.975633e+00 1.206793e+02 
1.551868e+01 2.924136e+00 2.120951e+02 
1.457098e+01 2.765818e+00 3.727594e+02 
1.368019e+01 2.559732e+00 6.551286e+02 
1.296697e+01 2.355246e+00 1.151395e+03 
1.249412e+01 2.182360e+00 2.023590e+03 
1.227542e+01 2.057502e+00 3.556480e+03 
1.230032e+01 1.990758e+00 6.250552e+03 
1.250678e+01 1.980975e+00 1.098541e+04 
1.280006e+01 2.016011e+00 1.930698e+04 
1.307898e+01 2.074186e+00 3.393222e+04 
1.327587e+01 2.133009e+00 5.963623e+04 
1.338104e+01 2.179531e+00 1.048113e+05 
1.339799e+01 2.205846e+00 1.842070e+05 
1.336009e+01 2.214216e+00 3.237458e+05 
1.329068e+01 2.208265e+00 5.689866e+05 
1.321947e+01 2.195159e+00 1.000000e+06 


==> anc/TOV-Output-e0-1040.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.820662e-03 2.356341e-11 1.000000e-05 
2.202240e-03 4.170075e-11 1.599859e-05 
2.850120e-03 9.039402e-11 2.559548e-05 
3.646689e-03 1.893417e-10 4.094915e-05 
4.650963e-03 3.928068e-10 6.551286e-05 
5.892081e-03 7.986500e-10 1.048113e-04 
7.470906e-03 1.628059e-09 1.676833e-04 
9.451347e-03 3.296336e-09 2.682696e-04 
1.193334e-02 6.634928e-09 4.291934e-04 
1.501525e-02 1.321746e-08 6.866488e-04 
1.887472e-02 2.625380e-08 1.098541e-03 
2.391278e-02 5.338769e-08 1.757511e-03 
3.045473e-02 1.102849e-07 2.811769e-03 
3.836786e-02 2.205238e-07 4.498433e-03 
4.884315e-02 4.549512e-07 7.196857e-03 
6.196860e-02 9.291184e-07 1.151395e-02 
7.832306e-02 1.875982e-06 1.842070e-02 
9.847479e-02 3.728557e-06 2.947052e-02 
1.250088e-01 7.627741e-06 4.714866e-02 
1.584539e-01 1.553452e-05 7.543120e-02 
1.995252e-01 3.101742e-05 1.206793e-01 
2.535591e-01 6.366282e-05 1.930698e-01 
3.204330e-01 1.285046e-04 3.088844e-01 
4.049155e-01 2.593547e-04 4.941713e-01 
5.110105e-01 5.214848e-04 7.906043e-01 
6.464653e-01 1.056390e-03 1.264855e+00 
8.140331e-01 2.111061e-03 2.023590e+00 
1.025677e+00 4.228771e-03 3.237458e+00 
1.288476e+00 8.401962e-03 5.179475e+00 
1.612113e+00 1.651486e-02 8.286428e+00 
2.006326e+00 3.201125e-02 1.325711e+01 
2.468240e+00 6.013054e-02 2.120951e+01 
2.999896e+00 1.094310e-01 3.393222e+01 
3.575645e+00 1.891718e-01 5.428675e+01 
4.152723e+00 3.055862e-01 8.685114e+01 
4.667338e+00 4.535782e-01 1.389495e+02 
5.065492e+00 6.161441e-01 2.222996e+02 
5.297524e+00 7.629708e-01 3.556480e+02 
5.361018e+00 8.710541e-01 5.689866e+02 
5.277388e+00 9.285762e-01 9.102982e+02 
5.095719e+00 9.409075e-01 1.456348e+03 
4.856876e+00 9.178308e-01 2.329952e+03 
4.606314e+00 8.742715e-01 3.727594e+03 
4.371387e+00 8.209558e-01 5.963623e+03 
4.170484e+00 7.661305e-01 9.540955e+03 
4.016074e+00 7.158854e-01 1.526418e+04 
3.920656e+00 6.753744e-01 2.442053e+04 
3.879937e+00 6.461294e-01 3.906940e+04 
3.890421e+00 6.296606e-01 6.250552e+04 
3.942625e+00 6.260619e-01 1.000000e+05 


==> anc/TOV-Output-e0-1041.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.774026e-03 2.181964e-11 1.000000e-05 
2.216780e-03 4.257313e-11 1.599859e-05 
2.822757e-03 8.789980e-11 2.559548e-05 
3.592336e-03 1.811750e-10 4.094915e-05 
4.610973e-03 3.831294e-10 6.551286e-05 
5.882404e-03 7.954855e-10 1.048113e-04 
7.347237e-03 1.550029e-09 1.676833e-04 
9.405576e-03 3.251801e-09 2.682696e-04 
1.193330e-02 6.641253e-09 4.291934e-04 
1.488498e-02 1.288880e-08 6.866488e-04 
1.898414e-02 2.673874e-08 1.098541e-03 
2.392360e-02 5.351160e-08 1.757511e-03 
3.033473e-02 1.090912e-07 2.811769e-03 
3.827981e-02 2.192195e-07 4.498433e-03 
4.892795e-02 4.577647e-07 7.196857e-03 
6.186885e-02 9.255281e-07 1.151395e-02 
7.824159e-02 1.871932e-06 1.842070e-02 
9.830220e-02 3.712554e-06 2.947052e-02 
1.251588e-01 7.662592e-06 4.714866e-02 
1.578505e-01 1.537250e-05 7.543120e-02 
1.993214e-01 3.095220e-05 1.206793e-01 
2.531897e-01 6.344596e-05 1.930698e-01 
3.200820e-01 1.282060e-04 3.088844e-01 
4.041766e-01 2.581857e-04 4.941713e-01 
5.101326e-01 5.193010e-04 7.906043e-01 
6.452611e-01 1.051510e-03 1.264855e+00 
8.132404e-01 2.106920e-03 2.023590e+00 
1.024746e+00 4.221304e-03 3.237458e+00 
1.288121e+00 8.402940e-03 5.179475e+00 
1.611062e+00 1.649815e-02 8.286428e+00 
2.004750e+00 3.196595e-02 1.325711e+01 
2.468604e+00 6.020922e-02 2.120951e+01 
2.998979e+00 1.094253e-01 3.393222e+01 
3.573764e+00 1.890360e-01 5.428675e+01 
4.145931e+00 3.044268e-01 8.685114e+01 
4.666240e+00 4.535697e-01 1.389495e+02 
5.059665e+00 6.146982e-01 2.222996e+02 
5.294620e+00 7.623176e-01 3.556480e+02 
5.358094e+00 8.703369e-01 5.689866e+02 
5.274777e+00 9.279430e-01 9.102982e+02 
5.094423e+00 9.406865e-01 1.456348e+03 
4.855868e+00 9.176871e-01 2.329952e+03 
4.603422e+00 8.736592e-01 3.727594e+03 
4.369082e+00 8.205276e-01 5.963623e+03 
4.165514e+00 7.651920e-01 9.540955e+03 
4.014056e+00 7.155700e-01 1.526418e+04 
3.917117e+00 6.747988e-01 2.442053e+04 
3.878111e+00 6.458675e-01 3.906940e+04 
3.890038e+00 6.296543e-01 6.250552e+04 
3.941077e+00 6.258446e-01 1.000000e+05 


==> anc/TOV-Output-e0-1042.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.770603e-03 2.171442e-11 1.000000e-05 
2.202196e-03 4.177845e-11 1.599859e-05 
2.907048e-03 9.610395e-11 2.559548e-05 
3.686331e-03 1.959601e-10 4.094915e-05 
4.560053e-03 3.709321e-10 6.551286e-05 
5.866535e-03 7.898227e-10 1.048113e-04 
7.344114e-03 1.549541e-09 1.676833e-04 
9.367766e-03 3.215828e-09 2.682696e-04 
1.186414e-02 6.532719e-09 4.291934e-04 
1.486747e-02 1.285573e-08 6.866488e-04 
1.878589e-02 2.593464e-08 1.098541e-03 
2.404001e-02 5.434874e-08 1.757511e-03 
3.025934e-02 1.083838e-07 2.811769e-03 
3.852342e-02 2.236462e-07 4.498433e-03 
4.888999e-02 4.571388e-07 7.196857e-03 
6.184799e-02 9.254804e-07 1.151395e-02 
7.760855e-02 1.828618e-06 1.842070e-02 
9.830714e-02 3.716679e-06 2.947052e-02 
1.243650e-01 7.524951e-06 4.714866e-02 
1.579970e-01 1.543014e-05 7.543120e-02 
1.997598e-01 3.118678e-05 1.206793e-01 
2.520123e-01 6.262519e-05 1.930698e-01 
3.194984e-01 1.276285e-04 3.088844e-01 
4.036326e-01 2.573917e-04 4.941713e-01 
5.108768e-01 5.220744e-04 7.906043e-01 
6.440623e-01 1.046668e-03 1.264855e+00 
8.130476e-01 2.107429e-03 2.023590e+00 
1.023890e+00 4.214762e-03 3.237458e+00 
1.285746e+00 8.364649e-03 5.179475e+00 
1.608488e+00 1.643513e-02 8.286428e+00 
2.002703e+00 3.189843e-02 1.325711e+01 
2.466359e+00 6.010154e-02 2.120951e+01 
2.997401e+00 1.093500e-01 3.393222e+01 
3.570798e+00 1.887377e-01 5.428675e+01 
4.146627e+00 3.047784e-01 8.685114e+01 
4.660490e+00 4.523733e-01 1.389495e+02 
5.056366e+00 6.140121e-01 2.222996e+02 
5.293385e+00 7.622130e-01 3.556480e+02 
5.355117e+00 8.696016e-01 5.689866e+02 
5.274435e+00 9.280510e-01 9.102982e+02 
5.092383e+00 9.402385e-01 1.456348e+03 
4.854626e+00 9.174788e-01 2.329952e+03 
4.602159e+00 8.734521e-01 3.727594e+03 
4.366422e+00 8.200195e-01 5.963623e+03 
4.165817e+00 7.653283e-01 9.540955e+03 
4.012988e+00 7.154341e-01 1.526418e+04 
3.915785e+00 6.746204e-01 2.442053e+04 
3.875280e+00 6.454284e-01 3.906940e+04 
3.886588e+00 6.291035e-01 6.250552e+04 
3.938744e+00 6.254843e-01 1.000000e+05 


==> anc/TOV-Output-e0-1043.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.766594e-03 2.158795e-11 1.000000e-05 
2.211986e-03 4.237874e-11 1.599859e-05 
2.852839e-03 9.091448e-11 2.559548e-05 
3.549617e-03 1.751240e-10 4.094915e-05 
4.622879e-03 3.868467e-10 6.551286e-05 
5.831566e-03 7.765274e-10 1.048113e-04 
7.349035e-03 1.554147e-09 1.676833e-04 
9.354621e-03 3.205383e-09 2.682696e-04 
1.189018e-02 6.582141e-09 4.291934e-04 
1.492552e-02 1.301937e-08 6.866488e-04 
1.891249e-02 2.648793e-08 1.098541e-03 
2.389365e-02 5.341332e-08 1.757511e-03 
3.045284e-02 1.105824e-07 2.811769e-03 
3.824319e-02 2.190110e-07 4.498433e-03 
4.856309e-02 4.484602e-07 7.196857e-03 
6.146296e-02 9.091753e-07 1.151395e-02 
7.786466e-02 1.848553e-06 1.842070e-02 
9.830548e-02 3.720057e-06 2.947052e-02 
1.243991e-01 7.538370e-06 4.714866e-02 
1.573597e-01 1.525880e-05 7.543120e-02 
1.998561e-01 3.126187e-05 1.206793e-01 
2.527257e-01 6.321897e-05 1.930698e-01 
3.190470e-01 1.272103e-04 3.088844e-01 
4.030029e-01 2.564348e-04 4.941713e-01 
5.095861e-01 5.186264e-04 7.906043e-01 
6.433437e-01 1.044169e-03 1.264855e+00 
8.129732e-01 2.108855e-03 2.023590e+00 
1.023902e+00 4.218900e-03 3.237458e+00 
1.285524e+00 8.368182e-03 5.179475e+00 
1.609414e+00 1.647846e-02 8.286428e+00 
2.000168e+00 3.180798e-02 1.325711e+01 
2.463531e+00 5.995228e-02 2.120951e+01 
2.992081e+00 1.088804e-01 3.393222e+01 
3.566775e+00 1.882813e-01 5.428675e+01 
4.141039e+00 3.038621e-01 8.685114e+01 
4.659897e+00 4.524928e-01 1.389495e+02 
5.056454e+00 6.143431e-01 2.222996e+02 
5.289217e+00 7.611434e-01 3.556480e+02 
5.351623e+00 8.686917e-01 5.689866e+02 
5.273091e+00 9.278314e-01 9.102982e+02 
5.088585e+00 9.392549e-01 1.456348e+03 
4.854092e+00 9.174665e-01 2.329952e+03 
4.600844e+00 8.732322e-01 3.727594e+03 
4.365502e+00 8.199010e-01 5.963623e+03 
4.164932e+00 7.652226e-01 9.540955e+03 
4.010699e+00 7.150670e-01 1.526418e+04 
3.913056e+00 6.741905e-01 2.442053e+04 
3.874563e+00 6.453622e-01 3.906940e+04 
3.886465e+00 6.291431e-01 6.250552e+04 
3.937508e+00 6.253238e-01 1.000000e+05 


==> anc/TOV-Output-e0-1044.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.741152e-03 2.068842e-11 1.000000e-05 
2.284654e-03 4.673890e-11 1.599859e-05 
2.821979e-03 8.808027e-11 2.559548e-05 
3.607083e-03 1.839440e-10 4.094915e-05 
4.642358e-03 3.921329e-10 6.551286e-05 
5.780495e-03 7.570291e-10 1.048113e-04 
7.438812e-03 1.613348e-09 1.676833e-04 
9.299436e-03 3.152009e-09 2.682696e-04 
1.176123e-02 6.376408e-09 4.291934e-04 
1.505545e-02 1.337517e-08 6.866488e-04 
1.905500e-02 2.711719e-08 1.098541e-03 
2.410151e-02 5.487204e-08 1.757511e-03 
3.020430e-02 1.080003e-07 2.811769e-03 
3.856919e-02 2.248750e-07 4.498433e-03 
4.868516e-02 4.522836e-07 7.196857e-03 
6.152050e-02 9.126051e-07 1.151395e-02 
7.791842e-02 1.854160e-06 1.842070e-02 
9.839361e-02 3.733647e-06 2.947052e-02 
1.242498e-01 7.518466e-06 4.714866e-02 
1.574066e-01 1.528710e-05 7.543120e-02 
1.996233e-01 3.118261e-05 1.206793e-01 
2.521530e-01 6.285037e-05 1.930698e-01 
3.185655e-01 1.267566e-04 3.088844e-01 
4.035823e-01 2.577883e-04 4.941713e-01 
5.093022e-01 5.182553e-04 7.906043e-01 
6.423700e-01 1.040432e-03 1.264855e+00 
8.113802e-01 2.098503e-03 2.023590e+00 
1.021179e+00 4.189398e-03 3.237458e+00 
1.283573e+00 8.338164e-03 5.179475e+00 
1.606367e+00 1.640108e-02 8.286428e+00 
1.997874e+00 3.172896e-02 1.325711e+01 
2.462459e+00 5.992816e-02 2.120951e+01 
2.990273e+00 1.087806e-01 3.393222e+01 
3.563492e+00 1.879357e-01 5.428675e+01 
4.137160e+00 3.032909e-01 8.685114e+01 
4.654387e+00 4.513579e-01 1.389495e+02 
5.050933e+00 6.129892e-01 2.222996e+02 
5.284233e+00 7.598053e-01 3.556480e+02 
5.350754e+00 8.686656e-01 5.689866e+02 
5.268223e+00 9.264597e-01 9.102982e+02 
5.088861e+00 9.395119e-01 1.456348e+03 
4.850867e+00 9.167085e-01 2.329952e+03 
4.598302e+00 8.727062e-01 3.727594e+03 
4.363228e+00 8.194792e-01 5.963623e+03 
4.160557e+00 7.644046e-01 9.540955e+03 
4.008607e+00 7.147372e-01 1.526418e+04 
3.913804e+00 6.743869e-01 2.442053e+04 
3.873340e+00 6.452066e-01 3.906940e+04 
3.884435e+00 6.288443e-01 6.250552e+04 
3.933577e+00 6.246723e-01 1.000000e+05 


==> anc/TOV-Output-e0-1045.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.805205e-03 2.307877e-11 1.000000e-05 
2.243173e-03 4.428141e-11 1.599859e-05 
2.845904e-03 9.042616e-11 2.559548e-05 
3.572737e-03 1.789107e-10 4.094915e-05 
4.608741e-03 3.840433e-10 6.551286e-05 
5.712983e-03 7.315129e-10 1.048113e-04 
7.415211e-03 1.599572e-09 1.676833e-04 
9.395804e-03 3.254132e-09 2.682696e-04 
1.177910e-02 6.411645e-09 4.291934e-04 
1.501051e-02 1.326845e-08 6.866488e-04 
1.886132e-02 2.632389e-08 1.098541e-03 
2.397093e-02 5.403667e-08 1.757511e-03 
3.017249e-02 1.077626e-07 2.811769e-03 
3.846858e-02 2.233336e-07 4.498433e-03 
4.870551e-02 4.532847e-07 7.196857e-03 
6.130762e-02 9.040292e-07 1.151395e-02 
7.736960e-02 1.816995e-06 1.842070e-02 
9.833071e-02 3.730059e-06 2.947052e-02 
1.245200e-01 7.574860e-06 4.714866e-02 
1.571199e-01 1.521826e-05 7.543120e-02 
1.988889e-01 3.086928e-05 1.206793e-01 
2.516190e-01 6.251180e-05 1.930698e-01 
3.179834e-01 1.261838e-04 3.088844e-01 
4.022676e-01 2.555225e-04 4.941713e-01 
5.088137e-01 5.172601e-04 7.906043e-01 
6.434419e-01 1.046638e-03 1.264855e+00 
8.100119e-01 2.089910e-03 2.023590e+00 
1.022138e+00 4.205142e-03 3.237458e+00 
1.282867e+00 8.332296e-03 5.179475e+00 
1.603856e+00 1.634007e-02 8.286428e+00 
1.996924e+00 3.171299e-02 1.325711e+01 
2.457662e+00 5.963883e-02 2.120951e+01 
2.989471e+00 1.087865e-01 3.393222e+01 
3.561746e+00 1.878196e-01 5.428675e+01 
4.135213e+00 3.031085e-01 8.685114e+01 
4.650791e+00 4.507111e-01 1.389495e+02 
5.048828e+00 6.126609e-01 2.222996e+02 
5.283189e+00 7.597622e-01 3.556480e+02 
5.349400e+00 8.684762e-01 5.689866e+02 
5.267151e+00 9.263285e-01 9.102982e+02 
5.086788e+00 9.390533e-01 1.456348e+03 
4.848161e+00 9.160939e-01 2.329952e+03 
4.599287e+00 8.730589e-01 3.727594e+03 
4.362251e+00 8.193476e-01 5.963623e+03 
4.161722e+00 7.647165e-01 9.540955e+03 
4.008384e+00 7.147610e-01 1.526418e+04 
3.909864e+00 6.737384e-01 2.442053e+04 
3.872062e+00 6.450412e-01 3.906940e+04 
3.882422e+00 6.285484e-01 6.250552e+04 
3.933854e+00 6.247872e-01 1.000000e+05 


==> anc/TOV-Output-e0-1046.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.812330e-03 2.337547e-11 1.000000e-05 
2.236103e-03 4.390600e-11 1.599859e-05 
2.813832e-03 8.748695e-11 2.559548e-05 
3.578999e-03 1.800252e-10 4.094915e-05 
4.546884e-03 3.691392e-10 6.551286e-05 
5.778161e-03 7.575609e-10 1.048113e-04 
7.430476e-03 1.611011e-09 1.676833e-04 
9.351011e-03 3.210882e-09 2.682696e-04 
1.185777e-02 6.547230e-09 4.291934e-04 
1.481808e-02 1.277687e-08 6.866488e-04 
1.897611e-02 2.683311e-08 1.098541e-03 
2.390566e-02 5.364776e-08 1.757511e-03 
3.011949e-02 1.072983e-07 2.811769e-03 
3.829965e-02 2.206152e-07 4.498433e-03 
4.845209e-02 4.466731e-07 7.196857e-03 
6.150242e-02 9.135475e-07 1.151395e-02 
7.791944e-02 1.857785e-06 1.842070e-02 
9.796295e-02 3.691895e-06 2.947052e-02 
1.240051e-01 7.488449e-06 4.714866e-02 
1.576685e-01 1.539293e-05 7.543120e-02 
1.992927e-01 3.108736e-05 1.206793e-01 
2.518024e-01 6.270844e-05 1.930698e-01 
3.182307e-01 1.265993e-04 3.088844e-01 
4.027451e-01 2.566778e-04 4.941713e-01 
5.081370e-01 5.156922e-04 7.906043e-01 
6.416959e-01 1.039140e-03 1.264855e+00 
8.094013e-01 2.087175e-03 2.023590e+00 
1.019848e+00 4.180984e-03 3.237458e+00 
1.281183e+00 8.307458e-03 5.179475e+00 
1.602951e+00 1.632770e-02 8.286428e+00 
1.995329e+00 3.166673e-02 1.325711e+01 
2.456369e+00 5.959890e-02 2.120951e+01 
2.985777e+00 1.084882e-01 3.393222e+01 
3.557399e+00 1.873151e-01 5.428675e+01 
4.132486e+00 3.027690e-01 8.685114e+01 
4.647408e+00 4.501188e-01 1.389495e+02 
5.047276e+00 6.124982e-01 2.222996e+02 
5.280688e+00 7.592400e-01 3.556480e+02 
5.343588e+00 8.667844e-01 5.689866e+02 
5.266541e+00 9.263481e-01 9.102982e+02 
5.082462e+00 9.379074e-01 1.456348e+03 
4.848819e+00 9.164112e-01 2.329952e+03 
4.596971e+00 8.725888e-01 3.727594e+03 
4.359477e+00 8.188130e-01 5.963623e+03 
4.159638e+00 7.643656e-01 9.540955e+03 
4.008029e+00 7.147599e-01 1.526418e+04 
3.910410e+00 6.738983e-01 2.442053e+04 
3.869314e+00 6.446163e-01 3.906940e+04 
3.879110e+00 6.280216e-01 6.250552e+04 
3.931286e+00 6.243837e-01 1.000000e+05 


==> anc/TOV-Output-e0-1047.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.751630e-03 2.112469e-11 1.000000e-05 
2.277305e-03 4.642237e-11 1.599859e-05 
2.893628e-03 9.523389e-11 2.559548e-05 
3.575256e-03 1.796326e-10 4.094915e-05 
4.584976e-03 3.788566e-10 6.551286e-05 
5.810202e-03 7.709696e-10 1.048113e-04 
7.419370e-03 1.605332e-09 1.676833e-04 
9.324203e-03 3.186389e-09 2.682696e-04 
1.181048e-02 6.475402e-09 4.291934e-04 
1.486930e-02 1.292217e-08 6.866488e-04 
1.883823e-02 2.627754e-08 1.098541e-03 
2.386410e-02 5.341949e-08 1.757511e-03 
3.028219e-02 1.091508e-07 2.811769e-03 
3.802278e-02 2.160716e-07 4.498433e-03 
4.825474e-02 4.416593e-07 7.196857e-03 
6.136303e-02 9.082175e-07 1.151395e-02 
7.765081e-02 1.840395e-06 1.842070e-02 
9.821507e-02 3.724029e-06 2.947052e-02 
1.243847e-01 7.564650e-06 4.714866e-02 
1.572377e-01 1.528170e-05 7.543120e-02 
1.990710e-01 3.101336e-05 1.206793e-01 
2.518094e-01 6.277354e-05 1.930698e-01 
3.175958e-01 1.259634e-04 3.088844e-01 
4.016016e-01 2.547417e-04 4.941713e-01 
5.085563e-01 5.174612e-04 7.906043e-01 
6.407406e-01 1.035496e-03 1.264855e+00 
8.087177e-01 2.083875e-03 2.023590e+00 
1.018495e+00 4.168338e-03 3.237458e+00 
1.280275e+00 8.297670e-03 5.179475e+00 
1.600914e+00 1.628111e-02 8.286428e+00 
1.991254e+00 3.150434e-02 1.325711e+01 
2.455861e+00 5.961475e-02 2.120951e+01 
2.982235e+00 1.082062e-01 3.393222e+01 
3.555805e+00 1.872214e-01 5.428675e+01 
4.129220e+00 3.023207e-01 8.685114e+01 
4.644582e+00 4.496678e-01 1.389495e+02 
5.041728e+00 6.111359e-01 2.222996e+02 
5.277970e+00 7.586463e-01 3.556480e+02 
5.343982e+00 8.671829e-01 5.689866e+02 
5.263759e+00 9.256573e-01 9.102982e+02 
5.082868e+00 9.382037e-01 1.456348e+03 
4.844637e+00 9.153867e-01 2.329952e+03 
4.593328e+00 8.717878e-01 3.727594e+03 
4.359727e+00 8.189565e-01 5.963623e+03 
4.156895e+00 7.638801e-01 9.540955e+03 
4.006394e+00 7.145163e-01 1.526418e+04 
3.906575e+00 6.732685e-01 2.442053e+04 
3.867248e+00 6.443116e-01 3.906940e+04 
3.879351e+00 6.281256e-01 6.250552e+04 
3.928613e+00 6.239610e-01 1.000000e+05 


==> anc/TOV-Output-e0-1048.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.720427e-03 2.003488e-11 1.000000e-05 
2.262754e-03 4.558167e-11 1.599859e-05 
2.864337e-03 9.245926e-11 2.559548e-05 
3.621106e-03 1.868107e-10 4.094915e-05 
4.623227e-03 3.887888e-10 6.551286e-05 
5.709140e-03 7.321336e-10 1.048113e-04 
7.293794e-03 1.526647e-09 1.676833e-04 
9.175969e-03 3.039724e-09 2.682696e-04 
1.186526e-02 6.572199e-09 4.291934e-04 
1.484759e-02 1.287793e-08 6.866488e-04 
1.896008e-02 2.681634e-08 1.098541e-03 
2.370138e-02 5.238416e-08 1.757511e-03 
3.006451e-02 1.069158e-07 2.811769e-03 
3.822525e-02 2.197514e-07 4.498433e-03 
4.856604e-02 4.506920e-07 7.196857e-03 
6.113326e-02 8.989110e-07 1.151395e-02 
7.760372e-02 1.838803e-06 1.842070e-02 
9.812635e-02 3.717492e-06 2.947052e-02 
1.239474e-01 7.492280e-06 4.714866e-02 
1.567323e-01 1.514930e-05 7.543120e-02 
1.980158e-01 3.055197e-05 1.206793e-01 
2.506328e-01 6.195701e-05 1.930698e-01 
3.177394e-01 1.262546e-04 3.088844e-01 
4.010935e-01 2.540184e-04 4.941713e-01 
5.070154e-01 5.132640e-04 7.906043e-01 
6.407718e-01 1.036631e-03 1.264855e+00 
8.082028e-01 2.081875e-03 2.023590e+00 
1.018875e+00 4.176927e-03 3.237458e+00 
1.279217e+00 8.284944e-03 5.179475e+00 
1.600255e+00 1.627616e-02 8.286428e+00 
1.990289e+00 3.148755e-02 1.325711e+01 
2.453808e+00 5.952063e-02 2.120951e+01 
2.980678e+00 1.081324e-01 3.393222e+01 
3.551395e+00 1.867078e-01 5.428675e+01 
4.126580e+00 3.019985e-01 8.685114e+01 
4.642110e+00 4.493067e-01 1.389495e+02 
5.038209e+00 6.103827e-01 2.222996e+02 
5.273482e+00 7.574704e-01 3.556480e+02 
5.340776e+00 8.663687e-01 5.689866e+02 
5.261616e+00 9.251749e-01 9.102982e+02 
5.079946e+00 9.374853e-01 1.456348e+03 
4.844100e+00 9.153728e-01 2.329952e+03 
4.592458e+00 8.716777e-01 3.727594e+03 
4.355842e+00 8.181723e-01 5.963623e+03 
4.154969e+00 7.635610e-01 9.540955e+03 
4.004707e+00 7.142628e-01 1.526418e+04 
3.904565e+00 6.729673e-01 2.442053e+04 
3.865894e+00 6.441326e-01 3.906940e+04 
3.876429e+00 6.276680e-01 6.250552e+04 
3.925958e+00 6.235416e-01 1.000000e+05 


==> anc/TOV-Output-e0-1049.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.723846e-03 2.017379e-11 1.000000e-05 
2.254779e-03 4.514443e-11 1.599859e-05 
2.791759e-03 8.568919e-11 2.559548e-05 
3.538170e-03 1.744330e-10 4.094915e-05 
4.515453e-03 3.625737e-10 6.551286e-05 
5.826463e-03 7.789459e-10 1.048113e-04 
7.221304e-03 1.482994e-09 1.676833e-04 
9.264423e-03 3.131465e-09 2.682696e-04 
1.174324e-02 6.377584e-09 4.291934e-04 
1.496943e-02 1.321016e-08 6.866488e-04 
1.895357e-02 2.681426e-08 1.098541e-03 
2.365149e-02 5.210371e-08 1.757511e-03 
3.005610e-02 1.069280e-07 2.811769e-03 
3.822527e-02 2.199614e-07 4.498433e-03 
4.808918e-02 4.379639e-07 7.196857e-03 
6.106601e-02 8.968028e-07 1.151395e-02 
7.765136e-02 1.843949e-06 1.842070e-02 
9.785487e-02 3.690241e-06 2.947052e-02 
1.236467e-01 7.444990e-06 4.714866e-02 
1.567266e-01 1.516208e-05 7.543120e-02 
1.986091e-01 3.085677e-05 1.206793e-01 
2.508745e-01 6.219562e-05 1.930698e-01 
3.170094e-01 1.255062e-04 3.088844e-01 
4.011806e-01 2.544258e-04 4.941713e-01 
5.072776e-01 5.145487e-04 7.906043e-01 
6.402512e-01 1.035091e-03 1.264855e+00 
8.073301e-01 2.077116e-03 2.023590e+00 
1.017919e+00 4.169134e-03 3.237458e+00 
1.276737e+00 8.244816e-03 5.179475e+00 
1.599634e+00 1.627235e-02 8.286428e+00 
1.987515e+00 3.138626e-02 1.325711e+01 
2.451462e+00 5.940568e-02 2.120951e+01 
2.976885e+00 1.078242e-01 3.393222e+01 
3.547906e+00 1.863315e-01 5.428675e+01 
4.121544e+00 3.011945e-01 8.685114e+01 
4.639821e+00 4.489920e-01 1.389495e+02 
5.034618e+00 6.096074e-01 2.222996e+02 
5.272021e+00 7.572892e-01 3.556480e+02 
5.338064e+00 8.657203e-01 5.689866e+02 
5.259186e+00 9.245986e-01 9.102982e+02 
5.076475e+00 9.365991e-01 1.456348e+03 
4.842051e+00 9.149392e-01 2.329952e+03 
4.589673e+00 8.710900e-01 3.727594e+03 
4.356037e+00 8.183034e-01 5.963623e+03 
4.155122e+00 7.636665e-01 9.540955e+03 
4.003115e+00 7.140269e-01 1.526418e+04 
3.904715e+00 6.730557e-01 2.442053e+04 
3.861922e+00 6.434913e-01 3.906940e+04 
3.874960e+00 6.274683e-01 6.250552e+04 
3.925981e+00 6.236101e-01 1.000000e+05 


==> anc/TOV-Output-e0-105.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.534588e-03 6.682857e-11 1.000000e-06 
7.556643e-03 1.700955e-10 1.757511e-06 
9.726171e-03 3.626869e-10 3.088844e-06 
1.314213e-02 8.947538e-10 5.428675e-06 
1.732587e-02 2.050176e-09 9.540955e-06 
2.306473e-02 4.836727e-09 1.676833e-05 
3.091561e-02 1.164769e-08 2.947052e-05 
4.110353e-02 2.737435e-08 5.179475e-05 
5.364040e-02 6.083909e-08 9.102982e-05 
7.189999e-02 1.465188e-07 1.599859e-04 
9.590336e-02 3.477036e-07 2.811769e-04 
1.271102e-01 8.095607e-07 4.941713e-04 
1.669577e-01 1.834551e-06 8.685114e-04 
2.220152e-01 4.313822e-06 1.526418e-03 
2.949939e-01 1.011949e-05 2.682696e-03 
3.911113e-01 2.358475e-05 4.714866e-03 
5.205535e-01 5.560887e-05 8.286428e-03 
6.891198e-01 1.290220e-04 1.456348e-02 
9.141424e-01 3.012149e-04 2.559548e-02 
1.208608e+00 6.962893e-04 4.498433e-02 
1.599148e+00 1.613509e-03 7.906043e-02 
2.118603e+00 3.754497e-03 1.389495e-01 
2.798204e+00 8.660967e-03 2.442053e-01 
3.688702e+00 1.988201e-02 4.291934e-01 
4.829646e+00 4.479116e-02 7.543120e-01 
6.282734e+00 9.923197e-02 1.325711e+00 
8.061866e+00 2.119553e-01 2.329952e+00 
1.011688e+01 4.266834e-01 4.094915e+00 
1.230737e+01 7.918144e-01 7.196857e+00 
1.435885e+01 1.318616e+00 1.264855e+01 
1.592085e+01 1.928698e+00 2.222996e+01 
1.674920e+01 2.473946e+00 3.906940e+01 
1.682445e+01 2.830526e+00 6.866488e+01 
1.630420e+01 2.959838e+00 1.206793e+02 
1.546110e+01 2.912339e+00 2.120951e+02 
1.451216e+01 2.754551e+00 3.727594e+02 
1.362887e+01 2.551124e+00 6.551286e+02 
1.291545e+01 2.347300e+00 1.151395e+03 
1.244635e+01 2.175597e+00 2.023590e+03 
1.222647e+01 2.050750e+00 3.556480e+03 
1.224415e+01 1.982727e+00 6.250552e+03 
1.244888e+01 1.972419e+00 1.098541e+04 
1.273411e+01 2.005582e+00 1.930698e+04 
1.301142e+01 2.063047e+00 3.393222e+04 
1.320956e+01 2.121829e+00 5.963623e+04 
1.331386e+01 2.168015e+00 1.048113e+05 
1.333296e+01 2.194750e+00 1.842070e+05 
1.329045e+01 2.202208e+00 3.237458e+05 
1.323041e+01 2.198301e+00 5.689866e+05 
1.315695e+01 2.184820e+00 1.000000e+06 


==> anc/TOV-Output-e0-1050.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.728910e-03 2.037152e-11 1.000000e-05 
2.204837e-03 4.225088e-11 1.599859e-05 
2.880012e-03 9.416492e-11 2.559548e-05 
3.655940e-03 1.926209e-10 4.094915e-05 
4.626620e-03 3.903891e-10 6.551286e-05 
5.785301e-03 7.632804e-10 1.048113e-04 
7.218187e-03 1.482486e-09 1.676833e-04 
9.211854e-03 3.081395e-09 2.682696e-04 
1.174826e-02 6.391854e-09 4.291934e-04 
1.496565e-02 1.321276e-08 6.866488e-04 
1.884852e-02 2.639604e-08 1.098541e-03 
2.371021e-02 5.254278e-08 1.757511e-03 
3.001620e-02 1.066043e-07 2.811769e-03 
3.824844e-02 2.205716e-07 4.498433e-03 
4.836409e-02 4.459425e-07 7.196857e-03 
6.130136e-02 9.080762e-07 1.151395e-02 
7.702559e-02 1.801444e-06 1.842070e-02 
9.755011e-02 3.659356e-06 2.947052e-02 
1.241016e-01 7.534634e-06 4.714866e-02 
1.568131e-01 1.520167e-05 7.543120e-02 
1.986236e-01 3.089295e-05 1.206793e-01 
2.501394e-01 6.170928e-05 1.930698e-01 
3.167050e-01 1.252643e-04 3.088844e-01 
4.010789e-01 2.544743e-04 4.941713e-01 
5.069774e-01 5.141242e-04 7.906043e-01 
6.400559e-01 1.035126e-03 1.264855e+00 
8.066916e-01 2.074160e-03 2.023590e+00 
1.016612e+00 4.157061e-03 3.237458e+00 
1.276540e+00 8.248696e-03 5.179475e+00 
1.596313e+00 1.618700e-02 8.286428e+00 
1.986227e+00 3.135432e-02 1.325711e+01 
2.448231e+00 5.922802e-02 2.120951e+01 
2.975890e+00 1.078091e-01 3.393222e+01 
3.546958e+00 1.863334e-01 5.428675e+01 
4.120386e+00 3.011695e-01 8.685114e+01 
4.637806e+00 4.487468e-01 1.389495e+02 
5.035059e+00 6.100410e-01 2.222996e+02 
5.267631e+00 7.561451e-01 3.556480e+02 
5.336152e+00 8.653412e-01 5.689866e+02 
5.257848e+00 9.243792e-01 9.102982e+02 
5.074246e+00 9.360914e-01 1.456348e+03 
4.839898e+00 9.144767e-01 2.329952e+03 
4.591015e+00 8.715316e-01 3.727594e+03 
4.351771e+00 8.174331e-01 5.963623e+03 
4.151984e+00 7.630997e-01 9.540955e+03 
4.000833e+00 7.136604e-01 1.526418e+04 
3.902427e+00 6.727043e-01 2.442053e+04 
3.860211e+00 6.432490e-01 3.906940e+04 
3.871081e+00 6.268408e-01 6.250552e+04 
3.923927e+00 6.233000e-01 1.000000e+05 


==> anc/TOV-Output-e0-1051.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.711268e-03 1.977306e-11 1.000000e-05 
2.210742e-03 4.263179e-11 1.599859e-05 
2.850227e-03 9.136035e-11 2.559548e-05 
3.548389e-03 1.762842e-10 4.094915e-05 
4.515327e-03 3.632346e-10 6.551286e-05 
5.685840e-03 7.252766e-10 1.048113e-04 
7.239965e-03 1.497370e-09 1.676833e-04 
9.296294e-03 3.169927e-09 2.682696e-04 
1.163803e-02 6.219532e-09 4.291934e-04 
1.477987e-02 1.273891e-08 6.866488e-04 
1.879676e-02 2.620411e-08 1.098541e-03 
2.371759e-02 5.264194e-08 1.757511e-03 
3.024629e-02 1.091785e-07 2.811769e-03 
3.819290e-02 2.198214e-07 4.498433e-03 
4.831089e-02 4.448960e-07 7.196857e-03 
6.098455e-02 8.949216e-07 1.151395e-02 
7.692221e-02 1.795910e-06 1.842070e-02 
9.803290e-02 3.717492e-06 2.947052e-02 
1.233150e-01 7.399317e-06 4.714866e-02 
1.566270e-01 1.516205e-05 7.543120e-02 
1.981377e-01 3.069599e-05 1.206793e-01 
2.499036e-01 6.159358e-05 1.930698e-01 
3.161425e-01 1.247168e-04 3.088844e-01 
4.004369e-01 2.534957e-04 4.941713e-01 
5.060638e-01 5.118377e-04 7.906043e-01 
6.389907e-01 1.030949e-03 1.264855e+00 
8.068614e-01 2.077425e-03 2.023590e+00 
1.014987e+00 4.141113e-03 3.237458e+00 
1.276614e+00 8.257804e-03 5.179475e+00 
1.597189e+00 1.622830e-02 8.286428e+00 
1.985109e+00 3.133029e-02 1.325711e+01 
2.445455e+00 5.908273e-02 2.120951e+01 
2.973924e+00 1.076922e-01 3.393222e+01 
3.545484e+00 1.862568e-01 5.428675e+01 
4.114875e+00 3.002706e-01 8.685114e+01 
4.631483e+00 4.474058e-01 1.389495e+02 
5.029374e+00 6.086375e-01 2.222996e+02 
5.265032e+00 7.555894e-01 3.556480e+02 
5.330997e+00 8.638693e-01 5.689866e+02 
5.254711e+00 9.235710e-01 9.102982e+02 
5.072045e+00 9.355919e-01 1.456348e+03 
4.838336e+00 9.141778e-01 2.329952e+03 
4.589313e+00 8.712137e-01 3.727594e+03 
4.353130e+00 8.178251e-01 5.963623e+03 
4.152103e+00 7.631977e-01 9.540955e+03 
3.998136e+00 7.132149e-01 1.526418e+04 
3.900059e+00 6.723384e-01 2.442053e+04 
3.861186e+00 6.434808e-01 3.906940e+04 
3.870900e+00 6.268694e-01 6.250552e+04 
3.919614e+00 6.225782e-01 1.000000e+05 


==> anc/TOV-Output-e0-1052.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.747607e-03 2.107969e-11 1.000000e-05 
2.268067e-03 4.607872e-11 1.599859e-05 
2.827375e-03 8.926531e-11 2.559548e-05 
3.532779e-03 1.741333e-10 4.094915e-05 
4.544963e-03 3.707862e-10 6.551286e-05 
5.717022e-03 7.379760e-10 1.048113e-04 
7.245475e-03 1.502219e-09 1.676833e-04 
9.182776e-03 3.058121e-09 2.682696e-04 
1.172829e-02 6.371427e-09 4.291934e-04 
1.491549e-02 1.310526e-08 6.866488e-04 
1.870219e-02 2.583513e-08 1.098541e-03 
2.384490e-02 5.354514e-08 1.757511e-03 
3.011628e-02 1.078793e-07 2.811769e-03 
3.814174e-02 2.191474e-07 4.498433e-03 
4.818952e-02 4.419713e-07 7.196857e-03 
6.068979e-02 8.828470e-07 1.151395e-02 
7.714823e-02 1.813510e-06 1.842070e-02 
9.734117e-02 3.642818e-06 2.947052e-02 
1.233177e-01 7.406841e-06 4.714866e-02 
1.565384e-01 1.515074e-05 7.543120e-02 
1.972982e-01 3.033638e-05 1.206793e-01 
2.504300e-01 6.204241e-05 1.930698e-01 
3.156609e-01 1.242658e-04 3.088844e-01 
4.004547e-01 2.537701e-04 4.941713e-01 
5.060067e-01 5.121497e-04 7.906043e-01 
6.381876e-01 1.028044e-03 1.264855e+00 
8.044375e-01 2.060743e-03 2.023590e+00 
1.015144e+00 4.146904e-03 3.237458e+00 
1.275223e+00 8.238636e-03 5.179475e+00 
1.593727e+00 1.613874e-02 8.286428e+00 
1.984812e+00 3.134456e-02 1.325711e+01 
2.443978e+00 5.902938e-02 2.120951e+01 
2.971336e+00 1.075101e-01 3.393222e+01 
3.542514e+00 1.859575e-01 5.428675e+01 
4.114851e+00 3.004725e-01 8.685114e+01 
4.628134e+00 4.468212e-01 1.389495e+02 
5.025439e+00 6.077590e-01 2.222996e+02 
5.263228e+00 7.552941e-01 3.556480e+02 
5.331737e+00 8.643832e-01 5.689866e+02 
5.251567e+00 9.227605e-01 9.102982e+02 
5.072449e+00 9.358867e-01 1.456348e+03 
4.835943e+00 9.136479e-01 2.329952e+03 
4.584978e+00 8.702385e-01 3.727594e+03 
4.348956e+00 8.169751e-01 5.963623e+03 
4.148957e+00 7.626291e-01 9.540955e+03 
3.995507e+00 7.127822e-01 1.526418e+04 
3.898403e+00 6.721008e-01 2.442053e+04 
3.857178e+00 6.428329e-01 3.906940e+04 
3.869068e+00 6.266050e-01 6.250552e+04 
3.919086e+00 6.225459e-01 1.000000e+05 


==> anc/TOV-Output-e0-1053.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.740500e-03 2.084333e-11 1.000000e-05 
2.229492e-03 4.380899e-11 1.599859e-05 
2.779517e-03 8.488937e-11 2.559548e-05 
3.629599e-03 1.890259e-10 4.094915e-05 
4.571282e-03 3.776238e-10 6.551286e-05 
5.762191e-03 7.563248e-10 1.048113e-04 
7.208313e-03 1.480629e-09 1.676833e-04 
9.219690e-03 3.098092e-09 2.682696e-04 
1.174242e-02 6.400568e-09 4.291934e-04 
1.492324e-02 1.313817e-08 6.866488e-04 
1.864320e-02 2.561574e-08 1.098541e-03 
2.371356e-02 5.271529e-08 1.757511e-03 
3.014745e-02 1.083174e-07 2.811769e-03 
3.804620e-02 2.177115e-07 4.498433e-03 
4.819612e-02 4.425732e-07 7.196857e-03 
6.086710e-02 8.914541e-07 1.151395e-02 
7.718153e-02 1.817585e-06 1.842070e-02 
9.757825e-02 3.672987e-06 2.947052e-02 
1.233214e-01 7.414553e-06 4.714866e-02 
1.562066e-01 1.506889e-05 7.543120e-02 
1.972666e-01 3.035061e-05 1.206793e-01 
2.497960e-01 6.163102e-05 1.930698e-01 
3.159791e-01 1.247602e-04 3.088844e-01 
3.991110e-01 2.514637e-04 4.941713e-01 
5.043668e-01 5.076712e-04 7.906043e-01 
6.375348e-01 1.025865e-03 1.264855e+00 
8.037630e-01 2.057512e-03 2.023590e+00 
1.014193e+00 4.139180e-03 3.237458e+00 
1.273452e+00 8.212191e-03 5.179475e+00 
1.594477e+00 1.617615e-02 8.286428e+00 
1.982345e+00 3.125753e-02 1.325711e+01 
2.442033e+00 5.894287e-02 2.120951e+01 
2.966663e+00 1.071102e-01 3.393222e+01 
3.536285e+00 1.851741e-01 5.428675e+01 
4.109053e+00 2.995164e-01 8.685114e+01 
4.625354e+00 4.463810e-01 1.389495e+02 
5.024342e+00 6.077301e-01 2.222996e+02 
5.259893e+00 7.544960e-01 3.556480e+02 
5.329099e+00 8.637586e-01 5.689866e+02 
5.249653e+00 9.223515e-01 9.102982e+02 
5.070702e+00 9.355253e-01 1.456348e+03 
4.833123e+00 9.129994e-01 2.329952e+03 
4.585111e+00 8.703781e-01 3.727594e+03 
4.347589e+00 8.167547e-01 5.963623e+03 
4.148632e+00 7.626364e-01 9.540955e+03 
3.995183e+00 7.127864e-01 1.526418e+04 
3.897371e+00 6.719756e-01 2.442053e+04 
3.855166e+00 6.425372e-01 3.906940e+04 
3.867594e+00 6.264040e-01 6.250552e+04 
3.917857e+00 6.223860e-01 1.000000e+05 


==> anc/TOV-Output-e0-1054.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.712704e-03 1.987946e-11 1.000000e-05 
2.276417e-03 4.667806e-11 1.599859e-05 
2.802596e-03 8.710414e-11 2.559548e-05 
3.619086e-03 1.875660e-10 4.094915e-05 
4.516580e-03 3.645748e-10 6.551286e-05 
5.827094e-03 7.829131e-10 1.048113e-04 
7.199553e-03 1.476639e-09 1.676833e-04 
9.190421e-03 3.071594e-09 2.682696e-04 
1.158864e-02 6.158213e-09 4.291934e-04 
1.467246e-02 1.249875e-08 6.866488e-04 
1.876456e-02 2.614408e-08 1.098541e-03 
2.376794e-02 5.312917e-08 1.757511e-03 
2.989342e-02 1.057026e-07 2.811769e-03 
3.810032e-02 2.188496e-07 4.498433e-03 
4.816630e-02 4.421718e-07 7.196857e-03 
6.079510e-02 8.891380e-07 1.151395e-02 
7.703713e-02 1.809119e-06 1.842070e-02 
9.718931e-02 3.632688e-06 2.947052e-02 
1.230897e-01 7.379841e-06 4.714866e-02 
1.558003e-01 1.496583e-05 7.543120e-02 
1.978676e-01 3.065786e-05 1.206793e-01 
2.502113e-01 6.199762e-05 1.930698e-01 
3.154494e-01 1.242518e-04 3.088844e-01 
3.987606e-01 2.510400e-04 4.941713e-01 
5.040830e-01 5.072951e-04 7.906043e-01 
6.363425e-01 1.021092e-03 1.264855e+00 
8.044677e-01 2.064856e-03 2.023590e+00 
1.011591e+00 4.111366e-03 3.237458e+00 
1.272100e+00 8.193801e-03 5.179475e+00 
1.590756e+00 1.607891e-02 8.286428e+00 
1.979219e+00 3.113995e-02 1.325711e+01 
2.439043e+00 5.878252e-02 2.120951e+01 
2.966434e+00 1.071745e-01 3.393222e+01 
3.536488e+00 1.853460e-01 5.428675e+01 
4.107667e+00 2.994445e-01 8.685114e+01 
4.624930e+00 4.465385e-01 1.389495e+02 
5.021853e+00 6.072840e-01 2.222996e+02 
5.259143e+00 7.545466e-01 3.556480e+02 
5.324049e+00 8.623209e-01 5.689866e+02 
5.246652e+00 9.215868e-01 9.102982e+02 
5.069304e+00 9.352704e-01 1.456348e+03 
4.833357e+00 9.131985e-01 2.329952e+03 
4.584001e+00 8.702071e-01 3.727594e+03 
4.347293e+00 8.167750e-01 5.963623e+03 
4.147170e+00 7.624112e-01 9.540955e+03 
3.993777e+00 7.125851e-01 1.526418e+04 
3.895958e+00 6.717816e-01 2.442053e+04 
3.853294e+00 6.422662e-01 3.906940e+04 
3.865808e+00 6.261477e-01 6.250552e+04 
3.913119e+00 6.215867e-01 1.000000e+05 


==> anc/TOV-Output-e0-1055.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.729469e-03 2.048838e-11 1.000000e-05 
2.216138e-03 4.310817e-11 1.599859e-05 
2.833591e-03 9.011165e-11 2.559548e-05 
3.528539e-03 1.740020e-10 4.094915e-05 
4.471083e-03 3.540035e-10 6.551286e-05 
5.709365e-03 7.371108e-10 1.048113e-04 
7.304103e-03 1.543370e-09 1.676833e-04 
9.133635e-03 3.017870e-09 2.682696e-04 
1.161470e-02 6.205735e-09 4.291934e-04 
1.464417e-02 1.243840e-08 6.866488e-04 
1.860615e-02 2.551170e-08 1.098541e-03 
2.385927e-02 5.379500e-08 1.757511e-03 
2.996333e-02 1.065470e-07 2.811769e-03 
3.786386e-02 2.150039e-07 4.498433e-03 
4.815457e-02 4.422679e-07 7.196857e-03 
6.106167e-02 9.017398e-07 1.151395e-02 
7.667021e-02 1.785084e-06 1.842070e-02 
9.768379e-02 3.691915e-06 2.947052e-02 
1.230493e-01 7.379562e-06 4.714866e-02 
1.557065e-01 1.495299e-05 7.543120e-02 
1.970792e-01 3.032166e-05 1.206793e-01 
2.496909e-01 6.167007e-05 1.930698e-01 
3.157091e-01 1.246768e-04 3.088844e-01 
3.991498e-01 2.520138e-04 4.941713e-01 
5.035175e-01 5.060691e-04 7.906043e-01 
6.362931e-01 1.021817e-03 1.264855e+00 
8.037223e-01 2.061071e-03 2.023590e+00 
1.011805e+00 4.117814e-03 3.237458e+00 
1.270321e+00 8.167238e-03 5.179475e+00 
1.590198e+00 1.607682e-02 8.286428e+00 
1.978064e+00 3.111406e-02 1.325711e+01 
2.435565e+00 5.858792e-02 2.120951e+01 
2.964290e+00 1.070387e-01 3.393222e+01 
3.532809e+00 1.849414e-01 5.428675e+01 
4.104297e+00 2.989750e-01 8.685114e+01 
4.618771e+00 4.452402e-01 1.389495e+02 
5.017990e+00 6.064261e-01 2.222996e+02 
5.256749e+00 7.540568e-01 3.556480e+02 
5.323650e+00 8.624502e-01 5.689866e+02 
5.245715e+00 9.214971e-01 9.102982e+02 
5.065072e+00 9.341497e-01 1.456348e+03 
4.832006e+00 9.129573e-01 2.329952e+03 
4.582522e+00 8.699442e-01 3.727594e+03 
4.346716e+00 8.167321e-01 5.963623e+03 
4.144428e+00 7.619246e-01 9.540955e+03 
3.990491e+00 7.120275e-01 1.526418e+04 
3.893860e+00 6.714640e-01 2.442053e+04 
3.851933e+00 6.420851e-01 3.906940e+04 
3.861352e+00 6.254173e-01 6.250552e+04 
3.912909e+00 6.216121e-01 1.000000e+05 


==> anc/TOV-Output-e0-1056.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.735341e-03 2.071742e-11 1.000000e-05 
2.223050e-03 4.355403e-11 1.599859e-05 
2.804995e-03 8.749372e-11 2.559548e-05 
3.580200e-03 1.819294e-10 4.094915e-05 
4.536162e-03 3.700381e-10 6.551286e-05 
5.821830e-03 7.822750e-10 1.048113e-04 
7.365304e-03 1.583992e-09 1.676833e-04 
9.275741e-03 3.163929e-09 2.682696e-04 
1.162262e-02 6.224345e-09 4.291934e-04 
1.471252e-02 1.262531e-08 6.866488e-04 
1.854829e-02 2.529840e-08 1.098541e-03 
2.370966e-02 5.283939e-08 1.757511e-03 
2.998329e-02 1.068613e-07 2.811769e-03 
3.809012e-02 2.190888e-07 4.498433e-03 
4.777188e-02 4.322166e-07 7.196857e-03 
6.053060e-02 8.792485e-07 1.151395e-02 
7.690526e-02 1.803260e-06 1.842070e-02 
9.743246e-02 3.666964e-06 2.947052e-02 
1.226875e-01 7.321596e-06 4.714866e-02 
1.555202e-01 1.491349e-05 7.543120e-02 
1.968457e-01 3.024264e-05 1.206793e-01 
2.490567e-01 6.125944e-05 1.930698e-01 
3.156156e-01 1.246839e-04 3.088844e-01 
3.988874e-01 2.517552e-04 4.941713e-01 
5.041219e-01 5.083717e-04 7.906043e-01 
6.356389e-01 1.019634e-03 1.264855e+00 
8.021791e-01 2.051173e-03 2.023590e+00 
1.011540e+00 4.118430e-03 3.237458e+00 
1.270412e+00 8.176553e-03 5.179475e+00 
1.588948e+00 1.605395e-02 8.286428e+00 
1.974557e+00 3.097896e-02 1.325711e+01 
2.435386e+00 5.862600e-02 2.120951e+01 
2.958607e+00 1.065339e-01 3.393222e+01 
3.529897e+00 1.846507e-01 5.428675e+01 
4.103208e+00 2.989620e-01 8.685114e+01 
4.617044e+00 4.450664e-01 1.389495e+02 
5.016063e+00 6.061476e-01 2.222996e+02 
5.253652e+00 7.533360e-01 3.556480e+02 
5.320971e+00 8.618111e-01 5.689866e+02 
5.242785e+00 9.207554e-01 9.102982e+02 
5.064777e+00 9.342309e-01 1.456348e+03 
4.828206e+00 9.120357e-01 2.329952e+03 
4.580085e+00 8.694416e-01 3.727594e+03 
4.342541e+00 8.158806e-01 5.963623e+03 
4.143589e+00 7.618265e-01 9.540955e+03 
3.988451e+00 7.117059e-01 1.526418e+04 
3.892595e+00 6.712966e-01 2.442053e+04 
3.850649e+00 6.419178e-01 3.906940e+04 
3.860176e+00 6.252689e-01 6.250552e+04 
3.909942e+00 6.211353e-01 1.000000e+05 


==> anc/TOV-Output-e0-1057.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.743487e-03 2.103041e-11 1.000000e-05 
2.236213e-03 4.437428e-11 1.599859e-05 
2.820072e-03 8.899640e-11 2.559548e-05 
3.549785e-03 1.774998e-10 4.094915e-05 
4.478640e-03 3.564761e-10 6.551286e-05 
5.812353e-03 7.791982e-10 1.048113e-04 
7.249767e-03 1.512043e-09 1.676833e-04 
9.302360e-03 3.194268e-09 2.682696e-04 
1.163364e-02 6.247974e-09 4.291934e-04 
1.465483e-02 1.248920e-08 6.866488e-04 
1.872739e-02 2.606299e-08 1.098541e-03 
2.377876e-02 5.335322e-08 1.757511e-03 
3.009075e-02 1.081166e-07 2.811769e-03 
3.810072e-02 2.194794e-07 4.498433e-03 
4.813115e-02 4.424602e-07 7.196857e-03 
6.093782e-02 8.979632e-07 1.151395e-02 
7.659170e-02 1.782980e-06 1.842070e-02 
9.720476e-02 3.644764e-06 2.947052e-02 
1.225685e-01 7.307230e-06 4.714866e-02 
1.556814e-01 1.497407e-05 7.543120e-02 
1.966950e-01 3.020180e-05 1.206793e-01 
2.490743e-01 6.133038e-05 1.930698e-01 
3.154150e-01 1.245641e-04 3.088844e-01 
3.978136e-01 2.499647e-04 4.941713e-01 
5.033696e-01 5.065788e-04 7.906043e-01 
6.350727e-01 1.017873e-03 1.264855e+00 
8.022243e-01 2.053445e-03 2.023590e+00 
1.009589e+00 4.098559e-03 3.237458e+00 
1.268574e+00 8.148856e-03 5.179475e+00 
1.587811e+00 1.603445e-02 8.286428e+00 
1.974995e+00 3.102698e-02 1.325711e+01 
2.432510e+00 5.847378e-02 2.120951e+01 
2.956479e+00 1.063999e-01 3.393222e+01 
3.525675e+00 1.841659e-01 5.428675e+01 
4.099434e+00 2.984113e-01 8.685114e+01 
4.612243e+00 4.441128e-01 1.389495e+02 
5.013614e+00 6.057128e-01 2.222996e+02 
5.248154e+00 7.518265e-01 3.556480e+02 
5.317256e+00 8.608223e-01 5.689866e+02 
5.240819e+00 9.203284e-01 9.102982e+02 
5.061889e+00 9.335201e-01 1.456348e+03 
4.827803e+00 9.120573e-01 2.329952e+03 
4.578767e+00 8.692184e-01 3.727594e+03 
4.342922e+00 8.160526e-01 5.963623e+03 
4.140871e+00 7.613441e-01 9.540955e+03 
3.988607e+00 7.118006e-01 1.526418e+04 
3.891687e+00 6.711934e-01 2.442053e+04 
3.850438e+00 6.419398e-01 3.906940e+04 
3.858170e+00 6.249733e-01 6.250552e+04 
3.908832e+00 6.209966e-01 1.000000e+05 


==> anc/TOV-Output-e0-1058.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.715615e-03 2.005683e-11 1.000000e-05 
2.178221e-03 4.104957e-11 1.599859e-05 
2.821848e-03 8.924904e-11 2.559548e-05 
3.593446e-03 1.843045e-10 4.094915e-05 
4.485506e-03 3.584568e-10 6.551286e-05 
5.636406e-03 7.112289e-10 1.048113e-04 
7.340754e-03 1.571176e-09 1.676833e-04 
9.256913e-03 3.150658e-09 2.682696e-04 
1.173453e-02 6.418010e-09 4.291934e-04 
1.468102e-02 1.256817e-08 6.866488e-04 
1.881133e-02 2.644001e-08 1.098541e-03 
2.367503e-02 5.270781e-08 1.757511e-03 
2.996814e-02 1.069014e-07 2.811769e-03 
3.799268e-02 2.178234e-07 4.498433e-03 
4.775958e-02 4.327009e-07 7.196857e-03 
6.063745e-02 8.855868e-07 1.151395e-02 
7.645195e-02 1.774916e-06 1.842070e-02 
9.725279e-02 3.653622e-06 2.947052e-02 
1.231227e-01 7.413792e-06 4.714866e-02 
1.558146e-01 1.502675e-05 7.543120e-02 
1.961007e-01 2.995720e-05 1.206793e-01 
2.486905e-01 6.110507e-05 1.930698e-01 
3.148180e-01 1.239755e-04 3.088844e-01 
3.972195e-01 2.490819e-04 4.941713e-01 
5.019894e-01 5.029005e-04 7.906043e-01 
6.356061e-01 1.021396e-03 1.264855e+00 
8.012545e-01 2.047941e-03 2.023590e+00 
1.008811e+00 4.092940e-03 3.237458e+00 
1.266518e+00 8.117011e-03 5.179475e+00 
1.586321e+00 1.600436e-02 8.286428e+00 
1.973856e+00 3.100177e-02 1.325711e+01 
2.430725e+00 5.839850e-02 2.120951e+01 
2.956419e+00 1.064810e-01 3.393222e+01 
3.524018e+00 1.840609e-01 5.428675e+01 
4.095646e+00 2.978579e-01 8.685114e+01 
4.612078e+00 4.443342e-01 1.389495e+02 
5.010065e+00 6.049481e-01 2.222996e+02 
5.245231e+00 7.511623e-01 3.556480e+02 
5.313563e+00 8.598408e-01 5.689866e+02 
5.237935e+00 9.196006e-01 9.102982e+02 
5.059158e+00 9.328568e-01 1.456348e+03 
4.826613e+00 9.118602e-01 2.329952e+03 
4.575645e+00 8.685444e-01 3.727594e+03 
4.340875e+00 8.156789e-01 5.963623e+03 
4.140852e+00 7.614137e-01 9.540955e+03 
3.987479e+00 7.116517e-01 1.526418e+04 
3.888016e+00 6.705916e-01 2.442053e+04 
3.848378e+00 6.416351e-01 3.906940e+04 
3.857167e+00 6.248554e-01 6.250552e+04 
3.907832e+00 6.208778e-01 1.000000e+05 


==> anc/TOV-Output-e0-1059.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.728253e-03 2.052272e-11 1.000000e-05 
2.241144e-03 4.475298e-11 1.599859e-05 
2.866540e-03 9.364552e-11 2.559548e-05 
3.622195e-03 1.889420e-10 4.094915e-05 
4.477733e-03 3.569336e-10 6.551286e-05 
5.728437e-03 7.473455e-10 1.048113e-04 
7.299820e-03 1.546498e-09 1.676833e-04 
9.224217e-03 3.120337e-09 2.682696e-04 
1.158590e-02 6.183043e-09 4.291934e-04 
1.480485e-02 1.290105e-08 6.866488e-04 
1.877547e-02 2.631394e-08 1.098541e-03 
2.353650e-02 5.183696e-08 1.757511e-03 
2.992232e-02 1.065124e-07 2.811769e-03 
3.762272e-02 2.117219e-07 4.498433e-03 
4.807607e-02 4.417773e-07 7.196857e-03 
6.058919e-02 8.843092e-07 1.151395e-02 
7.697349e-02 1.813200e-06 1.842070e-02 
9.701917e-02 3.630784e-06 2.947052e-02 
1.227417e-01 7.352130e-06 4.714866e-02 
1.555758e-01 1.497188e-05 7.543120e-02 
1.962184e-01 3.003953e-05 1.206793e-01 
2.478854e-01 6.057077e-05 1.930698e-01 
3.148704e-01 1.241544e-04 3.088844e-01 
3.977051e-01 2.502318e-04 4.941713e-01 
5.014628e-01 5.017931e-04 7.906043e-01 
6.333869e-01 1.011700e-03 1.264855e+00 
7.990620e-01 2.033116e-03 2.023590e+00 
1.006501e+00 4.068775e-03 3.237458e+00 
1.265202e+00 8.099353e-03 5.179475e+00 
1.585430e+00 1.599221e-02 8.286428e+00 
1.971547e+00 3.092224e-02 1.325711e+01 
2.428275e+00 5.827643e-02 2.120951e+01 
2.951513e+00 1.060577e-01 3.393222e+01 
3.519207e+00 1.834895e-01 5.428675e+01 
4.094001e+00 2.977328e-01 8.685114e+01 
4.606001e+00 4.430572e-01 1.389495e+02 
5.007331e+00 6.044274e-01 2.222996e+02 
5.244805e+00 7.513175e-01 3.556480e+02 
5.312880e+00 8.598732e-01 5.689866e+02 
5.235470e+00 9.190100e-01 9.102982e+02 
5.058590e+00 9.328540e-01 1.456348e+03 
4.825480e+00 9.116790e-01 2.329952e+03 
4.574564e+00 8.683799e-01 3.727594e+03 
4.339361e+00 8.154248e-01 5.963623e+03 
4.136831e+00 7.606646e-01 9.540955e+03 
3.985100e+00 7.112655e-01 1.526418e+04 
3.886779e+00 6.704288e-01 2.442053e+04 
3.845176e+00 6.411288e-01 3.906940e+04 
3.854022e+00 6.243576e-01 6.250552e+04 
3.903484e+00 6.201495e-01 1.000000e+05 


==> anc/TOV-Output-e0-106.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.622089e-03 7.071569e-11 1.000000e-06 
7.377178e-03 1.597694e-10 1.757511e-06 
9.677626e-03 3.606860e-10 3.088844e-06 
1.289013e-02 8.523049e-10 5.428675e-06 
1.719513e-02 2.023203e-09 9.540955e-06 
2.262333e-02 4.607786e-09 1.676833e-05 
3.020777e-02 1.096930e-08 2.947052e-05 
4.073515e-02 2.689867e-08 5.179475e-05 
5.335419e-02 6.044061e-08 9.102982e-05 
7.136826e-02 1.446568e-07 1.599859e-04 
9.404972e-02 3.310524e-07 2.811769e-04 
1.245413e-01 7.687158e-07 4.941713e-04 
1.664268e-01 1.834414e-06 8.685114e-04 
2.196070e-01 4.214724e-06 1.526418e-03 
2.932737e-01 1.003819e-05 2.682696e-03 
3.889515e-01 2.341707e-05 4.714866e-03 
5.143487e-01 5.415484e-05 8.286428e-03 
6.812636e-01 1.258466e-04 1.456348e-02 
9.046250e-01 2.946838e-04 2.559548e-02 
1.196897e+00 6.826814e-04 4.498433e-02 
1.583696e+00 1.582100e-03 7.906043e-02 
2.100625e+00 3.694513e-03 1.389495e-01 
2.774431e+00 8.522204e-03 2.442053e-01 
3.649111e+00 1.943153e-02 4.291934e-01 
4.788603e+00 4.407039e-02 7.543120e-01 
6.231226e+00 9.771626e-02 1.325711e+00 
7.993542e+00 2.085263e-01 2.329952e+00 
1.003277e+01 4.199282e-01 4.094915e+00 
1.221327e+01 7.806568e-01 7.196857e+00 
1.425562e+01 1.301530e+00 1.264855e+01 
1.582543e+01 1.909572e+00 2.222996e+01 
1.665865e+01 2.453131e+00 3.906940e+01 
1.674692e+01 2.812323e+00 6.866488e+01 
1.624491e+01 2.947123e+00 1.206793e+02 
1.540309e+01 2.900343e+00 2.120951e+02 
1.445627e+01 2.743949e+00 3.727594e+02 
1.357441e+01 2.541772e+00 6.551286e+02 
1.286426e+01 2.339379e+00 1.151395e+03 
1.239085e+01 2.167385e+00 2.023590e+03 
1.216185e+01 2.041195e+00 3.556480e+03 
1.218636e+01 1.974382e+00 6.250552e+03 
1.238678e+01 1.963066e+00 1.098541e+04 
1.267137e+01 1.995746e+00 1.930698e+04 
1.294712e+01 2.052530e+00 3.393222e+04 
1.314761e+01 2.111517e+00 5.963623e+04 
1.325474e+01 2.158156e+00 1.048113e+05 
1.326957e+01 2.183963e+00 1.842070e+05 
1.322993e+01 2.192072e+00 3.237458e+05 
1.317025e+01 2.188322e+00 5.689866e+05 
1.309554e+01 2.174672e+00 1.000000e+06 


==> anc/TOV-Output-e0-1060.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.711806e-03 1.996119e-11 1.000000e-05 
2.210587e-03 4.298785e-11 1.599859e-05 
2.770334e-03 8.460947e-11 2.559548e-05 
3.580894e-03 1.827247e-10 4.094915e-05 
4.474172e-03 3.564190e-10 6.551286e-05 
5.799174e-03 7.761065e-10 1.048113e-04 
7.204913e-03 1.488363e-09 1.676833e-04 
9.264197e-03 3.164071e-09 2.682696e-04 
1.166775e-02 6.320981e-09 4.291934e-04 
1.462618e-02 1.245133e-08 6.866488e-04 
1.866261e-02 2.586667e-08 1.098541e-03 
2.351178e-02 5.172261e-08 1.757511e-03 
2.990459e-02 1.064236e-07 2.811769e-03 
3.786825e-02 2.160980e-07 4.498433e-03 
4.768975e-02 4.316201e-07 7.196857e-03 
6.056371e-02 8.840282e-07 1.151395e-02 
7.673266e-02 1.797930e-06 1.842070e-02 
9.672215e-02 3.600938e-06 2.947052e-02 
1.222129e-01 7.264371e-06 4.714866e-02 
1.549004e-01 1.479172e-05 7.543120e-02 
1.966516e-01 3.026743e-05 1.206793e-01 
2.485358e-01 6.110629e-05 1.930698e-01 
3.139147e-01 1.231437e-04 3.088844e-01 
3.966905e-01 2.485565e-04 4.941713e-01 
5.017336e-01 5.030786e-04 7.906043e-01 
6.337634e-01 1.014454e-03 1.264855e+00 
7.987925e-01 2.032965e-03 2.023590e+00 
1.007143e+00 4.080324e-03 3.237458e+00 
1.264072e+00 8.085251e-03 5.179475e+00 
1.582514e+00 1.591941e-02 8.286428e+00 
1.967386e+00 3.075708e-02 1.325711e+01 
2.425392e+00 5.812392e-02 2.120951e+01 
2.949718e+00 1.059581e-01 3.393222e+01 
3.518912e+00 1.835855e-01 5.428675e+01 
4.087474e+00 2.966325e-01 8.685114e+01 
4.604329e+00 4.428964e-01 1.389495e+02 
5.001968e+00 6.031203e-01 2.222996e+02 
5.242696e+00 7.509198e-01 3.556480e+02 
5.309395e+00 8.589614e-01 5.689866e+02 
5.235301e+00 9.191705e-01 9.102982e+02 
5.054494e+00 9.317730e-01 1.456348e+03 
4.821600e+00 9.107338e-01 2.329952e+03 
4.572410e+00 8.679472e-01 3.727594e+03 
4.338352e+00 8.152842e-01 5.963623e+03 
4.136682e+00 7.607072e-01 9.540955e+03 
3.984339e+00 7.111861e-01 1.526418e+04 
3.886630e+00 6.704624e-01 2.442053e+04 
3.843466e+00 6.408858e-01 3.906940e+04 
3.854145e+00 6.244394e-01 6.250552e+04 
3.903859e+00 6.202808e-01 1.000000e+05 


==> anc/TOV-Output-e0-1061.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.744607e-03 2.115073e-11 1.000000e-05 
2.158576e-03 4.006216e-11 1.599859e-05 
2.777171e-03 8.531789e-11 2.559548e-05 
3.584208e-03 1.834053e-10 4.094915e-05 
4.461840e-03 3.538135e-10 6.551286e-05 
5.652559e-03 7.193952e-10 1.048113e-04 
7.243713e-03 1.513966e-09 1.676833e-04 
9.056210e-03 2.958502e-09 2.682696e-04 
1.170517e-02 6.388018e-09 4.291934e-04 
1.457990e-02 1.234514e-08 6.866488e-04 
1.868172e-02 2.597067e-08 1.098541e-03 
2.370378e-02 5.305007e-08 1.757511e-03 
2.972679e-02 1.046352e-07 2.811769e-03 
3.773182e-02 2.139724e-07 4.498433e-03 
4.797498e-02 4.398254e-07 7.196857e-03 
6.061675e-02 8.871889e-07 1.151395e-02 
7.653568e-02 1.785802e-06 1.842070e-02 
9.675682e-02 3.608211e-06 2.947052e-02 
1.221103e-01 7.252928e-06 4.714866e-02 
1.553394e-01 1.493189e-05 7.543120e-02 
1.962153e-01 3.009477e-05 1.206793e-01 
2.481489e-01 6.087875e-05 1.930698e-01 
3.142347e-01 1.236370e-04 3.088844e-01 
3.966865e-01 2.487830e-04 4.941713e-01 
5.010821e-01 5.015942e-04 7.906043e-01 
6.322600e-01 1.008206e-03 1.264855e+00 
7.987090e-01 2.034229e-03 2.023590e+00 
1.006611e+00 4.077670e-03 3.237458e+00 
1.263143e+00 8.074980e-03 5.179475e+00 
1.580858e+00 1.588438e-02 8.286428e+00 
1.966940e+00 3.076382e-02 1.325711e+01 
2.425721e+00 5.819712e-02 2.120951e+01 
2.949258e+00 1.059971e-01 3.393222e+01 
3.515235e+00 1.831815e-01 5.428675e+01 
4.086091e+00 2.965594e-01 8.685114e+01 
4.603446e+00 4.429348e-01 1.389495e+02 
5.001158e+00 6.031743e-01 2.222996e+02 
5.238938e+00 7.499807e-01 3.556480e+02 
5.307955e+00 8.587378e-01 5.689866e+02 
5.230233e+00 9.177270e-01 9.102982e+02 
5.052556e+00 9.313511e-01 1.456348e+03 
4.822043e+00 9.109903e-01 2.329952e+03 
4.572623e+00 8.681060e-01 3.727594e+03 
4.336121e+00 8.148686e-01 5.963623e+03 
4.133424e+00 7.601136e-01 9.540955e+03 
3.982089e+00 7.108239e-01 1.526418e+04 
3.883986e+00 6.700455e-01 2.442053e+04 
3.841346e+00 6.405703e-01 3.906940e+04 
3.850887e+00 6.239213e-01 6.250552e+04 
3.899855e+00 6.196150e-01 1.000000e+05 


==> anc/TOV-Output-e0-1062.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.738783e-03 2.095933e-11 1.000000e-05 
2.169850e-03 4.073153e-11 1.599859e-05 
2.776569e-03 8.534282e-11 2.559548e-05 
3.587792e-03 1.841295e-10 4.094915e-05 
4.436823e-03 3.482232e-10 6.551286e-05 
5.789363e-03 7.736311e-10 1.048113e-04 
7.225875e-03 1.504225e-09 1.676833e-04 
9.136635e-03 3.040887e-09 2.682696e-04 
1.153586e-02 6.120573e-09 4.291934e-04 
1.468960e-02 1.263780e-08 6.866488e-04 
1.855031e-02 2.545047e-08 1.098541e-03 
2.370265e-02 5.309250e-08 1.757511e-03 
2.991606e-02 1.067471e-07 2.811769e-03 
3.754500e-02 2.110085e-07 4.498433e-03 
4.791743e-02 4.386576e-07 7.196857e-03 
6.033998e-02 8.759168e-07 1.151395e-02 
7.662154e-02 1.793508e-06 1.842070e-02 
9.658814e-02 3.592757e-06 2.947052e-02 
1.221519e-01 7.267186e-06 4.714866e-02 
1.547071e-01 1.476420e-05 7.543120e-02 
1.953621e-01 2.973194e-05 1.206793e-01 
2.474279e-01 6.040661e-05 1.930698e-01 
3.137778e-01 1.232144e-04 3.088844e-01 
3.961421e-01 2.479937e-04 4.941713e-01 
4.999129e-01 4.985620e-04 7.906043e-01 
6.320145e-01 1.007978e-03 1.264855e+00 
7.984875e-01 2.034439e-03 2.023590e+00 
1.005990e+00 4.073937e-03 3.237458e+00 
1.262930e+00 8.078363e-03 5.179475e+00 
1.580363e+00 1.588401e-02 8.286428e+00 
1.966302e+00 3.076170e-02 1.325711e+01 
2.423829e+00 5.811416e-02 2.120951e+01 
2.945037e+00 1.056453e-01 3.393222e+01 
3.511264e+00 1.827344e-01 5.428675e+01 
4.084732e+00 2.964907e-01 8.685114e+01 
4.597617e+00 4.417207e-01 1.389495e+02 
4.995716e+00 6.018434e-01 2.222996e+02 
5.234545e+00 7.488332e-01 3.556480e+02 
5.304677e+00 8.578952e-01 5.689866e+02 
5.229873e+00 9.178246e-01 9.102982e+02 
5.051452e+00 9.311838e-01 1.456348e+03 
4.817609e+00 9.098904e-01 2.329952e+03 
4.570924e+00 8.677867e-01 3.727594e+03 
4.333155e+00 8.142873e-01 5.963623e+03 
4.133822e+00 7.602680e-01 9.540955e+03 
3.979354e+00 7.103699e-01 1.526418e+04 
3.883016e+00 6.699308e-01 2.442053e+04 
3.840333e+00 6.404502e-01 3.906940e+04 
3.849722e+00 6.237745e-01 6.250552e+04 
3.897579e+00 6.192635e-01 1.000000e+05 


==> anc/TOV-Output-e0-1063.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.728832e-03 2.062093e-11 1.000000e-05 
2.240878e-03 4.490602e-11 1.599859e-05 
2.817058e-03 8.921490e-11 2.559548e-05 
3.573937e-03 1.821759e-10 4.094915e-05 
4.539392e-03 3.732874e-10 6.551286e-05 
5.713427e-03 7.442867e-10 1.048113e-04 
7.163059e-03 1.466715e-09 1.676833e-04 
9.079009e-03 2.986522e-09 2.682696e-04 
1.166328e-02 6.331587e-09 4.291934e-04 
1.478119e-02 1.288778e-08 6.866488e-04 
1.844057e-02 2.502497e-08 1.098541e-03 
2.357873e-02 5.231332e-08 1.757511e-03 
2.977703e-02 1.053648e-07 2.811769e-03 
3.769206e-02 2.136988e-07 4.498433e-03 
4.761302e-02 4.307556e-07 7.196857e-03 
6.047106e-02 8.824674e-07 1.151395e-02 
7.614974e-02 1.762239e-06 1.842070e-02 
9.678217e-02 3.617854e-06 2.947052e-02 
1.221783e-01 7.278740e-06 4.714866e-02 
1.546792e-01 1.477010e-05 7.543120e-02 
1.961766e-01 3.013365e-05 1.206793e-01 
2.473647e-01 6.041713e-05 1.930698e-01 
3.128641e-01 1.222565e-04 3.088844e-01 
3.953481e-01 2.467380e-04 4.941713e-01 
4.999223e-01 4.990581e-04 7.906043e-01 
6.311579e-01 1.004831e-03 1.264855e+00 
7.978766e-01 2.031678e-03 2.023590e+00 
1.003413e+00 4.046578e-03 3.237458e+00 
1.261823e+00 8.064659e-03 5.179475e+00 
1.579191e+00 1.586340e-02 8.286428e+00 
1.962103e+00 3.059505e-02 1.325711e+01 
2.421407e+00 5.799393e-02 2.120951e+01 
2.943139e+00 1.055347e-01 3.393222e+01 
3.510219e+00 1.827190e-01 5.428675e+01 
4.078756e+00 2.955009e-01 8.685114e+01 
4.593873e+00 4.410347e-01 1.389495e+02 
4.993962e+00 6.016147e-01 2.222996e+02 
5.231746e+00 7.482085e-01 3.556480e+02 
5.304140e+00 8.579754e-01 5.689866e+02 
5.226938e+00 9.170789e-01 9.102982e+02 
5.051553e+00 9.313848e-01 1.456348e+03 
4.818260e+00 9.102044e-01 2.329952e+03 
4.568922e+00 8.673914e-01 3.727594e+03 
4.332475e+00 8.142202e-01 5.963623e+03 
4.131539e+00 7.598736e-01 9.540955e+03 
3.978965e+00 7.103606e-01 1.526418e+04 
3.880946e+00 6.696174e-01 2.442053e+04 
3.838432e+00 6.401733e-01 3.906940e+04 
3.848604e+00 6.236358e-01 6.250552e+04 
3.897753e+00 6.193580e-01 1.000000e+05 


==> anc/TOV-Output-e0-1064.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.760730e-03 2.180404e-11 1.000000e-05 
2.245502e-03 4.522711e-11 1.599859e-05 
2.772944e-03 8.516903e-11 2.559548e-05 
3.524879e-03 1.749408e-10 4.094915e-05 
4.439388e-03 3.494846e-10 6.551286e-05 
5.772506e-03 7.683371e-10 1.048113e-04 
7.148643e-03 1.459249e-09 1.676833e-04 
9.042034e-03 2.952957e-09 2.682696e-04 
1.162345e-02 6.272836e-09 4.291934e-04 
1.472982e-02 1.276589e-08 6.866488e-04 
1.848439e-02 2.522749e-08 1.098541e-03 
2.359333e-02 5.245988e-08 1.757511e-03 
2.955336e-02 1.031052e-07 2.811769e-03 
3.771822e-02 2.143454e-07 4.498433e-03 
4.774839e-02 4.348489e-07 7.196857e-03 
6.005799e-02 8.653200e-07 1.151395e-02 
7.638697e-02 1.780433e-06 1.842070e-02 
9.645719e-02 3.584901e-06 2.947052e-02 
1.219835e-01 7.250803e-06 4.714866e-02 
1.547289e-01 1.479826e-05 7.543120e-02 
1.958454e-01 3.000948e-05 1.206793e-01 
2.470866e-01 6.027019e-05 1.930698e-01 
3.128053e-01 1.223023e-04 3.088844e-01 
3.953544e-01 2.469812e-04 4.941713e-01 
4.998180e-01 4.992136e-04 7.906043e-01 
6.316248e-01 1.008001e-03 1.264855e+00 
7.970315e-01 2.027131e-03 2.023590e+00 
1.001929e+00 4.032451e-03 3.237458e+00 
1.260953e+00 8.055498e-03 5.179475e+00 
1.576532e+00 1.579846e-02 8.286428e+00 
1.962302e+00 3.063140e-02 1.325711e+01 
2.417760e+00 5.778785e-02 2.120951e+01 
2.939367e+00 1.052299e-01 3.393222e+01 
3.507495e+00 1.824557e-01 5.428675e+01 
4.078876e+00 2.957266e-01 8.685114e+01 
4.593871e+00 4.412948e-01 1.389495e+02 
4.991476e+00 6.011669e-01 2.222996e+02 
5.229134e+00 7.476447e-01 3.556480e+02 
5.300053e+00 8.568596e-01 5.689866e+02 
5.224028e+00 9.163406e-01 9.102982e+02 
5.049213e+00 9.308394e-01 1.456348e+03 
4.816761e+00 9.099200e-01 2.329952e+03 
4.565531e+00 8.666484e-01 3.727594e+03 
4.330512e+00 8.138642e-01 5.963623e+03 
4.131673e+00 7.599739e-01 9.540955e+03 
3.978396e+00 7.103173e-01 1.526418e+04 
3.878102e+00 6.691641e-01 2.442053e+04 
3.837487e+00 6.400651e-01 3.906940e+04 
3.845859e+00 6.232084e-01 6.250552e+04 
3.893533e+00 6.186528e-01 1.000000e+05 


==> anc/TOV-Output-e0-1065.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.732967e-03 2.080833e-11 1.000000e-05 
2.220227e-03 4.375814e-11 1.599859e-05 
2.803683e-03 8.811567e-11 2.559548e-05 
3.596405e-03 1.859826e-10 4.094915e-05 
4.461821e-03 3.551428e-10 6.551286e-05 
5.669246e-03 7.285217e-10 1.048113e-04 
7.295075e-03 1.552229e-09 1.676833e-04 
9.072147e-03 2.985361e-09 2.682696e-04 
1.155846e-02 6.173994e-09 4.291934e-04 
1.468493e-02 1.266141e-08 6.866488e-04 
1.867230e-02 2.602917e-08 1.098541e-03 
2.356041e-02 5.228968e-08 1.757511e-03 
2.977449e-02 1.055361e-07 2.811769e-03 
3.740534e-02 2.092520e-07 4.498433e-03 
4.757232e-02 4.304604e-07 7.196857e-03 
6.035803e-02 8.791792e-07 1.151395e-02 
7.611395e-02 1.763066e-06 1.842070e-02 
9.632188e-02 3.573191e-06 2.947052e-02 
1.221256e-01 7.283006e-06 4.714866e-02 
1.544675e-01 1.473723e-05 7.543120e-02 
1.951947e-01 2.973930e-05 1.206793e-01 
2.465611e-01 5.994281e-05 1.930698e-01 
3.121655e-01 1.216678e-04 3.088844e-01 
3.951165e-01 2.467672e-04 4.941713e-01 
4.984819e-01 4.956881e-04 7.906043e-01 
6.307258e-01 1.004647e-03 1.264855e+00 
7.946108e-01 2.010630e-03 2.023590e+00 
1.002854e+00 4.047338e-03 3.237458e+00 
1.259454e+00 8.034330e-03 5.179475e+00 
1.577160e+00 1.583149e-02 8.286428e+00 
1.961410e+00 3.061736e-02 1.325711e+01 
2.417420e+00 5.781359e-02 2.120951e+01 
2.937439e+00 1.051161e-01 3.393222e+01 
3.504741e+00 1.821879e-01 5.428675e+01 
4.072665e+00 2.946905e-01 8.685114e+01 
4.587871e+00 4.400380e-01 1.389495e+02 
4.987868e+00 6.003836e-01 2.222996e+02 
5.227086e+00 7.472654e-01 3.556480e+02 
5.299170e+00 8.568229e-01 5.689866e+02 
5.224145e+00 9.165940e-01 9.102982e+02 
5.047309e+00 9.304268e-01 1.456348e+03 
4.814233e+00 9.093496e-01 2.329952e+03 
4.565046e+00 8.666320e-01 3.727594e+03 
4.329032e+00 8.136169e-01 5.963623e+03 
4.127161e+00 7.591229e-01 9.540955e+03 
3.976759e+00 7.100710e-01 1.526418e+04 
3.875997e+00 6.688440e-01 2.442053e+04 
3.833398e+00 6.394016e-01 3.906940e+04 
3.844673e+00 6.230576e-01 6.250552e+04 
3.893219e+00 6.186581e-01 1.000000e+05 


==> anc/TOV-Output-e0-1066.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.712229e-03 2.008906e-11 1.000000e-05 
2.232458e-03 4.452703e-11 1.599859e-05 
2.756892e-03 8.385584e-11 2.559548e-05 
3.602456e-03 1.870984e-10 4.094915e-05 
4.526203e-03 3.710874e-10 6.551286e-05 
5.702724e-03 7.422004e-10 1.048113e-04 
7.178720e-03 1.480523e-09 1.676833e-04 
9.181177e-03 3.097201e-09 2.682696e-04 
1.163454e-02 6.302634e-09 4.291934e-04 
1.463687e-02 1.254929e-08 6.866488e-04 
1.861408e-02 2.581068e-08 1.098541e-03 
2.338120e-02 5.115349e-08 1.757511e-03 
2.959730e-02 1.037605e-07 2.811769e-03 
3.751980e-02 2.113771e-07 4.498433e-03 
4.760088e-02 4.316411e-07 7.196857e-03 
6.001496e-02 8.650844e-07 1.151395e-02 
7.602747e-02 1.758713e-06 1.842070e-02 
9.633192e-02 3.577664e-06 2.947052e-02 
1.220241e-01 7.271674e-06 4.714866e-02 
1.546976e-01 1.481707e-05 7.543120e-02 
1.946461e-01 2.951699e-05 1.206793e-01 
2.464101e-01 5.988892e-05 1.930698e-01 
3.124605e-01 1.221273e-04 3.088844e-01 
3.950494e-01 2.468726e-04 4.941713e-01 
4.990076e-01 4.977220e-04 7.906043e-01 
6.290979e-01 9.978298e-04 1.264855e+00 
7.953619e-01 2.018200e-03 2.023590e+00 
1.000490e+00 4.022599e-03 3.237458e+00 
1.259002e+00 8.033106e-03 5.179475e+00 
1.573922e+00 1.574933e-02 8.286428e+00 
1.958635e+00 3.051653e-02 1.325711e+01 
2.412989e+00 5.755284e-02 2.120951e+01 
2.936852e+00 1.051410e-01 3.393222e+01 
3.499812e+00 1.815999e-01 5.428675e+01 
4.071450e+00 2.946496e-01 8.685114e+01 
4.586751e+00 4.400147e-01 1.389495e+02 
4.985059e+00 5.998389e-01 2.222996e+02 
5.225698e+00 7.471027e-01 3.556480e+02 
5.295262e+00 8.557666e-01 5.689866e+02 
5.222202e+00 9.161720e-01 9.102982e+02 
5.042689e+00 9.291838e-01 1.456348e+03 
4.810993e+00 9.085804e-01 2.329952e+03 
4.561359e+00 8.658144e-01 3.727594e+03 
4.326216e+00 8.130683e-01 5.963623e+03 
4.126514e+00 7.590633e-01 9.540955e+03 
3.973046e+00 7.094306e-01 1.526418e+04 
3.874174e+00 6.685748e-01 2.442053e+04 
3.834273e+00 6.396145e-01 3.906940e+04 
3.840740e+00 6.224194e-01 6.250552e+04 
3.889940e+00 6.181240e-01 1.000000e+05 


==> anc/TOV-Output-e0-1067.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.722264e-03 2.046352e-11 1.000000e-05 
2.188233e-03 4.197221e-11 1.599859e-05 
2.791881e-03 8.717103e-11 2.559548e-05 
3.499908e-03 1.717320e-10 4.094915e-05 
4.546595e-03 3.764785e-10 6.551286e-05 
5.685633e-03 7.362371e-10 1.048113e-04 
7.168140e-03 1.475370e-09 1.676833e-04 
9.175337e-03 3.094194e-09 2.682696e-04 
1.145611e-02 6.022719e-09 4.291934e-04 
1.449875e-02 1.220882e-08 6.866488e-04 
1.844157e-02 2.512325e-08 1.098541e-03 
2.334685e-02 5.097613e-08 1.757511e-03 
2.980204e-02 1.060281e-07 2.811769e-03 
3.759052e-02 2.127741e-07 4.498433e-03 
4.734420e-02 4.250943e-07 7.196857e-03 
5.988365e-02 8.602249e-07 1.151395e-02 
7.599068e-02 1.757809e-06 1.842070e-02 
9.612870e-02 3.558405e-06 2.947052e-02 
1.220967e-01 7.291496e-06 4.714866e-02 
1.539047e-01 1.460411e-05 7.543120e-02 
1.952560e-01 2.982323e-05 1.206793e-01 
2.470928e-01 6.044455e-05 1.930698e-01 
3.123730e-01 1.221391e-04 3.088844e-01 
3.949127e-01 2.468473e-04 4.941713e-01 
4.985199e-01 4.967292e-04 7.906043e-01 
6.301984e-01 1.004004e-03 1.264855e+00 
7.931879e-01 2.003594e-03 2.023590e+00 
1.000610e+00 4.027768e-03 3.237458e+00 
1.256270e+00 7.988531e-03 5.179475e+00 
1.573358e+00 1.574679e-02 8.286428e+00 
1.957817e+00 3.050584e-02 1.325711e+01 
2.412203e+00 5.754718e-02 2.120951e+01 
2.934023e+00 1.049338e-01 3.393222e+01 
3.497834e+00 1.814464e-01 5.428675e+01 
4.067647e+00 2.940933e-01 8.685114e+01 
4.584842e+00 4.397918e-01 1.389495e+02 
4.980714e+00 5.988356e-01 2.222996e+02 
5.222427e+00 7.463219e-01 3.556480e+02 
5.294183e+00 8.556630e-01 5.689866e+02 
5.220135e+00 9.157095e-01 9.102982e+02 
5.040950e+00 9.288210e-01 1.456348e+03 
4.811305e+00 9.087998e-01 2.329952e+03 
4.560783e+00 8.657749e-01 3.727594e+03 
4.326990e+00 8.133282e-01 5.963623e+03 
4.126171e+00 7.590655e-01 9.540955e+03 
3.973377e+00 7.095579e-01 1.526418e+04 
3.875029e+00 6.687891e-01 2.442053e+04 
3.832410e+00 6.393439e-01 3.906940e+04 
3.839219e+00 6.222091e-01 6.250552e+04 
3.889553e+00 6.181161e-01 1.000000e+05 


==> anc/TOV-Output-e0-1068.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.719292e-03 2.037684e-11 1.000000e-05 
2.240986e-03 4.512382e-11 1.599859e-05 
2.804952e-03 8.848395e-11 2.559548e-05 
3.466184e-03 1.669717e-10 4.094915e-05 
4.509385e-03 3.676548e-10 6.551286e-05 
5.702485e-03 7.434996e-10 1.048113e-04 
7.154347e-03 1.468244e-09 1.676833e-04 
9.022789e-03 2.945173e-09 2.682696e-04 
1.153002e-02 6.145809e-09 4.291934e-04 
1.451777e-02 1.226841e-08 6.866488e-04 
1.836248e-02 2.482462e-08 1.098541e-03 
2.331545e-02 5.081835e-08 1.757511e-03 
2.971127e-02 1.051607e-07 2.811769e-03 
3.769567e-02 2.147656e-07 4.498433e-03 
4.754895e-02 4.310369e-07 7.196857e-03 
6.008105e-02 8.695740e-07 1.151395e-02 
7.626099e-02 1.778299e-06 1.842070e-02 
9.600121e-02 3.547588e-06 2.947052e-02 
1.213297e-01 7.161662e-06 4.714866e-02 
1.536218e-01 1.453733e-05 7.543120e-02 
1.951152e-01 2.978663e-05 1.206793e-01 
2.462240e-01 5.986536e-05 1.930698e-01 
3.112006e-01 1.208825e-04 3.088844e-01 
3.944371e-01 2.461871e-04 4.941713e-01 
4.986144e-01 4.974757e-04 7.906043e-01 
6.291518e-01 9.999483e-04 1.264855e+00 
7.938515e-01 2.010481e-03 2.023590e+00 
9.983818e-01 4.004711e-03 3.237458e+00 
1.255290e+00 7.977258e-03 5.179475e+00 
1.570726e+00 1.568278e-02 8.286428e+00 
1.954188e+00 3.036580e-02 1.325711e+01 
2.409732e+00 5.742367e-02 2.120951e+01 
2.929854e+00 1.045882e-01 3.393222e+01 
3.495672e+00 1.812657e-01 5.428675e+01 
4.064633e+00 2.936938e-01 8.685114e+01 
4.581377e+00 4.391753e-01 1.389495e+02 
4.978675e+00 5.985201e-01 2.222996e+02 
5.217977e+00 7.451544e-01 3.556480e+02 
5.290362e+00 8.546357e-01 5.689866e+02 
5.216724e+00 9.148060e-01 9.102982e+02 
5.040528e+00 9.288611e-01 1.456348e+03 
4.807761e+00 9.079454e-01 2.329952e+03 
4.558374e+00 8.652765e-01 3.727594e+03 
4.323486e+00 8.126244e-01 5.963623e+03 
4.124231e+00 7.587406e-01 9.540955e+03 
3.970068e+00 7.089937e-01 1.526418e+04 
3.873167e+00 6.685127e-01 2.442053e+04 
3.828559e+00 6.387222e-01 3.906940e+04 
3.837361e+00 6.219388e-01 6.250552e+04 
3.887647e+00 6.178316e-01 1.000000e+05 


==> anc/TOV-Output-e0-1069.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.692294e-03 1.945012e-11 1.000000e-05 
2.141970e-03 3.943980e-11 1.599859e-05 
2.810827e-03 8.912444e-11 2.559548e-05 
3.518584e-03 1.748229e-10 4.094915e-05 
4.442286e-03 3.518149e-10 6.551286e-05 
5.676494e-03 7.340660e-10 1.048113e-04 
7.131741e-03 1.455732e-09 1.676833e-04 
9.047330e-03 2.972049e-09 2.682696e-04 
1.161104e-02 6.282155e-09 4.291934e-04 
1.446041e-02 1.213492e-08 6.866488e-04 
1.852270e-02 2.550398e-08 1.098541e-03 
2.349021e-02 5.201829e-08 1.757511e-03 
2.943670e-02 1.023678e-07 2.811769e-03 
3.727712e-02 2.078854e-07 4.498433e-03 
4.759589e-02 4.327194e-07 7.196857e-03 
5.987670e-02 8.615373e-07 1.151395e-02 
7.621057e-02 1.776435e-06 1.842070e-02 
9.596333e-02 3.546708e-06 2.947052e-02 
1.217802e-01 7.248497e-06 4.714866e-02 
1.539665e-01 1.464909e-05 7.543120e-02 
1.942886e-01 2.943724e-05 1.206793e-01 
2.460070e-01 5.976307e-05 1.930698e-01 
3.106704e-01 1.203783e-04 3.088844e-01 
3.935716e-01 2.447994e-04 4.941713e-01 
4.968885e-01 4.927916e-04 7.906043e-01 
6.285611e-01 9.980667e-04 1.264855e+00 
7.919545e-01 1.997987e-03 2.023590e+00 
9.987607e-01 4.012956e-03 3.237458e+00 
1.254349e+00 7.966719e-03 5.179475e+00 
1.571260e+00 1.571278e-02 8.286428e+00 
1.952751e+00 3.032660e-02 1.325711e+01 
2.406136e+00 5.722172e-02 2.120951e+01 
2.926653e+00 1.043427e-01 3.393222e+01 
3.493814e+00 1.811295e-01 5.428675e+01 
4.061599e+00 2.932905e-01 8.685114e+01 
4.577338e+00 4.384140e-01 1.389495e+02 
4.974616e+00 5.976018e-01 2.222996e+02 
5.217537e+00 7.453012e-01 3.556480e+02 
5.289537e+00 8.546174e-01 5.689866e+02 
5.215431e+00 9.145965e-01 9.102982e+02 
5.038160e+00 9.283058e-01 1.456348e+03 
4.805220e+00 9.073698e-01 2.329952e+03 
4.556168e+00 8.648287e-01 3.727594e+03 
4.322630e+00 8.125169e-01 5.963623e+03 
4.122109e+00 7.583783e-01 9.540955e+03 
3.968959e+00 7.088474e-01 1.526418e+04 
3.870131e+00 6.680242e-01 2.442053e+04 
3.828976e+00 6.388540e-01 3.906940e+04 
3.836601e+00 6.218632e-01 6.250552e+04 
3.886435e+00 6.176733e-01 1.000000e+05 


==> anc/TOV-Output-e0-107.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.548619e-03 6.862074e-11 1.000000e-06 
7.228064e-03 1.516934e-10 1.757511e-06 
9.681691e-03 3.645477e-10 3.088844e-06 
1.297642e-02 8.777395e-10 5.428675e-06 
1.732884e-02 2.090301e-09 9.540955e-06 
2.238213e-02 4.504067e-09 1.676833e-05 
2.987672e-02 1.071271e-08 2.947052e-05 
4.037912e-02 2.644669e-08 5.179475e-05 
5.266775e-02 5.868614e-08 9.102982e-05 
7.089211e-02 1.431183e-07 1.599859e-04 
9.359369e-02 3.293380e-07 2.811769e-04 
1.240676e-01 7.671472e-07 4.941713e-04 
1.642747e-01 1.780807e-06 8.685114e-04 
2.186093e-01 4.196759e-06 1.526418e-03 
2.903492e-01 9.832771e-06 2.682696e-03 
3.831977e-01 2.260441e-05 4.714866e-03 
5.100732e-01 5.331377e-05 8.286428e-03 
6.736945e-01 1.228465e-04 1.456348e-02 
8.959826e-01 2.890188e-04 2.559548e-02 
1.188545e+00 6.747900e-04 4.498433e-02 
1.573234e+00 1.565558e-03 7.906043e-02 
2.079642e+00 3.618680e-03 1.389495e-01 
2.745984e+00 8.340544e-03 2.442053e-01 
3.617924e+00 1.911516e-02 4.291934e-01 
4.746183e+00 4.331067e-02 7.543120e-01 
6.172632e+00 9.587061e-02 1.325711e+00 
7.924543e+00 2.050419e-01 2.329952e+00 
9.949673e+00 4.132868e-01 4.094915e+00 
1.212525e+01 7.705561e-01 7.196857e+00 
1.415594e+01 1.285268e+00 1.264855e+01 
1.572398e+01 1.888578e+00 2.222996e+01 
1.656863e+01 2.432407e+00 3.906940e+01 
1.666417e+01 2.792276e+00 6.866488e+01 
1.617400e+01 2.930662e+00 1.206793e+02 
1.534833e+01 2.889197e+00 2.120951e+02 
1.441313e+01 2.736479e+00 3.727594e+02 
1.353120e+01 2.534853e+00 6.551286e+02 
1.282117e+01 2.333021e+00 1.151395e+03 
1.233440e+01 2.158961e+00 2.023590e+03 
1.210700e+01 2.033340e+00 3.556480e+03 
1.212933e+01 1.966147e+00 6.250552e+03 
1.231896e+01 1.952644e+00 1.098541e+04 
1.260043e+01 1.984311e+00 1.930698e+04 
1.288016e+01 2.041454e+00 3.393222e+04 
1.308908e+01 2.101882e+00 5.963623e+04 
1.319142e+01 2.147381e+00 1.048113e+05 
1.321286e+01 2.174548e+00 1.842070e+05 
1.317069e+01 2.182165e+00 3.237458e+05 
1.310648e+01 2.177558e+00 5.689866e+05 
1.303462e+01 2.164590e+00 1.000000e+06 


==> anc/TOV-Output-e0-1070.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.703064e-03 1.984236e-11 1.000000e-05 
2.151771e-03 4.002108e-11 1.599859e-05 
2.828902e-03 9.093987e-11 2.559548e-05 
3.551416e-03 1.799307e-10 4.094915e-05 
4.401404e-03 3.425108e-10 6.551286e-05 
5.653502e-03 7.258607e-10 1.048113e-04 
7.228722e-03 1.517348e-09 1.676833e-04 
9.073766e-03 3.000983e-09 2.682696e-04 
1.141778e-02 5.979247e-09 4.291934e-04 
1.453085e-02 1.232464e-08 6.866488e-04 
1.849122e-02 2.539792e-08 1.098541e-03 
2.325383e-02 5.051092e-08 1.757511e-03 
2.953496e-02 1.034931e-07 2.811769e-03 
3.740326e-02 2.101994e-07 4.498433e-03 
4.742783e-02 4.285525e-07 7.196857e-03 
6.021177e-02 8.769010e-07 1.151395e-02 
7.569180e-02 1.742033e-06 1.842070e-02 
9.584674e-02 3.537101e-06 2.947052e-02 
1.215362e-01 7.211765e-06 4.714866e-02 
1.534539e-01 1.451686e-05 7.543120e-02 
1.946132e-01 2.961264e-05 1.206793e-01 
2.457151e-01 5.960634e-05 1.930698e-01 
3.103850e-01 1.201592e-04 3.088844e-01 
3.930048e-01 2.439715e-04 4.941713e-01 
4.964881e-01 4.920605e-04 7.906043e-01 
6.282378e-01 9.974563e-04 1.264855e+00 
7.914761e-01 1.996225e-03 2.023590e+00 
9.973096e-01 3.999237e-03 3.237458e+00 
1.252980e+00 7.948069e-03 5.179475e+00 
1.569582e+00 1.567711e-02 8.286428e+00 
1.951278e+00 3.028577e-02 1.325711e+01 
2.407104e+00 5.733823e-02 2.120951e+01 
2.923996e+00 1.041536e-01 3.393222e+01 
3.491783e+00 1.809677e-01 5.428675e+01 
4.059143e+00 2.930018e-01 8.685114e+01 
4.575347e+00 4.381695e-01 1.389495e+02 
4.974698e+00 5.979185e-01 2.222996e+02 
5.213370e+00 7.442261e-01 3.556480e+02 
5.286818e+00 8.539606e-01 5.689866e+02 
5.211305e+00 9.134581e-01 9.102982e+02 
5.037512e+00 9.282764e-01 1.456348e+03 
4.804776e+00 9.073783e-01 2.329952e+03 
4.554464e+00 8.645066e-01 3.727594e+03 
4.319992e+00 8.120077e-01 5.963623e+03 
4.119765e+00 7.579703e-01 9.540955e+03 
3.967102e+00 7.085586e-01 1.526418e+04 
3.867202e+00 6.675548e-01 2.442053e+04 
3.826837e+00 6.385344e-01 3.906940e+04 
3.833402e+00 6.213549e-01 6.250552e+04 
3.884379e+00 6.173614e-01 1.000000e+05 


==> anc/TOV-Output-e0-1071.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.748277e-03 2.148509e-11 1.000000e-05 
2.211996e-03 4.351706e-11 1.599859e-05 
2.832043e-03 9.132841e-11 2.559548e-05 
3.525734e-03 1.762200e-10 4.094915e-05 
4.398640e-03 3.421856e-10 6.551286e-05 
5.611316e-03 7.103962e-10 1.048113e-04 
7.118551e-03 1.450378e-09 1.676833e-04 
9.043866e-03 2.974191e-09 2.682696e-04 
1.158624e-02 6.253655e-09 4.291934e-04 
1.456592e-02 1.242568e-08 6.866488e-04 
1.827063e-02 2.452266e-08 1.098541e-03 
2.323493e-02 5.043490e-08 1.757511e-03 
2.963093e-02 1.046029e-07 2.811769e-03 
3.722140e-02 2.073418e-07 4.498433e-03 
4.713569e-02 4.210751e-07 7.196857e-03 
5.994829e-02 8.662488e-07 1.151395e-02 
7.582942e-02 1.753189e-06 1.842070e-02 
9.608054e-02 3.566378e-06 2.947052e-02 
1.210237e-01 7.127566e-06 4.714866e-02 
1.533193e-01 1.449221e-05 7.543120e-02 
1.941271e-01 2.941880e-05 1.206793e-01 
2.451201e-01 5.922969e-05 1.930698e-01 
3.108916e-01 1.208609e-04 3.088844e-01 
3.924704e-01 2.432046e-04 4.941713e-01 
4.969676e-01 4.939458e-04 7.906043e-01 
6.276350e-01 9.955164e-04 1.264855e+00 
7.920129e-01 2.002134e-03 2.023590e+00 
9.955844e-01 3.982258e-03 3.237458e+00 
1.251710e+00 7.931307e-03 5.179475e+00 
1.566985e+00 1.561417e-02 8.286428e+00 
1.950804e+00 3.029073e-02 1.325711e+01 
2.403471e+00 5.713363e-02 2.120951e+01 
2.923931e+00 1.042315e-01 3.393222e+01 
3.485424e+00 1.801705e-01 5.428675e+01 
4.054893e+00 2.923568e-01 8.685114e+01 
4.569212e+00 4.368797e-01 1.389495e+02 
4.969739e+00 5.967313e-01 2.222996e+02 
5.209444e+00 7.432296e-01 3.556480e+02 
5.282486e+00 8.527597e-01 5.689866e+02 
5.209050e+00 9.129328e-01 9.102982e+02 
5.033735e+00 9.272894e-01 1.456348e+03 
4.803742e+00 9.072224e-01 2.329952e+03 
4.552881e+00 8.642142e-01 3.727594e+03 
4.319820e+00 8.120543e-01 5.963623e+03 
4.119024e+00 7.578907e-01 9.540955e+03 
3.965703e+00 7.083571e-01 1.526418e+04 
3.867940e+00 6.677476e-01 2.442053e+04 
3.825227e+00 6.383082e-01 3.906940e+04 
3.834127e+00 6.215426e-01 6.250552e+04 
3.882238e+00 6.170339e-01 1.000000e+05 


==> anc/TOV-Output-e0-1072.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.741818e-03 2.126766e-11 1.000000e-05 
2.205019e-03 4.314682e-11 1.599859e-05 
2.715568e-03 8.059233e-11 2.559548e-05 
3.555453e-03 1.808825e-10 4.094915e-05 
4.502119e-03 3.672506e-10 6.551286e-05 
5.669286e-03 7.333255e-10 1.048113e-04 
7.099590e-03 1.440163e-09 1.676833e-04 
9.161454e-03 3.094604e-09 2.682696e-04 
1.150733e-02 6.132470e-09 4.291934e-04 
1.443512e-02 1.210524e-08 6.866488e-04 
1.848666e-02 2.542655e-08 1.098541e-03 
2.323705e-02 5.049583e-08 1.757511e-03 
2.938232e-02 1.020872e-07 2.811769e-03 
3.755292e-02 2.131303e-07 4.498433e-03 
4.705630e-02 4.193422e-07 7.196857e-03 
5.977859e-02 8.597147e-07 1.151395e-02 
7.550864e-02 1.732650e-06 1.842070e-02 
9.561975e-02 3.518595e-06 2.947052e-02 
1.212445e-01 7.173338e-06 4.714866e-02 
1.537342e-01 1.462381e-05 7.543120e-02 
1.937832e-01 2.929007e-05 1.206793e-01 
2.458964e-01 5.984990e-05 1.930698e-01 
3.107717e-01 1.208338e-04 3.088844e-01 
3.919864e-01 2.425322e-04 4.941713e-01 
4.953652e-01 4.896426e-04 7.906043e-01 
6.258064e-01 9.877688e-04 1.264855e+00 
7.895140e-01 1.985120e-03 2.023590e+00 
9.954905e-01 3.984799e-03 3.237458e+00 
1.252146e+00 7.946794e-03 5.179475e+00 
1.565283e+00 1.557781e-02 8.286428e+00 
1.949027e+00 3.023582e-02 1.325711e+01 
2.402382e+00 5.710649e-02 2.120951e+01 
2.921339e+00 1.040488e-01 3.393222e+01 
3.484840e+00 1.802208e-01 5.428675e+01 
4.053310e+00 2.922411e-01 8.685114e+01 
4.566007e+00 4.363289e-01 1.389495e+02 
4.965414e+00 5.957336e-01 2.222996e+02 
5.206637e+00 7.425997e-01 3.556480e+02 
5.279474e+00 8.520039e-01 5.689866e+02 
5.206982e+00 9.124684e-01 9.102982e+02 
5.032952e+00 9.272181e-01 1.456348e+03 
4.799783e+00 9.062511e-01 2.329952e+03 
4.553868e+00 8.645661e-01 3.727594e+03 
4.317310e+00 8.115736e-01 5.963623e+03 
4.116905e+00 7.575284e-01 9.540955e+03 
3.962833e+00 7.078757e-01 1.526418e+04 
3.863702e+00 6.670417e-01 2.442053e+04 
3.823411e+00 6.380455e-01 3.906940e+04 
3.830590e+00 6.209741e-01 6.250552e+04 
3.880813e+00 6.168366e-01 1.000000e+05 


==> anc/TOV-Output-e0-1073.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.770014e-03 2.233811e-11 1.000000e-05 
2.187364e-03 4.215796e-11 1.599859e-05 
2.722146e-03 8.125513e-11 2.559548e-05 
3.470391e-03 1.683651e-10 4.094915e-05 
4.431484e-03 3.505615e-10 6.551286e-05 
5.629559e-03 7.186870e-10 1.048113e-04 
7.168367e-03 1.483807e-09 1.676833e-04 
8.951932e-03 2.889795e-09 2.682696e-04 
1.135740e-02 5.901374e-09 4.291934e-04 
1.450368e-02 1.229000e-08 6.866488e-04 
1.828115e-02 2.461092e-08 1.098541e-03 
2.314884e-02 4.996955e-08 1.757511e-03 
2.943258e-02 1.027077e-07 2.811769e-03 
3.732032e-02 2.093895e-07 4.498433e-03 
4.737590e-02 4.283440e-07 7.196857e-03 
5.983049e-02 8.627601e-07 1.151395e-02 
7.556767e-02 1.738337e-06 1.842070e-02 
9.540787e-02 3.498517e-06 2.947052e-02 
1.207879e-01 7.099225e-06 4.714866e-02 
1.532005e-01 1.448555e-05 7.543120e-02 
1.943574e-01 2.957872e-05 1.206793e-01 
2.452265e-01 5.941754e-05 1.930698e-01 
3.106848e-01 1.208449e-04 3.088844e-01 
3.915446e-01 2.419386e-04 4.941713e-01 
4.948002e-01 4.884242e-04 7.906043e-01 
6.256682e-01 9.880310e-04 1.264855e+00 
7.886071e-01 1.980131e-03 2.023590e+00 
9.935973e-01 3.965832e-03 3.237458e+00 
1.251047e+00 7.933227e-03 5.179475e+00 
1.564940e+00 1.558169e-02 8.286428e+00 
1.946396e+00 3.014184e-02 1.325711e+01 
2.398248e+00 5.686726e-02 2.120951e+01 
2.917678e+00 1.037560e-01 3.393222e+01 
3.481047e+00 1.798006e-01 5.428675e+01 
4.048877e+00 2.915600e-01 8.685114e+01 
4.563346e+00 4.359148e-01 1.389495e+02 
4.964888e+00 5.958676e-01 2.222996e+02 
5.205593e+00 7.425475e-01 3.556480e+02 
5.277582e+00 8.516248e-01 5.689866e+02 
5.204727e+00 9.119422e-01 9.102982e+02 
5.031608e+00 9.269752e-01 1.456348e+03 
4.799899e+00 9.064150e-01 2.329952e+03 
4.551311e+00 8.640296e-01 3.727594e+03 
4.316964e+00 8.115806e-01 5.963623e+03 
4.114257e+00 7.570576e-01 9.540955e+03 
3.962913e+00 7.079548e-01 1.526418e+04 
3.863138e+00 6.669991e-01 2.442053e+04 
3.820143e+00 6.375261e-01 3.906940e+04 
3.830218e+00 6.209669e-01 6.250552e+04 
3.875734e+00 6.159748e-01 1.000000e+05 


==> anc/TOV-Output-e0-1074.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.691387e-03 1.950969e-11 1.000000e-05 
2.233891e-03 4.494765e-11 1.599859e-05 
2.754579e-03 8.427269e-11 2.559548e-05 
3.539021e-03 1.787189e-10 4.094915e-05 
4.485219e-03 3.638078e-10 6.551286e-05 
5.655601e-03 7.293860e-10 1.048113e-04 
7.073056e-03 1.426733e-09 1.676833e-04 
9.121149e-03 3.059637e-09 2.682696e-04 
1.141993e-02 6.004977e-09 4.291934e-04 
1.458015e-02 1.249704e-08 6.866488e-04 
1.853195e-02 2.566168e-08 1.098541e-03 
2.337300e-02 5.148321e-08 1.757511e-03 
2.960844e-02 1.046572e-07 2.811769e-03 
3.712089e-02 2.062427e-07 4.498433e-03 
4.720878e-02 4.242220e-07 7.196857e-03 
5.985396e-02 8.645809e-07 1.151395e-02 
7.579850e-02 1.755950e-06 1.842070e-02 
9.592120e-02 3.558603e-06 2.947052e-02 
1.213908e-01 7.212765e-06 4.714866e-02 
1.529006e-01 1.441407e-05 7.543120e-02 
1.940937e-01 2.948596e-05 1.206793e-01 
2.448153e-01 5.917421e-05 1.930698e-01 
3.102491e-01 1.204494e-04 3.088844e-01 
3.923255e-01 2.436145e-04 4.941713e-01 
4.942881e-01 4.873627e-04 7.906043e-01 
6.249071e-01 9.853469e-04 1.264855e+00 
7.881274e-01 1.978353e-03 2.023590e+00 
9.926954e-01 3.958715e-03 3.237458e+00 
1.249186e+00 7.905277e-03 5.179475e+00 
1.561556e+00 1.549564e-02 8.286428e+00 
1.943460e+00 3.003404e-02 1.325711e+01 
2.398304e+00 5.691961e-02 2.120951e+01 
2.913954e+00 1.034571e-01 3.393222e+01 
3.479896e+00 1.797673e-01 5.428675e+01 
4.048276e+00 2.916385e-01 8.685114e+01 
4.562238e+00 4.358919e-01 1.389495e+02 
4.962930e+00 5.955743e-01 2.222996e+02 
5.204061e+00 7.423349e-01 3.556480e+02 
5.276296e+00 8.514497e-01 5.689866e+02 
5.204749e+00 9.121627e-01 9.102982e+02 
5.027927e+00 9.260163e-01 1.456348e+03 
4.798227e+00 9.060806e-01 2.329952e+03 
4.549290e+00 8.636271e-01 3.727594e+03 
4.314990e+00 8.112203e-01 5.963623e+03 
4.114698e+00 7.572201e-01 9.540955e+03 
3.961527e+00 7.077552e-01 1.526418e+04 
3.862154e+00 6.668806e-01 2.442053e+04 
3.817672e+00 6.371477e-01 3.906940e+04 
3.825914e+00 6.202626e-01 6.250552e+04 
3.874381e+00 6.157905e-01 1.000000e+05 


==> anc/TOV-Output-e0-1075.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.675391e-03 1.897904e-11 1.000000e-05 
2.229375e-03 4.471719e-11 1.599859e-05 
2.758837e-03 8.474293e-11 2.559548e-05 
3.556172e-03 1.814987e-10 4.094915e-05 
4.479002e-03 3.626344e-10 6.551286e-05 
5.593767e-03 7.063803e-10 1.048113e-04 
7.216473e-03 1.516702e-09 1.676833e-04 
8.950770e-03 2.894054e-09 2.682696e-04 
1.139280e-02 5.967838e-09 4.291934e-04 
1.454839e-02 1.242712e-08 6.866488e-04 
1.851890e-02 2.563136e-08 1.098541e-03 
2.312418e-02 4.990286e-08 1.757511e-03 
2.962332e-02 1.049127e-07 2.811769e-03 
3.710974e-02 2.062487e-07 4.498433e-03 
4.735212e-02 4.284965e-07 7.196857e-03 
5.947006e-02 8.488410e-07 1.151395e-02 
7.533150e-02 1.725299e-06 1.842070e-02 
9.534887e-02 3.498539e-06 2.947052e-02 
1.211149e-01 7.170364e-06 4.714866e-02 
1.532639e-01 1.453057e-05 7.543120e-02 
1.939028e-01 2.942641e-05 1.206793e-01 
2.447848e-01 5.920713e-05 1.930698e-01 
3.099993e-01 1.202705e-04 3.088844e-01 
3.907286e-01 2.408770e-04 4.941713e-01 
4.945502e-01 4.885907e-04 7.906043e-01 
6.243758e-01 9.837497e-04 1.264855e+00 
7.891810e-01 1.988113e-03 2.023590e+00 
9.925163e-01 3.960212e-03 3.237458e+00 
1.248097e+00 7.891919e-03 5.179475e+00 
1.560314e+00 1.547291e-02 8.286428e+00 
1.943865e+00 3.007896e-02 1.325711e+01 
2.394776e+00 5.672270e-02 2.120951e+01 
2.912923e+00 1.034350e-01 3.393222e+01 
3.476082e+00 1.793440e-01 5.428675e+01 
4.045521e+00 2.912898e-01 8.685114e+01 
4.557837e+00 4.350392e-01 1.389495e+02 
4.957513e+00 5.942506e-01 2.222996e+02 
5.199420e+00 7.411031e-01 3.556480e+02 
5.272541e+00 8.504424e-01 5.689866e+02 
5.201398e+00 9.112766e-01 9.102982e+02 
5.026983e+00 9.258952e-01 1.456348e+03 
4.795908e+00 9.055655e-01 2.329952e+03 
4.548712e+00 8.635862e-01 3.727594e+03 
4.312705e+00 8.107897e-01 5.963623e+03 
4.113487e+00 7.570435e-01 9.540955e+03 
3.958230e+00 7.071923e-01 1.526418e+04 
3.861030e+00 6.667369e-01 2.442053e+04 
3.816420e+00 6.369842e-01 3.906940e+04 
3.826090e+00 6.203525e-01 6.250552e+04 
3.874907e+00 6.159477e-01 1.000000e+05 


==> anc/TOV-Output-e0-1076.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.699899e-03 1.984261e-11 1.000000e-05 
2.218907e-03 4.413129e-11 1.599859e-05 
2.814733e-03 9.008253e-11 2.559548e-05 
3.521654e-03 1.764287e-10 4.094915e-05 
4.376564e-03 3.386327e-10 6.551286e-05 
5.709242e-03 7.517347e-10 1.048113e-04 
7.226756e-03 1.524612e-09 1.676833e-04 
8.977765e-03 2.923035e-09 2.682696e-04 
1.144900e-02 6.062228e-09 4.291934e-04 
1.460801e-02 1.259223e-08 6.866488e-04 
1.825131e-02 2.455906e-08 1.098541e-03 
2.315242e-02 5.013248e-08 1.757511e-03 
2.935909e-02 1.022253e-07 2.811769e-03 
3.712670e-02 2.067237e-07 4.498433e-03 
4.711300e-02 4.224303e-07 7.196857e-03 
5.951510e-02 8.515624e-07 1.151395e-02 
7.542538e-02 1.733368e-06 1.842070e-02 
9.510981e-02 3.475521e-06 2.947052e-02 
1.207435e-01 7.111223e-06 4.714866e-02 
1.526097e-01 1.435863e-05 7.543120e-02 
1.937824e-01 2.939892e-05 1.206793e-01 
2.451098e-01 5.949849e-05 1.930698e-01 
3.093955e-01 1.196805e-04 3.088844e-01 
3.909282e-01 2.414701e-04 4.941713e-01 
4.941058e-01 4.877273e-04 7.906043e-01 
6.234567e-01 9.803235e-04 1.264855e+00 
7.872916e-01 1.975719e-03 2.023590e+00 
9.919609e-01 3.957217e-03 3.237458e+00 
1.246913e+00 7.876755e-03 5.179475e+00 
1.561360e+00 1.551769e-02 8.286428e+00 
1.942294e+00 3.003350e-02 1.325711e+01 
2.393162e+00 5.665884e-02 2.120951e+01 
2.908921e+00 1.031076e-01 3.393222e+01 
3.474744e+00 1.792829e-01 5.428675e+01 
4.041350e+00 2.906604e-01 8.685114e+01 
4.554562e+00 4.344703e-01 1.389495e+02 
4.956551e+00 5.942537e-01 2.222996e+02 
5.196085e+00 7.402995e-01 3.556480e+02 
5.270563e+00 8.500333e-01 5.689866e+02 
5.200502e+00 9.111956e-01 9.102982e+02 
5.024624e+00 9.253406e-01 1.456348e+03 
4.795470e+00 9.055749e-01 2.329952e+03 
4.545331e+00 8.628422e-01 3.727594e+03 
4.310290e+00 8.103297e-01 5.963623e+03 
4.110073e+00 7.564152e-01 9.540955e+03 
3.958140e+00 7.072388e-01 1.526418e+04 
3.858437e+00 6.663276e-01 2.442053e+04 
3.814265e+00 6.366612e-01 3.906940e+04 
3.824655e+00 6.201565e-01 6.250552e+04 
3.872400e+00 6.155534e-01 1.000000e+05 


==> anc/TOV-Output-e0-1077.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.755162e-03 2.186172e-11 1.000000e-05 
2.211346e-03 4.372227e-11 1.599859e-05 
2.766540e-03 8.561373e-11 2.559548e-05 
3.476330e-03 1.698618e-10 4.094915e-05 
4.488421e-03 3.656061e-10 6.551286e-05 
5.689026e-03 7.444686e-10 1.048113e-04 
7.115355e-03 1.456540e-09 1.676833e-04 
9.085822e-03 3.032672e-09 2.682696e-04 
1.147780e-02 6.113765e-09 4.291934e-04 
1.436021e-02 1.197333e-08 6.866488e-04 
1.826763e-02 2.464788e-08 1.098541e-03 
2.318847e-02 5.041382e-08 1.757511e-03 
2.933280e-02 1.020457e-07 2.811769e-03 
3.706677e-02 2.059156e-07 4.498433e-03 
4.716276e-02 4.241641e-07 7.196857e-03 
5.940367e-02 8.475750e-07 1.151395e-02 
7.554449e-02 1.743211e-06 1.842070e-02 
9.528215e-02 3.497695e-06 2.947052e-02 
1.208898e-01 7.143731e-06 4.714866e-02 
1.529643e-01 1.447238e-05 7.543120e-02 
1.936167e-01 2.935084e-05 1.206793e-01 
2.447929e-01 5.932312e-05 1.930698e-01 
3.089119e-01 1.192309e-04 3.088844e-01 
3.901782e-01 2.403064e-04 4.941713e-01 
4.938409e-01 4.873951e-04 7.906043e-01 
6.240891e-01 9.842141e-04 1.264855e+00 
7.867404e-01 1.973398e-03 2.023590e+00 
9.904339e-01 3.942643e-03 3.237458e+00 
1.245899e+00 7.864820e-03 5.179475e+00 
1.559011e+00 1.546225e-02 8.286428e+00 
1.940285e+00 2.996800e-02 1.325711e+01 
2.390441e+00 5.651813e-02 2.120951e+01 
2.907410e+00 1.030360e-01 3.393222e+01 
3.470307e+00 1.787686e-01 5.428675e+01 
4.039592e+00 2.905089e-01 8.685114e+01 
4.551672e+00 4.339978e-01 1.389495e+02 
4.952438e+00 5.933182e-01 2.222996e+02 
5.193760e+00 7.398260e-01 3.556480e+02 
5.268218e+00 8.495005e-01 5.689866e+02 
5.195519e+00 9.097737e-01 9.102982e+02 
5.023210e+00 9.250754e-01 1.456348e+03 
4.793722e+00 9.052186e-01 2.329952e+03 
4.544899e+00 8.628377e-01 3.727594e+03 
4.311915e+00 8.107810e-01 5.963623e+03 
4.108248e+00 7.561124e-01 9.540955e+03 
3.957238e+00 7.071309e-01 1.526418e+04 
3.856825e+00 6.660954e-01 2.442053e+04 
3.812559e+00 6.364174e-01 3.906940e+04 
3.822570e+00 6.198454e-01 6.250552e+04 
3.869306e+00 6.150522e-01 1.000000e+05 


==> anc/TOV-Output-e0-1078.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.749942e-03 2.168737e-11 1.000000e-05 
2.143095e-03 3.983454e-11 1.599859e-05 
2.718211e-03 8.128027e-11 2.559548e-05 
3.436424e-03 1.642313e-10 4.094915e-05 
4.385449e-03 3.413326e-10 6.551286e-05 
5.559409e-03 6.953789e-10 1.048113e-04 
7.175537e-03 1.495199e-09 1.676833e-04 
9.005191e-03 2.955388e-09 2.682696e-04 
1.137414e-02 5.955130e-09 4.291934e-04 
1.456457e-02 1.250342e-08 6.866488e-04 
1.824021e-02 2.455985e-08 1.098541e-03 
2.308834e-02 4.980979e-08 1.757511e-03 
2.943998e-02 1.032641e-07 2.811769e-03 
3.735959e-02 2.110301e-07 4.498433e-03 
4.726170e-02 4.272355e-07 7.196857e-03 
5.939582e-02 8.480260e-07 1.151395e-02 
7.559364e-02 1.748238e-06 1.842070e-02 
9.496743e-02 3.466367e-06 2.947052e-02 
1.202742e-01 7.041693e-06 4.714866e-02 
1.526224e-01 1.438891e-05 7.543120e-02 
1.926973e-01 2.896158e-05 1.206793e-01 
2.440321e-01 5.882632e-05 1.930698e-01 
3.084723e-01 1.188328e-04 3.088844e-01 
3.907680e-01 2.416207e-04 4.941713e-01 
4.932453e-01 4.860846e-04 7.906043e-01 
6.234452e-01 9.820812e-04 1.264855e+00 
7.862742e-01 1.971712e-03 2.023590e+00 
9.890400e-01 3.929673e-03 3.237458e+00 
1.245126e+00 7.857385e-03 5.179475e+00 
1.557305e+00 1.542581e-02 8.286428e+00 
1.938405e+00 2.990844e-02 1.325711e+01 
2.389344e+00 5.649001e-02 2.120951e+01 
2.905179e+00 1.028904e-01 3.393222e+01 
3.469328e+00 1.787597e-01 5.428675e+01 
4.034238e+00 2.896458e-01 8.685114e+01 
4.549522e+00 4.337115e-01 1.389495e+02 
4.949229e+00 5.926515e-01 2.222996e+02 
5.192049e+00 7.395538e-01 3.556480e+02 
5.267256e+00 8.494335e-01 5.689866e+02 
5.195924e+00 9.101189e-01 9.102982e+02 
5.022503e+00 9.250264e-01 1.456348e+03 
4.791150e+00 9.046321e-01 2.329952e+03 
4.544591e+00 8.628643e-01 3.727594e+03 
4.308839e+00 8.101716e-01 5.963623e+03 
4.106652e+00 7.558566e-01 9.540955e+03 
3.956090e+00 7.069761e-01 1.526418e+04 
3.854508e+00 6.657358e-01 2.442053e+04 
3.813378e+00 6.366196e-01 3.906940e+04 
3.819369e+00 6.193360e-01 6.250552e+04 
3.868591e+00 6.149836e-01 1.000000e+05 


==> anc/TOV-Output-e0-1079.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.700740e-03 1.992746e-11 1.000000e-05 
2.182779e-03 4.212771e-11 1.599859e-05 
2.786840e-03 8.767469e-11 2.559548e-05 
3.524850e-03 1.774027e-10 4.094915e-05 
4.458192e-03 3.589339e-10 6.551286e-05 
5.565691e-03 6.983863e-10 1.048113e-04 
7.157224e-03 1.485156e-09 1.676833e-04 
9.073889e-03 3.026348e-09 2.682696e-04 
1.151693e-02 6.187970e-09 4.291934e-04 
1.446257e-02 1.225393e-08 6.866488e-04 
1.820614e-02 2.444515e-08 1.098541e-03 
2.333362e-02 5.146186e-08 1.757511e-03 
2.934002e-02 1.023106e-07 2.811769e-03 
3.698181e-02 2.048827e-07 4.498433e-03 
4.691592e-02 4.183143e-07 7.196857e-03 
5.955627e-02 8.557099e-07 1.151395e-02 
7.517258e-02 1.720782e-06 1.842070e-02 
9.522325e-02 3.497695e-06 2.947052e-02 
1.207100e-01 7.125098e-06 4.714866e-02 
1.525595e-01 1.438446e-05 7.543120e-02 
1.924927e-01 2.889623e-05 1.206793e-01 
2.433976e-01 5.842285e-05 1.930698e-01 
3.084655e-01 1.189351e-04 3.088844e-01 
3.893830e-01 2.392835e-04 4.941713e-01 
4.924126e-01 4.840760e-04 7.906043e-01 
6.232458e-01 9.820457e-04 1.264855e+00 
7.848962e-01 1.963190e-03 2.023590e+00 
9.897467e-01 3.941674e-03 3.237458e+00 
1.243968e+00 7.842718e-03 5.179475e+00 
1.555290e+00 1.538029e-02 8.286428e+00 
1.937017e+00 2.987131e-02 1.325711e+01 
2.386934e+00 5.637091e-02 2.120951e+01 
2.903716e+00 1.028234e-01 3.393222e+01 
3.466447e+00 1.784728e-01 5.428675e+01 
4.033554e+00 2.897061e-01 8.685114e+01 
4.544829e+00 4.327855e-01 1.389495e+02 
4.947846e+00 5.925282e-01 2.222996e+02 
5.188009e+00 7.385182e-01 3.556480e+02 
5.262618e+00 8.481278e-01 5.689866e+02 
5.194028e+00 9.097091e-01 9.102982e+02 
5.019671e+00 9.243261e-01 1.456348e+03 
4.789184e+00 9.042148e-01 2.329952e+03 
4.540592e+00 8.619644e-01 3.727594e+03 
4.307733e+00 8.100062e-01 5.963623e+03 
4.106924e+00 7.559841e-01 9.540955e+03 
3.952085e+00 7.062780e-01 1.526418e+04 
3.854806e+00 6.658486e-01 2.442053e+04 
3.809694e+00 6.360263e-01 3.906940e+04 
3.817160e+00 6.190027e-01 6.250552e+04 
3.866582e+00 6.146796e-01 1.000000e+05 


==> anc/TOV-Output-e0-108.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.295598e-03 6.021235e-11 1.000000e-06 
7.329051e-03 1.596187e-10 1.757511e-06 
9.731079e-03 3.736145e-10 3.088844e-06 
1.268626e-02 8.278306e-10 5.428675e-06 
1.674048e-02 1.902148e-09 9.540955e-06 
2.236258e-02 4.534259e-09 1.676833e-05 
2.963809e-02 1.055581e-08 2.947052e-05 
3.991863e-02 2.579098e-08 5.179475e-05 
5.292406e-02 6.010359e-08 9.102982e-05 
6.997806e-02 1.389399e-07 1.599859e-04 
9.275710e-02 3.235814e-07 2.811769e-04 
1.221684e-01 7.392980e-07 4.941713e-04 
1.636301e-01 1.776375e-06 8.685114e-04 
2.159543e-01 4.083513e-06 1.526418e-03 
2.878143e-01 9.666978e-06 2.682696e-03 
3.809910e-01 2.242374e-05 4.714866e-03 
5.057863e-01 5.246656e-05 8.286428e-03 
6.705025e-01 1.222400e-04 1.456348e-02 
8.883346e-01 2.843123e-04 2.559548e-02 
1.174494e+00 6.572250e-04 4.498433e-02 
1.555065e+00 1.526070e-03 7.906043e-02 
2.061892e+00 3.559707e-03 1.389495e-01 
2.722215e+00 8.201527e-03 2.442053e-01 
3.581833e+00 1.872154e-02 4.291934e-01 
4.699178e+00 4.242708e-02 7.543120e-01 
6.119158e+00 9.426010e-02 1.325711e+00 
7.852920e+00 2.013583e-01 2.329952e+00 
9.872964e+00 4.073968e-01 4.094915e+00 
1.203559e+01 7.601372e-01 7.196857e+00 
1.406946e+01 1.272149e+00 1.264855e+01 
1.563199e+01 1.870343e+00 2.222996e+01 
1.649293e+01 2.416341e+00 3.906940e+01 
1.660038e+01 2.778496e+00 6.866488e+01 
1.611145e+01 2.916752e+00 1.206793e+02 
1.529180e+01 2.877478e+00 2.120951e+02 
1.435316e+01 2.724730e+00 3.727594e+02 
1.347386e+01 2.524762e+00 6.551286e+02 
1.277085e+01 2.325191e+00 1.151395e+03 
1.228984e+01 2.152691e+00 2.023590e+03 
1.205615e+01 2.026166e+00 3.556480e+03 
1.206277e+01 1.956197e+00 6.250552e+03 
1.226073e+01 1.943956e+00 1.098541e+04 
1.254274e+01 1.975393e+00 1.930698e+04 
1.282344e+01 2.032401e+00 3.393222e+04 
1.302183e+01 2.090412e+00 5.963623e+04 
1.313369e+01 2.137745e+00 1.048113e+05 
1.315366e+01 2.164570e+00 1.842070e+05 
1.311045e+01 2.172014e+00 3.237458e+05 
1.304390e+01 2.167004e+00 5.689866e+05 
1.297837e+01 2.155429e+00 1.000000e+06 


==> anc/TOV-Output-e0-1080.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.706210e-03 2.013899e-11 1.000000e-05 
2.138683e-03 3.966250e-11 1.599859e-05 
2.760753e-03 8.531462e-11 2.559548e-05 
3.519160e-03 1.767087e-10 4.094915e-05 
4.429740e-03 3.524321e-10 6.551286e-05 
5.541131e-03 6.898204e-10 1.048113e-04 
7.193584e-03 1.509304e-09 1.676833e-04 
8.899331e-03 2.857675e-09 2.682696e-04 
1.146445e-02 6.109431e-09 4.291934e-04 
1.430290e-02 1.186350e-08 6.866488e-04 
1.821986e-02 2.452315e-08 1.098541e-03 
2.321514e-02 5.072891e-08 1.757511e-03 
2.947937e-02 1.038716e-07 2.811769e-03 
3.696151e-02 2.047349e-07 4.498433e-03 
4.684825e-02 4.168928e-07 7.196857e-03 
5.947102e-02 8.528301e-07 1.151395e-02 
7.509125e-02 1.716793e-06 1.842070e-02 
9.545947e-02 3.527054e-06 2.947052e-02 
1.201928e-01 7.040433e-06 4.714866e-02 
1.524503e-01 1.436689e-05 7.543120e-02 
1.920956e-01 2.874439e-05 1.206793e-01 
2.433204e-01 5.842133e-05 1.930698e-01 
3.078928e-01 1.183835e-04 3.088844e-01 
3.896582e-01 2.400127e-04 4.941713e-01 
4.928918e-01 4.859379e-04 7.906043e-01 
6.219172e-01 9.766868e-04 1.264855e+00 
7.844792e-01 1.961870e-03 2.023590e+00 
9.881602e-01 3.926401e-03 3.237458e+00 
1.240692e+00 7.788318e-03 5.179475e+00 
1.555400e+00 1.539726e-02 8.286428e+00 
1.934951e+00 2.980326e-02 1.325711e+01 
2.383480e+00 5.617962e-02 2.120951e+01 
2.899248e+00 1.024488e-01 3.393222e+01 
3.462100e+00 1.779719e-01 5.428675e+01 
4.030261e+00 2.892506e-01 8.685114e+01 
4.542571e+00 4.324716e-01 1.389495e+02 
4.943964e+00 5.916612e-01 2.222996e+02 
5.185587e+00 7.380124e-01 3.556480e+02 
5.260729e+00 8.477476e-01 5.689866e+02 
5.191800e+00 9.091899e-01 9.102982e+02 
5.017227e+00 9.237443e-01 1.456348e+03 
4.785921e+00 9.034350e-01 2.329952e+03 
4.540825e+00 8.621267e-01 3.727594e+03 
4.305251e+00 8.095303e-01 5.963623e+03 
4.104862e+00 7.556323e-01 9.540955e+03 
3.952000e+00 7.063252e-01 1.526418e+04 
3.852817e+00 6.655480e-01 2.442053e+04 
3.809503e+00 6.360500e-01 3.906940e+04 
3.816019e+00 6.188587e-01 6.250552e+04 
3.865078e+00 6.144673e-01 1.000000e+05 


==> anc/TOV-Output-e0-1081.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.677851e-03 1.916914e-11 1.000000e-05 
2.206891e-03 4.361997e-11 1.599859e-05 
2.780272e-03 8.721764e-11 2.559548e-05 
3.443391e-03 1.656920e-10 4.094915e-05 
4.380940e-03 3.412279e-10 6.551286e-05 
5.526143e-03 6.848715e-10 1.048113e-04 
7.193502e-03 1.510650e-09 1.676833e-04 
8.928830e-03 2.888859e-09 2.682696e-04 
1.135049e-02 5.934536e-09 4.291934e-04 
1.444730e-02 1.223779e-08 6.866488e-04 
1.827664e-02 2.477605e-08 1.098541e-03 
2.319733e-02 5.065910e-08 1.757511e-03 
2.911369e-02 1.001465e-07 2.811769e-03 
3.707042e-02 2.067414e-07 4.498433e-03 
4.686756e-02 4.177951e-07 7.196857e-03 
5.951483e-02 8.555076e-07 1.151395e-02 
7.537531e-02 1.737957e-06 1.842070e-02 
9.494309e-02 3.473340e-06 2.947052e-02 
1.205905e-01 7.117137e-06 4.714866e-02 
1.518183e-01 1.420210e-05 7.543120e-02 
1.925425e-01 2.897220e-05 1.206793e-01 
2.431667e-01 5.836465e-05 1.930698e-01 
3.082154e-01 1.188657e-04 3.088844e-01 
3.887443e-01 2.385490e-04 4.941713e-01 
4.912759e-01 4.816224e-04 7.906043e-01 
6.207862e-01 9.722698e-04 1.264855e+00 
7.840339e-01 1.960336e-03 2.023590e+00 
9.880148e-01 3.928257e-03 3.237458e+00 
1.239675e+00 7.776326e-03 5.179475e+00 
1.553623e+00 1.535874e-02 8.286428e+00 
1.933803e+00 2.977705e-02 1.325711e+01 
2.381669e+00 5.610202e-02 2.120951e+01 
2.898600e+00 1.024650e-01 3.393222e+01 
3.459012e+00 1.776549e-01 5.428675e+01 
4.027313e+00 2.888631e-01 8.685114e+01 
4.539024e+00 4.318338e-01 1.389495e+02 
4.939549e+00 5.906353e-01 2.222996e+02 
5.183257e+00 7.375365e-01 3.556480e+02 
5.258926e+00 8.473964e-01 5.689866e+02 
5.189701e+00 9.087131e-01 9.102982e+02 
5.016194e+00 9.235952e-01 1.456348e+03 
4.785769e+00 9.035231e-01 2.329952e+03 
4.538530e+00 8.616540e-01 3.727594e+03 
4.303174e+00 8.091456e-01 5.963623e+03 
4.103478e+00 7.554197e-01 9.540955e+03 
3.949393e+00 7.058925e-01 1.526418e+04 
3.850612e+00 6.652081e-01 2.442053e+04 
3.805861e+00 6.354639e-01 3.906940e+04 
3.814586e+00 6.186627e-01 6.250552e+04 
3.862129e+00 6.139925e-01 1.000000e+05 


==> anc/TOV-Output-e0-1082.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.710659e-03 2.033456e-11 1.000000e-05 
2.177775e-03 4.195493e-11 1.599859e-05 
2.720177e-03 8.175897e-11 2.559548e-05 
3.537199e-03 1.797723e-10 4.094915e-05 
4.418478e-03 3.503986e-10 6.551286e-05 
5.531548e-03 6.875184e-10 1.048113e-04 
6.996390e-03 1.391125e-09 1.676833e-04 
8.963705e-03 2.925546e-09 2.682696e-04 
1.135708e-02 5.950382e-09 4.291934e-04 
1.443236e-02 1.221115e-08 6.866488e-04 
1.827121e-02 2.477688e-08 1.098541e-03 
2.314628e-02 5.037193e-08 1.757511e-03 
2.936590e-02 1.028668e-07 2.811769e-03 
3.721933e-02 2.094363e-07 4.498433e-03 
4.686631e-02 4.181481e-07 7.196857e-03 
5.946724e-02 8.542466e-07 1.151395e-02 
7.479166e-02 1.699468e-06 1.842070e-02 
9.477437e-02 3.458052e-06 2.947052e-02 
1.200314e-01 7.025087e-06 4.714866e-02 
1.523889e-01 1.437609e-05 7.543120e-02 
1.923339e-01 2.890487e-05 1.206793e-01 
2.426681e-01 5.806004e-05 1.930698e-01 
3.076331e-01 1.183026e-04 3.088844e-01 
3.885388e-01 2.383908e-04 4.941713e-01 
4.907720e-01 4.805856e-04 7.906043e-01 
6.204727e-01 9.716924e-04 1.264855e+00 
7.828063e-01 1.952951e-03 2.023590e+00 
9.865461e-01 3.914393e-03 3.237458e+00 
1.238365e+00 7.758847e-03 5.179475e+00 
1.551342e+00 1.530543e-02 8.286428e+00 
1.930264e+00 2.964207e-02 1.325711e+01 
2.381868e+00 5.616324e-02 2.120951e+01 
2.897626e+00 1.024479e-01 3.393222e+01 
3.456598e+00 1.774360e-01 5.428675e+01 
4.021855e+00 2.879802e-01 8.685114e+01 
4.537306e+00 4.316548e-01 1.389495e+02 
4.939385e+00 5.908736e-01 2.222996e+02 
5.179293e+00 7.365252e-01 3.556480e+02 
5.256471e+00 8.468251e-01 5.689866e+02 
5.187593e+00 9.082328e-01 9.102982e+02 
5.013781e+00 9.230224e-01 1.456348e+03 
4.784387e+00 9.032680e-01 2.329952e+03 
4.536749e+00 8.613102e-01 3.727594e+03 
4.302559e+00 8.090909e-01 5.963623e+03 
4.102304e+00 7.552499e-01 9.540955e+03 
3.949527e+00 7.059812e-01 1.526418e+04 
3.850177e+00 6.651882e-01 2.442053e+04 
3.803725e+00 6.351439e-01 3.906940e+04 
3.810733e+00 6.180378e-01 6.250552e+04 
3.859351e+00 6.135483e-01 1.000000e+05 


==> anc/TOV-Output-e0-1083.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.690752e-03 1.965101e-11 1.000000e-05 
2.150821e-03 4.045368e-11 1.599859e-05 
2.756968e-03 8.520020e-11 2.559548e-05 
3.461090e-03 1.685715e-10 4.094915e-05 
4.447992e-03 3.577976e-10 6.551286e-05 
5.675709e-03 7.433711e-10 1.048113e-04 
7.148353e-03 1.485126e-09 1.676833e-04 
8.954165e-03 2.918911e-09 2.682696e-04 
1.139854e-02 6.021340e-09 4.291934e-04 
1.445482e-02 1.227958e-08 6.866488e-04 
1.823668e-02 2.465945e-08 1.098541e-03 
2.296568e-02 4.924751e-08 1.757511e-03 
2.937755e-02 1.030845e-07 2.811769e-03 
3.714135e-02 2.083151e-07 4.498433e-03 
4.688596e-02 4.190612e-07 7.196857e-03 
5.900297e-02 8.351661e-07 1.151395e-02 
7.498513e-02 1.714272e-06 1.842070e-02 
9.467854e-02 3.450759e-06 2.947052e-02 
1.197146e-01 6.976064e-06 4.714866e-02 
1.519030e-01 1.425219e-05 7.543120e-02 
1.919808e-01 2.877254e-05 1.206793e-01 
2.430449e-01 5.838479e-05 1.930698e-01 
3.078609e-01 1.186750e-04 3.088844e-01 
3.884471e-01 2.384418e-04 4.941713e-01 
4.903833e-01 4.798873e-04 7.906043e-01 
6.194481e-01 9.677818e-04 1.264855e+00 
7.813606e-01 1.943954e-03 2.023590e+00 
9.859590e-01 3.910994e-03 3.237458e+00 
1.239507e+00 7.787233e-03 5.179475e+00 
1.550556e+00 1.529602e-02 8.286428e+00 
1.928524e+00 2.958891e-02 1.325711e+01 
2.378297e+00 5.596397e-02 2.120951e+01 
2.894031e+00 1.021626e-01 3.393222e+01 
3.456068e+00 1.774916e-01 5.428675e+01 
4.019171e+00 2.876450e-01 8.685114e+01 
4.532716e+00 4.307550e-01 1.389495e+02 
4.934393e+00 5.896760e-01 2.222996e+02 
5.179365e+00 7.368348e-01 3.556480e+02 
5.252375e+00 8.457008e-01 5.689866e+02 
5.182861e+00 9.068912e-01 9.102982e+02 
5.012457e+00 9.227833e-01 1.456348e+03 
4.783486e+00 9.031469e-01 2.329952e+03 
4.534603e+00 8.608745e-01 3.727594e+03 
4.302540e+00 8.091708e-01 5.963623e+03 
4.100393e+00 7.549288e-01 9.540955e+03 
3.947655e+00 7.056883e-01 1.526418e+04 
3.846508e+00 6.645836e-01 2.442053e+04 
3.802461e+00 6.349776e-01 3.906940e+04 
3.810258e+00 6.180115e-01 6.250552e+04 
3.859575e+00 6.136501e-01 1.000000e+05 


==> anc/TOV-Output-e0-1084.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.737348e-03 2.134058e-11 1.000000e-05 
2.154210e-03 4.068273e-11 1.599859e-05 
2.736106e-03 8.335755e-11 2.559548e-05 
3.412382e-03 1.617034e-10 4.094915e-05 
4.348402e-03 3.346072e-10 6.551286e-05 
5.587088e-03 7.097456e-10 1.048113e-04 
7.165685e-03 1.497337e-09 1.676833e-04 
8.982980e-03 2.949902e-09 2.682696e-04 
1.144190e-02 6.095941e-09 4.291934e-04 
1.450454e-02 1.241819e-08 6.866488e-04 
1.808048e-02 2.405339e-08 1.098541e-03 
2.301693e-02 4.962371e-08 1.757511e-03 
2.924109e-02 1.017485e-07 2.811769e-03 
3.674329e-02 2.018750e-07 4.498433e-03 
4.671233e-02 4.148054e-07 7.196857e-03 
5.906423e-02 8.385433e-07 1.151395e-02 
7.509582e-02 1.723465e-06 1.842070e-02 
9.450857e-02 3.435377e-06 2.947052e-02 
1.196083e-01 6.963921e-06 4.714866e-02 
1.518186e-01 1.424158e-05 7.543120e-02 
1.920444e-01 2.882773e-05 1.206793e-01 
2.432901e-01 5.861560e-05 1.930698e-01 
3.068843e-01 1.176580e-04 3.088844e-01 
3.880229e-01 2.378810e-04 4.941713e-01 
4.903745e-01 4.803030e-04 7.906043e-01 
6.202996e-01 9.726653e-04 1.264855e+00 
7.810319e-01 1.943284e-03 2.023590e+00 
9.854447e-01 3.908453e-03 3.237458e+00 
1.236572e+00 7.739350e-03 5.179475e+00 
1.548485e+00 1.524892e-02 8.286428e+00 
1.927510e+00 2.956873e-02 1.325711e+01 
2.376650e+00 5.589755e-02 2.120951e+01 
2.891180e+00 1.019534e-01 3.393222e+01 
3.451240e+00 1.769211e-01 5.428675e+01 
4.018134e+00 2.876342e-01 8.685114e+01 
4.532676e+00 4.309964e-01 1.389495e+02 
4.932116e+00 5.892853e-01 2.222996e+02 
5.176290e+00 7.361140e-01 3.556480e+02 
5.252293e+00 8.459287e-01 5.689866e+02 
5.181004e+00 9.064929e-01 9.102982e+02 
5.009256e+00 9.219683e-01 1.456348e+03 
4.779286e+00 9.021042e-01 2.329952e+03 
4.531995e+00 8.603224e-01 3.727594e+03 
4.300576e+00 8.088113e-01 5.963623e+03 
4.099393e+00 7.547946e-01 9.540955e+03 
3.945861e+00 7.054100e-01 1.526418e+04 
3.846871e+00 6.647079e-01 2.442053e+04 
3.802842e+00 6.351019e-01 3.906940e+04 
3.809648e+00 6.179614e-01 6.250552e+04 
3.856791e+00 6.132049e-01 1.000000e+05 


==> anc/TOV-Output-e0-1085.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.732369e-03 2.117718e-11 1.000000e-05 
2.210043e-03 4.396921e-11 1.599859e-05 
2.703266e-03 8.046613e-11 2.559548e-05 
3.520177e-03 1.776806e-10 4.094915e-05 
4.409877e-03 3.493220e-10 6.551286e-05 
5.563443e-03 7.014191e-10 1.048113e-04 
7.044327e-03 1.423853e-09 1.676833e-04 
8.939707e-03 2.910158e-09 2.682696e-04 
1.145213e-02 6.117946e-09 4.291934e-04 
1.446675e-02 1.233276e-08 6.866488e-04 
1.826790e-02 2.483209e-08 1.098541e-03 
2.313414e-02 5.043214e-08 1.757511e-03 
2.899526e-02 9.929543e-08 2.811769e-03 
3.705871e-02 2.073098e-07 4.498433e-03 
4.673833e-02 4.158816e-07 7.196857e-03 
5.932948e-02 8.506757e-07 1.151395e-02 
7.486331e-02 1.709082e-06 1.842070e-02 
9.468475e-02 3.457811e-06 2.947052e-02 
1.194419e-01 6.941285e-06 4.714866e-02 
1.519674e-01 1.429665e-05 7.543120e-02 
1.913118e-01 2.852538e-05 1.206793e-01 
2.428887e-01 5.837984e-05 1.930698e-01 
3.062042e-01 1.169855e-04 3.088844e-01 
3.884357e-01 2.388602e-04 4.941713e-01 
4.896481e-01 4.786131e-04 7.906043e-01 
6.190424e-01 9.676580e-04 1.264855e+00 
7.804670e-01 1.940853e-03 2.023590e+00 
9.848659e-01 3.905143e-03 3.237458e+00 
1.237332e+00 7.760536e-03 5.179475e+00 
1.548237e+00 1.525525e-02 8.286428e+00 
1.926588e+00 2.955264e-02 1.325711e+01 
2.373843e+00 5.575119e-02 2.120951e+01 
2.888152e+00 1.017264e-01 3.393222e+01 
3.447871e+00 1.765633e-01 5.428675e+01 
4.013022e+00 2.868200e-01 8.685114e+01 
4.527499e+00 4.299491e-01 1.389495e+02 
4.930192e+00 5.889992e-01 2.222996e+02 
5.171771e+00 7.349209e-01 3.556480e+02 
5.250249e+00 8.454951e-01 5.689866e+02 
5.181048e+00 9.067179e-01 9.102982e+02 
5.006511e+00 9.212927e-01 1.456348e+03 
4.778160e+00 9.019201e-01 2.329952e+03 
4.530378e+00 8.600191e-01 3.727594e+03 
4.299388e+00 8.086268e-01 5.963623e+03 
4.096218e+00 7.542135e-01 9.540955e+03 
3.944986e+00 7.053065e-01 1.526418e+04 
3.843356e+00 6.641310e-01 2.442053e+04 
3.798459e+00 6.343846e-01 3.906940e+04 
3.805690e+00 6.173175e-01 6.250552e+04 
3.853459e+00 6.126600e-01 1.000000e+05 


==> anc/TOV-Output-e0-1086.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.711182e-03 2.042845e-11 1.000000e-05 
2.107883e-03 3.818442e-11 1.599859e-05 
2.688512e-03 7.922876e-11 2.559548e-05 
3.419941e-03 1.630807e-10 4.094915e-05 
4.436662e-03 3.560539e-10 6.551286e-05 
5.525629e-03 6.878472e-10 1.048113e-04 
7.126235e-03 1.475459e-09 1.676833e-04 
9.048055e-03 3.020039e-09 2.682696e-04 
1.123627e-02 5.783802e-09 4.291934e-04 
1.434331e-02 1.203081e-08 6.866488e-04 
1.822617e-02 2.468500e-08 1.098541e-03 
2.291751e-02 4.907380e-08 1.757511e-03 
2.914656e-02 1.009508e-07 2.811769e-03 
3.677330e-02 2.027435e-07 4.498433e-03 
4.679783e-02 4.178567e-07 7.196857e-03 
5.881522e-02 8.295103e-07 1.151395e-02 
7.497059e-02 1.718021e-06 1.842070e-02 
9.477843e-02 3.471280e-06 2.947052e-02 
1.195405e-01 6.964908e-06 4.714866e-02 
1.511043e-01 1.406742e-05 7.543120e-02 
1.919352e-01 2.883164e-05 1.206793e-01 
2.425844e-01 5.821424e-05 1.930698e-01 
3.059920e-01 1.168499e-04 3.088844e-01 
3.876411e-01 2.376165e-04 4.941713e-01 
4.889053e-01 4.768777e-04 7.906043e-01 
6.185219e-01 9.661075e-04 1.264855e+00 
7.809717e-01 1.946389e-03 2.023590e+00 
9.829580e-01 3.886100e-03 3.237458e+00 
1.234817e+00 7.720518e-03 5.179475e+00 
1.547468e+00 1.524628e-02 8.286428e+00 
1.925143e+00 2.951284e-02 1.325711e+01 
2.370852e+00 5.559225e-02 2.120951e+01 
2.885740e+00 1.015621e-01 3.393222e+01 
3.445567e+00 1.763602e-01 5.428675e+01 
4.012041e+00 2.868198e-01 8.685114e+01 
4.527183e+00 4.301206e-01 1.389495e+02 
4.926363e+00 5.881471e-01 2.222996e+02 
5.170005e+00 7.346280e-01 3.556480e+02 
5.247042e+00 8.446694e-01 5.689866e+02 
5.178116e+00 9.059661e-01 9.102982e+02 
5.007462e+00 9.217511e-01 1.456348e+03 
4.775880e+00 9.014129e-01 2.329952e+03 
4.529404e+00 8.598773e-01 3.727594e+03 
4.297929e+00 8.083809e-01 5.963623e+03 
4.095472e+00 7.541312e-01 9.540955e+03 
3.941676e+00 7.047395e-01 1.526418e+04 
3.841256e+00 6.638096e-01 2.442053e+04 
3.798928e+00 6.345244e-01 3.906940e+04 
3.804141e+00 6.171007e-01 6.250552e+04 
3.853555e+00 6.127381e-01 1.000000e+05 


==> anc/TOV-Output-e0-1087.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.665218e-03 1.884341e-11 1.000000e-05 
2.142164e-03 4.011481e-11 1.599859e-05 
2.744035e-03 8.431704e-11 2.559548e-05 
3.498163e-03 1.746894e-10 4.094915e-05 
4.395207e-03 3.464849e-10 6.551286e-05 
5.538938e-03 6.934671e-10 1.048113e-04 
7.015301e-03 1.408917e-09 1.676833e-04 
8.851968e-03 2.830519e-09 2.682696e-04 
1.124860e-02 5.808208e-09 4.291934e-04 
1.423389e-02 1.176841e-08 6.866488e-04 
1.814470e-02 2.437792e-08 1.098541e-03 
2.307315e-02 5.012655e-08 1.757511e-03 
2.911514e-02 1.007174e-07 2.811769e-03 
3.704904e-02 2.075294e-07 4.498433e-03 
4.655633e-02 4.117998e-07 7.196857e-03 
5.895051e-02 8.360166e-07 1.151395e-02 
7.480393e-02 1.708161e-06 1.842070e-02 
9.481561e-02 3.478567e-06 2.947052e-02 
1.191942e-01 6.910908e-06 4.714866e-02 
1.510668e-01 1.406989e-05 7.543120e-02 
1.916783e-01 2.874248e-05 1.206793e-01 
2.421999e-01 5.799123e-05 1.930698e-01 
3.061502e-01 1.171388e-04 3.088844e-01 
3.867644e-01 2.362257e-04 4.941713e-01 
4.883833e-01 4.757894e-04 7.906043e-01 
6.183813e-01 9.663335e-04 1.264855e+00 
7.790624e-01 1.933943e-03 2.023590e+00 
9.814751e-01 3.872113e-03 3.237458e+00 
1.233371e+00 7.700502e-03 5.179475e+00 
1.544210e+00 1.516450e-02 8.286428e+00 
1.921785e+00 2.938638e-02 1.325711e+01 
2.368949e+00 5.550825e-02 2.120951e+01 
2.885123e+00 1.015806e-01 3.393222e+01 
3.444587e+00 1.763493e-01 5.428675e+01 
4.008256e+00 2.862671e-01 8.685114e+01 
4.522704e+00 4.292483e-01 1.389495e+02 
4.923049e+00 5.874476e-01 2.222996e+02 
5.168220e+00 7.343286e-01 3.556480e+02 
5.245525e+00 8.444128e-01 5.689866e+02 
5.176586e+00 9.056745e-01 9.102982e+02 
5.003873e+00 9.208159e-01 1.456348e+03 
4.776589e+00 9.017414e-01 2.329952e+03 
4.529544e+00 8.600154e-01 3.727594e+03 
4.294626e+00 8.077179e-01 5.963623e+03 
4.094289e+00 7.539592e-01 9.540955e+03 
3.941993e+00 7.048625e-01 1.526418e+04 
3.839651e+00 6.635777e-01 2.442053e+04 
3.797287e+00 6.342913e-01 3.906940e+04 
3.802330e+00 6.168372e-01 6.250552e+04 
3.850567e+00 6.122557e-01 1.000000e+05 


==> anc/TOV-Output-e0-1088.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.693528e-03 1.983913e-11 1.000000e-05 
2.188232e-03 4.279825e-11 1.599859e-05 
2.681549e-03 7.875950e-11 2.559548e-05 
3.496938e-03 1.746665e-10 4.094915e-05 
4.338872e-03 3.336386e-10 6.551286e-05 
5.533155e-03 6.919334e-10 1.048113e-04 
7.114354e-03 1.470795e-09 1.676833e-04 
8.923048e-03 2.901921e-09 2.682696e-04 
1.123459e-02 5.791850e-09 4.291934e-04 
1.443924e-02 1.229642e-08 6.866488e-04 
1.820068e-02 2.462688e-08 1.098541e-03 
2.304657e-02 4.999948e-08 1.757511e-03 
2.902494e-02 9.987597e-08 2.811769e-03 
3.683174e-02 2.040867e-07 4.498433e-03 
4.674635e-02 4.172462e-07 7.196857e-03 
5.887303e-02 8.334907e-07 1.151395e-02 
7.443988e-02 1.684892e-06 1.842070e-02 
9.434236e-02 3.429893e-06 2.947052e-02 
1.192784e-01 6.931931e-06 4.714866e-02 
1.515022e-01 1.420493e-05 7.543120e-02 
1.916064e-01 2.873653e-05 1.206793e-01 
2.416747e-01 5.766786e-05 1.930698e-01 
3.052267e-01 1.161890e-04 3.088844e-01 
3.868456e-01 2.365913e-04 4.941713e-01 
4.890699e-01 4.782353e-04 7.906043e-01 
6.170118e-01 9.608147e-04 1.264855e+00 
7.778898e-01 1.926998e-03 2.023590e+00 
9.821219e-01 3.883265e-03 3.237458e+00 
1.233220e+00 7.704622e-03 5.179475e+00 
1.544626e+00 1.519012e-02 8.286428e+00 
1.921532e+00 2.940049e-02 1.325711e+01 
2.368427e+00 5.551908e-02 2.120951e+01 
2.882246e+00 1.013689e-01 3.393222e+01 
3.439445e+00 1.757341e-01 5.428675e+01 
4.005120e+00 2.858422e-01 8.685114e+01 
4.520712e+00 4.289990e-01 1.389495e+02 
4.922024e+00 5.874277e-01 2.222996e+02 
5.164184e+00 7.332926e-01 3.556480e+02 
5.241412e+00 8.432812e-01 5.689866e+02 
5.173775e+00 9.049617e-01 9.102982e+02 
5.000862e+00 9.200580e-01 1.456348e+03 
4.773317e+00 9.009565e-01 2.329952e+03 
4.527791e+00 8.596776e-01 3.727594e+03 
4.293273e+00 8.074957e-01 5.963623e+03 
4.092603e+00 7.536835e-01 9.540955e+03 
3.940426e+00 7.046270e-01 1.526418e+04 
3.838048e+00 6.633461e-01 2.442053e+04 
3.795564e+00 6.340435e-01 3.906940e+04 
3.801071e+00 6.166717e-01 6.250552e+04 
3.848416e+00 6.119253e-01 1.000000e+05 


==> anc/TOV-Output-e0-1089.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.712099e-03 2.051782e-11 1.000000e-05 
2.111056e-03 3.846310e-11 1.599859e-05 
2.773457e-03 8.721859e-11 2.559548e-05 
3.413297e-03 1.625800e-10 4.094915e-05 
4.462908e-03 3.634115e-10 6.551286e-05 
5.603256e-03 7.192272e-10 1.048113e-04 
7.134849e-03 1.484907e-09 1.676833e-04 
9.007143e-03 2.987487e-09 2.682696e-04 
1.119379e-02 5.734247e-09 4.291934e-04 
1.418541e-02 1.166999e-08 6.866488e-04 
1.821197e-02 2.469540e-08 1.098541e-03 
2.294249e-02 4.937050e-08 1.757511e-03 
2.914116e-02 1.011735e-07 2.811769e-03 
3.690966e-02 2.055735e-07 4.498433e-03 
4.659260e-02 4.135226e-07 7.196857e-03 
5.905262e-02 8.419145e-07 1.151395e-02 
7.427625e-02 1.675344e-06 1.842070e-02 
9.462518e-02 3.464011e-06 2.947052e-02 
1.193167e-01 6.944995e-06 4.714866e-02 
1.511220e-01 1.411122e-05 7.543120e-02 
1.905122e-01 2.827303e-05 1.206793e-01 
2.411280e-01 5.733004e-05 1.930698e-01 
3.055965e-01 1.167186e-04 3.088844e-01 
3.868404e-01 2.367987e-04 4.941713e-01 
4.879997e-01 4.755405e-04 7.906043e-01 
6.172053e-01 9.625966e-04 1.264855e+00 
7.786084e-01 1.934092e-03 2.023590e+00 
9.794446e-01 3.855196e-03 3.237458e+00 
1.231540e+00 7.680255e-03 5.179475e+00 
1.542309e+00 1.513589e-02 8.286428e+00 
1.919079e+00 2.931509e-02 1.325711e+01 
2.365723e+00 5.537992e-02 2.120951e+01 
2.881105e+00 1.013338e-01 3.393222e+01 
3.437596e+00 1.755967e-01 5.428675e+01 
4.001629e+00 2.853477e-01 8.685114e+01 
4.516711e+00 4.282465e-01 1.389495e+02 
4.918979e+00 5.868078e-01 2.222996e+02 
5.162253e+00 7.329449e-01 3.556480e+02 
5.240096e+00 8.430916e-01 5.689866e+02 
5.172944e+00 9.048990e-01 9.102982e+02 
4.999074e+00 9.196752e-01 1.456348e+03 
4.770878e+00 9.004045e-01 2.329952e+03 
4.525942e+00 8.593153e-01 3.727594e+03 
4.290605e+00 8.069758e-01 5.963623e+03 
4.092725e+00 7.537795e-01 9.540955e+03 
3.936933e+00 7.040246e-01 1.526418e+04 
3.836250e+00 6.630791e-01 2.442053e+04 
3.791923e+00 6.334569e-01 3.906940e+04 
3.800276e+00 6.165882e-01 6.250552e+04 
3.846921e+00 6.117140e-01 1.000000e+05 


==> anc/TOV-Output-e0-109.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.389619e-03 6.406453e-11 1.000000e-06 
7.247945e-03 1.558074e-10 1.757511e-06 
9.633694e-03 3.658659e-10 3.088844e-06 
1.283615e-02 8.654608e-10 5.428675e-06 
1.675213e-02 1.923771e-09 9.540955e-06 
2.195742e-02 4.331989e-09 1.676833e-05 
2.942090e-02 1.042105e-08 2.947052e-05 
3.923487e-02 2.471498e-08 5.179475e-05 
5.248741e-02 5.917106e-08 9.102982e-05 
6.878442e-02 1.331725e-07 1.599859e-04 
9.228478e-02 3.216141e-07 2.811769e-04 
1.212796e-01 7.299770e-07 4.941713e-04 
1.610100e-01 1.708073e-06 8.685114e-04 
2.146407e-01 4.046570e-06 1.526418e-03 
2.853416e-01 9.507176e-06 2.682696e-03 
3.757985e-01 2.171860e-05 4.714866e-03 
5.008248e-01 5.140924e-05 8.286428e-03 
6.646058e-01 1.201452e-04 1.456348e-02 
8.774749e-01 2.765494e-04 2.559548e-02 
1.162554e+00 6.432828e-04 4.498433e-02 
1.540993e+00 1.498751e-03 7.906043e-02 
2.041967e+00 3.489477e-03 1.389495e-01 
2.694760e+00 8.029402e-03 2.442053e-01 
3.553319e+00 1.844613e-02 4.291934e-01 
4.659564e+00 4.174241e-02 7.543120e-01 
6.066155e+00 9.266962e-02 1.325711e+00 
7.780337e+00 1.976063e-01 2.329952e+00 
9.788555e+00 4.005863e-01 4.094915e+00 
1.194241e+01 7.490790e-01 7.196857e+00 
1.397336e+01 1.256666e+00 1.264855e+01 
1.554280e+01 1.852874e+00 2.222996e+01 
1.640614e+01 2.396517e+00 3.906940e+01 
1.652710e+01 2.761447e+00 6.866488e+01 
1.605678e+01 2.905255e+00 1.206793e+02 
1.523623e+01 2.865960e+00 2.120951e+02 
1.430788e+01 2.716609e+00 3.727594e+02 
1.342606e+01 2.516731e+00 6.551286e+02 
1.271920e+01 2.317058e+00 1.151395e+03 
1.223323e+01 2.144170e+00 2.023590e+03 
1.200370e+01 2.018680e+00 3.556480e+03 
1.200713e+01 1.948163e+00 6.250552e+03 
1.220341e+01 1.935411e+00 1.098541e+04 
1.247785e+01 1.965071e+00 1.930698e+04 
1.275861e+01 2.021698e+00 3.393222e+04 
1.295600e+01 2.079209e+00 5.963623e+04 
1.306357e+01 2.125474e+00 1.048113e+05 
1.309129e+01 2.153893e+00 1.842070e+05 
1.305175e+01 2.162149e+00 3.237458e+05 
1.299258e+01 2.158749e+00 5.689866e+05 
1.291637e+01 2.145056e+00 1.000000e+06 


==> anc/TOV-Output-e0-1090.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.665715e-03 1.891234e-11 1.000000e-05 
2.118080e-03 3.888397e-11 1.599859e-05 
2.785909e-03 8.847977e-11 2.559548e-05 
3.460514e-03 1.695763e-10 4.094915e-05 
4.380814e-03 3.440391e-10 6.551286e-05 
5.590067e-03 7.148162e-10 1.048113e-04 
6.943828e-03 1.370062e-09 1.676833e-04 
9.011022e-03 2.994096e-09 2.682696e-04 
1.129146e-02 5.891073e-09 4.291934e-04 
1.437958e-02 1.216696e-08 6.866488e-04 
1.823704e-02 2.482030e-08 1.098541e-03 
2.299833e-02 4.977748e-08 1.757511e-03 
2.903756e-02 1.001902e-07 2.811769e-03 
3.677248e-02 2.034766e-07 4.498433e-03 
4.625953e-02 4.050893e-07 7.196857e-03 
5.897494e-02 8.393662e-07 1.151395e-02 
7.434430e-02 1.681495e-06 1.842070e-02 
9.447096e-02 3.450267e-06 2.947052e-02 
1.192780e-01 6.944607e-06 4.714866e-02 
1.509158e-01 1.406645e-05 7.543120e-02 
1.906046e-01 2.834020e-05 1.206793e-01 
2.408453e-01 5.718110e-05 1.930698e-01 
3.054385e-01 1.166447e-04 3.088844e-01 
3.866711e-01 2.367049e-04 4.941713e-01 
4.873607e-01 4.741100e-04 7.906043e-01 
6.164060e-01 9.597423e-04 1.264855e+00 
7.764473e-01 1.919813e-03 2.023590e+00 
9.783190e-01 3.845445e-03 3.237458e+00 
1.231305e+00 7.682774e-03 5.179475e+00 
1.540140e+00 1.508604e-02 8.286428e+00 
1.917759e+00 2.928086e-02 1.325711e+01 
2.363796e+00 5.529412e-02 2.120951e+01 
2.877258e+00 1.010234e-01 3.393222e+01 
3.436131e+00 1.755150e-01 5.428675e+01 
4.000160e+00 2.852503e-01 8.685114e+01 
4.513619e+00 4.277216e-01 1.389495e+02 
4.914532e+00 5.857716e-01 2.222996e+02 
5.160868e+00 7.327757e-01 3.556480e+02 
5.238393e+00 8.427719e-01 5.689866e+02 
5.169729e+00 9.040532e-01 9.102982e+02 
4.997362e+00 9.193155e-01 1.456348e+03 
4.769634e+00 9.001861e-01 2.329952e+03 
4.524019e+00 8.589343e-01 3.727594e+03 
4.290282e+00 8.069863e-01 5.963623e+03 
4.089074e+00 7.530995e-01 9.540955e+03 
3.934972e+00 7.037139e-01 1.526418e+04 
3.835455e+00 6.629935e-01 2.442053e+04 
3.790051e+00 6.331828e-01 3.906940e+04 
3.798416e+00 6.163160e-01 6.250552e+04 
3.844826e+00 6.113936e-01 1.000000e+05 


==> anc/TOV-Output-e0-1091.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.697105e-03 2.002016e-11 1.000000e-05 
2.179845e-03 4.242465e-11 1.599859e-05 
2.681290e-03 7.895381e-11 2.559548e-05 
3.405622e-03 1.617823e-10 4.094915e-05 
4.397628e-03 3.483349e-10 6.551286e-05 
5.587478e-03 7.144783e-10 1.048113e-04 
7.083664e-03 1.455846e-09 1.676833e-04 
8.897268e-03 2.884774e-09 2.682696e-04 
1.129466e-02 5.901488e-09 4.291934e-04 
1.427350e-02 1.191060e-08 6.866488e-04 
1.821402e-02 2.474913e-08 1.098541e-03 
2.300429e-02 4.986189e-08 1.757511e-03 
2.895070e-02 9.938483e-08 2.811769e-03 
3.657129e-02 2.003387e-07 4.498433e-03 
4.622829e-02 4.046399e-07 7.196857e-03 
5.851692e-02 8.207140e-07 1.151395e-02 
7.466697e-02 1.705047e-06 1.842070e-02 
9.427103e-02 3.431554e-06 2.947052e-02 
1.191171e-01 6.922876e-06 4.714866e-02 
1.502949e-01 1.390630e-05 7.543120e-02 
1.903282e-01 2.824297e-05 1.206793e-01 
2.410129e-01 5.735309e-05 1.930698e-01 
3.043889e-01 1.155524e-04 3.088844e-01 
3.858905e-01 2.354903e-04 4.941713e-01 
4.871842e-01 4.740285e-04 7.906043e-01 
6.152199e-01 9.550910e-04 1.264855e+00 
7.771491e-01 1.926762e-03 2.023590e+00 
9.777539e-01 3.842281e-03 3.237458e+00 
1.228384e+00 7.635378e-03 5.179475e+00 
1.540202e+00 1.510120e-02 8.286428e+00 
1.915493e+00 2.920396e-02 1.325711e+01 
2.361547e+00 5.518628e-02 2.120951e+01 
2.872970e+00 1.006686e-01 3.393222e+01 
3.433273e+00 1.752311e-01 5.428675e+01 
3.996712e+00 2.847640e-01 8.685114e+01 
4.510039e+00 4.270743e-01 1.389495e+02 
4.911878e+00 5.852672e-01 2.222996e+02 
5.157145e+00 7.318414e-01 3.556480e+02 
5.232970e+00 8.411981e-01 5.689866e+02 
5.165772e+00 9.029631e-01 9.102982e+02 
4.996714e+00 9.192822e-01 1.456348e+03 
4.767768e+00 8.997939e-01 2.329952e+03 
4.523240e+00 8.588407e-01 3.727594e+03 
4.287501e+00 8.064404e-01 5.963623e+03 
4.086706e+00 7.526832e-01 9.540955e+03 
3.933794e+00 7.035520e-01 1.526418e+04 
3.832735e+00 6.625595e-01 2.442053e+04 
3.790526e+00 6.333232e-01 3.906940e+04 
3.797524e+00 6.162152e-01 6.250552e+04 
3.843535e+00 6.112192e-01 1.000000e+05 


==> anc/TOV-Output-e0-1092.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.680488e-03 1.945565e-11 1.000000e-05 
2.160353e-03 4.133457e-11 1.599859e-05 
2.701351e-03 8.081323e-11 2.559548e-05 
3.469655e-03 1.712373e-10 4.094915e-05 
4.398477e-03 3.488562e-10 6.551286e-05 
5.601165e-03 7.204018e-10 1.048113e-04 
6.975540e-03 1.391468e-09 1.676833e-04 
8.930222e-03 2.919620e-09 2.682696e-04 
1.115141e-02 5.684982e-09 4.291934e-04 
1.440186e-02 1.224604e-08 6.866488e-04 
1.806542e-02 2.417041e-08 1.098541e-03 
2.290723e-02 4.927855e-08 1.757511e-03 
2.907235e-02 1.007353e-07 2.811769e-03 
3.679906e-02 2.042923e-07 4.498433e-03 
4.627893e-02 4.063433e-07 7.196857e-03 
5.863480e-02 8.264406e-07 1.151395e-02 
7.420571e-02 1.675177e-06 1.842070e-02 
9.435023e-02 3.443362e-06 2.947052e-02 
1.187107e-01 6.858552e-06 4.714866e-02 
1.507662e-01 1.405038e-05 7.543120e-02 
1.907170e-01 2.844243e-05 1.206793e-01 
2.407581e-01 5.722374e-05 1.930698e-01 
3.051554e-01 1.165338e-04 3.088844e-01 
3.854007e-01 2.348099e-04 4.941713e-01 
4.867892e-01 4.733094e-04 7.906043e-01 
6.155978e-01 9.577218e-04 1.264855e+00 
7.767235e-01 1.925354e-03 2.023590e+00 
9.774418e-01 3.842085e-03 3.237458e+00 
1.229071e+00 7.654964e-03 5.179475e+00 
1.538175e+00 1.505550e-02 8.286428e+00 
1.913386e+00 2.913429e-02 1.325711e+01 
2.360009e+00 5.512714e-02 2.120951e+01 
2.870859e+00 1.005348e-01 3.393222e+01 
3.429218e+00 1.747741e-01 5.428675e+01 
3.995997e+00 2.848142e-01 8.685114e+01 
4.508226e+00 4.268691e-01 1.389495e+02 
4.909969e+00 5.849837e-01 2.222996e+02 
5.153488e+00 7.309286e-01 3.556480e+02 
5.231484e+00 8.409504e-01 5.689866e+02 
5.164541e+00 9.027683e-01 9.102982e+02 
4.993873e+00 9.185751e-01 1.456348e+03 
4.764976e+00 8.991421e-01 2.329952e+03 
4.521732e+00 8.585637e-01 3.727594e+03 
4.288287e+00 8.067017e-01 5.963623e+03 
4.087091e+00 7.528330e-01 9.540955e+03 
3.933419e+00 7.035431e-01 1.526418e+04 
3.833292e+00 6.627182e-01 2.442053e+04 
3.788427e+00 6.330088e-01 3.906940e+04 
3.795436e+00 6.159023e-01 6.250552e+04 
3.839977e+00 6.106332e-01 1.000000e+05 


==> anc/TOV-Output-e0-1093.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.728007e-03 2.117257e-11 1.000000e-05 
2.144631e-03 4.047573e-11 1.599859e-05 
2.690103e-03 7.988101e-11 2.559548e-05 
3.445771e-03 1.678789e-10 4.094915e-05 
4.365911e-03 3.414771e-10 6.551286e-05 
5.507900e-03 6.856385e-10 1.048113e-04 
7.025657e-03 1.422977e-09 1.676833e-04 
8.905484e-03 2.898076e-09 2.682696e-04 
1.117512e-02 5.726562e-09 4.291934e-04 
1.438241e-02 1.220765e-08 6.866488e-04 
1.818317e-02 2.466872e-08 1.098541e-03 
2.276428e-02 4.840602e-08 1.757511e-03 
2.912144e-02 1.013391e-07 2.811769e-03 
3.643655e-02 1.984957e-07 4.498433e-03 
4.618483e-02 4.042395e-07 7.196857e-03 
5.853617e-02 8.230301e-07 1.151395e-02 
7.434620e-02 1.686252e-06 1.842070e-02 
9.372178e-02 3.378106e-06 2.947052e-02 
1.191834e-01 6.947159e-06 4.714866e-02 
1.507076e-01 1.404686e-05 7.543120e-02 
1.899771e-01 2.813842e-05 1.206793e-01 
2.403051e-01 5.695346e-05 1.930698e-01 
3.042478e-01 1.156031e-04 3.088844e-01 
3.849723e-01 2.342419e-04 4.941713e-01 
4.861352e-01 4.718360e-04 7.906043e-01 
6.146366e-01 9.541168e-04 1.264855e+00 
7.755156e-01 1.918144e-03 2.023590e+00 
9.778006e-01 3.849775e-03 3.237458e+00 
1.226465e+00 7.613473e-03 5.179475e+00 
1.535460e+00 1.498984e-02 8.286428e+00 
1.913286e+00 2.915501e-02 1.325711e+01 
2.358462e+00 5.506737e-02 2.120951e+01 
2.868574e+00 1.003834e-01 3.393222e+01 
3.428129e+00 1.747462e-01 5.428675e+01 
3.992496e+00 2.843172e-01 8.685114e+01 
4.504873e+00 4.262783e-01 1.389495e+02 
4.905793e+00 5.840278e-01 2.222996e+02 
5.152530e+00 7.308978e-01 3.556480e+02 
5.229061e+00 8.403869e-01 5.689866e+02 
5.161774e+00 9.020686e-01 9.102982e+02 
4.994284e+00 9.188670e-01 1.456348e+03 
4.763245e+00 8.987873e-01 2.329952e+03 
4.518611e+00 8.578806e-01 3.727594e+03 
4.285124e+00 8.060690e-01 5.963623e+03 
4.083874e+00 7.522416e-01 9.540955e+03 
3.932605e+00 7.034504e-01 1.526418e+04 
3.829433e+00 6.620780e-01 2.442053e+04 
3.787102e+00 6.328311e-01 3.906940e+04 
3.791227e+00 6.152136e-01 6.250552e+04 
3.840360e+00 6.107626e-01 1.000000e+05 


==> anc/TOV-Output-e0-1094.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.648159e-03 1.838788e-11 1.000000e-05 
2.154453e-03 4.107194e-11 1.599859e-05 
2.692011e-03 8.012439e-11 2.559548e-05 
3.455488e-03 1.694581e-10 4.094915e-05 
4.434986e-03 3.582705e-10 6.551286e-05 
5.465719e-03 6.706195e-10 1.048113e-04 
7.061616e-03 1.446261e-09 1.676833e-04 
8.810941e-03 2.809320e-09 2.682696e-04 
1.117576e-02 5.732788e-09 4.291934e-04 
1.433833e-02 1.210682e-08 6.866488e-04 
1.819360e-02 2.473378e-08 1.098541e-03 
2.284334e-02 4.895692e-08 1.757511e-03 
2.893395e-02 9.948523e-08 2.811769e-03 
3.672412e-02 2.034186e-07 4.498433e-03 
4.612068e-02 4.029257e-07 7.196857e-03 
5.873823e-02 8.323432e-07 1.151395e-02 
7.411268e-02 1.671941e-06 1.842070e-02 
9.362741e-02 3.370993e-06 2.947052e-02 
1.191843e-01 6.953679e-06 4.714866e-02 
1.500592e-01 1.387903e-05 7.543120e-02 
1.901325e-01 2.823332e-05 1.206793e-01 
2.406930e-01 5.728202e-05 1.930698e-01 
3.037993e-01 1.151980e-04 3.088844e-01 
3.839128e-01 2.325263e-04 4.941713e-01 
4.867179e-01 4.739651e-04 7.906043e-01 
6.140593e-01 9.523005e-04 1.264855e+00 
7.755595e-01 1.920208e-03 2.023590e+00 
9.751530e-01 3.822142e-03 3.237458e+00 
1.227416e+00 7.637907e-03 5.179475e+00 
1.533875e+00 1.495709e-02 8.286428e+00 
1.911414e+00 2.909586e-02 1.325711e+01 
2.354709e+00 5.485662e-02 2.120951e+01 
2.868132e+00 1.004187e-01 3.393222e+01 
3.424506e+00 1.743517e-01 5.428675e+01 
3.989831e+00 2.839842e-01 8.685114e+01 
4.503058e+00 4.260720e-01 1.389495e+02 
4.904015e+00 5.837824e-01 2.222996e+02 
5.150168e+00 7.304078e-01 3.556480e+02 
5.228054e+00 8.403004e-01 5.689866e+02 
5.162280e+00 9.024438e-01 9.102982e+02 
4.989644e+00 9.176069e-01 1.456348e+03 
4.764713e+00 8.993273e-01 2.329952e+03 
4.517791e+00 8.577763e-01 3.727594e+03 
4.285333e+00 8.061997e-01 5.963623e+03 
4.084036e+00 7.523453e-01 9.540955e+03 
3.928948e+00 7.028160e-01 1.526418e+04 
3.828911e+00 6.620414e-01 2.442053e+04 
3.785799e+00 6.326571e-01 3.906940e+04 
3.789611e+00 6.149843e-01 6.250552e+04 
3.836024e+00 6.100350e-01 1.000000e+05 


==> anc/TOV-Output-e0-1095.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.704446e-03 2.035545e-11 1.000000e-05 
2.104067e-03 3.829217e-11 1.599859e-05 
2.659745e-03 7.734831e-11 2.559548e-05 
3.391928e-03 1.604246e-10 4.094915e-05 
4.428137e-03 3.569392e-10 6.551286e-05 
5.497303e-03 6.829362e-10 1.048113e-04 
6.953961e-03 1.382381e-09 1.676833e-04 
8.875044e-03 2.873709e-09 2.682696e-04 
1.123566e-02 5.830781e-09 4.291934e-04 
1.436530e-02 1.218639e-08 6.866488e-04 
1.802136e-02 2.405992e-08 1.098541e-03 
2.269854e-02 4.807573e-08 1.757511e-03 
2.906191e-02 1.009032e-07 2.811769e-03 
3.653932e-02 2.005463e-07 4.498433e-03 
4.649656e-02 4.132350e-07 7.196857e-03 
5.855715e-02 8.254227e-07 1.151395e-02 
7.386434e-02 1.656703e-06 1.842070e-02 
9.374328e-02 3.386615e-06 2.947052e-02 
1.185148e-01 6.843393e-06 4.714866e-02 
1.499292e-01 1.385564e-05 7.543120e-02 
1.904194e-01 2.838724e-05 1.206793e-01 
2.404331e-01 5.714885e-05 1.930698e-01 
3.040673e-01 1.156085e-04 3.088844e-01 
3.845935e-01 2.339780e-04 4.941713e-01 
4.861592e-01 4.727663e-04 7.906043e-01 
6.136177e-01 9.511141e-04 1.264855e+00 
7.744963e-01 1.914073e-03 2.023590e+00 
9.756374e-01 3.831270e-03 3.237458e+00 
1.224531e+00 7.591261e-03 5.179475e+00 
1.532695e+00 1.493608e-02 8.286428e+00 
1.909183e+00 2.902060e-02 1.325711e+01 
2.352491e+00 5.475101e-02 2.120951e+01 
2.864636e+00 1.001444e-01 3.393222e+01 
3.421940e+00 1.741101e-01 5.428675e+01 
3.985198e+00 2.832653e-01 8.685114e+01 
4.500229e+00 4.256119e-01 1.389495e+02 
4.899075e+00 5.825998e-01 2.222996e+02 
5.145140e+00 7.290464e-01 3.556480e+02 
5.224731e+00 8.394333e-01 5.689866e+02 
5.159142e+00 9.016217e-01 9.102982e+02 
4.989981e+00 9.178756e-01 1.456348e+03 
4.759994e+00 8.981353e-01 2.329952e+03 
4.515238e+00 8.572355e-01 3.727594e+03 
4.281854e+00 8.054951e-01 5.963623e+03 
4.083487e+00 7.523028e-01 9.540955e+03 
3.929117e+00 7.029103e-01 1.526418e+04 
3.826652e+00 6.616905e-01 2.442053e+04 
3.781540e+00 6.319607e-01 3.906940e+04 
3.787884e+00 6.147352e-01 6.250552e+04 
3.833774e+00 6.096861e-01 1.000000e+05 


==> anc/TOV-Output-e0-1096.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.691442e-03 1.991125e-11 1.000000e-05 
2.112668e-03 3.879904e-11 1.599859e-05 
2.737616e-03 8.441992e-11 2.559548e-05 
3.490884e-03 1.750386e-10 4.094915e-05 
4.427151e-03 3.570266e-10 6.551286e-05 
5.555654e-03 7.055587e-10 1.048113e-04 
7.032931e-03 1.431319e-09 1.676833e-04 
8.828669e-03 2.831479e-09 2.682696e-04 
1.131914e-02 5.967158e-09 4.291934e-04 
1.423178e-02 1.186057e-08 6.866488e-04 
1.786498e-02 2.346040e-08 1.098541e-03 
2.282538e-02 4.893080e-08 1.757511e-03 
2.899794e-02 1.003298e-07 2.811769e-03 
3.668398e-02 2.031229e-07 4.498433e-03 
4.614257e-02 4.042372e-07 7.196857e-03 
5.868703e-02 8.316860e-07 1.151395e-02 
7.393383e-02 1.662900e-06 1.842070e-02 
9.367256e-02 3.382042e-06 2.947052e-02 
1.184554e-01 6.839359e-06 4.714866e-02 
1.504014e-01 1.399973e-05 7.543120e-02 
1.900743e-01 2.825894e-05 1.206793e-01 
2.398030e-01 5.675252e-05 1.930698e-01 
3.040094e-01 1.156478e-04 3.088844e-01 
3.833478e-01 2.319242e-04 4.941713e-01 
4.857901e-01 4.721205e-04 7.906043e-01 
6.129161e-01 9.487205e-04 1.264855e+00 
7.722508e-01 1.899226e-03 2.023590e+00 
9.746396e-01 3.823009e-03 3.237458e+00 
1.223778e+00 7.584107e-03 5.179475e+00 
1.532163e+00 1.493382e-02 8.286428e+00 
1.908160e+00 2.899962e-02 1.325711e+01 
2.352862e+00 5.482212e-02 2.120951e+01 
2.861938e+00 9.995110e-02 3.393222e+01 
3.419882e+00 1.739418e-01 5.428675e+01 
3.983510e+00 2.831237e-01 8.685114e+01 
4.497308e+00 4.251288e-01 1.389495e+02 
4.898881e+00 5.828233e-01 2.222996e+02 
5.144229e+00 7.290299e-01 3.556480e+02 
5.222718e+00 8.390070e-01 5.689866e+02 
5.155229e+00 9.005451e-01 9.102982e+02 
4.985783e+00 9.167505e-01 1.456348e+03 
4.758994e+00 8.979844e-01 2.329952e+03 
4.515325e+00 8.573596e-01 3.727594e+03 
4.280826e+00 8.053451e-01 5.963623e+03 
4.081332e+00 7.519296e-01 9.540955e+03 
3.925951e+00 7.023693e-01 1.526418e+04 
3.825679e+00 6.615721e-01 2.442053e+04 
3.781760e+00 6.320557e-01 3.906940e+04 
3.787583e+00 6.147387e-01 6.250552e+04 
3.832264e+00 6.094716e-01 1.000000e+05 


==> anc/TOV-Output-e0-1097.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.724991e-03 2.113898e-11 1.000000e-05 
2.154859e-03 4.120786e-11 1.599859e-05 
2.725690e-03 8.339746e-11 2.559548e-05 
3.483002e-03 1.740142e-10 4.094915e-05 
4.329274e-03 3.341709e-10 6.551286e-05 
5.546160e-03 7.025879e-10 1.048113e-04 
7.036247e-03 1.434653e-09 1.676833e-04 
8.797916e-03 2.804550e-09 2.682696e-04 
1.124084e-02 5.849517e-09 4.291934e-04 
1.429960e-02 1.204191e-08 6.866488e-04 
1.792956e-02 2.373739e-08 1.098541e-03 
2.270445e-02 4.820113e-08 1.757511e-03 
2.882033e-02 9.858750e-08 2.811769e-03 
3.655957e-02 2.012468e-07 4.498433e-03 
4.644802e-02 4.126944e-07 7.196857e-03 
5.826445e-02 8.145921e-07 1.151395e-02 
7.409557e-02 1.675364e-06 1.842070e-02 
9.397215e-02 3.417710e-06 2.947052e-02 
1.187284e-01 6.893036e-06 4.714866e-02 
1.502703e-01 1.397589e-05 7.543120e-02 
1.894212e-01 2.799419e-05 1.206793e-01 
2.403385e-01 5.718561e-05 1.930698e-01 
3.033609e-01 1.150143e-04 3.088844e-01 
3.841280e-01 2.335548e-04 4.941713e-01 
4.852884e-01 4.710886e-04 7.906043e-01 
6.124492e-01 9.474159e-04 1.264855e+00 
7.733148e-01 1.908794e-03 2.023590e+00 
9.741940e-01 3.821220e-03 3.237458e+00 
1.223616e+00 7.587877e-03 5.179475e+00 
1.532335e+00 1.495194e-02 8.286428e+00 
1.905436e+00 2.890227e-02 1.325711e+01 
2.351128e+00 5.474940e-02 2.120951e+01 
2.860395e+00 9.987452e-02 3.393222e+01 
3.417872e+00 1.737802e-01 5.428675e+01 
3.979473e+00 2.825218e-01 8.685114e+01 
4.493062e+00 4.243149e-01 1.389495e+02 
4.895892e+00 5.822185e-01 2.222996e+02 
5.139788e+00 7.278599e-01 3.556480e+02 
5.218403e+00 8.378051e-01 5.689866e+02 
5.152944e+00 9.000024e-01 9.102982e+02 
4.985932e+00 9.169611e-01 1.456348e+03 
4.757941e+00 8.978183e-01 2.329952e+03 
4.511445e+00 8.564841e-01 3.727594e+03 
4.279058e+00 8.050275e-01 5.963623e+03 
4.078491e+00 7.514149e-01 9.540955e+03 
3.925972e+00 7.024353e-01 1.526418e+04 
3.823691e+00 6.612698e-01 2.442053e+04 
3.779620e+00 6.317336e-01 3.906940e+04 
3.785886e+00 6.144950e-01 6.250552e+04 
3.833056e+00 6.096751e-01 1.000000e+05 


==> anc/TOV-Output-e0-1098.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.669127e-03 1.916846e-11 1.000000e-05 
2.178920e-03 4.264253e-11 1.599859e-05 
2.697379e-03 8.089933e-11 2.559548e-05 
3.376248e-03 1.586435e-10 4.094915e-05 
4.338863e-03 3.367031e-10 6.551286e-05 
5.546434e-03 7.033327e-10 1.048113e-04 
7.021197e-03 1.426766e-09 1.676833e-04 
8.858280e-03 2.865283e-09 2.682696e-04 
1.110920e-02 5.651556e-09 4.291934e-04 
1.430627e-02 1.206977e-08 6.866488e-04 
1.789550e-02 2.362388e-08 1.098541e-03 
2.277459e-02 4.869361e-08 1.757511e-03 
2.893340e-02 9.984333e-08 2.811769e-03 
3.652028e-02 2.007816e-07 4.498433e-03 
4.613870e-02 4.048730e-07 7.196857e-03 
5.868937e-02 8.333032e-07 1.151395e-02 
7.401654e-02 1.671532e-06 1.842070e-02 
9.384125e-02 3.406551e-06 2.947052e-02 
1.184904e-01 6.857911e-06 4.714866e-02 
1.496823e-01 1.382508e-05 7.543120e-02 
1.896935e-01 2.814071e-05 1.206793e-01 
2.402029e-01 5.714087e-05 1.930698e-01 
3.025901e-01 1.142440e-04 3.088844e-01 
3.832253e-01 2.321240e-04 4.941713e-01 
4.849123e-01 4.704220e-04 7.906043e-01 
6.120789e-01 9.465581e-04 1.264855e+00 
7.721367e-01 1.901820e-03 2.023590e+00 
9.723951e-01 3.803581e-03 3.237458e+00 
1.221702e+00 7.559271e-03 5.179475e+00 
1.531034e+00 1.492736e-02 8.286428e+00 
1.902821e+00 2.880991e-02 1.325711e+01 
2.347700e+00 5.456109e-02 2.120951e+01 
2.857911e+00 9.970282e-02 3.393222e+01 
3.415944e+00 1.736303e-01 5.428675e+01 
3.977517e+00 2.823274e-01 8.685114e+01 
4.487925e+00 4.232790e-01 1.389495e+02 
4.891335e+00 5.811493e-01 2.222996e+02 
5.139092e+00 7.279133e-01 3.556480e+02 
5.216991e+00 8.375808e-01 5.689866e+02 
5.153919e+00 9.005311e-01 9.102982e+02 
4.984044e+00 9.165454e-01 1.456348e+03 
4.755070e+00 8.971430e-01 2.329952e+03 
4.511040e+00 8.564839e-01 3.727594e+03 
4.276377e+00 8.045028e-01 5.963623e+03 
4.078116e+00 7.514080e-01 9.540955e+03 
3.922823e+00 7.018972e-01 1.526418e+04 
3.823346e+00 6.612649e-01 2.442053e+04 
3.778049e+00 6.315120e-01 3.906940e+04 
3.784241e+00 6.142601e-01 6.250552e+04 
3.828939e+00 6.089872e-01 1.000000e+05 


==> anc/TOV-Output-e0-1099.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.676256e-03 1.943283e-11 1.000000e-05 
2.090834e-03 3.771147e-11 1.599859e-05 
2.650332e-03 7.680955e-11 2.559548e-05 
3.440262e-03 1.679922e-10 4.094915e-05 
4.384037e-03 3.476459e-10 6.551286e-05 
5.456781e-03 6.703850e-10 1.048113e-04 
6.921530e-03 1.368110e-09 1.676833e-04 
8.817685e-03 2.828645e-09 2.682696e-04 
1.125104e-02 5.876152e-09 4.291934e-04 
1.417286e-02 1.174593e-08 6.866488e-04 
1.796042e-02 2.390368e-08 1.098541e-03 
2.276618e-02 4.868398e-08 1.757511e-03 
2.879010e-02 9.845679e-08 2.811769e-03 
3.633339e-02 1.978949e-07 4.498433e-03 
4.615383e-02 4.056406e-07 7.196857e-03 
5.818571e-02 8.127731e-07 1.151395e-02 
7.390444e-02 1.665463e-06 1.842070e-02 
9.318293e-02 3.338399e-06 2.947052e-02 
1.184842e-01 6.863071e-06 4.714866e-02 
1.494189e-01 1.376473e-05 7.543120e-02 
1.897128e-01 2.817490e-05 1.206793e-01 
2.390551e-01 5.637706e-05 1.930698e-01 
3.021960e-01 1.139018e-04 3.088844e-01 
3.833478e-01 2.325576e-04 4.941713e-01 
4.836686e-01 4.672384e-04 7.906043e-01 
6.118555e-01 9.463801e-04 1.264855e+00 
7.711564e-01 1.896312e-03 2.023590e+00 
9.713241e-01 3.794476e-03 3.237458e+00 
1.220632e+00 7.546234e-03 5.179475e+00 
1.528586e+00 1.486957e-02 8.286428e+00 
1.901210e+00 2.876260e-02 1.325711e+01 
2.346611e+00 5.453235e-02 2.120951e+01 
2.854900e+00 9.947789e-02 3.393222e+01 
3.410660e+00 1.729966e-01 5.428675e+01 
3.975451e+00 2.821111e-01 8.685114e+01 
4.486885e+00 4.232644e-01 1.389495e+02 
4.889409e+00 5.808587e-01 2.222996e+02 
5.134873e+00 7.268153e-01 3.556480e+02 
5.216455e+00 8.376515e-01 5.689866e+02 
5.149843e+00 8.993995e-01 9.102982e+02 
4.982040e+00 9.160938e-01 1.456348e+03 
4.756096e+00 8.975592e-01 2.329952e+03 
4.508994e+00 8.560699e-01 3.727594e+03 
4.277717e+00 8.048894e-01 5.963623e+03 
4.077141e+00 7.512773e-01 9.540955e+03 
3.922926e+00 7.019787e-01 1.526418e+04 
3.821492e+00 6.609869e-01 2.442053e+04 
3.775932e+00 6.311938e-01 3.906940e+04 
3.782027e+00 6.139245e-01 6.250552e+04 
3.829038e+00 6.090646e-01 1.000000e+05 


==> anc/TOV-Output-e0-11.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.068256e-03 5.376321e-12 1.000000e-08 
6.405562e-03 1.085379e-11 1.450829e-08 
7.657184e-03 1.854030e-11 2.104904e-08 
9.132796e-03 3.145726e-11 3.053856e-08 
1.098812e-02 5.478721e-11 4.430621e-08 
1.359652e-02 1.037988e-10 6.428073e-08 
1.654323e-02 1.869695e-10 9.326033e-08 
1.971370e-02 3.163835e-10 1.353048e-07 
2.314613e-02 5.120881e-10 1.963041e-07 
2.858975e-02 9.650294e-10 2.848036e-07 
3.461422e-02 1.712669e-09 4.132012e-07 
4.105160e-02 2.856931e-09 5.994843e-07 
5.066452e-02 5.370583e-09 8.697490e-07 
6.057600e-02 9.179339e-09 1.261857e-06 
7.223673e-02 1.556624e-08 1.830738e-06 
8.876806e-02 2.888550e-08 2.656088e-06 
1.067283e-01 5.020512e-08 3.853529e-06 
1.282216e-01 8.705495e-08 5.590810e-06 
1.543951e-01 1.519884e-07 8.111308e-06 
1.856543e-01 2.642563e-07 1.176812e-05 
2.223580e-01 4.540132e-07 1.707353e-05 
2.713701e-01 8.252717e-07 2.477076e-05 
3.261261e-01 1.432412e-06 3.593814e-05 
3.939210e-01 2.524292e-06 5.214008e-05 
4.722357e-01 4.349003e-06 7.564633e-05 
5.675923e-01 7.551350e-06 1.097499e-04 
6.847160e-01 1.325711e-05 1.592283e-04 
8.292335e-01 2.354785e-05 2.310130e-04 
9.962879e-01 4.083950e-05 3.351603e-04 
1.200278e+00 7.141322e-05 4.862602e-04 
1.442174e+00 1.238788e-04 7.054802e-04 
1.740190e+00 2.176452e-04 1.023531e-03 
2.094524e+00 3.795229e-04 1.484968e-03 
2.528871e+00 6.680262e-04 2.154435e-03 
3.042150e+00 1.163060e-03 3.125716e-03 
3.663639e+00 2.031731e-03 4.534879e-03 
4.412517e+00 3.550462e-03 6.579332e-03 
5.308693e+00 6.184869e-03 9.545485e-03 
6.382516e+00 1.075350e-02 1.384886e-02 
7.685824e+00 1.879048e-02 2.009233e-02 
9.214183e+00 3.240951e-02 2.915053e-02 
1.106455e+01 5.619761e-02 4.229243e-02 
1.324574e+01 9.661353e-02 6.135907e-02 
1.579635e+01 1.643529e-01 8.902151e-02 
1.876472e+01 2.766947e-01 1.291550e-01 
2.219385e+01 4.605975e-01 1.873817e-01 
2.605630e+01 7.518291e-01 2.718588e-01 
3.025910e+01 1.192021e+00 3.944206e-01 
3.473223e+01 1.833408e+00 5.722368e-01 
3.920324e+01 2.698545e+00 8.302176e-01 
4.336835e+01 3.770088e+00 1.204504e+00 
4.697750e+01 4.992132e+00 1.747528e+00 
4.971977e+01 6.234401e+00 2.535364e+00 
5.143643e+01 7.356393e+00 3.678380e+00 
5.212131e+01 8.246738e+00 5.336699e+00 
5.185422e+01 8.834250e+00 7.742637e+00 
5.081554e+01 9.111714e+00 1.123324e+01 
4.929517e+01 9.139018e+00 1.629751e+01 
4.744695e+01 8.956064e+00 2.364489e+01 
4.550171e+01 8.639649e+00 3.430469e+01 
4.360548e+01 8.245639e+00 4.977024e+01 
4.189210e+01 7.825357e+00 7.220809e+01 
4.038987e+01 7.403339e+00 1.047616e+02 
3.920089e+01 7.016917e+00 1.519911e+02 
3.838282e+01 6.689810e+00 2.205131e+02 
3.786259e+01 6.420191e+00 3.199267e+02 
3.771902e+01 6.233129e+00 4.641589e+02 
3.784130e+01 6.118773e+00 6.734151e+02 
3.822600e+01 6.084798e+00 9.770100e+02 
3.877360e+01 6.118848e+00 1.417474e+03 
3.937250e+01 6.201410e+00 2.056512e+03 
3.996385e+01 6.317556e+00 2.983647e+03 
4.044576e+01 6.439563e+00 4.328761e+03 
4.084391e+01 6.562820e+00 6.280291e+03 
4.108905e+01 6.663378e+00 9.111628e+03 
4.120347e+01 6.737424e+00 1.321941e+04 
4.118852e+01 6.779187e+00 1.917910e+04 
4.114069e+01 6.805346e+00 2.782559e+04 
4.101526e+01 6.804916e+00 4.037017e+04 
4.085888e+01 6.787721e+00 5.857021e+04 
4.073672e+01 6.768340e+00 8.497534e+04 
4.058586e+01 6.735531e+00 1.232847e+05 
4.047641e+01 6.705755e+00 1.788650e+05 
4.040507e+01 6.680364e+00 2.595024e+05 
4.033849e+01 6.654513e+00 3.764936e+05 
4.032109e+01 6.638778e+00 5.462277e+05 
4.030490e+01 6.624687e+00 7.924829e+05 
4.034642e+01 6.624415e+00 1.149757e+06 
4.034898e+01 6.618848e+00 1.668101e+06 
4.040667e+01 6.627006e+00 2.420128e+06 
4.044148e+01 6.632877e+00 3.511192e+06 
4.048470e+01 6.642357e+00 5.094138e+06 
4.049682e+01 6.646882e+00 7.390722e+06 
4.050944e+01 6.652321e+00 1.072267e+07 
4.054830e+01 6.663421e+00 1.555676e+07 
4.053554e+01 6.663905e+00 2.257020e+07 
4.054300e+01 6.668114e+00 3.274549e+07 
4.052795e+01 6.667149e+00 4.750810e+07 
4.051855e+01 6.666674e+00 6.892612e+07 
4.051308e+01 6.666349e+00 1.000000e+08 


==> anc/TOV-Output-e0-110.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.173081e-03 5.716858e-11 1.000000e-06 
7.195462e-03 1.538458e-10 1.757511e-06 
9.385763e-03 3.414431e-10 3.088844e-06 
1.227510e-02 7.638092e-10 5.428675e-06 
1.667191e-02 1.913665e-09 9.540955e-06 
2.177266e-02 4.262302e-09 1.676833e-05 
2.942432e-02 1.052032e-08 2.947052e-05 
3.894144e-02 2.438630e-08 5.179475e-05 
5.170621e-02 5.708711e-08 9.102982e-05 
6.825588e-02 1.313199e-07 1.599859e-04 
9.139675e-02 3.152849e-07 2.811769e-04 
1.209988e-01 7.315682e-07 4.941713e-04 
1.593329e-01 1.670437e-06 8.685114e-04 
2.123266e-01 3.953033e-06 1.526418e-03 
2.814808e-01 9.210199e-06 2.682696e-03 
3.732018e-01 2.146663e-05 4.714866e-03 
4.965071e-01 5.055055e-05 8.286428e-03 
6.570087e-01 1.171368e-04 1.456348e-02 
8.711191e-01 2.730647e-04 2.559548e-02 
1.154326e+00 6.354946e-04 4.498433e-02 
1.529269e+00 1.478226e-03 7.906043e-02 
2.023644e+00 3.427493e-03 1.389495e-01 
2.673043e+00 7.908472e-03 2.442053e-01 
3.522149e+00 1.812894e-02 4.291934e-01 
4.619535e+00 4.104568e-02 7.543120e-01 
6.006592e+00 9.078464e-02 1.325711e+00 
7.716754e+00 1.945234e-01 2.329952e+00 
9.719404e+00 3.955610e-01 4.094915e+00 
1.185376e+01 7.387994e-01 7.196857e+00 
1.387317e+01 1.240169e+00 1.264855e+01 
1.544909e+01 1.833997e+00 2.222996e+01 
1.632712e+01 2.379184e+00 3.906940e+01 
1.645200e+01 2.743698e+00 6.866488e+01 
1.599069e+01 2.890066e+00 1.206793e+02 
1.518310e+01 2.855072e+00 2.120951e+02 
1.425409e+01 2.706294e+00 3.727594e+02 
1.338473e+01 2.510091e+00 6.551286e+02 
1.267544e+01 2.310454e+00 1.151395e+03 
1.218272e+01 2.136740e+00 2.023590e+03 
1.195489e+01 2.011815e+00 3.556480e+03 
1.195545e+01 1.940804e+00 6.250552e+03 
1.214176e+01 1.926052e+00 1.098541e+04 
1.242008e+01 1.956092e+00 1.930698e+04 
1.269647e+01 2.011510e+00 3.393222e+04 
1.290147e+01 2.070308e+00 5.963623e+04 
1.300488e+01 2.115572e+00 1.048113e+05 
1.302666e+01 2.142706e+00 1.842070e+05 
1.299485e+01 2.152629e+00 3.237458e+05 
1.292928e+01 2.147978e+00 5.689866e+05 
1.285802e+01 2.135397e+00 1.000000e+06 


==> anc/TOV-Output-e0-1100.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.683903e-03 1.971789e-11 1.000000e-05 
2.134349e-03 4.015186e-11 1.599859e-05 
2.733593e-03 8.435509e-11 2.559548e-05 
3.378287e-03 1.592205e-10 4.094915e-05 
4.350908e-03 3.401334e-10 6.551286e-05 
5.517864e-03 6.937815e-10 1.048113e-04 
6.993830e-03 1.412716e-09 1.676833e-04 
8.912496e-03 2.923531e-09 2.682696e-04 
1.130179e-02 5.961442e-09 4.291934e-04 
1.407058e-02 1.150393e-08 6.866488e-04 
1.795453e-02 2.390187e-08 1.098541e-03 
2.268713e-02 4.822246e-08 1.757511e-03 
2.877383e-02 9.837936e-08 2.811769e-03 
3.651171e-02 2.010057e-07 4.498433e-03 
4.617835e-02 4.066570e-07 7.196857e-03 
5.830018e-02 8.183234e-07 1.151395e-02 
7.375460e-02 1.656860e-06 1.842070e-02 
9.314846e-02 3.337729e-06 2.947052e-02 
1.183236e-01 6.841420e-06 4.714866e-02 
1.494976e-01 1.379903e-05 7.543120e-02 
1.895577e-01 2.813144e-05 1.206793e-01 
2.394852e-01 5.673336e-05 1.930698e-01 
3.024915e-01 1.143400e-04 3.088844e-01 
3.824795e-01 2.311914e-04 4.941713e-01 
4.839699e-01 4.685360e-04 7.906043e-01 
6.108756e-01 9.426989e-04 1.264855e+00 
7.710354e-01 1.897131e-03 2.023590e+00 
9.698178e-01 3.780300e-03 3.237458e+00 
1.220936e+00 7.558573e-03 5.179475e+00 
1.526852e+00 1.483248e-02 8.286428e+00 
1.899032e+00 2.868991e-02 1.325711e+01 
2.342564e+00 5.430215e-02 2.120951e+01 
2.853741e+00 9.943982e-02 3.393222e+01 
3.408167e+00 1.727653e-01 5.428675e+01 
3.970587e+00 2.813477e-01 8.685114e+01 
4.483762e+00 4.227306e-01 1.389495e+02 
4.886468e+00 5.802675e-01 2.222996e+02 
5.134229e+00 7.268848e-01 3.556480e+02 
5.212102e+00 8.364360e-01 5.689866e+02 
5.148294e+00 8.990982e-01 9.102982e+02 
4.980871e+00 9.158989e-01 1.456348e+03 
4.753771e+00 8.970361e-01 2.329952e+03 
4.507728e+00 8.558526e-01 3.727594e+03 
4.273389e+00 8.039911e-01 5.963623e+03 
4.075599e+00 7.510295e-01 9.540955e+03 
3.919319e+00 7.013527e-01 1.526418e+04 
3.820150e+00 6.608013e-01 2.442053e+04 
3.773186e+00 6.307644e-01 3.906940e+04 
3.780449e+00 6.137014e-01 6.250552e+04 
3.826597e+00 6.086806e-01 1.000000e+05 


==> anc/TOV-Output-e0-1101.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.680806e-03 1.962713e-11 1.000000e-05 
2.165627e-03 4.198125e-11 1.599859e-05 
2.715124e-03 8.273198e-11 2.559548e-05 
3.361585e-03 1.570134e-10 4.094915e-05 
4.402390e-03 3.526710e-10 6.551286e-05 
5.515476e-03 6.935109e-10 1.048113e-04 
7.044910e-03 1.445209e-09 1.676833e-04 
8.935275e-03 2.948683e-09 2.682696e-04 
1.121048e-02 5.823407e-09 4.291934e-04 
1.426388e-02 1.199547e-08 6.866488e-04 
1.796961e-02 2.398395e-08 1.098541e-03 
2.278544e-02 4.889643e-08 1.757511e-03 
2.856675e-02 9.635813e-08 2.811769e-03 
3.639838e-02 1.993208e-07 4.498433e-03 
4.592246e-02 4.002977e-07 7.196857e-03 
5.802271e-02 8.074281e-07 1.151395e-02 
7.365440e-02 1.651617e-06 1.842070e-02 
9.354660e-02 3.383783e-06 2.947052e-02 
1.180161e-01 6.794397e-06 4.714866e-02 
1.493509e-01 1.377096e-05 7.543120e-02 
1.891912e-01 2.799400e-05 1.206793e-01 
2.388266e-01 5.631778e-05 1.930698e-01 
3.023776e-01 1.143145e-04 3.088844e-01 
3.825959e-01 2.316125e-04 4.941713e-01 
4.834898e-01 4.675674e-04 7.906043e-01 
6.108448e-01 9.434086e-04 1.264855e+00 
7.693578e-01 1.886500e-03 2.023590e+00 
9.696611e-01 3.781861e-03 3.237458e+00 
1.218557e+00 7.521404e-03 5.179475e+00 
1.526061e+00 1.482264e-02 8.286428e+00 
1.900120e+00 2.876323e-02 1.325711e+01 
2.342815e+00 5.436442e-02 2.120951e+01 
2.852345e+00 9.937783e-02 3.393222e+01 
3.404667e+00 1.723890e-01 5.428675e+01 
3.968992e+00 2.812231e-01 8.685114e+01 
4.481925e+00 4.225171e-01 1.389495e+02 
4.881483e+00 5.790714e-01 2.222996e+02 
5.130069e+00 7.258058e-01 3.556480e+02 
5.209878e+00 8.359373e-01 5.689866e+02 
5.145366e+00 8.983434e-01 9.102982e+02 
4.978675e+00 9.153879e-01 1.456348e+03 
4.750432e+00 8.962287e-01 2.329952e+03 
4.507710e+00 8.559496e-01 3.727594e+03 
4.273201e+00 8.040312e-01 5.963623e+03 
4.072321e+00 7.504242e-01 9.540955e+03 
3.917706e+00 7.011071e-01 1.526418e+04 
3.818606e+00 6.605792e-01 2.442053e+04 
3.771845e+00 6.305831e-01 3.906940e+04 
3.779231e+00 6.135420e-01 6.250552e+04 
3.823793e+00 6.082309e-01 1.000000e+05 


==> anc/TOV-Output-e0-1102.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.670193e-03 1.927518e-11 1.000000e-05 
2.079821e-03 3.722002e-11 1.599859e-05 
2.663191e-03 7.814577e-11 2.559548e-05 
3.373541e-03 1.588387e-10 4.094915e-05 
4.338153e-03 3.377639e-10 6.551286e-05 
5.537415e-03 7.024571e-10 1.048113e-04 
7.028800e-03 1.436621e-09 1.676833e-04 
8.717254e-03 2.740550e-09 2.682696e-04 
1.119254e-02 5.800757e-09 4.291934e-04 
1.424463e-02 1.195783e-08 6.866488e-04 
1.799455e-02 2.410583e-08 1.098541e-03 
2.257946e-02 4.762558e-08 1.757511e-03 
2.875763e-02 9.839188e-08 2.811769e-03 
3.646304e-02 2.005669e-07 4.498433e-03 
4.621182e-02 4.082830e-07 7.196857e-03 
5.835496e-02 8.221240e-07 1.151395e-02 
7.351405e-02 1.643685e-06 1.842070e-02 
9.302036e-02 3.330021e-06 2.947052e-02 
1.181002e-01 6.815107e-06 4.714866e-02 
1.493763e-01 1.379049e-05 7.543120e-02 
1.884620e-01 2.769673e-05 1.206793e-01 
2.385376e-01 5.616454e-05 1.930698e-01 
3.025617e-01 1.146273e-04 3.088844e-01 
3.824306e-01 2.315221e-04 4.941713e-01 
4.819249e-01 4.634649e-04 7.906043e-01 
6.087730e-01 9.346983e-04 1.264855e+00 
7.694747e-01 1.889058e-03 2.023590e+00 
9.687487e-01 3.774610e-03 3.237458e+00 
1.216720e+00 7.494274e-03 5.179475e+00 
1.523951e+00 1.477472e-02 8.286428e+00 
1.895814e+00 2.859540e-02 1.325711e+01 
2.340969e+00 5.428397e-02 2.120951e+01 
2.847396e+00 9.895761e-02 3.393222e+01 
3.404939e+00 1.725553e-01 5.428675e+01 
3.963809e+00 2.803979e-01 8.685114e+01 
4.478027e+00 4.217897e-01 1.389495e+02 
4.881327e+00 5.793037e-01 2.222996e+02 
5.127195e+00 7.251468e-01 3.556480e+02 
5.208009e+00 8.355581e-01 5.689866e+02 
5.143354e+00 8.978893e-01 9.102982e+02 
4.976087e+00 9.147557e-01 1.456348e+03 
4.750471e+00 8.963681e-01 2.329952e+03 
4.503831e+00 8.550729e-01 3.727594e+03 
4.272999e+00 8.040678e-01 5.963623e+03 
4.070574e+00 7.501340e-01 9.540955e+03 
3.917755e+00 7.011781e-01 1.526418e+04 
3.817969e+00 6.605212e-01 2.442053e+04 
3.770314e+00 6.303682e-01 3.906940e+04 
3.777797e+00 6.133444e-01 6.250552e+04 
3.823751e+00 6.082826e-01 1.000000e+05 


==> anc/TOV-Output-e0-1103.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.682428e-03 1.971979e-11 1.000000e-05 
2.148518e-03 4.106857e-11 1.599859e-05 
2.688512e-03 8.046893e-11 2.559548e-05 
3.368046e-03 1.582072e-10 4.094915e-05 
4.261030e-03 3.203585e-10 6.551286e-05 
5.537944e-03 7.032958e-10 1.048113e-04 
6.973077e-03 1.403996e-09 1.676833e-04 
8.799686e-03 2.821591e-09 2.682696e-04 
1.113981e-02 5.724354e-09 4.291934e-04 
1.424174e-02 1.196139e-08 6.866488e-04 
1.785688e-02 2.357813e-08 1.098541e-03 
2.263767e-02 4.803836e-08 1.757511e-03 
2.878180e-02 9.872967e-08 2.811769e-03 
3.608553e-02 1.945781e-07 4.498433e-03 
4.590005e-02 4.004381e-07 7.196857e-03 
5.828569e-02 8.199434e-07 1.151395e-02 
7.374901e-02 1.661001e-06 1.842070e-02 
9.287760e-02 3.317721e-06 2.947052e-02 
1.176885e-01 6.750218e-06 4.714866e-02 
1.488288e-01 1.365181e-05 7.543120e-02 
1.883977e-01 2.769348e-05 1.206793e-01 
2.390339e-01 5.656705e-05 1.930698e-01 
3.020536e-01 1.141543e-04 3.088844e-01 
3.820097e-01 2.309680e-04 4.941713e-01 
4.826808e-01 4.660684e-04 7.906043e-01 
6.094272e-01 9.385572e-04 1.264855e+00 
7.686543e-01 1.884729e-03 2.023590e+00 
9.673025e-01 3.761153e-03 3.237458e+00 
1.216907e+00 7.504357e-03 5.179475e+00 
1.523173e+00 1.476524e-02 8.286428e+00 
1.896332e+00 2.864310e-02 1.325711e+01 
2.339325e+00 5.421723e-02 2.120951e+01 
2.846294e+00 9.892500e-02 3.393222e+01 
3.400647e+00 1.720650e-01 5.428675e+01 
3.963641e+00 2.805515e-01 8.685114e+01 
4.474324e+00 4.211111e-01 1.389495e+02 
4.878059e+00 5.786153e-01 2.222996e+02 
5.125074e+00 7.247331e-01 3.556480e+02 
5.207460e+00 8.356236e-01 5.689866e+02 
5.141121e+00 8.973626e-01 9.102982e+02 
4.974377e+00 9.143938e-01 1.456348e+03 
4.748022e+00 8.958095e-01 2.329952e+03 
4.503435e+00 8.550745e-01 3.727594e+03 
4.271161e+00 8.037336e-01 5.963623e+03 
4.069779e+00 7.500400e-01 9.540955e+03 
3.915598e+00 7.008282e-01 1.526418e+04 
3.814360e+00 6.599251e-01 2.442053e+04 
3.768768e+00 6.301506e-01 3.906940e+04 
3.775955e+00 6.130744e-01 6.250552e+04 
3.819681e+00 6.076027e-01 1.000000e+05 


==> anc/TOV-Output-e0-1104.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.644566e-03 1.843486e-11 1.000000e-05 
2.169664e-03 4.233149e-11 1.599859e-05 
2.642431e-03 7.647100e-11 2.559548e-05 
3.453656e-03 1.707352e-10 4.094915e-05 
4.260687e-03 3.205715e-10 6.551286e-05 
5.509206e-03 6.930316e-10 1.048113e-04 
6.864584e-03 1.340691e-09 1.676833e-04 
8.842339e-03 2.865415e-09 2.682696e-04 
1.125590e-02 5.910537e-09 4.291934e-04 
1.422796e-02 1.193751e-08 6.866488e-04 
1.800784e-02 2.420310e-08 1.098541e-03 
2.267910e-02 4.834644e-08 1.757511e-03 
2.859033e-02 9.686010e-08 2.811769e-03 
3.615080e-02 1.958132e-07 4.498433e-03 
4.589798e-02 4.007468e-07 7.196857e-03 
5.820508e-02 8.172864e-07 1.151395e-02 
7.353615e-02 1.648153e-06 1.842070e-02 
9.338897e-02 3.375879e-06 2.947052e-02 
1.180775e-01 6.823549e-06 4.714866e-02 
1.489328e-01 1.369284e-05 7.543120e-02 
1.883033e-01 2.767695e-05 1.206793e-01 
2.382200e-01 5.604201e-05 1.930698e-01 
3.011317e-01 1.132151e-04 3.088844e-01 
3.806070e-01 2.286409e-04 4.941713e-01 
4.818044e-01 4.639553e-04 7.906043e-01 
6.077189e-01 9.315364e-04 1.264855e+00 
7.680632e-01 1.882084e-03 2.023590e+00 
9.680056e-01 3.772701e-03 3.237458e+00 
1.215363e+00 7.482629e-03 5.179475e+00 
1.520605e+00 1.470418e-02 8.286428e+00 
1.893148e+00 2.852551e-02 1.325711e+01 
2.336917e+00 5.409859e-02 2.120951e+01 
2.843566e+00 9.872871e-02 3.393222e+01 
3.399223e+00 1.719871e-01 5.428675e+01 
3.959528e+00 2.799352e-01 8.685114e+01 
4.473101e+00 4.210496e-01 1.389495e+02 
4.874380e+00 5.778051e-01 2.222996e+02 
5.122085e+00 7.240359e-01 3.556480e+02 
5.204913e+00 8.350155e-01 5.689866e+02 
5.140813e+00 8.974684e-01 9.102982e+02 
4.973040e+00 9.141463e-01 1.456348e+03 
4.744517e+00 8.949548e-01 2.329952e+03 
4.500198e+00 8.543591e-01 3.727594e+03 
4.267066e+00 8.028869e-01 5.963623e+03 
4.068388e+00 7.498229e-01 9.540955e+03 
3.913483e+00 7.004863e-01 1.526418e+04 
3.812149e+00 6.595818e-01 2.442053e+04 
3.768474e+00 6.301542e-01 3.906940e+04 
3.772525e+00 6.125228e-01 6.250552e+04 
3.818161e+00 6.073859e-01 1.000000e+05 


==> anc/TOV-Output-e0-1105.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.651082e-03 1.867174e-11 1.000000e-05 
2.149333e-03 4.118987e-11 1.599859e-05 
2.641647e-03 7.647217e-11 2.559548e-05 
3.348423e-03 1.557400e-10 4.094915e-05 
4.367738e-03 3.456599e-10 6.551286e-05 
5.414004e-03 6.583169e-10 1.048113e-04 
6.979107e-03 1.410194e-09 1.676833e-04 
8.827970e-03 2.854052e-09 2.682696e-04 
1.106906e-02 5.626156e-09 4.291934e-04 
1.399293e-02 1.136595e-08 6.866488e-04 
1.789812e-02 2.378494e-08 1.098541e-03 
2.273843e-02 4.877098e-08 1.757511e-03 
2.852516e-02 9.628637e-08 2.811769e-03 
3.602523e-02 1.939554e-07 4.498433e-03 
4.576499e-02 3.976333e-07 7.196857e-03 
5.796271e-02 8.078502e-07 1.151395e-02 
7.345379e-02 1.644110e-06 1.842070e-02 
9.290603e-02 3.326788e-06 2.947052e-02 
1.177318e-01 6.769917e-06 4.714866e-02 
1.490763e-01 1.374488e-05 7.543120e-02 
1.885954e-01 2.783110e-05 1.206793e-01 
2.383867e-01 5.621054e-05 1.930698e-01 
3.017212e-01 1.139840e-04 3.088844e-01 
3.808617e-01 2.293071e-04 4.941713e-01 
4.805419e-01 4.607363e-04 7.906043e-01 
6.073906e-01 9.308677e-04 1.264855e+00 
7.662421e-01 1.870435e-03 2.023590e+00 
9.672863e-01 3.767689e-03 3.237458e+00 
1.215082e+00 7.484090e-03 5.179475e+00 
1.521345e+00 1.473836e-02 8.286428e+00 
1.891782e+00 2.848906e-02 1.325711e+01 
2.334414e+00 5.397355e-02 2.120951e+01 
2.840552e+00 9.850374e-02 3.393222e+01 
3.397059e+00 1.718027e-01 5.428675e+01 
3.956397e+00 2.795105e-01 8.685114e+01 
4.469508e+00 4.203981e-01 1.389495e+02 
4.871381e+00 5.771959e-01 2.222996e+02 
5.118916e+00 7.232797e-01 3.556480e+02 
5.199406e+00 8.334095e-01 5.689866e+02 
5.137425e+00 8.965610e-01 9.102982e+02 
4.970114e+00 9.134094e-01 1.456348e+03 
4.744568e+00 8.950972e-01 2.329952e+03 
4.500490e+00 8.545338e-01 3.727594e+03 
4.265731e+00 8.026660e-01 5.963623e+03 
4.065984e+00 7.493971e-01 9.540955e+03 
3.913261e+00 7.005055e-01 1.526418e+04 
3.811507e+00 6.595225e-01 2.442053e+04 
3.766992e+00 6.299477e-01 3.906940e+04 
3.769724e+00 6.120828e-01 6.250552e+04 
3.816676e+00 6.071753e-01 1.000000e+05 


==> anc/TOV-Output-e0-1106.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.679916e-03 1.968495e-11 1.000000e-05 
2.130186e-03 4.013511e-11 1.599859e-05 
2.679303e-03 7.986149e-11 2.559548e-05 
3.445780e-03 1.698770e-10 4.094915e-05 
4.252626e-03 3.193329e-10 6.551286e-05 
5.421698e-03 6.617256e-10 1.048113e-04 
6.938319e-03 1.386867e-09 1.676833e-04 
8.839393e-03 2.867738e-09 2.682696e-04 
1.101835e-02 5.554206e-09 4.291934e-04 
1.398800e-02 1.136420e-08 6.866488e-04 
1.796808e-02 2.408671e-08 1.098541e-03 
2.266794e-02 4.836256e-08 1.757511e-03 
2.843610e-02 9.547365e-08 2.811769e-03 
3.634303e-02 1.993138e-07 4.498433e-03 
4.593214e-02 4.023699e-07 7.196857e-03 
5.798403e-02 8.094739e-07 1.151395e-02 
7.343853e-02 1.644572e-06 1.842070e-02 
9.321470e-02 3.363097e-06 2.947052e-02 
1.176236e-01 6.757374e-06 4.714866e-02 
1.483756e-01 1.356426e-05 7.543120e-02 
1.882510e-01 2.770398e-05 1.206793e-01 
2.374850e-01 5.562549e-05 1.930698e-01 
3.014214e-01 1.137475e-04 3.088844e-01 
3.809379e-01 2.296520e-04 4.941713e-01 
4.806154e-01 4.613632e-04 7.906043e-01 
6.074530e-01 9.319919e-04 1.264855e+00 
7.658026e-01 1.868900e-03 2.023590e+00 
9.662082e-01 3.758500e-03 3.237458e+00 
1.213401e+00 7.459836e-03 5.179475e+00 
1.520272e+00 1.472032e-02 8.286428e+00 
1.890996e+00 2.847838e-02 1.325711e+01 
2.330803e+00 5.377353e-02 2.120951e+01 
2.839451e+00 9.847097e-02 3.393222e+01 
3.393801e+00 1.714610e-01 5.428675e+01 
3.953329e+00 2.790980e-01 8.685114e+01 
4.465305e+00 4.195952e-01 1.389495e+02 
4.870388e+00 5.771793e-01 2.222996e+02 
5.118362e+00 7.233767e-01 3.556480e+02 
5.198140e+00 8.332323e-01 5.689866e+02 
5.135087e+00 8.959987e-01 9.102982e+02 
4.969771e+00 9.134675e-01 1.456348e+03 
4.741738e+00 8.944311e-01 2.329952e+03 
4.497436e+00 8.538642e-01 3.727594e+03 
4.265857e+00 8.027769e-01 5.963623e+03 
4.064877e+00 7.492383e-01 9.540955e+03 
3.910305e+00 7.000029e-01 1.526418e+04 
3.810172e+00 6.593377e-01 2.442053e+04 
3.763630e+00 6.294090e-01 3.906940e+04 
3.770195e+00 6.122225e-01 6.250552e+04 
3.815356e+00 6.069946e-01 1.000000e+05 


==> anc/TOV-Output-e0-1107.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.657842e-03 1.893626e-11 1.000000e-05 
2.164440e-03 4.214066e-11 1.599859e-05 
2.689674e-03 8.086554e-11 2.559548e-05 
3.390285e-03 1.619471e-10 4.094915e-05 
4.309826e-03 3.326931e-10 6.551286e-05 
5.397522e-03 6.535032e-10 1.048113e-04 
7.002497e-03 1.426998e-09 1.676833e-04 
8.688457e-03 2.725791e-09 2.682696e-04 
1.114316e-02 5.750291e-09 4.291934e-04 
1.408320e-02 1.160829e-08 6.866488e-04 
1.783663e-02 2.358323e-08 1.098541e-03 
2.259565e-02 4.794462e-08 1.757511e-03 
2.864366e-02 9.766777e-08 2.811769e-03 
3.612835e-02 1.959796e-07 4.498433e-03 
4.601826e-02 4.050033e-07 7.196857e-03 
5.809038e-02 8.146720e-07 1.151395e-02 
7.346513e-02 1.647848e-06 1.842070e-02 
9.307043e-02 3.350533e-06 2.947052e-02 
1.172727e-01 6.703144e-06 4.714866e-02 
1.485411e-01 1.362199e-05 7.543120e-02 
1.876207e-01 2.745143e-05 1.206793e-01 
2.375702e-01 5.573564e-05 1.930698e-01 
3.008594e-01 1.132147e-04 3.088844e-01 
3.799561e-01 2.280874e-04 4.941713e-01 
4.800702e-01 4.602107e-04 7.906043e-01 
6.069938e-01 9.307193e-04 1.264855e+00 
7.654084e-01 1.867695e-03 2.023590e+00 
9.643720e-01 3.740520e-03 3.237458e+00 
1.211978e+00 7.440337e-03 5.179475e+00 
1.517575e+00 1.465557e-02 8.286428e+00 
1.888974e+00 2.841269e-02 1.325711e+01 
2.331180e+00 5.384364e-02 2.120951e+01 
2.837871e+00 9.838988e-02 3.393222e+01 
3.390979e+00 1.711821e-01 5.428675e+01 
3.952841e+00 2.791879e-01 8.685114e+01 
4.464730e+00 4.196938e-01 1.389495e+02 
4.864972e+00 5.758557e-01 2.222996e+02 
5.113342e+00 7.220159e-01 3.556480e+02 
5.196442e+00 8.329096e-01 5.689866e+02 
5.134321e+00 8.959535e-01 9.102982e+02 
4.967788e+00 9.130205e-01 1.456348e+03 
4.741886e+00 8.946003e-01 2.329952e+03 
4.498359e+00 8.541981e-01 3.727594e+03 
4.262909e+00 8.021898e-01 5.963623e+03 
4.063845e+00 7.490951e-01 9.540955e+03 
3.908871e+00 6.997906e-01 1.526418e+04 
3.809984e+00 6.593606e-01 2.442053e+04 
3.763953e+00 6.295212e-01 3.906940e+04 
3.768497e+00 6.119776e-01 6.250552e+04 
3.814767e+00 6.069465e-01 1.000000e+05 


==> anc/TOV-Output-e0-1108.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.665036e-03 1.920117e-11 1.000000e-05 
2.144598e-03 4.102934e-11 1.599859e-05 
2.717994e-03 8.352223e-11 2.559548e-05 
3.428547e-03 1.676437e-10 4.094915e-05 
4.332966e-03 3.383860e-10 6.551286e-05 
5.435765e-03 6.680957e-10 1.048113e-04 
6.929365e-03 1.384003e-09 1.676833e-04 
8.716548e-03 2.754802e-09 2.682696e-04 
1.105266e-02 5.616386e-09 4.291934e-04 
1.417408e-02 1.184518e-08 6.866488e-04 
1.783202e-02 2.358623e-08 1.098541e-03 
2.262009e-02 4.814384e-08 1.757511e-03 
2.860568e-02 9.736769e-08 2.811769e-03 
3.610628e-02 1.957975e-07 4.498433e-03 
4.571558e-02 3.974228e-07 7.196857e-03 
5.795109e-02 8.095564e-07 1.151395e-02 
7.347235e-02 1.649823e-06 1.842070e-02 
9.305072e-02 3.351428e-06 2.947052e-02 
1.174971e-01 6.747774e-06 4.714866e-02 
1.485527e-01 1.363749e-05 7.543120e-02 
1.881204e-01 2.769633e-05 1.206793e-01 
2.371472e-01 5.548856e-05 1.930698e-01 
3.005723e-01 1.129928e-04 3.088844e-01 
3.792593e-01 2.270399e-04 4.941713e-01 
4.794938e-01 4.589692e-04 7.906043e-01 
6.064011e-01 9.288327e-04 1.264855e+00 
7.642987e-01 1.861266e-03 2.023590e+00 
9.633817e-01 3.732370e-03 3.237458e+00 
1.210974e+00 7.428527e-03 5.179475e+00 
1.515915e+00 1.462070e-02 8.286428e+00 
1.886699e+00 2.833580e-02 1.325711e+01 
2.328753e+00 5.372376e-02 2.120951e+01 
2.835332e+00 9.821255e-02 3.393222e+01 
3.386032e+00 1.705989e-01 5.428675e+01 
3.950315e+00 2.788806e-01 8.685114e+01 
4.460397e+00 4.188582e-01 1.389495e+02 
4.862145e+00 5.752968e-01 2.222996e+02 
5.109991e+00 7.211998e-01 3.556480e+02 
5.192540e+00 8.318437e-01 5.689866e+02 
5.130034e+00 8.947495e-01 9.102982e+02 
4.965281e+00 9.124119e-01 1.456348e+03 
4.738966e+00 8.939086e-01 2.329952e+03 
4.494773e+00 8.533936e-01 3.727594e+03 
4.264058e+00 8.025329e-01 5.963623e+03 
4.062002e+00 7.487841e-01 9.540955e+03 
3.908901e+00 6.998576e-01 1.526418e+04 
3.806663e+00 6.588159e-01 2.442053e+04 
3.759384e+00 6.287689e-01 3.906940e+04 
3.766814e+00 6.117354e-01 6.250552e+04 
3.810441e+00 6.062201e-01 1.000000e+05 


==> anc/TOV-Output-e0-1109.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.656830e-03 1.893575e-11 1.000000e-05 
2.061058e-03 3.645181e-11 1.599859e-05 
2.739850e-03 8.563057e-11 2.559548e-05 
3.459535e-03 1.723859e-10 4.094915e-05 
4.253301e-03 3.203516e-10 6.551286e-05 
5.497879e-03 6.918852e-10 1.048113e-04 
6.873700e-03 1.352136e-09 1.676833e-04 
8.758908e-03 2.797683e-09 2.682696e-04 
1.100534e-02 5.549573e-09 4.291934e-04 
1.393405e-02 1.126369e-08 6.866488e-04 
1.779719e-02 2.346948e-08 1.098541e-03 
2.240895e-02 4.685046e-08 1.757511e-03 
2.860701e-02 9.746918e-08 2.811769e-03 
3.628723e-02 1.989353e-07 4.498433e-03 
4.552481e-02 3.928226e-07 7.196857e-03 
5.774964e-02 8.018661e-07 1.151395e-02 
7.310722e-02 1.626815e-06 1.842070e-02 
9.263545e-02 3.309743e-06 2.947052e-02 
1.173711e-01 6.732162e-06 4.714866e-02 
1.481375e-01 1.353568e-05 7.543120e-02 
1.873582e-01 2.738575e-05 1.206793e-01 
2.370923e-01 5.550006e-05 1.930698e-01 
3.000097e-01 1.124610e-04 3.088844e-01 
3.791157e-01 2.269865e-04 4.941713e-01 
4.797946e-01 4.602463e-04 7.906043e-01 
6.059358e-01 9.275311e-04 1.264855e+00 
7.642002e-01 1.862212e-03 2.023590e+00 
9.618307e-01 3.717741e-03 3.237458e+00 
1.210232e+00 7.421511e-03 5.179475e+00 
1.516052e+00 1.463736e-02 8.286428e+00 
1.887090e+00 2.837735e-02 1.325711e+01 
2.327758e+00 5.370080e-02 2.120951e+01 
2.833943e+00 9.815061e-02 3.393222e+01 
3.384435e+00 1.704954e-01 5.428675e+01 
3.945080e+00 2.780460e-01 8.685114e+01 
4.459441e+00 4.188615e-01 1.389495e+02 
4.858663e+00 5.745445e-01 2.222996e+02 
5.110042e+00 7.214933e-01 3.556480e+02 
5.190180e+00 8.312973e-01 5.689866e+02 
5.129671e+00 8.948361e-01 9.102982e+02 
4.963997e+00 9.121795e-01 1.456348e+03 
4.737226e+00 8.935474e-01 2.329952e+03 
4.493442e+00 8.531585e-01 3.727594e+03 
4.261125e+00 8.019488e-01 5.963623e+03 
4.062614e+00 7.489799e-01 9.540955e+03 
3.908133e+00 6.997723e-01 1.526418e+04 
3.805854e+00 6.587262e-01 2.442053e+04 
3.759878e+00 6.289114e-01 3.906940e+04 
3.762750e+00 6.110712e-01 6.250552e+04 
3.808386e+00 6.059059e-01 1.000000e+05 


==> anc/TOV-Output-e0-111.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.341033e-03 6.349152e-11 1.000000e-06 
7.167547e-03 1.534446e-10 1.757511e-06 
9.500247e-03 3.573095e-10 3.088844e-06 
1.255254e-02 8.242048e-10 5.428675e-06 
1.621042e-02 1.775099e-09 9.540955e-06 
2.163439e-02 4.219626e-09 1.676833e-05 
2.881878e-02 9.973941e-09 2.947052e-05 
3.827117e-02 2.335906e-08 5.179475e-05 
5.072438e-02 5.438642e-08 9.102982e-05 
6.840860e-02 1.334052e-07 1.599859e-04 
8.957219e-02 2.994752e-07 2.811769e-04 
1.196992e-01 7.146868e-07 4.941713e-04 
1.587794e-01 1.668118e-06 8.685114e-04 
2.099578e-01 3.856944e-06 1.526418e-03 
2.797650e-01 9.124998e-06 2.682696e-03 
3.702160e-01 2.114599e-05 4.714866e-03 
4.923609e-01 4.974278e-05 8.286428e-03 
6.516095e-01 1.153113e-04 1.456348e-02 
8.640043e-01 2.688497e-04 2.559548e-02 
1.143777e+00 6.238473e-04 4.498433e-02 
1.513425e+00 1.445773e-03 7.906043e-02 
2.005421e+00 3.366009e-03 1.389495e-01 
2.650631e+00 7.781092e-03 2.442053e-01 
3.487878e+00 1.776439e-02 4.291934e-01 
4.580250e+00 4.036788e-02 7.543120e-01 
5.954871e+00 8.925248e-02 1.325711e+00 
7.655449e+00 1.916033e-01 2.329952e+00 
9.638007e+00 3.890919e-01 4.094915e+00 
1.176566e+01 7.285961e-01 7.196857e+00 
1.378910e+01 1.227481e+00 1.264855e+01 
1.535806e+01 1.815854e+00 2.222996e+01 
1.624648e+01 2.361232e+00 3.906940e+01 
1.637887e+01 2.726529e+00 6.866488e+01 
1.593264e+01 2.877348e+00 1.206793e+02 
1.512281e+01 2.842065e+00 2.120951e+02 
1.420297e+01 2.696590e+00 3.727594e+02 
1.333657e+01 2.501891e+00 6.551286e+02 
1.262194e+01 2.301873e+00 1.151395e+03 
1.213764e+01 2.130279e+00 2.023590e+03 
1.189497e+01 2.002952e+00 3.556480e+03 
1.189420e+01 1.931729e+00 6.250552e+03 
1.208380e+01 1.917348e+00 1.098541e+04 
1.235901e+01 1.946458e+00 1.930698e+04 
1.263158e+01 2.000746e+00 3.393222e+04 
1.284185e+01 2.060327e+00 5.963623e+04 
1.294978e+01 2.106392e+00 1.048113e+05 
1.297262e+01 2.133715e+00 1.842070e+05 
1.293993e+01 2.143489e+00 3.237458e+05 
1.287169e+01 2.138357e+00 5.689866e+05 
1.280388e+01 2.126569e+00 1.000000e+06 


==> anc/TOV-Output-e0-1110.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.683616e-03 1.988697e-11 1.000000e-05 
2.063474e-03 3.661314e-11 1.599859e-05 
2.733854e-03 8.514634e-11 2.559548e-05 
3.368479e-03 1.592727e-10 4.094915e-05 
4.270167e-03 3.244699e-10 6.551286e-05 
5.515077e-03 6.990280e-10 1.048113e-04 
6.893585e-03 1.365134e-09 1.676833e-04 
8.734958e-03 2.777298e-09 2.682696e-04 
1.103141e-02 5.594132e-09 4.291934e-04 
1.410387e-02 1.169108e-08 6.866488e-04 
1.785628e-02 2.372540e-08 1.098541e-03 
2.246055e-02 4.721735e-08 1.757511e-03 
2.844620e-02 9.592107e-08 2.811769e-03 
3.627660e-02 1.989398e-07 4.498433e-03 
4.570837e-02 3.979518e-07 7.196857e-03 
5.777178e-02 8.035126e-07 1.151395e-02 
7.291536e-02 1.615496e-06 1.842070e-02 
9.279540e-02 3.329917e-06 2.947052e-02 
1.169416e-01 6.664542e-06 4.714866e-02 
1.480337e-01 1.351943e-05 7.543120e-02 
1.872880e-01 2.737965e-05 1.206793e-01 
2.368321e-01 5.536741e-05 1.930698e-01 
2.999221e-01 1.124637e-04 3.088844e-01 
3.786585e-01 2.263702e-04 4.941713e-01 
4.793998e-01 4.595245e-04 7.906043e-01 
6.043883e-01 9.212778e-04 1.264855e+00 
7.626906e-01 1.852877e-03 2.023590e+00 
9.622845e-01 3.726298e-03 3.237458e+00 
1.207664e+00 7.381117e-03 5.179475e+00 
1.514331e+00 1.460071e-02 8.286428e+00 
1.884938e+00 2.830588e-02 1.325711e+01 
2.324564e+00 5.352913e-02 2.120951e+01 
2.831606e+00 9.799344e-02 3.393222e+01 
3.384054e+00 1.705658e-01 5.428675e+01 
3.944434e+00 2.781043e-01 8.685114e+01 
4.454519e+00 4.178798e-01 1.389495e+02 
4.858845e+00 5.748733e-01 2.222996e+02 
5.106233e+00 7.205274e-01 3.556480e+02 
5.190586e+00 8.316824e-01 5.689866e+02 
5.127947e+00 8.944751e-01 9.102982e+02 
4.962607e+00 9.119146e-01 1.456348e+03 
4.737516e+00 8.937563e-01 2.329952e+03 
4.491345e+00 8.527292e-01 3.727594e+03 
4.259872e+00 8.017460e-01 5.963623e+03 
4.060515e+00 7.486160e-01 9.540955e+03 
3.904047e+00 6.990534e-01 1.526418e+04 
3.802552e+00 6.581848e-01 2.442053e+04 
3.756558e+00 6.283797e-01 3.906940e+04 
3.763946e+00 6.113391e-01 6.250552e+04 
3.808462e+00 6.059781e-01 1.000000e+05 


==> anc/TOV-Output-e0-1111.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.706045e-03 2.071108e-11 1.000000e-05 
2.059889e-03 3.645547e-11 1.599859e-05 
2.677771e-03 8.008497e-11 2.559548e-05 
3.455783e-03 1.721354e-10 4.094915e-05 
4.290866e-03 3.295078e-10 6.551286e-05 
5.414883e-03 6.622139e-10 1.048113e-04 
6.997915e-03 1.429345e-09 1.676833e-04 
8.795983e-03 2.838469e-09 2.682696e-04 
1.105409e-02 5.633783e-09 4.291934e-04 
1.407671e-02 1.163415e-08 6.866488e-04 
1.786853e-02 2.379567e-08 1.098541e-03 
2.247548e-02 4.735419e-08 1.757511e-03 
2.861858e-02 9.776346e-08 2.811769e-03 
3.610603e-02 1.963235e-07 4.498433e-03 
4.566382e-02 3.971470e-07 7.196857e-03 
5.798998e-02 8.133836e-07 1.151395e-02 
7.298997e-02 1.621920e-06 1.842070e-02 
9.256497e-02 3.308149e-06 2.947052e-02 
1.167086e-01 6.630745e-06 4.714866e-02 
1.478907e-01 1.349242e-05 7.543120e-02 
1.868695e-01 2.722103e-05 1.206793e-01 
2.371928e-01 5.567081e-05 1.930698e-01 
2.991511e-01 1.116994e-04 3.088844e-01 
3.782709e-01 2.258790e-04 4.941713e-01 
4.792456e-01 4.594938e-04 7.906043e-01 
6.049363e-01 9.246105e-04 1.264855e+00 
7.631065e-01 1.857561e-03 2.023590e+00 
9.599874e-01 3.703055e-03 3.237458e+00 
1.208533e+00 7.403492e-03 5.179475e+00 
1.512337e+00 1.455629e-02 8.286428e+00 
1.882150e+00 2.820620e-02 1.325711e+01 
2.322267e+00 5.341814e-02 2.120951e+01 
2.827663e+00 9.767549e-02 3.393222e+01 
3.378171e+00 1.698491e-01 5.428675e+01 
3.940094e+00 2.774442e-01 8.685114e+01 
4.452091e+00 4.175171e-01 1.389495e+02 
4.856134e+00 5.743480e-01 2.222996e+02 
5.102850e+00 7.196999e-01 3.556480e+02 
5.187205e+00 8.307915e-01 5.689866e+02 
5.123787e+00 8.933120e-01 9.102982e+02 
4.958007e+00 9.106603e-01 1.456348e+03 
4.734649e+00 8.930787e-01 2.329952e+03 
4.489544e+00 8.523749e-01 3.727594e+03 
4.258491e+00 8.015142e-01 5.963623e+03 
4.056684e+00 7.478947e-01 9.540955e+03 
3.903365e+00 6.989843e-01 1.526418e+04 
3.801865e+00 6.581168e-01 2.442053e+04 
3.757430e+00 6.285887e-01 3.906940e+04 
3.761410e+00 6.109455e-01 6.250552e+04 
3.804891e+00 6.053885e-01 1.000000e+05 


==> anc/TOV-Output-e0-1112.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.681851e-03 1.986023e-11 1.000000e-05 
2.066874e-03 3.686073e-11 1.599859e-05 
2.696011e-03 8.180624e-11 2.559548e-05 
3.388537e-03 1.624271e-10 4.094915e-05 
4.294331e-03 3.306042e-10 6.551286e-05 
5.412355e-03 6.618818e-10 1.048113e-04 
6.915351e-03 1.380589e-09 1.676833e-04 
8.827629e-03 2.871799e-09 2.682696e-04 
1.101955e-02 5.586164e-09 4.291934e-04 
1.413386e-02 1.178704e-08 6.866488e-04 
1.781094e-02 2.358753e-08 1.098541e-03 
2.263758e-02 4.842977e-08 1.757511e-03 
2.859613e-02 9.762135e-08 2.811769e-03 
3.622240e-02 1.984063e-07 4.498433e-03 
4.551088e-02 3.935236e-07 7.196857e-03 
5.766293e-02 8.004190e-07 1.151395e-02 
7.277979e-02 1.609397e-06 1.842070e-02 
9.218011e-02 3.269999e-06 2.947052e-02 
1.170259e-01 6.690994e-06 4.714866e-02 
1.475859e-01 1.342125e-05 7.543120e-02 
1.866943e-01 2.716895e-05 1.206793e-01 
2.369662e-01 5.556133e-05 1.930698e-01 
2.989960e-01 1.116260e-04 3.088844e-01 
3.788946e-01 2.272015e-04 4.941713e-01 
4.778595e-01 4.559306e-04 7.906043e-01 
6.039483e-01 9.209174e-04 1.264855e+00 
7.622706e-01 1.853128e-03 2.023590e+00 
9.590898e-01 3.695991e-03 3.237458e+00 
1.205981e+00 7.363425e-03 5.179475e+00 
1.512061e+00 1.456102e-02 8.286428e+00 
1.881630e+00 2.820717e-02 1.325711e+01 
2.320526e+00 5.334470e-02 2.120951e+01 
2.826625e+00 9.764833e-02 3.393222e+01 
3.378822e+00 1.700665e-01 5.428675e+01 
3.938672e+00 2.773511e-01 8.685114e+01 
4.449653e+00 4.171517e-01 1.389495e+02 
4.850548e+00 5.729741e-01 2.222996e+02 
5.102713e+00 7.199311e-01 3.556480e+02 
5.183042e+00 8.296367e-01 5.689866e+02 
5.123259e+00 8.933438e-01 9.102982e+02 
4.957895e+00 9.107884e-01 1.456348e+03 
4.734145e+00 8.930644e-01 2.329952e+03 
4.490629e+00 8.527495e-01 3.727594e+03 
4.257210e+00 8.013048e-01 5.963623e+03 
4.057279e+00 7.480865e-01 9.540955e+03 
3.903519e+00 6.990747e-01 1.526418e+04 
3.802146e+00 6.582243e-01 2.442053e+04 
3.754140e+00 6.280622e-01 3.906940e+04 
3.757514e+00 6.103110e-01 6.250552e+04 
3.803917e+00 6.052702e-01 1.000000e+05 


==> anc/TOV-Output-e0-1113.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.661212e-03 1.915521e-11 1.000000e-05 
2.102357e-03 3.882681e-11 1.599859e-05 
2.678933e-03 8.033368e-11 2.559548e-05 
3.412618e-03 1.660638e-10 4.094915e-05 
4.319511e-03 3.367564e-10 6.551286e-05 
5.489889e-03 6.913578e-10 1.048113e-04 
6.974420e-03 1.417543e-09 1.676833e-04 
8.824722e-03 2.871542e-09 2.682696e-04 
1.099075e-02 5.547454e-09 4.291934e-04 
1.411643e-02 1.175403e-08 6.866488e-04 
1.781907e-02 2.364110e-08 1.098541e-03 
2.246143e-02 4.735057e-08 1.757511e-03 
2.834992e-02 9.520700e-08 2.811769e-03 
3.615607e-02 1.974958e-07 4.498433e-03 
4.536149e-02 3.900117e-07 7.196857e-03 
5.747229e-02 7.932191e-07 1.151395e-02 
7.278772e-02 1.611371e-06 1.842070e-02 
9.240267e-02 3.296703e-06 2.947052e-02 
1.164970e-01 6.606610e-06 4.714866e-02 
1.477637e-01 1.348193e-05 7.543120e-02 
1.872338e-01 2.742977e-05 1.206793e-01 
2.364757e-01 5.526670e-05 1.930698e-01 
2.991638e-01 1.119144e-04 3.088844e-01 
3.783480e-01 2.264231e-04 4.941713e-01 
4.783207e-01 4.576607e-04 7.906043e-01 
6.026280e-01 9.157170e-04 1.264855e+00 
7.619633e-01 1.852543e-03 2.023590e+00 
9.602696e-01 3.712890e-03 3.237458e+00 
1.204935e+00 7.350855e-03 5.179475e+00 
1.510742e+00 1.453591e-02 8.286428e+00 
1.880489e+00 2.818055e-02 1.325711e+01 
2.317369e+00 5.317586e-02 2.120951e+01 
2.823744e+00 9.743675e-02 3.393222e+01 
3.375579e+00 1.697272e-01 5.428675e+01 
3.936114e+00 2.770370e-01 8.685114e+01 
4.445424e+00 4.163421e-01 1.389495e+02 
4.847295e+00 5.722887e-01 2.222996e+02 
5.099042e+00 7.190095e-01 3.556480e+02 
5.181299e+00 8.292971e-01 5.689866e+02 
5.121307e+00 8.929067e-01 9.102982e+02 
4.956543e+00 9.105346e-01 1.456348e+03 
4.730320e+00 8.921171e-01 2.329952e+03 
4.488771e+00 8.523806e-01 3.727594e+03 
4.255508e+00 8.009999e-01 5.963623e+03 
4.054758e+00 7.476352e-01 9.540955e+03 
3.901346e+00 6.987207e-01 1.526418e+04 
3.799720e+00 6.578412e-01 2.442053e+04 
3.753682e+00 6.280360e-01 3.906940e+04 
3.757370e+00 6.103410e-01 6.250552e+04 
3.802908e+00 6.051455e-01 1.000000e+05 


==> anc/TOV-Output-e0-1114.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.643635e-03 1.857025e-11 1.000000e-05 
2.090475e-03 3.820649e-11 1.599859e-05 
2.629054e-03 7.599775e-11 2.559548e-05 
3.377095e-03 1.610764e-10 4.094915e-05 
4.282213e-03 3.284029e-10 6.551286e-05 
5.456418e-03 6.793992e-10 1.048113e-04 
6.952938e-03 1.405747e-09 1.676833e-04 
8.634960e-03 2.692671e-09 2.682696e-04 
1.103282e-02 5.616443e-09 4.291934e-04 
1.400265e-02 1.148242e-08 6.866488e-04 
1.761186e-02 2.284645e-08 1.098541e-03 
2.230618e-02 4.641719e-08 1.757511e-03 
2.824285e-02 9.421690e-08 2.811769e-03 
3.614823e-02 1.975447e-07 4.498433e-03 
4.562201e-02 3.971264e-07 7.196857e-03 
5.757740e-02 7.982958e-07 1.151395e-02 
7.304662e-02 1.630089e-06 1.842070e-02 
9.235533e-02 3.294596e-06 2.947052e-02 
1.167555e-01 6.656670e-06 4.714866e-02 
1.478301e-01 1.351223e-05 7.543120e-02 
1.865985e-01 2.717592e-05 1.206793e-01 
2.361663e-01 5.509951e-05 1.930698e-01 
2.982568e-01 1.109994e-04 3.088844e-01 
3.781111e-01 2.262009e-04 4.941713e-01 
4.779118e-01 4.568975e-04 7.906043e-01 
6.030128e-01 9.182898e-04 1.264855e+00 
7.605466e-01 1.843892e-03 2.023590e+00 
9.594754e-01 3.706999e-03 3.237458e+00 
1.204962e+00 7.357799e-03 5.179475e+00 
1.509653e+00 1.451734e-02 8.286428e+00 
1.876335e+00 2.802059e-02 1.325711e+01 
2.316215e+00 5.314195e-02 2.120951e+01 
2.822590e+00 9.739790e-02 3.393222e+01 
3.373722e+00 1.695859e-01 5.428675e+01 
3.930401e+00 2.761106e-01 8.685114e+01 
4.443729e+00 4.161606e-01 1.389495e+02 
4.847709e+00 5.726845e-01 2.222996e+02 
5.096959e+00 7.186052e-01 3.556480e+02 
5.181285e+00 8.295397e-01 5.689866e+02 
5.117934e+00 8.920017e-01 9.102982e+02 
4.952236e+00 9.093696e-01 1.456348e+03 
4.731000e+00 8.924350e-01 2.329952e+03 
4.486739e+00 8.519673e-01 3.727594e+03 
4.254384e+00 8.008257e-01 5.963623e+03 
4.053212e+00 7.473851e-01 9.540955e+03 
3.899560e+00 6.984403e-01 1.526418e+04 
3.796704e+00 6.573512e-01 2.442053e+04 
3.751101e+00 6.276347e-01 3.906940e+04 
3.756590e+00 6.102583e-01 6.250552e+04 
3.801660e+00 6.049772e-01 1.000000e+05 


==> anc/TOV-Output-e0-1115.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.647565e-03 1.872058e-11 1.000000e-05 
2.109318e-03 3.928422e-11 1.599859e-05 
2.647054e-03 7.763900e-11 2.559548e-05 
3.424625e-03 1.681245e-10 4.094915e-05 
4.243574e-03 3.198799e-10 6.551286e-05 
5.352716e-03 6.419697e-10 1.048113e-04 
6.803589e-03 1.318275e-09 1.676833e-04 
8.651881e-03 2.710963e-09 2.682696e-04 
1.093454e-02 5.472605e-09 4.291934e-04 
1.404420e-02 1.159532e-08 6.866488e-04 
1.755871e-02 2.266053e-08 1.098541e-03 
2.231727e-02 4.652818e-08 1.757511e-03 
2.835690e-02 9.544859e-08 2.811769e-03 
3.592831e-02 1.941352e-07 4.498433e-03 
4.548294e-02 3.938590e-07 7.196857e-03 
5.779411e-02 8.080684e-07 1.151395e-02 
7.310428e-02 1.635419e-06 1.842070e-02 
9.203656e-02 3.263527e-06 2.947052e-02 
1.165672e-01 6.630459e-06 4.714866e-02 
1.471424e-01 1.333649e-05 7.543120e-02 
1.862000e-01 2.702643e-05 1.206793e-01 
2.365304e-01 5.540441e-05 1.930698e-01 
2.982602e-01 1.111028e-04 3.088844e-01 
3.779194e-01 2.260596e-04 4.941713e-01 
4.768436e-01 4.542495e-04 7.906043e-01 
6.028837e-01 9.185204e-04 1.264855e+00 
7.605301e-01 1.845413e-03 2.023590e+00 
9.580943e-01 3.694337e-03 3.237458e+00 
1.204306e+00 7.352315e-03 5.179475e+00 
1.508140e+00 1.448666e-02 8.286428e+00 
1.875533e+00 2.800898e-02 1.325711e+01 
2.314069e+00 5.304123e-02 2.120951e+01 
2.818812e+00 9.709673e-02 3.393222e+01 
3.368509e+00 1.689657e-01 5.428675e+01 
3.929972e+00 2.762094e-01 8.685114e+01 
4.439105e+00 4.152533e-01 1.389495e+02 
4.842307e+00 5.713648e-01 2.222996e+02 
5.094317e+00 7.180187e-01 3.556480e+02 
5.177238e+00 8.284235e-01 5.689866e+02 
5.117592e+00 8.920942e-01 9.102982e+02 
4.950713e+00 9.090622e-01 1.456348e+03 
4.728991e+00 8.919972e-01 2.329952e+03 
4.485698e+00 8.518044e-01 3.727594e+03 
4.251547e+00 8.002624e-01 5.963623e+03 
4.053088e+00 7.474283e-01 9.540955e+03 
3.898508e+00 6.983003e-01 1.526418e+04 
3.795370e+00 6.571658e-01 2.442053e+04 
3.749764e+00 6.274530e-01 3.906940e+04 
3.754929e+00 6.100196e-01 6.250552e+04 
3.799031e+00 6.045583e-01 1.000000e+05 


==> anc/TOV-Output-e0-1116.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.626591e-03 1.803086e-11 1.000000e-05 
2.138730e-03 4.098725e-11 1.599859e-05 
2.680045e-03 8.065058e-11 2.559548e-05 
3.319231e-03 1.532123e-10 4.094915e-05 
4.295294e-03 3.320166e-10 6.551286e-05 
5.395379e-03 6.580319e-10 1.048113e-04 
6.786908e-03 1.309776e-09 1.676833e-04 
8.783254e-03 2.838883e-09 2.682696e-04 
1.093899e-02 5.484190e-09 4.291934e-04 
1.394315e-02 1.135702e-08 6.866488e-04 
1.776349e-02 2.348370e-08 1.098541e-03 
2.234128e-02 4.672033e-08 1.757511e-03 
2.820602e-02 9.401735e-08 2.811769e-03 
3.608130e-02 1.968021e-07 4.498433e-03 
4.517888e-02 3.863591e-07 7.196857e-03 
5.724107e-02 7.857961e-07 1.151395e-02 
7.256794e-02 1.601122e-06 1.842070e-02 
9.227232e-02 3.291618e-06 2.947052e-02 
1.166359e-01 6.648142e-06 4.714866e-02 
1.472783e-01 1.338546e-05 7.543120e-02 
1.861215e-01 2.701649e-05 1.206793e-01 
2.361843e-01 5.521101e-05 1.930698e-01 
2.985172e-01 1.114899e-04 3.088844e-01 
3.777060e-01 2.258789e-04 4.941713e-01 
4.757172e-01 4.514438e-04 7.906043e-01 
6.024563e-01 9.173886e-04 1.264855e+00 
7.591847e-01 1.837290e-03 2.023590e+00 
9.574012e-01 3.689614e-03 3.237458e+00 
1.203603e+00 7.345956e-03 5.179475e+00 
1.506409e+00 1.444979e-02 8.286428e+00 
1.875683e+00 2.803935e-02 1.325711e+01 
2.311724e+00 5.292711e-02 2.120951e+01 
2.815402e+00 9.683266e-02 3.393222e+01 
3.367908e+00 1.690033e-01 5.428675e+01 
3.925462e+00 2.755168e-01 8.685114e+01 
4.435499e+00 4.145982e-01 1.389495e+02 
4.841720e+00 5.714647e-01 2.222996e+02 
5.091835e+00 7.174842e-01 3.556480e+02 
5.175818e+00 8.281917e-01 5.689866e+02 
5.113890e+00 8.910802e-01 9.102982e+02 
4.950263e+00 9.090857e-01 1.456348e+03 
4.726369e+00 8.913872e-01 2.329952e+03 
4.481789e+00 8.509158e-01 3.727594e+03 
4.252387e+00 8.005348e-01 5.963623e+03 
4.050552e+00 7.469733e-01 9.540955e+03 
3.895134e+00 6.977164e-01 1.526418e+04 
3.795969e+00 6.573306e-01 2.442053e+04 
3.747665e+00 6.271366e-01 3.906940e+04 
3.752119e+00 6.095771e-01 6.250552e+04 
3.797881e+00 6.044078e-01 1.000000e+05 


==> anc/TOV-Output-e0-1117.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.652313e-03 1.891677e-11 1.000000e-05 
2.123046e-03 4.012810e-11 1.599859e-05 
2.693753e-03 8.196785e-11 2.559548e-05 
3.425348e-03 1.685327e-10 4.094915e-05 
4.276496e-03 3.279701e-10 6.551286e-05 
5.483815e-03 6.915417e-10 1.048113e-04 
6.868121e-03 1.358576e-09 1.676833e-04 
8.720096e-03 2.780571e-09 2.682696e-04 
1.101995e-02 5.611891e-09 4.291934e-04 
1.397908e-02 1.145530e-08 6.866488e-04 
1.768672e-02 2.320129e-08 1.098541e-03 
2.250262e-02 4.778264e-08 1.757511e-03 
2.813806e-02 9.342304e-08 2.811769e-03 
3.583324e-02 1.929437e-07 4.498433e-03 
4.554521e-02 3.961882e-07 7.196857e-03 
5.723768e-02 7.863606e-07 1.151395e-02 
7.282270e-02 1.619494e-06 1.842070e-02 
9.216629e-02 3.283224e-06 2.947052e-02 
1.162744e-01 6.592421e-06 4.714866e-02 
1.470476e-01 1.333461e-05 7.543120e-02 
1.866364e-01 2.726566e-05 1.206793e-01 
2.357598e-01 5.496307e-05 1.930698e-01 
2.984917e-01 1.115611e-04 3.088844e-01 
3.761685e-01 2.233327e-04 4.941713e-01 
4.760142e-01 4.526928e-04 7.906043e-01 
6.016803e-01 9.146675e-04 1.264855e+00 
7.581215e-01 1.831224e-03 2.023590e+00 
9.553648e-01 3.669442e-03 3.237458e+00 
1.200841e+00 7.302166e-03 5.179475e+00 
1.505429e+00 1.443433e-02 8.286428e+00 
1.874150e+00 2.799535e-02 1.325711e+01 
2.312156e+00 5.299967e-02 2.120951e+01 
2.812544e+00 9.662373e-02 3.393222e+01 
3.365420e+00 1.687718e-01 5.428675e+01 
3.923425e+00 2.753035e-01 8.685114e+01 
4.434403e+00 4.145641e-01 1.389495e+02 
4.837755e+00 5.705686e-01 2.222996e+02 
5.088426e+00 7.166471e-01 3.556480e+02 
5.174235e+00 8.279050e-01 5.689866e+02 
5.113476e+00 8.911487e-01 9.102982e+02 
4.946653e+00 9.081344e-01 1.456348e+03 
4.723695e+00 8.907618e-01 2.329952e+03 
4.480601e+00 8.507154e-01 3.727594e+03 
4.248955e+00 7.998356e-01 5.963623e+03 
4.050786e+00 7.470904e-01 9.540955e+03 
3.894605e+00 6.976759e-01 1.526418e+04 
3.794352e+00 6.570936e-01 2.442053e+04 
3.745198e+00 6.267552e-01 3.906940e+04 
3.751250e+00 6.094786e-01 6.250552e+04 
3.795101e+00 6.039614e-01 1.000000e+05 


==> anc/TOV-Output-e0-1118.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.686057e-03 2.011757e-11 1.000000e-05 
2.146899e-03 4.153301e-11 1.599859e-05 
2.648139e-03 7.794368e-11 2.559548e-05 
3.353494e-03 1.582892e-10 4.094915e-05 
4.251972e-03 3.226487e-10 6.551286e-05 
5.469436e-03 6.867306e-10 1.048113e-04 
6.816088e-03 1.329121e-09 1.676833e-04 
8.671716e-03 2.736994e-09 2.682696e-04 
1.098465e-02 5.563116e-09 4.291934e-04 
1.391095e-02 1.129871e-08 6.866488e-04 
1.751200e-02 2.254064e-08 1.098541e-03 
2.218862e-02 4.585119e-08 1.757511e-03 
2.823161e-02 9.444237e-08 2.811769e-03 
3.580531e-02 1.926651e-07 4.498433e-03 
4.543996e-02 3.938004e-07 7.196857e-03 
5.750120e-02 7.979852e-07 1.151395e-02 
7.243131e-02 1.594948e-06 1.842070e-02 
9.178256e-02 3.245289e-06 2.947052e-02 
1.163638e-01 6.613556e-06 4.714866e-02 
1.469164e-01 1.331085e-05 7.543120e-02 
1.864551e-01 2.721061e-05 1.206793e-01 
2.357602e-01 5.501248e-05 1.930698e-01 
2.973635e-01 1.103999e-04 3.088844e-01 
3.760632e-01 2.233447e-04 4.941713e-01 
4.748401e-01 4.497551e-04 7.906043e-01 
6.012961e-01 9.137315e-04 1.264855e+00 
7.571312e-01 1.825691e-03 2.023590e+00 
9.543419e-01 3.660938e-03 3.237458e+00 
1.199262e+00 7.279933e-03 5.179475e+00 
1.503059e+00 1.437928e-02 8.286428e+00 
1.870276e+00 2.784808e-02 1.325711e+01 
2.310236e+00 5.291404e-02 2.120951e+01 
2.813677e+00 9.681230e-02 3.393222e+01 
3.361251e+00 1.683009e-01 5.428675e+01 
3.918483e+00 2.745277e-01 8.685114e+01 
4.433371e+00 4.145457e-01 1.389495e+02 
4.833574e+00 5.696091e-01 2.222996e+02 
5.084506e+00 7.156432e-01 3.556480e+02 
5.170954e+00 8.270458e-01 5.689866e+02 
5.109088e+00 8.899082e-01 9.102982e+02 
4.947558e+00 9.085754e-01 1.456348e+03 
4.722374e+00 8.905169e-01 2.329952e+03 
4.479026e+00 8.504169e-01 3.727594e+03 
4.248935e+00 7.999123e-01 5.963623e+03 
4.047543e+00 7.464890e-01 9.540955e+03 
3.892734e+00 6.973791e-01 1.526418e+04 
3.791339e+00 6.566037e-01 2.442053e+04 
3.744925e+00 6.267612e-01 3.906940e+04 
3.749529e+00 6.092288e-01 6.250552e+04 
3.792992e+00 6.036368e-01 1.000000e+05 


==> anc/TOV-Output-e0-1119.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.628019e-03 1.812697e-11 1.000000e-05 
2.122961e-03 4.019508e-11 1.599859e-05 
2.609404e-03 7.463992e-11 2.559548e-05 
3.401864e-03 1.653856e-10 4.094915e-05 
4.282450e-03 3.299315e-10 6.551286e-05 
5.484061e-03 6.928734e-10 1.048113e-04 
6.781084e-03 1.309919e-09 1.676833e-04 
8.745496e-03 2.809962e-09 2.682696e-04 
1.095476e-02 5.522751e-09 4.291934e-04 
1.403138e-02 1.160508e-08 6.866488e-04 
1.755326e-02 2.272067e-08 1.098541e-03 
2.223930e-02 4.620736e-08 1.757511e-03 
2.835519e-02 9.577363e-08 2.811769e-03 
3.564149e-02 1.902027e-07 4.498433e-03 
4.516957e-02 3.871581e-07 7.196857e-03 
5.720242e-02 7.863134e-07 1.151395e-02 
7.271454e-02 1.615175e-06 1.842070e-02 
9.207376e-02 3.279205e-06 2.947052e-02 
1.158549e-01 6.533008e-06 4.714866e-02 
1.465574e-01 1.322532e-05 7.543120e-02 
1.857290e-01 2.691804e-05 1.206793e-01 
2.350638e-01 5.457526e-05 1.930698e-01 
2.977408e-01 1.109194e-04 3.088844e-01 
3.758507e-01 2.231655e-04 4.941713e-01 
4.746811e-01 4.497044e-04 7.906043e-01 
6.001453e-01 9.093106e-04 1.264855e+00 
7.567625e-01 1.824648e-03 2.023590e+00 
9.531288e-01 3.650260e-03 3.237458e+00 
1.199201e+00 7.285203e-03 5.179475e+00 
1.502433e+00 1.437388e-02 8.286428e+00 
1.869507e+00 2.783774e-02 1.325711e+01 
2.305856e+00 5.266338e-02 2.120951e+01 
2.809690e+00 9.649076e-02 3.393222e+01 
3.360100e+00 1.682596e-01 5.428675e+01 
3.917523e+00 2.745226e-01 8.685114e+01 
4.426967e+00 4.131982e-01 1.389495e+02 
4.831565e+00 5.692889e-01 2.222996e+02 
5.082247e+00 7.151805e-01 3.556480e+02 
5.169182e+00 8.266949e-01 5.689866e+02 
5.109066e+00 8.901053e-01 9.102982e+02 
4.945199e+00 9.080097e-01 1.456348e+03 
4.721621e+00 8.904316e-01 2.329952e+03 
4.478557e+00 8.503980e-01 3.727594e+03 
4.246715e+00 7.994884e-01 5.963623e+03 
4.047895e+00 7.466303e-01 9.540955e+03 
3.890682e+00 6.970472e-01 1.526418e+04 
3.790717e+00 6.565470e-01 2.442053e+04 
3.743967e+00 6.266463e-01 3.906940e+04 
3.746460e+00 6.087403e-01 6.250552e+04 
3.790222e+00 6.031921e-01 1.000000e+05 


==> anc/TOV-Output-e0-112.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.095024e-03 5.561265e-11 1.000000e-06 
6.870565e-03 1.363679e-10 1.757511e-06 
9.172930e-03 3.245332e-10 3.088844e-06 
1.218448e-02 7.605984e-10 5.428675e-06 
1.636214e-02 1.841856e-09 9.540955e-06 
2.172391e-02 4.310709e-09 1.676833e-05 
2.885487e-02 1.010166e-08 2.947052e-05 
3.792860e-02 2.294224e-08 5.179475e-05 
5.070558e-02 5.481539e-08 9.102982e-05 
6.714186e-02 1.272670e-07 1.599859e-04 
8.885106e-02 2.949335e-07 2.811769e-04 
1.187433e-01 7.039868e-07 4.941713e-04 
1.577962e-01 1.652070e-06 8.685114e-04 
2.082054e-01 3.795059e-06 1.526418e-03 
2.773122e-01 8.967153e-06 2.682696e-03 
3.680721e-01 2.096794e-05 4.714866e-03 
4.878454e-01 4.882257e-05 8.286428e-03 
6.444675e-01 1.125661e-04 1.456348e-02 
8.569638e-01 2.646933e-04 2.559548e-02 
1.134235e+00 6.138411e-04 4.498433e-02 
1.500451e+00 1.421588e-03 7.906043e-02 
1.986651e+00 3.301822e-03 1.389495e-01 
2.624242e+00 7.618911e-03 2.442053e-01 
3.461253e+00 1.751607e-02 4.291934e-01 
4.540417e+00 3.967522e-02 7.543120e-01 
5.911076e+00 8.806880e-02 1.325711e+00 
7.587845e+00 1.882202e-01 2.329952e+00 
9.560149e+00 3.830319e-01 4.094915e+00 
1.167643e+01 7.181835e-01 7.196857e+00 
1.369890e+01 1.213292e+00 1.264855e+01 
1.527180e+01 1.799060e+00 2.222996e+01 
1.615640e+01 2.340091e+00 3.906940e+01 
1.631165e+01 2.711260e+00 6.866488e+01 
1.586628e+01 2.861910e+00 1.206793e+02 
1.507175e+01 2.831634e+00 2.120951e+02 
1.415956e+01 2.688780e+00 3.727594e+02 
1.328709e+01 2.493351e+00 6.551286e+02 
1.257800e+01 2.295159e+00 1.151395e+03 
1.208612e+01 2.122599e+00 2.023590e+03 
1.184983e+01 1.996684e+00 3.556480e+03 
1.184199e+01 1.924232e+00 6.250552e+03 
1.202743e+01 1.908913e+00 1.098541e+04 
1.229582e+01 1.936398e+00 1.930698e+04 
1.256871e+01 1.990362e+00 3.393222e+04 
1.277834e+01 2.049516e+00 5.963623e+04 
1.289252e+01 2.096729e+00 1.048113e+05 
1.291632e+01 2.124215e+00 1.842070e+05 
1.288482e+01 2.134277e+00 3.237458e+05 
1.282103e+01 2.130142e+00 5.689866e+05 
1.274950e+01 2.117661e+00 1.000000e+06 


==> anc/TOV-Output-e0-1120.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.663625e-03 1.935981e-11 1.000000e-05 
2.129825e-03 4.062250e-11 1.599859e-05 
2.658567e-03 7.900926e-11 2.559548e-05 
3.365086e-03 1.602225e-10 4.094915e-05 
4.340293e-03 3.437890e-10 6.551286e-05 
5.358795e-03 6.470478e-10 1.048113e-04 
6.913751e-03 1.389556e-09 1.676833e-04 
8.610628e-03 2.684353e-09 2.682696e-04 
1.106258e-02 5.692511e-09 4.291934e-04 
1.393743e-02 1.138370e-08 6.866488e-04 
1.764038e-02 2.308125e-08 1.098541e-03 
2.231787e-02 4.674059e-08 1.757511e-03 
2.829332e-02 9.523315e-08 2.811769e-03 
3.589863e-02 1.945229e-07 4.498433e-03 
4.538847e-02 3.931651e-07 7.196857e-03 
5.713471e-02 7.842246e-07 1.151395e-02 
7.249177e-02 1.601806e-06 1.842070e-02 
9.138864e-02 3.209415e-06 2.947052e-02 
1.159706e-01 6.558446e-06 4.714866e-02 
1.472486e-01 1.342532e-05 7.543120e-02 
1.852721e-01 2.674380e-05 1.206793e-01 
2.352857e-01 5.477880e-05 1.930698e-01 
2.972940e-01 1.105196e-04 3.088844e-01 
3.752979e-01 2.223808e-04 4.941713e-01 
4.743635e-01 4.492030e-04 7.906043e-01 
5.989533e-01 9.047136e-04 1.264855e+00 
7.574929e-01 1.831546e-03 2.023590e+00 
9.536378e-01 3.659314e-03 3.237458e+00 
1.199176e+00 7.291103e-03 5.179475e+00 
1.499535e+00 1.430392e-02 8.286428e+00 
1.868776e+00 2.782907e-02 1.325711e+01 
2.304272e+00 5.260032e-02 2.120951e+01 
2.808661e+00 9.646371e-02 3.393222e+01 
3.356652e+00 1.678915e-01 5.428675e+01 
3.915532e+00 2.743176e-01 8.685114e+01 
4.427323e+00 4.135225e-01 1.389495e+02 
4.829573e+00 5.689735e-01 2.222996e+02 
5.080782e+00 7.149764e-01 3.556480e+02 
5.165833e+00 8.258123e-01 5.689866e+02 
5.106962e+00 8.896165e-01 9.102982e+02 
4.943305e+00 9.075870e-01 1.456348e+03 
4.720312e+00 8.901897e-01 2.329952e+03 
4.475904e+00 8.498263e-01 3.727594e+03 
4.243684e+00 7.988798e-01 5.963623e+03 
4.045404e+00 7.461841e-01 9.540955e+03 
3.889674e+00 6.969151e-01 1.526418e+04 
3.789014e+00 6.562942e-01 2.442053e+04 
3.740368e+00 6.260645e-01 3.906940e+04 
3.744963e+00 6.085303e-01 6.250552e+04 
3.789982e+00 6.032064e-01 1.000000e+05 


==> anc/TOV-Output-e0-1121.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.668087e-03 1.953342e-11 1.000000e-05 
2.127171e-03 4.050698e-11 1.599859e-05 
2.674004e-03 8.046528e-11 2.559548e-05 
3.338488e-03 1.565928e-10 4.094915e-05 
4.307188e-03 3.362822e-10 6.551286e-05 
5.336043e-03 6.394116e-10 1.048113e-04 
6.916721e-03 1.392590e-09 1.676833e-04 
8.732000e-03 2.801972e-09 2.682696e-04 
1.109058e-02 5.740971e-09 4.291934e-04 
1.388944e-02 1.127658e-08 6.866488e-04 
1.771257e-02 2.338662e-08 1.098541e-03 
2.211394e-02 4.551155e-08 1.757511e-03 
2.831845e-02 9.557238e-08 2.811769e-03 
3.577583e-02 1.927054e-07 4.498433e-03 
4.525799e-02 3.901321e-07 7.196857e-03 
5.730218e-02 7.918473e-07 1.151395e-02 
7.245042e-02 1.600494e-06 1.842070e-02 
9.185166e-02 3.261351e-06 2.947052e-02 
1.163023e-01 6.620794e-06 4.714866e-02 
1.464957e-01 1.323223e-05 7.543120e-02 
1.855634e-01 2.689408e-05 1.206793e-01 
2.343367e-01 5.416710e-05 1.930698e-01 
2.965045e-01 1.097395e-04 3.088844e-01 
3.754865e-01 2.229146e-04 4.941713e-01 
4.746827e-01 4.505101e-04 7.906043e-01 
5.997286e-01 9.090335e-04 1.264855e+00 
7.570008e-01 1.829604e-03 2.023590e+00 
9.527863e-01 3.652768e-03 3.237458e+00 
1.197109e+00 7.260011e-03 5.179475e+00 
1.500265e+00 1.433700e-02 8.286428e+00 
1.865272e+00 2.769836e-02 1.325711e+01 
2.301954e+00 5.248816e-02 2.120951e+01 
2.803905e+00 9.606601e-02 3.393222e+01 
3.354288e+00 1.676775e-01 5.428675e+01 
3.911650e+00 2.737469e-01 8.685114e+01 
4.422785e+00 4.126363e-01 1.389495e+02 
4.825833e+00 5.681436e-01 2.222996e+02 
5.078299e+00 7.144404e-01 3.556480e+02 
5.165290e+00 8.258751e-01 5.689866e+02 
5.105042e+00 8.891880e-01 9.102982e+02 
4.940870e+00 9.069970e-01 1.456348e+03 
4.718916e+00 8.899233e-01 2.329952e+03 
4.474374e+00 8.495386e-01 3.727594e+03 
4.242186e+00 7.986196e-01 5.963623e+03 
4.042301e+00 7.456111e-01 9.540955e+03 
3.890179e+00 6.970720e-01 1.526418e+04 
3.788205e+00 6.562036e-01 2.442053e+04 
3.738577e+00 6.258020e-01 3.906940e+04 
3.742217e+00 6.080989e-01 6.250552e+04 
3.789250e+00 6.031311e-01 1.000000e+05 


==> anc/TOV-Output-e0-1122.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.661373e-03 1.931572e-11 1.000000e-05 
2.099885e-03 3.900285e-11 1.599859e-05 
2.619346e-03 7.569868e-11 2.559548e-05 
3.311912e-03 1.530193e-10 4.094915e-05 
4.326820e-03 3.412056e-10 6.551286e-05 
5.409902e-03 6.669267e-10 1.048113e-04 
6.898685e-03 1.382957e-09 1.676833e-04 
8.724945e-03 2.797679e-09 2.682696e-04 
1.099740e-02 5.602476e-09 4.291934e-04 
1.381756e-02 1.111231e-08 6.866488e-04 
1.754959e-02 2.276728e-08 1.098541e-03 
2.235561e-02 4.706197e-08 1.757511e-03 
2.804014e-02 9.286487e-08 2.811769e-03 
3.572891e-02 1.921194e-07 4.498433e-03 
4.511647e-02 3.868287e-07 7.196857e-03 
5.720350e-02 7.884661e-07 1.151395e-02 
7.204235e-02 1.575006e-06 1.842070e-02 
9.141393e-02 3.217815e-06 2.947052e-02 
1.158295e-01 6.546210e-06 4.714866e-02 
1.469196e-01 1.335932e-05 7.543120e-02 
1.852677e-01 2.678958e-05 1.206793e-01 
2.347216e-01 5.448289e-05 1.930698e-01 
2.967706e-01 1.101332e-04 3.088844e-01 
3.754913e-01 2.231216e-04 4.941713e-01 
4.741251e-01 4.493248e-04 7.906043e-01 
5.977708e-01 9.009705e-04 1.264855e+00 
7.561927e-01 1.825377e-03 2.023590e+00 
9.512461e-01 3.638341e-03 3.237458e+00 
1.196854e+00 7.261742e-03 5.179475e+00 
1.498220e+00 1.429126e-02 8.286428e+00 
1.865813e+00 2.774554e-02 1.325711e+01 
2.302613e+00 5.257525e-02 2.120951e+01 
2.802688e+00 9.602015e-02 3.393222e+01 
3.351950e+00 1.674671e-01 5.428675e+01 
3.909457e+00 2.735029e-01 8.685114e+01 
4.421866e+00 4.126446e-01 1.389495e+02 
4.823994e+00 5.678726e-01 2.222996e+02 
5.076369e+00 7.140840e-01 3.556480e+02 
5.160823e+00 8.246152e-01 5.689866e+02 
5.102196e+00 8.884543e-01 9.102982e+02 
4.937621e+00 9.061556e-01 1.456348e+03 
4.716593e+00 8.893956e-01 2.329952e+03 
4.473548e+00 8.494292e-01 3.727594e+03 
4.242277e+00 7.987215e-01 5.963623e+03 
4.041113e+00 7.454340e-01 9.540955e+03 
3.887995e+00 6.967147e-01 1.526418e+04 
3.786266e+00 6.559078e-01 2.442053e+04 
3.737410e+00 6.256499e-01 3.906940e+04 
3.742575e+00 6.082173e-01 6.250552e+04 
3.785369e+00 6.024850e-01 1.000000e+05 


==> anc/TOV-Output-e0-1123.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.645281e-03 1.877660e-11 1.000000e-05 
2.119901e-03 4.016460e-11 1.599859e-05 
2.628424e-03 7.655665e-11 2.559548e-05 
3.347592e-03 1.581591e-10 4.094915e-05 
4.248343e-03 3.232625e-10 6.551286e-05 
5.465638e-03 6.883656e-10 1.048113e-04 
6.747741e-03 1.295305e-09 1.676833e-04 
8.572897e-03 2.656315e-09 2.682696e-04 
1.099006e-02 5.596247e-09 4.291934e-04 
1.386786e-02 1.124411e-08 6.866488e-04 
1.770018e-02 2.337923e-08 1.098541e-03 
2.214017e-02 4.575517e-08 1.757511e-03 
2.813235e-02 9.386771e-08 2.811769e-03 
3.567616e-02 1.914402e-07 4.498433e-03 
4.533646e-02 3.928647e-07 7.196857e-03 
5.718867e-02 7.885554e-07 1.151395e-02 
7.250527e-02 1.606994e-06 1.842070e-02 
9.165458e-02 3.246184e-06 2.947052e-02 
1.158483e-01 6.555233e-06 4.714866e-02 
1.465757e-01 1.327757e-05 7.543120e-02 
1.855636e-01 2.694214e-05 1.206793e-01 
2.342567e-01 5.420812e-05 1.930698e-01 
2.965396e-01 1.099740e-04 3.088844e-01 
3.751775e-01 2.227609e-04 4.941713e-01 
4.734131e-01 4.477026e-04 7.906043e-01 
5.983161e-01 9.042358e-04 1.264855e+00 
7.546067e-01 1.815543e-03 2.023590e+00 
9.503228e-01 3.630982e-03 3.237458e+00 
1.194979e+00 7.234139e-03 5.179475e+00 
1.495608e+00 1.422954e-02 8.286428e+00 
1.861695e+00 2.758803e-02 1.325711e+01 
2.299344e+00 5.239930e-02 2.120951e+01 
2.802041e+00 9.603070e-02 3.393222e+01 
3.347918e+00 1.670163e-01 5.428675e+01 
3.906381e+00 2.730880e-01 8.685114e+01 
4.416079e+00 4.114504e-01 1.389495e+02 
4.821397e+00 5.673786e-01 2.222996e+02 
5.073928e+00 7.135611e-01 3.556480e+02 
5.157803e+00 8.238431e-01 5.689866e+02 
5.100965e+00 8.882521e-01 9.102982e+02 
4.936914e+00 9.060986e-01 1.456348e+03 
4.713357e+00 8.886107e-01 2.329952e+03 
4.472059e+00 8.491515e-01 3.727594e+03 
4.240067e+00 7.982989e-01 5.963623e+03 
4.038914e+00 7.450476e-01 9.540955e+03 
3.885725e+00 6.963409e-01 1.526418e+04 
3.784007e+00 6.555541e-01 2.442053e+04 
3.737509e+00 6.257215e-01 3.906940e+04 
3.741068e+00 6.080050e-01 6.250552e+04 
3.784810e+00 6.024409e-01 1.000000e+05 


==> anc/TOV-Output-e0-1124.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.667425e-03 1.956241e-11 1.000000e-05 
2.050925e-03 3.640260e-11 1.599859e-05 
2.595224e-03 7.375774e-11 2.559548e-05 
3.334481e-03 1.564473e-10 4.094915e-05 
4.196903e-03 3.119393e-10 6.551286e-05 
5.340079e-03 6.425785e-10 1.048113e-04 
6.879260e-03 1.373752e-09 1.676833e-04 
8.678296e-03 2.757952e-09 2.682696e-04 
1.106533e-02 5.717103e-09 4.291934e-04 
1.378512e-02 1.105389e-08 6.866488e-04 
1.750479e-02 2.263365e-08 1.098541e-03 
2.215429e-02 4.588361e-08 1.757511e-03 
2.801379e-02 9.276845e-08 2.811769e-03 
3.582094e-02 1.939530e-07 4.498433e-03 
4.502969e-02 3.852864e-07 7.196857e-03 
5.684265e-02 7.750178e-07 1.151395e-02 
7.219653e-02 1.587965e-06 1.842070e-02 
9.132376e-02 3.214021e-06 2.947052e-02 
1.159844e-01 6.584219e-06 4.714866e-02 
1.462098e-01 1.319012e-05 7.543120e-02 
1.845928e-01 2.654513e-05 1.206793e-01 
2.341287e-01 5.416748e-05 1.930698e-01 
2.962303e-01 1.097279e-04 3.088844e-01 
3.741974e-01 2.212169e-04 4.941713e-01 
4.731880e-01 4.474616e-04 7.906043e-01 
5.978027e-01 9.027122e-04 1.264855e+00 
7.546896e-01 1.817743e-03 2.023590e+00 
9.506645e-01 3.638080e-03 3.237458e+00 
1.194242e+00 7.227141e-03 5.179475e+00 
1.496435e+00 1.426519e-02 8.286428e+00 
1.860926e+00 2.757753e-02 1.325711e+01 
2.295853e+00 5.220878e-02 2.120951e+01 
2.800028e+00 9.590556e-02 3.393222e+01 
3.347738e+00 1.671120e-01 5.428675e+01 
3.905068e+00 2.730133e-01 8.685114e+01 
4.414252e+00 4.112339e-01 1.389495e+02 
4.818559e+00 5.668134e-01 2.222996e+02 
5.068997e+00 7.122269e-01 3.556480e+02 
5.157102e+00 8.238516e-01 5.689866e+02 
5.098609e+00 8.876792e-01 9.102982e+02 
4.935351e+00 9.057771e-01 1.456348e+03 
4.712479e+00 8.884895e-01 2.329952e+03 
4.469894e+00 8.487025e-01 3.727594e+03 
4.240238e+00 7.984186e-01 5.963623e+03 
4.038803e+00 7.450927e-01 9.540955e+03 
3.885580e+00 6.963734e-01 1.526418e+04 
3.782766e+00 6.553847e-01 2.442053e+04 
3.735502e+00 6.254208e-01 3.906940e+04 
3.737424e+00 6.074144e-01 6.250552e+04 
3.780958e+00 6.018000e-01 1.000000e+05 


==> anc/TOV-Output-e0-1125.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.603209e-03 1.740363e-11 1.000000e-05 
2.133164e-03 4.099607e-11 1.599859e-05 
2.628501e-03 7.669970e-11 2.559548e-05 
3.359941e-03 1.602007e-10 4.094915e-05 
4.200674e-03 3.130592e-10 6.551286e-05 
5.346874e-03 6.456087e-10 1.048113e-04 
6.843897e-03 1.353879e-09 1.676833e-04 
8.708192e-03 2.789032e-09 2.682696e-04 
1.101558e-02 5.645354e-09 4.291934e-04 
1.383309e-02 1.117963e-08 6.866488e-04 
1.751339e-02 2.268718e-08 1.098541e-03 
2.228272e-02 4.672774e-08 1.757511e-03 
2.794894e-02 9.220757e-08 2.811769e-03 
3.545983e-02 1.883136e-07 4.498433e-03 
4.487593e-02 3.816922e-07 7.196857e-03 
5.700467e-02 7.823592e-07 1.151395e-02 
7.190739e-02 1.570359e-06 1.842070e-02 
9.132173e-02 3.216665e-06 2.947052e-02 
1.156656e-01 6.535891e-06 4.714866e-02 
1.461778e-01 1.319319e-05 7.543120e-02 
1.852109e-01 2.683649e-05 1.206793e-01 
2.340005e-01 5.412662e-05 1.930698e-01 
2.953637e-01 1.088647e-04 3.088844e-01 
3.741028e-01 2.212456e-04 4.941713e-01 
4.725795e-01 4.461341e-04 7.906043e-01 
5.978065e-01 9.035281e-04 1.264855e+00 
7.530606e-01 1.807616e-03 2.023590e+00 
9.501899e-01 3.635840e-03 3.237458e+00 
1.193013e+00 7.211237e-03 5.179475e+00 
1.492959e+00 1.417906e-02 8.286428e+00 
1.859355e+00 2.753189e-02 1.325711e+01 
2.295168e+00 5.220572e-02 2.120951e+01 
2.797450e+00 9.572437e-02 3.393222e+01 
3.342305e+00 1.664628e-01 5.428675e+01 
3.902709e+00 2.727367e-01 8.685114e+01 
4.410181e+00 4.104637e-01 1.389495e+02 
4.814798e+00 5.659769e-01 2.222996e+02 
5.067142e+00 7.118942e-01 3.556480e+02 
5.155646e+00 8.236056e-01 5.689866e+02 
5.096830e+00 8.872962e-01 9.102982e+02 
4.934648e+00 9.057209e-01 1.456348e+03 
4.712615e+00 8.886535e-01 2.329952e+03 
4.469590e+00 8.487248e-01 3.727594e+03 
4.237923e+00 7.979722e-01 5.963623e+03 
4.036923e+00 7.447720e-01 9.540955e+03 
3.882662e+00 6.958753e-01 1.526418e+04 
3.781966e+00 6.552952e-01 2.442053e+04 
3.734117e+00 6.252299e-01 3.906940e+04 
3.736327e+00 6.072749e-01 6.250552e+04 
3.781150e+00 6.018920e-01 1.000000e+05 


==> anc/TOV-Output-e0-1126.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.603951e-03 1.744331e-11 1.000000e-05 
2.038752e-03 3.582189e-11 1.599859e-05 
2.600869e-03 7.437224e-11 2.559548e-05 
3.287401e-03 1.501804e-10 4.094915e-05 
4.192890e-03 3.115988e-10 6.551286e-05 
5.321798e-03 6.371335e-10 1.048113e-04 
6.852518e-03 1.360210e-09 1.676833e-04 
8.727187e-03 2.809819e-09 2.682696e-04 
1.098459e-02 5.602825e-09 4.291934e-04 
1.379275e-02 1.109196e-08 6.866488e-04 
1.742028e-02 2.234711e-08 1.098541e-03 
2.233179e-02 4.707892e-08 1.757511e-03 
2.806796e-02 9.347366e-08 2.811769e-03 
3.544431e-02 1.882335e-07 4.498433e-03 
4.480376e-02 3.801913e-07 7.196857e-03 
5.680513e-02 7.748606e-07 1.151395e-02 
7.226890e-02 1.595579e-06 1.842070e-02 
9.101403e-02 3.187090e-06 2.947052e-02 
1.156781e-01 6.543815e-06 4.714866e-02 
1.462249e-01 1.321766e-05 7.543120e-02 
1.850025e-01 2.676977e-05 1.206793e-01 
2.340899e-01 5.423681e-05 1.930698e-01 
2.956144e-01 1.092389e-04 3.088844e-01 
3.739205e-01 2.211184e-04 4.941713e-01 
4.728033e-01 4.471636e-04 7.906043e-01 
5.967605e-01 8.995948e-04 1.264855e+00 
7.528892e-01 1.807976e-03 2.023590e+00 
9.477119e-01 3.610729e-03 3.237458e+00 
1.192050e+00 7.200143e-03 5.179475e+00 
1.493952e+00 1.421930e-02 8.286428e+00 
1.859818e+00 2.757536e-02 1.325711e+01 
2.292655e+00 5.208054e-02 2.120951e+01 
2.795412e+00 9.559663e-02 3.393222e+01 
3.342056e+00 1.665482e-01 5.428675e+01 
3.897949e+00 2.719967e-01 8.685114e+01 
4.409615e+00 4.105577e-01 1.389495e+02 
4.811982e+00 5.654178e-01 2.222996e+02 
5.066290e+00 7.118882e-01 3.556480e+02 
5.151096e+00 8.223170e-01 5.689866e+02 
5.092903e+00 8.862055e-01 9.102982e+02 
4.933234e+00 9.054451e-01 1.456348e+03 
4.710052e+00 8.880573e-01 2.329952e+03 
4.465909e+00 8.478911e-01 3.727594e+03 
4.236924e+00 7.978251e-01 5.963623e+03 
4.036264e+00 7.447038e-01 9.540955e+03 
3.880476e+00 6.955172e-01 1.526418e+04 
3.778149e+00 6.546587e-01 2.442053e+04 
3.730636e+00 6.246684e-01 3.906940e+04 
3.734529e+00 6.070111e-01 6.250552e+04 
3.778113e+00 6.013987e-01 1.000000e+05 


==> anc/TOV-Output-e0-1127.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.633332e-03 1.843589e-11 1.000000e-05 
2.041559e-03 3.600200e-11 1.599859e-05 
2.689487e-03 8.230938e-11 2.559548e-05 
3.330658e-03 1.563259e-10 4.094915e-05 
4.175002e-03 3.079008e-10 6.551286e-05 
5.444239e-03 6.827353e-10 1.048113e-04 
6.771313e-03 1.313589e-09 1.676833e-04 
8.597704e-03 2.688985e-09 2.682696e-04 
1.097602e-02 5.594680e-09 4.291934e-04 
1.387876e-02 1.131080e-08 6.866488e-04 
1.761201e-02 2.311361e-08 1.098541e-03 
2.218744e-02 4.621289e-08 1.757511e-03 
2.812709e-02 9.414921e-08 2.811769e-03 
3.552144e-02 1.896333e-07 4.498433e-03 
4.488383e-02 3.825728e-07 7.196857e-03 
5.706327e-02 7.861694e-07 1.151395e-02 
7.213065e-02 1.587849e-06 1.842070e-02 
9.115460e-02 3.204724e-06 2.947052e-02 
1.155741e-01 6.531983e-06 4.714866e-02 
1.456529e-01 1.307476e-05 7.543120e-02 
1.845419e-01 2.659393e-05 1.206793e-01 
2.330932e-01 5.359462e-05 1.930698e-01 
2.950830e-01 1.087474e-04 3.088844e-01 
3.735067e-01 2.205809e-04 4.941713e-01 
4.718002e-01 4.447192e-04 7.906043e-01 
5.951929e-01 8.933218e-04 1.264855e+00 
7.515849e-01 1.800200e-03 2.023590e+00 
9.469249e-01 3.604926e-03 3.237458e+00 
1.189941e+00 7.168416e-03 5.179475e+00 
1.490004e+00 1.411996e-02 8.286428e+00 
1.856647e+00 2.745956e-02 1.325711e+01 
2.292246e+00 5.209575e-02 2.120951e+01 
2.792740e+00 9.540619e-02 3.393222e+01 
3.340305e+00 1.664206e-01 5.428675e+01 
3.895553e+00 2.717127e-01 8.685114e+01 
4.405117e+00 4.096819e-01 1.389495e+02 
4.811399e+00 5.655149e-01 2.222996e+02 
5.062453e+00 7.109098e-01 3.556480e+02 
5.150837e+00 8.224736e-01 5.689866e+02 
5.093342e+00 8.865527e-01 9.102982e+02 
4.931499e+00 9.050700e-01 1.456348e+03 
4.707676e+00 8.875137e-01 2.329952e+03 
4.466766e+00 8.482077e-01 3.727594e+03 
4.234259e+00 7.972985e-01 5.963623e+03 
4.034811e+00 7.444712e-01 9.540955e+03 
3.879510e+00 6.953925e-01 1.526418e+04 
3.775860e+00 6.542990e-01 2.442053e+04 
3.730001e+00 6.246100e-01 3.906940e+04 
3.732402e+00 6.066888e-01 6.250552e+04 
3.776306e+00 6.011281e-01 1.000000e+05 


==> anc/TOV-Output-e0-1128.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.643664e-03 1.880464e-11 1.000000e-05 
2.091518e-03 3.874454e-11 1.599859e-05 
2.581598e-03 7.286049e-11 2.559548e-05 
3.318391e-03 1.547421e-10 4.094915e-05 
4.215647e-03 3.172625e-10 6.551286e-05 
5.286507e-03 6.256513e-10 1.048113e-04 
6.717439e-03 1.283623e-09 1.676833e-04 
8.590801e-03 2.684893e-09 2.682696e-04 
1.093736e-02 5.540685e-09 4.291934e-04 
1.382402e-02 1.118740e-08 6.866488e-04 
1.755779e-02 2.292115e-08 1.098541e-03 
2.220504e-02 4.636404e-08 1.757511e-03 
2.808606e-02 9.382090e-08 2.811769e-03 
3.557156e-02 1.906061e-07 4.498433e-03 
4.498416e-02 3.854856e-07 7.196857e-03 
5.673036e-02 7.731756e-07 1.151395e-02 
7.171527e-02 1.561960e-06 1.842070e-02 
9.072204e-02 3.162122e-06 2.947052e-02 
1.151894e-01 6.472704e-06 4.714866e-02 
1.461488e-01 1.322048e-05 7.543120e-02 
1.842083e-01 2.647345e-05 1.206793e-01 
2.334249e-01 5.387137e-05 1.930698e-01 
2.950483e-01 1.088054e-04 3.088844e-01 
3.736055e-01 2.209513e-04 4.941713e-01 
4.715318e-01 4.443538e-04 7.906043e-01 
5.957112e-01 8.964451e-04 1.264855e+00 
7.508218e-01 1.796313e-03 2.023590e+00 
9.459407e-01 3.596882e-03 3.237458e+00 
1.191003e+00 7.193775e-03 5.179475e+00 
1.488910e+00 1.410121e-02 8.286428e+00 
1.854365e+00 2.738281e-02 1.325711e+01 
2.288495e+00 5.188814e-02 2.120951e+01 
2.789074e+00 9.511745e-02 3.393222e+01 
3.336557e+00 1.660104e-01 5.428675e+01 
3.893048e+00 2.714077e-01 8.685114e+01 
4.404510e+00 4.097652e-01 1.389495e+02 
4.808802e+00 5.650196e-01 2.222996e+02 
5.058767e+00 7.099803e-01 3.556480e+02 
5.147850e+00 8.217110e-01 5.689866e+02 
5.090425e+00 8.857941e-01 9.102982e+02 
4.927065e+00 9.038609e-01 1.456348e+03 
4.704779e+00 8.868228e-01 2.329952e+03 
4.463757e+00 8.475438e-01 3.727594e+03 
4.231837e+00 7.968268e-01 5.963623e+03 
4.033985e+00 7.443681e-01 9.540955e+03 
3.877068e+00 6.949850e-01 1.526418e+04 
3.775485e+00 6.542865e-01 2.442053e+04 
3.728583e+00 6.244130e-01 3.906940e+04 
3.729786e+00 6.062801e-01 6.250552e+04 
3.775968e+00 6.011240e-01 1.000000e+05 


==> anc/TOV-Output-e0-1129.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.617406e-03 1.793363e-11 1.000000e-05 
2.094542e-03 3.894734e-11 1.599859e-05 
2.647725e-03 7.867368e-11 2.559548e-05 
3.305934e-03 1.531416e-10 4.094915e-05 
4.166593e-03 3.065872e-10 6.551286e-05 
5.446117e-03 6.846549e-10 1.048113e-04 
6.883546e-03 1.382444e-09 1.676833e-04 
8.559074e-03 2.657610e-09 2.682696e-04 
1.082001e-02 5.369008e-09 4.291934e-04 
1.387588e-02 1.132380e-08 6.866488e-04 
1.745463e-02 2.253943e-08 1.098541e-03 
2.201423e-02 4.521911e-08 1.757511e-03 
2.819885e-02 9.504003e-08 2.811769e-03 
3.547545e-02 1.892330e-07 4.498433e-03 
4.504479e-02 3.873897e-07 7.196857e-03 
5.681635e-02 7.773852e-07 1.151395e-02 
7.176366e-02 1.566511e-06 1.842070e-02 
9.117325e-02 3.212381e-06 2.947052e-02 
1.148447e-01 6.420466e-06 4.714866e-02 
1.455788e-01 1.307798e-05 7.543120e-02 
1.840598e-01 2.643291e-05 1.206793e-01 
2.333922e-01 5.389648e-05 1.930698e-01 
2.952868e-01 1.091659e-04 3.088844e-01 
3.725143e-01 2.192156e-04 4.941713e-01 
4.714433e-01 4.444964e-04 7.906043e-01 
5.948175e-01 8.932085e-04 1.264855e+00 
7.500867e-01 1.792628e-03 2.023590e+00 
9.468719e-01 3.610632e-03 3.237458e+00 
1.189425e+00 7.171584e-03 5.179475e+00 
1.488809e+00 1.411045e-02 8.286428e+00 
1.854227e+00 2.739976e-02 1.325711e+01 
2.289015e+00 5.196497e-02 2.120951e+01 
2.786364e+00 9.492343e-02 3.393222e+01 
3.333934e+00 1.657593e-01 5.428675e+01 
3.888517e+00 2.707126e-01 8.685114e+01 
4.400921e+00 4.091134e-01 1.389495e+02 
4.806155e+00 5.645095e-01 2.222996e+02 
5.057856e+00 7.099540e-01 3.556480e+02 
5.144857e+00 8.209462e-01 5.689866e+02 
5.087043e+00 8.848820e-01 9.102982e+02 
4.927626e+00 9.041945e-01 1.456348e+03 
4.704164e+00 8.867749e-01 2.329952e+03 
4.464156e+00 8.477440e-01 3.727594e+03 
4.232739e+00 7.971129e-01 5.963623e+03 
4.032946e+00 7.442209e-01 9.540955e+03 
3.875316e+00 6.947097e-01 1.526418e+04 
3.775627e+00 6.543675e-01 2.442053e+04 
3.727973e+00 6.243587e-01 3.906940e+04 
3.730655e+00 6.064884e-01 6.250552e+04 
3.774631e+00 6.009386e-01 1.000000e+05 


==> anc/TOV-Output-e0-113.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.178006e-03 5.889562e-11 1.000000e-06 
6.857724e-03 1.368155e-10 1.757511e-06 
9.072168e-03 3.167587e-10 3.088844e-06 
1.205691e-02 7.435384e-10 5.428675e-06 
1.590766e-02 1.707711e-09 9.540955e-06 
2.170277e-02 4.336516e-09 1.676833e-05 
2.869564e-02 1.002405e-08 2.947052e-05 
3.772731e-02 2.278049e-08 5.179475e-05 
5.040989e-02 5.434292e-08 9.102982e-05 
6.714122e-02 1.283997e-07 1.599859e-04 
8.833699e-02 2.924317e-07 2.811769e-04 
1.173082e-01 6.848293e-07 4.941713e-04 
1.562611e-01 1.618647e-06 8.685114e-04 
2.073562e-01 3.782280e-06 1.526418e-03 
2.747528e-01 8.799024e-06 2.682696e-03 
3.647969e-01 2.059544e-05 4.714866e-03 
4.827736e-01 4.773808e-05 8.286428e-03 
6.389312e-01 1.106691e-04 1.456348e-02 
8.480051e-01 2.587681e-04 2.559548e-02 
1.122299e+00 5.999739e-04 4.498433e-02 
1.489465e+00 1.402990e-03 7.906043e-02 
1.969834e+00 3.247368e-03 1.389495e-01 
2.604996e+00 7.518795e-03 2.442053e-01 
3.432156e+00 1.722974e-02 4.291934e-01 
4.495973e+00 3.886377e-02 7.543120e-01 
5.852204e+00 8.622141e-02 1.325711e+00 
7.532936e+00 1.857560e-01 2.329952e+00 
9.481860e+00 3.769200e-01 4.094915e+00 
1.159399e+01 7.089231e-01 7.196857e+00 
1.359843e+01 1.196644e+00 1.264855e+01 
1.518639e+01 1.782456e+00 2.222996e+01 
1.608243e+01 2.324186e+00 3.906940e+01 
1.624329e+01 2.695527e+00 6.866488e+01 
1.580878e+01 2.849215e+00 1.206793e+02 
1.502126e+01 2.821307e+00 2.120951e+02 
1.411238e+01 2.679968e+00 3.727594e+02 
1.323752e+01 2.484743e+00 6.551286e+02 
1.253261e+01 2.288121e+00 1.151395e+03 
1.203883e+01 2.115670e+00 2.023590e+03 
1.179141e+01 1.988037e+00 3.556480e+03 
1.178521e+01 1.915904e+00 6.250552e+03 
1.196704e+01 1.899724e+00 1.098541e+04 
1.224214e+01 1.928132e+00 1.930698e+04 
1.251050e+01 1.980886e+00 3.393222e+04 
1.272271e+01 2.040305e+00 5.963623e+04 
1.283074e+01 2.086086e+00 1.048113e+05 
1.285496e+01 2.113620e+00 1.842070e+05 
1.282611e+01 2.124278e+00 3.237458e+05 
1.275629e+01 2.118972e+00 5.689866e+05 
1.269609e+01 2.108920e+00 1.000000e+06 


==> anc/TOV-Output-e0-1130.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.601236e-03 1.741653e-11 1.000000e-05 
2.057942e-03 3.697388e-11 1.599859e-05 
2.652619e-03 7.918084e-11 2.559548e-05 
3.357979e-03 1.606309e-10 4.094915e-05 
4.202886e-03 3.149475e-10 6.551286e-05 
5.282821e-03 6.254507e-10 1.048113e-04 
6.873799e-03 1.377799e-09 1.676833e-04 
8.695150e-03 2.788860e-09 2.682696e-04 
1.097741e-02 5.611706e-09 4.291934e-04 
1.386962e-02 1.131852e-08 6.866488e-04 
1.745735e-02 2.256996e-08 1.098541e-03 
2.216610e-02 4.620232e-08 1.757511e-03 
2.787546e-02 9.188881e-08 2.811769e-03 
3.523034e-02 1.855017e-07 4.498433e-03 
4.484119e-02 3.824988e-07 7.196857e-03 
5.670084e-02 7.733378e-07 1.151395e-02 
7.192782e-02 1.578683e-06 1.842070e-02 
9.062840e-02 3.157930e-06 2.947052e-02 
1.152982e-01 6.502567e-06 4.714866e-02 
1.458506e-01 1.316301e-05 7.543120e-02 
1.836945e-01 2.629911e-05 1.206793e-01 
2.329639e-01 5.364778e-05 1.930698e-01 
2.949411e-01 1.088793e-04 3.088844e-01 
3.723500e-01 2.191195e-04 4.941713e-01 
4.708853e-01 4.433121e-04 7.906043e-01 
5.951409e-01 8.954523e-04 1.264855e+00 
7.509180e-01 1.800161e-03 2.023590e+00 
9.451505e-01 3.594180e-03 3.237458e+00 
1.188912e+00 7.168572e-03 5.179475e+00 
1.486428e+00 1.405546e-02 8.286428e+00 
1.853284e+00 2.738148e-02 1.325711e+01 
2.285293e+00 5.175944e-02 2.120951e+01 
2.785030e+00 9.486526e-02 3.393222e+01 
3.331054e+00 1.654719e-01 5.428675e+01 
3.885659e+00 2.703395e-01 8.685114e+01 
4.398963e+00 4.088633e-01 1.389495e+02 
4.800278e+00 5.630508e-01 2.222996e+02 
5.056187e+00 7.096807e-01 3.556480e+02 
5.142984e+00 8.205584e-01 5.689866e+02 
5.085364e+00 8.845305e-01 9.102982e+02 
4.924129e+00 9.032743e-01 1.456348e+03 
4.704485e+00 8.869906e-01 2.329952e+03 
4.461501e+00 8.471694e-01 3.727594e+03 
4.230970e+00 7.967897e-01 5.963623e+03 
4.031546e+00 7.439989e-01 9.540955e+03 
3.875197e+00 6.947466e-01 1.526418e+04 
3.774084e+00 6.541429e-01 2.442053e+04 
3.724166e+00 6.237394e-01 3.906940e+04 
3.726780e+00 6.058565e-01 6.250552e+04 
3.771873e+00 6.004955e-01 1.000000e+05 


==> anc/TOV-Output-e0-1131.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.631552e-03 1.844091e-11 1.000000e-05 
2.066574e-03 3.747419e-11 1.599859e-05 
2.661759e-03 8.007291e-11 2.559548e-05 
3.323313e-03 1.558451e-10 4.094915e-05 
4.286704e-03 3.344645e-10 6.551286e-05 
5.366687e-03 6.562939e-10 1.048113e-04 
6.753509e-03 1.307880e-09 1.676833e-04 
8.645704e-03 2.743978e-09 2.682696e-04 
1.087709e-02 5.464088e-09 4.291934e-04 
1.390373e-02 1.141232e-08 6.866488e-04 
1.758435e-02 2.308654e-08 1.098541e-03 
2.221212e-02 4.653182e-08 1.757511e-03 
2.795227e-02 9.273252e-08 2.811769e-03 
3.541595e-02 1.886160e-07 4.498433e-03 
4.457750e-02 3.761231e-07 7.196857e-03 
5.652345e-02 7.667806e-07 1.151395e-02 
7.198668e-02 1.583961e-06 1.842070e-02 
9.110972e-02 3.211349e-06 2.947052e-02 
1.146665e-01 6.401943e-06 4.714866e-02 
1.452890e-01 1.302306e-05 7.543120e-02 
1.836351e-01 2.629685e-05 1.206793e-01 
2.330333e-01 5.374325e-05 1.930698e-01 
2.948257e-01 1.088478e-04 3.088844e-01 
3.720211e-01 2.187325e-04 4.941713e-01 
4.702059e-01 4.417870e-04 7.906043e-01 
5.941235e-01 8.916582e-04 1.264855e+00 
7.492242e-01 1.789602e-03 2.023590e+00 
9.444674e-01 3.589550e-03 3.237458e+00 
1.186404e+00 7.129709e-03 5.179475e+00 
1.485150e+00 1.403154e-02 8.286428e+00 
1.851963e+00 2.734667e-02 1.325711e+01 
2.283839e+00 5.170476e-02 2.120951e+01 
2.781084e+00 9.454937e-02 3.393222e+01 
3.328723e+00 1.652621e-01 5.428675e+01 
3.886249e+00 2.706295e-01 8.685114e+01 
4.396402e+00 4.084644e-01 1.389495e+02 
4.800040e+00 5.632479e-01 2.222996e+02 
5.050857e+00 7.082158e-01 3.556480e+02 
5.140823e+00 8.200736e-01 5.689866e+02 
5.083774e+00 8.842086e-01 9.102982e+02 
4.924242e+00 9.034694e-01 1.456348e+03 
4.701587e+00 8.862990e-01 2.329952e+03 
4.459072e+00 8.466521e-01 3.727594e+03 
4.230004e+00 7.966497e-01 5.963623e+03 
4.029395e+00 7.436213e-01 9.540955e+03 
3.875212e+00 6.948092e-01 1.526418e+04 
3.770396e+00 6.535291e-01 2.442053e+04 
3.722772e+00 6.235464e-01 3.906940e+04 
3.726991e+00 6.059479e-01 6.250552e+04 
3.770706e+00 6.003407e-01 1.000000e+05 


==> anc/TOV-Output-e0-1132.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.675742e-03 1.999792e-11 1.000000e-05 
2.035640e-03 3.584810e-11 1.599859e-05 
2.618656e-03 7.631300e-11 2.559548e-05 
3.372332e-03 1.629875e-10 4.094915e-05 
4.292256e-03 3.360626e-10 6.551286e-05 
5.386581e-03 6.642061e-10 1.048113e-04 
6.853600e-03 1.368106e-09 1.676833e-04 
8.644952e-03 2.745688e-09 2.682696e-04 
1.087408e-02 5.464379e-09 4.291934e-04 
1.372087e-02 1.097762e-08 6.866488e-04 
1.741217e-02 2.243482e-08 1.098541e-03 
2.201698e-02 4.535629e-08 1.757511e-03 
2.795129e-02 9.280479e-08 2.811769e-03 
3.546679e-02 1.895969e-07 4.498433e-03 
4.498645e-02 3.869117e-07 7.196857e-03 
5.653921e-02 7.681007e-07 1.151395e-02 
7.182334e-02 1.574595e-06 1.842070e-02 
9.106373e-02 3.209323e-06 2.947052e-02 
1.151662e-01 6.491729e-06 4.714866e-02 
1.455712e-01 1.311068e-05 7.543120e-02 
1.839480e-01 2.645484e-05 1.206793e-01 
2.320161e-01 5.308954e-05 1.930698e-01 
2.934155e-01 1.073885e-04 3.088844e-01 
3.712347e-01 2.175408e-04 4.941713e-01 
4.693135e-01 4.396656e-04 7.906043e-01 
5.928191e-01 8.865849e-04 1.264855e+00 
7.480751e-01 1.782960e-03 2.023590e+00 
9.431899e-01 3.578172e-03 3.237458e+00 
1.185508e+00 7.119808e-03 5.179475e+00 
1.484411e+00 1.402274e-02 8.286428e+00 
1.848678e+00 2.722617e-02 1.325711e+01 
2.283515e+00 5.172520e-02 2.120951e+01 
2.780318e+00 9.454703e-02 3.393222e+01 
3.327751e+00 1.652441e-01 5.428675e+01 
3.879857e+00 2.695769e-01 8.685114e+01 
4.393181e+00 4.079030e-01 1.389495e+02 
4.794482e+00 5.618832e-01 2.222996e+02 
5.048798e+00 7.078151e-01 3.556480e+02 
5.138348e+00 8.194824e-01 5.689866e+02 
5.080906e+00 8.834649e-01 9.102982e+02 
4.922211e+00 9.030016e-01 1.456348e+03 
4.699309e+00 8.857816e-01 2.329952e+03 
4.457166e+00 8.462672e-01 3.727594e+03 
4.228719e+00 7.964369e-01 5.963623e+03 
4.028721e+00 7.435494e-01 9.540955e+03 
3.870884e+00 6.940402e-01 1.526418e+04 
3.769362e+00 6.533965e-01 2.442053e+04 
3.720683e+00 6.232306e-01 3.906940e+04 
3.724188e+00 6.055059e-01 6.250552e+04 
3.766509e+00 5.996368e-01 1.000000e+05 


==> anc/TOV-Output-e0-1133.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.652578e-03 1.919697e-11 1.000000e-05 
2.057669e-03 3.705726e-11 1.599859e-05 
2.620661e-03 7.655604e-11 2.559548e-05 
3.363798e-03 1.618961e-10 4.094915e-05 
4.243295e-03 3.249798e-10 6.551286e-05 
5.293919e-03 6.310719e-10 1.048113e-04 
6.725466e-03 1.293940e-09 1.676833e-04 
8.654631e-03 2.757354e-09 2.682696e-04 
1.078003e-02 5.328519e-09 4.291934e-04 
1.369959e-02 1.093628e-08 6.866488e-04 
1.744202e-02 2.257030e-08 1.098541e-03 
2.221461e-02 4.662982e-08 1.757511e-03 
2.787758e-02 9.215378e-08 2.811769e-03 
3.529768e-02 1.870628e-07 4.498433e-03 
4.473375e-02 3.807642e-07 7.196857e-03 
5.680407e-02 7.796335e-07 1.151395e-02 
7.178418e-02 1.573409e-06 1.842070e-02 
9.068632e-02 3.172386e-06 2.947052e-02 
1.143322e-01 6.357334e-06 4.714866e-02 
1.451781e-01 1.301624e-05 7.543120e-02 
1.838591e-01 2.643985e-05 1.206793e-01 
2.327866e-01 5.366742e-05 1.930698e-01 
2.939027e-01 1.080194e-04 3.088844e-01 
3.712416e-01 2.177447e-04 4.941713e-01 
4.691175e-01 4.395019e-04 7.906043e-01 
5.922940e-01 8.850115e-04 1.264855e+00 
7.483935e-01 1.786796e-03 2.023590e+00 
9.432819e-01 3.582335e-03 3.237458e+00 
1.184402e+00 7.106139e-03 5.179475e+00 
1.483175e+00 1.399999e-02 8.286428e+00 
1.846956e+00 2.717393e-02 1.325711e+01 
2.281725e+00 5.164812e-02 2.120951e+01 
2.779298e+00 9.451961e-02 3.393222e+01 
3.324568e+00 1.649138e-01 5.428675e+01 
3.878221e+00 2.694382e-01 8.685114e+01 
4.389183e+00 4.071504e-01 1.389495e+02 
4.793701e+00 5.619199e-01 2.222996e+02 
5.047928e+00 7.078010e-01 3.556480e+02 
5.136211e+00 8.190051e-01 5.689866e+02 
5.079734e+00 8.832800e-01 9.102982e+02 
4.920563e+00 9.026521e-01 1.456348e+03 
4.698195e+00 8.855922e-01 2.329952e+03 
4.455287e+00 8.458888e-01 3.727594e+03 
4.225103e+00 7.956919e-01 5.963623e+03 
4.026178e+00 7.430903e-01 9.540955e+03 
3.872385e+00 6.943871e-01 1.526418e+04 
3.768116e+00 6.532256e-01 2.442053e+04 
3.720998e+00 6.233395e-01 3.906940e+04 
3.723242e+00 6.053923e-01 6.250552e+04 
3.766309e+00 5.996573e-01 1.000000e+05 


==> anc/TOV-Output-e0-1134.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.591243e-03 1.715297e-11 1.000000e-05 
2.045322e-03 3.642631e-11 1.599859e-05 
2.662690e-03 8.036961e-11 2.559548e-05 
3.345104e-03 1.593524e-10 4.094915e-05 
4.195648e-03 3.144323e-10 6.551286e-05 
5.374508e-03 6.609159e-10 1.048113e-04 
6.708457e-03 1.285281e-09 1.676833e-04 
8.505468e-03 2.619538e-09 2.682696e-04 
1.077438e-02 5.324849e-09 4.291934e-04 
1.384396e-02 1.129566e-08 6.866488e-04 
1.742822e-02 2.253665e-08 1.098541e-03 
2.202471e-02 4.548426e-08 1.757511e-03 
2.793690e-02 9.282519e-08 2.811769e-03 
3.524799e-02 1.864383e-07 4.498433e-03 
4.479088e-02 3.825623e-07 7.196857e-03 
5.678853e-02 7.796816e-07 1.151395e-02 
7.150870e-02 1.556737e-06 1.842070e-02 
9.062673e-02 3.168931e-06 2.947052e-02 
1.144820e-01 6.387981e-06 4.714866e-02 
1.449365e-01 1.296279e-05 7.543120e-02 
1.836554e-01 2.637532e-05 1.206793e-01 
2.319051e-01 5.310696e-05 1.930698e-01 
2.939880e-01 1.082087e-04 3.088844e-01 
3.710792e-01 2.176508e-04 4.941713e-01 
4.686578e-01 4.385979e-04 7.906043e-01 
5.920703e-01 8.847863e-04 1.264855e+00 
7.471941e-01 1.779793e-03 2.023590e+00 
9.415217e-01 3.565487e-03 3.237458e+00 
1.183648e+00 7.098779e-03 5.179475e+00 
1.482548e+00 1.399433e-02 8.286428e+00 
1.845399e+00 2.712884e-02 1.325711e+01 
2.278966e+00 5.150677e-02 2.120951e+01 
2.777411e+00 9.440660e-02 3.393222e+01 
3.322380e+00 1.647240e-01 5.428675e+01 
3.875313e+00 2.690554e-01 8.685114e+01 
4.386694e+00 4.067688e-01 1.389495e+02 
4.790396e+00 5.612159e-01 2.222996e+02 
5.043523e+00 7.066366e-01 3.556480e+02 
5.135305e+00 8.189422e-01 5.689866e+02 
5.079586e+00 8.834327e-01 9.102982e+02 
4.917820e+00 9.019635e-01 1.456348e+03 
4.695489e+00 8.849538e-01 2.329952e+03 
4.456646e+00 8.463322e-01 3.727594e+03 
4.223982e+00 7.955160e-01 5.963623e+03 
4.023143e+00 7.425291e-01 9.540955e+03 
3.868946e+00 6.937882e-01 1.526418e+04 
3.766761e+00 6.530348e-01 2.442053e+04 
3.718807e+00 6.230054e-01 3.906940e+04 
3.721151e+00 6.050761e-01 6.250552e+04 
3.763721e+00 5.992448e-01 1.000000e+05 


==> anc/TOV-Output-e0-1135.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.629910e-03 1.845032e-11 1.000000e-05 
2.099659e-03 3.944201e-11 1.599859e-05 
2.625085e-03 7.708018e-11 2.559548e-05 
3.384050e-03 1.651289e-10 4.094915e-05 
4.191967e-03 3.138819e-10 6.551286e-05 
5.356340e-03 6.548130e-10 1.048113e-04 
6.793208e-03 1.335788e-09 1.676833e-04 
8.617156e-03 2.726495e-09 2.682696e-04 
1.083187e-02 5.415309e-09 4.291934e-04 
1.368916e-02 1.093059e-08 6.866488e-04 
1.747585e-02 2.274196e-08 1.098541e-03 
2.210515e-02 4.602503e-08 1.757511e-03 
2.797185e-02 9.325621e-08 2.811769e-03 
3.512533e-02 1.846614e-07 4.498433e-03 
4.446980e-02 3.747241e-07 7.196857e-03 
5.678282e-02 7.801338e-07 1.151395e-02 
7.153578e-02 1.559881e-06 1.842070e-02 
9.023148e-02 3.130408e-06 2.947052e-02 
1.142712e-01 6.358361e-06 4.714866e-02 
1.446170e-01 1.288863e-05 7.543120e-02 
1.835294e-01 2.634426e-05 1.206793e-01 
2.320663e-01 5.326462e-05 1.930698e-01 
2.932979e-01 1.075434e-04 3.088844e-01 
3.701705e-01 2.162467e-04 4.941713e-01 
4.688366e-01 4.394854e-04 7.906043e-01 
5.909055e-01 8.803530e-04 1.264855e+00 
7.468916e-01 1.779191e-03 2.023590e+00 
9.419812e-01 3.573799e-03 3.237458e+00 
1.182761e+00 7.089032e-03 5.179475e+00 
1.482349e+00 1.400065e-02 8.286428e+00 
1.844640e+00 2.711848e-02 1.325711e+01 
2.275147e+00 5.129531e-02 2.120951e+01 
2.773505e+00 9.409480e-02 3.393222e+01 
3.318912e+00 1.643537e-01 5.428675e+01 
3.871547e+00 2.685079e-01 8.685114e+01 
4.382843e+00 4.060526e-01 1.389495e+02 
4.787711e+00 5.606938e-01 2.222996e+02 
5.041635e+00 7.062908e-01 3.556480e+02 
5.130522e+00 8.175728e-01 5.689866e+02 
5.077672e+00 8.830026e-01 9.102982e+02 
4.916723e+00 9.017839e-01 1.456348e+03 
4.694214e+00 8.847187e-01 2.329952e+03 
4.452856e+00 8.454686e-01 3.727594e+03 
4.221313e+00 7.949868e-01 5.963623e+03 
4.024219e+00 7.428195e-01 9.540955e+03 
3.867731e+00 6.936149e-01 1.526418e+04 
3.766672e+00 6.530735e-01 2.442053e+04 
3.717922e+00 6.229023e-01 3.906940e+04 
3.718878e+00 6.047277e-01 6.250552e+04 
3.761111e+00 5.988284e-01 1.000000e+05 


==> anc/TOV-Output-e0-1136.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.657272e-03 1.941229e-11 1.000000e-05 
2.017070e-03 3.499921e-11 1.599859e-05 
2.571424e-03 7.251308e-11 2.559548e-05 
3.355201e-03 1.610834e-10 4.094915e-05 
4.243575e-03 3.259049e-10 6.551286e-05 
5.275379e-03 6.261181e-10 1.048113e-04 
6.841744e-03 1.365827e-09 1.676833e-04 
8.564478e-03 2.679156e-09 2.682696e-04 
1.077810e-02 5.339760e-09 4.291934e-04 
1.380003e-02 1.120819e-08 6.866488e-04 
1.748304e-02 2.279010e-08 1.098541e-03 
2.185677e-02 4.453016e-08 1.757511e-03 
2.773906e-02 9.102733e-08 2.811769e-03 
3.509709e-02 1.843786e-07 4.498433e-03 
4.460967e-02 3.786044e-07 7.196857e-03 
5.646107e-02 7.676229e-07 1.151395e-02 
7.133254e-02 1.547986e-06 1.842070e-02 
9.036983e-02 3.147600e-06 2.947052e-02 
1.145933e-01 6.417935e-06 4.714866e-02 
1.449149e-01 1.297985e-05 7.543120e-02 
1.827422e-01 2.602966e-05 1.206793e-01 
2.313602e-01 5.282647e-05 1.930698e-01 
2.929773e-01 1.072855e-04 3.088844e-01 
3.706569e-01 2.172907e-04 4.941713e-01 
4.677494e-01 4.368208e-04 7.906043e-01 
5.905008e-01 8.793177e-04 1.264855e+00 
7.465544e-01 1.778340e-03 2.023590e+00 
9.392860e-01 3.546394e-03 3.237458e+00 
1.181318e+00 7.069350e-03 5.179475e+00 
1.479111e+00 1.392174e-02 8.286428e+00 
1.843068e+00 2.707271e-02 1.325711e+01 
2.274807e+00 5.131427e-02 2.120951e+01 
2.773270e+00 9.414429e-02 3.393222e+01 
3.316192e+00 1.640888e-01 5.428675e+01 
3.870688e+00 2.685179e-01 8.685114e+01 
4.381815e+00 4.060297e-01 1.389495e+02 
4.786140e+00 5.604979e-01 2.222996e+02 
5.039072e+00 7.057250e-01 3.556480e+02 
5.129125e+00 8.173438e-01 5.689866e+02 
5.074701e+00 8.822241e-01 9.102982e+02 
4.912426e+00 9.006145e-01 1.456348e+03 
4.692671e+00 8.844079e-01 2.329952e+03 
4.451123e+00 8.451268e-01 3.727594e+03 
4.222781e+00 7.954017e-01 5.963623e+03 
4.020790e+00 7.421763e-01 9.540955e+03 
3.866168e+00 6.933749e-01 1.526418e+04 
3.763442e+00 6.525422e-01 2.442053e+04 
3.715602e+00 6.225452e-01 3.906940e+04 
3.717677e+00 6.045688e-01 6.250552e+04 
3.760260e+00 5.987306e-01 1.000000e+05 


==> anc/TOV-Output-e0-1137.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.583758e-03 1.695680e-11 1.000000e-05 
2.031764e-03 3.580116e-11 1.599859e-05 
2.575391e-03 7.291334e-11 2.559548e-05 
3.348385e-03 1.602447e-10 4.094915e-05 
4.156196e-03 3.064541e-10 6.551286e-05 
5.292767e-03 6.328865e-10 1.048113e-04 
6.830456e-03 1.360274e-09 1.676833e-04 
8.520091e-03 2.640038e-09 2.682696e-04 
1.092164e-02 5.560855e-09 4.291934e-04 
1.379824e-02 1.121370e-08 6.866488e-04 
1.735252e-02 2.230310e-08 1.098541e-03 
2.192637e-02 4.499646e-08 1.757511e-03 
2.772345e-02 9.095378e-08 2.811769e-03 
3.526432e-02 1.871915e-07 4.498433e-03 
4.455329e-02 3.775027e-07 7.196857e-03 
5.614253e-02 7.553683e-07 1.151395e-02 
7.133835e-02 1.549727e-06 1.842070e-02 
9.013984e-02 3.126379e-06 2.947052e-02 
1.145439e-01 6.415273e-06 4.714866e-02 
1.446727e-01 1.292625e-05 7.543120e-02 
1.831503e-01 2.622750e-05 1.206793e-01 
2.317974e-01 5.317321e-05 1.930698e-01 
2.929871e-01 1.073907e-04 3.088844e-01 
3.707110e-01 2.175769e-04 4.941713e-01 
4.684261e-01 4.391028e-04 7.906043e-01 
5.912057e-01 8.832389e-04 1.264855e+00 
7.462641e-01 1.777821e-03 2.023590e+00 
9.400715e-01 3.558355e-03 3.237458e+00 
1.181692e+00 7.082130e-03 5.179475e+00 
1.479289e+00 1.393856e-02 8.286428e+00 
1.841616e+00 2.703219e-02 1.325711e+01 
2.272624e+00 5.121123e-02 2.120951e+01 
2.771298e+00 9.402282e-02 3.393222e+01 
3.312451e+00 1.636803e-01 5.428675e+01 
3.866767e+00 2.679405e-01 8.685114e+01 
4.377364e+00 4.051658e-01 1.389495e+02 
4.784047e+00 5.601489e-01 2.222996e+02 
5.037792e+00 7.055765e-01 3.556480e+02 
5.126551e+00 8.167180e-01 5.689866e+02 
5.071566e+00 8.813911e-01 9.102982e+02 
4.911744e+00 9.005628e-01 1.456348e+03 
4.690660e+00 8.839648e-01 2.329952e+03 
4.451692e+00 8.453694e-01 3.727594e+03 
4.221062e+00 7.950890e-01 5.963623e+03 
4.020833e+00 7.422526e-01 9.540955e+03 
3.865005e+00 6.932114e-01 1.526418e+04 
3.763043e+00 6.525245e-01 2.442053e+04 
3.712246e+00 6.220048e-01 3.906940e+04 
3.717313e+00 6.045583e-01 6.250552e+04 
3.759364e+00 5.986244e-01 1.000000e+05 


==> anc/TOV-Output-e0-1138.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.628525e-03 1.845197e-11 1.000000e-05 
2.029028e-03 3.568810e-11 1.599859e-05 
2.655271e-03 7.998078e-11 2.559548e-05 
3.263711e-03 1.485232e-10 4.094915e-05 
4.183861e-03 3.128894e-10 6.551286e-05 
5.304839e-03 6.377874e-10 1.048113e-04 
6.737409e-03 1.306586e-09 1.676833e-04 
8.487816e-03 2.612444e-09 2.682696e-04 
1.077762e-02 5.348457e-09 4.291934e-04 
1.373954e-02 1.108094e-08 6.866488e-04 
1.745494e-02 2.272032e-08 1.098541e-03 
2.203439e-02 4.570495e-08 1.757511e-03 
2.775841e-02 9.137859e-08 2.811769e-03 
3.525910e-02 1.872730e-07 4.498433e-03 
4.449545e-02 3.763651e-07 7.196857e-03 
5.646805e-02 7.692595e-07 1.151395e-02 
7.148247e-02 1.560510e-06 1.842070e-02 
9.001407e-02 3.116050e-06 2.947052e-02 
1.142600e-01 6.373302e-06 4.714866e-02 
1.442851e-01 1.283391e-05 7.543120e-02 
1.830252e-01 2.619679e-05 1.206793e-01 
2.308237e-01 5.255220e-05 1.930698e-01 
2.920660e-01 1.064748e-04 3.088844e-01 
3.692415e-01 2.151897e-04 4.941713e-01 
4.678376e-01 4.378348e-04 7.906043e-01 
5.910546e-01 8.833352e-04 1.264855e+00 
7.445464e-01 1.767138e-03 2.023590e+00 
9.384518e-01 3.543127e-03 3.237458e+00 
1.178651e+00 7.033928e-03 5.179475e+00 
1.476388e+00 1.386919e-02 8.286428e+00 
1.840180e+00 2.699231e-02 1.325711e+01 
2.271224e+00 5.115995e-02 2.120951e+01 
2.767325e+00 9.370468e-02 3.393222e+01 
3.312922e+00 1.638642e-01 5.428675e+01 
3.866875e+00 2.681352e-01 8.685114e+01 
4.373165e+00 4.043642e-01 1.389495e+02 
4.778304e+00 5.587302e-01 2.222996e+02 
5.032843e+00 7.042348e-01 3.556480e+02 
5.123689e+00 8.159954e-01 5.689866e+02 
5.070672e+00 8.812969e-01 9.102982e+02 
4.908817e+00 8.998163e-01 1.456348e+03 
4.689417e+00 8.837381e-01 2.329952e+03 
4.450104e+00 8.450644e-01 3.727594e+03 
4.217476e+00 7.943496e-01 5.963623e+03 
4.018478e+00 7.418317e-01 9.540955e+03 
3.865131e+00 6.932947e-01 1.526418e+04 
3.761010e+00 6.522103e-01 2.442053e+04 
3.713212e+00 6.222288e-01 3.906940e+04 
3.713055e+00 6.038580e-01 6.250552e+04 
3.755903e+00 5.980537e-01 1.000000e+05 


==> anc/TOV-Output-e0-1139.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.659341e-03 1.953652e-11 1.000000e-05 
2.099520e-03 3.957318e-11 1.599859e-05 
2.646267e-03 7.923946e-11 2.559548e-05 
3.296763e-03 1.532159e-10 4.094915e-05 
4.152963e-03 3.062772e-10 6.551286e-05 
5.293873e-03 6.343970e-10 1.048113e-04 
6.771641e-03 1.327769e-09 1.676833e-04 
8.489817e-03 2.616591e-09 2.682696e-04 
1.090008e-02 5.537699e-09 4.291934e-04 
1.361827e-02 1.079957e-08 6.866488e-04 
1.747301e-02 2.281100e-08 1.098541e-03 
2.199302e-02 4.548790e-08 1.757511e-03 
2.773324e-02 9.121026e-08 2.811769e-03 
3.495019e-02 1.825540e-07 4.498433e-03 
4.447216e-02 3.761046e-07 7.196857e-03 
5.624958e-02 7.610339e-07 1.151395e-02 
7.125447e-02 1.546984e-06 1.842070e-02 
8.999537e-02 3.116844e-06 2.947052e-02 
1.141907e-01 6.367299e-06 4.714866e-02 
1.445995e-01 1.292932e-05 7.543120e-02 
1.830447e-01 2.622818e-05 1.206793e-01 
2.305065e-01 5.238188e-05 1.930698e-01 
2.915503e-01 1.060049e-04 3.088844e-01 
3.699192e-01 2.165659e-04 4.941713e-01 
4.671994e-01 4.364287e-04 7.906043e-01 
5.893823e-01 8.766338e-04 1.264855e+00 
7.437668e-01 1.763140e-03 2.023590e+00 
9.376574e-01 3.537232e-03 3.237458e+00 
1.178183e+00 7.031650e-03 5.179475e+00 
1.475112e+00 1.384531e-02 8.286428e+00 
1.839066e+00 2.696641e-02 1.325711e+01 
2.269823e+00 5.110860e-02 2.120951e+01 
2.766035e+00 9.365017e-02 3.393222e+01 
3.308563e+00 1.633689e-01 5.428675e+01 
3.864280e+00 2.678118e-01 8.685114e+01 
4.370992e+00 4.040597e-01 1.389495e+02 
4.778455e+00 5.590381e-01 2.222996e+02 
5.032209e+00 7.042953e-01 3.556480e+02 
5.123288e+00 8.161010e-01 5.689866e+02 
5.067522e+00 8.804584e-01 9.102982e+02 
4.909234e+00 9.001043e-01 1.456348e+03 
4.687474e+00 8.833140e-01 2.329952e+03 
4.448989e+00 8.448793e-01 3.727594e+03 
4.218345e+00 7.946280e-01 5.963623e+03 
4.016108e+00 7.414074e-01 9.540955e+03 
3.861512e+00 6.926605e-01 1.526418e+04 
3.758864e+00 6.518754e-01 2.442053e+04 
3.711805e+00 6.220328e-01 3.906940e+04 
3.711227e+00 6.035881e-01 6.250552e+04 
3.755488e+00 5.980346e-01 1.000000e+05 


==> anc/TOV-Output-e0-114.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.177197e-03 5.938896e-11 1.000000e-06 
6.762412e-03 1.323508e-10 1.757511e-06 
9.253823e-03 3.391449e-10 3.088844e-06 
1.188893e-02 7.192012e-10 5.428675e-06 
1.611753e-02 1.791914e-09 9.540955e-06 
2.118182e-02 4.067351e-09 1.676833e-05 
2.858052e-02 9.991535e-09 2.947052e-05 
3.770100e-02 2.293405e-08 5.179475e-05 
4.961390e-02 5.226756e-08 9.102982e-05 
6.599607e-02 1.230203e-07 1.599859e-04 
8.804805e-02 2.921341e-07 2.811769e-04 
1.169323e-01 6.842702e-07 4.941713e-04 
1.552100e-01 1.600238e-06 8.685114e-04 
2.048179e-01 3.677330e-06 1.526418e-03 
2.709839e-01 8.516577e-06 2.682696e-03 
3.601507e-01 1.999387e-05 4.714866e-03 
4.782277e-01 4.681280e-05 8.286428e-03 
6.344184e-01 1.092992e-04 1.456348e-02 
8.386291e-01 2.524942e-04 2.559548e-02 
1.114623e+00 5.929445e-04 4.498433e-02 
1.475318e+00 1.375449e-03 7.906043e-02 
1.953197e+00 3.193751e-03 1.389495e-01 
2.579128e+00 7.361499e-03 2.442053e-01 
3.402949e+00 1.694152e-02 4.291934e-01 
4.459817e+00 3.826627e-02 7.543120e-01 
5.811931e+00 8.518539e-02 1.325711e+00 
7.468105e+00 1.825714e-01 2.329952e+00 
9.416336e+00 3.722599e-01 4.094915e+00 
1.150626e+01 6.987425e-01 7.196857e+00 
1.350958e+01 1.182712e+00 1.264855e+01 
1.509556e+01 1.764202e+00 2.222996e+01 
1.600112e+01 2.305791e+00 3.906940e+01 
1.617682e+01 2.680353e+00 6.866488e+01 
1.574677e+01 2.835011e+00 1.206793e+02 
1.496588e+01 2.809506e+00 2.120951e+02 
1.406117e+01 2.670078e+00 3.727594e+02 
1.319968e+01 2.478715e+00 6.551286e+02 
1.248891e+01 2.281386e+00 1.151395e+03 
1.199740e+01 2.109795e+00 2.023590e+03 
1.175009e+01 1.982395e+00 3.556480e+03 
1.173822e+01 1.909287e+00 6.250552e+03 
1.190569e+01 1.890341e+00 1.098541e+04 
1.217897e+01 1.918036e+00 1.930698e+04 
1.244818e+01 1.970567e+00 3.393222e+04 
1.265495e+01 2.028568e+00 5.963623e+04 
1.277370e+01 2.076410e+00 1.048113e+05 
1.280475e+01 2.105341e+00 1.842070e+05 
1.276909e+01 2.114603e+00 3.237458e+05 
1.270282e+01 2.110111e+00 5.689866e+05 
1.263218e+01 2.097994e+00 1.000000e+06 


==> anc/TOV-Output-e0-1140.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.647162e-03 1.912629e-11 1.000000e-05 
2.030364e-03 3.582148e-11 1.599859e-05 
2.572596e-03 7.286798e-11 2.559548e-05 
3.307375e-03 1.548361e-10 4.094915e-05 
4.234492e-03 3.249569e-10 6.551286e-05 
5.379294e-03 6.661894e-10 1.048113e-04 
6.792940e-03 1.341514e-09 1.676833e-04 
8.455640e-03 2.587387e-09 2.682696e-04 
1.085867e-02 5.479634e-09 4.291934e-04 
1.358402e-02 1.072771e-08 6.866488e-04 
1.742984e-02 2.266223e-08 1.098541e-03 
2.175893e-02 4.408951e-08 1.757511e-03 
2.767815e-02 9.074745e-08 2.811769e-03 
3.516758e-02 1.861450e-07 4.498433e-03 
4.451245e-02 3.774589e-07 7.196857e-03 
5.640203e-02 7.679116e-07 1.151395e-02 
7.130268e-02 1.551486e-06 1.842070e-02 
8.978032e-02 3.097271e-06 2.947052e-02 
1.140295e-01 6.345942e-06 4.714866e-02 
1.439463e-01 1.276611e-05 7.543120e-02 
1.827383e-01 2.611961e-05 1.206793e-01 
2.306786e-01 5.254526e-05 1.930698e-01 
2.913085e-01 1.058342e-04 3.088844e-01 
3.685102e-01 2.142894e-04 4.941713e-01 
4.669433e-01 4.360933e-04 7.906043e-01 
5.889904e-01 8.756528e-04 1.264855e+00 
7.435634e-01 1.763230e-03 2.023590e+00 
9.370182e-01 3.533085e-03 3.237458e+00 
1.177896e+00 7.032575e-03 5.179475e+00 
1.474232e+00 1.383251e-02 8.286428e+00 
1.835110e+00 2.681742e-02 1.325711e+01 
2.266273e+00 5.091532e-02 2.120951e+01 
2.764395e+00 9.356124e-02 3.393222e+01 
3.307455e+00 1.633304e-01 5.428675e+01 
3.858683e+00 2.669139e-01 8.685114e+01 
4.371065e+00 4.043057e-01 1.389495e+02 
4.773982e+00 5.579912e-01 2.222996e+02 
5.029485e+00 7.036767e-01 3.556480e+02 
5.120040e+00 8.152477e-01 5.689866e+02 
5.065139e+00 8.798727e-01 9.102982e+02 
4.907624e+00 8.997648e-01 1.456348e+03 
4.687406e+00 8.834188e-01 2.329952e+03 
4.446462e+00 8.443350e-01 3.727594e+03 
4.216747e+00 7.943424e-01 5.963623e+03 
4.015718e+00 7.413935e-01 9.540955e+03 
3.860582e+00 6.925413e-01 1.526418e+04 
3.756798e+00 6.515550e-01 2.442053e+04 
3.708260e+00 6.214589e-01 3.906940e+04 
3.710248e+00 6.034683e-01 6.250552e+04 
3.753960e+00 5.978139e-01 1.000000e+05 


==> anc/TOV-Output-e0-1141.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.662509e-03 1.968314e-11 1.000000e-05 
2.025942e-03 3.561913e-11 1.599859e-05 
2.567246e-03 7.247784e-11 2.559548e-05 
3.268926e-03 1.496297e-10 4.094915e-05 
4.177609e-03 3.123100e-10 6.551286e-05 
5.269587e-03 6.268046e-10 1.048113e-04 
6.696117e-03 1.286091e-09 1.676833e-04 
8.621988e-03 2.745522e-09 2.682696e-04 
1.081881e-02 5.424275e-09 4.291934e-04 
1.373643e-02 1.110259e-08 6.866488e-04 
1.737481e-02 2.246795e-08 1.098541e-03 
2.181412e-02 4.446480e-08 1.757511e-03 
2.782474e-02 9.227778e-08 2.811769e-03 
3.504958e-02 1.844391e-07 4.498433e-03 
4.424280e-02 3.709658e-07 7.196857e-03 
5.629895e-02 7.643792e-07 1.151395e-02 
7.143526e-02 1.561525e-06 1.842070e-02 
9.002437e-02 3.125336e-06 2.947052e-02 
1.136226e-01 6.283756e-06 4.714866e-02 
1.444114e-01 1.290156e-05 7.543120e-02 
1.820382e-01 2.584322e-05 1.206793e-01 
2.303437e-01 5.236264e-05 1.930698e-01 
2.911540e-01 1.057584e-04 3.088844e-01 
3.682579e-01 2.140370e-04 4.941713e-01 
4.665764e-01 4.354473e-04 7.906043e-01 
5.880089e-01 8.720485e-04 1.264855e+00 
7.428335e-01 1.759583e-03 2.023590e+00 
9.358041e-01 3.522461e-03 3.237458e+00 
1.177802e+00 7.036927e-03 5.179475e+00 
1.472885e+00 1.380662e-02 8.286428e+00 
1.835093e+00 2.683899e-02 1.325711e+01 
2.265604e+00 5.091219e-02 2.120951e+01 
2.762093e+00 9.340725e-02 3.393222e+01 
3.302541e+00 1.627575e-01 5.428675e+01 
3.856975e+00 2.667600e-01 8.685114e+01 
4.365970e+00 4.032842e-01 1.389495e+02 
4.772221e+00 5.577384e-01 2.222996e+02 
5.025129e+00 7.025271e-01 3.556480e+02 
5.117671e+00 8.146902e-01 5.689866e+02 
5.062391e+00 8.791663e-01 9.102982e+02 
4.906027e+00 8.994293e-01 1.456348e+03 
4.685946e+00 8.831306e-01 2.329952e+03 
4.445283e+00 8.441332e-01 3.727594e+03 
4.212662e+00 7.934885e-01 5.963623e+03 
4.013523e+00 7.410053e-01 9.540955e+03 
3.859132e+00 6.923225e-01 1.526418e+04 
3.755230e+00 6.513250e-01 2.442053e+04 
3.708172e+00 6.214961e-01 3.906940e+04 
3.710771e+00 6.036143e-01 6.250552e+04 
3.753108e+00 5.977157e-01 1.000000e+05 


==> anc/TOV-Output-e0-1142.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.617144e-03 1.813130e-11 1.000000e-05 
2.010377e-03 3.483499e-11 1.599859e-05 
2.620026e-03 7.710810e-11 2.559548e-05 
3.281722e-03 1.515264e-10 4.094915e-05 
4.149529e-03 3.063229e-10 6.551286e-05 
5.361777e-03 6.608599e-10 1.048113e-04 
6.730702e-03 1.307267e-09 1.676833e-04 
8.462474e-03 2.598216e-09 2.682696e-04 
1.079138e-02 5.387828e-09 4.291934e-04 
1.357799e-02 1.073222e-08 6.866488e-04 
1.742250e-02 2.267329e-08 1.098541e-03 
2.183227e-02 4.461495e-08 1.757511e-03 
2.776742e-02 9.178905e-08 2.811769e-03 
3.515653e-02 1.862958e-07 4.498433e-03 
4.458389e-02 3.799447e-07 7.196857e-03 
5.591313e-02 7.494282e-07 1.151395e-02 
7.122487e-02 1.549126e-06 1.842070e-02 
9.011073e-02 3.137085e-06 2.947052e-02 
1.137794e-01 6.315333e-06 4.714866e-02 
1.437227e-01 1.272900e-05 7.543120e-02 
1.819449e-01 2.582611e-05 1.206793e-01 
2.302014e-01 5.231148e-05 1.930698e-01 
2.909971e-01 1.056801e-04 3.088844e-01 
3.690549e-01 2.156175e-04 4.941713e-01 
4.654946e-01 4.328058e-04 7.906043e-01 
5.883844e-01 8.744796e-04 1.264855e+00 
7.428076e-01 1.760928e-03 2.023590e+00 
9.350520e-01 3.517042e-03 3.237458e+00 
1.176570e+00 7.021018e-03 5.179475e+00 
1.471469e+00 1.377884e-02 8.286428e+00 
1.832778e+00 2.676109e-02 1.325711e+01 
2.262940e+00 5.077748e-02 2.120951e+01 
2.758956e+00 9.317148e-02 3.393222e+01 
3.301086e+00 1.626700e-01 5.428675e+01 
3.855388e+00 2.666293e-01 8.685114e+01 
4.365326e+00 4.033537e-01 1.389495e+02 
4.767741e+00 5.566896e-01 2.222996e+02 
5.024998e+00 7.027505e-01 3.556480e+02 
5.115018e+00 8.140367e-01 5.689866e+02 
5.061477e+00 8.790646e-01 9.102982e+02 
4.902345e+00 8.984482e-01 1.456348e+03 
4.683503e+00 8.825643e-01 2.329952e+03 
4.443160e+00 8.436912e-01 3.727594e+03 
4.213001e+00 7.936454e-01 5.963623e+03 
4.014414e+00 7.412572e-01 9.540955e+03 
3.857608e+00 6.920893e-01 1.526418e+04 
3.753262e+00 6.510221e-01 2.442053e+04 
3.706637e+00 6.212774e-01 3.906940e+04 
3.707910e+00 6.031612e-01 6.250552e+04 
3.749704e+00 5.971550e-01 1.000000e+05 


==> anc/TOV-Output-e0-1143.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.616292e-03 1.811852e-11 1.000000e-05 
2.027802e-03 3.577994e-11 1.599859e-05 
2.603386e-03 7.571447e-11 2.559548e-05 
3.241629e-03 1.461683e-10 4.094915e-05 
4.237702e-03 3.265535e-10 6.551286e-05 
5.341986e-03 6.541411e-10 1.048113e-04 
6.655113e-03 1.264822e-09 1.676833e-04 
8.490522e-03 2.626434e-09 2.682696e-04 
1.081632e-02 5.430025e-09 4.291934e-04 
1.353183e-02 1.063244e-08 6.866488e-04 
1.720368e-02 2.184882e-08 1.098541e-03 
2.175275e-02 4.416788e-08 1.757511e-03 
2.756832e-02 8.990743e-08 2.811769e-03 
3.520074e-02 1.871633e-07 4.498433e-03 
4.434264e-02 3.741374e-07 7.196857e-03 
5.617878e-02 7.608261e-07 1.151395e-02 
7.113446e-02 1.544585e-06 1.842070e-02 
9.017818e-02 3.146887e-06 2.947052e-02 
1.140774e-01 6.370646e-06 4.714866e-02 
1.438790e-01 1.278176e-05 7.543120e-02 
1.819879e-01 2.586707e-05 1.206793e-01 
2.301927e-01 5.235131e-05 1.930698e-01 
2.911933e-01 1.059865e-04 3.088844e-01 
3.686982e-01 2.151810e-04 4.941713e-01 
4.648075e-01 4.312695e-04 7.906043e-01 
5.873186e-01 8.705001e-04 1.264855e+00 
7.422826e-01 1.758731e-03 2.023590e+00 
9.335485e-01 3.503184e-03 3.237458e+00 
1.175708e+00 7.011677e-03 5.179475e+00 
1.471713e+00 1.379732e-02 8.286428e+00 
1.832581e+00 2.677478e-02 1.325711e+01 
2.262894e+00 5.081535e-02 2.120951e+01 
2.754650e+00 9.282169e-02 3.393222e+01 
3.300326e+00 1.626800e-01 5.428675e+01 
3.852184e+00 2.661892e-01 8.685114e+01 
4.360186e+00 4.023213e-01 1.389495e+02 
4.764867e+00 5.561107e-01 2.222996e+02 
5.019892e+00 7.013572e-01 3.556480e+02 
5.113572e+00 8.137898e-01 5.689866e+02 
5.060003e+00 8.787777e-01 9.102982e+02 
4.902198e+00 8.985610e-01 1.456348e+03 
4.680555e+00 8.818553e-01 2.329952e+03 
4.442588e+00 8.436435e-01 3.727594e+03 
4.210725e+00 7.932043e-01 5.963623e+03 
4.012397e+00 7.409057e-01 9.540955e+03 
3.856857e+00 6.920042e-01 1.526418e+04 
3.753156e+00 6.510571e-01 2.442053e+04 
3.703885e+00 6.208434e-01 3.906940e+04 
3.706561e+00 6.029758e-01 6.250552e+04 
3.748594e+00 5.970097e-01 1.000000e+05 


==> anc/TOV-Output-e0-1144.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.655868e-03 1.949935e-11 1.000000e-05 
2.046963e-03 3.683606e-11 1.599859e-05 
2.628243e-03 7.797211e-11 2.559548e-05 
3.317885e-03 1.568653e-10 4.094915e-05 
4.234957e-03 3.262044e-10 6.551286e-05 
5.315212e-03 6.449184e-10 1.048113e-04 
6.647582e-03 1.261636e-09 1.676833e-04 
8.445314e-03 2.586964e-09 2.682696e-04 
1.085684e-02 5.496087e-09 4.291934e-04 
1.375464e-02 1.117612e-08 6.866488e-04 
1.718688e-02 2.180392e-08 1.098541e-03 
2.184971e-02 4.480028e-08 1.757511e-03 
2.745730e-02 8.890326e-08 2.811769e-03 
3.487713e-02 1.822079e-07 4.498433e-03 
4.429524e-02 3.732652e-07 7.196857e-03 
5.629594e-02 7.662658e-07 1.151395e-02 
7.072350e-02 1.519298e-06 1.842070e-02 
9.000013e-02 3.131022e-06 2.947052e-02 
1.134074e-01 6.264541e-06 4.714866e-02 
1.440104e-01 1.282802e-05 7.543120e-02 
1.819392e-01 2.586890e-05 1.206793e-01 
2.297567e-01 5.209996e-05 1.930698e-01 
2.910084e-01 1.058772e-04 3.088844e-01 
3.683835e-01 2.148181e-04 4.941713e-01 
4.647314e-01 4.314341e-04 7.906043e-01 
5.865876e-01 8.680128e-04 1.264855e+00 
7.418284e-01 1.757034e-03 2.023590e+00 
9.335335e-01 3.506039e-03 3.237458e+00 
1.174635e+00 6.998591e-03 5.179475e+00 
1.470676e+00 1.378007e-02 8.286428e+00 
1.828923e+00 2.663900e-02 1.325711e+01 
2.258454e+00 5.056381e-02 2.120951e+01 
2.754081e+00 9.283727e-02 3.393222e+01 
3.297759e+00 1.624363e-01 5.428675e+01 
3.847404e+00 2.654483e-01 8.685114e+01 
4.358029e+00 4.020196e-01 1.389495e+02 
4.764029e+00 5.561274e-01 2.222996e+02 
5.020286e+00 7.017503e-01 3.556480e+02 
5.109829e+00 8.127686e-01 5.689866e+02 
5.056824e+00 8.779283e-01 9.102982e+02 
4.899027e+00 8.977377e-01 1.456348e+03 
4.680117e+00 8.818552e-01 2.329952e+03 
4.440339e+00 8.431693e-01 3.727594e+03 
4.209299e+00 7.929575e-01 5.963623e+03 
4.010995e+00 7.406815e-01 9.540955e+03 
3.855135e+00 6.917330e-01 1.526418e+04 
3.750750e+00 6.506746e-01 2.442053e+04 
3.702578e+00 6.206649e-01 3.906940e+04 
3.703676e+00 6.025183e-01 6.250552e+04 
3.748245e+00 5.970023e-01 1.000000e+05 


==> anc/TOV-Output-e0-1145.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.625042e-03 1.844658e-11 1.000000e-05 
2.083049e-03 3.885268e-11 1.599859e-05 
2.636787e-03 7.880391e-11 2.559548e-05 
3.336052e-03 1.595956e-10 4.094915e-05 
4.172623e-03 3.122842e-10 6.551286e-05 
5.275049e-03 6.309602e-10 1.048113e-04 
6.705964e-03 1.296301e-09 1.676833e-04 
8.545616e-03 2.682580e-09 2.682696e-04 
1.084188e-02 5.478176e-09 4.291934e-04 
1.350761e-02 1.059396e-08 6.866488e-04 
1.729640e-02 2.224284e-08 1.098541e-03 
2.198563e-02 4.568147e-08 1.757511e-03 
2.747890e-02 8.919113e-08 2.811769e-03 
3.478879e-02 1.809850e-07 4.498433e-03 
4.419381e-02 3.710309e-07 7.196857e-03 
5.585482e-02 7.490482e-07 1.151395e-02 
7.058449e-02 1.511677e-06 1.842070e-02 
8.942632e-02 3.074201e-06 2.947052e-02 
1.134556e-01 6.278017e-06 4.714866e-02 
1.437550e-01 1.277105e-05 7.543120e-02 
1.813075e-01 2.562277e-05 1.206793e-01 
2.293394e-01 5.186193e-05 1.930698e-01 
2.900527e-01 1.049294e-04 3.088844e-01 
3.680312e-01 2.143896e-04 4.941713e-01 
4.647904e-01 4.319741e-04 7.906043e-01 
5.857768e-01 8.651744e-04 1.264855e+00 
7.399914e-01 1.745553e-03 2.023590e+00 
9.316682e-01 3.488141e-03 3.237458e+00 
1.172705e+00 6.970289e-03 5.179475e+00 
1.469144e+00 1.374903e-02 8.286428e+00 
1.827792e+00 2.661230e-02 1.325711e+01 
2.256619e+00 5.048380e-02 2.120951e+01 
2.752077e+00 9.271244e-02 3.393222e+01 
3.292707e+00 1.618448e-01 5.428675e+01 
3.846282e+00 2.654058e-01 8.685114e+01 
4.355259e+00 4.015679e-01 1.389495e+02 
4.761330e+00 5.555993e-01 2.222996e+02 
5.018289e+00 7.013666e-01 3.556480e+02 
5.108194e+00 8.124572e-01 5.689866e+02 
5.054427e+00 8.773366e-01 9.102982e+02 
4.899216e+00 8.979543e-01 1.456348e+03 
4.679378e+00 8.817698e-01 2.329952e+03 
4.438050e+00 8.426844e-01 3.727594e+03 
4.207867e+00 7.927090e-01 5.963623e+03 
4.007964e+00 7.401192e-01 9.540955e+03 
3.853997e+00 6.915735e-01 1.526418e+04 
3.749619e+00 6.505235e-01 2.442053e+04 
3.702499e+00 6.207035e-01 3.906940e+04 
3.703469e+00 6.025349e-01 6.250552e+04 
3.744379e+00 5.963579e-01 1.000000e+05 


==> anc/TOV-Output-e0-1146.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.572083e-03 1.671583e-11 1.000000e-05 
2.006057e-03 3.473212e-11 1.599859e-05 
2.568536e-03 7.290521e-11 2.559548e-05 
3.229763e-03 1.449485e-10 4.094915e-05 
4.118326e-03 3.005133e-10 6.551286e-05 
5.341194e-03 6.555664e-10 1.048113e-04 
6.643086e-03 1.261279e-09 1.676833e-04 
8.543129e-03 2.682579e-09 2.682696e-04 
1.076937e-02 5.373685e-09 4.291934e-04 
1.362865e-02 1.089081e-08 6.866488e-04 
1.713043e-02 2.162751e-08 1.098541e-03 
2.171040e-02 4.402567e-08 1.757511e-03 
2.757608e-02 9.021948e-08 2.811769e-03 
3.512228e-02 1.864024e-07 4.498433e-03 
4.402696e-02 3.671648e-07 7.196857e-03 
5.586079e-02 7.499429e-07 1.151395e-02 
7.108647e-02 1.545507e-06 1.842070e-02 
8.949724e-02 3.084212e-06 2.947052e-02 
1.130890e-01 6.222778e-06 4.714866e-02 
1.436738e-01 1.276054e-05 7.543120e-02 
1.815048e-01 2.572892e-05 1.206793e-01 
2.296560e-01 5.212237e-05 1.930698e-01 
2.907144e-01 1.057410e-04 3.088844e-01 
3.669038e-01 2.126115e-04 4.941713e-01 
4.640068e-01 4.301689e-04 7.906043e-01 
5.865399e-01 8.693103e-04 1.264855e+00 
7.396595e-01 1.744719e-03 2.023590e+00 
9.309712e-01 3.483343e-03 3.237458e+00 
1.171072e+00 6.947306e-03 5.179475e+00 
1.468439e+00 1.374100e-02 8.286428e+00 
1.827380e+00 2.661655e-02 1.325711e+01 
2.254712e+00 5.039903e-02 2.120951e+01 
2.749565e+00 9.253814e-02 3.393222e+01 
3.292955e+00 1.619951e-01 5.428675e+01 
3.844893e+00 2.653120e-01 8.685114e+01 
4.352510e+00 4.011212e-01 1.389495e+02 
4.758724e+00 5.550980e-01 2.222996e+02 
5.015315e+00 7.006653e-01 3.556480e+02 
5.106770e+00 8.122169e-01 5.689866e+02 
5.055533e+00 8.779009e-01 9.102982e+02 
4.896334e+00 8.972198e-01 1.456348e+03 
4.677986e+00 8.815000e-01 2.329952e+03 
4.438845e+00 8.429842e-01 3.727594e+03 
4.206177e+00 7.924017e-01 5.963623e+03 
4.008233e+00 7.402418e-01 9.540955e+03 
3.853083e+00 6.914570e-01 1.526418e+04 
3.749991e+00 6.506452e-01 2.442053e+04 
3.700931e+00 6.204786e-01 3.906940e+04 
3.700881e+00 6.021298e-01 6.250552e+04 
3.744589e+00 5.964515e-01 1.000000e+05 


==> anc/TOV-Output-e0-1147.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.644719e-03 1.915824e-11 1.000000e-05 
2.086438e-03 3.911079e-11 1.599859e-05 
2.637928e-03 7.904401e-11 2.559548e-05 
3.235810e-03 1.458913e-10 4.094915e-05 
4.212764e-03 3.219449e-10 6.551286e-05 
5.202957e-03 6.065003e-10 1.048113e-04 
6.649330e-03 1.265943e-09 1.676833e-04 
8.469704e-03 2.616286e-09 2.682696e-04 
1.064453e-02 5.193498e-09 4.291934e-04 
1.359069e-02 1.080949e-08 6.866488e-04 
1.715005e-02 2.172085e-08 1.098541e-03 
2.191748e-02 4.533702e-08 1.757511e-03 
2.762009e-02 9.073126e-08 2.811769e-03 
3.479265e-02 1.813615e-07 4.498433e-03 
4.428333e-02 3.739421e-07 7.196857e-03 
5.613468e-02 7.616918e-07 1.151395e-02 
7.068426e-02 1.520748e-06 1.842070e-02 
8.962367e-02 3.100004e-06 2.947052e-02 
1.130534e-01 6.222326e-06 4.714866e-02 
1.436781e-01 1.277281e-05 7.543120e-02 
1.809063e-01 2.549753e-05 1.206793e-01 
2.293959e-01 5.199085e-05 1.930698e-01 
2.898431e-01 1.048848e-04 3.088844e-01 
3.663765e-01 2.118809e-04 4.941713e-01 
4.634759e-01 4.290682e-04 7.906043e-01 
5.858524e-01 8.670130e-04 1.264855e+00 
7.392088e-01 1.743045e-03 2.023590e+00 
9.312064e-01 3.488977e-03 3.237458e+00 
1.169490e+00 6.925238e-03 5.179475e+00 
1.466229e+00 1.369111e-02 8.286428e+00 
1.826917e+00 2.661862e-02 1.325711e+01 
2.254426e+00 5.042068e-02 2.120951e+01 
2.746116e+00 9.227245e-02 3.393222e+01 
3.287655e+00 1.613694e-01 5.428675e+01 
3.841387e+00 2.648144e-01 8.685114e+01 
4.351473e+00 4.010929e-01 1.389495e+02 
4.754724e+00 5.541895e-01 2.222996e+02 
5.010505e+00 6.993677e-01 3.556480e+02 
5.105251e+00 8.119441e-01 5.689866e+02 
5.053415e+00 8.774009e-01 9.102982e+02 
4.892838e+00 8.962946e-01 1.456348e+03 
4.676558e+00 8.812196e-01 2.329952e+03 
4.436013e+00 8.423611e-01 3.727594e+03 
4.205061e+00 7.922252e-01 5.963623e+03 
4.006539e+00 7.399568e-01 9.540955e+03 
3.852089e+00 6.913250e-01 1.526418e+04 
3.748708e+00 6.504664e-01 2.442053e+04 
3.697909e+00 6.199965e-01 3.906940e+04 
3.700986e+00 6.022015e-01 6.250552e+04 
3.740836e+00 5.958275e-01 1.000000e+05 


==> anc/TOV-Output-e0-1148.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.607759e-03 1.791107e-11 1.000000e-05 
2.015440e-03 3.528321e-11 1.599859e-05 
2.613229e-03 7.691147e-11 2.559548e-05 
3.226565e-03 1.447704e-10 4.094915e-05 
4.206601e-03 3.208135e-10 6.551286e-05 
5.304727e-03 6.433508e-10 1.048113e-04 
6.721170e-03 1.308560e-09 1.676833e-04 
8.511220e-03 2.657262e-09 2.682696e-04 
1.063997e-02 5.191345e-09 4.291934e-04 
1.356575e-02 1.075947e-08 6.866488e-04 
1.719881e-02 2.192576e-08 1.098541e-03 
2.168752e-02 4.396318e-08 1.757511e-03 
2.766460e-02 9.125008e-08 2.811769e-03 
3.501308e-02 1.849915e-07 4.498433e-03 
4.412469e-02 3.702603e-07 7.196857e-03 
5.585521e-02 7.510266e-07 1.151395e-02 
7.049078e-02 1.509609e-06 1.842070e-02 
8.938889e-02 3.078387e-06 2.947052e-02 
1.134012e-01 6.285418e-06 4.714866e-02 
1.436340e-01 1.277219e-05 7.543120e-02 
1.813980e-01 2.572834e-05 1.206793e-01 
2.294866e-01 5.209786e-05 1.930698e-01 
2.898416e-01 1.049744e-04 3.088844e-01 
3.667652e-01 2.127407e-04 4.941713e-01 
4.625490e-01 4.268716e-04 7.906043e-01 
5.849838e-01 8.639160e-04 1.264855e+00 
7.386025e-01 1.740272e-03 2.023590e+00 
9.297052e-01 3.475173e-03 3.237458e+00 
1.170378e+00 6.946873e-03 5.179475e+00 
1.465190e+00 1.367378e-02 8.286428e+00 
1.824785e+00 2.654868e-02 1.325711e+01 
2.253482e+00 5.039906e-02 2.120951e+01 
2.745574e+00 9.229011e-02 3.393222e+01 
3.286304e+00 1.612958e-01 5.428675e+01 
3.836808e+00 2.641123e-01 8.685114e+01 
4.346413e+00 4.000807e-01 1.389495e+02 
4.752829e+00 5.538959e-01 2.222996e+02 
5.010171e+00 6.995229e-01 3.556480e+02 
5.102343e+00 8.112035e-01 5.689866e+02 
5.050721e+00 8.767104e-01 9.102982e+02 
4.892242e+00 8.962675e-01 1.456348e+03 
4.674559e+00 8.807775e-01 2.329952e+03 
4.432789e+00 8.416376e-01 3.727594e+03 
4.203696e+00 7.919918e-01 5.963623e+03 
4.004035e+00 7.395034e-01 9.540955e+03 
3.850389e+00 6.910574e-01 1.526418e+04 
3.747167e+00 6.502405e-01 2.442053e+04 
3.695775e+00 6.196715e-01 3.906940e+04 
3.697537e+00 6.016439e-01 6.250552e+04 
3.739734e+00 5.956832e-01 1.000000e+05 


==> anc/TOV-Output-e0-1149.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.565114e-03 1.653768e-11 1.000000e-05 
2.027049e-03 3.592773e-11 1.599859e-05 
2.593038e-03 7.520793e-11 2.559548e-05 
3.272127e-03 1.511219e-10 4.094915e-05 
4.204385e-03 3.205859e-10 6.551286e-05 
5.261941e-03 6.284559e-10 1.048113e-04 
6.766887e-03 1.336607e-09 1.676833e-04 
8.468156e-03 2.619410e-09 2.682696e-04 
1.063544e-02 5.189234e-09 4.291934e-04 
1.361861e-02 1.089520e-08 6.866488e-04 
1.726476e-02 2.219826e-08 1.098541e-03 
2.188755e-02 4.523026e-08 1.757511e-03 
2.771451e-02 9.182472e-08 2.811769e-03 
3.484489e-02 1.824973e-07 4.498433e-03 
4.413294e-02 3.707907e-07 7.196857e-03 
5.571515e-02 7.460404e-07 1.151395e-02 
7.041302e-02 1.505929e-06 1.842070e-02 
8.952191e-02 3.094844e-06 2.947052e-02 
1.134251e-01 6.294863e-06 4.714866e-02 
1.432488e-01 1.268075e-05 7.543120e-02 
1.814305e-01 2.576459e-05 1.206793e-01 
2.286998e-01 5.160882e-05 1.930698e-01 
2.902049e-01 1.054613e-04 3.088844e-01 
3.656137e-01 2.109274e-04 4.941713e-01 
4.625071e-01 4.271264e-04 7.906043e-01 
5.852617e-01 8.658960e-04 1.264855e+00 
7.372420e-01 1.732189e-03 2.023590e+00 
9.294667e-01 3.475494e-03 3.237458e+00 
1.167969e+00 6.910175e-03 5.179475e+00 
1.464891e+00 1.367698e-02 8.286428e+00 
1.821196e+00 2.641625e-02 1.325711e+01 
2.251805e+00 5.032930e-02 2.120951e+01 
2.743995e+00 9.220671e-02 3.393222e+01 
3.284813e+00 1.612025e-01 5.428675e+01 
3.835606e+00 2.640537e-01 8.685114e+01 
4.343549e+00 3.996055e-01 1.389495e+02 
4.749769e+00 5.532616e-01 2.222996e+02 
5.005531e+00 6.982803e-01 3.556480e+02 
5.100877e+00 8.109481e-01 5.689866e+02 
5.048002e+00 8.760115e-01 9.102982e+02 
4.889728e+00 8.956462e-01 1.456348e+03 
4.672274e+00 8.802544e-01 2.329952e+03 
4.433754e+00 8.419805e-01 3.727594e+03 
4.202362e+00 7.917655e-01 5.963623e+03 
4.002456e+00 7.392419e-01 9.540955e+03 
3.848064e+00 6.906700e-01 1.526418e+04 
3.744968e+00 6.498951e-01 2.442053e+04 
3.695946e+00 6.197540e-01 3.906940e+04 
3.696292e+00 6.014765e-01 6.250552e+04 
3.737804e+00 5.953892e-01 1.000000e+05 


==> anc/TOV-Output-e0-115.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.043685e-03 5.539348e-11 1.000000e-06 
6.830284e-03 1.375723e-10 1.757511e-06 
9.122639e-03 3.277753e-10 3.088844e-06 
1.198816e-02 7.438275e-10 5.428675e-06 
1.569318e-02 1.668581e-09 9.540955e-06 
2.101260e-02 4.005479e-09 1.676833e-05 
2.827159e-02 9.755857e-09 2.947052e-05 
3.695867e-02 2.179536e-08 5.179475e-05 
4.912303e-02 5.117650e-08 9.102982e-05 
6.529761e-02 1.202008e-07 1.599859e-04 
8.663806e-02 2.807646e-07 2.811769e-04 
1.157068e-01 6.687957e-07 4.941713e-04 
1.531728e-01 1.551542e-06 8.685114e-04 
2.023636e-01 3.577826e-06 1.526418e-03 
2.685104e-01 8.358160e-06 2.682696e-03 
3.567046e-01 1.959579e-05 4.714866e-03 
4.740136e-01 4.598599e-05 8.286428e-03 
6.299275e-01 1.079328e-04 1.456348e-02 
8.325263e-01 2.491879e-04 2.559548e-02 
1.104047e+00 5.812787e-04 4.498433e-02 
1.464575e+00 1.357411e-03 7.906043e-02 
1.935239e+00 3.133686e-03 1.389495e-01 
2.560273e+00 7.264158e-03 2.442053e-01 
3.367597e+00 1.656276e-02 4.291934e-01 
4.423891e+00 3.767361e-02 7.543120e-01 
5.760795e+00 8.367603e-02 1.325711e+00 
7.405710e+00 1.795623e-01 2.329952e+00 
9.337582e+00 3.660868e-01 4.094915e+00 
1.142713e+01 6.900098e-01 7.196857e+00 
1.342442e+01 1.169612e+00 1.264855e+01 
1.501175e+01 1.747950e+00 2.222996e+01 
1.592525e+01 2.289114e+00 3.906940e+01 
1.610272e+01 2.662537e+00 6.866488e+01 
1.569282e+01 2.823306e+00 1.206793e+02 
1.491952e+01 2.800243e+00 2.120951e+02 
1.401624e+01 2.661732e+00 3.727594e+02 
1.315028e+01 2.470055e+00 6.551286e+02 
1.243636e+01 2.272841e+00 1.151395e+03 
1.194959e+01 2.102710e+00 2.023590e+03 
1.169571e+01 1.974414e+00 3.556480e+03 
1.168743e+01 1.901978e+00 6.250552e+03 
1.185856e+01 1.883531e+00 1.098541e+04 
1.212038e+01 1.908794e+00 1.930698e+04 
1.239691e+01 1.962426e+00 3.393222e+04 
1.260450e+01 2.020369e+00 5.963623e+04 
1.271245e+01 2.065822e+00 1.048113e+05 
1.274095e+01 2.094170e+00 1.842070e+05 
1.271439e+01 2.105383e+00 3.237458e+05 
1.265292e+01 2.101958e+00 5.689866e+05 
1.258364e+01 2.090193e+00 1.000000e+06 


==> anc/TOV-Output-e0-1150.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.623238e-03 1.846550e-11 1.000000e-05 
1.997842e-03 3.442691e-11 1.599859e-05 
2.581520e-03 7.427476e-11 2.559548e-05 
3.334486e-03 1.600669e-10 4.094915e-05 
4.132052e-03 3.045875e-10 6.551286e-05 
5.324323e-03 6.516404e-10 1.048113e-04 
6.701457e-03 1.299339e-09 1.676833e-04 
8.462517e-03 2.616456e-09 2.682696e-04 
1.064613e-02 5.209426e-09 4.291934e-04 
1.359250e-02 1.084208e-08 6.866488e-04 
1.704702e-02 2.138752e-08 1.098541e-03 
2.165910e-02 4.386686e-08 1.757511e-03 
2.749702e-02 8.975796e-08 2.811769e-03 
3.476187e-02 1.813536e-07 4.498433e-03 
4.397856e-02 3.672325e-07 7.196857e-03 
5.573637e-02 7.475430e-07 1.151395e-02 
7.087449e-02 1.537068e-06 1.842070e-02 
8.954771e-02 3.100215e-06 2.947052e-02 
1.131167e-01 6.249087e-06 4.714866e-02 
1.427180e-01 1.255122e-05 7.543120e-02 
1.805730e-01 2.542313e-05 1.206793e-01 
2.292115e-01 5.200111e-05 1.930698e-01 
2.891379e-01 1.043932e-04 3.088844e-01 
3.663481e-01 2.123846e-04 4.941713e-01 
4.626661e-01 4.279375e-04 7.906043e-01 
5.836354e-01 8.594502e-04 1.264855e+00 
7.373616e-01 1.734525e-03 2.023590e+00 
9.285268e-01 3.467971e-03 3.237458e+00 
1.166762e+00 6.894752e-03 5.179475e+00 
1.461306e+00 1.358908e-02 8.286428e+00 
1.821562e+00 2.645376e-02 1.325711e+01 
2.249399e+00 5.021169e-02 2.120951e+01 
2.740615e+00 9.194784e-02 3.393222e+01 
3.280232e+00 1.606778e-01 5.428675e+01 
3.833791e+00 2.638780e-01 8.685114e+01 
4.342211e+00 3.995029e-01 1.389495e+02 
4.745462e+00 5.522632e-01 2.222996e+02 
5.004973e+00 6.983623e-01 3.556480e+02 
5.096934e+00 8.098582e-01 5.689866e+02 
5.045409e+00 8.753541e-01 9.102982e+02 
4.888136e+00 8.953103e-01 1.456348e+03 
4.672269e+00 8.803763e-01 2.329952e+03 
4.431209e+00 8.414295e-01 3.727594e+03 
4.201273e+00 7.915949e-01 5.963623e+03 
4.000483e+00 7.388984e-01 9.540955e+03 
3.844858e+00 6.901132e-01 1.526418e+04 
3.741401e+00 6.493011e-01 2.442053e+04 
3.693302e+00 6.193387e-01 3.906940e+04 
3.695760e+00 6.014352e-01 6.250552e+04 
3.735961e+00 5.951108e-01 1.000000e+05 


==> anc/TOV-Output-e0-1151.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.571824e-03 1.678047e-11 1.000000e-05 
2.054847e-03 3.749132e-11 1.599859e-05 
2.574826e-03 7.376258e-11 2.559548e-05 
3.226904e-03 1.451946e-10 4.094915e-05 
4.114617e-03 3.010097e-10 6.551286e-05 
5.280428e-03 6.362087e-10 1.048113e-04 
6.743804e-03 1.325278e-09 1.676833e-04 
8.338448e-03 2.505232e-09 2.682696e-04 
1.060518e-02 5.154020e-09 4.291934e-04 
1.355544e-02 1.076300e-08 6.866488e-04 
1.729581e-02 2.235709e-08 1.098541e-03 
2.159496e-02 4.351614e-08 1.757511e-03 
2.765721e-02 9.141525e-08 2.811769e-03 
3.499027e-02 1.851127e-07 4.498433e-03 
4.410495e-02 3.707300e-07 7.196857e-03 
5.573102e-02 7.479775e-07 1.151395e-02 
7.062343e-02 1.522114e-06 1.842070e-02 
8.930923e-02 3.078186e-06 2.947052e-02 
1.130034e-01 6.235743e-06 4.714866e-02 
1.427803e-01 1.257858e-05 7.543120e-02 
1.810270e-01 2.563764e-05 1.206793e-01 
2.288285e-01 5.178590e-05 1.930698e-01 
2.887167e-01 1.040282e-04 3.088844e-01 
3.655054e-01 2.111062e-04 4.941713e-01 
4.627809e-01 4.286271e-04 7.906043e-01 
5.840280e-01 8.619286e-04 1.264855e+00 
7.368604e-01 1.732491e-03 2.023590e+00 
9.280064e-01 3.465133e-03 3.237458e+00 
1.166109e+00 6.889104e-03 5.179475e+00 
1.460165e+00 1.356894e-02 8.286428e+00 
1.819585e+00 2.639060e-02 1.325711e+01 
2.246833e+00 5.008370e-02 2.120951e+01 
2.739100e+00 9.187058e-02 3.393222e+01 
3.279335e+00 1.606671e-01 5.428675e+01 
3.830148e+00 2.633545e-01 8.685114e+01 
4.337272e+00 3.985208e-01 1.389495e+02 
4.743801e+00 5.520371e-01 2.222996e+02 
5.001981e+00 6.976542e-01 3.556480e+02 
5.094424e+00 8.092508e-01 5.689866e+02 
5.043059e+00 8.747763e-01 9.102982e+02 
4.888102e+00 8.954571e-01 1.456348e+03 
4.670299e+00 8.799419e-01 2.329952e+03 
4.431216e+00 8.415284e-01 3.727594e+03 
4.201136e+00 7.916422e-01 5.963623e+03 
3.999104e+00 7.386783e-01 9.540955e+03 
3.845651e+00 6.903237e-01 1.526418e+04 
3.741793e+00 6.494261e-01 2.442053e+04 
3.690874e+00 6.189612e-01 3.906940e+04 
3.691804e+00 6.007878e-01 6.250552e+04 
3.733581e+00 5.947352e-01 1.000000e+05 


==> anc/TOV-Output-e0-1152.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.632576e-03 1.881869e-11 1.000000e-05 
1.997126e-03 3.444972e-11 1.599859e-05 
2.602067e-03 7.619467e-11 2.559548e-05 
3.298268e-03 1.551769e-10 4.094915e-05 
4.156321e-03 3.105251e-10 6.551286e-05 
5.279984e-03 6.366010e-10 1.048113e-04 
6.686848e-03 1.293105e-09 1.676833e-04 
8.339709e-03 2.508546e-09 2.682696e-04 
1.073802e-02 5.354793e-09 4.291934e-04 
1.345192e-02 1.052743e-08 6.866488e-04 
1.719727e-02 2.199624e-08 1.098541e-03 
2.174511e-02 4.446876e-08 1.757511e-03 
2.748501e-02 8.979633e-08 2.811769e-03 
3.467817e-02 1.803599e-07 4.498433e-03 
4.388597e-02 3.655527e-07 7.196857e-03 
5.553115e-02 7.406018e-07 1.151395e-02 
7.069596e-02 1.528135e-06 1.842070e-02 
8.946412e-02 3.096918e-06 2.947052e-02 
1.125277e-01 6.162679e-06 4.714866e-02 
1.431585e-01 1.268982e-05 7.543120e-02 
1.801078e-01 2.527105e-05 1.206793e-01 
2.281965e-01 5.140265e-05 1.930698e-01 
2.890091e-01 1.044349e-04 3.088844e-01 
3.649010e-01 2.102434e-04 4.941713e-01 
4.618998e-01 4.265545e-04 7.906043e-01 
5.835855e-01 8.607167e-04 1.264855e+00 
7.363422e-01 1.730336e-03 2.023590e+00 
9.277343e-01 3.465064e-03 3.237458e+00 
1.166271e+00 6.897822e-03 5.179475e+00 
1.458943e+00 1.354657e-02 8.286428e+00 
1.817783e+00 2.633500e-02 1.325711e+01 
2.243835e+00 4.992759e-02 2.120951e+01 
2.735464e+00 9.158704e-02 3.393222e+01 
3.275217e+00 1.602074e-01 5.428675e+01 
3.828069e+00 2.631284e-01 8.685114e+01 
4.337442e+00 3.987857e-01 1.389495e+02 
4.742957e+00 5.520496e-01 2.222996e+02 
4.999463e+00 6.970998e-01 3.556480e+02 
5.092654e+00 8.088925e-01 5.689866e+02 
5.041348e+00 8.744095e-01 9.102982e+02 
4.885726e+00 8.948779e-01 1.456348e+03 
4.666247e+00 8.789179e-01 2.329952e+03 
4.427966e+00 8.407975e-01 3.727594e+03 
4.199694e+00 7.913908e-01 5.963623e+03 
3.997622e+00 7.384367e-01 9.540955e+03 
3.842905e+00 6.898551e-01 1.526418e+04 
3.738300e+00 6.488454e-01 2.442053e+04 
3.688906e+00 6.186652e-01 3.906940e+04 
3.691718e+00 6.008252e-01 6.250552e+04 
3.733436e+00 5.947639e-01 1.000000e+05 


==> anc/TOV-Output-e0-1153.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.605800e-03 1.792342e-11 1.000000e-05 
2.058612e-03 3.776326e-11 1.599859e-05 
2.578201e-03 7.418166e-11 2.559548e-05 
3.291365e-03 1.543385e-10 4.094915e-05 
4.125597e-03 3.039531e-10 6.551286e-05 
5.241774e-03 6.234206e-10 1.048113e-04 
6.603146e-03 1.246232e-09 1.676833e-04 
8.434104e-03 2.596947e-09 2.682696e-04 
1.075188e-02 5.380215e-09 4.291934e-04 
1.352966e-02 1.072031e-08 6.866488e-04 
1.706485e-02 2.151066e-08 1.098541e-03 
2.172226e-02 4.436722e-08 1.757511e-03 
2.726980e-02 8.777952e-08 2.811769e-03 
3.458006e-02 1.789887e-07 4.498433e-03 
4.412093e-02 3.717779e-07 7.196857e-03 
5.561257e-02 7.445098e-07 1.151395e-02 
7.034666e-02 1.506903e-06 1.842070e-02 
8.919655e-02 3.071878e-06 2.947052e-02 
1.130006e-01 6.246120e-06 4.714866e-02 
1.429812e-01 1.265372e-05 7.543120e-02 
1.802937e-01 2.537137e-05 1.206793e-01 
2.282611e-01 5.149092e-05 1.930698e-01 
2.886828e-01 1.041720e-04 3.088844e-01 
3.650437e-01 2.106723e-04 4.941713e-01 
4.616055e-01 4.261088e-04 7.906043e-01 
5.820226e-01 8.545662e-04 1.264855e+00 
7.350719e-01 1.722896e-03 2.023590e+00 
9.269736e-01 3.459537e-03 3.237458e+00 
1.165094e+00 6.882922e-03 5.179475e+00 
1.459582e+00 1.357562e-02 8.286428e+00 
1.816902e+00 2.631890e-02 1.325711e+01 
2.243988e+00 4.997738e-02 2.120951e+01 
2.733808e+00 9.149597e-02 3.393222e+01 
3.275902e+00 1.604167e-01 5.428675e+01 
3.825103e+00 2.627335e-01 8.685114e+01 
4.332320e+00 3.977590e-01 1.389495e+02 
4.740034e+00 5.514547e-01 2.222996e+02 
4.996349e+00 6.963517e-01 3.556480e+02 
5.092065e+00 8.089317e-01 5.689866e+02 
5.041153e+00 8.745431e-01 9.102982e+02 
4.882511e+00 8.940380e-01 1.456348e+03 
4.666179e+00 8.790212e-01 2.329952e+03 
4.426486e+00 8.405172e-01 3.727594e+03 
4.198626e+00 7.912248e-01 5.963623e+03 
3.998366e+00 7.386574e-01 9.540955e+03 
3.842442e+00 6.898244e-01 1.526418e+04 
3.737136e+00 6.486875e-01 2.442053e+04 
3.689519e+00 6.188257e-01 3.906940e+04 
3.690452e+00 6.006537e-01 6.250552e+04 
3.729984e+00 5.941942e-01 1.000000e+05 


==> anc/TOV-Output-e0-1154.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.641191e-03 1.915137e-11 1.000000e-05 
1.992322e-03 3.426111e-11 1.599859e-05 
2.582234e-03 7.459494e-11 2.559548e-05 
3.260777e-03 1.502055e-10 4.094915e-05 
4.113435e-03 3.015342e-10 6.551286e-05 
5.207160e-03 6.116817e-10 1.048113e-04 
6.610566e-03 1.251523e-09 1.676833e-04 
8.396916e-03 2.564970e-09 2.682696e-04 
1.073163e-02 5.354506e-09 4.291934e-04 
1.354795e-02 1.077319e-08 6.866488e-04 
1.708201e-02 2.159435e-08 1.098541e-03 
2.179452e-02 4.485030e-08 1.757511e-03 
2.734317e-02 8.856669e-08 2.811769e-03 
3.469186e-02 1.808870e-07 4.498433e-03 
4.372268e-02 3.621148e-07 7.196857e-03 
5.538523e-02 7.360545e-07 1.151395e-02 
7.041501e-02 1.512610e-06 1.842070e-02 
8.914113e-02 3.068816e-06 2.947052e-02 
1.123043e-01 6.136685e-06 4.714866e-02 
1.423046e-01 1.248574e-05 7.543120e-02 
1.804344e-01 2.545282e-05 1.206793e-01 
2.276953e-01 5.115337e-05 1.930698e-01 
2.883422e-01 1.038937e-04 3.088844e-01 
3.651947e-01 2.111163e-04 4.941713e-01 
4.614997e-01 4.261843e-04 7.906043e-01 
5.815341e-01 8.531544e-04 1.264855e+00 
7.345572e-01 1.720766e-03 2.023590e+00 
9.248948e-01 3.439332e-03 3.237458e+00 
1.163746e+00 6.865006e-03 5.179475e+00 
1.457048e+00 1.351694e-02 8.286428e+00 
1.815002e+00 2.625908e-02 1.325711e+01 
2.240538e+00 4.979180e-02 2.120951e+01 
2.734228e+00 9.160639e-02 3.393222e+01 
3.270912e+00 1.598355e-01 5.428675e+01 
3.821715e+00 2.622584e-01 8.685114e+01 
4.330186e+00 3.974614e-01 1.389495e+02 
4.737257e+00 5.509021e-01 2.222996e+02 
4.993147e+00 6.955749e-01 3.556480e+02 
5.089667e+00 8.083613e-01 5.689866e+02 
5.038935e+00 8.740081e-01 9.102982e+02 
4.882452e+00 8.941768e-01 1.456348e+03 
4.664939e+00 8.787931e-01 2.329952e+03 
4.425229e+00 8.402936e-01 3.727594e+03 
4.196622e+00 7.908443e-01 5.963623e+03 
3.995498e+00 7.381273e-01 9.540955e+03 
3.839538e+00 6.893252e-01 1.526418e+04 
3.737888e+00 6.488780e-01 2.442053e+04 
3.686714e+00 6.183814e-01 3.906940e+04 
3.687395e+00 6.001653e-01 6.250552e+04 
3.728098e+00 5.939079e-01 1.000000e+05 


==> anc/TOV-Output-e0-1155.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.611008e-03 1.812975e-11 1.000000e-05 
2.022800e-03 3.588871e-11 1.599859e-05 
2.613226e-03 7.738018e-11 2.559548e-05 
3.239441e-03 1.474039e-10 4.094915e-05 
4.205228e-03 3.224538e-10 6.551286e-05 
5.165055e-03 5.974807e-10 1.048113e-04 
6.607296e-03 1.250749e-09 1.676833e-04 
8.487863e-03 2.651514e-09 2.682696e-04 
1.069040e-02 5.297622e-09 4.291934e-04 
1.339461e-02 1.042053e-08 6.866488e-04 
1.696715e-02 2.118002e-08 1.098541e-03 
2.164619e-02 4.397885e-08 1.757511e-03 
2.734114e-02 8.862375e-08 2.811769e-03 
3.483628e-02 1.833142e-07 4.498433e-03 
4.394577e-02 3.680048e-07 7.196857e-03 
5.570516e-02 7.495326e-07 1.151395e-02 
6.998214e-02 1.486173e-06 1.842070e-02 
8.894773e-02 3.051527e-06 2.947052e-02 
1.125244e-01 6.178189e-06 4.714866e-02 
1.423414e-01 1.250625e-05 7.543120e-02 
1.803528e-01 2.544034e-05 1.206793e-01 
2.276245e-01 5.114994e-05 1.930698e-01 
2.884749e-01 1.041272e-04 3.088844e-01 
3.646210e-01 2.103051e-04 4.941713e-01 
4.606077e-01 4.240857e-04 7.906043e-01 
5.823630e-01 8.575416e-04 1.264855e+00 
7.335335e-01 1.715069e-03 2.023590e+00 
9.247524e-01 3.440688e-03 3.237458e+00 
1.161695e+00 6.834768e-03 5.179475e+00 
1.456606e+00 1.351607e-02 8.286428e+00 
1.813199e+00 2.620344e-02 1.325711e+01 
2.240286e+00 4.981500e-02 2.120951e+01 
2.731378e+00 9.139915e-02 3.393222e+01 
3.268059e+00 1.595522e-01 5.428675e+01 
3.819329e+00 2.619738e-01 8.685114e+01 
4.327589e+00 3.970505e-01 1.389495e+02 
4.732216e+00 5.496892e-01 2.222996e+02 
4.991963e+00 6.954526e-01 3.556480e+02 
5.085026e+00 8.070351e-01 5.689866e+02 
5.035109e+00 8.729422e-01 9.102982e+02 
4.879190e+00 8.933217e-01 1.456348e+03 
4.664084e+00 8.786735e-01 2.329952e+03 
4.424466e+00 8.401957e-01 3.727594e+03 
4.192708e+00 7.900259e-01 5.963623e+03 
3.994408e+00 7.379669e-01 9.540955e+03 
3.840038e+00 6.894793e-01 1.526418e+04 
3.734733e+00 6.483581e-01 2.442053e+04 
3.685491e+00 6.182169e-01 3.906940e+04 
3.685705e+00 5.999186e-01 6.250552e+04 
3.726980e+00 5.937605e-01 1.000000e+05 


==> anc/TOV-Output-e0-1156.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.629089e-03 1.876328e-11 1.000000e-05 
1.990274e-03 3.421475e-11 1.599859e-05 
2.579318e-03 7.447140e-11 2.559548e-05 
3.206521e-03 1.430793e-10 4.094915e-05 
4.197547e-03 3.209678e-10 6.551286e-05 
5.193002e-03 6.077573e-10 1.048113e-04 
6.573687e-03 1.232826e-09 1.676833e-04 
8.410968e-03 2.582337e-09 2.682696e-04 
1.054241e-02 5.085043e-09 4.291934e-04 
1.354882e-02 1.079392e-08 6.866488e-04 
1.710815e-02 2.173125e-08 1.098541e-03 
2.154842e-02 4.342319e-08 1.757511e-03 
2.750499e-02 9.030476e-08 2.811769e-03 
3.447645e-02 1.778462e-07 4.498433e-03 
4.404140e-02 3.707331e-07 7.196857e-03 
5.568696e-02 7.494464e-07 1.151395e-02 
7.048602e-02 1.519820e-06 1.842070e-02 
8.884928e-02 3.044038e-06 2.947052e-02 
1.126996e-01 6.212465e-06 4.714866e-02 
1.420526e-01 1.244106e-05 7.543120e-02 
1.798599e-01 2.525417e-05 1.206793e-01 
2.279096e-01 5.138676e-05 1.930698e-01 
2.873867e-01 1.030426e-04 3.088844e-01 
3.633965e-01 2.083744e-04 4.941713e-01 
4.593873e-01 4.210896e-04 7.906043e-01 
5.809668e-01 8.521301e-04 1.264855e+00 
7.339988e-01 1.719803e-03 2.023590e+00 
9.241229e-01 3.436624e-03 3.237458e+00 
1.160555e+00 6.820536e-03 5.179475e+00 
1.454223e+00 1.346166e-02 8.286428e+00 
1.811581e+00 2.615575e-02 1.325711e+01 
2.237577e+00 4.967788e-02 2.120951e+01 
2.729115e+00 9.124902e-02 3.393222e+01 
3.265195e+00 1.592672e-01 5.428675e+01 
3.817679e+00 2.618287e-01 8.685114e+01 
4.324446e+00 3.965067e-01 1.389495e+02 
4.732281e+00 5.499654e-01 2.222996e+02 
4.989908e+00 6.950473e-01 3.556480e+02 
5.084062e+00 8.069473e-01 5.689866e+02 
5.035269e+00 8.731924e-01 9.102982e+02 
4.879737e+00 8.936481e-01 1.456348e+03 
4.661047e+00 8.779358e-01 2.329952e+03 
4.422253e+00 8.397281e-01 3.727594e+03 
4.192758e+00 7.901156e-01 5.963623e+03 
3.994002e+00 7.379485e-01 9.540955e+03 
3.839098e+00 6.893569e-01 1.526418e+04 
3.733029e+00 6.481020e-01 2.442053e+04 
3.684742e+00 6.181362e-01 3.906940e+04 
3.684977e+00 5.998422e-01 6.250552e+04 
3.727419e+00 5.938946e-01 1.000000e+05 


==> anc/TOV-Output-e0-1157.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.588213e-03 1.740108e-11 1.000000e-05 
2.073191e-03 3.870508e-11 1.599859e-05 
2.602859e-03 7.659528e-11 2.559548e-05 
3.261939e-03 1.507572e-10 4.094915e-05 
4.193465e-03 3.203092e-10 6.551286e-05 
5.303667e-03 6.480059e-10 1.048113e-04 
6.721135e-03 1.318798e-09 1.676833e-04 
8.327895e-03 2.508742e-09 2.682696e-04 
1.054110e-02 5.087548e-09 4.291934e-04 
1.357439e-02 1.086455e-08 6.866488e-04 
1.716726e-02 2.197626e-08 1.098541e-03 
2.158973e-02 4.371118e-08 1.757511e-03 
2.747822e-02 9.011918e-08 2.811769e-03 
3.474964e-02 1.822649e-07 4.498433e-03 
4.387512e-02 3.668668e-07 7.196857e-03 
5.554479e-02 7.443643e-07 1.151395e-02 
7.031543e-02 1.510117e-06 1.842070e-02 
8.856231e-02 3.017246e-06 2.947052e-02 
1.126461e-01 6.208987e-06 4.714866e-02 
1.425402e-01 1.258048e-05 7.543120e-02 
1.794506e-01 2.510388e-05 1.206793e-01 
2.270964e-01 5.088270e-05 1.930698e-01 
2.875883e-01 1.033489e-04 3.088844e-01 
3.637060e-01 2.090874e-04 4.941713e-01 
4.593622e-01 4.213837e-04 7.906043e-01 
5.806572e-01 8.515024e-04 1.264855e+00 
7.333783e-01 1.716926e-03 2.023590e+00 
9.233241e-01 3.430675e-03 3.237458e+00 
1.161447e+00 6.841994e-03 5.179475e+00 
1.454431e+00 1.347865e-02 8.286428e+00 
1.810741e+00 2.614130e-02 1.325711e+01 
2.236188e+00 4.962682e-02 2.120951e+01 
2.724562e+00 9.087704e-02 3.393222e+01 
3.262882e+00 1.590590e-01 5.428675e+01 
3.815818e+00 2.616433e-01 8.685114e+01 
4.322342e+00 3.962157e-01 1.389495e+02 
4.728764e+00 5.491967e-01 2.222996e+02 
4.987975e+00 6.946814e-01 3.556480e+02 
5.081731e+00 8.063987e-01 5.689866e+02 
5.033626e+00 8.728470e-01 9.102982e+02 
4.876680e+00 8.928563e-01 1.456348e+03 
4.659444e+00 8.776041e-01 2.329952e+03 
4.421201e+00 8.395565e-01 3.727594e+03 
4.191608e+00 7.899304e-01 5.963623e+03 
3.991240e+00 7.374401e-01 9.540955e+03 
3.835594e+00 6.887418e-01 1.526418e+04 
3.731848e+00 6.479408e-01 2.442053e+04 
3.681796e+00 6.176669e-01 3.906940e+04 
3.682672e+00 5.994866e-01 6.250552e+04 
3.725759e+00 5.936489e-01 1.000000e+05 


==> anc/TOV-Output-e0-1158.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.570839e-03 1.685079e-11 1.000000e-05 
2.025177e-03 3.610893e-11 1.599859e-05 
2.619985e-03 7.818469e-11 2.559548e-05 
3.201584e-03 1.426658e-10 4.094915e-05 
4.083585e-03 2.960399e-10 6.551286e-05 
5.250041e-03 6.290912e-10 1.048113e-04 
6.682648e-03 1.297392e-09 1.676833e-04 
8.452987e-03 2.625767e-09 2.682696e-04 
1.060297e-02 5.182124e-09 4.291934e-04 
1.344558e-02 1.056732e-08 6.866488e-04 
1.713442e-02 2.186928e-08 1.098541e-03 
2.145896e-02 4.295880e-08 1.757511e-03 
2.748560e-02 9.026980e-08 2.811769e-03 
3.443435e-02 1.775021e-07 4.498433e-03 
4.355848e-02 3.592915e-07 7.196857e-03 
5.527265e-02 7.341108e-07 1.151395e-02 
7.012449e-02 1.499143e-06 1.842070e-02 
8.848166e-02 3.011612e-06 2.947052e-02 
1.120908e-01 6.122907e-06 4.714866e-02 
1.419175e-01 1.242705e-05 7.543120e-02 
1.793486e-01 2.508276e-05 1.206793e-01 
2.277615e-01 5.137529e-05 1.930698e-01 
2.872836e-01 1.031098e-04 3.088844e-01 
3.626947e-01 2.075277e-04 4.941713e-01 
4.589074e-01 4.204962e-04 7.906043e-01 
5.808383e-01 8.530309e-04 1.264855e+00 
7.313585e-01 1.704268e-03 2.023590e+00 
9.227493e-01 3.427213e-03 3.237458e+00 
1.159310e+00 6.810237e-03 5.179475e+00 
1.453747e+00 1.347105e-02 8.286428e+00 
1.810382e+00 2.614738e-02 1.325711e+01 
2.234917e+00 4.958343e-02 2.120951e+01 
2.723968e+00 9.088858e-02 3.393222e+01 
3.262976e+00 1.591847e-01 5.428675e+01 
3.811232e+00 2.609409e-01 8.685114e+01 
4.319198e+00 3.956714e-01 1.389495e+02 
4.726273e+00 5.487271e-01 2.222996e+02 
4.983288e+00 6.934225e-01 3.556480e+02 
5.079293e+00 8.058137e-01 5.689866e+02 
5.031622e+00 8.723820e-01 9.102982e+02 
4.875632e+00 8.926876e-01 1.456348e+03 
4.658846e+00 8.775569e-01 2.329952e+03 
4.420877e+00 8.395704e-01 3.727594e+03 
4.188934e+00 7.893954e-01 5.963623e+03 
3.990029e+00 7.372540e-01 9.540955e+03 
3.833939e+00 6.884820e-01 1.526418e+04 
3.731117e+00 6.478613e-01 2.442053e+04 
3.681123e+00 6.175995e-01 3.906940e+04 
3.681970e+00 5.994147e-01 6.250552e+04 
3.722518e+00 5.931171e-01 1.000000e+05 


==> anc/TOV-Output-e0-1159.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.571249e-03 1.687856e-11 1.000000e-05 
2.018782e-03 3.579881e-11 1.599859e-05 
2.559740e-03 7.297733e-11 2.559548e-05 
3.282290e-03 1.538619e-10 4.094915e-05 
4.082219e-03 2.959983e-10 6.551286e-05 
5.287851e-03 6.433364e-10 1.048113e-04 
6.658555e-03 1.284518e-09 1.676833e-04 
8.458692e-03 2.633359e-09 2.682696e-04 
1.053148e-02 5.082400e-09 4.291934e-04 
1.337583e-02 1.041268e-08 6.866488e-04 
1.705231e-02 2.157498e-08 1.098541e-03 
2.149143e-02 4.319136e-08 1.757511e-03 
2.736212e-02 8.913557e-08 2.811769e-03 
3.448752e-02 1.784796e-07 4.498433e-03 
4.357022e-02 3.598926e-07 7.196857e-03 
5.538972e-02 7.394233e-07 1.151395e-02 
7.009587e-02 1.498602e-06 1.842070e-02 
8.836631e-02 3.002440e-06 2.947052e-02 
1.121484e-01 6.137642e-06 4.714866e-02 
1.422622e-01 1.252864e-05 7.543120e-02 
1.793390e-01 2.510036e-05 1.206793e-01 
2.265849e-01 5.062704e-05 1.930698e-01 
2.876008e-01 1.035407e-04 3.088844e-01 
3.632448e-01 2.086526e-04 4.941713e-01 
4.581974e-01 4.189093e-04 7.906043e-01 
5.800302e-01 8.502098e-04 1.264855e+00 
7.314847e-01 1.706609e-03 2.023590e+00 
9.218232e-01 3.419851e-03 3.237458e+00 
1.157746e+00 6.788595e-03 5.179475e+00 
1.450402e+00 1.339022e-02 8.286428e+00 
1.808574e+00 2.609152e-02 1.325711e+01 
2.231212e+00 4.938159e-02 2.120951e+01 
2.722194e+00 9.078569e-02 3.393222e+01 
3.259867e+00 1.588656e-01 5.428675e+01 
3.809657e+00 2.608096e-01 8.685114e+01 
4.315329e+00 3.949506e-01 1.389495e+02 
4.721825e+00 5.476871e-01 2.222996e+02 
4.981802e+00 6.932011e-01 3.556480e+02 
5.076221e+00 8.050153e-01 5.689866e+02 
5.027774e+00 8.713077e-01 9.102982e+02 
4.874010e+00 8.923406e-01 1.456348e+03 
4.657950e+00 8.774252e-01 2.329952e+03 
4.418940e+00 8.391727e-01 3.727594e+03 
4.189360e+00 7.895712e-01 5.963623e+03 
3.989020e+00 7.371099e-01 9.540955e+03 
3.833643e+00 6.884829e-01 1.526418e+04 
3.729235e+00 6.475726e-01 2.442053e+04 
3.679844e+00 6.174248e-01 3.906940e+04 
3.678526e+00 5.988575e-01 6.250552e+04 
3.722352e+00 5.931417e-01 1.000000e+05 


==> anc/TOV-Output-e0-116.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.923006e-03 5.195963e-11 1.000000e-06 
6.662552e-03 1.287943e-10 1.757511e-06 
8.723722e-03 2.891215e-10 3.088844e-06 
1.170955e-02 6.991901e-10 5.428675e-06 
1.593887e-02 1.763387e-09 9.540955e-06 
2.113283e-02 4.110055e-09 1.676833e-05 
2.767975e-02 9.235520e-09 2.947052e-05 
3.653131e-02 2.123102e-08 5.179475e-05 
4.897465e-02 5.115513e-08 9.102982e-05 
6.543564e-02 1.220165e-07 1.599859e-04 
8.571890e-02 2.742875e-07 2.811769e-04 
1.145808e-01 6.551080e-07 4.941713e-04 
1.525438e-01 1.545833e-06 8.685114e-04 
2.009328e-01 3.532925e-06 1.526418e-03 
2.678624e-01 8.369941e-06 2.682696e-03 
3.536921e-01 1.926960e-05 4.714866e-03 
4.705959e-01 4.538968e-05 8.286428e-03 
6.216399e-01 1.046306e-04 1.456348e-02 
8.257907e-01 2.453025e-04 2.559548e-02 
1.093158e+00 5.691540e-04 4.498433e-02 
1.447208e+00 1.321083e-03 7.906043e-02 
1.918210e+00 3.078184e-03 1.389495e-01 
2.536666e+00 7.126381e-03 2.442053e-01 
3.340001e+00 1.629873e-02 4.291934e-01 
4.386657e+00 3.704725e-02 7.543120e-01 
5.708646e+00 8.212531e-02 1.325711e+00 
7.351058e+00 1.771002e-01 2.329952e+00 
9.268293e+00 3.609805e-01 4.094915e+00 
1.134915e+01 6.814493e-01 7.196857e+00 
1.334402e+01 1.157581e+00 1.264855e+01 
1.493205e+01 1.732844e+00 2.222996e+01 
1.584932e+01 2.272345e+00 3.906940e+01 
1.603965e+01 2.648351e+00 6.866488e+01 
1.562654e+01 2.807592e+00 1.206793e+02 
1.487040e+01 2.790127e+00 2.120951e+02 
1.397139e+01 2.653357e+00 3.727594e+02 
1.310921e+01 2.463223e+00 6.551286e+02 
1.239416e+01 2.266336e+00 1.151395e+03 
1.189555e+01 2.094443e+00 2.023590e+03 
1.165031e+01 1.968003e+00 3.556480e+03 
1.162653e+01 1.892858e+00 6.250552e+03 
1.180203e+01 1.874989e+00 1.098541e+04 
1.206585e+01 1.900306e+00 1.930698e+04 
1.234221e+01 1.953580e+00 3.393222e+04 
1.254612e+01 2.010512e+00 5.963623e+04 
1.266462e+01 2.058019e+00 1.048113e+05 
1.268716e+01 2.085077e+00 1.842070e+05 
1.266098e+01 2.096402e+00 3.237458e+05 
1.259391e+01 2.091887e+00 5.689866e+05 
1.252792e+01 2.080890e+00 1.000000e+06 


==> anc/TOV-Output-e0-1160.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.548682e-03 1.617563e-11 1.000000e-05 
1.990753e-03 3.435793e-11 1.599859e-05 
2.524770e-03 7.008744e-11 2.559548e-05 
3.188407e-03 1.411550e-10 4.094915e-05 
4.093425e-03 2.987002e-10 6.551286e-05 
5.164352e-03 5.998219e-10 1.048113e-04 
6.603024e-03 1.253729e-09 1.676833e-04 
8.454117e-03 2.631357e-09 2.682696e-04 
1.069400e-02 5.325937e-09 4.291934e-04 
1.354333e-02 1.081810e-08 6.866488e-04 
1.714046e-02 2.193020e-08 1.098541e-03 
2.170709e-02 4.454311e-08 1.757511e-03 
2.719522e-02 8.758992e-08 2.811769e-03 
3.434358e-02 1.764062e-07 4.498433e-03 
4.354265e-02 3.595198e-07 7.196857e-03 
5.542634e-02 7.415301e-07 1.151395e-02 
6.987054e-02 1.485476e-06 1.842070e-02 
8.849216e-02 3.017887e-06 2.947052e-02 
1.117968e-01 6.085333e-06 4.714866e-02 
1.420614e-01 1.248640e-05 7.543120e-02 
1.792624e-01 2.508986e-05 1.206793e-01 
2.268962e-01 5.087973e-05 1.930698e-01 
2.873851e-01 1.033971e-04 3.088844e-01 
3.630984e-01 2.085801e-04 4.941713e-01 
4.589263e-01 4.212722e-04 7.906043e-01 
5.796529e-01 8.492824e-04 1.264855e+00 
7.298435e-01 1.696622e-03 2.023590e+00 
9.211083e-01 3.414832e-03 3.237458e+00 
1.157178e+00 6.784391e-03 5.179475e+00 
1.448687e+00 1.335431e-02 8.286428e+00 
1.805252e+00 2.597113e-02 1.325711e+01 
2.231011e+00 4.940767e-02 2.120951e+01 
2.718551e+00 9.050219e-02 3.393222e+01 
3.257813e+00 1.586930e-01 5.428675e+01 
3.805070e+00 2.601076e-01 8.685114e+01 
4.313454e+00 3.947150e-01 1.389495e+02 
4.721591e+00 5.478747e-01 2.222996e+02 
4.980897e+00 6.931676e-01 3.556480e+02 
5.076603e+00 8.053798e-01 5.689866e+02 
5.027651e+00 8.714638e-01 9.102982e+02 
4.870539e+00 8.914194e-01 1.456348e+03 
4.655869e+00 8.769576e-01 2.329952e+03 
4.416301e+00 8.385957e-01 3.727594e+03 
4.188762e+00 7.895121e-01 5.963623e+03 
3.986520e+00 7.366556e-01 9.540955e+03 
3.833538e+00 6.885206e-01 1.526418e+04 
3.728005e+00 6.474023e-01 2.442053e+04 
3.678274e+00 6.171986e-01 3.906940e+04 
3.677705e+00 5.987642e-01 6.250552e+04 
3.719129e+00 5.926129e-01 1.000000e+05 


==> anc/TOV-Output-e0-1161.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.613969e-03 1.832460e-11 1.000000e-05 
2.021049e-03 3.598153e-11 1.599859e-05 
2.592446e-03 7.594137e-11 2.559548e-05 
3.205274e-03 1.435307e-10 4.094915e-05 
4.117447e-03 3.042517e-10 6.551286e-05 
5.136211e-03 5.905786e-10 1.048113e-04 
6.572663e-03 1.237580e-09 1.676833e-04 
8.461923e-03 2.640927e-09 2.682696e-04 
1.055989e-02 5.132481e-09 4.291934e-04 
1.338706e-02 1.045696e-08 6.866488e-04 
1.700886e-02 2.144744e-08 1.098541e-03 
2.138325e-02 4.261581e-08 1.757511e-03 
2.712526e-02 8.699058e-08 2.811769e-03 
3.451479e-02 1.792119e-07 4.498433e-03 
4.365422e-02 3.626028e-07 7.196857e-03 
5.550707e-02 7.454171e-07 1.151395e-02 
6.992941e-02 1.490518e-06 1.842070e-02 
8.849717e-02 3.021000e-06 2.947052e-02 
1.117005e-01 6.074861e-06 4.714866e-02 
1.415711e-01 1.236823e-05 7.543120e-02 
1.795454e-01 2.523056e-05 1.206793e-01 
2.267664e-01 5.083625e-05 1.930698e-01 
2.860947e-01 1.020987e-04 3.088844e-01 
3.618704e-01 2.066497e-04 4.941713e-01 
4.580236e-01 4.191531e-04 7.906043e-01 
5.786559e-01 8.456378e-04 1.264855e+00 
7.305265e-01 1.702834e-03 2.023590e+00 
9.208854e-01 3.415265e-03 3.237458e+00 
1.156848e+00 6.784335e-03 5.179475e+00 
1.447753e+00 1.333984e-02 8.286428e+00 
1.804835e+00 2.597460e-02 1.325711e+01 
2.228653e+00 4.929359e-02 2.120951e+01 
2.716259e+00 9.034939e-02 3.393222e+01 
3.254736e+00 1.583783e-01 5.428675e+01 
3.802830e+00 2.598501e-01 8.685114e+01 
4.309783e+00 3.940424e-01 1.389495e+02 
4.717009e+00 5.467955e-01 2.222996e+02 
4.978336e+00 6.925973e-01 3.556480e+02 
5.072812e+00 8.043385e-01 5.689866e+02 
5.023210e+00 8.701927e-01 9.102982e+02 
4.868257e+00 8.908672e-01 1.456348e+03 
4.651724e+00 8.759044e-01 2.329952e+03 
4.416065e+00 8.386317e-01 3.727594e+03 
4.185643e+00 7.888747e-01 5.963623e+03 
3.986070e+00 7.366276e-01 9.540955e+03 
3.831305e+00 6.881492e-01 1.526418e+04 
3.726271e+00 6.471401e-01 2.442053e+04 
3.676757e+00 6.169817e-01 3.906940e+04 
3.676259e+00 5.985605e-01 6.250552e+04 
3.718375e+00 5.925309e-01 1.000000e+05 


==> anc/TOV-Output-e0-1162.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.622084e-03 1.861843e-11 1.000000e-05 
1.989207e-03 3.433703e-11 1.599859e-05 
2.552374e-03 7.253640e-11 2.559548e-05 
3.204400e-03 1.435368e-10 4.094915e-05 
4.097619e-03 3.001357e-10 6.551286e-05 
5.178022e-03 6.056401e-10 1.048113e-04 
6.556638e-03 1.229608e-09 1.676833e-04 
8.285700e-03 2.481479e-09 2.682696e-04 
1.067116e-02 5.301001e-09 4.291934e-04 
1.342600e-02 1.055755e-08 6.866488e-04 
1.683376e-02 2.080977e-08 1.098541e-03 
2.151023e-02 4.341690e-08 1.757511e-03 
2.707173e-02 8.655110e-08 2.811769e-03 
3.448379e-02 1.788834e-07 4.498433e-03 
4.363113e-02 3.623397e-07 7.196857e-03 
5.513351e-02 7.310974e-07 1.151395e-02 
6.967981e-02 1.475885e-06 1.842070e-02 
8.805433e-02 2.978441e-06 2.947052e-02 
1.118857e-01 6.110382e-06 4.714866e-02 
1.411209e-01 1.226118e-05 7.543120e-02 
1.788153e-01 2.494553e-05 1.206793e-01 
2.266012e-01 5.076887e-05 1.930698e-01 
2.866473e-01 1.027796e-04 3.088844e-01 
3.614193e-01 2.060551e-04 4.941713e-01 
4.576864e-01 4.185878e-04 7.906043e-01 
5.779018e-01 8.430621e-04 1.264855e+00 
7.302154e-01 1.702117e-03 2.023590e+00 
9.193327e-01 3.400963e-03 3.237458e+00 
1.155655e+00 6.769189e-03 5.179475e+00 
1.447057e+00 1.333186e-02 8.286428e+00 
1.802352e+00 2.589008e-02 1.325711e+01 
2.227937e+00 4.928607e-02 2.120951e+01 
2.716327e+00 9.042436e-02 3.393222e+01 
3.252674e+00 1.582044e-01 5.428675e+01 
3.800493e+00 2.595739e-01 8.685114e+01 
4.308561e+00 3.939651e-01 1.389495e+02 
4.716264e+00 5.468335e-01 2.222996e+02 
4.974909e+00 6.917460e-01 3.556480e+02 
5.069914e+00 8.035980e-01 5.689866e+02 
5.022866e+00 8.702752e-01 9.102982e+02 
4.868900e+00 8.912227e-01 1.456348e+03 
4.652697e+00 8.763022e-01 2.329952e+03 
4.412222e+00 8.377467e-01 3.727594e+03 
4.184315e+00 7.886481e-01 5.963623e+03 
3.984174e+00 7.362985e-01 9.540955e+03 
3.827768e+00 6.875272e-01 1.526418e+04 
3.724612e+00 6.468917e-01 2.442053e+04 
3.675223e+00 6.167618e-01 3.906940e+04 
3.674240e+00 5.982552e-01 6.250552e+04 
3.716019e+00 5.921590e-01 1.000000e+05 


==> anc/TOV-Output-e0-1163.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.594232e-03 1.769096e-11 1.000000e-05 
2.003459e-03 3.511056e-11 1.599859e-05 
2.520965e-03 6.995147e-11 2.559548e-05 
3.250972e-03 1.500156e-10 4.094915e-05 
4.136105e-03 3.089381e-10 6.551286e-05 
5.172221e-03 6.041265e-10 1.048113e-04 
6.655252e-03 1.287035e-09 1.676833e-04 
8.266628e-03 2.466505e-09 2.682696e-04 
1.054204e-02 5.115289e-09 4.291934e-04 
1.334591e-02 1.037867e-08 6.866488e-04 
1.693580e-02 2.120869e-08 1.098541e-03 
2.132872e-02 4.236349e-08 1.757511e-03 
2.725562e-02 8.840283e-08 2.811769e-03 
3.449302e-02 1.791811e-07 4.498433e-03 
4.380738e-02 3.670639e-07 7.196857e-03 
5.525368e-02 7.365217e-07 1.151395e-02 
6.959625e-02 1.471847e-06 1.842070e-02 
8.812362e-02 2.988045e-06 2.947052e-02 
1.120371e-01 6.140503e-06 4.714866e-02 
1.412845e-01 1.231446e-05 7.543120e-02 
1.791856e-01 2.512237e-05 1.206793e-01 
2.266533e-01 5.084762e-05 1.930698e-01 
2.862486e-01 1.024395e-04 3.088844e-01 
3.612658e-01 2.059696e-04 4.941713e-01 
4.569725e-01 4.169908e-04 7.906043e-01 
5.771059e-01 8.403070e-04 1.264855e+00 
7.293686e-01 1.697662e-03 2.023590e+00 
9.188938e-01 3.398995e-03 3.237458e+00 
1.155643e+00 6.774687e-03 5.179475e+00 
1.445286e+00 1.329443e-02 8.286428e+00 
1.801751e+00 2.588564e-02 1.325711e+01 
2.223859e+00 4.906045e-02 2.120951e+01 
2.714140e+00 9.028143e-02 3.393222e+01 
3.249301e+00 1.578491e-01 5.428675e+01 
3.796898e+00 2.590602e-01 8.685114e+01 
4.307321e+00 3.938831e-01 1.389495e+02 
4.713938e+00 5.464110e-01 2.222996e+02 
4.971899e+00 6.910297e-01 3.556480e+02 
5.068163e+00 8.032431e-01 5.689866e+02 
5.020465e+00 8.696780e-01 9.102982e+02 
4.865511e+00 8.903261e-01 1.456348e+03 
4.648869e+00 8.753384e-01 2.329952e+03 
4.411911e+00 8.377632e-01 3.727594e+03 
4.183982e+00 7.886493e-01 5.963623e+03 
3.984675e+00 7.364684e-01 9.540955e+03 
3.827971e+00 6.876238e-01 1.526418e+04 
3.724042e+00 6.468413e-01 2.442053e+04 
3.674458e+00 6.166777e-01 3.906940e+04 
3.673224e+00 5.981273e-01 6.250552e+04 
3.713550e+00 5.917667e-01 1.000000e+05 


==> anc/TOV-Output-e0-1164.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.600455e-03 1.791431e-11 1.000000e-05 
1.963286e-03 3.306897e-11 1.599859e-05 
2.574658e-03 7.458108e-11 2.559548e-05 
3.262453e-03 1.517409e-10 4.094915e-05 
4.156121e-03 3.137144e-10 6.551286e-05 
5.143889e-03 5.947640e-10 1.048113e-04 
6.554645e-03 1.230602e-09 1.676833e-04 
8.350030e-03 2.544099e-09 2.682696e-04 
1.053499e-02 5.109432e-09 4.291934e-04 
1.328266e-02 1.024060e-08 6.866488e-04 
1.694194e-02 2.125006e-08 1.098541e-03 
2.152390e-02 4.357460e-08 1.757511e-03 
2.707200e-02 8.670266e-08 2.811769e-03 
3.458452e-02 1.807662e-07 4.498433e-03 
4.363674e-02 3.631031e-07 7.196857e-03 
5.515422e-02 7.331814e-07 1.151395e-02 
6.977579e-02 1.484543e-06 1.842070e-02 
8.829294e-02 3.007886e-06 2.947052e-02 
1.119877e-01 6.137653e-06 4.714866e-02 
1.408252e-01 1.220523e-05 7.543120e-02 
1.786708e-01 2.492792e-05 1.206793e-01 
2.255543e-01 5.015474e-05 1.930698e-01 
2.855303e-01 1.017578e-04 3.088844e-01 
3.618049e-01 2.070701e-04 4.941713e-01 
4.562205e-01 4.152931e-04 7.906043e-01 
5.774588e-01 8.425674e-04 1.264855e+00 
7.283086e-01 1.691728e-03 2.023590e+00 
9.166794e-01 3.377425e-03 3.237458e+00 
1.154311e+00 6.757095e-03 5.179475e+00 
1.445533e+00 1.331225e-02 8.286428e+00 
1.799369e+00 2.580550e-02 1.325711e+01 
2.222540e+00 4.901377e-02 2.120951e+01 
2.712494e+00 9.019080e-02 3.393222e+01 
3.248097e+00 1.577937e-01 5.428675e+01 
3.796521e+00 2.591543e-01 8.685114e+01 
4.304238e+00 3.933531e-01 1.389495e+02 
4.708908e+00 5.452015e-01 2.222996e+02 
4.971029e+00 6.910068e-01 3.556480e+02 
5.067946e+00 8.034052e-01 5.689866e+02 
5.019994e+00 8.697183e-01 9.102982e+02 
4.863320e+00 8.898014e-01 1.456348e+03 
4.648869e+00 8.754600e-01 2.329952e+03 
4.409932e+00 8.373537e-01 3.727594e+03 
4.182564e+00 7.884018e-01 5.963623e+03 
3.982718e+00 7.361263e-01 9.540955e+03 
3.826090e+00 6.873198e-01 1.526418e+04 
3.721850e+00 6.464956e-01 2.442053e+04 
3.670108e+00 6.159593e-01 3.906940e+04 
3.672402e+00 5.980336e-01 6.250552e+04 
3.712952e+00 5.917127e-01 1.000000e+05 


==> anc/TOV-Output-e0-1165.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.566570e-03 1.681482e-11 1.000000e-05 
2.028317e-03 3.649643e-11 1.599859e-05 
2.573624e-03 7.455522e-11 2.559548e-05 
3.274536e-03 1.535649e-10 4.094915e-05 
4.066383e-03 2.940814e-10 6.551286e-05 
5.187624e-03 6.105882e-10 1.048113e-04 
6.671581e-03 1.298761e-09 1.676833e-04 
8.433423e-03 2.623340e-09 2.682696e-04 
1.052227e-02 5.095318e-09 4.291934e-04 
1.349865e-02 1.075756e-08 6.866488e-04 
1.679671e-02 2.072604e-08 1.098541e-03 
2.134668e-02 4.254366e-08 1.757511e-03 
2.729864e-02 8.897485e-08 2.811769e-03 
3.441537e-02 1.782798e-07 4.498433e-03 
4.353221e-02 3.608099e-07 7.196857e-03 
5.484244e-02 7.214370e-07 1.151395e-02 
6.969000e-02 1.480344e-06 1.842070e-02 
8.802807e-02 2.983458e-06 2.947052e-02 
1.112036e-01 6.014804e-06 4.714866e-02 
1.414797e-01 1.238681e-05 7.543120e-02 
1.781453e-01 2.472986e-05 1.206793e-01 
2.254135e-01 5.010386e-05 1.930698e-01 
2.857626e-01 1.020938e-04 3.088844e-01 
3.616951e-01 2.070591e-04 4.941713e-01 
4.567738e-01 4.171614e-04 7.906043e-01 
5.771020e-01 8.417274e-04 1.264855e+00 
7.272044e-01 1.685495e-03 2.023590e+00 
9.159567e-01 3.372327e-03 3.237458e+00 
1.152989e+00 6.739683e-03 5.179475e+00 
1.443889e+00 1.327827e-02 8.286428e+00 
1.798908e+00 2.580695e-02 1.325711e+01 
2.222613e+00 4.905722e-02 2.120951e+01 
2.709681e+00 8.998754e-02 3.393222e+01 
3.244606e+00 1.574221e-01 5.428675e+01 
3.794883e+00 2.590100e-01 8.685114e+01 
4.299388e+00 3.923939e-01 1.389495e+02 
4.706790e+00 5.448391e-01 2.222996e+02 
4.966748e+00 6.898782e-01 3.556480e+02 
5.062704e+00 8.018743e-01 5.689866e+02 
5.017585e+00 8.691180e-01 9.102982e+02 
4.863706e+00 8.900767e-01 1.456348e+03 
4.645575e+00 8.746470e-01 2.329952e+03 
4.409628e+00 8.373720e-01 3.727594e+03 
4.179594e+00 7.877977e-01 5.963623e+03 
3.979693e+00 7.355619e-01 9.540955e+03 
3.826520e+00 6.874601e-01 1.526418e+04 
3.720244e+00 6.462565e-01 2.442053e+04 
3.670506e+00 6.160810e-01 3.906940e+04 
3.669973e+00 5.976556e-01 6.250552e+04 
3.709407e+00 5.911257e-01 1.000000e+05 


==> anc/TOV-Output-e0-1166.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.627052e-03 1.885471e-11 1.000000e-05 
2.049935e-03 3.770818e-11 1.599859e-05 
2.543116e-03 7.199696e-11 2.559548e-05 
3.268981e-03 1.529158e-10 4.094915e-05 
4.146595e-03 3.120975e-10 6.551286e-05 
5.133371e-03 5.921388e-10 1.048113e-04 
6.583718e-03 1.249192e-09 1.676833e-04 
8.324047e-03 2.524754e-09 2.682696e-04 
1.049580e-02 5.061302e-09 4.291934e-04 
1.345023e-02 1.065137e-08 6.866488e-04 
1.678763e-02 2.071018e-08 1.098541e-03 
2.154986e-02 4.380761e-08 1.757511e-03 
2.723119e-02 8.839279e-08 2.811769e-03 
3.434428e-02 1.773295e-07 4.498433e-03 
4.347264e-02 3.596389e-07 7.196857e-03 
5.526030e-02 7.386871e-07 1.151395e-02 
6.990221e-02 1.495190e-06 1.842070e-02 
8.796058e-02 2.979156e-06 2.947052e-02 
1.114894e-01 6.066496e-06 4.714866e-02 
1.410939e-01 1.229630e-05 7.543120e-02 
1.781619e-01 2.475799e-05 1.206793e-01 
2.259327e-01 5.049405e-05 1.930698e-01 
2.852464e-01 1.016288e-04 3.088844e-01 
3.612441e-01 2.064626e-04 4.941713e-01 
4.566688e-01 4.172308e-04 7.906043e-01 
5.769747e-01 8.418894e-04 1.264855e+00 
7.278480e-01 1.691404e-03 2.023590e+00 
9.150804e-01 3.365538e-03 3.237458e+00 
1.152405e+00 6.735170e-03 5.179475e+00 
1.442595e+00 1.325390e-02 8.286428e+00 
1.796362e+00 2.571990e-02 1.325711e+01 
2.218618e+00 4.883727e-02 2.120951e+01 
2.707917e+00 8.988547e-02 3.393222e+01 
3.244356e+00 1.574984e-01 5.428675e+01 
3.790501e+00 2.583473e-01 8.685114e+01 
4.296447e+00 3.918984e-01 1.389495e+02 
4.703609e+00 5.441676e-01 2.222996e+02 
4.965667e+00 6.897865e-01 3.556480e+02 
5.060781e+00 8.014612e-01 5.689866e+02 
5.014159e+00 8.681811e-01 9.102982e+02 
4.860689e+00 8.892950e-01 1.456348e+03 
4.644321e+00 8.744125e-01 2.329952e+03 
4.408213e+00 8.371063e-01 3.727594e+03 
4.177734e+00 7.874481e-01 5.963623e+03 
3.980235e+00 7.357400e-01 9.540955e+03 
3.824423e+00 6.871144e-01 1.526418e+04 
3.720306e+00 6.463206e-01 2.442053e+04 
3.669578e+00 6.159679e-01 3.906940e+04 
3.669663e+00 5.976525e-01 6.250552e+04 
3.708912e+00 5.910901e-01 1.000000e+05 


==> anc/TOV-Output-e0-1167.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.597360e-03 1.785650e-11 1.000000e-05 
1.990114e-03 3.453197e-11 1.599859e-05 
2.553407e-03 7.293699e-11 2.559548e-05 
3.241286e-03 1.491900e-10 4.094915e-05 
4.165376e-03 3.166287e-10 6.551286e-05 
5.244867e-03 6.321079e-10 1.048113e-04 
6.595799e-03 1.257159e-09 1.676833e-04 
8.424137e-03 2.619172e-09 2.682696e-04 
1.063702e-02 5.272883e-09 4.291934e-04 
1.330518e-02 1.031930e-08 6.866488e-04 
1.699859e-02 2.151924e-08 1.098541e-03 
2.125251e-02 4.205516e-08 1.757511e-03 
2.711464e-02 8.733747e-08 2.811769e-03 
3.437053e-02 1.778888e-07 4.498433e-03 
4.337913e-02 3.576298e-07 7.196857e-03 
5.502330e-02 7.298489e-07 1.151395e-02 
6.953358e-02 1.472923e-06 1.842070e-02 
8.821300e-02 3.007454e-06 2.947052e-02 
1.112445e-01 6.031770e-06 4.714866e-02 
1.409235e-01 1.226233e-05 7.543120e-02 
1.780303e-01 2.472435e-05 1.206793e-01 
2.251646e-01 5.002376e-05 1.930698e-01 
2.848474e-01 1.012897e-04 3.088844e-01 
3.609090e-01 2.060650e-04 4.941713e-01 
4.562178e-01 4.163525e-04 7.906043e-01 
5.761598e-01 8.390473e-04 1.264855e+00 
7.262272e-01 1.681582e-03 2.023590e+00 
9.144260e-01 3.361189e-03 3.237458e+00 
1.150353e+00 6.705055e-03 5.179475e+00 
1.440366e+00 1.320402e-02 8.286428e+00 
1.796064e+00 2.572821e-02 1.325711e+01 
2.217366e+00 4.879482e-02 2.120951e+01 
2.705759e+00 8.974533e-02 3.393222e+01 
3.239026e+00 1.568730e-01 5.428675e+01 
3.788279e+00 2.580924e-01 8.685114e+01 
4.296466e+00 3.921210e-01 1.389495e+02 
4.700938e+00 5.436439e-01 2.222996e+02 
4.963294e+00 6.892757e-01 3.556480e+02 
5.061354e+00 8.018882e-01 5.689866e+02 
5.012671e+00 8.678846e-01 9.102982e+02 
4.858252e+00 8.886929e-01 1.456348e+03 
4.644216e+00 8.745041e-01 2.329952e+03 
4.405673e+00 8.365530e-01 3.727594e+03 
4.178184e+00 7.876291e-01 5.963623e+03 
3.978084e+00 7.353574e-01 9.540955e+03 
3.823631e+00 6.870194e-01 1.526418e+04 
3.717438e+00 6.458518e-01 2.442053e+04 
3.665905e+00 6.153692e-01 3.906940e+04 
3.666648e+00 5.971707e-01 6.250552e+04 
3.706717e+00 5.907470e-01 1.000000e+05 


==> anc/TOV-Output-e0-1168.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.618377e-03 1.858657e-11 1.000000e-05 
1.971197e-03 3.358533e-11 1.599859e-05 
2.535397e-03 7.146570e-11 2.559548e-05 
3.284195e-03 1.553269e-10 4.094915e-05 
4.150034e-03 3.134113e-10 6.551286e-05 
5.103424e-03 5.828337e-10 1.048113e-04 
6.655440e-03 1.292677e-09 1.676833e-04 
8.222147e-03 2.437337e-09 2.682696e-04 
1.046319e-02 5.022877e-09 4.291934e-04 
1.330271e-02 1.032239e-08 6.866488e-04 
1.676785e-02 2.067247e-08 1.098541e-03 
2.154816e-02 4.387237e-08 1.757511e-03 
2.710970e-02 8.736455e-08 2.811769e-03 
3.445748e-02 1.793958e-07 4.498433e-03 
4.351275e-02 3.612541e-07 7.196857e-03 
5.468875e-02 7.172310e-07 1.151395e-02 
6.946064e-02 1.469551e-06 1.842070e-02 
8.806606e-02 2.995014e-06 2.947052e-02 
1.112101e-01 6.031343e-06 4.714866e-02 
1.411763e-01 1.233898e-05 7.543120e-02 
1.778056e-01 2.465196e-05 1.206793e-01 
2.252404e-01 5.011713e-05 1.930698e-01 
2.849558e-01 1.014922e-04 3.088844e-01 
3.595900e-01 2.039894e-04 4.941713e-01 
4.550027e-01 4.133900e-04 7.906043e-01 
5.750047e-01 8.347283e-04 1.264855e+00 
7.262642e-01 1.683268e-03 2.023590e+00 
9.146103e-01 3.366058e-03 3.237458e+00 
1.150926e+00 6.720676e-03 5.179475e+00 
1.441529e+00 1.324672e-02 8.286428e+00 
1.794047e+00 2.566362e-02 1.325711e+01 
2.215822e+00 4.873349e-02 2.120951e+01 
2.702846e+00 8.953264e-02 3.393222e+01 
3.238766e+00 1.569474e-01 5.428675e+01 
3.785234e+00 2.576823e-01 8.685114e+01 
4.294166e+00 3.917806e-01 1.389495e+02 
4.697894e+00 5.430119e-01 2.222996e+02 
4.960257e+00 6.885497e-01 3.556480e+02 
5.059137e+00 8.013756e-01 5.689866e+02 
5.011025e+00 8.675354e-01 9.102982e+02 
4.856378e+00 8.882658e-01 1.456348e+03 
4.640672e+00 8.736194e-01 2.329952e+03 
4.405526e+00 8.366111e-01 3.727594e+03 
4.176247e+00 7.872615e-01 5.963623e+03 
3.975800e+00 7.349468e-01 9.540955e+03 
3.820903e+00 6.865522e-01 1.526418e+04 
3.717565e+00 6.459277e-01 2.442053e+04 
3.666251e+00 6.154814e-01 3.906940e+04 
3.664007e+00 5.967550e-01 6.250552e+04 
3.706524e+00 5.907661e-01 1.000000e+05 


==> anc/TOV-Output-e0-1169.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.569772e-03 1.697623e-11 1.000000e-05 
2.039768e-03 3.724550e-11 1.599859e-05 
2.524411e-03 7.060116e-11 2.559548e-05 
3.284052e-03 1.554395e-10 4.094915e-05 
4.033815e-03 2.880577e-10 6.551286e-05 
5.117847e-03 5.882926e-10 1.048113e-04 
6.629386e-03 1.278649e-09 1.676833e-04 
8.319950e-03 2.527515e-09 2.682696e-04 
1.062910e-02 5.270122e-09 4.291934e-04 
1.321430e-02 1.012661e-08 6.866488e-04 
1.701099e-02 2.160334e-08 1.098541e-03 
2.150369e-02 4.363862e-08 1.757511e-03 
2.713994e-02 8.773231e-08 2.811769e-03 
3.435974e-02 1.780258e-07 4.498433e-03 
4.355679e-02 3.626623e-07 7.196857e-03 
5.496825e-02 7.289076e-07 1.151395e-02 
6.921495e-02 1.455257e-06 1.842070e-02 
8.769465e-02 2.959813e-06 2.947052e-02 
1.114492e-01 6.075523e-06 4.714866e-02 
1.408557e-01 1.226561e-05 7.543120e-02 
1.782400e-01 2.485430e-05 1.206793e-01 
2.250369e-01 5.002420e-05 1.930698e-01 
2.847440e-01 1.013526e-04 3.088844e-01 
3.601438e-01 2.051081e-04 4.941713e-01 
4.544018e-01 4.121071e-04 7.906043e-01 
5.747031e-01 8.341272e-04 1.264855e+00 
7.260717e-01 1.683360e-03 2.023590e+00 
9.138637e-01 3.360686e-03 3.237458e+00 
1.148201e+00 6.678885e-03 5.179475e+00 
1.438438e+00 1.317330e-02 8.286428e+00 
1.792357e+00 2.561289e-02 1.325711e+01 
2.215504e+00 4.875133e-02 2.120951e+01 
2.700671e+00 8.939096e-02 3.393222e+01 
3.234187e+00 1.564260e-01 5.428675e+01 
3.783976e+00 2.576091e-01 8.685114e+01 
4.291338e+00 3.913119e-01 1.389495e+02 
4.697842e+00 5.432494e-01 2.222996e+02 
4.958195e+00 6.881392e-01 3.556480e+02 
5.056281e+00 8.006474e-01 5.689866e+02 
5.008593e+00 8.669266e-01 9.102982e+02 
4.856368e+00 8.884174e-01 1.456348e+03 
4.641157e+00 8.738780e-01 2.329952e+03 
4.404982e+00 8.365675e-01 3.727594e+03 
4.173456e+00 7.866976e-01 5.963623e+03 
3.976775e+00 7.352150e-01 9.540955e+03 
3.818979e+00 6.862393e-01 1.526418e+04 
3.715291e+00 6.455668e-01 2.442053e+04 
3.663809e+00 6.151001e-01 3.906940e+04 
3.662642e+00 5.965650e-01 6.250552e+04 
3.704155e+00 5.903914e-01 1.000000e+05 


==> anc/TOV-Output-e0-117.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.105376e-03 5.845021e-11 1.000000e-06 
6.766409e-03 1.360747e-10 1.757511e-06 
8.765743e-03 2.958482e-10 3.088844e-06 
1.185243e-02 7.313501e-10 5.428675e-06 
1.539696e-02 1.603275e-09 9.540955e-06 
2.072629e-02 3.910818e-09 1.676833e-05 
2.756052e-02 9.195280e-09 2.947052e-05 
3.673966e-02 2.178253e-08 5.179475e-05 
4.808959e-02 4.884908e-08 9.102982e-05 
6.465634e-02 1.187236e-07 1.599859e-04 
8.553581e-02 2.748830e-07 2.811769e-04 
1.137226e-01 6.460192e-07 4.941713e-04 
1.498374e-01 1.477636e-06 8.685114e-04 
1.993672e-01 3.480733e-06 1.526418e-03 
2.641623e-01 8.097062e-06 2.682696e-03 
3.511049e-01 1.901231e-05 4.714866e-03 
4.653038e-01 4.425379e-05 8.286428e-03 
6.162791e-01 1.028257e-04 1.456348e-02 
8.174081e-01 2.399586e-04 2.559548e-02 
1.083908e+00 5.596088e-04 4.498433e-02 
1.436547e+00 1.303226e-03 7.906043e-02 
1.901923e+00 3.026269e-03 1.389495e-01 
2.511513e+00 6.976035e-03 2.442053e-01 
3.312899e+00 1.604163e-02 4.291934e-01 
4.346511e+00 3.634836e-02 7.543120e-01 
5.665256e+00 8.094762e-02 1.325711e+00 
7.293150e+00 1.744037e-01 2.329952e+00 
9.192765e+00 3.551708e-01 4.094915e+00 
1.126656e+01 6.720974e-01 7.196857e+00 
1.325953e+01 1.144563e+00 1.264855e+01 
1.484775e+01 1.716338e+00 2.222996e+01 
1.577173e+01 2.254960e+00 3.906940e+01 
1.596535e+01 2.630318e+00 6.866488e+01 
1.557814e+01 2.797522e+00 1.206793e+02 
1.481929e+01 2.779374e+00 2.120951e+02 
1.392026e+01 2.643328e+00 3.727594e+02 
1.306300e+01 2.455196e+00 6.551286e+02 
1.234978e+01 2.259360e+00 1.151395e+03 
1.185211e+01 2.088111e+00 2.023590e+03 
1.160458e+01 1.961508e+00 3.556480e+03 
1.158158e+01 1.886542e+00 6.250552e+03 
1.174538e+01 1.866407e+00 1.098541e+04 
1.200806e+01 1.891178e+00 1.930698e+04 
1.227814e+01 1.942847e+00 3.393222e+04 
1.248764e+01 2.000612e+00 5.963623e+04 
1.260262e+01 2.047220e+00 1.048113e+05 
1.263000e+01 2.075248e+00 1.842070e+05 
1.260369e+01 2.086580e+00 3.237458e+05 
1.254751e+01 2.084404e+00 5.689866e+05 
1.247218e+01 2.071551e+00 1.000000e+06 


==> anc/TOV-Output-e0-1170.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.561946e-03 1.673789e-11 1.000000e-05 
1.992590e-03 3.475013e-11 1.599859e-05 
2.579112e-03 7.535526e-11 2.559548e-05 
3.274458e-03 1.542130e-10 4.094915e-05 
4.118772e-03 3.069064e-10 6.551286e-05 
5.216216e-03 6.234039e-10 1.048113e-04 
6.520924e-03 1.217952e-09 1.676833e-04 
8.254748e-03 2.470668e-09 2.682696e-04 
1.048685e-02 5.065690e-09 4.291934e-04 
1.333840e-02 1.042351e-08 6.866488e-04 
1.675294e-02 2.065268e-08 1.098541e-03 
2.141292e-02 4.312524e-08 1.757511e-03 
2.692321e-02 8.572050e-08 2.811769e-03 
3.408794e-02 1.739832e-07 4.498433e-03 
4.333172e-02 3.573748e-07 7.196857e-03 
5.469610e-02 7.187489e-07 1.151395e-02 
6.910694e-02 1.449694e-06 1.842070e-02 
8.751696e-02 2.944374e-06 2.947052e-02 
1.107037e-01 5.959513e-06 4.714866e-02 
1.407578e-01 1.225053e-05 7.543120e-02 
1.774924e-01 2.456390e-05 1.206793e-01 
2.248973e-01 4.997392e-05 1.930698e-01 
2.849807e-01 1.016924e-04 3.088844e-01 
3.602877e-01 2.055291e-04 4.941713e-01 
4.539316e-01 4.111805e-04 7.906043e-01 
5.736167e-01 8.301178e-04 1.264855e+00 
7.247827e-01 1.675850e-03 2.023590e+00 
9.120564e-01 3.343672e-03 3.237458e+00 
1.146683e+00 6.658138e-03 5.179475e+00 
1.438221e+00 1.317829e-02 8.286428e+00 
1.791421e+00 2.559405e-02 1.325711e+01 
2.212400e+00 4.858927e-02 2.120951e+01 
2.699010e+00 8.929858e-02 3.393222e+01 
3.232041e+00 1.562402e-01 5.428675e+01 
3.779820e+00 2.569894e-01 8.685114e+01 
4.288992e+00 3.909601e-01 1.389495e+02 
4.695524e+00 5.428278e-01 2.222996e+02 
4.954850e+00 6.873134e-01 3.556480e+02 
5.052032e+00 7.994499e-01 5.689866e+02 
5.007129e+00 8.666375e-01 9.102982e+02 
4.852912e+00 8.874981e-01 1.456348e+03 
4.638285e+00 8.731836e-01 2.329952e+03 
4.401454e+00 8.357612e-01 3.727594e+03 
4.173310e+00 7.867414e-01 5.963623e+03 
3.973339e+00 7.345642e-01 9.540955e+03 
3.818189e+00 6.861445e-01 1.526418e+04 
3.714330e+00 6.454447e-01 2.442053e+04 
3.662225e+00 6.148708e-01 3.906940e+04 
3.661601e+00 5.964322e-01 6.250552e+04 
3.703646e+00 5.903531e-01 1.000000e+05 


==> anc/TOV-Output-e0-1171.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.540809e-03 1.608127e-11 1.000000e-05 
2.034511e-03 3.702151e-11 1.599859e-05 
2.537926e-03 7.186387e-11 2.559548e-05 
3.162017e-03 1.389844e-10 4.094915e-05 
4.067017e-03 2.957344e-10 6.551286e-05 
5.147090e-03 5.994584e-10 1.048113e-04 
6.493634e-03 1.203753e-09 1.676833e-04 
8.329132e-03 2.540230e-09 2.682696e-04 
1.053031e-02 5.133312e-09 4.291934e-04 
1.321033e-02 1.013480e-08 6.866488e-04 
1.690339e-02 2.123222e-08 1.098541e-03 
2.132529e-02 4.263436e-08 1.757511e-03 
2.711704e-02 8.766010e-08 2.811769e-03 
3.436251e-02 1.783735e-07 4.498433e-03 
4.327897e-02 3.563754e-07 7.196857e-03 
5.490039e-02 7.274536e-07 1.151395e-02 
6.927754e-02 1.461705e-06 1.842070e-02 
8.757996e-02 2.953259e-06 2.947052e-02 
1.106169e-01 5.950589e-06 4.714866e-02 
1.401813e-01 1.211097e-05 7.543120e-02 
1.772272e-01 2.447488e-05 1.206793e-01 
2.252101e-01 5.022553e-05 1.930698e-01 
2.844962e-01 1.012612e-04 3.088844e-01 
3.592914e-01 2.040035e-04 4.941713e-01 
4.539141e-01 4.114830e-04 7.906043e-01 
5.730388e-01 8.283182e-04 1.264855e+00 
7.245427e-01 1.675608e-03 2.023590e+00 
9.126789e-01 3.353327e-03 3.237458e+00 
1.147114e+00 6.671193e-03 5.179475e+00 
1.436527e+00 1.314301e-02 8.286428e+00 
1.788920e+00 2.550912e-02 1.325711e+01 
2.210596e+00 4.851109e-02 2.120951e+01 
2.695388e+00 8.901812e-02 3.393222e+01 
3.230039e+00 1.560742e-01 5.428675e+01 
3.779522e+00 2.570967e-01 8.685114e+01 
4.284361e+00 3.900545e-01 1.389495e+02 
4.692370e+00 5.421631e-01 2.222996e+02 
4.953072e+00 6.869944e-01 3.556480e+02 
5.052343e+00 7.997879e-01 5.689866e+02 
5.004868e+00 8.660845e-01 9.102982e+02 
4.853235e+00 8.877532e-01 1.456348e+03 
4.637266e+00 8.730151e-01 2.329952e+03 
4.400781e+00 8.356842e-01 3.727594e+03 
4.172252e+00 7.865757e-01 5.963623e+03 
3.973512e+00 7.346651e-01 9.540955e+03 
3.816855e+00 6.859449e-01 1.526418e+04 
3.712261e+00 6.451208e-01 2.442053e+04 
3.660718e+00 6.146550e-01 3.906940e+04 
3.661090e+00 5.963932e-01 6.250552e+04 
3.700847e+00 5.899006e-01 1.000000e+05 


==> anc/TOV-Output-e0-1172.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.560738e-03 1.672764e-11 1.000000e-05 
1.996333e-03 3.500608e-11 1.599859e-05 
2.487004e-03 6.768211e-11 2.559548e-05 
3.198816e-03 1.440165e-10 4.094915e-05 
4.116992e-03 3.070326e-10 6.551286e-05 
5.184083e-03 6.129998e-10 1.048113e-04 
6.513332e-03 1.215778e-09 1.676833e-04 
8.351088e-03 2.562558e-09 2.682696e-04 
1.055119e-02 5.168321e-09 4.291934e-04 
1.342014e-02 1.063448e-08 6.866488e-04 
1.687126e-02 2.112944e-08 1.098541e-03 
2.123820e-02 4.215008e-08 1.757511e-03 
2.682096e-02 8.489235e-08 2.811769e-03 
3.405367e-02 1.737555e-07 4.498433e-03 
4.304702e-02 3.509757e-07 7.196857e-03 
5.492222e-02 7.289437e-07 1.151395e-02 
6.916481e-02 1.455823e-06 1.842070e-02 
8.752688e-02 2.950410e-06 2.947052e-02 
1.108458e-01 5.992722e-06 4.714866e-02 
1.405091e-01 1.220652e-05 7.543120e-02 
1.773188e-01 2.453373e-05 1.206793e-01 
2.246884e-01 4.991993e-05 1.930698e-01 
2.836434e-01 1.004391e-04 3.088844e-01 
3.586530e-01 2.030916e-04 4.941713e-01 
4.535100e-01 4.107353e-04 7.906043e-01 
5.730013e-01 8.288595e-04 1.264855e+00 
7.226871e-01 1.664202e-03 2.023590e+00 
9.115851e-01 3.344141e-03 3.237458e+00 
1.145347e+00 6.646127e-03 5.179475e+00 
1.435691e+00 1.313112e-02 8.286428e+00 
1.787987e+00 2.549039e-02 1.325711e+01 
2.210118e+00 4.851840e-02 2.120951e+01 
2.694025e+00 8.895430e-02 3.393222e+01 
3.228448e+00 1.559645e-01 5.428675e+01 
3.776009e+00 2.565981e-01 8.685114e+01 
4.282860e+00 3.899071e-01 1.389495e+02 
4.689951e+00 5.417120e-01 2.222996e+02 
4.949398e+00 6.860616e-01 3.556480e+02 
5.047990e+00 7.985550e-01 5.689866e+02 
5.003434e+00 8.658047e-01 9.102982e+02 
4.849905e+00 8.868727e-01 1.456348e+03 
4.635955e+00 8.727636e-01 2.329952e+03 
4.397721e+00 8.349970e-01 3.727594e+03 
4.169448e+00 7.860083e-01 5.963623e+03 
3.970803e+00 7.341653e-01 9.540955e+03 
3.814398e+00 6.855293e-01 1.526418e+04 
3.711746e+00 6.450796e-01 2.442053e+04 
3.658445e+00 6.143034e-01 3.906940e+04 
3.659923e+00 5.962380e-01 6.250552e+04 
3.698058e+00 5.894499e-01 1.000000e+05 


==> anc/TOV-Output-e0-1173.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.588587e-03 1.765420e-11 1.000000e-05 
1.960858e-03 3.320114e-11 1.599859e-05 
2.526423e-03 7.101220e-11 2.559548e-05 
3.149816e-03 1.376165e-10 4.094915e-05 
4.035431e-03 2.893908e-10 6.551286e-05 
5.198541e-03 6.186705e-10 1.048113e-04 
6.504464e-03 1.211852e-09 1.676833e-04 
8.306633e-03 2.524004e-09 2.682696e-04 
1.048611e-02 5.077601e-09 4.291934e-04 
1.339587e-02 1.058590e-08 6.866488e-04 
1.695998e-02 2.148284e-08 1.098541e-03 
2.125486e-02 4.228543e-08 1.757511e-03 
2.682329e-02 8.498694e-08 2.811769e-03 
3.430496e-02 1.777820e-07 4.498433e-03 
4.339168e-02 3.597806e-07 7.196857e-03 
5.445972e-02 7.112894e-07 1.151395e-02 
6.926118e-02 1.463164e-06 1.842070e-02 
8.779931e-02 2.980585e-06 2.947052e-02 
1.108759e-01 6.002720e-06 4.714866e-02 
1.399467e-01 1.207083e-05 7.543120e-02 
1.773188e-01 2.455468e-05 1.206793e-01 
2.243907e-01 4.976415e-05 1.930698e-01 
2.840082e-01 1.009129e-04 3.088844e-01 
3.589169e-01 2.037133e-04 4.941713e-01 
4.535846e-01 4.112875e-04 7.906043e-01 
5.723673e-01 8.268157e-04 1.264855e+00 
7.219072e-01 1.660234e-03 2.023590e+00 
9.109270e-01 3.339736e-03 3.237458e+00 
1.145876e+00 6.660857e-03 5.179475e+00 
1.433554e+00 1.308385e-02 8.286428e+00 
1.787048e+00 2.547137e-02 1.325711e+01 
2.208220e+00 4.843410e-02 2.120951e+01 
2.692297e+00 8.885546e-02 3.393222e+01 
3.227607e+00 1.559580e-01 5.428675e+01 
3.770912e+00 2.558020e-01 8.685114e+01 
4.279844e+00 3.893926e-01 1.389495e+02 
4.687167e+00 5.411545e-01 2.222996e+02 
4.948530e+00 6.860365e-01 3.556480e+02 
5.047714e+00 7.986949e-01 5.689866e+02 
5.001250e+00 8.652769e-01 9.102982e+02 
4.849294e+00 8.868370e-01 1.456348e+03 
4.635895e+00 8.728672e-01 2.329952e+03 
4.397553e+00 8.350491e-01 3.727594e+03 
4.170260e+00 7.862720e-01 5.963623e+03 
3.968314e+00 7.337112e-01 9.540955e+03 
3.814798e+00 6.856631e-01 1.526418e+04 
3.709550e+00 6.447325e-01 2.442053e+04 
3.656692e+00 6.140440e-01 3.906940e+04 
3.656173e+00 5.956260e-01 6.250552e+04 
3.697687e+00 5.894363e-01 1.000000e+05 


==> anc/TOV-Output-e0-1174.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.572614e-03 1.714160e-11 1.000000e-05 
2.041252e-03 3.748651e-11 1.599859e-05 
2.523663e-03 7.084011e-11 2.559548e-05 
3.230232e-03 1.485546e-10 4.094915e-05 
4.018409e-03 2.859878e-10 6.551286e-05 
5.175114e-03 6.108644e-10 1.048113e-04 
6.605117e-03 1.270067e-09 1.676833e-04 
8.226017e-03 2.453318e-09 2.682696e-04 
1.045242e-02 5.033102e-09 4.291934e-04 
1.333200e-02 1.044411e-08 6.866488e-04 
1.667359e-02 2.043022e-08 1.098541e-03 
2.111489e-02 4.149083e-08 1.757511e-03 
2.682480e-02 8.507377e-08 2.811769e-03 
3.419951e-02 1.762977e-07 4.498433e-03 
4.316218e-02 3.544039e-07 7.196857e-03 
5.484828e-02 7.272427e-07 1.151395e-02 
6.929415e-02 1.466504e-06 1.842070e-02 
8.720345e-02 2.922803e-06 2.947052e-02 
1.106100e-01 5.964722e-06 4.714866e-02 
1.402996e-01 1.217275e-05 7.543120e-02 
1.769684e-01 2.443021e-05 1.206793e-01 
2.243990e-01 4.981213e-05 1.930698e-01 
2.835089e-01 1.004673e-04 3.088844e-01 
3.590467e-01 2.041077e-04 4.941713e-01 
4.522779e-01 4.080924e-04 7.906043e-01 
5.726009e-01 8.285295e-04 1.264855e+00 
7.215641e-01 1.659275e-03 2.023590e+00 
9.097095e-01 3.329207e-03 3.237458e+00 
1.144802e+00 6.647784e-03 5.179475e+00 
1.432994e+00 1.307942e-02 8.286428e+00 
1.785113e+00 2.541034e-02 1.325711e+01 
2.204809e+00 4.825255e-02 2.120951e+01 
2.690552e+00 8.875494e-02 3.393222e+01 
3.224631e+00 1.556576e-01 5.428675e+01 
3.770012e+00 2.557951e-01 8.685114e+01 
4.277531e+00 3.890481e-01 1.389495e+02 
4.683502e+00 5.403414e-01 2.222996e+02 
4.943217e+00 6.845734e-01 3.556480e+02 
5.044329e+00 7.977874e-01 5.689866e+02 
4.998841e+00 8.646742e-01 9.102982e+02 
4.845791e+00 8.859021e-01 1.456348e+03 
4.631710e+00 8.717989e-01 2.329952e+03 
4.397767e+00 8.351991e-01 3.727594e+03 
4.167099e+00 7.856222e-01 5.963623e+03 
3.968659e+00 7.338479e-01 9.540955e+03 
3.812219e+00 6.852237e-01 1.526418e+04 
3.708247e+00 6.445478e-01 2.442053e+04 
3.656653e+00 6.140876e-01 3.906940e+04 
3.655787e+00 5.956087e-01 6.250552e+04 
3.695481e+00 5.890910e-01 1.000000e+05 


==> anc/TOV-Output-e0-1175.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.532723e-03 1.588348e-11 1.000000e-05 
1.998756e-03 3.522365e-11 1.599859e-05 
2.499445e-03 6.887877e-11 2.559548e-05 
3.250868e-03 1.515489e-10 4.094915e-05 
4.087950e-03 3.013502e-10 6.551286e-05 
5.181531e-03 6.136617e-10 1.048113e-04 
6.601347e-03 1.268973e-09 1.676833e-04 
8.243371e-03 2.470981e-09 2.682696e-04 
1.049055e-02 5.092723e-09 4.291934e-04 
1.322563e-02 1.020479e-08 6.866488e-04 
1.671614e-02 2.060454e-08 1.098541e-03 
2.130781e-02 4.267482e-08 1.757511e-03 
2.703466e-02 8.716030e-08 2.811769e-03 
3.406615e-02 1.743917e-07 4.498433e-03 
4.334874e-02 3.593251e-07 7.196857e-03 
5.459290e-02 7.177423e-07 1.151395e-02 
6.912847e-02 1.457250e-06 1.842070e-02 
8.748870e-02 2.954093e-06 2.947052e-02 
1.107234e-01 5.988171e-06 4.714866e-02 
1.399484e-01 1.209184e-05 7.543120e-02 
1.773430e-01 2.460659e-05 1.206793e-01 
2.239645e-01 4.956549e-05 1.930698e-01 
2.834858e-01 1.005282e-04 3.088844e-01 
3.584587e-01 2.032797e-04 4.941713e-01 
4.520463e-01 4.078123e-04 7.906043e-01 
5.715873e-01 8.248411e-04 1.264855e+00 
7.217431e-01 1.661911e-03 2.023590e+00 
9.084325e-01 3.318039e-03 3.237458e+00 
1.142638e+00 6.615867e-03 5.179475e+00 
1.432760e+00 1.308384e-02 8.286428e+00 
1.783843e+00 2.537737e-02 1.325711e+01 
2.203783e+00 4.822443e-02 2.120951e+01 
2.687535e+00 8.853271e-02 3.393222e+01 
3.221959e+00 1.553991e-01 5.428675e+01 
3.766051e+00 2.552128e-01 8.685114e+01 
4.272191e+00 3.879716e-01 1.389495e+02 
4.680428e+00 5.396995e-01 2.222996e+02 
4.943651e+00 6.849692e-01 3.556480e+02 
5.041168e+00 7.969552e-01 5.689866e+02 
4.998114e+00 8.646277e-01 9.102982e+02 
4.845496e+00 8.859643e-01 1.456348e+03 
4.629941e+00 8.714165e-01 2.329952e+03 
4.395984e+00 8.348380e-01 3.727594e+03 
4.167101e+00 7.856997e-01 5.963623e+03 
3.967113e+00 7.335902e-01 9.540955e+03 
3.810143e+00 6.848811e-01 1.526418e+04 
3.706829e+00 6.443420e-01 2.442053e+04 
3.655323e+00 6.139028e-01 3.906940e+04 
3.654644e+00 5.954577e-01 6.250552e+04 
3.695286e+00 5.891091e-01 1.000000e+05 


==> anc/TOV-Output-e0-1176.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.537950e-03 1.606019e-11 1.000000e-05 
1.991830e-03 3.488842e-11 1.599859e-05 
2.583837e-03 7.615871e-11 2.559548e-05 
3.192924e-03 1.437110e-10 4.094915e-05 
4.040873e-03 2.913063e-10 6.551286e-05 
5.180268e-03 6.137351e-10 1.048113e-04 
6.510397e-03 1.218279e-09 1.676833e-04 
8.166103e-03 2.404191e-09 2.682696e-04 
1.045588e-02 5.046681e-09 4.291934e-04 
1.331873e-02 1.043069e-08 6.866488e-04 
1.666835e-02 2.044574e-08 1.098541e-03 
2.119615e-02 4.204322e-08 1.757511e-03 
2.682580e-02 8.522821e-08 2.811769e-03 
3.393364e-02 1.725113e-07 4.498433e-03 
4.320918e-02 3.561687e-07 7.196857e-03 
5.472075e-02 7.234117e-07 1.151395e-02 
6.880197e-02 1.437922e-06 1.842070e-02 
8.753428e-02 2.961229e-06 2.947052e-02 
1.101410e-01 5.899203e-06 4.714866e-02 
1.393968e-01 1.195961e-05 7.543120e-02 
1.773022e-01 2.461053e-05 1.206793e-01 
2.235645e-01 4.934237e-05 1.930698e-01 
2.825817e-01 9.965434e-05 3.088844e-01 
3.576039e-01 2.020012e-04 4.941713e-01 
4.524115e-01 4.091475e-04 7.906043e-01 
5.707932e-01 8.221082e-04 1.264855e+00 
7.209158e-01 1.657612e-03 2.023590e+00 
9.089604e-01 3.326599e-03 3.237458e+00 
1.141173e+00 6.596076e-03 5.179475e+00 
1.429695e+00 1.301146e-02 8.286428e+00 
1.782766e+00 2.535249e-02 1.325711e+01 
2.200523e+00 4.805275e-02 2.120951e+01 
2.686891e+00 8.853738e-02 3.393222e+01 
3.220740e+00 1.553403e-01 5.428675e+01 
3.763756e+00 2.549434e-01 8.685114e+01 
4.270954e+00 3.878871e-01 1.389495e+02 
4.680055e+00 5.398413e-01 2.222996e+02 
4.938439e+00 6.835382e-01 3.556480e+02 
5.040792e+00 7.970609e-01 5.689866e+02 
4.995023e+00 8.637990e-01 9.102982e+02 
4.842622e+00 8.852243e-01 1.456348e+03 
4.630172e+00 8.716023e-01 2.329952e+03 
4.393938e+00 8.344091e-01 3.727594e+03 
4.166161e+00 7.855604e-01 5.963623e+03 
3.965126e+00 7.332405e-01 9.540955e+03 
3.811240e+00 6.851490e-01 1.526418e+04 
3.705926e+00 6.442301e-01 2.442053e+04 
3.654574e+00 6.138208e-01 3.906940e+04 
3.652253e+00 5.950857e-01 6.250552e+04 
3.691813e+00 5.885344e-01 1.000000e+05 


==> anc/TOV-Output-e0-1177.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.574670e-03 1.725291e-11 1.000000e-05 
2.020836e-03 3.646589e-11 1.599859e-05 
2.504306e-03 6.939939e-11 2.559548e-05 
3.211014e-03 1.462918e-10 4.094915e-05 
4.107419e-03 3.061967e-10 6.551286e-05 
5.161279e-03 6.075266e-10 1.048113e-04 
6.432908e-03 1.176293e-09 1.676833e-04 
8.278444e-03 2.506915e-09 2.682696e-04 
1.048163e-02 5.088379e-09 4.291934e-04 
1.333004e-02 1.046618e-08 6.866488e-04 
1.662200e-02 2.029287e-08 1.098541e-03 
2.109390e-02 4.147292e-08 1.757511e-03 
2.700172e-02 8.698987e-08 2.811769e-03 
3.398064e-02 1.733764e-07 4.498433e-03 
4.297397e-02 3.506816e-07 7.196857e-03 
5.434288e-02 7.091314e-07 1.151395e-02 
6.883108e-02 1.440972e-06 1.842070e-02 
8.735156e-02 2.945227e-06 2.947052e-02 
1.103565e-01 5.938937e-06 4.714866e-02 
1.394297e-01 1.197826e-05 7.543120e-02 
1.771782e-01 2.457981e-05 1.206793e-01 
2.237507e-01 4.950779e-05 1.930698e-01 
2.825026e-01 9.965525e-05 3.088844e-01 
3.574507e-01 2.019129e-04 4.941713e-01 
4.516957e-01 4.075553e-04 7.906043e-01 
5.715960e-01 8.262759e-04 1.264855e+00 
7.210373e-01 1.659847e-03 2.023590e+00 
9.083589e-01 3.322808e-03 3.237458e+00 
1.141408e+00 6.605622e-03 5.179475e+00 
1.428785e+00 1.299751e-02 8.286428e+00 
1.782465e+00 2.536027e-02 1.325711e+01 
2.200808e+00 4.810872e-02 2.120951e+01 
2.685014e+00 8.842401e-02 3.393222e+01 
3.216165e+00 1.548204e-01 5.428675e+01 
3.761546e+00 2.546901e-01 8.685114e+01 
4.269058e+00 3.876434e-01 1.389495e+02 
4.677221e+00 5.392688e-01 2.222996e+02 
4.936795e+00 6.832614e-01 3.556480e+02 
5.037222e+00 7.960904e-01 5.689866e+02 
4.991642e+00 8.628743e-01 9.102982e+02 
4.842917e+00 8.854700e-01 1.456348e+03 
4.626751e+00 8.707501e-01 2.329952e+03 
4.393306e+00 8.343421e-01 3.727594e+03 
4.164280e+00 7.852045e-01 5.963623e+03 
3.963607e+00 7.329880e-01 9.540955e+03 
3.808949e+00 6.847646e-01 1.526418e+04 
3.703152e+00 6.437774e-01 2.442053e+04 
3.652752e+00 6.135489e-01 3.906940e+04 
3.651277e+00 5.949640e-01 6.250552e+04 
3.690197e+00 5.882956e-01 1.000000e+05 


==> anc/TOV-Output-e0-1178.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.574618e-03 1.726584e-11 1.000000e-05 
1.995881e-03 3.516138e-11 1.599859e-05 
2.538248e-03 7.232102e-11 2.559548e-05 
3.187867e-03 1.432725e-10 4.094915e-05 
3.994442e-03 2.818581e-10 6.551286e-05 
5.190995e-03 6.186058e-10 1.048113e-04 
6.578584e-03 1.259098e-09 1.676833e-04 
8.313911e-03 2.541431e-09 2.682696e-04 
1.054056e-02 5.179095e-09 4.291934e-04 
1.320619e-02 1.018581e-08 6.866488e-04 
1.670011e-02 2.059780e-08 1.098541e-03 
2.136653e-02 4.313849e-08 1.757511e-03 
2.687816e-02 8.587412e-08 2.811769e-03 
3.378916e-02 1.706068e-07 4.498433e-03 
4.319952e-02 3.565350e-07 7.196857e-03 
5.443832e-02 7.134797e-07 1.151395e-02 
6.873876e-02 1.436401e-06 1.842070e-02 
8.715307e-02 2.927680e-06 2.947052e-02 
1.106315e-01 5.988526e-06 4.714866e-02 
1.398728e-01 1.210307e-05 7.543120e-02 
1.770063e-01 2.452914e-05 1.206793e-01 
2.234510e-01 4.935099e-05 1.930698e-01 
2.820937e-01 9.930745e-05 3.088844e-01 
3.572330e-01 2.017153e-04 4.941713e-01 
4.514495e-01 4.072342e-04 7.906043e-01 
5.709224e-01 8.240577e-04 1.264855e+00 
7.187005e-01 1.645179e-03 2.023590e+00 
9.063771e-01 3.303946e-03 3.237458e+00 
1.139155e+00 6.572257e-03 5.179475e+00 
1.427593e+00 1.297594e-02 8.286428e+00 
1.780943e+00 2.531661e-02 1.325711e+01 
2.199046e+00 4.803321e-02 2.120951e+01 
2.681581e+00 8.816218e-02 3.393222e+01 
3.215736e+00 1.548697e-01 5.428675e+01 
3.760783e+00 2.547080e-01 8.685114e+01 
4.267058e+00 3.873739e-01 1.389495e+02 
4.673121e+00 5.383291e-01 2.222996e+02 
4.934856e+00 6.828886e-01 3.556480e+02 
5.034525e+00 7.954138e-01 5.689866e+02 
4.992133e+00 8.632300e-01 9.102982e+02 
4.838743e+00 8.843250e-01 1.456348e+03 
4.626518e+00 8.708041e-01 2.329952e+03 
4.389448e+00 8.334491e-01 3.727594e+03 
4.163237e+00 7.850412e-01 5.963623e+03 
3.961458e+00 7.326041e-01 9.540955e+03 
3.806933e+00 6.844333e-01 1.526418e+04 
3.702654e+00 6.437387e-01 2.442053e+04 
3.650606e+00 6.132193e-01 3.906940e+04 
3.650518e+00 5.948806e-01 6.250552e+04 
3.688153e+00 5.879793e-01 1.000000e+05 


==> anc/TOV-Output-e0-1179.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.607872e-03 1.839861e-11 1.000000e-05 
1.959167e-03 3.328472e-11 1.599859e-05 
2.546668e-03 7.310507e-11 2.559548e-05 
3.201682e-03 1.452665e-10 4.094915e-05 
4.026003e-03 2.888372e-10 6.551286e-05 
5.056584e-03 5.722717e-10 1.048113e-04 
6.543159e-03 1.239919e-09 1.676833e-04 
8.303500e-03 2.534045e-09 2.682696e-04 
1.042443e-02 5.014036e-09 4.291934e-04 
1.312109e-02 9.998630e-09 6.866488e-04 
1.686924e-02 2.124800e-08 1.098541e-03 
2.134615e-02 4.305168e-08 1.757511e-03 
2.673904e-02 8.461927e-08 2.811769e-03 
3.401010e-02 1.741232e-07 4.498433e-03 
4.279623e-02 3.469370e-07 7.196857e-03 
5.457483e-02 7.194706e-07 1.151395e-02 
6.901868e-02 1.455255e-06 1.842070e-02 
8.739733e-02 2.954870e-06 2.947052e-02 
1.105873e-01 5.986428e-06 4.714866e-02 
1.394151e-01 1.199483e-05 7.543120e-02 
1.764250e-01 2.430891e-05 1.206793e-01 
2.236262e-01 4.950910e-05 1.930698e-01 
2.826336e-01 9.996324e-05 3.088844e-01 
3.570178e-01 2.015217e-04 4.941713e-01 
4.514146e-01 4.074844e-04 7.906043e-01 
5.695774e-01 8.189457e-04 1.264855e+00 
7.190299e-01 1.648825e-03 2.023590e+00 
9.061602e-01 3.304349e-03 3.237458e+00 
1.138498e+00 6.566414e-03 5.179475e+00 
1.428497e+00 1.301106e-02 8.286428e+00 
1.777436e+00 2.518958e-02 1.325711e+01 
2.196007e+00 4.787587e-02 2.120951e+01 
2.679437e+00 8.802337e-02 3.393222e+01 
3.210855e+00 1.543084e-01 5.428675e+01 
3.755881e+00 2.539493e-01 8.685114e+01 
4.264636e+00 3.870025e-01 1.389495e+02 
4.670064e+00 5.376917e-01 2.222996e+02 
4.933415e+00 6.826769e-01 3.556480e+02 
5.034450e+00 7.956199e-01 5.689866e+02 
4.990355e+00 8.628352e-01 9.102982e+02 
4.838094e+00 8.842767e-01 1.456348e+03 
4.626274e+00 8.708549e-01 2.329952e+03 
4.387490e+00 8.330422e-01 3.727594e+03 
4.159679e+00 7.842988e-01 5.963623e+03 
3.962104e+00 7.328034e-01 9.540955e+03 
3.806296e+00 6.843671e-01 1.526418e+04 
3.700042e+00 6.433153e-01 2.442053e+04 
3.649322e+00 6.130423e-01 3.906940e+04 
3.649022e+00 5.946669e-01 6.250552e+04 
3.686495e+00 5.877328e-01 1.000000e+05 


==> anc/TOV-Output-e0-118.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.019095e-03 5.601124e-11 1.000000e-06 
6.458915e-03 1.193651e-10 1.757511e-06 
8.847092e-03 3.067612e-10 3.088844e-06 
1.165768e-02 7.018347e-10 5.428675e-06 
1.528648e-02 1.582418e-09 9.540955e-06 
2.061565e-02 3.881416e-09 1.676833e-05 
2.748891e-02 9.201773e-09 2.947052e-05 
3.627406e-02 2.114403e-08 5.179475e-05 
4.803502e-02 4.909906e-08 9.102982e-05 
6.379316e-02 1.150064e-07 1.599859e-04 
8.503878e-02 2.724276e-07 2.811769e-04 
1.127976e-01 6.357712e-07 4.941713e-04 
1.494491e-01 1.478708e-06 8.685114e-04 
1.979790e-01 3.437662e-06 1.526418e-03 
2.630589e-01 8.064366e-06 2.682696e-03 
3.485211e-01 1.875459e-05 4.714866e-03 
4.624186e-01 4.380685e-05 8.286428e-03 
6.129954e-01 1.020554e-04 1.456348e-02 
8.110320e-01 2.363896e-04 2.559548e-02 
1.076015e+00 5.521480e-04 4.498433e-02 
1.427309e+00 1.289155e-03 7.906043e-02 
1.884729e+00 2.970077e-03 1.389495e-01 
2.489540e+00 6.852482e-03 2.442053e-01 
3.288461e+00 1.582254e-02 4.291934e-01 
4.315371e+00 3.587352e-02 7.543120e-01 
5.622117e+00 7.977813e-02 1.325711e+00 
7.231053e+00 1.714141e-01 2.329952e+00 
9.124037e+00 3.501169e-01 4.094915e+00 
1.118433e+01 6.627988e-01 7.196857e+00 
1.317731e+01 1.132036e+00 1.264855e+01 
1.476463e+01 1.700130e+00 2.222996e+01 
1.569687e+01 2.238406e+00 3.906940e+01 
1.590135e+01 2.615673e+00 6.866488e+01 
1.551827e+01 2.783718e+00 1.206793e+02 
1.476577e+01 2.767865e+00 2.120951e+02 
1.387122e+01 2.633780e+00 3.727594e+02 
1.302253e+01 2.448421e+00 6.551286e+02 
1.230316e+01 2.251897e+00 1.151395e+03 
1.181210e+01 2.082388e+00 2.023590e+03 
1.155506e+01 1.954319e+00 3.556480e+03 
1.152912e+01 1.878875e+00 6.250552e+03 
1.169595e+01 1.859120e+00 1.098541e+04 
1.195046e+01 1.882068e+00 1.930698e+04 
1.222310e+01 1.933892e+00 3.393222e+04 
1.242756e+01 1.990358e+00 5.963623e+04 
1.254759e+01 2.037855e+00 1.048113e+05 
1.258104e+01 2.067117e+00 1.842070e+05 
1.255057e+01 2.077603e+00 3.237458e+05 
1.249362e+01 2.075336e+00 5.689866e+05 
1.242454e+01 2.063851e+00 1.000000e+06 


==> anc/TOV-Output-e0-1180.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.523821e-03 1.567476e-11 1.000000e-05 
1.968319e-03 3.378201e-11 1.599859e-05 
2.535492e-03 7.220804e-11 2.559548e-05 
3.166593e-03 1.406616e-10 4.094915e-05 
4.090673e-03 3.032377e-10 6.551286e-05 
5.097589e-03 5.868046e-10 1.048113e-04 
6.551861e-03 1.245928e-09 1.676833e-04 
8.214081e-03 2.455138e-09 2.682696e-04 
1.031350e-02 4.859783e-09 4.291934e-04 
1.332085e-02 1.047117e-08 6.866488e-04 
1.667343e-02 2.053402e-08 1.098541e-03 
2.120417e-02 4.223412e-08 1.757511e-03 
2.692422e-02 8.646290e-08 2.811769e-03 
3.391878e-02 1.728708e-07 4.498433e-03 
4.276014e-02 3.463535e-07 7.196857e-03 
5.432184e-02 7.101131e-07 1.151395e-02 
6.882092e-02 1.444005e-06 1.842070e-02 
8.691132e-02 2.908315e-06 2.947052e-02 
1.098962e-01 5.879888e-06 4.714866e-02 
1.395993e-01 1.205265e-05 7.543120e-02 
1.760000e-01 2.415415e-05 1.206793e-01 
2.229116e-01 4.907764e-05 1.930698e-01 
2.825865e-01 9.999798e-05 3.088844e-01 
3.564596e-01 2.007482e-04 4.941713e-01 
4.507905e-01 4.061410e-04 7.906043e-01 
5.697332e-01 8.203089e-04 1.264855e+00 
7.182548e-01 1.644892e-03 2.023590e+00 
9.060899e-01 3.306347e-03 3.237458e+00 
1.139300e+00 6.585694e-03 5.179475e+00 
1.427070e+00 1.298309e-02 8.286428e+00 
1.777178e+00 2.519903e-02 1.325711e+01 
2.196560e+00 4.794872e-02 2.120951e+01 
2.679766e+00 8.812052e-02 3.393222e+01 
3.209835e+00 1.542763e-01 5.428675e+01 
3.753913e+00 2.537411e-01 8.685114e+01 
4.259970e+00 3.860894e-01 1.389495e+02 
4.666941e+00 5.370353e-01 2.222996e+02 
4.929457e+00 6.816513e-01 3.556480e+02 
5.031124e+00 7.947311e-01 5.689866e+02 
4.987759e+00 8.621694e-01 9.102982e+02 
4.836695e+00 8.839948e-01 1.456348e+03 
4.624601e+00 8.704989e-01 2.329952e+03 
4.387061e+00 8.330268e-01 3.727594e+03 
4.160000e+00 7.844494e-01 5.963623e+03 
3.960473e+00 7.325275e-01 9.540955e+03 
3.804166e+00 6.840134e-01 1.526418e+04 
3.700183e+00 6.433930e-01 2.442053e+04 
3.647064e+00 6.126930e-01 3.906940e+04 
3.644855e+00 5.939806e-01 6.250552e+04 
3.686601e+00 5.878049e-01 1.000000e+05 


==> anc/TOV-Output-e0-1181.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.578622e-03 1.744220e-11 1.000000e-05 
1.956870e-03 3.322404e-11 1.599859e-05 
2.534442e-03 7.217950e-11 2.559548e-05 
3.144429e-03 1.378454e-10 4.094915e-05 
4.100959e-03 3.057898e-10 6.551286e-05 
5.202373e-03 6.242683e-10 1.048113e-04 
6.468032e-03 1.199729e-09 1.676833e-04 
8.145397e-03 2.396093e-09 2.682696e-04 
1.046030e-02 5.074567e-09 4.291934e-04 
1.308110e-02 9.924291e-09 6.866488e-04 
1.676463e-02 2.089050e-08 1.098541e-03 
2.105279e-02 4.137108e-08 1.757511e-03 
2.682813e-02 8.561296e-08 2.811769e-03 
3.409401e-02 1.757126e-07 4.498433e-03 
4.301870e-02 3.529732e-07 7.196857e-03 
5.421304e-02 7.064530e-07 1.151395e-02 
6.876922e-02 1.441974e-06 1.842070e-02 
8.721270e-02 2.941164e-06 2.947052e-02 
1.102764e-01 5.946148e-06 4.714866e-02 
1.390016e-01 1.190860e-05 7.543120e-02 
1.758894e-01 2.412907e-05 1.206793e-01 
2.224523e-01 4.881626e-05 1.930698e-01 
2.814056e-01 9.883356e-05 3.088844e-01 
3.563443e-01 2.007233e-04 4.941713e-01 
4.503853e-01 4.053898e-04 7.906043e-01 
5.693881e-01 8.195112e-04 1.264855e+00 
7.173762e-01 1.640253e-03 2.023590e+00 
9.038336e-01 3.284534e-03 3.237458e+00 
1.137657e+00 6.562834e-03 5.179475e+00 
1.426104e+00 1.296756e-02 8.286428e+00 
1.776402e+00 2.518670e-02 1.325711e+01 
2.191825e+00 4.768288e-02 2.120951e+01 
2.674914e+00 8.772355e-02 3.393222e+01 
3.206336e+00 1.539047e-01 5.428675e+01 
3.752531e+00 2.536423e-01 8.685114e+01 
4.259131e+00 3.860997e-01 1.389495e+02 
4.666738e+00 5.372247e-01 2.222996e+02 
4.928044e+00 6.814478e-01 3.556480e+02 
5.027715e+00 7.938144e-01 5.689866e+02 
4.986487e+00 8.619415e-01 9.102982e+02 
4.834748e+00 8.835420e-01 1.456348e+03 
4.621607e+00 8.697671e-01 2.329952e+03 
4.386051e+00 8.328627e-01 3.727594e+03 
4.158620e+00 7.842082e-01 5.963623e+03 
3.958860e+00 7.322550e-01 9.540955e+03 
3.803061e+00 6.838572e-01 1.526418e+04 
3.697263e+00 6.429133e-01 2.442053e+04 
3.646195e+00 6.125893e-01 3.906940e+04 
3.643751e+00 5.938360e-01 6.250552e+04 
3.684616e+00 5.874991e-01 1.000000e+05 


==> anc/TOV-Output-e0-1182.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.586895e-03 1.773286e-11 1.000000e-05 
1.967794e-03 3.381219e-11 1.599859e-05 
2.475734e-03 6.733586e-11 2.559548e-05 
3.228220e-03 1.492876e-10 4.094915e-05 
3.979094e-03 2.795676e-10 6.551286e-05 
5.112455e-03 5.929564e-10 1.048113e-04 
6.554243e-03 1.249401e-09 1.676833e-04 
8.192959e-03 2.440376e-09 2.682696e-04 
1.044346e-02 5.054373e-09 4.291934e-04 
1.327846e-02 1.038909e-08 6.866488e-04 
1.674434e-02 2.083239e-08 1.098541e-03 
2.099184e-02 4.104752e-08 1.757511e-03 
2.671934e-02 8.464722e-08 2.811769e-03 
3.394981e-02 1.736395e-07 4.498433e-03 
4.303707e-02 3.537251e-07 7.196857e-03 
5.425717e-02 7.087791e-07 1.151395e-02 
6.874981e-02 1.441973e-06 1.842070e-02 
8.667799e-02 2.889843e-06 2.947052e-02 
1.101739e-01 5.934607e-06 4.714866e-02 
1.388941e-01 1.189105e-05 7.543120e-02 
1.762573e-01 2.430131e-05 1.206793e-01 
2.227281e-01 4.903954e-05 1.930698e-01 
2.813235e-01 9.883056e-05 3.088844e-01 
3.564459e-01 2.010646e-04 4.941713e-01 
4.504697e-01 4.059600e-04 7.906043e-01 
5.687887e-01 8.176176e-04 1.264855e+00 
7.173633e-01 1.641542e-03 2.023590e+00 
9.039058e-01 3.288064e-03 3.237458e+00 
1.135857e+00 6.537309e-03 5.179475e+00 
1.423527e+00 1.290855e-02 8.286428e+00 
1.774761e+00 2.513805e-02 1.325711e+01 
2.190182e+00 4.761506e-02 2.120951e+01 
2.675039e+00 8.780083e-02 3.393222e+01 
3.206199e+00 1.539930e-01 5.428675e+01 
3.750975e+00 2.535108e-01 8.685114e+01 
4.256625e+00 3.857075e-01 1.389495e+02 
4.663811e+00 5.366245e-01 2.222996e+02 
4.926626e+00 6.812429e-01 3.556480e+02 
5.026452e+00 7.936196e-01 5.689866e+02 
4.982722e+00 8.608880e-01 9.102982e+02 
4.833129e+00 8.831913e-01 1.456348e+03 
4.621513e+00 8.698603e-01 2.329952e+03 
4.383189e+00 8.322237e-01 3.727594e+03 
4.157049e+00 7.839230e-01 5.963623e+03 
3.956840e+00 7.318975e-01 9.540955e+03 
3.801606e+00 6.836333e-01 1.526418e+04 
3.696974e+00 6.429128e-01 2.442053e+04 
3.643530e+00 6.121676e-01 3.906940e+04 
3.642493e+00 5.936640e-01 6.250552e+04 
3.680723e+00 5.868485e-01 1.000000e+05 


==> anc/TOV-Output-e0-1183.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.595957e-03 1.805365e-11 1.000000e-05 
1.932523e-03 3.205354e-11 1.599859e-05 
2.555999e-03 7.416239e-11 2.559548e-05 
3.241404e-03 1.512519e-10 4.094915e-05 
4.004157e-03 2.851248e-10 6.551286e-05 
5.074753e-03 5.804254e-10 1.048113e-04 
6.545526e-03 1.245476e-09 1.676833e-04 
8.249538e-03 2.493393e-09 2.682696e-04 
1.029401e-02 4.844578e-09 4.291934e-04 
1.305634e-02 9.884767e-09 6.866488e-04 
1.667228e-02 2.058199e-08 1.098541e-03 
2.099204e-02 4.108340e-08 1.757511e-03 
2.680299e-02 8.551706e-08 2.811769e-03 
3.379882e-02 1.714779e-07 4.498433e-03 
4.263475e-02 3.441883e-07 7.196857e-03 
5.433834e-02 7.125673e-07 1.151395e-02 
6.866738e-02 1.438009e-06 1.842070e-02 
8.687854e-02 2.912410e-06 2.947052e-02 
1.098349e-01 5.884973e-06 4.714866e-02 
1.393296e-01 1.201339e-05 7.543120e-02 
1.763105e-01 2.434388e-05 1.206793e-01 
2.220672e-01 4.864540e-05 1.930698e-01 
2.814517e-01 9.904931e-05 3.088844e-01 
3.557265e-01 2.000190e-04 4.941713e-01 
4.490939e-01 4.025941e-04 7.906043e-01 
5.679470e-01 8.146827e-04 1.264855e+00 
7.173713e-01 1.642974e-03 2.023590e+00 
9.040989e-01 3.292912e-03 3.237458e+00 
1.135910e+00 6.543624e-03 5.179475e+00 
1.422917e+00 1.290267e-02 8.286428e+00 
1.773249e+00 2.509485e-02 1.325711e+01 
2.189115e+00 4.758403e-02 2.120951e+01 
2.672639e+00 8.763763e-02 3.393222e+01 
3.203773e+00 1.537681e-01 5.428675e+01 
3.748126e+00 2.531370e-01 8.685114e+01 
4.251615e+00 3.847118e-01 1.389495e+02 
4.660154e+00 5.358131e-01 2.222996e+02 
4.921500e+00 6.798392e-01 3.556480e+02 
5.025772e+00 7.936210e-01 5.689866e+02 
4.982090e+00 8.608715e-01 9.102982e+02 
4.831706e+00 8.829014e-01 1.456348e+03 
4.618589e+00 8.691478e-01 2.329952e+03 
4.383546e+00 8.324095e-01 3.727594e+03 
4.153831e+00 7.832580e-01 5.963623e+03 
3.956825e+00 7.319588e-01 9.540955e+03 
3.800636e+00 6.835027e-01 1.526418e+04 
3.693587e+00 6.423477e-01 2.442053e+04 
3.644084e+00 6.123159e-01 3.906940e+04 
3.641117e+00 5.934712e-01 6.250552e+04 
3.680617e+00 5.868820e-01 1.000000e+05 


==> anc/TOV-Output-e0-1184.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.577768e-03 1.745816e-11 1.000000e-05 
1.991721e-03 3.511998e-11 1.599859e-05 
2.533245e-03 7.226033e-11 2.559548e-05 
3.188469e-03 1.440838e-10 4.094915e-05 
4.091169e-03 3.043763e-10 6.551286e-05 
5.114207e-03 5.945706e-10 1.048113e-04 
6.515833e-03 1.229641e-09 1.676833e-04 
8.146138e-03 2.402835e-09 2.682696e-04 
1.028606e-02 4.837443e-09 4.291934e-04 
1.305818e-02 9.897299e-09 6.866488e-04 
1.655415e-02 2.016462e-08 1.098541e-03 
2.116477e-02 4.214149e-08 1.757511e-03 
2.662617e-02 8.390654e-08 2.811769e-03 
3.363975e-02 1.692111e-07 4.498433e-03 
4.279052e-02 3.482688e-07 7.196857e-03 
5.393920e-02 6.975692e-07 1.151395e-02 
6.824787e-02 1.413007e-06 1.842070e-02 
8.640411e-02 2.867381e-06 2.947052e-02 
1.095751e-01 5.848249e-06 4.714866e-02 
1.385403e-01 1.182038e-05 7.543120e-02 
1.755795e-01 2.406271e-05 1.206793e-01 
2.226707e-01 4.908446e-05 1.930698e-01 
2.807274e-01 9.836985e-05 3.088844e-01 
3.551610e-01 1.992350e-04 4.941713e-01 
4.488489e-01 4.022745e-04 7.906043e-01 
5.677474e-01 8.145099e-04 1.264855e+00 
7.151176e-01 1.628934e-03 2.023590e+00 
9.016630e-01 3.269180e-03 3.237458e+00 
1.134030e+00 6.516752e-03 5.179475e+00 
1.422427e+00 1.289997e-02 8.286428e+00 
1.770140e+00 2.498483e-02 1.325711e+01 
2.188610e+00 4.758881e-02 2.120951e+01 
2.669781e+00 8.743082e-02 3.393222e+01 
3.198553e+00 1.531616e-01 5.428675e+01 
3.743471e+00 2.524254e-01 8.685114e+01 
4.251701e+00 3.849443e-01 1.389495e+02 
4.657398e+00 5.352621e-01 2.222996e+02 
4.921887e+00 6.802170e-01 3.556480e+02 
5.023317e+00 7.930248e-01 5.689866e+02 
4.980221e+00 8.604452e-01 9.102982e+02 
4.830035e+00 8.825340e-01 1.456348e+03 
4.616139e+00 8.685699e-01 2.329952e+03 
4.382216e+00 8.321628e-01 3.727594e+03 
4.152470e+00 7.830209e-01 5.963623e+03 
3.954830e+00 7.316061e-01 9.540955e+03 
3.800104e+00 6.834566e-01 1.526418e+04 
3.692778e+00 6.422522e-01 2.442053e+04 
3.641688e+00 6.119417e-01 3.906940e+04 
3.640863e+00 5.934768e-01 6.250552e+04 
3.678878e+00 5.866204e-01 1.000000e+05 


==> anc/TOV-Output-e0-1185.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.555942e-03 1.675774e-11 1.000000e-05 
1.930957e-03 3.202969e-11 1.599859e-05 
2.536638e-03 7.261242e-11 2.559548e-05 
3.169024e-03 1.415832e-10 4.094915e-05 
3.968649e-03 2.780760e-10 6.551286e-05 
5.173667e-03 6.160710e-10 1.048113e-04 
6.539756e-03 1.244285e-09 1.676833e-04 
8.130799e-03 2.391305e-09 2.682696e-04 
1.034238e-02 4.921497e-09 4.291934e-04 
1.304473e-02 9.875085e-09 6.866488e-04 
1.658434e-02 2.029224e-08 1.098541e-03 
2.097294e-02 4.104063e-08 1.757511e-03 
2.680114e-02 8.564390e-08 2.811769e-03 
3.359011e-02 1.686055e-07 4.498433e-03 
4.289627e-02 3.511536e-07 7.196857e-03 
5.433228e-02 7.135331e-07 1.151395e-02 
6.821259e-02 1.412009e-06 1.842070e-02 
8.645931e-02 2.875305e-06 2.947052e-02 
1.094058e-01 5.826098e-06 4.714866e-02 
1.387001e-01 1.187133e-05 7.543120e-02 
1.759572e-01 2.423875e-05 1.206793e-01 
2.216012e-01 4.842157e-05 1.930698e-01 
2.812847e-01 9.904007e-05 3.088844e-01 
3.549006e-01 1.989649e-04 4.941713e-01 
4.488640e-01 4.026538e-04 7.906043e-01 
5.662282e-01 8.086761e-04 1.264855e+00 
7.163765e-01 1.638906e-03 2.023590e+00 
9.006338e-01 3.260750e-03 3.237458e+00 
1.133642e+00 6.515480e-03 5.179475e+00 
1.420216e+00 1.285092e-02 8.286428e+00 
1.769412e+00 2.497442e-02 1.325711e+01 
2.185103e+00 4.740199e-02 2.120951e+01 
2.668121e+00 8.733797e-02 3.393222e+01 
3.197964e+00 1.531877e-01 5.428675e+01 
3.741121e+00 2.521450e-01 8.685114e+01 
4.247001e+00 3.840234e-01 1.389495e+02 
4.654263e+00 5.346017e-01 2.222996e+02 
4.916621e+00 6.787680e-01 3.556480e+02 
5.019417e+00 7.919415e-01 5.689866e+02 
4.977952e+00 8.598864e-01 9.102982e+02 
4.828495e+00 8.822073e-01 1.456348e+03 
4.617264e+00 8.690098e-01 2.329952e+03 
4.381537e+00 8.320831e-01 3.727594e+03 
4.152035e+00 7.829967e-01 5.963623e+03 
3.952375e+00 7.311574e-01 9.540955e+03 
3.798627e+00 6.832282e-01 1.526418e+04 
3.690650e+00 6.419164e-01 2.442053e+04 
3.641327e+00 6.119278e-01 3.906940e+04 
3.638464e+00 5.931030e-01 6.250552e+04 
3.678122e+00 5.865365e-01 1.000000e+05 


==> anc/TOV-Output-e0-1186.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.585306e-03 1.773947e-11 1.000000e-05 
2.015954e-03 3.647902e-11 1.599859e-05 
2.529853e-03 7.209203e-11 2.559548e-05 
3.141167e-03 1.379987e-10 4.094915e-05 
3.961015e-03 2.767075e-10 6.551286e-05 
5.027125e-03 5.656669e-10 1.048113e-04 
6.465609e-03 1.203455e-09 1.676833e-04 
8.158289e-03 2.417680e-09 2.682696e-04 
1.044893e-02 5.079457e-09 4.291934e-04 
1.301688e-02 9.820248e-09 6.866488e-04 
1.655953e-02 2.021837e-08 1.098541e-03 
2.092156e-02 4.077411e-08 1.757511e-03 
2.675500e-02 8.527421e-08 2.811769e-03 
3.396303e-02 1.744307e-07 4.498433e-03 
4.259965e-02 3.442096e-07 7.196857e-03 
5.431613e-02 7.134987e-07 1.151395e-02 
6.867999e-02 1.442449e-06 1.842070e-02 
8.653762e-02 2.885558e-06 2.947052e-02 
1.098286e-01 5.898869e-06 4.714866e-02 
1.389863e-01 1.195505e-05 7.543120e-02 
1.757372e-01 2.416833e-05 1.206793e-01 
2.215784e-01 4.844742e-05 1.930698e-01 
2.802823e-01 9.806794e-05 3.088844e-01 
3.543390e-01 1.981891e-04 4.941713e-01 
4.491448e-01 4.037488e-04 7.906043e-01 
5.662172e-01 8.093077e-04 1.264855e+00 
7.145762e-01 1.627967e-03 2.023590e+00 
9.013744e-01 3.271497e-03 3.237458e+00 
1.132156e+00 6.495400e-03 5.179475e+00 
1.419634e+00 1.284573e-02 8.286428e+00 
1.768218e+00 2.494454e-02 1.325711e+01 
2.185402e+00 4.745789e-02 2.120951e+01 
2.667027e+00 8.729894e-02 3.393222e+01 
3.193715e+00 1.527141e-01 5.428675e+01 
3.738610e+00 2.518344e-01 8.685114e+01 
4.244064e+00 3.835270e-01 1.389495e+02 
4.651052e+00 5.339190e-01 2.222996e+02 
4.915721e+00 6.787291e-01 3.556480e+02 
5.016804e+00 7.912915e-01 5.689866e+02 
4.975060e+00 8.591214e-01 9.102982e+02 
4.827172e+00 8.819480e-01 1.456348e+03 
4.614599e+00 8.683702e-01 2.329952e+03 
4.380071e+00 8.318011e-01 3.727594e+03 
4.150903e+00 7.828120e-01 5.963623e+03 
3.952641e+00 7.312771e-01 9.540955e+03 
3.796477e+00 6.828700e-01 1.526418e+04 
3.690109e+00 6.418694e-01 2.442053e+04 
3.638452e+00 6.114686e-01 3.906940e+04 
3.636928e+00 5.928817e-01 6.250552e+04 
3.674427e+00 5.859216e-01 1.000000e+05 


==> anc/TOV-Output-e0-1187.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.573284e-03 1.735359e-11 1.000000e-05 
1.982635e-03 3.472927e-11 1.599859e-05 
2.468207e-03 6.700576e-11 2.559548e-05 
3.172431e-03 1.422801e-10 4.094915e-05 
4.083102e-03 3.033460e-10 6.551286e-05 
5.142271e-03 6.059440e-10 1.048113e-04 
6.378881e-03 1.156648e-09 1.676833e-04 
8.129016e-03 2.393766e-09 2.682696e-04 
1.041006e-02 5.027216e-09 4.291934e-04 
1.306209e-02 9.931305e-09 6.866488e-04 
1.656043e-02 2.023870e-08 1.098541e-03 
2.110420e-02 4.188662e-08 1.757511e-03 
2.681070e-02 8.588027e-08 2.811769e-03 
3.368887e-02 1.703841e-07 4.498433e-03 
4.268676e-02 3.466176e-07 7.196857e-03 
5.377812e-02 6.930902e-07 1.151395e-02 
6.829839e-02 1.419736e-06 1.842070e-02 
8.640748e-02 2.874981e-06 2.947052e-02 
1.098343e-01 5.904768e-06 4.714866e-02 
1.381843e-01 1.175921e-05 7.543120e-02 
1.755482e-01 2.411074e-05 1.206793e-01 
2.222061e-01 4.890139e-05 1.930698e-01 
2.807042e-01 9.859435e-05 3.088844e-01 
3.539793e-01 1.977528e-04 4.941713e-01 
4.477463e-01 4.003281e-04 7.906043e-01 
5.662684e-01 8.102060e-04 1.264855e+00 
7.151078e-01 1.632961e-03 2.023590e+00 
8.993711e-01 3.252509e-03 3.237458e+00 
1.130675e+00 6.475410e-03 5.179475e+00 
1.418959e+00 1.283803e-02 8.286428e+00 
1.765736e+00 2.486091e-02 1.325711e+01 
2.182784e+00 4.732780e-02 2.120951e+01 
2.664399e+00 8.711402e-02 3.393222e+01 
3.193627e+00 1.528081e-01 5.428675e+01 
3.737227e+00 2.517346e-01 8.685114e+01 
4.241624e+00 3.831504e-01 1.389495e+02 
4.649339e+00 5.336698e-01 2.222996e+02 
4.912916e+00 6.780748e-01 3.556480e+02 
5.015148e+00 7.909635e-01 5.689866e+02 
4.974964e+00 8.592816e-01 9.102982e+02 
4.825457e+00 8.815662e-01 1.456348e+03 
4.612759e+00 8.679656e-01 2.329952e+03 
4.376203e+00 8.309030e-01 3.727594e+03 
4.151172e+00 7.829501e-01 5.963623e+03 
3.950508e+00 7.308951e-01 9.540955e+03 
3.795251e+00 6.826899e-01 1.526418e+04 
3.689944e+00 6.418910e-01 2.442053e+04 
3.637042e+00 6.112689e-01 3.906940e+04 
3.634338e+00 5.924739e-01 6.250552e+04 
3.673988e+00 5.858946e-01 1.000000e+05 


==> anc/TOV-Output-e0-1188.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.538873e-03 1.625329e-11 1.000000e-05 
1.950569e-03 3.309917e-11 1.599859e-05 
2.484842e-03 6.842733e-11 2.559548e-05 
3.111375e-03 1.343353e-10 4.094915e-05 
3.970660e-03 2.792038e-10 6.551286e-05 
5.087675e-03 5.873425e-10 1.048113e-04 
6.409786e-03 1.174529e-09 1.676833e-04 
8.209358e-03 2.467522e-09 2.682696e-04 
1.029659e-02 4.868703e-09 4.291934e-04 
1.311465e-02 1.006014e-08 6.866488e-04 
1.674062e-02 2.092418e-08 1.098541e-03 
2.110232e-02 4.191070e-08 1.757511e-03 
2.662250e-02 8.415524e-08 2.811769e-03 
3.387189e-02 1.733220e-07 4.498433e-03 
4.256196e-02 3.438756e-07 7.196857e-03 
5.423116e-02 7.113529e-07 1.151395e-02 
6.815089e-02 1.411745e-06 1.842070e-02 
8.636131e-02 2.872793e-06 2.947052e-02 
1.090614e-01 5.785853e-06 4.714866e-02 
1.386732e-01 1.189445e-05 7.543120e-02 
1.755066e-01 2.411389e-05 1.206793e-01 
2.217869e-01 4.866615e-05 1.930698e-01 
2.797466e-01 9.767109e-05 3.088844e-01 
3.547772e-01 1.992598e-04 4.941713e-01 
4.480570e-01 4.014983e-04 7.906043e-01 
5.660164e-01 8.098045e-04 1.264855e+00 
7.136715e-01 1.624518e-03 2.023590e+00 
9.000338e-01 3.262391e-03 3.237458e+00 
1.130553e+00 6.478672e-03 5.179475e+00 
1.417876e+00 1.281933e-02 8.286428e+00 
1.765589e+00 2.487462e-02 1.325711e+01 
2.181989e+00 4.731385e-02 2.120951e+01 
2.662674e+00 8.701489e-02 3.393222e+01 
3.190294e+00 1.524597e-01 5.428675e+01 
3.734294e+00 2.513451e-01 8.685114e+01 
4.240929e+00 3.831936e-01 1.389495e+02 
4.646252e+00 5.330228e-01 2.222996e+02 
4.912629e+00 6.782337e-01 3.556480e+02 
5.013436e+00 7.906164e-01 5.689866e+02 
4.972088e+00 8.585210e-01 9.102982e+02 
4.821681e+00 8.805422e-01 1.456348e+03 
4.612765e+00 8.680866e-01 2.329952e+03 
4.375892e+00 8.309171e-01 3.727594e+03 
4.149117e+00 7.825525e-01 5.963623e+03 
3.950554e+00 7.309688e-01 9.540955e+03 
3.794326e+00 6.825675e-01 1.526418e+04 
3.687999e+00 6.415883e-01 2.442053e+04 
3.634920e+00 6.109430e-01 3.906940e+04 
3.633978e+00 5.924603e-01 6.250552e+04 
3.673798e+00 5.859129e-01 1.000000e+05 


==> anc/TOV-Output-e0-1189.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.592391e-03 1.802385e-11 1.000000e-05 
1.924960e-03 3.183932e-11 1.599859e-05 
2.506212e-03 7.026711e-11 2.559548e-05 
3.123996e-03 1.360912e-10 4.094915e-05 
3.959448e-03 2.770783e-10 6.551286e-05 
5.143904e-03 6.075435e-10 1.048113e-04 
6.507162e-03 1.229911e-09 1.676833e-04 
8.141089e-03 2.408498e-09 2.682696e-04 
1.043503e-02 5.072005e-09 4.291934e-04 
1.309799e-02 1.003028e-08 6.866488e-04 
1.659217e-02 2.038962e-08 1.098541e-03 
2.085075e-02 4.046362e-08 1.757511e-03 
2.646608e-02 8.275016e-08 2.811769e-03 
3.382487e-02 1.727465e-07 4.498433e-03 
4.244091e-02 3.412370e-07 7.196857e-03 
5.414831e-02 7.086939e-07 1.151395e-02 
6.850236e-02 1.434906e-06 1.842070e-02 
8.633179e-02 2.872264e-06 2.947052e-02 
1.095533e-01 5.869427e-06 4.714866e-02 
1.385782e-01 1.188001e-05 7.543120e-02 
1.752172e-01 2.401500e-05 1.206793e-01 
2.209581e-01 4.816322e-05 1.930698e-01 
2.792810e-01 9.726607e-05 3.088844e-01 
3.536980e-01 1.976136e-04 4.941713e-01 
4.473423e-01 3.999169e-04 7.906043e-01 
5.649991e-01 8.061261e-04 1.264855e+00 
7.127798e-01 1.619799e-03 2.023590e+00 
8.982786e-01 3.246098e-03 3.237458e+00 
1.130552e+00 6.483988e-03 5.179475e+00 
1.416655e+00 1.279695e-02 8.286428e+00 
1.763658e+00 2.481400e-02 1.325711e+01 
2.180465e+00 4.725350e-02 2.120951e+01 
2.660529e+00 8.687596e-02 3.393222e+01 
3.190028e+00 1.525290e-01 5.428675e+01 
3.732805e+00 2.512250e-01 8.685114e+01 
4.236638e+00 3.823715e-01 1.389495e+02 
4.643988e+00 5.326135e-01 2.222996e+02 
4.909087e+00 6.773411e-01 3.556480e+02 
5.010547e+00 7.898727e-01 5.689866e+02 
4.971650e+00 8.585675e-01 9.102982e+02 
4.822718e+00 8.810177e-01 1.456348e+03 
4.608825e+00 8.670830e-01 2.329952e+03 
4.375473e+00 8.309036e-01 3.727594e+03 
4.148625e+00 7.825151e-01 5.963623e+03 
3.949276e+00 7.307654e-01 9.540955e+03 
3.792764e+00 6.823224e-01 1.526418e+04 
3.685767e+00 6.412332e-01 2.442053e+04 
3.634136e+00 6.108539e-01 3.906940e+04 
3.630822e+00 5.919523e-01 6.250552e+04 
3.670837e+00 5.854302e-01 1.000000e+05 


==> anc/TOV-Output-e0-119.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.781346e-03 4.883310e-11 1.000000e-06 
6.400878e-03 1.171608e-10 1.757511e-06 
8.722075e-03 2.964307e-10 3.088844e-06 
1.146856e-02 6.738922e-10 5.428675e-06 
1.523834e-02 1.580801e-09 9.540955e-06 
2.038602e-02 3.784957e-09 1.676833e-05 
2.699908e-02 8.792468e-09 2.947052e-05 
3.565245e-02 2.024567e-08 5.179475e-05 
4.739750e-02 4.756971e-08 9.102982e-05 
6.376497e-02 1.158273e-07 1.599859e-04 
8.398318e-02 2.646318e-07 2.811769e-04 
1.110408e-01 6.116646e-07 4.941713e-04 
1.481003e-01 1.451227e-06 8.685114e-04 
1.971498e-01 3.423418e-06 1.526418e-03 
2.613556e-01 7.975744e-06 2.682696e-03 
3.451445e-01 1.836911e-05 4.714866e-03 
4.588972e-01 4.317645e-05 8.286428e-03 
6.081907e-01 1.005189e-04 1.456348e-02 
8.042180e-01 2.324340e-04 2.559548e-02 
1.068774e+00 5.456581e-04 4.498433e-02 
1.413442e+00 1.262550e-03 7.906043e-02 
1.871233e+00 2.931314e-03 1.389495e-01 
2.470115e+00 6.749881e-03 2.442053e-01 
3.258529e+00 1.552446e-02 4.291934e-01 
4.280745e+00 3.531125e-02 7.543120e-01 
5.576784e+00 7.851501e-02 1.325711e+00 
7.172894e+00 1.686997e-01 2.329952e+00 
9.055171e+00 3.450426e-01 4.094915e+00 
1.110694e+01 6.542915e-01 7.196857e+00 
1.308963e+01 1.118225e+00 1.264855e+01 
1.467580e+01 1.682219e+00 2.222996e+01 
1.562298e+01 2.222105e+00 3.906940e+01 
1.584290e+01 2.602828e+00 6.866488e+01 
1.546509e+01 2.771988e+00 1.206793e+02 
1.471074e+01 2.755853e+00 2.120951e+02 
1.383012e+01 2.626218e+00 3.727594e+02 
1.297733e+01 2.440539e+00 6.551286e+02 
1.226949e+01 2.247016e+00 1.151395e+03 
1.176938e+01 2.076135e+00 2.023590e+03 
1.150909e+01 1.947738e+00 3.556480e+03 
1.148058e+01 1.871884e+00 6.250552e+03 
1.164126e+01 1.850859e+00 1.098541e+04 
1.190174e+01 1.874629e+00 1.930698e+04 
1.217201e+01 1.925700e+00 3.393222e+04 
1.238126e+01 1.982914e+00 5.963623e+04 
1.249476e+01 2.028923e+00 1.048113e+05 
1.253036e+01 2.058596e+00 1.842070e+05 
1.250356e+01 2.069880e+00 3.237458e+05 
1.243930e+01 2.066151e+00 5.689866e+05 
1.237666e+01 2.056072e+00 1.000000e+06 


==> anc/TOV-Output-e0-1190.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.550767e-03 1.666109e-11 1.000000e-05 
1.969889e-03 3.414987e-11 1.599859e-05 
2.485243e-03 6.857576e-11 2.559548e-05 
3.159976e-03 1.409662e-10 4.094915e-05 
3.973745e-03 2.803263e-10 6.551286e-05 
5.123710e-03 6.009211e-10 1.048113e-04 
6.463182e-03 1.206155e-09 1.676833e-04 
8.088271e-03 2.363910e-09 2.682696e-04 
1.031011e-02 4.896143e-09 4.291934e-04 
1.297174e-02 9.751211e-09 6.866488e-04 
1.665706e-02 2.064713e-08 1.098541e-03 
2.111562e-02 4.206066e-08 1.757511e-03 
2.652790e-02 8.340150e-08 2.811769e-03 
3.368321e-02 1.707286e-07 4.498433e-03 
4.275802e-02 3.492367e-07 7.196857e-03 
5.388614e-02 6.990373e-07 1.151395e-02 
6.830671e-02 1.423843e-06 1.842070e-02 
8.661518e-02 2.903081e-06 2.947052e-02 
1.094654e-01 5.860248e-06 4.714866e-02 
1.385573e-01 1.188463e-05 7.543120e-02 
1.746210e-01 2.379070e-05 1.206793e-01 
2.208464e-01 4.813059e-05 1.930698e-01 
2.795751e-01 9.765559e-05 3.088844e-01 
3.532698e-01 1.970625e-04 4.941713e-01 
4.476052e-01 4.009577e-04 7.906043e-01 
5.637150e-01 8.013189e-04 1.264855e+00 
7.125057e-01 1.619285e-03 2.023590e+00 
8.986279e-01 3.252572e-03 3.237458e+00 
1.128621e+00 6.456308e-03 5.179475e+00 
1.415610e+00 1.277926e-02 8.286428e+00 
1.762650e+00 2.479182e-02 1.325711e+01 
2.179223e+00 4.721098e-02 2.120951e+01 
2.657546e+00 8.665757e-02 3.393222e+01 
3.184740e+00 1.519145e-01 5.428675e+01 
3.728545e+00 2.505881e-01 8.685114e+01 
4.234507e+00 3.820687e-01 1.389495e+02 
4.642770e+00 5.325064e-01 2.222996e+02 
4.906771e+00 6.768439e-01 3.556480e+02 
5.008687e+00 7.894753e-01 5.689866e+02 
4.969275e+00 8.579727e-01 9.102982e+02 
4.818863e+00 8.799685e-01 1.456348e+03 
4.607561e+00 8.668419e-01 2.329952e+03 
4.372407e+00 8.302104e-01 3.727594e+03 
4.146067e+00 7.820009e-01 5.963623e+03 
3.945486e+00 7.300368e-01 9.540955e+03 
3.790946e+00 6.820279e-01 1.526418e+04 
3.684789e+00 6.411062e-01 2.442053e+04 
3.633845e+00 6.108520e-01 3.906940e+04 
3.631684e+00 5.921550e-01 6.250552e+04 
3.667601e+00 5.848981e-01 1.000000e+05 


==> anc/TOV-Output-e0-1191.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.575832e-03 1.749678e-11 1.000000e-05 
1.966969e-03 3.402680e-11 1.599859e-05 
2.477841e-03 6.802193e-11 2.559548e-05 
3.215000e-03 1.485839e-10 4.094915e-05 
4.081684e-03 3.040512e-10 6.551286e-05 
5.055246e-03 5.776376e-10 1.048113e-04 
6.370242e-03 1.155837e-09 1.676833e-04 
8.069164e-03 2.349169e-09 2.682696e-04 
1.028311e-02 4.861855e-09 4.291934e-04 
1.308316e-02 1.001306e-08 6.866488e-04 
1.647269e-02 1.998585e-08 1.098541e-03 
2.105000e-02 4.170475e-08 1.757511e-03 
2.642694e-02 8.252216e-08 2.811769e-03 
3.343247e-02 1.670845e-07 4.498433e-03 
4.257272e-02 3.450057e-07 7.196857e-03 
5.406743e-02 7.067096e-07 1.151395e-02 
6.843740e-02 1.433235e-06 1.842070e-02 
8.615470e-02 2.859426e-06 2.947052e-02 
1.089482e-01 5.782433e-06 4.714866e-02 
1.381061e-01 1.177879e-05 7.543120e-02 
1.742146e-01 2.364485e-05 1.206793e-01 
2.205942e-01 4.800621e-05 1.930698e-01 
2.797071e-01 9.787605e-05 3.088844e-01 
3.537933e-01 1.981054e-04 4.941713e-01 
4.460037e-01 3.970051e-04 7.906043e-01 
5.644067e-01 8.049408e-04 1.264855e+00 
7.116494e-01 1.614810e-03 2.023590e+00 
8.976241e-01 3.244408e-03 3.237458e+00 
1.128810e+00 6.464863e-03 5.179475e+00 
1.413635e+00 1.273663e-02 8.286428e+00 
1.762095e+00 2.478844e-02 1.325711e+01 
2.175021e+00 4.698039e-02 2.120951e+01 
2.654633e+00 8.644602e-02 3.393222e+01 
3.185186e+00 1.520803e-01 5.428675e+01 
3.727611e+00 2.505712e-01 8.685114e+01 
4.230823e+00 3.813927e-01 1.389495e+02 
4.639513e+00 5.318101e-01 2.222996e+02 
4.904738e+00 6.764383e-01 3.556480e+02 
5.008048e+00 7.894887e-01 5.689866e+02 
4.965977e+00 8.570716e-01 9.102982e+02 
4.818021e+00 8.798581e-01 1.456348e+03 
4.606665e+00 8.667054e-01 2.329952e+03 
4.372708e+00 8.303815e-01 3.727594e+03 
4.145085e+00 7.818504e-01 5.963623e+03 
3.945309e+00 7.300636e-01 9.540955e+03 
3.788538e+00 6.816193e-01 1.526418e+04 
3.684899e+00 6.411778e-01 2.442053e+04 
3.630097e+00 6.102379e-01 3.906940e+04 
3.627471e+00 5.914599e-01 6.250552e+04 
3.668930e+00 5.851902e-01 1.000000e+05 


==> anc/TOV-Output-e0-1192.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.509404e-03 1.538898e-11 1.000000e-05 
1.953054e-03 3.333774e-11 1.599859e-05 
2.468640e-03 6.732345e-11 2.559548e-05 
3.158367e-03 1.409877e-10 4.094915e-05 
4.008407e-03 2.882097e-10 6.551286e-05 
5.101984e-03 5.943065e-10 1.048113e-04 
6.476961e-03 1.215926e-09 1.676833e-04 
8.188529e-03 2.457033e-09 2.682696e-04 
1.033632e-02 4.941865e-09 4.291934e-04 
1.312304e-02 1.011338e-08 6.866488e-04 
1.654675e-02 2.027362e-08 1.098541e-03 
2.099589e-02 4.141873e-08 1.757511e-03 
2.664356e-02 8.463910e-08 2.811769e-03 
3.369924e-02 1.712598e-07 4.498433e-03 
4.261227e-02 3.462583e-07 7.196857e-03 
5.362311e-02 6.900084e-07 1.151395e-02 
6.818931e-02 1.418895e-06 1.842070e-02 
8.603816e-02 2.850230e-06 2.947052e-02 
1.086514e-01 5.740106e-06 4.714866e-02 
1.382911e-01 1.183613e-05 7.543120e-02 
1.749254e-01 2.395550e-05 1.206793e-01 
2.209802e-01 4.829907e-05 1.930698e-01 
2.796369e-01 9.788438e-05 3.088844e-01 
3.527538e-01 1.965297e-04 4.941713e-01 
4.461250e-01 3.976614e-04 7.906043e-01 
5.633413e-01 8.010658e-04 1.264855e+00 
7.116099e-01 1.615886e-03 2.023590e+00 
8.954459e-01 3.223592e-03 3.237458e+00 
1.126613e+00 6.432661e-03 5.179475e+00 
1.410787e+00 1.267074e-02 8.286428e+00 
1.758345e+00 2.465221e-02 1.325711e+01 
2.172700e+00 4.686949e-02 2.120951e+01 
2.653577e+00 8.641011e-02 3.393222e+01 
3.181767e+00 1.517203e-01 5.428675e+01 
3.723251e+00 2.499157e-01 8.685114e+01 
4.228999e+00 3.811635e-01 1.389495e+02 
4.637491e+00 5.314702e-01 2.222996e+02 
4.903206e+00 6.761939e-01 3.556480e+02 
5.004771e+00 7.886138e-01 5.689866e+02 
4.963572e+00 8.564660e-01 9.102982e+02 
4.816258e+00 8.794603e-01 1.456348e+03 
4.605844e+00 8.665903e-01 2.329952e+03 
4.371300e+00 8.301138e-01 3.727594e+03 
4.144387e+00 7.817650e-01 5.963623e+03 
3.945625e+00 7.301933e-01 9.540955e+03 
3.786604e+00 6.813021e-01 1.526418e+04 
3.680737e+00 6.404706e-01 2.442053e+04 
3.629333e+00 6.101523e-01 3.906940e+04 
3.627713e+00 5.915526e-01 6.250552e+04 
3.666107e+00 5.847324e-01 1.000000e+05 


==> anc/TOV-Output-e0-1193.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.553575e-03 1.679400e-11 1.000000e-05 
1.970890e-03 3.428821e-11 1.599859e-05 
2.435672e-03 6.471634e-11 2.559548e-05 
3.205477e-03 1.475147e-10 4.094915e-05 
3.931516e-03 2.721684e-10 6.551286e-05 
5.139552e-03 6.080415e-10 1.048113e-04 
6.519497e-03 1.241080e-09 1.676833e-04 
8.234753e-03 2.500974e-09 2.682696e-04 
1.026476e-02 4.843997e-09 4.291934e-04 
1.315950e-02 1.020647e-08 6.866488e-04 
1.660966e-02 2.052296e-08 1.098541e-03 
2.095576e-02 4.121621e-08 1.757511e-03 
2.649793e-02 8.332869e-08 2.811769e-03 
3.340532e-02 1.669577e-07 4.498433e-03 
4.243060e-02 3.421355e-07 7.196857e-03 
5.386941e-02 7.001469e-07 1.151395e-02 
6.816849e-02 1.418785e-06 1.842070e-02 
8.584025e-02 2.832981e-06 2.947052e-02 
1.092948e-01 5.847593e-06 4.714866e-02 
1.376094e-01 1.167174e-05 7.543120e-02 
1.741517e-01 2.365889e-05 1.206793e-01 
2.203975e-01 4.795830e-05 1.930698e-01 
2.791991e-01 9.750712e-05 3.088844e-01 
3.526666e-01 1.965485e-04 4.941713e-01 
4.455185e-01 3.963743e-04 7.906043e-01 
5.636281e-01 8.029577e-04 1.264855e+00 
7.113491e-01 1.615457e-03 2.023590e+00 
8.945532e-01 3.216654e-03 3.237458e+00 
1.126219e+00 6.431230e-03 5.179475e+00 
1.411443e+00 1.269857e-02 8.286428e+00 
1.757486e+00 2.463617e-02 1.325711e+01 
2.172627e+00 4.690109e-02 2.120951e+01 
2.651527e+00 8.628014e-02 3.393222e+01 
3.180090e+00 1.515970e-01 5.428675e+01 
3.720237e+00 2.495112e-01 8.685114e+01 
4.226985e+00 3.808885e-01 1.389495e+02 
4.636013e+00 5.312872e-01 2.222996e+02 
4.899597e+00 6.752791e-01 3.556480e+02 
5.004500e+00 7.887506e-01 5.689866e+02 
4.963031e+00 8.564779e-01 9.102982e+02 
4.813900e+00 8.788769e-01 1.456348e+03 
4.604015e+00 8.661875e-01 2.329952e+03 
4.369941e+00 8.298582e-01 3.727594e+03 
4.143229e+00 7.815737e-01 5.963623e+03 
3.943616e+00 7.298367e-01 9.540955e+03 
3.786638e+00 6.813644e-01 1.526418e+04 
3.681802e+00 6.407160e-01 2.442053e+04 
3.626586e+00 6.097154e-01 3.906940e+04 
3.626242e+00 5.913424e-01 6.250552e+04 
3.664644e+00 5.845204e-01 1.000000e+05 


==> anc/TOV-Output-e0-1194.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.516039e-03 1.561896e-11 1.000000e-05 
1.970155e-03 3.427857e-11 1.599859e-05 
2.530648e-03 7.264683e-11 2.559548e-05 
3.141125e-03 1.389239e-10 4.094915e-05 
4.003298e-03 2.875907e-10 6.551286e-05 
5.047922e-03 5.765793e-10 1.048113e-04 
6.400568e-03 1.175376e-09 1.676833e-04 
8.212371e-03 2.482715e-09 2.682696e-04 
1.031571e-02 4.920603e-09 4.291934e-04 
1.308055e-02 1.003228e-08 6.866488e-04 
1.644626e-02 1.993991e-08 1.098541e-03 
2.084513e-02 4.060090e-08 1.757511e-03 
2.648025e-02 8.323168e-08 2.811769e-03 
3.361940e-02 1.703307e-07 4.498433e-03 
4.245676e-02 3.430559e-07 7.196857e-03 
5.359309e-02 6.900059e-07 1.151395e-02 
6.784860e-02 1.400078e-06 1.842070e-02 
8.606449e-02 2.857633e-06 2.947052e-02 
1.084979e-01 5.725414e-06 4.714866e-02 
1.376294e-01 1.168662e-05 7.543120e-02 
1.744304e-01 2.379257e-05 1.206793e-01 
2.206204e-01 4.814420e-05 1.930698e-01 
2.790421e-01 9.742424e-05 3.088844e-01 
3.521074e-01 1.957790e-04 4.941713e-01 
4.461218e-01 3.983177e-04 7.906043e-01 
5.630711e-01 8.012503e-04 1.264855e+00 
7.092682e-01 1.602681e-03 2.023590e+00 
8.952045e-01 3.226329e-03 3.237458e+00 
1.125744e+00 6.428408e-03 5.179475e+00 
1.408568e+00 1.263200e-02 8.286428e+00 
1.757158e+00 2.464219e-02 1.325711e+01 
2.170323e+00 4.679120e-02 2.120951e+01 
2.650757e+00 8.627109e-02 3.393222e+01 
3.175701e+00 1.511055e-01 5.428675e+01 
3.718004e+00 2.492521e-01 8.685114e+01 
4.223150e+00 3.801761e-01 1.389495e+02 
4.630942e+00 5.300665e-01 2.222996e+02 
4.895610e+00 6.742423e-01 3.556480e+02 
4.999740e+00 7.873763e-01 5.689866e+02 
4.959119e+00 8.553727e-01 9.102982e+02 
4.814265e+00 8.791426e-01 1.456348e+03 
4.600755e+00 8.653764e-01 2.329952e+03 
4.368528e+00 8.295890e-01 3.727594e+03 
4.140415e+00 7.809997e-01 5.963623e+03 
3.941399e+00 7.294364e-01 9.540955e+03 
3.785853e+00 6.812687e-01 1.526418e+04 
3.680200e+00 6.404752e-01 2.442053e+04 
3.625099e+00 6.095014e-01 3.906940e+04 
3.624939e+00 5.911618e-01 6.250552e+04 
3.661420e+00 5.839901e-01 1.000000e+05 


==> anc/TOV-Output-e0-1195.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.556886e-03 1.692994e-11 1.000000e-05 
1.950036e-03 3.326691e-11 1.599859e-05 
2.448964e-03 6.589189e-11 2.559548e-05 
3.098904e-03 1.335085e-10 4.094915e-05 
4.031876e-03 2.940400e-10 6.551286e-05 
5.108165e-03 5.979702e-10 1.048113e-04 
6.447732e-03 1.202557e-09 1.676833e-04 
8.219744e-03 2.491494e-09 2.682696e-04 
1.031545e-02 4.924350e-09 4.291934e-04 
1.294756e-02 9.737537e-09 6.866488e-04 
1.665336e-02 2.072004e-08 1.098541e-03 
2.074891e-02 4.007479e-08 1.757511e-03 
2.664706e-02 8.488563e-08 2.811769e-03 
3.356151e-02 1.695944e-07 4.498433e-03 
4.240623e-02 3.421189e-07 7.196857e-03 
5.341531e-02 6.837343e-07 1.151395e-02 
6.787763e-02 1.403050e-06 1.842070e-02 
8.570466e-02 2.824304e-06 2.947052e-02 
1.086282e-01 5.750877e-06 4.714866e-02 
1.374870e-01 1.166013e-05 7.543120e-02 
1.739446e-01 2.361410e-05 1.206793e-01 
2.201821e-01 4.789791e-05 1.930698e-01 
2.790417e-01 9.750538e-05 3.088844e-01 
3.520276e-01 1.958096e-04 4.941713e-01 
4.443481e-01 3.939181e-04 7.906043e-01 
5.622928e-01 7.986016e-04 1.264855e+00 
7.089267e-01 1.601702e-03 2.023590e+00 
8.932769e-01 3.208250e-03 3.237458e+00 
1.124424e+00 6.411200e-03 5.179475e+00 
1.408573e+00 1.264238e-02 8.286428e+00 
1.755885e+00 2.460890e-02 1.325711e+01 
2.169291e+00 4.676195e-02 2.120951e+01 
2.646173e+00 8.590194e-02 3.393222e+01 
3.175164e+00 1.511369e-01 5.428675e+01 
3.718330e+00 2.494688e-01 8.685114e+01 
4.222381e+00 3.801995e-01 1.389495e+02 
4.627845e+00 5.294160e-01 2.222996e+02 
4.894193e+00 6.740342e-01 3.556480e+02 
4.998897e+00 7.873201e-01 5.689866e+02 
4.957766e+00 8.551152e-01 9.102982e+02 
4.809869e+00 8.779233e-01 1.456348e+03 
4.600767e+00 8.654984e-01 2.329952e+03 
4.366645e+00 8.291985e-01 3.727594e+03 
4.139289e+00 7.808153e-01 5.963623e+03 
3.939073e+00 7.290131e-01 9.540955e+03 
3.782905e+00 6.807556e-01 1.526418e+04 
3.676694e+00 6.398872e-01 2.442053e+04 
3.625808e+00 6.096762e-01 3.906940e+04 
3.623466e+00 5.909512e-01 6.250552e+04 
3.661966e+00 5.841406e-01 1.000000e+05 


==> anc/TOV-Output-e0-1196.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.579022e-03 1.767718e-11 1.000000e-05 
1.921269e-03 3.184289e-11 1.599859e-05 
2.493494e-03 6.961026e-11 2.559548e-05 
3.197424e-03 1.467739e-10 4.094915e-05 
4.025956e-03 2.929915e-10 6.551286e-05 
5.040398e-03 5.749665e-10 1.048113e-04 
6.394650e-03 1.174082e-09 1.676833e-04 
8.135766e-03 2.417929e-09 2.682696e-04 
1.036200e-02 4.995496e-09 4.291934e-04 
1.309344e-02 1.007881e-08 6.866488e-04 
1.663947e-02 2.068556e-08 1.098541e-03 
2.096434e-02 4.137066e-08 1.757511e-03 
2.641668e-02 8.277216e-08 2.811769e-03 
3.328970e-02 1.656455e-07 4.498433e-03 
4.222009e-02 3.379162e-07 7.196857e-03 
5.375380e-02 6.973981e-07 1.151395e-02 
6.783694e-02 1.401700e-06 1.842070e-02 
8.578330e-02 2.834456e-06 2.947052e-02 
1.085909e-01 5.749760e-06 4.714866e-02 
1.376047e-01 1.169988e-05 7.543120e-02 
1.741476e-01 2.371668e-05 1.206793e-01 
2.202032e-01 4.795178e-05 1.930698e-01 
2.784539e-01 9.697164e-05 3.088844e-01 
3.524017e-01 1.965983e-04 4.941713e-01 
4.448984e-01 3.957121e-04 7.906043e-01 
5.609552e-01 7.935830e-04 1.264855e+00 
7.084589e-01 1.599867e-03 2.023590e+00 
8.943364e-01 3.222301e-03 3.237458e+00 
1.122553e+00 6.384636e-03 5.179475e+00 
1.407685e+00 1.262890e-02 8.286428e+00 
1.754330e+00 2.456395e-02 1.325711e+01 
2.168114e+00 4.672344e-02 2.120951e+01 
2.646757e+00 8.602043e-02 3.393222e+01 
3.172843e+00 1.509261e-01 5.428675e+01 
3.713153e+00 2.486619e-01 8.685114e+01 
4.219712e+00 3.797667e-01 1.389495e+02 
4.627866e+00 5.296650e-01 2.222996e+02 
4.893171e+00 6.739535e-01 3.556480e+02 
4.998251e+00 7.873302e-01 5.689866e+02 
4.958177e+00 8.554418e-01 9.102982e+02 
4.808723e+00 8.777171e-01 1.456348e+03 
4.598829e+00 8.650641e-01 2.329952e+03 
4.364290e+00 8.286868e-01 3.727594e+03 
4.137250e+00 7.804200e-01 5.963623e+03 
3.938148e+00 7.288829e-01 9.540955e+03 
3.781784e+00 6.805947e-01 1.526418e+04 
3.676156e+00 6.398402e-01 2.442053e+04 
3.622551e+00 6.091488e-01 3.906940e+04 
3.620765e+00 5.905232e-01 6.250552e+04 
3.660703e+00 5.839645e-01 1.000000e+05 


==> anc/TOV-Output-e0-1197.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.501286e-03 1.520552e-11 1.000000e-05 
1.975480e-03 3.464407e-11 1.599859e-05 
2.511268e-03 7.116886e-11 2.559548e-05 
3.143822e-03 1.396319e-10 4.094915e-05 
4.000739e-03 2.877609e-10 6.551286e-05 
5.096518e-03 5.948833e-10 1.048113e-04 
6.421769e-03 1.190077e-09 1.676833e-04 
8.139928e-03 2.423667e-09 2.682696e-04 
1.025212e-02 4.842301e-09 4.291934e-04 
1.308248e-02 1.006193e-08 6.866488e-04 
1.641851e-02 1.988898e-08 1.098541e-03 
2.073714e-02 4.007361e-08 1.757511e-03 
2.653140e-02 8.392531e-08 2.811769e-03 
3.358754e-02 1.702737e-07 4.498433e-03 
4.215548e-02 3.366484e-07 7.196857e-03 
5.383427e-02 7.011205e-07 1.151395e-02 
6.755348e-02 1.385360e-06 1.842070e-02 
8.558788e-02 2.817482e-06 2.947052e-02 
1.087071e-01 5.773049e-06 4.714866e-02 
1.369965e-01 1.155509e-05 7.543120e-02 
1.737547e-01 2.357624e-05 1.206793e-01 
2.198457e-01 4.775853e-05 1.930698e-01 
2.779585e-01 9.653572e-05 3.088844e-01 
3.511013e-01 1.945932e-04 4.941713e-01 
4.444627e-01 3.948804e-04 7.906043e-01 
5.618997e-01 7.982571e-04 1.264855e+00 
7.085375e-01 1.601725e-03 2.023590e+00 
8.934347e-01 3.215248e-03 3.237458e+00 
1.122747e+00 6.393166e-03 5.179475e+00 
1.406812e+00 1.261580e-02 8.286428e+00 
1.753237e+00 2.453812e-02 1.325711e+01 
2.166574e+00 4.666194e-02 2.120951e+01 
2.644519e+00 8.587256e-02 3.393222e+01 
3.170060e+00 1.506527e-01 5.428675e+01 
3.712464e+00 2.486893e-01 8.685114e+01 
4.217087e+00 3.793446e-01 1.389495e+02 
4.624491e+00 5.289336e-01 2.222996e+02 
4.889958e+00 6.731658e-01 3.556480e+02 
4.994912e+00 7.864335e-01 5.689866e+02 
4.956019e+00 8.549170e-01 9.102982e+02 
4.806963e+00 8.773193e-01 1.456348e+03 
4.597567e+00 8.648223e-01 2.329952e+03 
4.365041e+00 8.289730e-01 3.727594e+03 
4.137814e+00 7.806258e-01 5.963623e+03 
3.936257e+00 7.285505e-01 9.540955e+03 
3.779877e+00 6.802821e-01 1.526418e+04 
3.675142e+00 6.397063e-01 2.442053e+04 
3.622726e+00 6.092290e-01 3.906940e+04 
3.620677e+00 5.905573e-01 6.250552e+04 
3.656640e+00 5.832826e-01 1.000000e+05 


==> anc/TOV-Output-e0-1198.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.558807e-03 1.703535e-11 1.000000e-05 
1.968431e-03 3.430315e-11 1.599859e-05 
2.508095e-03 7.095866e-11 2.559548e-05 
3.143550e-03 1.397123e-10 4.094915e-05 
3.977183e-03 2.829440e-10 6.551286e-05 
5.054784e-03 5.808736e-10 1.048113e-04 
6.338909e-03 1.145558e-09 1.676833e-04 
8.017851e-03 2.318183e-09 2.682696e-04 
1.019494e-02 4.765711e-09 4.291934e-04 
1.308836e-02 1.008392e-08 6.866488e-04 
1.652490e-02 2.029507e-08 1.098541e-03 
2.088433e-02 4.096716e-08 1.757511e-03 
2.632126e-02 8.201533e-08 2.811769e-03 
3.343119e-02 1.680473e-07 4.498433e-03 
4.210239e-02 3.356583e-07 7.196857e-03 
5.367027e-02 6.953128e-07 1.151395e-02 
6.793922e-02 1.410404e-06 1.842070e-02 
8.546340e-02 2.807550e-06 2.947052e-02 
1.085008e-01 5.745048e-06 4.714866e-02 
1.371990e-01 1.161609e-05 7.543120e-02 
1.739550e-01 2.367760e-05 1.206793e-01 
2.198733e-01 4.781635e-05 1.930698e-01 
2.783032e-01 9.697601e-05 3.088844e-01 
3.518101e-01 1.959367e-04 4.941713e-01 
4.443932e-01 3.950241e-04 7.906043e-01 
5.611800e-01 7.958582e-04 1.264855e+00 
7.079972e-01 1.599395e-03 2.023590e+00 
8.919843e-01 3.202304e-03 3.237458e+00 
1.120890e+00 6.366871e-03 5.179475e+00 
1.404131e+00 1.255454e-02 8.286428e+00 
1.751796e+00 2.449786e-02 1.325711e+01 
2.164215e+00 4.654860e-02 2.120951e+01 
2.641350e+00 8.563712e-02 3.393222e+01 
3.169673e+00 1.507040e-01 5.428675e+01 
3.710170e+00 2.484183e-01 8.685114e+01 
4.214451e+00 3.789195e-01 1.389495e+02 
4.620676e+00 5.280756e-01 2.222996e+02 
4.885854e+00 6.720908e-01 3.556480e+02 
4.992310e+00 7.857845e-01 5.689866e+02 
4.952816e+00 8.540458e-01 9.102982e+02 
4.805530e+00 8.770234e-01 1.456348e+03 
4.596248e+00 8.645640e-01 2.329952e+03 
4.361318e+00 8.281093e-01 3.727594e+03 
4.135012e+00 7.800539e-01 5.963623e+03 
3.936806e+00 7.287286e-01 9.540955e+03 
3.780211e+00 6.804021e-01 1.526418e+04 
3.673550e+00 6.394671e-01 2.442053e+04 
3.621091e+00 6.089886e-01 3.906940e+04 
3.616829e+00 5.899264e-01 6.250552e+04 
3.656786e+00 5.833606e-01 1.000000e+05 


==> anc/TOV-Output-e0-1199.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.556127e-03 1.696178e-11 1.000000e-05 
1.959937e-03 3.388930e-11 1.599859e-05 
2.510444e-03 7.121767e-11 2.559548e-05 
3.100722e-03 1.341914e-10 4.094915e-05 
3.925784e-03 2.723425e-10 6.551286e-05 
5.023926e-03 5.707761e-10 1.048113e-04 
6.381232e-03 1.169633e-09 1.676833e-04 
8.099482e-03 2.391707e-09 2.682696e-04 
1.031884e-02 4.945712e-09 4.291934e-04 
1.288396e-02 9.626859e-09 6.866488e-04 
1.639867e-02 1.985010e-08 1.098541e-03 
2.082267e-02 4.063931e-08 1.757511e-03 
2.648031e-02 8.358084e-08 2.811769e-03 
3.341732e-02 1.679782e-07 4.498433e-03 
4.217581e-02 3.376989e-07 7.196857e-03 
5.364664e-02 6.949744e-07 1.151395e-02 
6.759120e-02 1.390000e-06 1.842070e-02 
8.592199e-02 2.855368e-06 2.947052e-02 
1.082448e-01 5.709236e-06 4.714866e-02 
1.374275e-01 1.168397e-05 7.543120e-02 
1.732101e-01 2.339428e-05 1.206793e-01 
2.191184e-01 4.736511e-05 1.930698e-01 
2.777198e-01 9.644790e-05 3.088844e-01 
3.502852e-01 1.935623e-04 4.941713e-01 
4.434230e-01 3.927710e-04 7.906043e-01 
5.599830e-01 7.914396e-04 1.264855e+00 
7.080412e-01 1.601018e-03 2.023590e+00 
8.921226e-01 3.206428e-03 3.237458e+00 
1.120385e+00 6.363514e-03 5.179475e+00 
1.404589e+00 1.257690e-02 8.286428e+00 
1.750363e+00 2.445794e-02 1.325711e+01 
2.161308e+00 4.640081e-02 2.120951e+01 
2.639221e+00 8.549973e-02 3.393222e+01 
3.166325e+00 1.503539e-01 5.428675e+01 
3.705442e+00 2.476954e-01 8.685114e+01 
4.212222e+00 3.785921e-01 1.389495e+02 
4.620937e+00 5.283928e-01 2.222996e+02 
4.883337e+00 6.715272e-01 3.556480e+02 
4.991629e+00 7.857820e-01 5.689866e+02 
4.950729e+00 8.535440e-01 9.102982e+02 
4.805464e+00 8.771540e-01 1.456348e+03 
4.595875e+00 8.645758e-01 2.329952e+03 
4.360539e+00 8.280020e-01 3.727594e+03 
4.133826e+00 7.798551e-01 5.963623e+03 
3.935371e+00 7.284914e-01 9.540955e+03 
3.778861e+00 6.801970e-01 1.526418e+04 
3.671221e+00 6.390934e-01 2.442053e+04 
3.619500e+00 6.087560e-01 3.906940e+04 
3.614806e+00 5.896183e-01 6.250552e+04 
3.654347e+00 5.829718e-01 1.000000e+05 


==> anc/TOV-Output-e0-12.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.591795e-03 4.361599e-12 1.000000e-08 
5.745104e-03 8.542635e-12 1.450829e-08 
7.076514e-03 1.596453e-11 2.104904e-08 
8.293989e-03 2.570328e-11 3.053856e-08 
1.014969e-02 4.710381e-11 4.430621e-08 
1.213036e-02 8.041178e-11 6.428073e-08 
1.493959e-02 1.502152e-10 9.326033e-08 
1.775047e-02 2.519577e-10 1.353048e-07 
2.117306e-02 4.276113e-10 1.963041e-07 
2.630285e-02 8.197972e-10 2.848036e-07 
3.142019e-02 1.397413e-09 4.132012e-07 
3.830915e-02 2.532828e-09 5.994843e-07 
4.645999e-02 4.517889e-09 8.697490e-07 
5.480468e-02 7.415682e-09 1.261857e-06 
6.748928e-02 1.384850e-08 1.830738e-06 
7.982919e-02 2.291835e-08 2.656088e-06 
9.732659e-02 4.153295e-08 3.853529e-06 
1.159996e-01 7.031816e-08 5.590810e-06 
1.409713e-01 1.262091e-07 8.111308e-06 
1.693790e-01 2.189160e-07 1.176812e-05 
2.064405e-01 3.963544e-07 1.707353e-05 
2.481670e-01 6.885437e-07 2.477076e-05 
2.970015e-01 1.180254e-06 3.593814e-05 
3.608252e-01 2.116367e-06 5.214008e-05 
4.322838e-01 3.639221e-06 7.564633e-05 
5.239375e-01 6.479498e-06 1.097499e-04 
6.281326e-01 1.116501e-05 1.592283e-04 
7.568756e-01 1.953358e-05 2.310130e-04 
9.116035e-01 3.412959e-05 3.351603e-04 
1.097058e+00 5.948513e-05 4.862602e-04 
1.327426e+00 1.053805e-04 7.054802e-04 
1.593066e+00 1.821566e-04 1.023531e-03 
1.920925e+00 3.193711e-04 1.484968e-03 
2.315282e+00 5.592489e-04 2.154435e-03 
2.795540e+00 9.845386e-04 3.125716e-03 
3.354259e+00 1.700940e-03 4.534879e-03 
4.043225e+00 2.979696e-03 6.579332e-03 
4.869985e+00 5.208351e-03 9.545485e-03 
5.858712e+00 9.072189e-03 1.384886e-02 
7.040069e+00 1.575107e-02 2.009233e-02 
8.456392e+00 2.732305e-02 2.915053e-02 
1.014640e+01 4.725843e-02 4.229243e-02 
1.214913e+01 8.128359e-02 6.135907e-02 
1.450728e+01 1.387763e-01 8.902151e-02 
1.728093e+01 2.354778e-01 1.291550e-01 
2.045923e+01 3.929665e-01 1.873817e-01 
2.405325e+01 6.437016e-01 2.718588e-01 
2.801364e+01 1.028453e+00 3.944206e-01 
3.222293e+01 1.590194e+00 5.722368e-01 
3.652799e+01 2.367179e+00 8.302176e-01 
4.062323e+01 3.352845e+00 1.204504e+00 
4.421917e+01 4.495006e+00 1.747528e+00 
4.705583e+01 5.691012e+00 2.535364e+00 
4.895052e+01 6.807963e+00 3.678380e+00 
4.981955e+01 7.715500e+00 5.336699e+00 
4.977151e+01 8.351011e+00 7.742637e+00 
4.893695e+01 8.685862e+00 1.123324e+01 
4.758015e+01 8.766593e+00 1.629751e+01 
4.585826e+01 8.630248e+00 2.364489e+01 
4.399469e+01 8.349660e+00 3.430469e+01 
4.218789e+01 7.992886e+00 4.977024e+01 
4.047991e+01 7.588379e+00 7.220809e+01 
3.898785e+01 7.181715e+00 1.047616e+02 
3.777806e+01 6.802265e+00 1.519911e+02 
3.689289e+01 6.471251e+00 2.205131e+02 
3.633717e+01 6.200912e+00 3.199267e+02 
3.612474e+01 6.004127e+00 4.641589e+02 
3.619759e+01 5.880291e+00 6.734151e+02 
3.651424e+01 5.830490e+00 9.770100e+02 
3.699665e+01 5.846655e+00 1.417474e+03 
3.756610e+01 5.916450e+00 2.056512e+03 
3.812253e+01 6.018424e+00 2.983647e+03 
3.864393e+01 6.141839e+00 4.328761e+03 
3.901601e+01 6.254745e+00 6.280291e+03 
3.929252e+01 6.358450e+00 9.111628e+03 
3.942563e+01 6.434682e+00 1.321941e+04 
3.943691e+01 6.481574e+00 1.917910e+04 
3.940664e+01 6.512035e+00 2.782559e+04 
3.928689e+01 6.514055e+00 4.037017e+04 
3.917128e+01 6.506942e+00 5.857021e+04 
3.901814e+01 6.482850e+00 8.497534e+04 
3.887948e+01 6.454145e+00 1.232847e+05 
3.878750e+01 6.429288e+00 1.788650e+05 
3.867875e+01 6.397350e+00 2.595024e+05 
3.861753e+01 6.373288e+00 3.764936e+05 
3.861162e+01 6.360234e+00 5.462277e+05 
3.858393e+01 6.343890e+00 7.924829e+05 
3.859238e+01 6.336780e+00 1.149757e+06 
3.864766e+01 6.341524e+00 1.668101e+06 
3.867469e+01 6.343070e+00 2.420128e+06 
3.869477e+01 6.345513e+00 3.511192e+06 
3.872832e+01 6.352611e+00 5.094138e+06 
3.878297e+01 6.365434e+00 7.390722e+06 
3.879884e+01 6.371278e+00 1.072267e+07 
3.881264e+01 6.377107e+00 1.555676e+07 
3.882296e+01 6.382216e+00 2.257020e+07 
3.879650e+01 6.379505e+00 3.274549e+07 
3.879753e+01 6.381869e+00 4.750810e+07 
3.880162e+01 6.384232e+00 6.892612e+07 
3.878078e+01 6.380886e+00 1.000000e+08 


==> anc/TOV-Output-e0-120.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.965814e-03 5.516575e-11 1.000000e-06 
6.478062e-03 1.224710e-10 1.757511e-06 
8.772846e-03 3.041723e-10 3.088844e-06 
1.164280e-02 7.110020e-10 5.428675e-06 
1.523377e-02 1.592650e-09 9.540955e-06 
1.999170e-02 3.599541e-09 1.676833e-05 
2.706855e-02 8.934975e-09 2.947052e-05 
3.595073e-02 2.093251e-08 5.179475e-05 
4.692534e-02 4.655012e-08 9.102982e-05 
6.233309e-02 1.091076e-07 1.599859e-04 
8.309307e-02 2.584603e-07 2.811769e-04 
1.108265e-01 6.132405e-07 4.941713e-04 
1.468516e-01 1.426718e-06 8.685114e-04 
1.945370e-01 3.316739e-06 1.526418e-03 
2.576847e-01 7.708614e-06 2.682696e-03 
3.420195e-01 1.802486e-05 4.714866e-03 
4.550153e-01 4.244364e-05 8.286428e-03 
6.031672e-01 9.887253e-05 1.456348e-02 
7.993755e-01 2.301778e-04 2.559548e-02 
1.058642e+00 5.347411e-04 4.498433e-02 
1.401325e+00 1.240689e-03 7.906043e-02 
1.854388e+00 2.876807e-03 1.389495e-01 
2.450020e+00 6.641686e-03 2.442053e-01 
3.235279e+00 1.532144e-02 4.291934e-01 
4.246132e+00 3.474899e-02 7.543120e-01 
5.526898e+00 7.706355e-02 1.325711e+00 
7.119906e+00 1.663397e-01 2.329952e+00 
8.992679e+00 3.406612e-01 4.094915e+00 
1.103658e+01 6.469292e-01 7.196857e+00 
1.301259e+01 1.106829e+00 1.264855e+01 
1.460100e+01 1.668319e+00 2.222996e+01 
1.555110e+01 2.206396e+00 3.906940e+01 
1.577312e+01 2.586101e+00 6.866488e+01 
1.540410e+01 2.757688e+00 1.206793e+02 
1.466591e+01 2.746749e+00 2.120951e+02 
1.378119e+01 2.616599e+00 3.727594e+02 
1.293677e+01 2.433667e+00 6.551286e+02 
1.222522e+01 2.239964e+00 1.151395e+03 
1.171868e+01 2.068373e+00 2.023590e+03 
1.146063e+01 1.940690e+00 3.556480e+03 
1.143036e+01 1.864576e+00 6.250552e+03 
1.158890e+01 1.843005e+00 1.098541e+04 
1.184837e+01 1.866287e+00 1.930698e+04 
1.211716e+01 1.916741e+00 3.393222e+04 
1.232721e+01 1.973854e+00 5.963623e+04 
1.244643e+01 2.020909e+00 1.048113e+05 
1.247960e+01 2.050029e+00 1.842070e+05 
1.245338e+01 2.061464e+00 3.237458e+05 
1.239205e+01 2.058408e+00 5.689866e+05 
1.232273e+01 2.047024e+00 1.000000e+06 


==> anc/TOV-Output-e0-121.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.918293e-03 5.404375e-11 1.000000e-06 
6.362069e-03 1.169762e-10 1.757511e-06 
8.664150e-03 2.954474e-10 3.088844e-06 
1.124137e-02 6.452983e-10 5.428675e-06 
1.531963e-02 1.633228e-09 9.540955e-06 
2.028296e-02 3.790499e-09 1.676833e-05 
2.678552e-02 8.729762e-09 2.947052e-05 
3.529382e-02 1.997094e-08 5.179475e-05 
4.723350e-02 4.786884e-08 9.102982e-05 
6.223178e-02 1.094812e-07 1.599859e-04 
8.268345e-02 2.567789e-07 2.811769e-04 
1.099924e-01 6.044939e-07 4.941713e-04 
1.451105e-01 1.388043e-06 8.685114e-04 
1.923993e-01 3.235336e-06 1.526418e-03 
2.566193e-01 7.676830e-06 2.682696e-03 
3.387043e-01 1.765166e-05 4.714866e-03 
4.499225e-01 4.137635e-05 8.286428e-03 
5.966488e-01 9.649899e-05 1.456348e-02 
7.914510e-01 2.252614e-04 2.559548e-02 
1.048690e+00 5.241317e-04 4.498433e-02 
1.391368e+00 1.224538e-03 7.906043e-02 
1.839229e+00 2.830189e-03 1.389495e-01 
2.429320e+00 6.528596e-03 2.442053e-01 
3.206889e+00 1.504556e-02 4.291934e-01 
4.210971e+00 3.417337e-02 7.543120e-01 
5.486253e+00 7.599416e-02 1.325711e+00 
7.068014e+00 1.640506e-01 2.329952e+00 
8.923430e+00 3.355354e-01 4.094915e+00 
1.095550e+01 6.377896e-01 7.196857e+00 
1.292481e+01 1.092950e+00 1.264855e+01 
1.452455e+01 1.653891e+00 2.222996e+01 
1.547657e+01 2.189759e+00 3.906940e+01 
1.570867e+01 2.571098e+00 6.866488e+01 
1.534606e+01 2.744269e+00 1.206793e+02 
1.461546e+01 2.735952e+00 2.120951e+02 
1.373749e+01 2.608274e+00 3.727594e+02 
1.289329e+01 2.426095e+00 6.551286e+02 
1.217878e+01 2.232441e+00 1.151395e+03 
1.168431e+01 2.063623e+00 2.023590e+03 
1.141532e+01 1.934181e+00 3.556480e+03 
1.138359e+01 1.857861e+00 6.250552e+03 
1.153665e+01 1.835154e+00 1.098541e+04 
1.178802e+01 1.856602e+00 1.930698e+04 
1.206100e+01 1.907503e+00 3.393222e+04 
1.227273e+01 1.964684e+00 5.963623e+04 
1.239331e+01 2.011868e+00 1.048113e+05 
1.241985e+01 2.039544e+00 1.842070e+05 
1.239775e+01 2.051877e+00 3.237458e+05 
1.233845e+01 2.049320e+00 5.689866e+05 
1.227513e+01 2.039250e+00 1.000000e+06 


==> anc/TOV-Output-e0-122.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.787964e-03 5.027238e-11 1.000000e-06 
6.363604e-03 1.180283e-10 1.757511e-06 
8.590372e-03 2.903439e-10 3.088844e-06 
1.128673e-02 6.585387e-10 5.428675e-06 
1.503648e-02 1.557096e-09 9.540955e-06 
1.973546e-02 3.520613e-09 1.676833e-05 
2.617749e-02 8.216006e-09 2.947052e-05 
3.528265e-02 2.011687e-08 5.179475e-05 
4.690401e-02 4.726146e-08 9.102982e-05 
6.198245e-02 1.090645e-07 1.599859e-04 
8.205586e-02 2.530502e-07 2.811769e-04 
1.082992e-01 5.817739e-07 4.941713e-04 
1.445030e-01 1.382011e-06 8.685114e-04 
1.909602e-01 3.189422e-06 1.526418e-03 
2.546618e-01 7.564494e-06 2.682696e-03 
3.359372e-01 1.736488e-05 4.714866e-03 
4.478593e-01 4.114693e-05 8.286428e-03 
5.933166e-01 9.567520e-05 1.456348e-02 
7.853857e-01 2.219408e-04 2.559548e-02 
1.038824e+00 5.136875e-04 4.498433e-02 
1.377086e+00 1.197026e-03 7.906043e-02 
1.825705e+00 2.791049e-03 1.389495e-01 
2.412466e+00 6.446305e-03 2.442053e-01 
3.179836e+00 1.478878e-02 4.291934e-01 
4.177908e+00 3.364840e-02 7.543120e-01 
5.439229e+00 7.466296e-02 1.325711e+00 
7.009532e+00 1.613122e-01 2.329952e+00 
8.860808e+00 3.311246e-01 4.094915e+00 
1.088317e+01 6.300706e-01 7.196857e+00 
1.284174e+01 1.080126e+00 1.264855e+01 
1.444551e+01 1.638669e+00 2.222996e+01 
1.540548e+01 2.174183e+00 3.906940e+01 
1.564990e+01 2.557943e+00 6.866488e+01 
1.529218e+01 2.732124e+00 1.206793e+02 
1.456812e+01 2.726008e+00 2.120951e+02 
1.369580e+01 2.600425e+00 3.727594e+02 
1.285335e+01 2.419287e+00 6.551286e+02 
1.213947e+01 2.226329e+00 1.151395e+03 
1.163287e+01 2.055669e+00 2.023590e+03 
1.137506e+01 1.928550e+00 3.556480e+03 
1.133087e+01 1.850073e+00 6.250552e+03 
1.148609e+01 1.827592e+00 1.098541e+04 
1.174357e+01 1.849920e+00 1.930698e+04 
1.200320e+01 1.897921e+00 3.393222e+04 
1.221679e+01 1.955191e+00 5.963623e+04 
1.233658e+01 2.002047e+00 1.048113e+05 
1.236842e+01 2.030786e+00 1.842070e+05 
1.234752e+01 2.043398e+00 3.237458e+05 
1.229233e+01 2.041759e+00 5.689866e+05 
1.222310e+01 2.030540e+00 1.000000e+06 


==> anc/TOV-Output-e0-123.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.662486e-03 4.680311e-11 1.000000e-06 
6.210155e-03 1.105934e-10 1.757511e-06 
8.281318e-03 2.622529e-10 3.088844e-06 
1.116696e-02 6.430243e-10 5.428675e-06 
1.493849e-02 1.539366e-09 9.540955e-06 
1.956144e-02 3.456405e-09 1.676833e-05 
2.618726e-02 8.292627e-09 2.947052e-05 
3.488745e-02 1.960786e-08 5.179475e-05 
4.652794e-02 4.651186e-08 9.102982e-05 
6.104209e-02 1.050294e-07 1.599859e-04 
8.134956e-02 2.485930e-07 2.811769e-04 
1.076541e-01 5.761244e-07 4.941713e-04 
1.436533e-01 1.368903e-06 8.685114e-04 
1.906446e-01 3.199649e-06 1.526418e-03 
2.509540e-01 7.298204e-06 2.682696e-03 
3.338035e-01 1.717573e-05 4.714866e-03 
4.438066e-01 4.036818e-05 8.286428e-03 
5.880558e-01 9.391617e-05 1.456348e-02 
7.778425e-01 2.173742e-04 2.559548e-02 
1.030851e+00 5.060624e-04 4.498433e-02 
1.366404e+00 1.178961e-03 7.906043e-02 
1.809710e+00 2.740592e-03 1.389495e-01 
2.393316e+00 6.345474e-03 2.442053e-01 
3.152528e+00 1.452875e-02 4.291934e-01 
4.142096e+00 3.305777e-02 7.543120e-01 
5.401173e+00 7.369608e-02 1.325711e+00 
6.952540e+00 1.586772e-01 2.329952e+00 
8.800252e+00 3.269281e-01 4.094915e+00 
1.080367e+01 6.211766e-01 7.196857e+00 
1.277213e+01 1.070325e+00 1.264855e+01 
1.435950e+01 1.621410e+00 2.222996e+01 
1.533560e+01 2.158944e+00 3.906940e+01 
1.558871e+01 2.543907e+00 6.866488e+01 
1.524227e+01 2.721197e+00 1.206793e+02 
1.451891e+01 2.715464e+00 2.120951e+02 
1.365364e+01 2.592409e+00 3.727594e+02 
1.281186e+01 2.412092e+00 6.551286e+02 
1.210053e+01 2.220261e+00 1.151395e+03 
1.159319e+01 2.049879e+00 2.023590e+03 
1.132802e+01 1.921691e+00 3.556480e+03 
1.128520e+01 1.843515e+00 6.250552e+03 
1.143389e+01 1.819717e+00 1.098541e+04 
1.168975e+01 1.841440e+00 1.930698e+04 
1.195218e+01 1.889665e+00 3.393222e+04 
1.216538e+01 1.946606e+00 5.963623e+04 
1.228829e+01 1.993969e+00 1.048113e+05 
1.231903e+01 2.022432e+00 1.842070e+05 
1.230228e+01 2.035937e+00 3.237458e+05 
1.224479e+01 2.033877e+00 5.689866e+05 
1.217136e+01 2.021866e+00 1.000000e+06 


==> anc/TOV-Output-e0-124.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.743316e-03 4.968037e-11 1.000000e-06 
6.146510e-03 1.080997e-10 1.757511e-06 
8.458278e-03 2.816985e-10 3.088844e-06 
1.127594e-02 6.674159e-10 5.428675e-06 
1.456910e-02 1.439583e-09 9.540955e-06 
1.978642e-02 3.606119e-09 1.676833e-05 
2.607960e-02 8.257368e-09 2.947052e-05 
3.460640e-02 1.929336e-08 5.179475e-05 
4.582692e-02 4.480238e-08 9.102982e-05 
6.030606e-02 1.020991e-07 1.599859e-04 
8.034297e-02 2.414257e-07 2.811769e-04 
1.073420e-01 5.757704e-07 4.941713e-04 
1.427126e-01 1.353099e-06 8.685114e-04 
1.890604e-01 3.145916e-06 1.526418e-03 
2.508211e-01 7.345856e-06 2.682696e-03 
3.321277e-01 1.705588e-05 4.714866e-03 
4.393074e-01 3.947115e-05 8.286428e-03 
5.842867e-01 9.287067e-05 1.456348e-02 
7.712944e-01 2.136531e-04 2.559548e-02 
1.023505e+00 4.993456e-04 4.498433e-02 
1.358408e+00 1.167790e-03 7.906043e-02 
1.795835e+00 2.699778e-03 1.389495e-01 
2.372338e+00 6.230229e-03 2.442053e-01 
3.132094e+00 1.436315e-02 4.291934e-01 
4.110972e+00 3.257875e-02 7.543120e-01 
5.356910e+00 7.247747e-02 1.325711e+00 
6.901313e+00 1.564282e-01 2.329952e+00 
8.732780e+00 3.219855e-01 4.094915e+00 
1.073747e+01 6.144238e-01 7.196857e+00 
1.268473e+01 1.056482e+00 1.264855e+01 
1.428371e+01 1.607034e+00 2.222996e+01 
1.525784e+01 2.141079e+00 3.906940e+01 
1.551905e+01 2.526954e+00 6.866488e+01 
1.518328e+01 2.707281e+00 1.206793e+02 
1.447500e+01 2.706417e+00 2.120951e+02 
1.361340e+01 2.584848e+00 3.727594e+02 
1.277198e+01 2.405227e+00 6.551286e+02 
1.205801e+01 2.213438e+00 1.151395e+03 
1.155839e+01 2.044976e+00 2.023590e+03 
1.128039e+01 1.914706e+00 3.556480e+03 
1.124222e+01 1.837416e+00 6.250552e+03 
1.139042e+01 1.813409e+00 1.098541e+04 
1.163621e+01 1.833001e+00 1.930698e+04 
1.189946e+01 1.881054e+00 3.393222e+04 
1.211493e+01 1.938199e+00 5.963623e+04 
1.223786e+01 1.985418e+00 1.048113e+05 
1.227400e+01 2.014973e+00 1.842070e+05 
1.225168e+01 2.027330e+00 3.237458e+05 
1.218984e+01 2.024428e+00 5.689866e+05 
1.212326e+01 2.013914e+00 1.000000e+06 


==> anc/TOV-Output-e0-125.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.618457e-03 4.622934e-11 1.000000e-06 
6.317962e-03 1.183472e-10 1.757511e-06 
8.433733e-03 2.815052e-10 3.088844e-06 
1.089799e-02 6.073871e-10 5.428675e-06 
1.462569e-02 1.468169e-09 9.540955e-06 
1.956455e-02 3.514281e-09 1.676833e-05 
2.563529e-02 7.905730e-09 2.947052e-05 
3.394938e-02 1.836212e-08 5.179475e-05 
4.501128e-02 4.279483e-08 9.102982e-05 
6.032957e-02 1.030430e-07 1.599859e-04 
8.047736e-02 2.445959e-07 2.811769e-04 
1.057456e-01 5.549019e-07 4.941713e-04 
1.413838e-01 1.326264e-06 8.685114e-04 
1.862778e-01 3.033310e-06 1.526418e-03 
2.482960e-01 7.183690e-06 2.682696e-03 
3.288928e-01 1.669592e-05 4.714866e-03 
4.361250e-01 3.893098e-05 8.286428e-03 
5.767285e-01 9.003341e-05 1.456348e-02 
7.671069e-01 2.118864e-04 2.559548e-02 
1.015695e+00 4.919345e-04 4.498433e-02 
1.346170e+00 1.145672e-03 7.906043e-02 
1.780665e+00 2.653138e-03 1.389495e-01 
2.354374e+00 6.138747e-03 2.442053e-01 
3.103641e+00 1.408770e-02 4.291934e-01 
4.072927e+00 3.193724e-02 7.543120e-01 
5.318645e+00 7.149881e-02 1.325711e+00 
6.851363e+00 1.542616e-01 2.329952e+00 
8.668990e+00 3.174349e-01 4.094915e+00 
1.066988e+01 6.074263e-01 7.196857e+00 
1.261660e+01 1.046948e+00 1.264855e+01 
1.421208e+01 1.593802e+00 2.222996e+01 
1.519422e+01 2.127761e+00 3.906940e+01 
1.546496e+01 2.515185e+00 6.866488e+01 
1.513922e+01 2.698122e+00 1.206793e+02 
1.443379e+01 2.698113e+00 2.120951e+02 
1.356978e+01 2.576367e+00 3.727594e+02 
1.272970e+01 2.397776e+00 6.551286e+02 
1.201788e+01 2.207069e+00 1.151395e+03 
1.151819e+01 2.039042e+00 2.023590e+03 
1.124044e+01 1.909067e+00 3.556480e+03 
1.119191e+01 1.830002e+00 6.250552e+03 
1.133852e+01 1.805558e+00 1.098541e+04 
1.158254e+01 1.824520e+00 1.930698e+04 
1.184781e+01 1.872637e+00 3.393222e+04 
1.206596e+01 1.930076e+00 5.963623e+04 
1.218527e+01 1.976395e+00 1.048113e+05 
1.222693e+01 2.007058e+00 1.842070e+05 
1.219758e+01 2.017960e+00 3.237458e+05 
1.214257e+01 2.016552e+00 5.689866e+05 
1.207858e+01 2.006640e+00 1.000000e+06 


==> anc/TOV-Output-e0-126.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.504540e-03 4.323533e-11 1.000000e-06 
6.191626e-03 1.122798e-10 1.757511e-06 
8.084489e-03 2.499454e-10 3.088844e-06 
1.093491e-02 6.184906e-10 5.428675e-06 
1.451907e-02 1.447786e-09 9.540955e-06 
1.903145e-02 3.260640e-09 1.676833e-05 
2.564872e-02 7.981499e-09 2.947052e-05 
3.364413e-02 1.801422e-08 5.179475e-05 
4.541383e-02 4.430495e-08 9.102982e-05 
5.966141e-02 1.004544e-07 1.599859e-04 
7.914806e-02 2.345360e-07 2.811769e-04 
1.057427e-01 5.592949e-07 4.941713e-04 
1.396834e-01 1.289217e-06 8.685114e-04 
1.846409e-01 2.977677e-06 1.526418e-03 
2.463611e-01 7.073186e-06 2.682696e-03 
3.259490e-01 1.638160e-05 4.714866e-03 
4.319926e-01 3.813745e-05 8.286428e-03 
5.748676e-01 8.987772e-05 1.456348e-02 
7.590833e-01 2.069494e-04 2.559548e-02 
1.007121e+00 4.834169e-04 4.498433e-02 
1.336729e+00 1.130702e-03 7.906043e-02 
1.768219e+00 2.618641e-03 1.389495e-01 
2.334870e+00 6.035246e-03 2.442053e-01 
3.078037e+00 1.385146e-02 4.291934e-01 
4.044341e+00 3.151736e-02 7.543120e-01 
5.271212e+00 7.015619e-02 1.325711e+00 
6.802249e+00 1.521474e-01 2.329952e+00 
8.609902e+00 3.133770e-01 4.094915e+00 
1.058879e+01 5.982595e-01 7.196857e+00 
1.253229e+01 1.033766e+00 1.264855e+01 
1.413722e+01 1.579604e+00 2.222996e+01 
1.511688e+01 2.109928e+00 3.906940e+01 
1.539921e+01 2.499426e+00 6.866488e+01 
1.508516e+01 2.685679e+00 1.206793e+02 
1.438764e+01 2.688312e+00 2.120951e+02 
1.353285e+01 2.569582e+00 3.727594e+02 
1.269146e+01 2.391215e+00 6.551286e+02 
1.198291e+01 2.201725e+00 1.151395e+03 
1.147642e+01 2.032791e+00 2.023590e+03 
1.119738e+01 1.902856e+00 3.556480e+03 
1.115252e+01 1.824501e+00 6.250552e+03 
1.129111e+01 1.798504e+00 1.098541e+04 
1.154114e+01 1.818346e+00 1.930698e+04 
1.179860e+01 1.864686e+00 3.393222e+04 
1.201742e+01 1.922019e+00 5.963623e+04 
1.213826e+01 1.968516e+00 1.048113e+05 
1.217373e+01 1.997830e+00 1.842070e+05 
1.215736e+01 2.011481e+00 3.237458e+05 
1.209523e+01 2.008637e+00 5.689866e+05 
1.203322e+01 1.999204e+00 1.000000e+06 


==> anc/TOV-Output-e0-127.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.667588e-03 4.848397e-11 1.000000e-06 
6.133506e-03 1.100137e-10 1.757511e-06 
8.239946e-03 2.667434e-10 3.088844e-06 
1.090372e-02 6.180806e-10 5.428675e-06 
1.459569e-02 1.482499e-09 9.540955e-06 
1.883064e-02 3.183583e-09 1.676833e-05 
2.522063e-02 7.648718e-09 2.947052e-05 
3.351051e-02 1.794172e-08 5.179475e-05 
4.504498e-02 4.357728e-08 9.102982e-05 
5.935550e-02 9.970209e-08 1.599859e-04 
7.885473e-02 2.337788e-07 2.811769e-04 
1.040798e-01 5.375538e-07 4.941713e-04 
1.386976e-01 1.272130e-06 8.685114e-04 
1.836780e-01 2.954601e-06 1.526418e-03 
2.446248e-01 6.979647e-06 2.682696e-03 
3.246206e-01 1.631054e-05 4.714866e-03 
4.303177e-01 3.799467e-05 8.286428e-03 
5.693855e-01 8.802392e-05 1.456348e-02 
7.546326e-01 2.049435e-04 2.559548e-02 
1.001363e+00 4.789404e-04 4.498433e-02 
1.325857e+00 1.112087e-03 7.906043e-02 
1.755621e+00 2.583372e-03 1.389495e-01 
2.318571e+00 5.956499e-03 2.442053e-01 
3.057726e+00 1.368620e-02 4.291934e-01 
4.015429e+00 3.108894e-02 7.543120e-01 
5.238461e+00 6.939285e-02 1.325711e+00 
6.747097e+00 1.496371e-01 2.329952e+00 
8.544876e+00 3.086919e-01 4.094915e+00 
1.052924e+01 5.925153e-01 7.196857e+00 
1.246258e+01 1.023821e+00 1.264855e+01 
1.406487e+01 1.566079e+00 2.222996e+01 
1.505449e+01 2.096894e+00 3.906940e+01 
1.533897e+01 2.485464e+00 6.866488e+01 
1.502785e+01 2.672128e+00 1.206793e+02 
1.433435e+01 2.676355e+00 2.120951e+02 
1.349200e+01 2.561739e+00 3.727594e+02 
1.265102e+01 2.384115e+00 6.551286e+02 
1.193789e+01 2.194300e+00 1.151395e+03 
1.143611e+01 2.026788e+00 2.023590e+03 
1.115507e+01 1.896758e+00 3.556480e+03 
1.110431e+01 1.817426e+00 6.250552e+03 
1.124108e+01 1.790962e+00 1.098541e+04 
1.148334e+01 1.809054e+00 1.930698e+04 
1.175035e+01 1.856908e+00 3.393222e+04 
1.196339e+01 1.912817e+00 5.963623e+04 
1.208911e+01 1.960168e+00 1.048113e+05 
1.212524e+01 1.989568e+00 1.842070e+05 
1.210677e+01 2.002802e+00 3.237458e+05 
1.204944e+01 2.001022e+00 5.689866e+05 
1.198162e+01 1.990459e+00 1.000000e+06 


==> anc/TOV-Output-e0-128.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.651731e-03 4.836940e-11 1.000000e-06 
6.036912e-03 1.057235e-10 1.757511e-06 
8.060835e-03 2.516905e-10 3.088844e-06 
1.073101e-02 5.938123e-10 5.428675e-06 
1.442309e-02 1.441791e-09 9.540955e-06 
1.901885e-02 3.305824e-09 1.676833e-05 
2.517978e-02 7.671544e-09 2.947052e-05 
3.360504e-02 1.823644e-08 5.179475e-05 
4.425030e-02 4.163666e-08 9.102982e-05 
5.891671e-02 9.827498e-08 1.599859e-04 
7.761785e-02 2.247051e-07 2.811769e-04 
1.039090e-01 5.391236e-07 4.941713e-04 
1.377810e-01 1.256893e-06 8.685114e-04 
1.829670e-01 2.943416e-06 1.526418e-03 
2.416108e-01 6.777779e-06 2.682696e-03 
3.216040e-01 1.598493e-05 4.714866e-03 
4.255521e-01 3.703562e-05 8.286428e-03 
5.658533e-01 8.707602e-05 1.456348e-02 
7.477443e-01 2.009522e-04 2.559548e-02 
9.901401e-01 4.666637e-04 4.498433e-02 
1.314038e+00 1.091132e-03 7.906043e-02 
1.741731e+00 2.542379e-03 1.389495e-01 
2.296929e+00 5.836809e-03 2.442053e-01 
3.030948e+00 1.343447e-02 4.291934e-01 
3.980967e+00 3.053283e-02 7.543120e-01 
5.198973e+00 6.836307e-02 1.325711e+00 
6.698220e+00 1.475366e-01 2.329952e+00 
8.485813e+00 3.046284e-01 4.094915e+00 
1.045567e+01 5.845342e-01 7.196857e+00 
1.239431e+01 1.014166e+00 1.264855e+01 
1.398392e+01 1.550084e+00 2.222996e+01 
1.498537e+01 2.081624e+00 3.906940e+01 
1.527789e+01 2.471158e+00 6.866488e+01 
1.497624e+01 2.660361e+00 1.206793e+02 
1.429220e+01 2.667630e+00 2.120951e+02 
1.344265e+01 2.551636e+00 3.727594e+02 
1.261169e+01 2.377235e+00 6.551286e+02 
1.190058e+01 2.188422e+00 1.151395e+03 
1.138990e+01 2.019658e+00 2.023590e+03 
1.111738e+01 1.891463e+00 3.556480e+03 
1.105969e+01 1.810968e+00 6.250552e+03 
1.119813e+01 1.784686e+00 1.098541e+04 
1.143902e+01 1.802294e+00 1.930698e+04 
1.170634e+01 1.849950e+00 3.393222e+04 
1.191111e+01 1.903955e+00 5.963623e+04 
1.204081e+01 1.951974e+00 1.048113e+05 
1.208417e+01 1.982848e+00 1.842070e+05 
1.206142e+01 1.995199e+00 3.237458e+05 
1.199990e+01 1.992602e+00 5.689866e+05 
1.193969e+01 1.983682e+00 1.000000e+06 


==> anc/TOV-Output-e0-129.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.474711e-03 4.339118e-11 1.000000e-06 
6.016883e-03 1.054924e-10 1.757511e-06 
8.012224e-03 2.490955e-10 3.088844e-06 
1.048596e-02 5.583818e-10 5.428675e-06 
1.408152e-02 1.352246e-09 9.540955e-06 
1.881810e-02 3.227258e-09 1.676833e-05 
2.512654e-02 7.682540e-09 2.947052e-05 
3.287279e-02 1.720349e-08 5.179475e-05 
4.385638e-02 4.085125e-08 9.102982e-05 
5.834139e-02 9.616956e-08 1.599859e-04 
7.774688e-02 2.275919e-07 2.811769e-04 
1.034575e-01 5.362845e-07 4.941713e-04 
1.370445e-01 1.246507e-06 8.685114e-04 
1.805820e-01 2.851916e-06 1.526418e-03 
2.404590e-01 6.733499e-06 2.682696e-03 
3.185481e-01 1.565494e-05 4.714866e-03 
4.230740e-01 3.667665e-05 8.286428e-03 
5.605803e-01 8.532575e-05 1.456348e-02 
7.424378e-01 1.982404e-04 2.559548e-02 
9.832323e-01 4.605326e-04 4.498433e-02 
1.305382e+00 1.078057e-03 7.906043e-02 
1.723950e+00 2.484564e-03 1.389495e-01 
2.281000e+00 5.760739e-03 2.442053e-01 
3.005988e+00 1.320736e-02 4.291934e-01 
3.955871e+00 3.019062e-02 7.543120e-01 
5.161297e+00 6.740327e-02 1.325711e+00 
6.650214e+00 1.454907e-01 2.329952e+00 
8.430566e+00 3.009548e-01 4.094915e+00 
1.038528e+01 5.770505e-01 7.196857e+00 
1.231332e+01 1.001672e+00 1.264855e+01 
1.391465e+01 1.537348e+00 2.222996e+01 
1.492205e+01 2.068179e+00 3.906940e+01 
1.521979e+01 2.457799e+00 6.866488e+01 
1.492592e+01 2.648956e+00 1.206793e+02 
1.424487e+01 2.657327e+00 2.120951e+02 
1.341004e+01 2.545859e+00 3.727594e+02 
1.257503e+01 2.370934e+00 6.551286e+02 
1.186302e+01 2.182465e+00 1.151395e+03 
1.135709e+01 2.015014e+00 2.023590e+03 
1.107690e+01 1.885655e+00 3.556480e+03 
1.101442e+01 1.804379e+00 6.250552e+03 
1.114974e+01 1.777411e+00 1.098541e+04 
1.139255e+01 1.795115e+00 1.930698e+04 
1.165862e+01 1.842243e+00 3.393222e+04 
1.186155e+01 1.895632e+00 5.963623e+04 
1.198909e+01 1.943046e+00 1.048113e+05 
1.203198e+01 1.973763e+00 1.842070e+05 
1.200973e+01 1.986240e+00 3.237458e+05 
1.195461e+01 1.985043e+00 5.689866e+05 
1.189596e+01 1.976512e+00 1.000000e+06 


==> anc/TOV-Output-e0-13.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.495068e-03 4.432706e-12 1.000000e-08 
5.214121e-03 6.918367e-12 1.450829e-08 
6.404648e-03 1.282172e-11 2.104904e-08 
8.039626e-03 2.536108e-11 3.053856e-08 
9.161932e-03 3.753371e-11 4.430621e-08 
1.154998e-02 7.519755e-11 6.428073e-08 
1.374888e-02 1.268417e-10 9.326033e-08 
1.630355e-02 2.114984e-10 1.353048e-07 
2.031959e-02 4.094537e-10 1.963041e-07 
2.378614e-02 6.567985e-10 2.848036e-07 
2.898901e-02 1.188941e-09 4.132012e-07 
3.557980e-02 2.198218e-09 5.994843e-07 
4.178789e-02 3.561324e-09 8.697490e-07 
5.157647e-02 6.695995e-09 1.261857e-06 
6.211273e-02 1.169505e-08 1.830738e-06 
7.438304e-02 2.008547e-08 2.656088e-06 
8.959868e-02 3.510470e-08 3.853529e-06 
1.083254e-01 6.203710e-08 5.590810e-06 
1.306375e-01 1.088088e-07 8.111308e-06 
1.573396e-01 1.900968e-07 1.176812e-05 
1.907340e-01 3.386455e-07 1.707353e-05 
2.298775e-01 5.928582e-07 2.477076e-05 
2.751275e-01 1.016397e-06 3.593814e-05 
3.312250e-01 1.773503e-06 5.214008e-05 
3.988233e-01 3.096028e-06 7.564633e-05 
4.805333e-01 5.415458e-06 1.097499e-04 
5.818029e-01 9.611571e-06 1.592283e-04 
7.013748e-01 1.683915e-05 2.310130e-04 
8.395526e-01 2.888138e-05 3.351603e-04 
1.011997e+00 5.058451e-05 4.862602e-04 
1.226271e+00 9.000131e-05 7.054802e-04 
1.476636e+00 1.571529e-04 1.023531e-03 
1.772039e+00 2.716072e-04 1.484968e-03 
2.134681e+00 4.748403e-04 2.154435e-03 
2.570690e+00 8.293499e-04 3.125716e-03 
3.094729e+00 1.447151e-03 4.534879e-03 
3.734855e+00 2.544188e-03 6.579332e-03 
4.489123e+00 4.419100e-03 9.545485e-03 
5.412211e+00 7.747198e-03 1.384886e-02 
6.492970e+00 1.338466e-02 2.009233e-02 
7.803635e+00 2.325587e-02 2.915053e-02 
9.367856e+00 4.027998e-02 4.229243e-02 
1.122974e+01 6.950812e-02 6.135907e-02 
1.341924e+01 1.189077e-01 8.902151e-02 
1.600448e+01 2.024465e-01 1.291550e-01 
1.894893e+01 3.377713e-01 1.873817e-01 
2.233577e+01 5.572794e-01 2.718588e-01 
2.608759e+01 8.972408e-01 3.944206e-01 
3.007491e+01 1.395267e+00 5.722368e-01 
3.422395e+01 2.097977e+00 8.302176e-01 
3.820308e+01 3.000014e+00 1.204504e+00 
4.180578e+01 4.076967e+00 1.747528e+00 
4.471876e+01 5.229292e+00 2.535364e+00 
4.674227e+01 6.330047e+00 3.678380e+00 
4.778291e+01 7.252104e+00 5.336699e+00 
4.789453e+01 7.915176e+00 7.742637e+00 
4.725413e+01 8.302860e+00 1.123324e+01 
4.602153e+01 8.422928e+00 1.629751e+01 
4.442149e+01 8.330454e+00 2.364489e+01 
4.265865e+01 8.089230e+00 3.430469e+01 
4.089683e+01 7.757245e+00 4.977024e+01 
3.921161e+01 7.371449e+00 7.220809e+01 
3.773416e+01 6.980248e+00 1.047616e+02 
3.652371e+01 6.611070e+00 1.519911e+02 
3.561325e+01 6.283358e+00 2.205131e+02 
3.499762e+01 6.007692e+00 3.199267e+02 
3.471324e+01 5.800976e+00 4.641589e+02 
3.472921e+01 5.667052e+00 6.734151e+02 
3.499800e+01 5.605962e+00 9.770100e+02 
3.544082e+01 5.610026e+00 1.417474e+03 
3.596530e+01 5.665171e+00 2.056512e+03 
3.652393e+01 5.761036e+00 2.983647e+03 
3.702305e+01 5.874050e+00 4.328761e+03 
3.741629e+01 5.986497e+00 6.280291e+03 
3.768528e+01 6.085329e+00 9.111628e+03 
3.784990e+01 6.166302e+00 1.321941e+04 
3.789756e+01 6.220264e+00 1.917910e+04 
3.786553e+01 6.250719e+00 2.782559e+04 
3.777875e+01 6.260655e+00 4.037017e+04 
3.765399e+01 6.253000e+00 5.857021e+04 
3.751778e+01 6.233909e+00 8.497534e+04 
3.740071e+01 6.211062e+00 1.232847e+05 
3.728740e+01 6.183087e+00 1.788650e+05 
3.720219e+01 6.156900e+00 2.595024e+05 
3.711936e+01 6.129134e+00 3.764936e+05 
3.710362e+01 6.114481e+00 5.462277e+05 
3.707107e+01 6.097266e+00 7.924829e+05 
3.708305e+01 6.090763e+00 1.149757e+06 
3.711138e+01 6.089804e+00 1.668101e+06 
3.713150e+01 6.089592e+00 2.420128e+06 
3.719278e+01 6.099991e+00 3.511192e+06 
3.722456e+01 6.106365e+00 5.094138e+06 
3.724919e+01 6.112768e+00 7.390722e+06 
3.727253e+01 6.119884e+00 1.072267e+07 
3.727034e+01 6.122290e+00 1.555676e+07 
3.727499e+01 6.126156e+00 2.257020e+07 
3.728566e+01 6.130993e+00 3.274549e+07 
3.727415e+01 6.130837e+00 4.750810e+07 
3.726388e+01 6.130347e+00 6.892612e+07 
3.727174e+01 6.132938e+00 1.000000e+08 


==> anc/TOV-Output-e0-130.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.515938e-03 4.494737e-11 1.000000e-06 
5.926803e-03 1.016065e-10 1.757511e-06 
8.115655e-03 2.608741e-10 3.088844e-06 
1.037643e-02 5.452606e-10 5.428675e-06 
1.426992e-02 1.418158e-09 9.540955e-06 
1.846582e-02 3.073024e-09 1.676833e-05 
2.460059e-02 7.266023e-09 2.947052e-05 
3.312468e-02 1.773844e-08 5.179475e-05 
4.387394e-02 4.121739e-08 9.102982e-05 
5.788884e-02 9.467723e-08 1.599859e-04 
7.691568e-02 2.220783e-07 2.811769e-04 
1.025962e-01 5.270551e-07 4.941713e-04 
1.361452e-01 1.231604e-06 8.685114e-04 
1.798867e-01 2.840951e-06 1.526418e-03 
2.383327e-01 6.607271e-06 2.682696e-03 
3.156791e-01 1.535385e-05 4.714866e-03 
4.187078e-01 3.582842e-05 8.286428e-03 
5.551794e-01 8.352568e-05 1.456348e-02 
7.372625e-01 1.956280e-04 2.559548e-02 
9.782407e-01 4.570671e-04 4.498433e-02 
1.295181e+00 1.061138e-03 7.906043e-02 
1.715254e+00 2.466076e-03 1.389495e-01 
2.262945e+00 5.668541e-03 2.442053e-01 
2.987345e+00 1.306302e-02 4.291934e-01 
3.921640e+00 2.964078e-02 7.543120e-01 
5.120526e+00 6.632378e-02 1.325711e+00 
6.603162e+00 1.435044e-01 2.329952e+00 
8.372305e+00 2.969641e-01 4.094915e+00 
1.032220e+01 5.707023e-01 7.196857e+00 
1.224083e+01 9.910403e-01 1.264855e+01 
1.384210e+01 1.523651e+00 2.222996e+01 
1.484763e+01 2.051094e+00 3.906940e+01 
1.515918e+01 2.443539e+00 6.866488e+01 
1.487632e+01 2.637731e+00 1.206793e+02 
1.420956e+01 2.650530e+00 2.120951e+02 
1.336249e+01 2.536139e+00 3.727594e+02 
1.253272e+01 2.363301e+00 6.551286e+02 
1.183387e+01 2.178207e+00 1.151395e+03 
1.131444e+01 2.008504e+00 2.023590e+03 
1.103089e+01 1.878840e+00 3.556480e+03 
1.097348e+01 1.798538e+00 6.250552e+03 
1.110114e+01 1.770083e+00 1.098541e+04 
1.134061e+01 1.786889e+00 1.930698e+04 
1.160546e+01 1.833444e+00 3.393222e+04 
1.181469e+01 1.887844e+00 5.963623e+04 
1.194219e+01 1.935106e+00 1.048113e+05 
1.199070e+01 1.966954e+00 1.842070e+05 
1.197185e+01 1.980159e+00 3.237458e+05 
1.191724e+01 1.979110e+00 5.689866e+05 
1.184746e+01 1.968338e+00 1.000000e+06 


==> anc/TOV-Output-e0-131.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.460142e-03 4.363493e-11 1.000000e-06 
5.907115e-03 1.013711e-10 1.757511e-06 
7.844234e-03 2.373776e-10 3.088844e-06 
1.046311e-02 5.633407e-10 5.428675e-06 
1.375629e-02 1.280242e-09 9.540955e-06 
1.870980e-02 3.221039e-09 1.676833e-05 
2.439861e-02 7.143046e-09 2.947052e-05 
3.287205e-02 1.746903e-08 5.179475e-05 
4.323523e-02 3.974677e-08 9.102982e-05 
5.779498e-02 9.494220e-08 1.599859e-04 
7.661173e-02 2.211440e-07 2.811769e-04 
1.015035e-01 5.143197e-07 4.941713e-04 
1.348730e-01 1.206611e-06 8.685114e-04 
1.787719e-01 2.809907e-06 1.526418e-03 
2.372063e-01 6.564140e-06 2.682696e-03 
3.144292e-01 1.528889e-05 4.714866e-03 
4.154003e-01 3.525515e-05 8.286428e-03 
5.528718e-01 8.312283e-05 1.456348e-02 
7.308404e-01 1.920259e-04 2.559548e-02 
9.681689e-01 4.465027e-04 4.498433e-02 
1.284119e+00 1.042133e-03 7.906043e-02 
1.700212e+00 2.420227e-03 1.389495e-01 
2.248044e+00 5.599917e-03 2.442053e-01 
2.966083e+00 1.288398e-02 4.291934e-01 
3.889731e+00 2.914447e-02 7.543120e-01 
5.081131e+00 6.529810e-02 1.325711e+00 
6.562227e+00 1.419049e-01 2.329952e+00 
8.316472e+00 2.932183e-01 4.094915e+00 
1.025495e+01 5.636905e-01 7.196857e+00 
1.217646e+01 9.821645e-01 1.264855e+01 
1.377327e+01 1.510962e+00 2.222996e+01 
1.478225e+01 2.036881e+00 3.906940e+01 
1.510102e+01 2.430049e+00 6.866488e+01 
1.483242e+01 2.628305e+00 1.206793e+02 
1.416420e+01 2.640715e+00 2.120951e+02 
1.332339e+01 2.528588e+00 3.727594e+02 
1.250217e+01 2.358344e+00 6.551286e+02 
1.179137e+01 2.171185e+00 1.151395e+03 
1.127917e+01 2.003357e+00 2.023590e+03 
1.099568e+01 1.873933e+00 3.556480e+03 
1.092745e+01 1.791784e+00 6.250552e+03 
1.105334e+01 1.762888e+00 1.098541e+04 
1.129381e+01 1.779618e+00 1.930698e+04 
1.155752e+01 1.825663e+00 3.393222e+04 
1.176850e+01 1.880176e+00 5.963623e+04 
1.189404e+01 1.926885e+00 1.048113e+05 
1.193968e+01 1.958074e+00 1.842070e+05 
1.192349e+01 1.971858e+00 3.237458e+05 
1.187287e+01 1.971699e+00 5.689866e+05 
1.180202e+01 1.960773e+00 1.000000e+06 


==> anc/TOV-Output-e0-132.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.527547e-03 4.599174e-11 1.000000e-06 
5.836289e-03 9.851475e-11 1.757511e-06 
7.711890e-03 2.272863e-10 3.088844e-06 
1.028866e-02 5.397177e-10 5.428675e-06 
1.370320e-02 1.275138e-09 9.540955e-06 
1.832403e-02 3.048976e-09 1.676833e-05 
2.429620e-02 7.107326e-09 2.947052e-05 
3.224756e-02 1.661812e-08 5.179475e-05 
4.288389e-02 3.908174e-08 9.102982e-05 
5.727219e-02 9.309423e-08 1.599859e-04 
7.556842e-02 2.138518e-07 2.811769e-04 
1.011283e-01 5.125207e-07 4.941713e-04 
1.332423e-01 1.172252e-06 8.685114e-04 
1.765378e-01 2.726530e-06 1.526418e-03 
2.343185e-01 6.375608e-06 2.682696e-03 
3.116566e-01 1.500164e-05 4.714866e-03 
4.132235e-01 3.496869e-05 8.286428e-03 
5.474203e-01 8.130406e-05 1.456348e-02 
7.249879e-01 1.888802e-04 2.559548e-02 
9.629169e-01 4.426263e-04 4.498433e-02 
1.275169e+00 1.028276e-03 7.906043e-02 
1.688457e+00 2.388441e-03 1.389495e-01 
2.231524e+00 5.519077e-03 2.442053e-01 
2.942754e+00 1.267809e-02 4.291934e-01 
3.862290e+00 2.874808e-02 7.543120e-01 
5.044684e+00 6.438473e-02 1.325711e+00 
6.507694e+00 1.394417e-01 2.329952e+00 
8.259546e+00 2.893568e-01 4.094915e+00 
1.018422e+01 5.561365e-01 7.196857e+00 
1.209645e+01 9.698502e-01 1.264855e+01 
1.370043e+01 1.497115e+00 2.222996e+01 
1.471862e+01 2.023187e+00 3.906940e+01 
1.504524e+01 2.417307e+00 6.866488e+01 
1.477546e+01 2.614585e+00 1.206793e+02 
1.411778e+01 2.630537e+00 2.120951e+02 
1.328882e+01 2.522189e+00 3.727594e+02 
1.245700e+01 2.349981e+00 6.551286e+02 
1.175848e+01 2.166108e+00 1.151395e+03 
1.124504e+01 1.998404e+00 2.023590e+03 
1.095060e+01 1.867247e+00 3.556480e+03 
1.089362e+01 1.787170e+00 6.250552e+03 
1.101330e+01 1.757079e+00 1.098541e+04 
1.124888e+01 1.772686e+00 1.930698e+04 
1.151414e+01 1.818763e+00 3.393222e+04 
1.172569e+01 1.873178e+00 5.963623e+04 
1.185001e+01 1.919504e+00 1.048113e+05 
1.189207e+01 1.949889e+00 1.842070e+05 
1.187779e+01 1.964091e+00 3.237458e+05 
1.182465e+01 1.963465e+00 5.689866e+05 
1.175834e+01 1.953549e+00 1.000000e+06 


==> anc/TOV-Output-e0-133.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.371345e-03 4.170746e-11 1.000000e-06 
5.695589e-03 9.225386e-11 1.757511e-06 
7.861345e-03 2.425823e-10 3.088844e-06 
1.031878e-02 5.485967e-10 5.428675e-06 
1.353386e-02 1.237751e-09 9.540955e-06 
1.807833e-02 2.950148e-09 1.676833e-05 
2.439215e-02 7.246346e-09 2.947052e-05 
3.200653e-02 1.637135e-08 5.179475e-05 
4.261594e-02 3.864428e-08 9.102982e-05 
5.697007e-02 9.232288e-08 1.599859e-04 
7.514227e-02 2.118472e-07 2.811769e-04 
9.933871e-02 4.894700e-07 4.941713e-04 
1.329347e-01 1.172970e-06 8.685114e-04 
1.748868e-01 2.670828e-06 1.526418e-03 
2.322928e-01 6.258740e-06 2.682696e-03 
3.090644e-01 1.474126e-05 4.714866e-03 
4.103910e-01 3.451398e-05 8.286428e-03 
5.429702e-01 7.993832e-05 1.456348e-02 
7.218846e-01 1.878769e-04 2.559548e-02 
9.530857e-01 4.324585e-04 4.498433e-02 
1.263447e+00 1.007754e-03 7.906043e-02 
1.675448e+00 2.351317e-03 1.389495e-01 
2.214758e+00 5.436399e-03 2.442053e-01 
2.921287e+00 1.249623e-02 4.291934e-01 
3.834721e+00 2.834843e-02 7.543120e-01 
5.011344e+00 6.358771e-02 1.325711e+00 
6.468816e+00 1.379650e-01 2.329952e+00 
8.198046e+00 2.850321e-01 4.094915e+00 
1.011973e+01 5.495404e-01 7.196857e+00 
1.203041e+01 9.605633e-01 1.264855e+01 
1.363564e+01 1.485479e+00 2.222996e+01 
1.465166e+01 2.008370e+00 3.906940e+01 
1.499024e+01 2.404775e+00 6.866488e+01 
1.472685e+01 2.603527e+00 1.206793e+02 
1.407564e+01 2.621586e+00 2.120951e+02 
1.324535e+01 2.513414e+00 3.727594e+02 
1.242832e+01 2.345399e+00 6.551286e+02 
1.171819e+01 2.159484e+00 1.151395e+03 
1.120815e+01 1.992911e+00 2.023590e+03 
1.091465e+01 1.862174e+00 3.556480e+03 
1.085158e+01 1.781089e+00 6.250552e+03 
1.096715e+01 1.750153e+00 1.098541e+04 
1.120870e+01 1.766635e+00 1.930698e+04 
1.146866e+01 1.811436e+00 3.393222e+04 
1.168040e+01 1.865659e+00 5.963623e+04 
1.180619e+01 1.912147e+00 1.048113e+05 
1.184849e+01 1.942533e+00 1.842070e+05 
1.183486e+01 1.956885e+00 3.237458e+05 
1.178215e+01 1.956401e+00 5.689866e+05 
1.171878e+01 1.947150e+00 1.000000e+06 


==> anc/TOV-Output-e0-134.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.366186e-03 4.187244e-11 1.000000e-06 
5.770164e-03 9.664649e-11 1.757511e-06 
7.800391e-03 2.387651e-10 3.088844e-06 
1.043091e-02 5.709368e-10 5.428675e-06 
1.377991e-02 1.316319e-09 9.540955e-06 
1.810039e-02 2.983224e-09 1.676833e-05 
2.393888e-02 6.901342e-09 2.947052e-05 
3.163728e-02 1.593012e-08 5.179475e-05 
4.267536e-02 3.909791e-08 9.102982e-05 
5.636111e-02 9.006601e-08 1.599859e-04 
7.414759e-02 2.050756e-07 2.811769e-04 
9.926783e-02 4.920953e-07 4.941713e-04 
1.320692e-01 1.158857e-06 8.685114e-04 
1.738738e-01 2.644417e-06 1.526418e-03 
2.306931e-01 6.176414e-06 2.682696e-03 
3.070877e-01 1.456894e-05 4.714866e-03 
4.078141e-01 3.412251e-05 8.286428e-03 
5.393501e-01 7.893903e-05 1.456348e-02 
7.135513e-01 1.828097e-04 2.559548e-02 
9.484986e-01 4.294465e-04 4.498433e-02 
1.256183e+00 9.979110e-04 7.906043e-02 
1.661854e+00 2.311785e-03 1.389495e-01 
2.197707e+00 5.351660e-03 2.442053e-01 
2.895761e+00 1.226287e-02 4.291934e-01 
3.805844e+00 2.791992e-02 7.543120e-01 
4.974286e+00 6.265003e-02 1.325711e+00 
6.415691e+00 1.355953e-01 2.329952e+00 
8.149385e+00 2.819975e-01 4.094915e+00 
1.005438e+01 5.428056e-01 7.196857e+00 
1.196093e+01 9.505090e-01 1.264855e+01 
1.356410e+01 1.471931e+00 2.222996e+01 
1.459082e+01 1.995479e+00 3.906940e+01 
1.493185e+01 2.391049e+00 6.866488e+01 
1.467720e+01 2.592078e+00 1.206793e+02 
1.403108e+01 2.611868e+00 2.120951e+02 
1.320935e+01 2.506566e+00 3.727594e+02 
1.238907e+01 2.338341e+00 6.551286e+02 
1.168825e+01 2.154969e+00 1.151395e+03 
1.116694e+01 1.986582e+00 2.023590e+03 
1.087361e+01 1.856174e+00 3.556480e+03 
1.080281e+01 1.773806e+00 6.250552e+03 
1.092398e+01 1.743753e+00 1.098541e+04 
1.115971e+01 1.758911e+00 1.930698e+04 
1.141760e+01 1.802994e+00 3.393222e+04 
1.162990e+01 1.857057e+00 5.963623e+04 
1.175587e+01 1.903415e+00 1.048113e+05 
1.180815e+01 1.935838e+00 1.842070e+05 
1.178575e+01 1.948361e+00 3.237458e+05 
1.174000e+01 1.949386e+00 5.689866e+05 
1.167097e+01 1.939035e+00 1.000000e+06 


==> anc/TOV-Output-e0-135.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.434464e-03 4.419509e-11 1.000000e-06 
5.869893e-03 1.025041e-10 1.757511e-06 
7.618955e-03 2.241490e-10 3.088844e-06 
1.016879e-02 5.329153e-10 5.428675e-06 
1.332459e-02 1.198982e-09 9.540955e-06 
1.786797e-02 2.891188e-09 1.676833e-05 
2.388857e-02 6.909096e-09 2.947052e-05 
3.143667e-02 1.574565e-08 5.179475e-05 
4.207371e-02 3.774708e-08 9.102982e-05 
5.613324e-02 8.964202e-08 1.599859e-04 
7.363207e-02 2.023266e-07 2.811769e-04 
9.845509e-02 4.836900e-07 4.941713e-04 
1.309797e-01 1.138850e-06 8.685114e-04 
1.724432e-01 2.598932e-06 1.526418e-03 
2.286429e-01 6.058071e-06 2.682696e-03 
3.038867e-01 1.422344e-05 4.714866e-03 
4.043043e-01 3.349719e-05 8.286428e-03 
5.355022e-01 7.783802e-05 1.456348e-02 
7.107768e-01 1.820332e-04 2.559548e-02 
9.388392e-01 4.195675e-04 4.498433e-02 
1.243948e+00 9.762658e-04 7.906043e-02 
1.649638e+00 2.278028e-03 1.389495e-01 
2.179470e+00 5.258435e-03 2.442053e-01 
2.874931e+00 1.208932e-02 4.291934e-01 
3.783218e+00 2.762749e-02 7.543120e-01 
4.938621e+00 6.176439e-02 1.325711e+00 
6.376355e+00 1.340834e-01 2.329952e+00 
8.091232e+00 2.780075e-01 4.094915e+00 
9.991318e+00 5.364138e-01 7.196857e+00 
1.189455e+01 9.411061e-01 1.264855e+01 
1.349274e+01 1.458401e+00 2.222996e+01 
1.452713e+01 1.981624e+00 3.906940e+01 
1.488056e+01 2.379662e+00 6.866488e+01 
1.463563e+01 2.583212e+00 1.206793e+02 
1.398789e+01 2.602515e+00 2.120951e+02 
1.317174e+01 2.499261e+00 3.727594e+02 
1.235416e+01 2.332260e+00 6.551286e+02 
1.164809e+01 2.148320e+00 1.151395e+03 
1.113608e+01 1.982184e+00 2.023590e+03 
1.083519e+01 1.850623e+00 3.556480e+03 
1.076620e+01 1.768655e+00 6.250552e+03 
1.088018e+01 1.737227e+00 1.098541e+04 
1.111183e+01 1.751385e+00 1.930698e+04 
1.137024e+01 1.795266e+00 3.393222e+04 
1.158546e+01 1.849676e+00 5.963623e+04 
1.171857e+01 1.897383e+00 1.048113e+05 
1.175710e+01 1.926868e+00 1.842070e+05 
1.174616e+01 1.941816e+00 3.237458e+05 
1.169432e+01 1.941619e+00 5.689866e+05 
1.163423e+01 1.933178e+00 1.000000e+06 


==> anc/TOV-Output-e0-136.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.291620e-03 4.035705e-11 1.000000e-06 
5.775119e-03 9.834191e-11 1.757511e-06 
7.588732e-03 2.231328e-10 3.088844e-06 
1.028258e-02 5.550890e-10 5.428675e-06 
1.328314e-02 1.196625e-09 9.540955e-06 
1.800153e-02 2.978405e-09 1.676833e-05 
2.370519e-02 6.801211e-09 2.947052e-05 
3.130022e-02 1.565662e-08 5.179475e-05 
4.209894e-02 3.809516e-08 9.102982e-05 
5.497087e-02 8.481139e-08 1.599859e-04 
7.354455e-02 2.030993e-07 2.811769e-04 
9.803663e-02 4.810861e-07 4.941713e-04 
1.291960e-01 1.101048e-06 8.685114e-04 
1.717719e-01 2.587725e-06 1.526418e-03 
2.279648e-01 6.048809e-06 2.682696e-03 
3.022518e-01 1.409876e-05 4.714866e-03 
4.006176e-01 3.283057e-05 8.286428e-03 
5.320633e-01 7.691349e-05 1.456348e-02 
7.043957e-01 1.784867e-04 2.559548e-02 
9.341906e-01 4.164255e-04 4.498433e-02 
1.235266e+00 9.630426e-04 7.906043e-02 
1.639694e+00 2.253623e-03 1.389495e-01 
2.166097e+00 5.200345e-03 2.442053e-01 
2.853451e+00 1.190761e-02 4.291934e-01 
3.752156e+00 2.715142e-02 7.543120e-01 
4.897541e+00 6.067953e-02 1.325711e+00 
6.334346e+00 1.324026e-01 2.329952e+00 
8.035124e+00 2.742221e-01 4.094915e+00 
9.930705e+00 5.303844e-01 7.196857e+00 
1.182376e+01 9.307365e-01 1.264855e+01 
1.343161e+01 1.447674e+00 2.222996e+01 
1.447009e+01 1.969859e+00 3.906940e+01 
1.482184e+01 2.365722e+00 6.866488e+01 
1.458330e+01 2.570792e+00 1.206793e+02 
1.394811e+01 2.594133e+00 2.120951e+02 
1.313619e+01 2.492463e+00 3.727594e+02 
1.232196e+01 2.326777e+00 6.551286e+02 
1.161469e+01 2.143042e+00 1.151395e+03 
1.109692e+01 1.976201e+00 2.023590e+03 
1.080046e+01 1.845718e+00 3.556480e+03 
1.072488e+01 1.762659e+00 6.250552e+03 
1.083741e+01 1.730871e+00 1.098541e+04 
1.106790e+01 1.744588e+00 1.930698e+04 
1.132380e+01 1.787705e+00 3.393222e+04 
1.154069e+01 1.842212e+00 5.963623e+04 
1.167164e+01 1.889321e+00 1.048113e+05 
1.171950e+01 1.920712e+00 1.842070e+05 
1.170526e+01 1.934976e+00 3.237458e+05 
1.164927e+01 1.933962e+00 5.689866e+05 
1.158498e+01 1.924724e+00 1.000000e+06 


==> anc/TOV-Output-e0-137.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.341506e-03 4.208803e-11 1.000000e-06 
5.777713e-03 9.919857e-11 1.757511e-06 
7.415046e-03 2.096906e-10 3.088844e-06 
9.898609e-03 4.988385e-10 5.428675e-06 
1.337627e-02 1.230956e-09 9.540955e-06 
1.770323e-02 2.853615e-09 1.676833e-05 
2.330727e-02 6.511958e-09 2.947052e-05 
3.119189e-02 1.560855e-08 5.179475e-05 
4.172491e-02 3.736146e-08 9.102982e-05 
5.488800e-02 8.504921e-08 1.599859e-04 
7.285357e-02 1.988800e-07 2.811769e-04 
9.680241e-02 4.665497e-07 4.941713e-04 
1.290468e-01 1.105306e-06 8.685114e-04 
1.697771e-01 2.516988e-06 1.526418e-03 
2.262284e-01 5.955102e-06 2.682696e-03 
3.000134e-01 1.388922e-05 4.714866e-03 
3.970111e-01 3.218681e-05 8.286428e-03 
5.273750e-01 7.544886e-05 1.456348e-02 
6.982915e-01 1.751650e-04 2.559548e-02 
9.255850e-01 4.080008e-04 4.498433e-02 
1.228526e+00 9.543218e-04 7.906043e-02 
1.627038e+00 2.218014e-03 1.389495e-01 
2.150252e+00 5.124384e-03 2.442053e-01 
2.835685e+00 1.177206e-02 4.291934e-01 
3.725951e+00 2.678063e-02 7.543120e-01 
4.862122e+00 5.980450e-02 1.325711e+00 
6.290972e+00 1.306362e-01 2.329952e+00 
7.980932e+00 2.706257e-01 4.094915e+00 
9.872349e+00 5.246850e-01 7.196857e+00 
1.176403e+01 9.227181e-01 1.264855e+01 
1.336118e+01 1.434343e+00 2.222996e+01 
1.440496e+01 1.955453e+00 3.906940e+01 
1.477331e+01 2.355164e+00 6.866488e+01 
1.453651e+01 2.560126e+00 1.206793e+02 
1.391050e+01 2.586359e+00 2.120951e+02 
1.309514e+01 2.484170e+00 3.727594e+02 
1.228066e+01 2.319148e+00 6.551286e+02 
1.158215e+01 2.137918e+00 1.151395e+03 
1.106473e+01 1.971512e+00 2.023590e+03 
1.076209e+01 1.840144e+00 3.556480e+03 
1.068259e+01 1.756477e+00 6.250552e+03 
1.080209e+01 1.725846e+00 1.098541e+04 
1.102974e+01 1.738862e+00 1.930698e+04 
1.128106e+01 1.780861e+00 3.393222e+04 
1.149567e+01 1.834682e+00 5.963623e+04 
1.162217e+01 1.880711e+00 1.048113e+05 
1.167342e+01 1.912750e+00 1.842070e+05 
1.166339e+01 1.927912e+00 3.237458e+05 
1.161323e+01 1.928162e+00 5.689866e+05 
1.154943e+01 1.919075e+00 1.000000e+06 


==> anc/TOV-Output-e0-138.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.162533e-03 3.736535e-11 1.000000e-06 
5.711535e-03 9.652829e-11 1.757511e-06 
7.322519e-03 2.034125e-10 3.088844e-06 
9.878347e-03 4.994003e-10 5.428675e-06 
1.312583e-02 1.171591e-09 9.540955e-06 
1.756807e-02 2.809107e-09 1.676833e-05 
2.304637e-02 6.341669e-09 2.947052e-05 
3.074277e-02 1.505308e-08 5.179475e-05 
4.101087e-02 3.573495e-08 9.102982e-05 
5.471252e-02 8.485094e-08 1.599859e-04 
7.218173e-02 1.948404e-07 2.811769e-04 
9.640463e-02 4.641855e-07 4.941713e-04 
1.274726e-01 1.073123e-06 8.685114e-04 
1.685533e-01 2.480927e-06 1.526418e-03 
2.245840e-01 5.868715e-06 2.682696e-03 
2.973892e-01 1.362668e-05 4.714866e-03 
3.949541e-01 3.192038e-05 8.286428e-03 
5.240803e-01 7.458399e-05 1.456348e-02 
6.946790e-01 1.737188e-04 2.559548e-02 
9.196178e-01 4.030799e-04 4.498433e-02 
1.218237e+00 9.373351e-04 7.906043e-02 
1.614696e+00 2.183727e-03 1.389495e-01 
2.134663e+00 5.050254e-03 2.442053e-01 
2.814247e+00 1.159081e-02 4.291934e-01 
3.697632e+00 2.636468e-02 7.543120e-01 
4.833716e+00 5.918411e-02 1.325711e+00 
6.248526e+00 1.289254e-01 2.329952e+00 
7.929784e+00 2.673260e-01 4.094915e+00 
9.817493e+00 5.194987e-01 7.196857e+00 
1.169466e+01 9.126211e-01 1.264855e+01 
1.329534e+01 1.422247e+00 2.222996e+01 
1.434485e+01 1.942613e+00 3.906940e+01 
1.471805e+01 2.342292e+00 6.866488e+01 
1.449050e+01 2.549672e+00 1.206793e+02 
1.386896e+01 2.577372e+00 2.120951e+02 
1.306146e+01 2.477799e+00 3.727594e+02 
1.224447e+01 2.312678e+00 6.551286e+02 
1.154677e+01 2.132182e+00 1.151395e+03 
1.102297e+01 1.964996e+00 2.023590e+03 
1.072983e+01 1.835648e+00 3.556480e+03 
1.064812e+01 1.751661e+00 6.250552e+03 
1.075319e+01 1.718363e+00 1.098541e+04 
1.098682e+01 1.732228e+00 1.930698e+04 
1.124059e+01 1.774448e+00 3.393222e+04 
1.144675e+01 1.826339e+00 5.963623e+04 
1.158120e+01 1.873860e+00 1.048113e+05 
1.163368e+01 1.906104e+00 1.842070e+05 
1.162091e+01 1.920701e+00 3.237458e+05 
1.156575e+01 1.919958e+00 5.689866e+05 
1.150443e+01 1.911458e+00 1.000000e+06 


==> anc/TOV-Output-e0-139.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.301315e-03 4.152746e-11 1.000000e-06 
5.475637e-03 8.567135e-11 1.757511e-06 
7.311354e-03 2.039507e-10 3.088844e-06 
9.708618e-03 4.775336e-10 5.428675e-06 
1.309565e-02 1.171960e-09 9.540955e-06 
1.750232e-02 2.797813e-09 1.676833e-05 
2.321094e-02 6.525443e-09 2.947052e-05 
3.055428e-02 1.488497e-08 5.179475e-05 
4.052672e-02 3.473413e-08 9.102982e-05 
5.451898e-02 8.456204e-08 1.599859e-04 
7.188371e-02 1.938315e-07 2.811769e-04 
9.550273e-02 4.545492e-07 4.941713e-04 
1.269904e-01 1.068681e-06 8.685114e-04 
1.675039e-01 2.452521e-06 1.526418e-03 
2.220708e-01 5.715006e-06 2.682696e-03 
2.964762e-01 1.359939e-05 4.714866e-03 
3.930361e-01 3.168550e-05 8.286428e-03 
5.187601e-01 7.285972e-05 1.456348e-02 
6.891570e-01 1.708378e-04 2.559548e-02 
9.140627e-01 3.986859e-04 4.498433e-02 
1.210702e+00 9.267095e-04 7.906043e-02 
1.603073e+00 2.152374e-03 1.389495e-01 
2.117484e+00 4.964980e-03 2.442053e-01 
2.794025e+00 1.142464e-02 4.291934e-01 
3.674392e+00 2.605654e-02 7.543120e-01 
4.799187e+00 5.834027e-02 1.325711e+00 
6.205507e+00 1.271791e-01 2.329952e+00 
7.880795e+00 2.642327e-01 4.094915e+00 
9.756490e+00 5.133811e-01 7.196857e+00 
1.163453e+01 9.044728e-01 1.264855e+01 
1.323466e+01 1.411539e+00 2.222996e+01 
1.427876e+01 1.927822e+00 3.906940e+01 
1.466144e+01 2.328918e+00 6.866488e+01 
1.444876e+01 2.540569e+00 1.206793e+02 
1.382957e+01 2.568984e+00 2.120951e+02 
1.302179e+01 2.469801e+00 3.727594e+02 
1.221463e+01 2.307662e+00 6.551286e+02 
1.151474e+01 2.127119e+00 1.151395e+03 
1.098894e+01 1.959920e+00 2.023590e+03 
1.068727e+01 1.829291e+00 3.556480e+03 
1.061213e+01 1.746563e+00 6.250552e+03 
1.071934e+01 1.713579e+00 1.098541e+04 
1.093755e+01 1.724393e+00 1.930698e+04 
1.119268e+01 1.766558e+00 3.393222e+04 
1.141040e+01 1.820546e+00 5.963623e+04 
1.154068e+01 1.867085e+00 1.048113e+05 
1.159180e+01 1.898990e+00 1.842070e+05 
1.157980e+01 1.913758e+00 3.237458e+05 
1.153071e+01 1.914328e+00 5.689866e+05 
1.146441e+01 1.904850e+00 1.000000e+06 


==> anc/TOV-Output-e0-14.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.241806e-03 4.011413e-12 1.000000e-08 
4.790105e-03 5.776704e-12 1.450829e-08 
5.811981e-03 1.031852e-11 2.104904e-08 
7.174754e-03 1.941181e-11 3.053856e-08 
8.732753e-03 3.500245e-11 4.430621e-08 
1.074706e-02 6.523993e-11 6.428073e-08 
1.289409e-02 1.126723e-10 9.326033e-08 
1.555995e-02 1.980020e-10 1.353048e-07 
1.824473e-02 3.191961e-10 1.963041e-07 
2.201713e-02 5.609537e-10 2.848036e-07 
2.756302e-02 1.100590e-09 4.132012e-07 
3.317076e-02 1.918276e-09 5.994843e-07 
3.987042e-02 3.331174e-09 8.697490e-07 
4.738378e-02 5.591573e-09 1.261857e-06 
5.787382e-02 1.018806e-08 1.830738e-06 
6.932407e-02 1.751044e-08 2.656088e-06 
8.321150e-02 3.028274e-08 3.853529e-06 
9.972551e-02 5.212715e-08 5.590810e-06 
1.207368e-01 9.250469e-08 8.111308e-06 
1.463149e-01 1.646308e-07 1.176812e-05 
1.750867e-01 2.821014e-07 1.707353e-05 
2.131553e-01 5.090190e-07 2.477076e-05 
2.545143e-01 8.665283e-07 3.593814e-05 
3.087346e-01 1.546689e-06 5.214008e-05 
3.698313e-01 2.658635e-06 7.564633e-05 
4.450978e-01 4.634634e-06 1.097499e-04 
5.389737e-01 8.229127e-06 1.592283e-04 
6.483484e-01 1.432449e-05 2.310130e-04 
7.810465e-01 2.504312e-05 3.351603e-04 
9.431602e-01 4.409810e-05 4.862602e-04 
1.133056e+00 7.645858e-05 7.054802e-04 
1.372108e+00 1.357840e-04 1.023531e-03 
1.645218e+00 2.340844e-04 1.484968e-03 
1.983816e+00 4.104222e-04 2.154435e-03 
2.393619e+00 7.209881e-04 3.125716e-03 
2.882046e+00 1.258691e-03 4.534879e-03 
3.473287e+00 2.203506e-03 6.579332e-03 
4.179928e+00 3.841581e-03 9.545485e-03 
5.029673e+00 6.695511e-03 1.384886e-02 
6.031858e+00 1.155465e-02 2.009233e-02 
7.258901e+00 2.015355e-02 2.915053e-02 
8.710489e+00 3.486241e-02 4.229243e-02 
1.044388e+01 6.018941e-02 6.135907e-02 
1.248563e+01 1.030833e-01 8.902151e-02 
1.489378e+01 1.755620e-01 1.291550e-01 
1.766988e+01 2.945943e-01 1.873817e-01 
2.083364e+01 4.862211e-01 2.718588e-01 
2.439652e+01 7.883867e-01 3.944206e-01 
2.821487e+01 1.236454e+00 5.722368e-01 
3.219351e+01 1.872001e+00 8.302176e-01 
3.608999e+01 2.706674e+00 1.204504e+00 
3.964841e+01 3.715037e+00 1.747528e+00 
4.257628e+01 4.811945e+00 2.535364e+00 
4.472185e+01 5.896758e+00 3.678380e+00 
4.592245e+01 6.830460e+00 5.336699e+00 
4.620159e+01 7.523585e+00 7.742637e+00 
4.571460e+01 7.949669e+00 1.123324e+01 
4.462495e+01 8.113620e+00 1.629751e+01 
4.314940e+01 8.063954e+00 2.364489e+01 
4.144478e+01 7.848596e+00 3.430469e+01 
3.974620e+01 7.544700e+00 4.977024e+01 
3.809866e+01 7.179596e+00 7.220809e+01 
3.663129e+01 6.801560e+00 1.047616e+02 
3.540765e+01 6.439263e+00 1.519911e+02 
3.445554e+01 6.111345e+00 2.205131e+02 
3.380672e+01 5.835152e+00 3.199267e+02 
3.349346e+01 5.626343e+00 4.641589e+02 
3.342678e+01 5.478314e+00 6.734151e+02 
3.365354e+01 5.407761e+00 9.770100e+02 
3.405269e+01 5.399864e+00 1.417474e+03 
3.455565e+01 5.445639e+00 2.056512e+03 
3.507319e+01 5.527738e+00 2.983647e+03 
3.559589e+01 5.639891e+00 4.328761e+03 
3.597785e+01 5.745572e+00 6.280291e+03 
3.627144e+01 5.846266e+00 9.111628e+03 
3.644767e+01 5.927773e+00 1.321941e+04 
3.651650e+01 5.985454e+00 1.917910e+04 
3.650190e+01 6.019748e+00 2.782559e+04 
3.641787e+01 6.031063e+00 4.037017e+04 
3.632433e+01 6.031091e+00 5.857021e+04 
3.618419e+01 6.012485e+00 8.497534e+04 
3.604410e+01 5.986211e+00 1.232847e+05 
3.594057e+01 5.961410e+00 1.788650e+05 
3.583614e+01 5.932264e+00 2.595024e+05 
3.578438e+01 5.911462e+00 3.764936e+05 
3.575320e+01 5.894085e+00 5.462277e+05 
3.572416e+01 5.877726e+00 7.924829e+05 
3.573541e+01 5.871016e+00 1.149757e+06 
3.575909e+01 5.868909e+00 1.668101e+06 
3.579912e+01 5.872419e+00 2.420128e+06 
3.580932e+01 5.872135e+00 3.511192e+06 
3.584447e+01 5.878846e+00 5.094138e+06 
3.588282e+01 5.887735e+00 7.390722e+06 
3.591884e+01 5.897197e+00 1.072267e+07 
3.591663e+01 5.899437e+00 1.555676e+07 
3.593730e+01 5.906476e+00 2.257020e+07 
3.592412e+01 5.906425e+00 3.274549e+07 
3.592649e+01 5.909120e+00 4.750810e+07 
3.593440e+01 5.912393e+00 6.892612e+07 
3.592598e+01 5.911748e+00 1.000000e+08 


==> anc/TOV-Output-e0-140.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.046680e-03 3.482904e-11 1.000000e-06 
5.511423e-03 8.799058e-11 1.757511e-06 
7.426860e-03 2.153082e-10 3.088844e-06 
9.911042e-03 5.116852e-10 5.428675e-06 
1.312515e-02 1.188387e-09 9.540955e-06 
1.742423e-02 2.780389e-09 1.676833e-05 
2.307803e-02 6.460126e-09 2.947052e-05 
3.020467e-02 1.448330e-08 5.179475e-05 
4.082377e-02 3.575895e-08 9.102982e-05 
5.340509e-02 8.005594e-08 1.599859e-04 
7.093887e-02 1.876285e-07 2.811769e-04 
9.496132e-02 4.500773e-07 4.941713e-04 
1.253151e-01 1.034330e-06 8.685114e-04 
1.671321e-01 2.453752e-06 1.526418e-03 
2.221338e-01 5.761016e-06 2.682696e-03 
2.925589e-01 1.316143e-05 4.714866e-03 
3.884952e-01 3.082008e-05 8.286428e-03 
5.167828e-01 7.254779e-05 1.456348e-02 
6.844101e-01 1.685355e-04 2.559548e-02 
9.071569e-01 3.925206e-04 4.498433e-02 
1.202730e+00 9.150541e-04 7.906043e-02 
1.590175e+00 2.115942e-03 1.389495e-01 
2.104521e+00 4.909310e-03 2.442053e-01 
2.777393e+00 1.130212e-02 4.291934e-01 
3.646559e+00 2.565122e-02 7.543120e-01 
4.767729e+00 5.760679e-02 1.325711e+00 
6.157000e+00 1.251045e-01 2.329952e+00 
7.830635e+00 2.610213e-01 4.094915e+00 
9.694511e+00 5.071140e-01 7.196857e+00 
1.156642e+01 8.946173e-01 1.264855e+01 
1.316558e+01 1.398498e+00 2.222996e+01 
1.421730e+01 1.914469e+00 3.906940e+01 
1.461332e+01 2.318358e+00 6.866488e+01 
1.439687e+01 2.528097e+00 1.206793e+02 
1.378814e+01 2.559946e+00 2.120951e+02 
1.299093e+01 2.464116e+00 3.727594e+02 
1.218073e+01 2.301672e+00 6.551286e+02 
1.148184e+01 2.121854e+00 1.151395e+03 
1.096245e+01 1.956257e+00 2.023590e+03 
1.065316e+01 1.824431e+00 3.556480e+03 
1.057405e+01 1.741084e+00 6.250552e+03 
1.067644e+01 1.707152e+00 1.098541e+04 
1.090009e+01 1.718761e+00 1.930698e+04 
1.115178e+01 1.760033e+00 3.393222e+04 
1.136291e+01 1.812465e+00 5.963623e+04 
1.150216e+01 1.860709e+00 1.048113e+05 
1.155072e+01 1.892026e+00 1.842070e+05 
1.154131e+01 1.907348e+00 3.237458e+05 
1.148672e+01 1.906816e+00 5.689866e+05 
1.142196e+01 1.897722e+00 1.000000e+06 


==> anc/TOV-Output-e0-141.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.124110e-03 3.713016e-11 1.000000e-06 
5.377123e-03 8.229736e-11 1.757511e-06 
7.483298e-03 2.218274e-10 3.088844e-06 
9.696606e-03 4.826088e-10 5.428675e-06 
1.279154e-02 1.107909e-09 9.540955e-06 
1.698145e-02 2.592150e-09 1.676833e-05 
2.275941e-02 6.240493e-09 2.947052e-05 
3.020076e-02 1.458108e-08 5.179475e-05 
4.036286e-02 3.480825e-08 9.102982e-05 
5.300387e-02 7.882415e-08 1.599859e-04 
7.072790e-02 1.872878e-07 2.811769e-04 
9.453840e-02 4.472626e-07 4.941713e-04 
1.249754e-01 1.033269e-06 8.685114e-04 
1.650350e-01 2.379413e-06 1.526418e-03 
2.196496e-01 5.609672e-06 2.682696e-03 
2.918115e-01 1.315410e-05 4.714866e-03 
3.856610e-01 3.036579e-05 8.286428e-03 
5.120963e-01 7.109613e-05 1.456348e-02 
6.788086e-01 1.656055e-04 2.559548e-02 
8.992262e-01 3.850460e-04 4.498433e-02 
1.192946e+00 8.992799e-04 7.906043e-02 
1.579972e+00 2.090277e-03 1.389495e-01 
2.089122e+00 4.836575e-03 2.442053e-01 
2.758895e+00 1.115659e-02 4.291934e-01 
3.620826e+00 2.529027e-02 7.543120e-01 
4.731729e+00 5.671077e-02 1.325711e+00 
6.117377e+00 1.235626e-01 2.329952e+00 
7.773830e+00 2.571685e-01 4.094915e+00 
9.632621e+00 5.008582e-01 7.196857e+00 
1.150144e+01 8.854098e-01 1.264855e+01 
1.310213e+01 1.386971e+00 2.222996e+01 
1.416441e+01 1.903808e+00 3.906940e+01 
1.455377e+01 2.303900e+00 6.866488e+01 
1.435695e+01 2.519503e+00 1.206793e+02 
1.374698e+01 2.550949e+00 2.120951e+02 
1.294961e+01 2.455609e+00 3.727594e+02 
1.214500e+01 2.295225e+00 6.551286e+02 
1.144461e+01 2.115663e+00 1.151395e+03 
1.092600e+01 1.950687e+00 2.023590e+03 
1.062122e+01 1.819946e+00 3.556480e+03 
1.053162e+01 1.734823e+00 6.250552e+03 
1.063359e+01 1.700722e+00 1.098541e+04 
1.085536e+01 1.711754e+00 1.930698e+04 
1.111354e+01 1.754018e+00 3.393222e+04 
1.131746e+01 1.804788e+00 5.963623e+04 
1.145206e+01 1.851901e+00 1.048113e+05 
1.150652e+01 1.884387e+00 1.842070e+05 
1.150054e+01 1.900441e+00 3.237458e+05 
1.144334e+01 1.899409e+00 5.689866e+05 
1.138555e+01 1.891820e+00 1.000000e+06 


==> anc/TOV-Output-e0-142.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.018642e-03 3.459738e-11 1.000000e-06 
5.434900e-03 8.558151e-11 1.757511e-06 
7.296269e-03 2.070655e-10 3.088844e-06 
9.832340e-03 5.067292e-10 5.428675e-06 
1.268412e-02 1.087893e-09 9.540955e-06 
1.721099e-02 2.717835e-09 1.676833e-05 
2.276016e-02 6.285372e-09 2.947052e-05 
3.019223e-02 1.467205e-08 5.179475e-05 
4.005851e-02 3.426808e-08 9.102982e-05 
5.267782e-02 7.792725e-08 1.599859e-04 
7.045238e-02 1.864204e-07 2.811769e-04 
9.316284e-02 4.310576e-07 4.941713e-04 
1.239836e-01 1.016017e-06 8.685114e-04 
1.643975e-01 2.368628e-06 1.526418e-03 
2.180134e-01 5.524144e-06 2.682696e-03 
2.888659e-01 1.285026e-05 4.714866e-03 
3.829051e-01 2.993023e-05 8.286428e-03 
5.093979e-01 7.047435e-05 1.456348e-02 
6.744497e-01 1.635874e-04 2.559548e-02 
8.949666e-01 3.822903e-04 4.498433e-02 
1.184747e+00 8.871076e-04 7.906043e-02 
1.570003e+00 2.065480e-03 1.389495e-01 
2.073074e+00 4.759436e-03 2.442053e-01 
2.738986e+00 1.099398e-02 4.291934e-01 
3.596528e+00 2.495911e-02 7.543120e-01 
4.701785e+00 5.603027e-02 1.325711e+00 
6.076435e+00 1.219412e-01 2.329952e+00 
7.729806e+00 2.545418e-01 4.094915e+00 
9.580906e+00 4.960946e-01 7.196857e+00 
1.144160e+01 8.772663e-01 1.264855e+01 
1.303715e+01 1.374999e+00 2.222996e+01 
1.410719e+01 1.891730e+00 3.906940e+01 
1.450487e+01 2.292984e+00 6.866488e+01 
1.430884e+01 2.508180e+00 1.206793e+02 
1.371142e+01 2.543597e+00 2.120951e+02 
1.291408e+01 2.448612e+00 3.727594e+02 
1.211060e+01 2.289060e+00 6.551286e+02 
1.141626e+01 2.111298e+00 1.151395e+03 
1.089032e+01 1.945243e+00 2.023590e+03 
1.058217e+01 1.814171e+00 3.556480e+03 
1.049763e+01 1.730039e+00 6.250552e+03 
1.059385e+01 1.694841e+00 1.098541e+04 
1.081261e+01 1.705107e+00 1.930698e+04 
1.106650e+01 1.746263e+00 3.393222e+04 
1.128045e+01 1.798814e+00 5.963623e+04 
1.141671e+01 1.846155e+00 1.048113e+05 
1.147108e+01 1.878576e+00 1.842070e+05 
1.145472e+01 1.892452e+00 3.237458e+05 
1.140786e+01 1.893633e+00 5.689866e+05 
1.134488e+01 1.885023e+00 1.000000e+06 


==> anc/TOV-Output-e0-143.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.193903e-03 3.960117e-11 1.000000e-06 
5.539457e-03 9.125456e-11 1.757511e-06 
7.201649e-03 2.005159e-10 3.088844e-06 
9.626182e-03 4.788672e-10 5.428675e-06 
1.291659e-02 1.156902e-09 9.540955e-06 
1.702460e-02 2.649011e-09 1.676833e-05 
2.232491e-02 5.973411e-09 2.947052e-05 
3.002249e-02 1.452758e-08 5.179475e-05 
3.964649e-02 3.345549e-08 9.102982e-05 
5.254850e-02 7.789949e-08 1.599859e-04 
7.030649e-02 1.865693e-07 2.811769e-04 
9.273113e-02 4.280865e-07 4.941713e-04 
1.229735e-01 9.983678e-07 8.685114e-04 
1.627634e-01 2.314883e-06 1.526418e-03 
2.170313e-01 5.488205e-06 2.682696e-03 
2.878179e-01 1.280041e-05 4.714866e-03 
3.821493e-01 2.996283e-05 8.286428e-03 
5.051125e-01 6.919449e-05 1.456348e-02 
6.710074e-01 1.622294e-04 2.559548e-02 
8.875905e-01 3.755414e-04 4.498433e-02 
1.177365e+00 8.767550e-04 7.906043e-02 
1.557168e+00 2.029422e-03 1.389495e-01 
2.058026e+00 4.689273e-03 2.442053e-01 
2.719719e+00 1.083914e-02 4.291934e-01 
3.575142e+00 2.468765e-02 7.543120e-01 
4.670794e+00 5.531194e-02 1.325711e+00 
6.042163e+00 1.207113e-01 2.329952e+00 
7.675086e+00 2.508913e-01 4.094915e+00 
9.516027e+00 4.893940e-01 7.196857e+00 
1.137378e+01 8.674410e-01 1.264855e+01 
1.297309e+01 1.363256e+00 2.222996e+01 
1.403894e+01 1.876101e+00 3.906940e+01 
1.444822e+01 2.279415e+00 6.866488e+01 
1.426019e+01 2.496635e+00 1.206793e+02 
1.366560e+01 2.533117e+00 2.120951e+02 
1.287998e+01 2.441964e+00 3.727594e+02 
1.207683e+01 2.283018e+00 6.551286e+02 
1.138303e+01 2.105895e+00 1.151395e+03 
1.085871e+01 1.940555e+00 2.023590e+03 
1.055138e+01 1.809861e+00 3.556480e+03 
1.046001e+01 1.724600e+00 6.250552e+03 
1.055265e+01 1.688686e+00 1.098541e+04 
1.077044e+01 1.698557e+00 1.930698e+04 
1.102142e+01 1.738880e+00 3.393222e+04 
1.123767e+01 1.791651e+00 5.963623e+04 
1.137720e+01 1.839525e+00 1.048113e+05 
1.143071e+01 1.871709e+00 1.842070e+05 
1.142049e+01 1.886883e+00 3.237458e+05 
1.136837e+01 1.887003e+00 5.689866e+05 
1.130629e+01 1.878639e+00 1.000000e+06 


==> anc/TOV-Output-e0-144.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.071655e-03 3.649155e-11 1.000000e-06 
5.335643e-03 8.211824e-11 1.757511e-06 
7.208059e-03 2.024577e-10 3.088844e-06 
9.506205e-03 4.644094e-10 5.428675e-06 
1.250246e-02 1.056491e-09 9.540955e-06 
1.695250e-02 2.633788e-09 1.676833e-05 
2.244685e-02 6.114284e-09 2.947052e-05 
2.939724e-02 1.373406e-08 5.179475e-05 
3.939956e-02 3.306387e-08 9.102982e-05 
5.225394e-02 7.713247e-08 1.599859e-04 
6.925117e-02 1.795403e-07 2.811769e-04 
9.265180e-02 4.299747e-07 4.941713e-04 
1.219200e-01 9.797328e-07 8.685114e-04 
1.628597e-01 2.335212e-06 1.526418e-03 
2.159229e-01 5.442338e-06 2.682696e-03 
2.849813e-01 1.251256e-05 4.714866e-03 
3.785642e-01 2.933113e-05 8.286428e-03 
5.018502e-01 6.833696e-05 1.456348e-02 
6.642301e-01 1.584638e-04 2.559548e-02 
8.834311e-01 3.728740e-04 4.498433e-02 
1.166847e+00 8.594337e-04 7.906043e-02 
1.549008e+00 2.011628e-03 1.389495e-01 
2.043684e+00 4.623967e-03 2.442053e-01 
2.701865e+00 1.070109e-02 4.291934e-01 
3.549146e+00 2.432107e-02 7.543120e-01 
4.636899e+00 5.449179e-02 1.325711e+00 
5.997308e+00 1.188588e-01 2.329952e+00 
7.627208e+00 2.478911e-01 4.094915e+00 
9.461360e+00 4.841827e-01 7.196857e+00 
1.131556e+01 8.596029e-01 1.264855e+01 
1.291524e+01 1.353166e+00 2.222996e+01 
1.399052e+01 1.866737e+00 3.906940e+01 
1.439638e+01 2.267424e+00 6.866488e+01 
1.422024e+01 2.487900e+00 1.206793e+02 
1.363123e+01 2.526047e+00 2.120951e+02 
1.285197e+01 2.436917e+00 3.727594e+02 
1.204456e+01 2.277299e+00 6.551286e+02 
1.134690e+01 2.099866e+00 1.151395e+03 
1.082305e+01 1.935079e+00 2.023590e+03 
1.051813e+01 1.805096e+00 3.556480e+03 
1.041832e+01 1.718432e+00 6.250552e+03 
1.051716e+01 1.683546e+00 1.098541e+04 
1.072867e+01 1.692073e+00 1.930698e+04 
1.098084e+01 1.732367e+00 3.393222e+04 
1.119784e+01 1.785075e+00 5.963623e+04 
1.133642e+01 1.832614e+00 1.048113e+05 
1.138449e+01 1.863594e+00 1.842070e+05 
1.137402e+01 1.878724e+00 3.237458e+05 
1.133035e+01 1.880663e+00 5.689866e+05 
1.127008e+01 1.872726e+00 1.000000e+06 


==> anc/TOV-Output-e0-145.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.068476e-03 3.665896e-11 1.000000e-06 
5.415988e-03 8.648047e-11 1.757511e-06 
7.164607e-03 2.001991e-10 3.088844e-06 
9.394679e-03 4.513679e-10 5.428675e-06 
1.244284e-02 1.048680e-09 9.540955e-06 
1.676734e-02 2.566122e-09 1.676833e-05 
2.239844e-02 6.116995e-09 2.947052e-05 
2.925645e-02 1.363171e-08 5.179475e-05 
3.949792e-02 3.354346e-08 9.102982e-05 
5.166330e-02 7.506404e-08 1.599859e-04 
6.904791e-02 1.791998e-07 2.811769e-04 
9.119874e-02 4.129079e-07 4.941713e-04 
1.209143e-01 9.623247e-07 8.685114e-04 
1.609804e-01 2.270961e-06 1.526418e-03 
2.132969e-01 5.282608e-06 2.682696e-03 
2.831109e-01 1.235300e-05 4.714866e-03 
3.758563e-01 2.890553e-05 8.286428e-03 
4.976931e-01 6.711561e-05 1.456348e-02 
6.596486e-01 1.562849e-04 2.559548e-02 
8.748930e-01 3.646823e-04 4.498433e-02 
1.159490e+00 8.491322e-04 7.906043e-02 
1.535044e+00 1.971307e-03 1.389495e-01 
2.028749e+00 4.554691e-03 2.442053e-01 
2.681268e+00 1.053067e-02 4.291934e-01 
3.524815e+00 2.398875e-02 7.543120e-01 
4.610357e+00 5.392765e-02 1.325711e+00 
5.960037e+00 1.174497e-01 2.329952e+00 
7.581784e+00 2.451191e-01 4.094915e+00 
9.404187e+00 4.786013e-01 7.196857e+00 
1.125054e+01 8.503405e-01 1.264855e+01 
1.284876e+01 1.340717e+00 2.222996e+01 
1.392620e+01 1.852289e+00 3.906940e+01 
1.435382e+01 2.258512e+00 6.866488e+01 
1.417298e+01 2.476724e+00 1.206793e+02 
1.359251e+01 2.517630e+00 2.120951e+02 
1.281053e+01 2.428240e+00 3.727594e+02 
1.201637e+01 2.272520e+00 6.551286e+02 
1.132023e+01 2.095792e+00 1.151395e+03 
1.079675e+01 1.931366e+00 2.023590e+03 
1.048034e+01 1.799502e+00 3.556480e+03 
1.038779e+01 1.714221e+00 6.250552e+03 
1.047862e+01 1.677847e+00 1.098541e+04 
1.069200e+01 1.686530e+00 1.930698e+04 
1.093931e+01 1.725657e+00 3.393222e+04 
1.115606e+01 1.778090e+00 5.963623e+04 
1.129226e+01 1.824984e+00 1.048113e+05 
1.134780e+01 1.857469e+00 1.842070e+05 
1.133449e+01 1.872009e+00 3.237458e+05 
1.128726e+01 1.873248e+00 5.689866e+05 
1.123036e+01 1.866074e+00 1.000000e+06 


==> anc/TOV-Output-e0-146.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.930920e-03 3.329296e-11 1.000000e-06 
5.305606e-03 8.186058e-11 1.757511e-06 
6.983751e-03 1.866964e-10 3.088844e-06 
9.514488e-03 4.720914e-10 5.428675e-06 
1.252416e-02 1.076752e-09 9.540955e-06 
1.662696e-02 2.519467e-09 1.676833e-05 
2.195471e-02 5.800334e-09 2.947052e-05 
2.899400e-02 1.335962e-08 5.179475e-05 
3.911809e-02 3.280976e-08 9.102982e-05 
5.199995e-02 7.706890e-08 1.599859e-04 
6.876548e-02 1.782305e-07 2.811769e-04 
9.071029e-02 4.091111e-07 4.941713e-04 
1.208674e-01 9.678342e-07 8.685114e-04 
1.598988e-01 2.240841e-06 1.526418e-03 
2.125962e-01 5.266789e-06 2.682696e-03 
2.819386e-01 1.228431e-05 4.714866e-03 
3.740845e-01 2.869519e-05 8.286428e-03 
4.944393e-01 6.626160e-05 1.456348e-02 
6.576495e-01 1.559358e-04 2.559548e-02 
8.710588e-01 3.623888e-04 4.498433e-02 
1.150895e+00 8.361113e-04 7.906043e-02 
1.527591e+00 1.956100e-03 1.389495e-01 
2.018348e+00 4.515821e-03 2.442053e-01 
2.664582e+00 1.040626e-02 4.291934e-01 
3.500062e+00 2.364801e-02 7.543120e-01 
4.577095e+00 5.312988e-02 1.325711e+00 
5.918227e+00 1.157772e-01 2.329952e+00 
7.533767e+00 2.421008e-01 4.094915e+00 
9.355229e+00 4.741984e-01 7.196857e+00 
1.119198e+01 8.424024e-01 1.264855e+01 
1.278992e+01 1.330305e+00 2.222996e+01 
1.386945e+01 1.840210e+00 3.906940e+01 
1.429538e+01 2.244212e+00 6.866488e+01 
1.412857e+01 2.466446e+00 1.206793e+02 
1.355152e+01 2.508489e+00 2.120951e+02 
1.277649e+01 2.421513e+00 3.727594e+02 
1.198439e+01 2.266823e+00 6.551286e+02 
1.128179e+01 2.089230e+00 1.151395e+03 
1.076434e+01 1.926472e+00 2.023590e+03 
1.045221e+01 1.795627e+00 3.556480e+03 
1.035183e+01 1.709039e+00 6.250552e+03 
1.044199e+01 1.672480e+00 1.098541e+04 
1.065064e+01 1.680101e+00 1.930698e+04 
1.090301e+01 1.719960e+00 3.393222e+04 
1.111504e+01 1.771244e+00 5.963623e+04 
1.124857e+01 1.817435e+00 1.048113e+05 
1.131046e+01 1.851192e+00 1.842070e+05 
1.130197e+01 1.866748e+00 3.237458e+05 
1.125755e+01 1.868604e+00 5.689866e+05 
1.119395e+01 1.860087e+00 1.000000e+06 


==> anc/TOV-Output-e0-147.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.970309e-03 3.453880e-11 1.000000e-06 
5.202864e-03 7.772515e-11 1.757511e-06 
7.032581e-03 1.919457e-10 3.088844e-06 
9.163865e-03 4.246883e-10 5.428675e-06 
1.261801e-02 1.108682e-09 9.540955e-06 
1.668473e-02 2.563257e-09 1.676833e-05 
2.192818e-02 5.818916e-09 2.947052e-05 
2.906909e-02 1.355591e-08 5.179475e-05 
3.836029e-02 3.115159e-08 9.102982e-05 
5.133016e-02 7.463673e-08 1.599859e-04 
6.803780e-02 1.738145e-07 2.811769e-04 
9.079382e-02 4.130521e-07 4.941713e-04 
1.199962e-01 9.535413e-07 8.685114e-04 
1.589068e-01 2.214456e-06 1.526418e-03 
2.107613e-01 5.166741e-06 2.682696e-03 
2.800152e-01 1.211702e-05 4.714866e-03 
3.711980e-01 2.822806e-05 8.286428e-03 
4.903947e-01 6.509155e-05 1.456348e-02 
6.515049e-01 1.526441e-04 2.559548e-02 
8.636495e-01 3.556388e-04 4.498433e-02 
1.143878e+00 8.265301e-04 7.906043e-02 
1.515452e+00 1.922912e-03 1.389495e-01 
2.002277e+00 4.438973e-03 2.442053e-01 
2.643876e+00 1.023503e-02 4.291934e-01 
3.479246e+00 2.338640e-02 7.543120e-01 
4.548643e+00 5.249799e-02 1.325711e+00 
5.882461e+00 1.144528e-01 2.329952e+00 
7.494647e+00 2.399082e-01 4.094915e+00 
9.295069e+00 4.681778e-01 7.196857e+00 
1.113825e+01 8.354415e-01 1.264855e+01 
1.272775e+01 1.318973e+00 2.222996e+01 
1.381354e+01 1.828356e+00 3.906940e+01 
1.424532e+01 2.232695e+00 6.866488e+01 
1.408697e+01 2.457048e+00 1.206793e+02 
1.351634e+01 2.501069e+00 2.120951e+02 
1.274324e+01 2.414971e+00 3.727594e+02 
1.194749e+01 2.259933e+00 6.551286e+02 
1.125107e+01 2.084267e+00 1.151395e+03 
1.073130e+01 1.921443e+00 2.023590e+03 
1.041372e+01 1.789876e+00 3.556480e+03 
1.031757e+01 1.704144e+00 6.250552e+03 
1.040222e+01 1.666538e+00 1.098541e+04 
1.061374e+01 1.674494e+00 1.930698e+04 
1.086541e+01 1.713995e+00 3.393222e+04 
1.107658e+01 1.764907e+00 5.963623e+04 
1.121713e+01 1.812427e+00 1.048113e+05 
1.127141e+01 1.844537e+00 1.842070e+05 
1.125833e+01 1.859134e+00 3.237458e+05 
1.121319e+01 1.860892e+00 5.689866e+05 
1.115345e+01 1.853241e+00 1.000000e+06 


==> anc/TOV-Output-e0-148.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.849639e-03 3.169848e-11 1.000000e-06 
5.161657e-03 7.640928e-11 1.757511e-06 
6.951432e-03 1.866386e-10 3.088844e-06 
9.197393e-03 4.322877e-10 5.428675e-06 
1.233014e-02 1.041556e-09 9.540955e-06 
1.642961e-02 2.464113e-09 1.676833e-05 
2.195483e-02 5.879883e-09 2.947052e-05 
2.863498e-02 1.304577e-08 5.179475e-05 
3.868033e-02 3.215506e-08 9.102982e-05 
5.113346e-02 7.428389e-08 1.599859e-04 
6.788977e-02 1.738572e-07 2.811769e-04 
8.955059e-02 3.990118e-07 4.941713e-04 
1.192353e-01 9.418819e-07 8.685114e-04 
1.577113e-01 2.179579e-06 1.526418e-03 
2.091230e-01 5.081525e-06 2.682696e-03 
2.767635e-01 1.177937e-05 4.714866e-03 
3.675497e-01 2.759032e-05 8.286428e-03 
4.869285e-01 6.415450e-05 1.456348e-02 
6.487325e-01 1.517284e-04 2.559548e-02 
8.595045e-01 3.529257e-04 4.498433e-02 
1.135334e+00 8.136426e-04 7.906043e-02 
1.506908e+00 1.903409e-03 1.389495e-01 
1.992353e+00 4.402940e-03 2.442053e-01 
2.629804e+00 1.014061e-02 4.291934e-01 
3.455503e+00 2.306586e-02 7.543120e-01 
4.519768e+00 5.185091e-02 1.325711e+00 
5.846751e+00 1.131297e-01 2.329952e+00 
7.439713e+00 2.362452e-01 4.094915e+00 
9.249119e+00 4.641853e-01 7.196857e+00 
1.107296e+01 8.260937e-01 1.264855e+01 
1.267247e+01 1.309467e+00 2.222996e+01 
1.376077e+01 1.817462e+00 3.906940e+01 
1.420134e+01 2.223179e+00 6.866488e+01 
1.404623e+01 2.447893e+00 1.206793e+02 
1.347993e+01 2.493242e+00 2.120951e+02 
1.270977e+01 2.408339e+00 3.727594e+02 
1.191830e+01 2.254845e+00 6.551286e+02 
1.122154e+01 2.079534e+00 1.151395e+03 
1.069977e+01 1.916684e+00 2.023590e+03 
1.038495e+01 1.785861e+00 3.556480e+03 
1.028071e+01 1.698780e+00 6.250552e+03 
1.036607e+01 1.661237e+00 1.098541e+04 
1.057266e+01 1.668096e+00 1.930698e+04 
1.081902e+01 1.706300e+00 3.393222e+04 
1.103761e+01 1.758452e+00 5.963623e+04 
1.117645e+01 1.805476e+00 1.048113e+05 
1.122989e+01 1.837347e+00 1.842070e+05 
1.122397e+01 1.853454e+00 3.237458e+05 
1.117982e+01 1.855455e+00 5.689866e+05 
1.112079e+01 1.847996e+00 1.000000e+06 


==> anc/TOV-Output-e0-149.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.015933e-03 3.622951e-11 1.000000e-06 
5.131008e-03 7.556336e-11 1.757511e-06 
6.816607e-03 1.771772e-10 3.088844e-06 
9.334391e-03 4.549473e-10 5.428675e-06 
1.244008e-02 1.076894e-09 9.540955e-06 
1.643110e-02 2.481436e-09 1.676833e-05 
2.168939e-02 5.707488e-09 2.947052e-05 
2.838113e-02 1.278769e-08 5.179475e-05 
3.844724e-02 3.179061e-08 9.102982e-05 
5.093348e-02 7.391178e-08 1.599859e-04 
6.756050e-02 1.724975e-07 2.811769e-04 
8.913443e-02 3.961334e-07 4.941713e-04 
1.176833e-01 9.116976e-07 8.685114e-04 
1.564900e-01 2.143723e-06 1.526418e-03 
2.077830e-01 5.018141e-06 2.682696e-03 
2.767520e-01 1.185748e-05 4.714866e-03 
3.648872e-01 2.717747e-05 8.286428e-03 
4.840976e-01 6.346793e-05 1.456348e-02 
6.432439e-01 1.489092e-04 2.559548e-02 
8.525852e-01 3.467979e-04 4.498433e-02 
1.127370e+00 8.020190e-04 7.906043e-02 
1.494738e+00 1.870213e-03 1.389495e-01 
1.977161e+00 4.332029e-03 2.442053e-01 
2.609636e+00 9.975915e-03 4.291934e-01 
3.428346e+00 2.267811e-02 7.543120e-01 
4.483778e+00 5.096293e-02 1.325711e+00 
5.809408e+00 1.117124e-01 2.329952e+00 
7.397339e+00 2.337435e-01 4.094915e+00 
9.191605e+00 4.585367e-01 7.196857e+00 
1.102104e+01 8.194696e-01 1.264855e+01 
1.261527e+01 1.299417e+00 2.222996e+01 
1.370300e+01 1.804954e+00 3.906940e+01 
1.414817e+01 2.210534e+00 6.866488e+01 
1.400502e+01 2.438547e+00 1.206793e+02 
1.344019e+01 2.484370e+00 2.120951e+02 
1.267797e+01 2.402130e+00 3.727594e+02 
1.189364e+01 2.250810e+00 6.551286e+02 
1.119566e+01 2.075548e+00 1.151395e+03 
1.067181e+01 1.912591e+00 2.023590e+03 
1.035337e+01 1.781324e+00 3.556480e+03 
1.024703e+01 1.693964e+00 6.250552e+03 
1.032815e+01 1.655606e+00 1.098541e+04 
1.054056e+01 1.663364e+00 1.930698e+04 
1.078393e+01 1.700804e+00 3.393222e+04 
1.099753e+01 1.751760e+00 5.963623e+04 
1.113544e+01 1.798444e+00 1.048113e+05 
1.119452e+01 1.831438e+00 1.842070e+05 
1.118373e+01 1.846522e+00 3.237458e+05 
1.114083e+01 1.848828e+00 5.689866e+05 
1.108014e+01 1.841087e+00 1.000000e+06 


==> anc/TOV-Output-e0-15.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.875872e-03 3.278812e-12 1.000000e-08 
4.585835e-03 5.430796e-12 1.450829e-08 
5.329423e-03 8.524103e-12 2.104904e-08 
6.674029e-03 1.674065e-11 3.053856e-08 
8.346908e-03 3.274801e-11 4.430621e-08 
1.003827e-02 5.696196e-11 6.428073e-08 
1.195601e-02 9.624240e-11 9.326033e-08 
1.455695e-02 1.737077e-10 1.353048e-07 
1.773383e-02 3.140624e-10 1.963041e-07 
2.103605e-02 5.242043e-10 2.848036e-07 
2.565755e-02 9.511606e-10 4.132012e-07 
3.086102e-02 1.655156e-09 5.994843e-07 
3.636609e-02 2.708307e-09 8.697490e-07 
4.487712e-02 5.089594e-09 1.261857e-06 
5.341139e-02 8.580446e-09 1.830738e-06 
6.362413e-02 1.450353e-08 2.656088e-06 
7.687780e-02 2.558652e-08 3.853529e-06 
9.452746e-02 4.756443e-08 5.590810e-06 
1.137986e-01 8.298870e-08 8.111308e-06 
1.357622e-01 1.409110e-07 1.176812e-05 
1.633860e-01 2.456141e-07 1.707353e-05 
1.966710e-01 4.283808e-07 2.477076e-05 
2.391004e-01 7.697509e-07 3.593814e-05 
2.871241e-01 1.332966e-06 5.214008e-05 
3.466409e-01 2.345580e-06 7.564633e-05 
4.158485e-01 4.049652e-06 1.097499e-04 
5.005253e-01 7.061420e-06 1.592283e-04 
6.071768e-01 1.260555e-05 2.310130e-04 
7.305514e-01 2.195697e-05 3.351603e-04 
8.789164e-01 3.823564e-05 4.862602e-04 
1.060036e+00 6.708031e-05 7.054802e-04 
1.274607e+00 1.166202e-04 1.023531e-03 
1.542033e+00 2.065103e-04 1.484968e-03 
1.852148e+00 3.578589e-04 2.154435e-03 
2.230300e+00 6.248974e-04 3.125716e-03 
2.692315e+00 1.099374e-03 4.534879e-03 
3.241028e+00 1.918173e-03 6.579332e-03 
3.895209e+00 3.330711e-03 9.545485e-03 
4.692855e+00 5.826467e-03 1.384886e-02 
5.637387e+00 1.010527e-02 2.009233e-02 
6.772361e+00 1.753285e-02 2.915053e-02 
8.133747e+00 3.040613e-02 4.229243e-02 
9.756870e+00 5.256284e-02 6.135907e-02 
1.167270e+01 9.020168e-02 8.902151e-02 
1.393342e+01 1.538993e-01 1.291550e-01 
1.653517e+01 2.583890e-01 1.873817e-01 
1.954435e+01 4.294443e-01 2.718588e-01 
2.290194e+01 6.973473e-01 3.944206e-01 
2.653752e+01 1.099173e+00 5.722368e-01 
3.036726e+01 1.676864e+00 8.302176e-01 
3.417780e+01 2.449872e+00 1.204504e+00 
3.770260e+01 3.398357e+00 1.747528e+00 
4.066240e+01 4.450204e+00 2.535364e+00 
4.289727e+01 5.512865e+00 3.678380e+00 
4.420540e+01 6.442514e+00 5.336699e+00 
4.464646e+01 7.163780e+00 7.742637e+00 
4.429740e+01 7.622450e+00 1.123324e+01 
4.332428e+01 7.820963e+00 1.629751e+01 
4.196326e+01 7.810531e+00 2.364489e+01 
4.037018e+01 7.634933e+00 3.430469e+01 
3.871006e+01 7.351111e+00 4.977024e+01 
3.709937e+01 7.005403e+00 7.220809e+01 
3.564432e+01 6.640053e+00 1.047616e+02 
3.440919e+01 6.284215e+00 1.519911e+02 
3.343547e+01 5.959351e+00 2.205131e+02 
3.276177e+01 5.683863e+00 3.199267e+02 
3.239791e+01 5.469156e+00 4.641589e+02 
3.230185e+01 5.316815e+00 6.734151e+02 
3.244130e+01 5.229423e+00 9.770100e+02 
3.280336e+01 5.211472e+00 1.417474e+03 
3.328711e+01 5.248992e+00 2.056512e+03 
3.381452e+01 5.327815e+00 2.983647e+03 
3.429166e+01 5.426002e+00 4.328761e+03 
3.470362e+01 5.533500e+00 6.280291e+03 
3.501741e+01 5.635292e+00 9.111628e+03 
3.519920e+01 5.716078e+00 1.321941e+04 
3.528112e+01 5.775678e+00 1.917910e+04 
3.528253e+01 5.813361e+00 2.782559e+04 
3.522141e+01 5.830101e+00 4.037017e+04 
3.511891e+01 5.829244e+00 5.857021e+04 
3.498637e+01 5.813381e+00 8.497534e+04 
3.484936e+01 5.788909e+00 1.232847e+05 
3.473626e+01 5.763220e+00 1.788650e+05 
3.464949e+01 5.738537e+00 2.595024e+05 
3.456704e+01 5.712162e+00 3.764936e+05 
3.453618e+01 5.695257e+00 5.462277e+05 
3.452211e+01 5.682087e+00 7.924829e+05 
3.451030e+01 5.670709e+00 1.149757e+06 
3.453823e+01 5.669288e+00 1.668101e+06 
3.455408e+01 5.667649e+00 2.420128e+06 
3.459015e+01 5.672290e+00 3.511192e+06 
3.464639e+01 5.682974e+00 5.094138e+06 
3.465013e+01 5.684560e+00 7.390722e+06 
3.467268e+01 5.691054e+00 1.072267e+07 
3.470153e+01 5.699457e+00 1.555676e+07 
3.472101e+01 5.706162e+00 2.257020e+07 
3.470920e+01 5.706356e+00 3.274549e+07 
3.472298e+01 5.711389e+00 4.750810e+07 
3.470652e+01 5.709744e+00 6.892612e+07 
3.469574e+01 5.708686e+00 1.000000e+08 


==> anc/TOV-Output-e0-150.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.827235e-03 3.156919e-11 1.000000e-06 
5.106751e-03 7.499672e-11 1.757511e-06 
6.751719e-03 1.733210e-10 3.088844e-06 
9.258096e-03 4.468617e-10 5.428675e-06 
1.215275e-02 1.010723e-09 9.540955e-06 
1.599463e-02 2.304256e-09 1.676833e-05 
2.146111e-02 5.566278e-09 2.947052e-05 
2.862437e-02 1.320736e-08 5.179475e-05 
3.796132e-02 3.080580e-08 9.102982e-05 
4.997857e-02 7.030081e-08 1.599859e-04 
6.670172e-02 1.671169e-07 2.811769e-04 
8.886057e-02 3.951274e-07 4.941713e-04 
1.170085e-01 9.021188e-07 8.685114e-04 
1.561964e-01 2.145986e-06 1.526418e-03 
2.063251e-01 4.946229e-06 2.682696e-03 
2.736092e-01 1.153499e-05 4.714866e-03 
3.621792e-01 2.675522e-05 8.286428e-03 
4.806478e-01 6.253758e-05 1.456348e-02 
6.388272e-01 1.468416e-04 2.559548e-02 
8.472466e-01 3.426070e-04 4.498433e-02 
1.120162e+00 7.920089e-04 7.906043e-02 
1.485055e+00 1.846393e-03 1.389495e-01 
1.962729e+00 4.266263e-03 2.442053e-01 
2.593400e+00 9.856318e-03 4.291934e-01 
3.408629e+00 2.243744e-02 7.543120e-01 
4.460685e+00 5.051072e-02 1.325711e+00 
5.769863e+00 1.101709e-01 2.329952e+00 
7.356874e+00 2.314118e-01 4.094915e+00 
9.143164e+00 4.541703e-01 7.196857e+00 
1.095851e+01 8.106686e-01 1.264855e+01 
1.255374e+01 1.288188e+00 2.222996e+01 
1.365244e+01 1.794684e+00 3.906940e+01 
1.410199e+01 2.200200e+00 6.866488e+01 
1.396366e+01 2.429114e+00 1.206793e+02 
1.340909e+01 2.478087e+00 2.120951e+02 
1.264551e+01 2.395714e+00 3.727594e+02 
1.185750e+01 2.244023e+00 6.551286e+02 
1.116715e+01 2.070992e+00 1.151395e+03 
1.064138e+01 1.908010e+00 2.023590e+03 
1.031656e+01 1.775834e+00 3.556480e+03 
1.020896e+01 1.688364e+00 6.250552e+03 
1.028887e+01 1.649724e+00 1.098541e+04 
1.049756e+01 1.656589e+00 1.930698e+04 
1.074323e+01 1.694201e+00 3.393222e+04 
1.095455e+01 1.744466e+00 5.963623e+04 
1.109712e+01 1.791959e+00 1.048113e+05 
1.115401e+01 1.824431e+00 1.842070e+05 
1.115305e+01 1.841585e+00 3.237458e+05 
1.110346e+01 1.842524e+00 5.689866e+05 
1.104153e+01 1.834583e+00 1.000000e+06 


==> anc/TOV-Output-e0-151.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.898711e-03 3.359362e-11 1.000000e-06 
5.094366e-03 7.494871e-11 1.757511e-06 
6.791992e-03 1.776173e-10 3.088844e-06 
9.204920e-03 4.421339e-10 5.428675e-06 
1.223159e-02 1.037391e-09 9.540955e-06 
1.586494e-02 2.263648e-09 1.676833e-05 
2.144671e-02 5.592111e-09 2.947052e-05 
2.848612e-02 1.310369e-08 5.179475e-05 
3.765621e-02 3.026941e-08 9.102982e-05 
5.028199e-02 7.206621e-08 1.599859e-04 
6.638969e-02 1.658811e-07 2.811769e-04 
8.830742e-02 3.903797e-07 4.941713e-04 
1.167844e-01 9.029251e-07 8.685114e-04 
1.541183e-01 2.075208e-06 1.526418e-03 
2.056767e-01 4.932403e-06 2.682696e-03 
2.729914e-01 1.153339e-05 4.714866e-03 
3.619033e-01 2.687204e-05 8.286428e-03 
4.792186e-01 6.239447e-05 1.456348e-02 
6.350233e-01 1.451953e-04 2.559548e-02 
8.417905e-01 3.382699e-04 4.498433e-02 
1.112376e+00 7.807766e-04 7.906043e-02 
1.477135e+00 1.829102e-03 1.389495e-01 
1.953242e+00 4.232628e-03 2.442053e-01 
2.574097e+00 9.701990e-03 4.291934e-01 
3.386619e+00 2.215140e-02 7.543120e-01 
4.425617e+00 4.965646e-02 1.325711e+00 
5.734112e+00 1.088433e-01 2.329952e+00 
7.305186e+00 2.280543e-01 4.094915e+00 
9.088039e+00 4.488545e-01 7.196857e+00 
1.090175e+01 8.030320e-01 1.264855e+01 
1.249266e+01 1.277062e+00 2.222996e+01 
1.359444e+01 1.782040e+00 3.906940e+01 
1.404928e+01 2.187634e+00 6.866488e+01 
1.391882e+01 2.418494e+00 1.206793e+02 
1.336735e+01 2.468537e+00 2.120951e+02 
1.260925e+01 2.388237e+00 3.727594e+02 
1.182838e+01 2.238882e+00 6.551286e+02 
1.113500e+01 2.065648e+00 1.151395e+03 
1.060531e+01 1.902332e+00 2.023590e+03 
1.028265e+01 1.770852e+00 3.556480e+03 
1.017747e+01 1.683911e+00 6.250552e+03 
1.025463e+01 1.644733e+00 1.098541e+04 
1.046294e+01 1.651366e+00 1.930698e+04 
1.070171e+01 1.687426e+00 3.393222e+04 
1.092050e+01 1.738974e+00 5.963623e+04 
1.105551e+01 1.784774e+00 1.048113e+05 
1.111641e+01 1.818020e+00 1.842070e+05 
1.111675e+01 1.835449e+00 3.237458e+05 
1.106989e+01 1.836999e+00 5.689866e+05 
1.100944e+01 1.829409e+00 1.000000e+06 


==> anc/TOV-Output-e0-152.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.827620e-03 3.199978e-11 1.000000e-06 
5.085396e-03 7.504726e-11 1.757511e-06 
6.846726e-03 1.831510e-10 3.088844e-06 
9.142940e-03 4.361321e-10 5.428675e-06 
1.218703e-02 1.032891e-09 9.540955e-06 
1.595332e-02 2.316935e-09 1.676833e-05 
2.136466e-02 5.564787e-09 2.947052e-05 
2.796099e-02 1.247436e-08 5.179475e-05 
3.700434e-02 2.891471e-08 9.102982e-05 
4.979326e-02 7.044865e-08 1.599859e-04 
6.577331e-02 1.623718e-07 2.811769e-04 
8.699440e-02 3.756956e-07 4.941713e-04 
1.155083e-01 8.794341e-07 8.685114e-04 
1.540542e-01 2.086346e-06 1.526418e-03 
2.046181e-01 4.888800e-06 2.682696e-03 
2.704122e-01 1.128381e-05 4.714866e-03 
3.588176e-01 2.636396e-05 8.286428e-03 
4.764578e-01 6.172833e-05 1.456348e-02 
6.311325e-01 1.434866e-04 2.559548e-02 
8.371749e-01 3.349384e-04 4.498433e-02 
1.107911e+00 7.765144e-04 7.906043e-02 
1.467138e+00 1.804073e-03 1.389495e-01 
1.935680e+00 4.146769e-03 2.442053e-01 
2.556221e+00 9.564010e-03 4.291934e-01 
3.366387e+00 2.189980e-02 7.543120e-01 
4.401460e+00 4.916652e-02 1.325711e+00 
5.699227e+00 1.075632e-01 2.329952e+00 
7.268410e+00 2.260502e-01 4.094915e+00 
9.040316e+00 4.445737e-01 7.196857e+00 
1.084940e+01 7.962716e-01 1.264855e+01 
1.244248e+01 1.268806e+00 2.222996e+01 
1.354438e+01 1.771859e+00 3.906940e+01 
1.400407e+01 2.177551e+00 6.866488e+01 
1.387885e+01 2.409442e+00 1.206793e+02 
1.333260e+01 2.461079e+00 2.120951e+02 
1.258580e+01 2.384207e+00 3.727594e+02 
1.179845e+01 2.233525e+00 6.551286e+02 
1.110494e+01 2.060725e+00 1.151395e+03 
1.057965e+01 1.898631e+00 2.023590e+03 
1.025777e+01 1.767483e+00 3.556480e+03 
1.014213e+01 1.678770e+00 6.250552e+03 
1.022108e+01 1.639857e+00 1.098541e+04 
1.042120e+01 1.644808e+00 1.930698e+04 
1.066797e+01 1.682160e+00 3.393222e+04 
1.087962e+01 1.732084e+00 5.963623e+04 
1.102402e+01 1.779684e+00 1.048113e+05 
1.108531e+01 1.812964e+00 1.842070e+05 
1.107963e+01 1.829129e+00 3.237458e+05 
1.102987e+01 1.830111e+00 5.689866e+05 
1.097202e+01 1.823121e+00 1.000000e+06 


==> anc/TOV-Output-e0-153.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.843798e-03 3.262045e-11 1.000000e-06 
4.948444e-03 6.960082e-11 1.757511e-06 
6.744260e-03 1.762022e-10 3.088844e-06 
8.867445e-03 4.005012e-10 5.428675e-06 
1.176556e-02 9.355047e-10 9.540955e-06 
1.562494e-02 2.191106e-09 1.676833e-05 
2.094015e-02 5.274094e-09 2.947052e-05 
2.808405e-02 1.272294e-08 5.179475e-05 
3.708081e-02 2.928573e-08 9.102982e-05 
4.888146e-02 6.708748e-08 1.599859e-04 
6.498870e-02 1.576605e-07 2.811769e-04 
8.717539e-02 3.805325e-07 4.941713e-04 
1.152919e-01 8.802525e-07 8.685114e-04 
1.519498e-01 2.015182e-06 1.526418e-03 
2.027742e-01 4.789124e-06 2.682696e-03 
2.680295e-01 1.106045e-05 4.714866e-03 
3.569523e-01 2.612567e-05 8.286428e-03 
4.734917e-01 6.098117e-05 1.456348e-02 
6.265910e-01 1.413350e-04 2.559548e-02 
8.306770e-01 3.293520e-04 4.498433e-02 
1.101464e+00 7.680522e-04 7.906043e-02 
1.453988e+00 1.767551e-03 1.389495e-01 
1.924867e+00 4.104418e-03 2.442053e-01 
2.542452e+00 9.471893e-03 4.291934e-01 
3.341829e+00 2.156447e-02 7.543120e-01 
4.371701e+00 4.849033e-02 1.325711e+00 
5.661712e+00 1.061368e-01 2.329952e+00 
7.224942e+00 2.234363e-01 4.094915e+00 
8.989759e+00 4.398892e-01 7.196857e+00 
1.078958e+01 7.879953e-01 1.264855e+01 
1.237800e+01 1.256740e+00 2.222996e+01 
1.348842e+01 1.759796e+00 3.906940e+01 
1.396174e+01 2.168396e+00 6.866488e+01 
1.383526e+01 2.399160e+00 1.206793e+02 
1.330102e+01 2.454554e+00 2.120951e+02 
1.254975e+01 2.376730e+00 3.727594e+02 
1.177065e+01 2.228653e+00 6.551286e+02 
1.107410e+01 2.055619e+00 1.151395e+03 
1.054813e+01 1.893793e+00 2.023590e+03 
1.022479e+01 1.762643e+00 3.556480e+03 
1.010836e+01 1.673895e+00 6.250552e+03 
1.018483e+01 1.634487e+00 1.098541e+04 
1.038444e+01 1.639167e+00 1.930698e+04 
1.063095e+01 1.676245e+00 3.393222e+04 
1.083960e+01 1.725357e+00 5.963623e+04 
1.098493e+01 1.772997e+00 1.048113e+05 
1.104287e+01 1.805507e+00 1.842070e+05 
1.104343e+01 1.822984e+00 3.237458e+05 
1.100034e+01 1.825398e+00 5.689866e+05 
1.093502e+01 1.816904e+00 1.000000e+06 


==> anc/TOV-Output-e0-154.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.719533e-03 2.975108e-11 1.000000e-06 
5.008854e-03 7.265287e-11 1.757511e-06 
6.703701e-03 1.741733e-10 3.088844e-06 
9.008419e-03 4.226523e-10 5.428675e-06 
1.198626e-02 9.956080e-10 9.540955e-06 
1.593736e-02 2.340382e-09 1.676833e-05 
2.100578e-02 5.358636e-09 2.947052e-05 
2.805770e-02 1.277009e-08 5.179475e-05 
3.713848e-02 2.961491e-08 9.102982e-05 
4.928964e-02 6.923171e-08 1.599859e-04 
6.451238e-02 1.552272e-07 2.811769e-04 
8.624323e-02 3.708637e-07 4.941713e-04 
1.148189e-01 8.751475e-07 8.685114e-04 
1.511205e-01 1.995323e-06 1.526418e-03 
2.017249e-01 4.745976e-06 2.682696e-03 
2.663952e-01 1.093033e-05 4.714866e-03 
3.543473e-01 2.572489e-05 8.286428e-03 
4.692650e-01 5.975062e-05 1.456348e-02 
6.223101e-01 1.393626e-04 2.559548e-02 
8.234295e-01 3.229033e-04 4.498433e-02 
1.091463e+00 7.522056e-04 7.906043e-02 
1.448117e+00 1.757613e-03 1.389495e-01 
1.912099e+00 4.049533e-03 2.442053e-01 
2.526826e+00 9.358858e-03 4.291934e-01 
3.323503e+00 2.134912e-02 7.543120e-01 
4.347528e+00 4.799779e-02 1.325711e+00 
5.627647e+00 1.049011e-01 2.329952e+00 
7.177610e+00 2.204756e-01 4.094915e+00 
8.931977e+00 4.341993e-01 7.196857e+00 
1.074005e+01 7.817722e-01 1.264855e+01 
1.232420e+01 1.247481e+00 2.222996e+01 
1.343414e+01 1.748228e+00 3.906940e+01 
1.391045e+01 2.156197e+00 6.866488e+01 
1.379375e+01 2.389526e+00 1.206793e+02 
1.325945e+01 2.444950e+00 2.120951e+02 
1.251941e+01 2.370778e+00 3.727594e+02 
1.174100e+01 2.223319e+00 6.551286e+02 
1.104728e+01 2.051343e+00 1.151395e+03 
1.051789e+01 1.889184e+00 2.023590e+03 
1.019320e+01 1.758039e+00 3.556480e+03 
1.008008e+01 1.669975e+00 6.250552e+03 
1.014805e+01 1.629012e+00 1.098541e+04 
1.035372e+01 1.634640e+00 1.930698e+04 
1.058866e+01 1.669293e+00 3.393222e+04 
1.080536e+01 1.719790e+00 5.963623e+04 
1.094514e+01 1.766152e+00 1.048113e+05 
1.100604e+01 1.799216e+00 1.842070e+05 
1.100173e+01 1.815670e+00 3.237458e+05 
1.096179e+01 1.818789e+00 5.689866e+05 
1.090262e+01 1.811623e+00 1.000000e+06 


==> anc/TOV-Output-e0-155.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.833870e-03 3.279147e-11 1.000000e-06 
4.916072e-03 6.913586e-11 1.757511e-06 
6.560424e-03 1.643026e-10 3.088844e-06 
8.816651e-03 3.988040e-10 5.428675e-06 
1.158564e-02 9.049164e-10 9.540955e-06 
1.581332e-02 2.301007e-09 1.676833e-05 
2.057254e-02 5.066549e-09 2.947052e-05 
2.748472e-02 1.208156e-08 5.179475e-05 
3.659977e-02 2.852884e-08 9.102982e-05 
4.852985e-02 6.650833e-08 1.599859e-04 
6.490855e-02 1.591311e-07 2.811769e-04 
8.613718e-02 3.718966e-07 4.941713e-04 
1.132643e-01 8.455332e-07 8.685114e-04 
1.511347e-01 2.008846e-06 1.526418e-03 
2.004993e-01 4.690252e-06 2.682696e-03 
2.658499e-01 1.093388e-05 4.714866e-03 
3.523917e-01 2.546560e-05 8.286428e-03 
4.649794e-01 5.850599e-05 1.456348e-02 
6.178844e-01 1.372961e-04 2.559548e-02 
8.187480e-01 3.194872e-04 4.498433e-02 
1.085016e+00 7.437505e-04 7.906043e-02 
1.438946e+00 1.735615e-03 1.389495e-01 
1.900627e+00 4.002843e-03 2.442053e-01 
2.508367e+00 9.214586e-03 4.291934e-01 
3.301047e+00 2.105450e-02 7.543120e-01 
4.318770e+00 4.735456e-02 1.325711e+00 
5.592296e+00 1.035943e-01 2.329952e+00 
7.138507e+00 2.182499e-01 4.094915e+00 
8.882334e+00 4.296372e-01 7.196857e+00 
1.068267e+01 7.739642e-01 1.264855e+01 
1.227249e+01 1.238747e+00 2.222996e+01 
1.337893e+01 1.736340e+00 3.906940e+01 
1.386507e+01 2.145946e+00 6.866488e+01 
1.375313e+01 2.380150e+00 1.206793e+02 
1.322984e+01 2.438966e+00 2.120951e+02 
1.249000e+01 2.365054e+00 3.727594e+02 
1.170525e+01 2.216499e+00 6.551286e+02 
1.101538e+01 2.045974e+00 1.151395e+03 
1.048639e+01 1.884318e+00 2.023590e+03 
1.015850e+01 1.752861e+00 3.556480e+03 
1.004409e+01 1.664686e+00 6.250552e+03 
1.011922e+01 1.624950e+00 1.098541e+04 
1.031745e+01 1.629072e+00 1.930698e+04 
1.055614e+01 1.664232e+00 3.393222e+04 
1.077121e+01 1.714228e+00 5.963623e+04 
1.090703e+01 1.759645e+00 1.048113e+05 
1.096835e+01 1.792732e+00 1.842070e+05 
1.097058e+01 1.810560e+00 3.237458e+05 
1.092752e+01 1.813058e+00 5.689866e+05 
1.087113e+01 1.806516e+00 1.000000e+06 


==> anc/TOV-Output-e0-156.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.682308e-03 2.924165e-11 1.000000e-06 
5.043273e-03 7.512406e-11 1.757511e-06 
6.730807e-03 1.785841e-10 3.088844e-06 
8.801046e-03 3.992495e-10 5.428675e-06 
1.159119e-02 9.120653e-10 9.540955e-06 
1.570079e-02 2.266763e-09 1.676833e-05 
2.069338e-02 5.189621e-09 2.947052e-05 
2.742143e-02 1.207569e-08 5.179475e-05 
3.660812e-02 2.873255e-08 9.102982e-05 
4.798845e-02 6.472204e-08 1.599859e-04 
6.405130e-02 1.538957e-07 2.811769e-04 
8.555470e-02 3.667539e-07 4.941713e-04 
1.130692e-01 8.465978e-07 8.685114e-04 
1.495047e-01 1.957093e-06 1.526418e-03 
1.994029e-01 4.643493e-06 2.682696e-03 
2.642629e-01 1.080851e-05 4.714866e-03 
3.484672e-01 2.478311e-05 8.286428e-03 
4.631260e-01 5.818201e-05 1.456348e-02 
6.147750e-01 1.361059e-04 2.559548e-02 
8.146887e-01 3.167883e-04 4.498433e-02 
1.077917e+00 7.339500e-04 7.906043e-02 
1.427625e+00 1.705902e-03 1.389495e-01 
1.889581e+00 3.958775e-03 2.442053e-01 
2.492179e+00 9.095451e-03 4.291934e-01 
3.279725e+00 2.078165e-02 7.543120e-01 
4.290497e+00 4.672761e-02 1.325711e+00 
5.559503e+00 1.024267e-01 2.329952e+00 
7.094252e+00 2.155641e-01 4.094915e+00 
8.836574e+00 4.256039e-01 7.196857e+00 
1.063182e+01 7.674483e-01 1.264855e+01 
1.221441e+01 1.228316e+00 2.222996e+01 
1.332902e+01 1.726079e+00 3.906940e+01 
1.381973e+01 2.135673e+00 6.866488e+01 
1.371151e+01 2.370411e+00 1.206793e+02 
1.319111e+01 2.430164e+00 2.120951e+02 
1.245857e+01 2.358751e+00 3.727594e+02 
1.168096e+01 2.212403e+00 6.551286e+02 
1.098907e+01 2.041771e+00 1.151395e+03 
1.046471e+01 1.881325e+00 2.023590e+03 
1.013326e+01 1.749379e+00 3.556480e+03 
1.001649e+01 1.660867e+00 6.250552e+03 
1.007847e+01 1.618748e+00 1.098541e+04 
1.027859e+01 1.623014e+00 1.930698e+04 
1.052173e+01 1.658794e+00 3.393222e+04 
1.073094e+01 1.707416e+00 5.963623e+04 
1.087265e+01 1.753900e+00 1.048113e+05 
1.093308e+01 1.786741e+00 1.842070e+05 
1.093378e+01 1.804249e+00 3.237458e+05 
1.089336e+01 1.807334e+00 5.689866e+05 
1.083583e+01 1.800608e+00 1.000000e+06 


==> anc/TOV-Output-e0-157.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.636965e-03 2.835528e-11 1.000000e-06 
5.044556e-03 7.566330e-11 1.757511e-06 
6.654258e-03 1.736662e-10 3.088844e-06 
8.881335e-03 4.129061e-10 5.428675e-06 
1.150086e-02 8.966170e-10 9.540955e-06 
1.533526e-02 2.125640e-09 1.676833e-05 
2.050171e-02 5.079101e-09 2.947052e-05 
2.696453e-02 1.155567e-08 5.179475e-05 
3.620562e-02 2.797338e-08 9.102982e-05 
4.805720e-02 6.541730e-08 1.599859e-04 
6.410661e-02 1.552837e-07 2.811769e-04 
8.398906e-02 3.492098e-07 4.941713e-04 
1.122745e-01 8.341862e-07 8.685114e-04 
1.494411e-01 1.967124e-06 1.526418e-03 
1.970931e-01 4.512734e-06 2.682696e-03 
2.624059e-01 1.065009e-05 4.714866e-03 
3.473228e-01 2.469702e-05 8.286428e-03 
4.596621e-01 5.725089e-05 1.456348e-02 
6.099968e-01 1.338092e-04 2.559548e-02 
8.094270e-01 3.126808e-04 4.498433e-02 
1.073309e+00 7.292156e-04 7.906043e-02 
1.418134e+00 1.682814e-03 1.389495e-01 
1.874882e+00 3.891883e-03 2.442053e-01 
2.480135e+00 9.021369e-03 4.291934e-01 
3.262471e+00 2.058541e-02 7.543120e-01 
4.265851e+00 4.621785e-02 1.325711e+00 
5.529073e+00 1.013857e-01 2.329952e+00 
7.053464e+00 2.131844e-01 4.094915e+00 
8.787451e+00 4.211031e-01 7.196857e+00 
1.057604e+01 7.599423e-01 1.264855e+01 
1.215561e+01 1.217683e+00 2.222996e+01 
1.327977e+01 1.715995e+00 3.906940e+01 
1.376737e+01 2.123013e+00 6.866488e+01 
1.367546e+01 2.362477e+00 1.206793e+02 
1.316084e+01 2.423918e+00 2.120951e+02 
1.242528e+01 2.351913e+00 3.727594e+02 
1.165047e+01 2.206798e+00 6.551286e+02 
1.096281e+01 2.037562e+00 1.151395e+03 
1.043475e+01 1.876726e+00 2.023590e+03 
1.010559e+01 1.745446e+00 3.556480e+03 
9.985287e+00 1.656401e+00 6.250552e+03 
1.005185e+01 1.615063e+00 1.098541e+04 
1.024161e+01 1.617297e+00 1.930698e+04 
1.048598e+01 1.653087e+00 3.393222e+04 
1.069704e+01 1.701885e+00 5.963623e+04 
1.083779e+01 1.748042e+00 1.048113e+05 
1.090016e+01 1.781233e+00 1.842070e+05 
1.089736e+01 1.798002e+00 3.237458e+05 
1.086292e+01 1.802375e+00 5.689866e+05 
1.080021e+01 1.794619e+00 1.000000e+06 


==> anc/TOV-Output-e0-158.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.769986e-03 3.178289e-11 1.000000e-06 
4.848004e-03 6.758695e-11 1.757511e-06 
6.596717e-03 1.702776e-10 3.088844e-06 
8.563254e-03 3.724693e-10 5.428675e-06 
1.135640e-02 8.687534e-10 9.540955e-06 
1.527475e-02 2.113958e-09 1.676833e-05 
2.063372e-02 5.210824e-09 2.947052e-05 
2.703562e-02 1.172150e-08 5.179475e-05 
3.607952e-02 2.785842e-08 9.102982e-05 
4.737732e-02 6.307916e-08 1.599859e-04 
6.318644e-02 1.496396e-07 2.811769e-04 
8.376355e-02 3.486108e-07 4.941713e-04 
1.120012e-01 8.333830e-07 8.685114e-04 
1.480177e-01 1.923622e-06 1.526418e-03 
1.956792e-01 4.444438e-06 2.682696e-03 
2.605557e-01 1.049281e-05 4.714866e-03 
3.442161e-01 2.419333e-05 8.286428e-03 
4.573531e-01 5.675160e-05 1.456348e-02 
6.065435e-01 1.323872e-04 2.559548e-02 
8.023747e-01 3.065190e-04 4.498433e-02 
1.063557e+00 7.140398e-04 7.906043e-02 
1.408790e+00 1.660267e-03 1.389495e-01 
1.866184e+00 3.862331e-03 2.442053e-01 
2.464999e+00 8.913422e-03 4.291934e-01 
3.238767e+00 2.026786e-02 7.543120e-01 
4.238395e+00 4.561744e-02 1.325711e+00 
5.495146e+00 1.001547e-01 2.329952e+00 
7.013442e+00 2.108702e-01 4.094915e+00 
8.737744e+00 4.165199e-01 7.196857e+00 
1.052178e+01 7.527286e-01 1.264855e+01 
1.210425e+01 1.208977e+00 2.222996e+01 
1.322428e+01 1.703937e+00 3.906940e+01 
1.372564e+01 2.113883e+00 6.866488e+01 
1.363154e+01 2.351905e+00 1.206793e+02 
1.312110e+01 2.414741e+00 2.120951e+02 
1.239739e+01 2.346526e+00 3.727594e+02 
1.162060e+01 2.201319e+00 6.551286e+02 
1.093323e+01 2.032630e+00 1.151395e+03 
1.040135e+01 1.871447e+00 2.023590e+03 
1.007212e+01 1.740454e+00 3.556480e+03 
9.951442e+00 1.651460e+00 6.250552e+03 
1.001682e+01 1.609866e+00 1.098541e+04 
1.020355e+01 1.611371e+00 1.930698e+04 
1.044584e+01 1.646513e+00 3.393222e+04 
1.065893e+01 1.695489e+00 5.963623e+04 
1.080234e+01 1.742051e+00 1.048113e+05 
1.086989e+01 1.776269e+00 1.842070e+05 
1.086521e+01 1.792640e+00 3.237458e+05 
1.082652e+01 1.796155e+00 5.689866e+05 
1.076442e+01 1.788582e+00 1.000000e+06 


==> anc/TOV-Output-e0-159.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.711917e-03 3.052872e-11 1.000000e-06 
4.983023e-03 7.385719e-11 1.757511e-06 
6.466892e-03 1.614362e-10 3.088844e-06 
8.774285e-03 4.032267e-10 5.428675e-06 
1.147214e-02 9.012536e-10 9.540955e-06 
1.511522e-02 2.061377e-09 1.676833e-05 
2.000612e-02 4.779722e-09 2.947052e-05 
2.715334e-02 1.195045e-08 5.179475e-05 
3.546478e-02 2.662602e-08 9.102982e-05 
4.757772e-02 6.428734e-08 1.599859e-04 
6.289253e-02 1.484951e-07 2.811769e-04 
8.326182e-02 3.445509e-07 4.941713e-04 
1.104167e-01 8.035645e-07 8.685114e-04 
1.473039e-01 1.907929e-06 1.526418e-03 
1.951324e-01 4.435181e-06 2.682696e-03 
2.582812e-01 1.028510e-05 4.714866e-03 
3.416291e-01 2.380163e-05 8.286428e-03 
4.541519e-01 5.591988e-05 1.456348e-02 
6.031986e-01 1.310329e-04 2.559548e-02 
7.995095e-01 3.051649e-04 4.498433e-02 
1.058946e+00 7.092486e-04 7.906043e-02 
1.400212e+00 1.640431e-03 1.389495e-01 
1.850800e+00 3.791443e-03 2.442053e-01 
2.448177e+00 8.787317e-03 4.291934e-01 
3.221188e+00 2.006487e-02 7.543120e-01 
4.216892e+00 4.520683e-02 1.325711e+00 
5.462292e+00 9.898108e-02 2.329952e+00 
6.968163e+00 2.080964e-01 4.094915e+00 
8.693646e+00 4.126941e-01 7.196857e+00 
1.047182e+01 7.463541e-01 1.264855e+01 
1.205600e+01 1.201058e+00 2.222996e+01 
1.317268e+01 1.693062e+00 3.906940e+01 
1.368021e+01 2.103478e+00 6.866488e+01 
1.359641e+01 2.344212e+00 1.206793e+02 
1.308681e+01 2.407203e+00 2.120951e+02 
1.236517e+01 2.339930e+00 3.727594e+02 
1.159239e+01 2.196219e+00 6.551286e+02 
1.090690e+01 2.028372e+00 1.151395e+03 
1.037534e+01 1.867580e+00 2.023590e+03 
1.004110e+01 1.735890e+00 3.556480e+03 
9.917404e+00 1.646474e+00 6.250552e+03 
9.986289e+00 1.605463e+00 1.098541e+04 
1.017622e+01 1.607428e+00 1.930698e+04 
1.041443e+01 1.641632e+00 3.393222e+04 
1.062805e+01 1.690547e+00 5.963623e+04 
1.076614e+01 1.735892e+00 1.048113e+05 
1.083202e+01 1.769692e+00 1.842070e+05 
1.083599e+01 1.787879e+00 3.237458e+05 
1.079354e+01 1.790638e+00 5.689866e+05 
1.073204e+01 1.783237e+00 1.000000e+06 


==> anc/TOV-Output-e0-16.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.541536e-03 2.668160e-12 1.000000e-08 
4.412668e-03 5.161081e-12 1.450829e-08 
5.144980e-03 8.180654e-12 2.104904e-08 
6.516339e-03 1.662065e-11 3.053856e-08 
7.362719e-03 2.397461e-11 4.430621e-08 
9.396512e-03 4.983528e-11 6.428073e-08 
1.125987e-02 8.575052e-11 9.326033e-08 
1.376485e-02 1.566575e-10 1.353048e-07 
1.642510e-02 2.661710e-10 1.963041e-07 
1.962001e-02 4.536639e-10 2.848036e-07 
2.372300e-02 8.019471e-10 4.132012e-07 
2.903500e-02 1.470288e-09 5.994843e-07 
3.443778e-02 2.453254e-09 8.697490e-07 
4.150884e-02 4.295945e-09 1.261857e-06 
5.075760e-02 7.854891e-09 1.830738e-06 
6.079572e-02 1.349758e-08 2.656088e-06 
7.249123e-02 2.288197e-08 3.853529e-06 
8.755175e-02 4.031174e-08 5.590810e-06 
1.058402e-01 7.121789e-08 8.111308e-06 
1.283035e-01 1.268683e-07 1.176812e-05 
1.549735e-01 2.235680e-07 1.707353e-05 
1.850051e-01 3.803547e-07 2.477076e-05 
2.229208e-01 6.654110e-07 3.593814e-05 
2.693311e-01 1.173541e-06 5.214008e-05 
3.263139e-01 2.087113e-06 7.564633e-05 
3.892751e-01 3.543320e-06 1.097499e-04 
4.736257e-01 6.381869e-06 1.592283e-04 
5.665845e-01 1.092543e-05 2.310130e-04 
6.856915e-01 1.936575e-05 3.351603e-04 
8.245268e-01 3.367189e-05 4.862602e-04 
9.968005e-01 5.949562e-05 7.054802e-04 
1.199667e+00 1.037176e-04 1.023531e-03 
1.440264e+00 1.794787e-04 1.484968e-03 
1.733337e+00 3.128656e-04 2.154435e-03 
2.089058e+00 5.477627e-04 3.125716e-03 
2.515654e+00 9.566225e-04 4.534879e-03 
3.036674e+00 1.682863e-03 6.579332e-03 
3.657962e+00 2.942175e-03 9.545485e-03 
4.394865e+00 5.104236e-03 1.384886e-02 
5.284269e+00 8.876767e-03 2.009233e-02 
6.359690e+00 1.548466e-02 2.915053e-02 
7.641700e+00 2.688993e-02 4.229243e-02 
9.151196e+00 4.624661e-02 6.135907e-02 
1.096360e+01 7.968797e-02 8.902151e-02 
1.307077e+01 1.354372e-01 1.291550e-01 
1.556087e+01 2.294909e-01 1.873817e-01 
1.837821e+01 3.804022e-01 2.718588e-01 
2.159192e+01 6.222056e-01 3.944206e-01 
2.507381e+01 9.863755e-01 5.722368e-01 
2.875981e+01 1.513980e+00 8.302176e-01 
3.247246e+01 2.230394e+00 1.204504e+00 
3.594430e+01 3.121143e+00 1.747528e+00 
3.893251e+01 4.131870e+00 2.535364e+00 
4.120362e+01 5.159660e+00 3.678380e+00 
4.265522e+01 6.098103e+00 5.336699e+00 
4.321252e+01 6.832530e+00 7.742637e+00 
4.297868e+01 7.315696e+00 1.123324e+01 
4.215919e+01 7.559873e+00 1.629751e+01 
4.088192e+01 7.577796e+00 2.364489e+01 
3.935044e+01 7.427046e+00 3.430469e+01 
3.775168e+01 7.168926e+00 4.977024e+01 
3.618215e+01 6.843062e+00 7.220809e+01 
3.473956e+01 6.489838e+00 1.047616e+02 
3.351374e+01 6.144196e+00 1.519911e+02 
3.252590e+01 5.823318e+00 2.205131e+02 
3.181571e+01 5.546151e+00 3.199267e+02 
3.139275e+01 5.324093e+00 4.641589e+02 
3.127198e+01 5.168570e+00 6.734151e+02 
3.139035e+01 5.076595e+00 9.770100e+02 
3.168826e+01 5.044454e+00 1.417474e+03 
3.214926e+01 5.073736e+00 2.056512e+03 
3.263699e+01 5.140295e+00 2.983647e+03 
3.312398e+01 5.235726e+00 4.328761e+03 
3.353304e+01 5.338633e+00 6.280291e+03 
3.386488e+01 5.441106e+00 9.111628e+03 
3.405833e+01 5.522408e+00 1.321941e+04 
3.415000e+01 5.583133e+00 1.917910e+04 
3.417162e+01 5.624962e+00 2.782559e+04 
3.409880e+01 5.639735e+00 4.037017e+04 
3.400899e+01 5.642415e+00 5.857021e+04 
3.390380e+01 5.633287e+00 8.497534e+04 
3.377916e+01 5.612425e+00 1.232847e+05 
3.364995e+01 5.584412e+00 1.788650e+05 
3.356290e+01 5.560505e+00 2.595024e+05 
3.350203e+01 5.539117e+00 3.764936e+05 
3.344040e+01 5.516388e+00 5.462277e+05 
3.343650e+01 5.505461e+00 7.924829e+05 
3.342009e+01 5.493164e+00 1.149757e+06 
3.343275e+01 5.488535e+00 1.668101e+06 
3.346513e+01 5.490008e+00 2.420128e+06 
3.350779e+01 5.495716e+00 3.511192e+06 
3.352806e+01 5.498832e+00 5.094138e+06 
3.356241e+01 5.506378e+00 7.390722e+06 
3.359144e+01 5.513985e+00 1.072267e+07 
3.360921e+01 5.519981e+00 1.555676e+07 
3.361256e+01 5.523304e+00 2.257020e+07 
3.361159e+01 5.525667e+00 3.274549e+07 
3.361484e+01 5.528558e+00 4.750810e+07 
3.360116e+01 5.527518e+00 6.892612e+07 
3.359760e+01 5.527992e+00 1.000000e+08 


==> anc/TOV-Output-e0-160.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.724850e-03 3.104297e-11 1.000000e-06 
4.947349e-03 7.273686e-11 1.757511e-06 
6.527807e-03 1.670855e-10 3.088844e-06 
8.579671e-03 3.793576e-10 5.428675e-06 
1.158009e-02 9.327656e-10 9.540955e-06 
1.533050e-02 2.164242e-09 1.676833e-05 
2.034790e-02 5.060529e-09 2.947052e-05 
2.680144e-02 1.156409e-08 5.179475e-05 
3.577942e-02 2.751295e-08 9.102982e-05 
4.681704e-02 6.163810e-08 1.599859e-04 
6.224948e-02 1.448922e-07 2.811769e-04 
8.290327e-02 3.422579e-07 4.941713e-04 
1.099634e-01 7.987012e-07 8.685114e-04 
1.459253e-01 1.866526e-06 1.526418e-03 
1.944218e-01 4.414493e-06 2.682696e-03 
2.570595e-01 1.020360e-05 4.714866e-03 
3.407201e-01 2.376062e-05 8.286428e-03 
4.528840e-01 5.580151e-05 1.456348e-02 
5.984789e-01 1.287860e-04 2.559548e-02 
7.925134e-01 2.990932e-04 4.498433e-02 
1.052652e+00 7.010542e-04 7.906043e-02 
1.390874e+00 1.617931e-03 1.389495e-01 
1.840809e+00 3.753769e-03 2.442053e-01 
2.431818e+00 8.666369e-03 4.291934e-01 
3.198680e+00 1.977033e-02 7.543120e-01 
4.190457e+00 4.463849e-02 1.325711e+00 
5.429095e+00 9.778898e-02 2.329952e+00 
6.931901e+00 2.061067e-01 4.094915e+00 
8.644130e+00 4.081306e-01 7.196857e+00 
1.041303e+01 7.382366e-01 1.264855e+01 
1.199970e+01 1.191024e+00 2.222996e+01 
1.312784e+01 1.684264e+00 3.906940e+01 
1.363947e+01 2.094612e+00 6.866488e+01 
1.355477e+01 2.334326e+00 1.206793e+02 
1.305920e+01 2.401687e+00 2.120951e+02 
1.233478e+01 2.333807e+00 3.727594e+02 
1.157055e+01 2.192636e+00 6.551286e+02 
1.088109e+01 2.024209e+00 1.151395e+03 
1.034877e+01 1.863589e+00 2.023590e+03 
1.001267e+01 1.731785e+00 3.556480e+03 
9.890644e+00 1.642762e+00 6.250552e+03 
9.946846e+00 1.599460e+00 1.098541e+04 
1.013675e+01 1.601225e+00 1.930698e+04 
1.037864e+01 1.635886e+00 3.393222e+04 
1.058793e+01 1.683724e+00 5.963623e+04 
1.073496e+01 1.730764e+00 1.048113e+05 
1.079605e+01 1.763504e+00 1.842070e+05 
1.079891e+01 1.781455e+00 3.237458e+05 
1.075864e+01 1.784706e+00 5.689866e+05 
1.069941e+01 1.777826e+00 1.000000e+06 


==> anc/TOV-Output-e0-161.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.693734e-03 3.046068e-11 1.000000e-06 
4.826651e-03 6.796426e-11 1.757511e-06 
6.363635e-03 1.557609e-10 3.088844e-06 
8.632527e-03 3.888272e-10 5.428675e-06 
1.141036e-02 8.979260e-10 9.540955e-06 
1.489544e-02 1.997573e-09 1.676833e-05 
2.024512e-02 5.015380e-09 2.947052e-05 
2.673157e-02 1.154559e-08 5.179475e-05 
3.558161e-02 2.722825e-08 9.102982e-05 
4.665741e-02 6.139108e-08 1.599859e-04 
6.205741e-02 1.444524e-07 2.811769e-04 
8.219058e-02 3.355913e-07 4.941713e-04 
1.093033e-01 7.893066e-07 8.685114e-04 
1.457170e-01 1.870160e-06 1.526418e-03 
1.925572e-01 4.315501e-06 2.682696e-03 
2.558897e-01 1.012783e-05 4.714866e-03 
3.388118e-01 2.350963e-05 8.286428e-03 
4.479464e-01 5.433373e-05 1.456348e-02 
5.960586e-01 1.280247e-04 2.559548e-02 
7.890026e-01 2.969792e-04 4.498433e-02 
1.044001e+00 6.881859e-04 7.906043e-02 
1.386048e+00 1.611131e-03 1.389495e-01 
1.831041e+00 3.717359e-03 2.442053e-01 
2.417726e+00 8.569610e-03 4.291934e-01 
3.182457e+00 1.959172e-02 7.543120e-01 
4.164635e+00 4.408974e-02 1.325711e+00 
5.397270e+00 9.666958e-02 2.329952e+00 
6.891809e+00 2.037828e-01 4.094915e+00 
8.595002e+00 4.036190e-01 7.196857e+00 
1.036671e+01 7.325525e-01 1.264855e+01 
1.195074e+01 1.182877e+00 2.222996e+01 
1.307319e+01 1.672389e+00 3.906940e+01 
1.359402e+01 2.084138e+00 6.866488e+01 
1.352259e+01 2.327546e+00 1.206793e+02 
1.301973e+01 2.392497e+00 2.120951e+02 
1.230242e+01 2.327118e+00 3.727594e+02 
1.153884e+01 2.186649e+00 6.551286e+02 
1.085405e+01 2.019765e+00 1.151395e+03 
1.032170e+01 1.859489e+00 2.023590e+03 
9.986029e+00 1.727990e+00 3.556480e+03 
9.860946e+00 1.638522e+00 6.250552e+03 
9.919984e+00 1.595695e+00 1.098541e+04 
1.010418e+01 1.596291e+00 1.930698e+04 
1.034218e+01 1.630005e+00 3.393222e+04 
1.055317e+01 1.677977e+00 5.963623e+04 
1.069566e+01 1.723937e+00 1.048113e+05 
1.076219e+01 1.757745e+00 1.842070e+05 
1.076790e+01 1.776292e+00 3.237458e+05 
1.072214e+01 1.778428e+00 5.689866e+05 
1.067182e+01 1.773444e+00 1.000000e+06 


==> anc/TOV-Output-e0-162.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.699726e-03 3.079928e-11 1.000000e-06 
4.812652e-03 6.779306e-11 1.757511e-06 
6.485764e-03 1.659264e-10 3.088844e-06 
8.365433e-03 3.560387e-10 5.428675e-06 
1.121640e-02 8.582081e-10 9.540955e-06 
1.496298e-02 2.037448e-09 1.676833e-05 
1.970232e-02 4.651406e-09 2.947052e-05 
2.657855e-02 1.141894e-08 5.179475e-05 
3.485134e-02 2.574486e-08 9.102982e-05 
4.672188e-02 6.202881e-08 1.599859e-04 
6.156431e-02 1.419122e-07 2.811769e-04 
8.214615e-02 3.371282e-07 4.941713e-04 
1.085289e-01 7.774482e-07 8.685114e-04 
1.446648e-01 1.841306e-06 1.526418e-03 
1.909543e-01 4.234764e-06 2.682696e-03 
2.533664e-01 9.892239e-06 4.714866e-03 
3.371269e-01 2.330447e-05 8.286428e-03 
4.466335e-01 5.419179e-05 1.456348e-02 
5.913042e-01 1.257619e-04 2.559548e-02 
7.838346e-01 2.929898e-04 4.498433e-02 
1.040332e+00 6.851792e-04 7.906043e-02 
1.377375e+00 1.590887e-03 1.389495e-01 
1.821566e+00 3.682620e-03 2.442053e-01 
2.399288e+00 8.427008e-03 4.291934e-01 
3.159806e+00 1.929515e-02 7.543120e-01 
4.134014e+00 4.339134e-02 1.325711e+00 
5.369014e+00 9.573740e-02 2.329952e+00 
6.851153e+00 2.014100e-01 4.094915e+00 
8.556062e+00 4.004671e-01 7.196857e+00 
1.031805e+01 7.263964e-01 1.264855e+01 
1.189053e+01 1.171803e+00 2.222996e+01 
1.302406e+01 1.662202e+00 3.906940e+01 
1.354790e+01 2.073404e+00 6.866488e+01 
1.347849e+01 2.316779e+00 1.206793e+02 
1.298540e+01 2.384859e+00 2.120951e+02 
1.227583e+01 2.321992e+00 3.727594e+02 
1.150999e+01 2.181331e+00 6.551286e+02 
1.082734e+01 2.015377e+00 1.151395e+03 
1.029649e+01 1.855734e+00 2.023590e+03 
9.959574e+00 1.724219e+00 3.556480e+03 
9.826027e+00 1.633351e+00 6.250552e+03 
9.881249e+00 1.589802e+00 1.098541e+04 
1.006732e+01 1.590557e+00 1.930698e+04 
1.030977e+01 1.624899e+00 3.393222e+04 
1.052414e+01 1.673377e+00 5.963623e+04 
1.066264e+01 1.718402e+00 1.048113e+05 
1.072935e+01 1.752190e+00 1.842070e+05 
1.073495e+01 1.770710e+00 3.237458e+05 
1.069587e+01 1.774271e+00 5.689866e+05 
1.063199e+01 1.766520e+00 1.000000e+06 


==> anc/TOV-Output-e0-163.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.608288e-03 2.874804e-11 1.000000e-06 
4.804801e-03 6.787826e-11 1.757511e-06 
6.449504e-03 1.641661e-10 3.088844e-06 
8.330579e-03 3.537773e-10 5.428675e-06 
1.125556e-02 8.725818e-10 9.540955e-06 
1.478624e-02 1.978237e-09 1.676833e-05 
1.965492e-02 4.646422e-09 2.947052e-05 
2.635680e-02 1.120424e-08 5.179475e-05 
3.493452e-02 2.608971e-08 9.102982e-05 
4.654324e-02 6.169853e-08 1.599859e-04 
6.090463e-02 1.382472e-07 2.811769e-04 
8.166252e-02 3.332533e-07 4.941713e-04 
1.083859e-01 7.791587e-07 8.685114e-04 
1.437557e-01 1.817963e-06 1.526418e-03 
1.900400e-01 4.199988e-06 2.682696e-03 
2.528707e-01 9.894988e-06 4.714866e-03 
3.349688e-01 2.300089e-05 8.286428e-03 
4.432148e-01 5.328376e-05 1.456348e-02 
5.871877e-01 1.239136e-04 2.559548e-02 
7.785877e-01 2.889175e-04 4.498433e-02 
1.032140e+00 6.732511e-04 7.906043e-02 
1.368843e+00 1.571133e-03 1.389495e-01 
1.810573e+00 3.638632e-03 2.442053e-01 
2.385168e+00 8.330034e-03 4.291934e-01 
3.143067e+00 1.910646e-02 7.543120e-01 
4.110439e+00 4.291368e-02 1.325711e+00 
5.336871e+00 9.459978e-02 2.329952e+00 
6.812469e+00 1.992058e-01 4.094915e+00 
8.504360e+00 3.956072e-01 7.196857e+00 
1.026672e+01 7.197127e-01 1.264855e+01 
1.183916e+01 1.163001e+00 2.222996e+01 
1.297336e+01 1.651501e+00 3.906940e+01 
1.350167e+01 2.062603e+00 6.866488e+01 
1.344035e+01 2.307961e+00 1.206793e+02 
1.295882e+01 2.379578e+00 2.120951e+02 
1.224200e+01 2.314846e+00 3.727594e+02 
1.148668e+01 2.177336e+00 6.551286e+02 
1.079725e+01 2.010247e+00 1.151395e+03 
1.027076e+01 1.851867e+00 2.023590e+03 
9.927854e+00 1.719483e+00 3.556480e+03 
9.796574e+00 1.629135e+00 6.250552e+03 
9.849051e+00 1.585068e+00 1.098541e+04 
1.003967e+01 1.586518e+00 1.930698e+04 
1.027032e+01 1.618420e+00 3.393222e+04 
1.048133e+01 1.665982e+00 5.963623e+04 
1.063039e+01 1.713018e+00 1.048113e+05 
1.069580e+01 1.746472e+00 1.842070e+05 
1.070052e+01 1.764802e+00 3.237458e+05 
1.066112e+01 1.768333e+00 5.689866e+05 
1.060816e+01 1.762889e+00 1.000000e+06 


==> anc/TOV-Output-e0-164.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.591121e-03 2.851351e-11 1.000000e-06 
4.660430e-03 6.232161e-11 1.757511e-06 
6.277634e-03 1.523171e-10 3.088844e-06 
8.460391e-03 3.728482e-10 5.428675e-06 
1.121035e-02 8.673979e-10 9.540955e-06 
1.488480e-02 2.030436e-09 1.676833e-05 
1.954924e-02 4.599922e-09 2.947052e-05 
2.578947e-02 1.056059e-08 5.179475e-05 
3.435524e-02 2.496549e-08 9.102982e-05 
4.610489e-02 6.033958e-08 1.599859e-04 
6.060707e-02 1.370666e-07 2.811769e-04 
8.128515e-02 3.306710e-07 4.941713e-04 
1.078162e-01 7.716410e-07 8.685114e-04 
1.419689e-01 1.761755e-06 1.526418e-03 
1.883686e-01 4.115242e-06 2.682696e-03 
2.497130e-01 9.587376e-06 4.714866e-03 
3.332006e-01 2.277743e-05 8.286428e-03 
4.405104e-01 5.263523e-05 1.456348e-02 
5.845483e-01 1.229999e-04 2.559548e-02 
7.745422e-01 2.861813e-04 4.498433e-02 
1.026962e+00 6.672344e-04 7.906043e-02 
1.358588e+00 1.545509e-03 1.389495e-01 
1.795007e+00 3.567353e-03 2.442053e-01 
2.375054e+00 8.274669e-03 4.291934e-01 
3.123667e+00 1.886933e-02 7.543120e-01 
4.088869e+00 4.249747e-02 1.325711e+00 
5.306899e+00 9.357535e-02 2.329952e+00 
6.773701e+00 1.969936e-01 4.094915e+00 
8.458906e+00 3.915784e-01 7.196857e+00 
1.020996e+01 7.119753e-01 1.264855e+01 
1.179391e+01 1.155751e+00 2.222996e+01 
1.292627e+01 1.641893e+00 3.906940e+01 
1.345605e+01 2.051977e+00 6.866488e+01 
1.340776e+01 2.300953e+00 1.206793e+02 
1.292437e+01 2.371847e+00 2.120951e+02 
1.221146e+01 2.308582e+00 3.727594e+02 
1.146054e+01 2.172639e+00 6.551286e+02 
1.076899e+01 2.005492e+00 1.151395e+03 
1.023796e+01 1.846614e+00 2.023590e+03 
9.904470e+00 1.716246e+00 3.556480e+03 
9.771041e+00 1.625601e+00 6.250552e+03 
9.820062e+00 1.580898e+00 1.098541e+04 
1.000743e+01 1.581624e+00 1.930698e+04 
1.023880e+01 1.613470e+00 3.393222e+04 
1.045417e+01 1.661740e+00 5.963623e+04 
1.059985e+01 1.707979e+00 1.048113e+05 
1.066600e+01 1.741532e+00 1.842070e+05 
1.066678e+01 1.759028e+00 3.237458e+05 
1.063071e+01 1.763287e+00 5.689866e+05 
1.057214e+01 1.756725e+00 1.000000e+06 


==> anc/TOV-Output-e0-165.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.581727e-03 2.846285e-11 1.000000e-06 
4.622186e-03 6.117064e-11 1.757511e-06 
6.366643e-03 1.598572e-10 3.088844e-06 
8.156189e-03 3.360955e-10 5.428675e-06 
1.112010e-02 8.517784e-10 9.540955e-06 
1.473402e-02 1.981365e-09 1.676833e-05 
1.953857e-02 4.620396e-09 2.947052e-05 
2.598735e-02 1.087143e-08 5.179475e-05 
3.426138e-02 2.491241e-08 9.102982e-05 
4.529428e-02 5.756141e-08 1.599859e-04 
6.093492e-02 1.401524e-07 2.811769e-04 
8.056979e-02 3.239807e-07 4.941713e-04 
1.071962e-01 7.630294e-07 8.685114e-04 
1.414841e-01 1.754402e-06 1.526418e-03 
1.880139e-01 4.116983e-06 2.682696e-03 
2.493235e-01 9.600760e-06 4.714866e-03 
3.301323e-01 2.228907e-05 8.286428e-03 
4.381314e-01 5.210279e-05 1.456348e-02 
5.808075e-01 1.213892e-04 2.559548e-02 
7.697656e-01 2.826317e-04 4.498433e-02 
1.020334e+00 6.583872e-04 7.906043e-02 
1.350904e+00 1.528686e-03 1.389495e-01 
1.788200e+00 3.548343e-03 2.442053e-01 
2.356573e+00 8.132275e-03 4.291934e-01 
3.103983e+00 1.862723e-02 7.543120e-01 
4.061729e+00 4.190933e-02 1.325711e+00 
5.274642e+00 9.243187e-02 2.329952e+00 
6.743939e+00 1.955412e-01 4.094915e+00 
8.414756e+00 3.877184e-01 7.196857e+00 
1.016289e+01 7.060996e-01 1.264855e+01 
1.173795e+01 1.145734e+00 2.222996e+01 
1.287966e+01 1.632407e+00 3.906940e+01 
1.341769e+01 2.043751e+00 6.866488e+01 
1.336770e+01 2.291433e+00 1.206793e+02 
1.288906e+01 2.363819e+00 2.120951e+02 
1.218742e+01 2.304087e+00 3.727594e+02 
1.142856e+01 2.166500e+00 6.551286e+02 
1.074499e+01 2.001635e+00 1.151395e+03 
1.021805e+01 1.843851e+00 2.023590e+03 
9.875476e+00 1.711981e+00 3.556480e+03 
9.736300e+00 1.620434e+00 6.250552e+03 
9.790697e+00 1.576653e+00 1.098541e+04 
9.973442e+00 1.576395e+00 1.930698e+04 
1.020161e+01 1.607413e+00 3.393222e+04 
1.042199e+01 1.656473e+00 5.963623e+04 
1.056650e+01 1.702343e+00 1.048113e+05 
1.062856e+01 1.734974e+00 1.842070e+05 
1.063883e+01 1.754461e+00 3.237458e+05 
1.059744e+01 1.757631e+00 5.689866e+05 
1.053912e+01 1.751173e+00 1.000000e+06 


==> anc/TOV-Output-e0-166.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.506903e-03 2.687795e-11 1.000000e-06 
4.779517e-03 6.804199e-11 1.757511e-06 
6.310711e-03 1.566245e-10 3.088844e-06 
8.276792e-03 3.533549e-10 5.428675e-06 
1.115418e-02 8.648453e-10 9.540955e-06 
1.476872e-02 2.007490e-09 1.676833e-05 
1.963225e-02 4.715583e-09 2.947052e-05 
2.594446e-02 1.088326e-08 5.179475e-05 
3.435533e-02 2.527013e-08 9.102982e-05 
4.506034e-02 5.701760e-08 1.599859e-04 
6.040671e-02 1.373667e-07 2.811769e-04 
7.991711e-02 3.180870e-07 4.941713e-04 
1.057408e-01 7.368098e-07 8.685114e-04 
1.404032e-01 1.724888e-06 1.526418e-03 
1.872426e-01 4.091173e-06 2.682696e-03 
2.479628e-01 9.501666e-06 4.714866e-03 
3.289386e-01 2.218175e-05 8.286428e-03 
4.362349e-01 5.174073e-05 1.456348e-02 
5.779825e-01 1.203513e-04 2.559548e-02 
7.662760e-01 2.804940e-04 4.498433e-02 
1.014915e+00 6.518753e-04 7.906043e-02 
1.342263e+00 1.508620e-03 1.389495e-01 
1.777387e+00 3.505443e-03 2.442053e-01 
2.346045e+00 8.072133e-03 4.291934e-01 
3.085466e+00 1.840614e-02 7.543120e-01 
4.042812e+00 4.157316e-02 1.325711e+00 
5.239526e+00 9.114235e-02 2.329952e+00 
6.701032e+00 1.929767e-01 4.094915e+00 
8.375504e+00 3.844973e-01 7.196857e+00 
1.011227e+01 6.995356e-01 1.264855e+01 
1.169171e+01 1.138194e+00 2.222996e+01 
1.283028e+01 1.622041e+00 3.906940e+01 
1.337207e+01 2.033065e+00 6.866488e+01 
1.333063e+01 2.282876e+00 1.206793e+02 
1.286043e+01 2.357829e+00 2.120951e+02 
1.215458e+01 2.297142e+00 3.727594e+02 
1.140743e+01 2.162980e+00 6.551286e+02 
1.072427e+01 1.998469e+00 1.151395e+03 
1.018793e+01 1.839090e+00 2.023590e+03 
9.846615e+00 1.707729e+00 3.556480e+03 
9.708218e+00 1.616432e+00 6.250552e+03 
9.755788e+00 1.571411e+00 1.098541e+04 
9.942233e+00 1.571675e+00 1.930698e+04 
1.017126e+01 1.602673e+00 3.393222e+04 
1.038227e+01 1.649675e+00 5.963623e+04 
1.053318e+01 1.696704e+00 1.048113e+05 
1.059657e+01 1.729549e+00 1.842070e+05 
1.060697e+01 1.749057e+00 3.237458e+05 
1.056627e+01 1.752403e+00 5.689866e+05 
1.051075e+01 1.746566e+00 1.000000e+06 


==> anc/TOV-Output-e0-167.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.505494e-03 2.700729e-11 1.000000e-06 
4.553582e-03 5.919605e-11 1.757511e-06 
6.078297e-03 1.407923e-10 3.088844e-06 
8.343721e-03 3.641772e-10 5.428675e-06 
1.092209e-02 8.168647e-10 9.540955e-06 
1.438292e-02 1.865412e-09 1.676833e-05 
1.910489e-02 4.371866e-09 2.947052e-05 
2.577947e-02 1.074127e-08 5.179475e-05 
3.380614e-02 2.422258e-08 9.102982e-05 
4.531091e-02 5.832332e-08 1.599859e-04 
5.968414e-02 1.332942e-07 2.811769e-04 
7.913775e-02 3.107321e-07 4.941713e-04 
1.049572e-01 7.248923e-07 8.685114e-04 
1.395048e-01 1.702179e-06 1.526418e-03 
1.849679e-01 3.967630e-06 2.682696e-03 
2.452934e-01 9.253508e-06 4.714866e-03 
3.265134e-01 2.182544e-05 8.286428e-03 
4.318792e-01 5.050878e-05 1.456348e-02 
5.724139e-01 1.176104e-04 2.559548e-02 
7.607345e-01 2.761057e-04 4.498433e-02 
1.008871e+00 6.441544e-04 7.906043e-02 
1.334624e+00 1.491932e-03 1.389495e-01 
1.763106e+00 3.442242e-03 2.442053e-01 
2.328497e+00 7.939862e-03 4.291934e-01 
3.065936e+00 1.816717e-02 7.543120e-01 
4.019288e+00 4.109545e-02 1.325711e+00 
5.213833e+00 9.033685e-02 2.329952e+00 
6.666975e+00 1.911559e-01 4.094915e+00 
8.327569e+00 3.801340e-01 7.196857e+00 
1.006763e+01 6.941043e-01 1.264855e+01 
1.164351e+01 1.130130e+00 2.222996e+01 
1.278275e+01 1.612222e+00 3.906940e+01 
1.332931e+01 2.023307e+00 6.866488e+01 
1.329513e+01 2.274811e+00 1.206793e+02 
1.282270e+01 2.348997e+00 2.120951e+02 
1.213211e+01 2.293040e+00 3.727594e+02 
1.137772e+01 2.157352e+00 6.551286e+02 
1.069323e+01 1.993066e+00 1.151395e+03 
1.016193e+01 1.835116e+00 2.023590e+03 
9.822824e+00 1.704387e+00 3.556480e+03 
9.683180e+00 1.612959e+00 6.250552e+03 
9.729106e+00 1.567627e+00 1.098541e+04 
9.909899e+00 1.566739e+00 1.930698e+04 
1.013912e+01 1.597578e+00 3.393222e+04 
1.034901e+01 1.644173e+00 5.963623e+04 
1.049653e+01 1.690364e+00 1.048113e+05 
1.056757e+01 1.724742e+00 1.842070e+05 
1.057009e+01 1.742587e+00 3.237458e+05 
1.053252e+01 1.746624e+00 5.689866e+05 
1.047634e+01 1.740702e+00 1.000000e+06 


==> anc/TOV-Output-e0-168.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.447289e-03 2.583801e-11 1.000000e-06 
4.515563e-03 5.807135e-11 1.757511e-06 
6.190169e-03 1.496007e-10 3.088844e-06 
8.001406e-03 3.230912e-10 5.428675e-06 
1.083130e-02 8.014345e-10 9.540955e-06 
1.440660e-02 1.885866e-09 1.676833e-05 
1.926293e-02 4.508101e-09 2.947052e-05 
2.561115e-02 1.059531e-08 5.179475e-05 
3.362769e-02 2.398377e-08 9.102982e-05 
4.483563e-02 5.684555e-08 1.599859e-04 
5.962299e-02 1.336806e-07 2.811769e-04 
7.947469e-02 3.166024e-07 4.941713e-04 
1.043994e-01 7.176668e-07 8.685114e-04 
1.390028e-01 1.693956e-06 1.526418e-03 
1.840549e-01 3.932574e-06 2.682696e-03 
2.447201e-01 9.243793e-06 4.714866e-03 
3.247141e-01 2.159513e-05 8.286428e-03 
4.288805e-01 4.976016e-05 1.456348e-02 
5.707186e-01 1.172663e-04 2.559548e-02 
7.571806e-01 2.738835e-04 4.498433e-02 
1.002983e+00 6.367302e-04 7.906043e-02 
1.324499e+00 1.466964e-03 1.389495e-01 
1.756461e+00 3.423773e-03 2.442053e-01 
2.319664e+00 7.896556e-03 4.291934e-01 
3.050533e+00 1.800105e-02 7.543120e-01 
3.991186e+00 4.047955e-02 1.325711e+00 
5.184740e+00 8.935606e-02 2.329952e+00 
6.630576e+00 1.891372e-01 4.094915e+00 
8.284077e+00 3.763505e-01 7.196857e+00 
1.001892e+01 6.878876e-01 1.264855e+01 
1.158699e+01 1.119934e+00 2.222996e+01 
1.273244e+01 1.601528e+00 3.906940e+01 
1.329057e+01 2.014863e+00 6.866488e+01 
1.325831e+01 2.266281e+00 1.206793e+02 
1.279542e+01 2.343373e+00 2.120951e+02 
1.209833e+01 2.285783e+00 3.727594e+02 
1.135040e+01 2.152288e+00 6.551286e+02 
1.066736e+01 1.988760e+00 1.151395e+03 
1.013834e+01 1.831600e+00 2.023590e+03 
9.794894e+00 1.700283e+00 3.556480e+03 
9.654753e+00 1.608878e+00 6.250552e+03 
9.697476e+00 1.562955e+00 1.098541e+04 
9.875471e+00 1.561408e+00 1.930698e+04 
1.010826e+01 1.592724e+00 3.393222e+04 
1.031763e+01 1.639041e+00 5.963623e+04 
1.046799e+01 1.685695e+00 1.048113e+05 
1.053752e+01 1.719702e+00 1.842070e+05 
1.054208e+01 1.737971e+00 3.237458e+05 
1.050467e+01 1.742065e+00 5.689866e+05 
1.044607e+01 1.735679e+00 1.000000e+06 


==> anc/TOV-Output-e0-169.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.488552e-03 2.693639e-11 1.000000e-06 
4.620174e-03 6.257178e-11 1.757511e-06 
6.135375e-03 1.465302e-10 3.088844e-06 
8.025908e-03 3.280093e-10 5.428675e-06 
1.083815e-02 8.077353e-10 9.540955e-06 
1.429968e-02 1.855166e-09 1.676833e-05 
1.905830e-02 4.391941e-09 2.947052e-05 
2.528132e-02 1.025187e-08 5.179475e-05 
3.375206e-02 2.439521e-08 9.102982e-05 
4.442241e-02 5.561739e-08 1.599859e-04 
5.879620e-02 1.289592e-07 2.811769e-04 
7.876745e-02 3.100599e-07 4.941713e-04 
1.039576e-01 7.128113e-07 8.685114e-04 
1.377286e-01 1.657605e-06 1.526418e-03 
1.831870e-01 3.900281e-06 2.682696e-03 
2.425166e-01 9.049886e-06 4.714866e-03 
3.214508e-01 2.107529e-05 8.286428e-03 
4.281685e-01 4.980736e-05 1.456348e-02 
5.675698e-01 1.160224e-04 2.559548e-02 
7.506261e-01 2.684208e-04 4.498433e-02 
9.943792e-01 6.241777e-04 7.906043e-02 
1.319657e+00 1.459553e-03 1.389495e-01 
1.745236e+00 3.378514e-03 2.442053e-01 
2.300617e+00 7.749511e-03 4.291934e-01 
3.031139e+00 1.776462e-02 7.543120e-01 
3.973535e+00 4.017895e-02 1.325711e+00 
5.154928e+00 8.833844e-02 2.329952e+00 
6.592642e+00 1.869904e-01 4.094915e+00 
8.248465e+00 3.735842e-01 7.196857e+00 
9.974798e+00 6.825330e-01 1.264855e+01 
1.154480e+01 1.113367e+00 2.222996e+01 
1.268411e+01 1.591417e+00 3.906940e+01 
1.324172e+01 2.003013e+00 6.866488e+01 
1.321885e+01 2.256839e+00 1.206793e+02 
1.275989e+01 2.335165e+00 2.120951e+02 
1.207498e+01 2.281397e+00 3.727594e+02 
1.132888e+01 2.148624e+00 6.551286e+02 
1.064364e+01 1.984903e+00 1.151395e+03 
1.010827e+01 1.826808e+00 2.023590e+03 
9.768398e+00 1.696429e+00 3.556480e+03 
9.627726e+00 1.605036e+00 6.250552e+03 
9.669461e+00 1.558918e+00 1.098541e+04 
9.839832e+00 1.555847e+00 1.930698e+04 
1.007845e+01 1.588064e+00 3.393222e+04 
1.028981e+01 1.634617e+00 5.963623e+04 
1.042951e+01 1.678955e+00 1.048113e+05 
1.050619e+01 1.714385e+00 1.842070e+05 
1.050594e+01 1.731632e+00 3.237458e+05 
1.047272e+01 1.736637e+00 5.689866e+05 
1.041883e+01 1.731273e+00 1.000000e+06 


==> anc/TOV-Output-e0-17.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.457822e-03 2.638601e-12 1.000000e-08 
4.203645e-03 4.740716e-12 1.450829e-08 
4.737461e-03 6.785828e-12 2.104904e-08 
5.994533e-03 1.374775e-11 3.053856e-08 
7.371651e-03 2.556584e-11 4.430621e-08 
8.766696e-03 4.300051e-11 6.428073e-08 
1.023627e-02 6.845284e-11 9.326033e-08 
1.299195e-02 1.399552e-10 1.353048e-07 
1.549389e-02 2.373817e-10 1.963041e-07 
1.870983e-02 4.179988e-10 2.848036e-07 
2.247889e-02 7.249206e-10 4.132012e-07 
2.714359e-02 1.276344e-09 5.994843e-07 
3.262178e-02 2.215586e-09 8.697490e-07 
3.895690e-02 3.773281e-09 1.261857e-06 
4.673632e-02 6.515224e-09 1.830738e-06 
5.735945e-02 1.204428e-08 2.656088e-06 
6.855393e-02 2.056189e-08 3.853529e-06 
8.334488e-02 3.694900e-08 5.590810e-06 
9.931950e-02 6.252730e-08 8.111308e-06 
1.198412e-01 1.098461e-07 1.176812e-05 
1.453205e-01 1.958607e-07 1.707353e-05 
1.756219e-01 3.457027e-07 2.477076e-05 
2.099476e-01 5.906085e-07 3.593814e-05 
2.542275e-01 1.048661e-06 5.214008e-05 
3.041300e-01 1.795337e-06 7.564633e-05 
3.685962e-01 3.196111e-06 1.097499e-04 
4.420982e-01 5.514765e-06 1.592283e-04 
5.350123e-01 9.773819e-06 2.310130e-04 
6.435773e-01 1.701291e-05 3.351603e-04 
7.750714e-01 2.971709e-05 4.862602e-04 
9.333503e-01 5.189460e-05 7.054802e-04 
1.128053e+00 9.161909e-05 1.023531e-03 
1.354419e+00 1.585886e-04 1.484968e-03 
1.632099e+00 2.775066e-04 2.154435e-03 
1.971846e+00 4.894203e-04 3.125716e-03 
2.375981e+00 8.563190e-04 4.534879e-03 
2.856980e+00 1.488991e-03 6.579332e-03 
3.438925e+00 2.597351e-03 9.545485e-03 
4.143492e+00 4.544579e-03 1.384886e-02 
4.975815e+00 7.873764e-03 2.009233e-02 
5.982488e+00 1.369351e-02 2.915053e-02 
7.181873e+00 2.371312e-02 4.229243e-02 
8.623028e+00 4.109939e-02 6.135907e-02 
1.032237e+01 7.063804e-02 8.902151e-02 
1.234041e+01 1.210299e-01 1.291550e-01 
1.466984e+01 2.041430e-01 1.873817e-01 
1.736470e+01 3.405304e-01 2.718588e-01 
2.041246e+01 5.576800e-01 3.944206e-01 
2.376447e+01 8.902031e-01 5.722368e-01 
2.732595e+01 1.375347e+00 8.302176e-01 
3.090506e+01 2.034496e+00 1.204504e+00 
3.433663e+01 2.874661e+00 1.747528e+00 
3.732619e+01 3.840897e+00 2.535364e+00 
3.966918e+01 4.846997e+00 3.678380e+00 
4.118842e+01 5.771370e+00 5.336699e+00 
4.187643e+01 6.523845e+00 7.742637e+00 
4.179658e+01 7.044088e+00 1.123324e+01 
4.107090e+01 7.313556e+00 1.629751e+01 
3.988319e+01 7.360886e+00 2.364489e+01 
3.844387e+01 7.242657e+00 3.430469e+01 
3.687016e+01 6.999235e+00 4.977024e+01 
3.533411e+01 6.690691e+00 7.220809e+01 
3.392782e+01 6.354338e+00 1.047616e+02 
3.268219e+01 6.012225e+00 1.519911e+02 
3.168973e+01 5.696993e+00 2.205131e+02 
3.094905e+01 5.419120e+00 3.199267e+02 
3.049952e+01 5.195543e+00 4.641589e+02 
3.033524e+01 5.033715e+00 6.734151e+02 
3.042310e+01 4.935850e+00 9.770100e+02 
3.067861e+01 4.893923e+00 1.417474e+03 
3.111304e+01 4.914800e+00 2.056512e+03 
3.158887e+01 4.974916e+00 2.983647e+03 
3.206515e+01 5.064015e+00 4.328761e+03 
3.247745e+01 5.163834e+00 6.280291e+03 
3.281102e+01 5.263760e+00 9.111628e+03 
3.302463e+01 5.347349e+00 1.321941e+04 
3.311044e+01 5.405864e+00 1.917910e+04 
3.313283e+01 5.447644e+00 2.782559e+04 
3.309515e+01 5.470177e+00 4.037017e+04 
3.301852e+01 5.476352e+00 5.857021e+04 
3.290234e+01 5.465873e+00 8.497534e+04 
3.278300e+01 5.447100e+00 1.232847e+05 
3.265978e+01 5.421241e+00 1.788650e+05 
3.256712e+01 5.396976e+00 2.595024e+05 
3.251516e+01 5.377998e+00 3.764936e+05 
3.244149e+01 5.353234e+00 5.462277e+05 
3.242668e+01 5.340315e+00 7.924829e+05 
3.241395e+01 5.328793e+00 1.149757e+06 
3.244271e+01 5.327310e+00 1.668101e+06 
3.246213e+01 5.325977e+00 2.420128e+06 
3.249357e+01 5.329168e+00 3.511192e+06 
3.251879e+01 5.333029e+00 5.094138e+06 
3.255980e+01 5.341689e+00 7.390722e+06 
3.256281e+01 5.343803e+00 1.072267e+07 
3.257856e+01 5.349235e+00 1.555676e+07 
3.259452e+01 5.355027e+00 2.257020e+07 
3.261861e+01 5.362451e+00 3.274549e+07 
3.259439e+01 5.359744e+00 4.750810e+07 
3.260834e+01 5.364365e+00 6.892612e+07 
3.259222e+01 5.362332e+00 1.000000e+08 


==> anc/TOV-Output-e0-170.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.361867e-03 2.424975e-11 1.000000e-06 
4.551285e-03 6.016834e-11 1.757511e-06 
6.076204e-03 1.431736e-10 3.088844e-06 
8.110928e-03 3.405473e-10 5.428675e-06 
1.079755e-02 8.034184e-10 9.540955e-06 
1.434785e-02 1.885064e-09 1.676833e-05 
1.906778e-02 4.424521e-09 2.947052e-05 
2.506902e-02 1.005491e-08 5.179475e-05 
3.336778e-02 2.371090e-08 9.102982e-05 
4.420057e-02 5.511246e-08 1.599859e-04 
5.861519e-02 1.285279e-07 2.811769e-04 
7.787139e-02 3.013708e-07 4.941713e-04 
1.029648e-01 6.966834e-07 8.685114e-04 
1.379230e-01 1.674484e-06 1.526418e-03 
1.824794e-01 3.878069e-06 2.682696e-03 
2.422150e-01 9.069508e-06 4.714866e-03 
3.213467e-01 2.117939e-05 8.286428e-03 
4.257868e-01 4.927060e-05 1.456348e-02 
5.628359e-01 1.138129e-04 2.559548e-02 
7.463198e-01 2.653881e-04 4.498433e-02 
9.898423e-01 6.193126e-04 7.906043e-02 
1.310086e+00 1.436472e-03 1.389495e-01 
1.735074e+00 3.339450e-03 2.442053e-01 
2.288933e+00 7.677004e-03 4.291934e-01 
3.015042e+00 1.758587e-02 7.543120e-01 
3.945319e+00 3.956117e-02 1.325711e+00 
5.124658e+00 8.729789e-02 2.329952e+00 
6.560462e+00 1.853181e-01 4.094915e+00 
8.204066e+00 3.696747e-01 7.196857e+00 
9.920858e+00 6.753147e-01 1.264855e+01 
1.149507e+01 1.104870e+00 2.222996e+01 
1.264578e+01 1.584347e+00 3.906940e+01 
1.320408e+01 1.994881e+00 6.866488e+01 
1.318290e+01 2.248539e+00 1.206793e+02 
1.272769e+01 2.327962e+00 2.120951e+02 
1.204225e+01 2.274383e+00 3.727594e+02 
1.130026e+01 2.143204e+00 6.551286e+02 
1.061821e+01 1.980662e+00 1.151395e+03 
1.008307e+01 1.822953e+00 2.023590e+03 
9.738286e+00 1.691907e+00 3.556480e+03 
9.600099e+00 1.601079e+00 6.250552e+03 
9.639464e+00 1.554521e+00 1.098541e+04 
9.811202e+00 1.551573e+00 1.930698e+04 
1.004237e+01 1.582183e+00 3.393222e+04 
1.025679e+01 1.629135e+00 5.963623e+04 
1.039937e+01 1.673934e+00 1.048113e+05 
1.046944e+01 1.707915e+00 1.842070e+05 
1.048110e+01 1.727660e+00 3.237458e+05 
1.044540e+01 1.732167e+00 5.689866e+05 
1.038706e+01 1.725918e+00 1.000000e+06 


==> anc/TOV-Output-e0-171.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.423984e-03 2.576962e-11 1.000000e-06 
4.611705e-03 6.296474e-11 1.757511e-06 
6.073008e-03 1.437886e-10 3.088844e-06 
8.131876e-03 3.452115e-10 5.428675e-06 
1.056920e-02 7.579487e-10 9.540955e-06 
1.429828e-02 1.876570e-09 1.676833e-05 
1.899404e-02 4.399114e-09 2.947052e-05 
2.500184e-02 1.003296e-08 5.179475e-05 
3.309456e-02 2.326929e-08 9.102982e-05 
4.432298e-02 5.589851e-08 1.599859e-04 
5.824005e-02 1.268175e-07 2.811769e-04 
7.758604e-02 2.998232e-07 4.941713e-04 
1.031396e-01 7.043565e-07 8.685114e-04 
1.364857e-01 1.632221e-06 1.526418e-03 
1.805068e-01 3.775742e-06 2.682696e-03 
2.395186e-01 8.821571e-06 4.714866e-03 
3.186452e-01 2.077117e-05 8.286428e-03 
4.236408e-01 4.881479e-05 1.456348e-02 
5.601374e-01 1.128434e-04 2.559548e-02 
7.419267e-01 2.622624e-04 4.498433e-02 
9.848208e-01 6.135200e-04 7.906043e-02 
1.302723e+00 1.420686e-03 1.389495e-01 
1.725514e+00 3.303839e-03 2.442053e-01 
2.278360e+00 7.615428e-03 4.291934e-01 
2.995946e+00 1.735495e-02 7.543120e-01 
3.923961e+00 3.914870e-02 1.325711e+00 
5.094025e+00 8.623978e-02 2.329952e+00 
6.524009e+00 1.832920e-01 4.094915e+00 
8.163283e+00 3.662290e-01 7.196857e+00 
9.874723e+00 6.695656e-01 1.264855e+01 
1.144610e+01 1.096552e+00 2.222996e+01 
1.259281e+01 1.572772e+00 3.906940e+01 
1.316174e+01 1.985151e+00 6.866488e+01 
1.314915e+01 2.240941e+00 1.206793e+02 
1.269985e+01 2.322090e+00 2.120951e+02 
1.201847e+01 2.269834e+00 3.727594e+02 
1.127467e+01 2.138507e+00 6.551286e+02 
1.059607e+01 1.977118e+00 1.151395e+03 
1.006408e+01 1.820297e+00 2.023590e+03 
9.718497e+00 1.689252e+00 3.556480e+03 
9.566644e+00 1.596085e+00 6.250552e+03 
9.607990e+00 1.549854e+00 1.098541e+04 
9.783087e+00 1.547387e+00 1.930698e+04 
1.001353e+01 1.577695e+00 3.393222e+04 
1.022539e+01 1.623971e+00 5.963623e+04 
1.037317e+01 1.669720e+00 1.048113e+05 
1.044043e+01 1.703061e+00 1.842070e+05 
1.045101e+01 1.722571e+00 3.237458e+05 
1.041185e+01 1.726381e+00 5.689866e+05 
1.035832e+01 1.721180e+00 1.000000e+06 


==> anc/TOV-Output-e0-172.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.330364e-03 2.385176e-11 1.000000e-06 
4.421264e-03 5.580650e-11 1.757511e-06 
6.057748e-03 1.435420e-10 3.088844e-06 
7.999724e-03 3.305753e-10 5.428675e-06 
1.045996e-02 7.389848e-10 9.540955e-06 
1.396179e-02 1.757392e-09 1.676833e-05 
1.869506e-02 4.219159e-09 2.947052e-05 
2.476518e-02 9.807767e-09 5.179475e-05 
3.325970e-02 2.375749e-08 9.102982e-05 
4.412959e-02 5.549266e-08 1.599859e-04 
5.767292e-02 1.238689e-07 2.811769e-04 
7.683307e-02 2.928812e-07 4.941713e-04 
1.020968e-01 6.872017e-07 8.685114e-04 
1.357462e-01 1.615226e-06 1.526418e-03 
1.808122e-01 3.817126e-06 2.682696e-03 
2.388386e-01 8.797792e-06 4.714866e-03 
3.164132e-01 2.045667e-05 8.286428e-03 
4.189954e-01 4.750272e-05 1.456348e-02 
5.555889e-01 1.107607e-04 2.559548e-02 
7.374797e-01 2.590805e-04 4.498433e-02 
9.778964e-01 6.041815e-04 7.906043e-02 
1.297195e+00 1.410867e-03 1.389495e-01 
1.711890e+00 3.245063e-03 2.442053e-01 
2.262204e+00 7.498128e-03 4.291934e-01 
2.977450e+00 1.713471e-02 7.543120e-01 
3.902799e+00 3.874162e-02 1.325711e+00 
5.064724e+00 8.524891e-02 2.329952e+00 
6.489763e+00 1.814460e-01 4.094915e+00 
8.123404e+00 3.628951e-01 7.196857e+00 
9.833172e+00 6.646676e-01 1.264855e+01 
1.139536e+01 1.087773e+00 2.222996e+01 
1.255026e+01 1.564362e+00 3.906940e+01 
1.311925e+01 1.975344e+00 6.866488e+01 
1.311483e+01 2.233128e+00 1.206793e+02 
1.266906e+01 2.315277e+00 2.120951e+02 
1.199105e+01 2.264254e+00 3.727594e+02 
1.124556e+01 2.132928e+00 6.551286e+02 
1.057030e+01 1.972774e+00 1.151395e+03 
1.003529e+01 1.815717e+00 2.023590e+03 
9.690682e+00 1.685127e+00 3.556480e+03 
9.541050e+00 1.592470e+00 6.250552e+03 
9.577252e+00 1.545310e+00 1.098541e+04 
9.747451e+00 1.541807e+00 1.930698e+04 
9.980383e+00 1.572366e+00 3.393222e+04 
1.019165e+01 1.618328e+00 5.963623e+04 
1.033503e+01 1.663022e+00 1.048113e+05 
1.040954e+01 1.697803e+00 1.842070e+05 
1.041648e+01 1.716539e+00 3.237458e+05 
1.038195e+01 1.721350e+00 5.689866e+05 
1.032978e+01 1.716472e+00 1.000000e+06 


==> anc/TOV-Output-e0-173.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.373234e-03 2.492885e-11 1.000000e-06 
4.462346e-03 5.771023e-11 1.757511e-06 
6.088507e-03 1.465870e-10 3.088844e-06 
7.950814e-03 3.264358e-10 5.428675e-06 
1.058456e-02 7.701609e-10 9.540955e-06 
1.386457e-02 1.730941e-09 1.676833e-05 
1.878796e-02 4.307267e-09 2.947052e-05 
2.477072e-02 9.871402e-09 5.179475e-05 
3.292715e-02 2.318600e-08 9.102982e-05 
4.366210e-02 5.406017e-08 1.599859e-04 
5.748103e-02 1.233495e-07 2.811769e-04 
7.640105e-02 2.896427e-07 4.941713e-04 
1.016862e-01 6.828918e-07 8.685114e-04 
1.356273e-01 1.620351e-06 1.526418e-03 
1.791551e-01 3.734729e-06 2.682696e-03 
2.367809e-01 8.622196e-06 4.714866e-03 
3.147187e-01 2.024680e-05 8.286428e-03 
4.182530e-01 4.752529e-05 1.456348e-02 
5.525002e-01 1.095568e-04 2.559548e-02 
7.327951e-01 2.556521e-04 4.498433e-02 
9.743025e-01 6.010148e-04 7.906043e-02 
1.288505e+00 1.390736e-03 1.389495e-01 
1.704580e+00 3.222241e-03 2.442053e-01 
2.249230e+00 7.412575e-03 4.291934e-01 
2.964111e+00 1.700291e-02 7.543120e-01 
3.878411e+00 3.823958e-02 1.325711e+00 
5.043697e+00 8.466791e-02 2.329952e+00 
6.449536e+00 1.791134e-01 4.094915e+00 
8.080672e+00 3.591939e-01 7.196857e+00 
9.787279e+00 6.589462e-01 1.264855e+01 
1.135232e+01 1.080920e+00 2.222996e+01 
1.250944e+01 1.556456e+00 3.906940e+01 
1.308341e+01 1.967730e+00 6.866488e+01 
1.307896e+01 2.224770e+00 1.206793e+02 
1.263977e+01 2.308904e+00 2.120951e+02 
1.196258e+01 2.258358e+00 3.727594e+02 
1.122685e+01 2.129884e+00 6.551286e+02 
1.054881e+01 1.969343e+00 1.151395e+03 
1.001465e+01 1.812717e+00 2.023590e+03 
9.667415e+00 1.681821e+00 3.556480e+03 
9.512506e+00 1.588326e+00 6.250552e+03 
9.547401e+00 1.540917e+00 1.098541e+04 
9.720710e+00 1.537859e+00 1.930698e+04 
9.944957e+00 1.566591e+00 3.393222e+04 
1.015790e+01 1.612675e+00 5.963623e+04 
1.031091e+01 1.659220e+00 1.048113e+05 
1.037688e+01 1.692161e+00 1.842070e+05 
1.039096e+01 1.712391e+00 3.237458e+05 
1.035024e+01 1.715928e+00 5.689866e+05 
1.029554e+01 1.710574e+00 1.000000e+06 


==> anc/TOV-Output-e0-174.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.353344e-03 2.463204e-11 1.000000e-06 
4.412030e-03 5.610241e-11 1.757511e-06 
6.003730e-03 1.413610e-10 3.088844e-06 
7.926932e-03 3.253730e-10 5.428675e-06 
1.055436e-02 7.680013e-10 9.540955e-06 
1.394149e-02 1.770085e-09 1.676833e-05 
1.866362e-02 4.246724e-09 2.947052e-05 
2.477265e-02 9.930787e-09 5.179475e-05 
3.287433e-02 2.320796e-08 9.102982e-05 
4.335497e-02 5.323330e-08 1.599859e-04 
5.719352e-02 1.222102e-07 2.811769e-04 
7.579740e-02 2.844662e-07 4.941713e-04 
1.007786e-01 6.686110e-07 8.685114e-04 
1.346170e-01 1.593569e-06 1.526418e-03 
1.787747e-01 3.732438e-06 2.682696e-03 
2.369710e-01 8.692927e-06 4.714866e-03 
3.125237e-01 1.994071e-05 8.286428e-03 
4.154897e-01 4.685883e-05 1.456348e-02 
5.505934e-01 1.090529e-04 2.559548e-02 
7.310846e-01 2.553321e-04 4.498433e-02 
9.664450e-01 5.899818e-04 7.906043e-02 
1.279913e+00 1.370975e-03 1.389495e-01 
1.693861e+00 3.180089e-03 2.442053e-01 
2.237725e+00 7.341436e-03 4.291934e-01 
2.948428e+00 1.683058e-02 7.543120e-01 
3.859088e+00 3.788603e-02 1.325711e+00 
5.012871e+00 8.360047e-02 2.329952e+00 
6.422432e+00 1.778443e-01 4.094915e+00 
8.034383e+00 3.550419e-01 7.196857e+00 
9.743063e+00 6.535306e-01 1.264855e+01 
1.130059e+01 1.071870e+00 2.222996e+01 
1.245726e+01 1.545067e+00 3.906940e+01 
1.303926e+01 1.957318e+00 6.866488e+01 
1.303814e+01 2.214737e+00 1.206793e+02 
1.261016e+01 2.302408e+00 2.120951e+02 
1.193429e+01 2.252491e+00 3.727594e+02 
1.120127e+01 2.125137e+00 6.551286e+02 
1.051902e+01 1.964096e+00 1.151395e+03 
9.984224e+00 1.807791e+00 2.023590e+03 
9.639939e+00 1.677738e+00 3.556480e+03 
9.485275e+00 1.584405e+00 6.250552e+03 
9.524770e+00 1.537802e+00 1.098541e+04 
9.691814e+00 1.533508e+00 1.930698e+04 
9.919201e+00 1.562675e+00 3.393222e+04 
1.013087e+01 1.608366e+00 5.963623e+04 
1.027378e+01 1.652713e+00 1.048113e+05 
1.034771e+01 1.687245e+00 1.842070e+05 
1.035525e+01 1.706086e+00 3.237458e+05 
1.032455e+01 1.711753e+00 5.689866e+05 
1.027263e+01 1.707009e+00 1.000000e+06 


==> anc/TOV-Output-e0-175.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.257831e-03 2.271645e-11 1.000000e-06 
4.473956e-03 5.883421e-11 1.757511e-06 
5.865955e-03 1.326084e-10 3.088844e-06 
7.836695e-03 3.161942e-10 5.428675e-06 
1.024865e-02 7.072215e-10 9.540955e-06 
1.404895e-02 1.821739e-09 1.676833e-05 
1.839398e-02 4.088670e-09 2.947052e-05 
2.445032e-02 9.603042e-09 5.179475e-05 
3.214565e-02 2.182338e-08 9.102982e-05 
4.335008e-02 5.352109e-08 1.599859e-04 
5.727652e-02 1.234484e-07 2.811769e-04 
7.540548e-02 2.816860e-07 4.941713e-04 
1.006067e-01 6.690184e-07 8.685114e-04 
1.329018e-01 1.542243e-06 1.526418e-03 
1.766038e-01 3.618792e-06 2.682696e-03 
2.352197e-01 8.550483e-06 4.714866e-03 
3.123779e-01 2.002724e-05 8.286428e-03 
4.137986e-01 4.655496e-05 1.456348e-02 
5.475346e-01 1.078617e-04 2.559548e-02 
7.244557e-01 2.498777e-04 4.498433e-02 
9.624927e-01 5.861188e-04 7.906043e-02 
1.272137e+00 1.353869e-03 1.389495e-01 
1.684595e+00 3.146132e-03 2.442053e-01 
2.225582e+00 7.263946e-03 4.291934e-01 
2.929417e+00 1.660170e-02 7.543120e-01 
3.836583e+00 3.743938e-02 1.325711e+00 
4.983787e+00 8.262003e-02 2.329952e+00 
6.384629e+00 1.757088e-01 4.094915e+00 
7.997021e+00 3.520191e-01 7.196857e+00 
9.697177e+00 6.477975e-01 1.264855e+01 
1.125181e+01 1.063551e+00 2.222996e+01 
1.241148e+01 1.535609e+00 3.906940e+01 
1.300159e+01 1.949039e+00 6.866488e+01 
1.300408e+01 2.206927e+00 1.206793e+02 
1.258135e+01 2.296140e+00 2.120951e+02 
1.191083e+01 2.247953e+00 3.727594e+02 
1.117228e+01 2.119534e+00 6.551286e+02 
1.049654e+01 1.960421e+00 1.151395e+03 
9.959624e+00 1.803992e+00 2.023590e+03 
9.612570e+00 1.673664e+00 3.556480e+03 
9.462473e+00 1.581259e+00 6.250552e+03 
9.495876e+00 1.533565e+00 1.098541e+04 
9.662108e+00 1.529001e+00 1.930698e+04 
9.888578e+00 1.557813e+00 3.393222e+04 
1.010101e+01 1.603481e+00 5.963623e+04 
1.024180e+01 1.647264e+00 1.048113e+05 
1.032282e+01 1.683216e+00 1.842070e+05 
1.033134e+01 1.702256e+00 3.237458e+05 
1.029535e+01 1.706836e+00 5.689866e+05 
1.023940e+01 1.701298e+00 1.000000e+06 


==> anc/TOV-Output-e0-176.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.267949e-03 2.305979e-11 1.000000e-06 
4.414834e-03 5.685554e-11 1.757511e-06 
5.867454e-03 1.334685e-10 3.088844e-06 
7.813547e-03 3.151913e-10 5.428675e-06 
1.033939e-02 7.303217e-10 9.540955e-06 
1.377861e-02 1.728406e-09 1.676833e-05 
1.834134e-02 4.076830e-09 2.947052e-05 
2.403264e-02 9.171367e-09 5.179475e-05 
3.210612e-02 2.186720e-08 9.102982e-05 
4.281848e-02 5.187089e-08 1.599859e-04 
5.693625e-02 1.219543e-07 2.811769e-04 
7.581829e-02 2.879738e-07 4.941713e-04 
1.001513e-01 6.637461e-07 8.685114e-04 
1.320511e-01 1.521458e-06 1.526418e-03 
1.759489e-01 3.599127e-06 2.682696e-03 
2.334032e-01 8.401642e-06 4.714866e-03 
3.099722e-01 1.967989e-05 8.286428e-03 
4.097438e-01 4.545809e-05 1.456348e-02 
5.443432e-01 1.065922e-04 2.559548e-02 
7.222335e-01 2.489990e-04 4.498433e-02 
9.552071e-01 5.761833e-04 7.906043e-02 
1.268179e+00 1.348920e-03 1.389495e-01 
1.677511e+00 3.124308e-03 2.442053e-01 
2.210385e+00 7.156775e-03 4.291934e-01 
2.911791e+00 1.639663e-02 7.543120e-01 
3.817128e+00 3.708107e-02 1.325711e+00 
4.959246e+00 8.186164e-02 2.329952e+00 
6.349117e+00 1.737591e-01 4.094915e+00 
7.959775e+00 3.490055e-01 7.196857e+00 
9.652163e+00 6.422205e-01 1.264855e+01 
1.120519e+01 1.055760e+00 2.222996e+01 
1.237184e+01 1.527994e+00 3.906940e+01 
1.296123e+01 1.939839e+00 6.866488e+01 
1.297438e+01 2.200549e+00 1.206793e+02 
1.254569e+01 2.287706e+00 2.120951e+02 
1.188348e+01 2.242308e+00 3.727594e+02 
1.114714e+01 2.114858e+00 6.551286e+02 
1.047376e+01 1.956669e+00 1.151395e+03 
9.939596e+00 1.801078e+00 2.023590e+03 
9.587352e+00 1.669973e+00 3.556480e+03 
9.433591e+00 1.577031e+00 6.250552e+03 
9.465496e+00 1.529057e+00 1.098541e+04 
9.632549e+00 1.524514e+00 1.930698e+04 
9.852576e+00 1.551907e+00 3.393222e+04 
1.006568e+01 1.597486e+00 5.963623e+04 
1.021440e+01 1.642755e+00 1.048113e+05 
1.029143e+01 1.677812e+00 1.842070e+05 
1.030049e+01 1.696955e+00 3.237458e+05 
1.026143e+01 1.700920e+00 5.689866e+05 
1.021292e+01 1.696972e+00 1.000000e+06 


==> anc/TOV-Output-e0-177.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.221796e-03 2.222206e-11 1.000000e-06 
4.323404e-03 5.369916e-11 1.757511e-06 
5.957026e-03 1.404684e-10 3.088844e-06 
7.645430e-03 2.969586e-10 5.428675e-06 
1.043824e-02 7.557397e-10 9.540955e-06 
1.388720e-02 1.779647e-09 1.676833e-05 
1.802329e-02 3.890384e-09 2.947052e-05 
2.403685e-02 9.228331e-09 5.179475e-05 
3.201152e-02 2.179764e-08 9.102982e-05 
4.262079e-02 5.144643e-08 1.599859e-04 
5.679198e-02 1.217172e-07 2.811769e-04 
7.447992e-02 2.745423e-07 4.941713e-04 
9.985405e-02 6.615913e-07 8.685114e-04 
1.317591e-01 1.519976e-06 1.526418e-03 
1.747571e-01 3.546526e-06 2.682696e-03 
2.324112e-01 8.342099e-06 4.714866e-03 
3.082631e-01 1.946614e-05 8.286428e-03 
4.093315e-01 4.557840e-05 1.456348e-02 
5.415185e-01 1.055375e-04 2.559548e-02 
7.163848e-01 2.443795e-04 4.498433e-02 
9.502408e-01 5.704637e-04 7.906043e-02 
1.260626e+00 1.332485e-03 1.389495e-01 
1.664533e+00 3.069696e-03 2.442053e-01 
2.201267e+00 7.108527e-03 4.291934e-01 
2.897115e+00 1.624110e-02 7.543120e-01 
3.793887e+00 3.661347e-02 1.325711e+00 
4.930114e+00 8.087927e-02 2.329952e+00 
6.319885e+00 1.723100e-01 4.094915e+00 
7.915071e+00 3.450546e-01 7.196857e+00 
9.606531e+00 6.365243e-01 1.264855e+01 
1.116732e+01 1.050131e+00 2.222996e+01 
1.232614e+01 1.518518e+00 3.906940e+01 
1.291899e+01 1.929985e+00 6.866488e+01 
1.293671e+01 2.191486e+00 1.206793e+02 
1.251663e+01 2.281309e+00 2.120951e+02 
1.185488e+01 2.236290e+00 3.727594e+02 
1.112042e+01 2.109775e+00 6.551286e+02 
1.045383e+01 1.953525e+00 1.151395e+03 
9.917531e+00 1.797755e+00 2.023590e+03 
9.566142e+00 1.667003e+00 3.556480e+03 
9.406912e+00 1.573184e+00 6.250552e+03 
9.440920e+00 1.525574e+00 1.098541e+04 
9.600201e+00 1.519507e+00 1.930698e+04 
9.821401e+00 1.546925e+00 3.393222e+04 
1.003536e+01 1.592491e+00 5.963623e+04 
1.018584e+01 1.637996e+00 1.048113e+05 
1.025986e+01 1.672359e+00 1.842070e+05 
1.027309e+01 1.692371e+00 3.237458e+05 
1.024067e+01 1.697745e+00 5.689866e+05 
1.018519e+01 1.692379e+00 1.000000e+06 


==> anc/TOV-Output-e0-178.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.283463e-03 2.365556e-11 1.000000e-06 
4.285050e-03 5.257805e-11 1.757511e-06 
5.803291e-03 1.306051e-10 3.088844e-06 
7.783412e-03 3.150990e-10 5.428675e-06 
1.017092e-02 7.031005e-10 9.540955e-06 
1.372385e-02 1.727287e-09 1.676833e-05 
1.787586e-02 3.817137e-09 2.947052e-05 
2.416472e-02 9.429368e-09 5.179475e-05 
3.184862e-02 2.158782e-08 9.102982e-05 
4.229375e-02 5.055523e-08 1.599859e-04 
5.633453e-02 1.194708e-07 2.811769e-04 
7.448843e-02 2.761880e-07 4.941713e-04 
9.918881e-02 6.521201e-07 8.685114e-04 
1.309516e-01 1.500632e-06 1.526418e-03 
1.738787e-01 3.513051e-06 2.682696e-03 
2.310841e-01 8.246345e-06 4.714866e-03 
3.061240e-01 1.917140e-05 8.286428e-03 
4.062551e-01 4.481019e-05 1.456348e-02 
5.391268e-01 1.047335e-04 2.559548e-02 
7.143246e-01 2.436449e-04 4.498433e-02 
9.461049e-01 5.662255e-04 7.906043e-02 
1.252377e+00 1.313875e-03 1.389495e-01 
1.655854e+00 3.038969e-03 2.442053e-01 
2.186643e+00 7.007101e-03 4.291934e-01 
2.881092e+00 1.606291e-02 7.543120e-01 
3.773131e+00 3.621752e-02 1.325711e+00 
4.903600e+00 8.002419e-02 2.329952e+00 
6.284811e+00 1.703946e-01 4.094915e+00 
7.877260e+00 3.419652e-01 7.196857e+00 
9.566653e+00 6.318796e-01 1.264855e+01 
1.112277e+01 1.042823e+00 2.222996e+01 
1.228165e+01 1.509390e+00 3.906940e+01 
1.287935e+01 1.920976e+00 6.866488e+01 
1.290286e+01 2.183672e+00 1.206793e+02 
1.248941e+01 2.275466e+00 2.120951e+02 
1.182684e+01 2.230407e+00 3.727594e+02 
1.109838e+01 2.105833e+00 6.551286e+02 
1.042602e+01 1.948647e+00 1.151395e+03 
9.890052e+00 1.793357e+00 2.023590e+03 
9.538722e+00 1.662891e+00 3.556480e+03 
9.381873e+00 1.569619e+00 6.250552e+03 
9.407275e+00 1.520472e+00 1.098541e+04 
9.572472e+00 1.515344e+00 1.930698e+04 
9.799436e+00 1.543710e+00 3.393222e+04 
1.000900e+01 1.588284e+00 5.963623e+04 
1.015784e+01 1.633345e+00 1.048113e+05 
1.023216e+01 1.667712e+00 1.842070e+05 
1.024347e+01 1.687308e+00 3.237458e+05 
1.021282e+01 1.693078e+00 5.689866e+05 
1.015186e+01 1.686615e+00 1.000000e+06 


==> anc/TOV-Output-e0-179.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.354853e-03 2.537408e-11 1.000000e-06 
4.419075e-03 5.799146e-11 1.757511e-06 
5.772616e-03 1.292671e-10 3.088844e-06 
7.524313e-03 2.862665e-10 5.428675e-06 
1.022374e-02 7.181243e-10 9.540955e-06 
1.347564e-02 1.644440e-09 1.676833e-05 
1.793197e-02 3.874839e-09 2.947052e-05 
2.368257e-02 8.925992e-09 5.179475e-05 
3.153660e-02 2.107728e-08 9.102982e-05 
4.179201e-02 4.905125e-08 1.599859e-04 
5.554941e-02 1.151885e-07 2.811769e-04 
7.390687e-02 2.712851e-07 4.941713e-04 
9.863908e-02 6.449403e-07 8.685114e-04 
1.303331e-01 1.487781e-06 1.526418e-03 
1.727453e-01 3.464151e-06 2.682696e-03 
2.287351e-01 8.042343e-06 4.714866e-03 
3.045279e-01 1.897911e-05 8.286428e-03 
4.025711e-01 4.384717e-05 1.456348e-02 
5.360453e-01 1.035262e-04 2.559548e-02 
7.108239e-01 2.414286e-04 4.498433e-02 
9.397708e-01 5.580457e-04 7.906043e-02 
1.246122e+00 1.301549e-03 1.389495e-01 
1.648623e+00 3.016133e-03 2.442053e-01 
2.174901e+00 6.933437e-03 4.291934e-01 
2.863845e+00 1.586446e-02 7.543120e-01 
3.753987e+00 3.586729e-02 1.325711e+00 
4.881086e+00 7.936100e-02 2.329952e+00 
6.256068e+00 1.689794e-01 4.094915e+00 
7.840187e+00 3.389638e-01 7.196857e+00 
9.524844e+00 6.268715e-01 1.264855e+01 
1.107613e+01 1.034986e+00 2.222996e+01 
1.224144e+01 1.501540e+00 3.906940e+01 
1.284644e+01 1.914184e+00 6.866488e+01 
1.286976e+01 2.176083e+00 1.206793e+02 
1.245867e+01 2.268497e+00 2.120951e+02 
1.180634e+01 2.226625e+00 3.727594e+02 
1.107900e+01 2.102534e+00 6.551286e+02 
1.040244e+01 1.944679e+00 1.151395e+03 
9.867645e+00 1.789943e+00 2.023590e+03 
9.517676e+00 1.659934e+00 3.556480e+03 
9.358264e+00 1.566299e+00 6.250552e+03 
9.380639e+00 1.516609e+00 1.098541e+04 
9.547214e+00 1.511629e+00 1.930698e+04 
9.766309e+00 1.538339e+00 3.393222e+04 
9.980194e+00 1.583578e+00 5.963623e+04 
1.012868e+01 1.628444e+00 1.048113e+05 
1.020320e+01 1.662789e+00 1.842070e+05 
1.021152e+01 1.681744e+00 3.237458e+05 
1.018261e+01 1.687908e+00 5.689866e+05 
1.012842e+01 1.682891e+00 1.000000e+06 


==> anc/TOV-Output-e0-18.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.168089e-03 2.148729e-12 1.000000e-08 
3.929613e-03 4.100519e-12 1.450829e-08 
4.635725e-03 6.731972e-12 2.104904e-08 
5.704363e-03 1.254327e-11 3.053856e-08 
6.905117e-03 2.224859e-11 4.430621e-08 
8.341248e-03 3.921774e-11 6.428073e-08 
9.606950e-03 5.991643e-11 9.326033e-08 
1.168302e-02 1.077592e-10 1.353048e-07 
1.404381e-02 1.871735e-10 1.963041e-07 
1.738420e-02 3.550205e-10 2.848036e-07 
2.117825e-02 6.418887e-10 4.132012e-07 
2.563052e-02 1.137789e-09 5.994843e-07 
3.095827e-02 2.005024e-09 8.697490e-07 
3.710798e-02 3.452958e-09 1.261857e-06 
4.492557e-02 6.127317e-09 1.830738e-06 
5.361586e-02 1.041524e-08 2.656088e-06 
6.512220e-02 1.866280e-08 3.853529e-06 
7.769507e-02 3.169348e-08 5.590810e-06 
9.411508e-02 5.633358e-08 8.111308e-06 
1.128344e-01 9.707658e-08 1.176812e-05 
1.365256e-01 1.719617e-07 1.707353e-05 
1.653379e-01 3.054268e-07 2.477076e-05 
1.976289e-01 5.216049e-07 3.593814e-05 
2.400187e-01 9.343861e-07 5.214008e-05 
2.871429e-01 1.599874e-06 7.564633e-05 
3.459754e-01 2.798520e-06 1.097499e-04 
4.209063e-01 5.039070e-06 1.592283e-04 
5.028259e-01 8.591111e-06 2.310130e-04 
6.070449e-01 1.511687e-05 3.351603e-04 
7.337697e-01 2.669827e-05 4.862602e-04 
8.842291e-01 4.672020e-05 7.054802e-04 
1.066156e+00 8.189957e-05 1.023531e-03 
1.282032e+00 1.424064e-04 1.484968e-03 
1.546017e+00 2.497445e-04 2.154435e-03 
1.863499e+00 4.373898e-04 3.125716e-03 
2.240385e+00 7.601355e-04 4.534879e-03 
2.700265e+00 1.331072e-03 6.579332e-03 
3.249820e+00 2.320851e-03 9.545485e-03 
3.912342e+00 4.050467e-03 1.384886e-02 
4.704671e+00 7.046363e-03 2.009233e-02 
5.653347e+00 1.223374e-02 2.915053e-02 
6.797822e+00 2.128777e-02 4.229243e-02 
8.154264e+00 3.678975e-02 6.135907e-02 
9.760810e+00 6.321648e-02 8.902151e-02 
1.166376e+01 1.081522e-01 1.291550e-01 
1.389638e+01 1.835962e-01 1.873817e-01 
1.644215e+01 3.057890e-01 2.718588e-01 
1.936907e+01 5.037416e-01 3.944206e-01 
2.257110e+01 8.059683e-01 5.722368e-01 
2.600710e+01 1.251944e+00 8.302176e-01 
2.951955e+01 1.869775e+00 1.204504e+00 
3.289740e+01 2.662640e+00 1.747528e+00 
3.587350e+01 3.585747e+00 2.535364e+00 
3.824599e+01 4.561016e+00 3.678380e+00 
3.987436e+01 5.486159e+00 5.336699e+00 
4.064685e+01 6.242093e+00 7.742637e+00 
4.066178e+01 6.779345e+00 1.123324e+01 
4.005272e+01 7.081301e+00 1.629751e+01 
3.895417e+01 7.157292e+00 2.364489e+01 
3.757932e+01 7.063077e+00 3.430469e+01 
3.605699e+01 6.840984e+00 4.977024e+01 
3.456640e+01 6.551976e+00 7.220809e+01 
3.315279e+01 6.222024e+00 1.047616e+02 
3.192245e+01 5.890629e+00 1.519911e+02 
3.093967e+01 5.583481e+00 2.205131e+02 
3.018014e+01 5.306714e+00 3.199267e+02 
2.971035e+01 5.082607e+00 4.641589e+02 
2.948514e+01 4.911488e+00 6.734151e+02 
2.952448e+01 4.804860e+00 9.770100e+02 
2.978440e+01 4.761949e+00 1.417474e+03 
3.017159e+01 4.771199e+00 2.056512e+03 
3.062533e+01 4.823372e+00 2.983647e+03 
3.107987e+01 4.904284e+00 4.328761e+03 
3.149881e+01 5.001826e+00 6.280291e+03 
3.182887e+01 5.098192e+00 9.111628e+03 
3.204780e+01 5.180935e+00 1.321941e+04 
3.218070e+01 5.248286e+00 1.917910e+04 
3.221668e+01 5.292640e+00 2.782559e+04 
3.217128e+01 5.313808e+00 4.037017e+04 
3.209271e+01 5.320217e+00 5.857021e+04 
3.199596e+01 5.314630e+00 8.497534e+04 
3.188635e+01 5.298761e+00 1.232847e+05 
3.177599e+01 5.276378e+00 1.788650e+05 
3.167892e+01 5.251933e+00 2.595024e+05 
3.160312e+01 5.228687e+00 3.764936e+05 
3.154396e+01 5.207246e+00 5.462277e+05 
3.150626e+01 5.189922e+00 7.924829e+05 
3.152183e+01 5.184159e+00 1.149757e+06 
3.151319e+01 5.175060e+00 1.668101e+06 
3.154949e+01 5.176968e+00 2.420128e+06 
3.156047e+01 5.175804e+00 3.511192e+06 
3.160569e+01 5.183480e+00 5.094138e+06 
3.163140e+01 5.188811e+00 7.390722e+06 
3.164479e+01 5.192846e+00 1.072267e+07 
3.166997e+01 5.200054e+00 1.555676e+07 
3.169534e+01 5.207670e+00 2.257020e+07 
3.168522e+01 5.208076e+00 3.274549e+07 
3.169987e+01 5.213281e+00 4.750810e+07 
3.169371e+01 5.213828e+00 6.892612e+07 
3.167142e+01 5.210583e+00 1.000000e+08 


==> anc/TOV-Output-e0-180.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.159881e-03 2.132071e-11 1.000000e-06 
4.276749e-03 5.286043e-11 1.757511e-06 
5.706430e-03 1.255692e-10 3.088844e-06 
7.577037e-03 2.939595e-10 5.428675e-06 
9.963895e-03 6.684623e-10 9.540955e-06 
1.366039e-02 1.722579e-09 1.676833e-05 
1.793278e-02 3.897015e-09 2.947052e-05 
2.381186e-02 9.123669e-09 5.179475e-05 
3.147832e-02 2.107774e-08 9.102982e-05 
4.208356e-02 5.036483e-08 1.599859e-04 
5.570193e-02 1.167887e-07 2.811769e-04 
7.403783e-02 2.742533e-07 4.941713e-04 
9.748610e-02 6.260660e-07 8.685114e-04 
1.297141e-01 1.474875e-06 1.526418e-03 
1.723115e-01 3.457327e-06 2.682696e-03 
2.276517e-01 7.972904e-06 4.714866e-03 
3.022393e-01 1.865808e-05 8.286428e-03 
4.024296e-01 4.404554e-05 1.456348e-02 
5.327350e-01 1.021877e-04 2.559548e-02 
7.053677e-01 2.372296e-04 4.498433e-02 
9.363544e-01 5.550621e-04 7.906043e-02 
1.237888e+00 1.283043e-03 1.389495e-01 
1.639814e+00 2.984596e-03 2.442053e-01 
2.161772e+00 6.846594e-03 4.291934e-01 
2.849566e+00 1.571509e-02 7.543120e-01 
3.737592e+00 3.559448e-02 1.325711e+00 
4.850192e+00 7.829572e-02 2.329952e+00 
6.221779e+00 1.671255e-01 4.094915e+00 
7.806334e+00 3.363564e-01 7.196857e+00 
9.475298e+00 6.204459e-01 1.264855e+01 
1.103233e+01 1.027839e+00 2.222996e+01 
1.219985e+01 1.493249e+00 3.906940e+01 
1.280336e+01 1.903979e+00 6.866488e+01 
1.284044e+01 2.169730e+00 1.206793e+02 
1.243038e+01 2.262274e+00 2.120951e+02 
1.177462e+01 2.219670e+00 3.727594e+02 
1.105126e+01 2.097147e+00 6.551286e+02 
1.038224e+01 1.941436e+00 1.151395e+03 
9.842772e+00 1.786034e+00 2.023590e+03 
9.494750e+00 1.656625e+00 3.556480e+03 
9.330169e+00 1.562179e+00 6.250552e+03 
9.353108e+00 1.512581e+00 1.098541e+04 
9.516799e+00 1.506959e+00 1.930698e+04 
9.737239e+00 1.533742e+00 3.393222e+04 
9.947135e+00 1.578010e+00 5.963623e+04 
1.009896e+01 1.623418e+00 1.048113e+05 
1.016985e+01 1.656934e+00 1.842070e+05 
1.018176e+01 1.676631e+00 3.237458e+05 
1.015416e+01 1.683094e+00 5.689866e+05 
1.010152e+01 1.678439e+00 1.000000e+06 


==> anc/TOV-Output-e0-181.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.305220e-03 2.453559e-11 1.000000e-06 
4.218791e-03 5.102223e-11 1.757511e-06 
5.710904e-03 1.265639e-10 3.088844e-06 
7.663973e-03 3.058845e-10 5.428675e-06 
9.938648e-03 6.670792e-10 9.540955e-06 
1.334664e-02 1.615517e-09 1.676833e-05 
1.772670e-02 3.785117e-09 2.947052e-05 
2.379537e-02 9.155306e-09 5.179475e-05 
3.132112e-02 2.087889e-08 9.102982e-05 
4.192320e-02 5.006789e-08 1.599859e-04 
5.490741e-02 1.124836e-07 2.811769e-04 
7.369115e-02 2.719211e-07 4.941713e-04 
9.674957e-02 6.153827e-07 8.685114e-04 
1.293716e-01 1.471353e-06 1.526418e-03 
1.711914e-01 3.409177e-06 2.682696e-03 
2.270483e-01 7.953609e-06 4.714866e-03 
3.017110e-01 1.866351e-05 8.286428e-03 
3.998311e-01 4.343781e-05 1.456348e-02 
5.300713e-01 1.012216e-04 2.559548e-02 
7.024561e-01 2.356050e-04 4.498433e-02 
9.294649e-01 5.459160e-04 7.906043e-02 
1.233048e+00 1.275085e-03 1.389495e-01 
1.630594e+00 2.950812e-03 2.442053e-01 
2.150537e+00 6.777722e-03 4.291934e-01 
2.832834e+00 1.552534e-02 7.543120e-01 
3.716883e+00 3.519904e-02 1.325711e+00 
4.826949e+00 7.759608e-02 2.329952e+00 
6.189691e+00 1.654445e-01 4.094915e+00 
7.760762e+00 3.323015e-01 7.196857e+00 
9.433974e+00 6.155158e-01 1.264855e+01 
1.098812e+01 1.020578e+00 2.222996e+01 
1.215586e+01 1.484214e+00 3.906940e+01 
1.276125e+01 1.894076e+00 6.866488e+01 
1.280255e+01 2.160492e+00 1.206793e+02 
1.240337e+01 2.256430e+00 2.120951e+02 
1.175157e+01 2.215131e+00 3.727594e+02 
1.103250e+01 2.093971e+00 6.551286e+02 
1.036241e+01 1.938264e+00 1.151395e+03 
9.827442e+00 1.783993e+00 2.023590e+03 
9.470655e+00 1.653093e+00 3.556480e+03 
9.306937e+00 1.558910e+00 6.250552e+03 
9.325787e+00 1.508584e+00 1.098541e+04 
9.489517e+00 1.502859e+00 1.930698e+04 
9.709449e+00 1.529384e+00 3.393222e+04 
9.913815e+00 1.572383e+00 5.963623e+04 
1.006653e+01 1.617825e+00 1.048113e+05 
1.014883e+01 1.653662e+00 1.842070e+05 
1.015435e+01 1.672005e+00 3.237458e+05 
1.012431e+01 1.677979e+00 5.689866e+05 
1.006962e+01 1.672943e+00 1.000000e+06 


==> anc/TOV-Output-e0-182.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.164136e-03 2.164481e-11 1.000000e-06 
4.332848e-03 5.557874e-11 1.757511e-06 
5.682445e-03 1.253701e-10 3.088844e-06 
7.602536e-03 3.002366e-10 5.428675e-06 
1.018027e-02 7.208849e-10 9.540955e-06 
1.348776e-02 1.676518e-09 1.676833e-05 
1.767515e-02 3.772918e-09 2.947052e-05 
2.346050e-02 8.822668e-09 5.179475e-05 
3.135378e-02 2.105999e-08 9.102982e-05 
4.171091e-02 4.958357e-08 1.599859e-04 
5.523343e-02 1.151318e-07 2.811769e-04 
7.241074e-02 2.594171e-07 4.941713e-04 
9.711218e-02 6.257659e-07 8.685114e-04 
1.278019e-01 1.426279e-06 1.526418e-03 
1.699540e-01 3.354213e-06 2.682696e-03 
2.256053e-01 7.846028e-06 4.714866e-03 
2.989849e-01 1.826252e-05 8.286428e-03 
3.967453e-01 4.267431e-05 1.456348e-02 
5.275916e-01 1.003590e-04 2.559548e-02 
6.977263e-01 2.321532e-04 4.498433e-02 
9.244564e-01 5.401043e-04 7.906043e-02 
1.224748e+00 1.256410e-03 1.389495e-01 
1.619771e+00 2.908419e-03 2.442053e-01 
2.141786e+00 6.732124e-03 4.291934e-01 
2.821192e+00 1.541871e-02 7.543120e-01 
3.697051e+00 3.482831e-02 1.325711e+00 
4.803354e+00 7.687865e-02 2.329952e+00 
6.155748e+00 1.636191e-01 4.094915e+00 
7.728877e+00 3.299279e-01 7.196857e+00 
9.391099e+00 6.102984e-01 1.264855e+01 
1.094484e+01 1.013535e+00 2.222996e+01 
1.211165e+01 1.475098e+00 3.906940e+01 
1.272938e+01 1.887555e+00 6.866488e+01 
1.277236e+01 2.153804e+00 1.206793e+02 
1.237337e+01 2.249625e+00 2.120951e+02 
1.172904e+01 2.210726e+00 3.727594e+02 
1.100584e+01 2.088819e+00 6.551286e+02 
1.033961e+01 1.934427e+00 1.151395e+03 
9.798995e+00 1.779358e+00 2.023590e+03 
9.444377e+00 1.649152e+00 3.556480e+03 
9.279334e+00 1.554861e+00 6.250552e+03 
9.306475e+00 1.506002e+00 1.098541e+04 
9.455843e+00 1.497580e+00 1.930698e+04 
9.679931e+00 1.524688e+00 3.393222e+04 
9.887697e+00 1.568195e+00 5.963623e+04 
1.004306e+01 1.614077e+00 1.048113e+05 
1.011975e+01 1.648685e+00 1.842070e+05 
1.013220e+01 1.668477e+00 3.237458e+05 
1.009490e+01 1.672946e+00 5.689866e+05 
1.004305e+01 1.668540e+00 1.000000e+06 


==> anc/TOV-Output-e0-183.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.238798e-03 2.334100e-11 1.000000e-06 
4.188226e-03 5.047290e-11 1.757511e-06 
5.576985e-03 1.191699e-10 3.088844e-06 
7.380508e-03 2.762020e-10 5.428675e-06 
9.862876e-03 6.591417e-10 9.540955e-06 
1.341291e-02 1.657817e-09 1.676833e-05 
1.741347e-02 3.627640e-09 2.947052e-05 
2.314930e-02 8.522789e-09 5.179475e-05 
3.124553e-02 2.095714e-08 9.102982e-05 
4.079985e-02 4.665993e-08 1.599859e-04 
5.427124e-02 1.098191e-07 2.811769e-04 
7.295370e-02 2.667542e-07 4.941713e-04 
9.668325e-02 6.209037e-07 8.685114e-04 
1.275970e-01 1.427230e-06 1.526418e-03 
1.697013e-01 3.357616e-06 2.682696e-03 
2.241151e-01 7.733845e-06 4.714866e-03 
2.969839e-01 1.799663e-05 8.286428e-03 
3.952882e-01 4.243770e-05 1.456348e-02 
5.239536e-01 9.883726e-05 2.559548e-02 
6.951264e-01 2.308284e-04 4.498433e-02 
9.206432e-01 5.363767e-04 7.906043e-02 
1.219422e+00 1.246895e-03 1.389495e-01 
1.613507e+00 2.890551e-03 2.442053e-01 
2.128252e+00 6.641549e-03 4.291934e-01 
2.803563e+00 1.521440e-02 7.543120e-01 
3.675017e+00 3.439621e-02 1.325711e+00 
4.775319e+00 7.595137e-02 2.329952e+00 
6.126838e+00 1.621840e-01 4.094915e+00 
7.688541e+00 3.265166e-01 7.196857e+00 
9.352527e+00 6.058523e-01 1.264855e+01 
1.089452e+01 1.004757e+00 2.222996e+01 
1.206626e+01 1.465609e+00 3.906940e+01 
1.269209e+01 1.879209e+00 6.866488e+01 
1.273986e+01 2.146319e+00 1.206793e+02 
1.234764e+01 2.244140e+00 2.120951e+02 
1.169874e+01 2.204103e+00 3.727594e+02 
1.098437e+01 2.084943e+00 6.551286e+02 
1.031651e+01 1.930512e+00 1.151395e+03 
9.782540e+00 1.777076e+00 2.023590e+03 
9.423979e+00 1.646279e+00 3.556480e+03 
9.260875e+00 1.552422e+00 6.250552e+03 
9.279548e+00 1.502062e+00 1.098541e+04 
9.430260e+00 1.493780e+00 1.930698e+04 
9.648491e+00 1.519617e+00 3.393222e+04 
9.861193e+00 1.563921e+00 5.963623e+04 
1.000664e+01 1.607640e+00 1.048113e+05 
1.008807e+01 1.643155e+00 1.842070e+05 
1.010062e+01 1.662952e+00 3.237458e+05 
1.007066e+01 1.668985e+00 5.689866e+05 
1.001506e+01 1.663834e+00 1.000000e+06 


==> anc/TOV-Output-e0-184.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.076200e-03 2.010844e-11 1.000000e-06 
4.157581e-03 4.964287e-11 1.757511e-06 
5.469327e-03 1.130151e-10 3.088844e-06 
7.499627e-03 2.913760e-10 5.428675e-06 
1.004683e-02 7.005224e-10 9.540955e-06 
1.336585e-02 1.649395e-09 1.676833e-05 
1.742798e-02 3.656590e-09 2.947052e-05 
2.296531e-02 8.366652e-09 5.179475e-05 
3.082170e-02 2.022576e-08 9.102982e-05 
4.101155e-02 4.764900e-08 1.599859e-04 
5.433554e-02 1.108122e-07 2.811769e-04 
7.223519e-02 2.603650e-07 4.941713e-04 
9.567669e-02 6.050004e-07 8.685114e-04 
1.266000e-01 1.401654e-06 1.526418e-03 
1.686551e-01 3.313914e-06 2.682696e-03 
2.241056e-01 7.775104e-06 4.714866e-03 
2.963305e-01 1.797579e-05 8.286428e-03 
3.934058e-01 4.206288e-05 1.456348e-02 
5.216229e-01 9.805691e-05 2.559548e-02 
6.891294e-01 2.261348e-04 4.498433e-02 
9.148392e-01 5.291714e-04 7.906043e-02 
1.212829e+00 1.233477e-03 1.389495e-01 
1.601115e+00 2.839905e-03 2.442053e-01 
2.116530e+00 6.568009e-03 4.291934e-01 
2.786906e+00 1.502621e-02 7.543120e-01 
3.658762e+00 3.412495e-02 1.325711e+00 
4.749015e+00 7.510639e-02 2.329952e+00 
6.093700e+00 1.604214e-01 4.094915e+00 
7.652963e+00 3.236841e-01 7.196857e+00 
9.307982e+00 6.003239e-01 1.264855e+01 
1.085734e+01 9.991840e-01 2.222996e+01 
1.203230e+01 1.459537e+00 3.906940e+01 
1.264805e+01 1.868598e+00 6.866488e+01 
1.270279e+01 2.137278e+00 1.206793e+02 
1.231364e+01 2.236035e+00 2.120951e+02 
1.167614e+01 2.199641e+00 3.727594e+02 
1.096181e+01 2.080780e+00 6.551286e+02 
1.029351e+01 1.926608e+00 1.151395e+03 
9.753507e+00 1.772302e+00 2.023590e+03 
9.399575e+00 1.642663e+00 3.556480e+03 
9.235965e+00 1.548835e+00 6.250552e+03 
9.252175e+00 1.498036e+00 1.098541e+04 
9.405961e+00 1.490209e+00 1.930698e+04 
9.624322e+00 1.515936e+00 3.393222e+04 
9.828283e+00 1.558356e+00 5.963623e+04 
9.979757e+00 1.603169e+00 1.048113e+05 
1.006035e+01 1.638448e+00 1.842070e+05 
1.007789e+01 1.659282e+00 3.237458e+05 
1.004217e+01 1.664124e+00 5.689866e+05 
9.995495e+00 1.660864e+00 1.000000e+06 


==> anc/TOV-Output-e0-185.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.073870e-03 2.017181e-11 1.000000e-06 
4.298111e-03 5.514695e-11 1.757511e-06 
5.569470e-03 1.199859e-10 3.088844e-06 
7.405431e-03 2.820588e-10 5.428675e-06 
9.688270e-03 6.315785e-10 9.540955e-06 
1.294812e-02 1.507679e-09 1.676833e-05 
1.742120e-02 3.672171e-09 2.947052e-05 
2.286271e-02 8.299885e-09 5.179475e-05 
3.050758e-02 1.972023e-08 9.102982e-05 
4.068073e-02 4.675794e-08 1.599859e-04 
5.440016e-02 1.118124e-07 2.811769e-04 
7.172242e-02 2.562447e-07 4.941713e-04 
9.533261e-02 6.017494e-07 8.685114e-04 
1.260581e-01 1.391249e-06 1.526418e-03 
1.679806e-01 3.292104e-06 2.682696e-03 
2.225909e-01 7.659919e-06 4.714866e-03 
2.942558e-01 1.769652e-05 8.286428e-03 
3.907114e-01 4.142848e-05 1.456348e-02 
5.181160e-01 9.661467e-05 2.559548e-02 
6.867042e-01 2.249710e-04 4.498433e-02 
9.112449e-01 5.257981e-04 7.906043e-02 
1.205452e+00 1.217685e-03 1.389495e-01 
1.594227e+00 2.818606e-03 2.442053e-01 
2.107155e+00 6.516194e-03 4.291934e-01 
2.775123e+00 1.491642e-02 7.543120e-01 
3.636155e+00 3.367756e-02 1.325711e+00 
4.728591e+00 7.453572e-02 2.329952e+00 
6.061602e+00 1.587395e-01 4.094915e+00 
7.618830e+00 3.210235e-01 7.196857e+00 
9.267482e+00 5.955186e-01 1.264855e+01 
1.080838e+01 9.907237e-01 2.222996e+01 
1.198803e+01 1.450348e+00 3.906940e+01 
1.261518e+01 1.861676e+00 6.866488e+01 
1.267097e+01 2.129975e+00 1.206793e+02 
1.228637e+01 2.230021e+00 2.120951e+02 
1.165309e+01 2.195032e+00 3.727594e+02 
1.093940e+01 2.076639e+00 6.551286e+02 
1.026760e+01 1.922047e+00 1.151395e+03 
9.731119e+00 1.768829e+00 2.023590e+03 
9.375812e+00 1.639157e+00 3.556480e+03 
9.211691e+00 1.545354e+00 6.250552e+03 
9.221338e+00 1.493389e+00 1.098541e+04 
9.376610e+00 1.485706e+00 1.930698e+04 
9.594360e+00 1.511137e+00 3.393222e+04 
9.804867e+00 1.554687e+00 5.963623e+04 
9.951223e+00 1.598349e+00 1.048113e+05 
1.003024e+01 1.633229e+00 1.842070e+05 
1.004929e+01 1.654367e+00 3.237458e+05 
1.001478e+01 1.659487e+00 5.689866e+05 
9.961962e+00 1.654992e+00 1.000000e+06 


==> anc/TOV-Output-e0-186.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.210985e-03 2.311770e-11 1.000000e-06 
4.050541e-03 4.640544e-11 1.757511e-06 
5.498149e-03 1.160592e-10 3.088844e-06 
7.307944e-03 2.725307e-10 5.428675e-06 
9.799386e-03 6.570925e-10 9.540955e-06 
1.300238e-02 1.534964e-09 1.676833e-05 
1.723921e-02 3.577521e-09 2.947052e-05 
2.277762e-02 8.251918e-09 5.179475e-05 
3.018473e-02 1.920400e-08 9.102982e-05 
4.020174e-02 4.536960e-08 1.599859e-04 
5.359187e-02 1.074800e-07 2.811769e-04 
7.130471e-02 2.531547e-07 4.941713e-04 
9.462827e-02 5.916911e-07 8.685114e-04 
1.256312e-01 1.384606e-06 1.526418e-03 
1.671466e-01 3.260846e-06 2.682696e-03 
2.207836e-01 7.515257e-06 4.714866e-03 
2.920761e-01 1.739970e-05 8.286428e-03 
3.891859e-01 4.116636e-05 1.456348e-02 
5.161712e-01 9.604700e-05 2.559548e-02 
6.832384e-01 2.227793e-04 4.498433e-02 
9.040178e-01 5.161624e-04 7.906043e-02 
1.199982e+00 1.207667e-03 1.389495e-01 
1.584335e+00 2.781405e-03 2.442053e-01 
2.093344e+00 6.423405e-03 4.291934e-01 
2.757922e+00 1.471972e-02 7.543120e-01 
3.614976e+00 3.327038e-02 1.325711e+00 
4.702503e+00 7.370057e-02 2.329952e+00 
6.038603e+00 1.577525e-01 4.094915e+00 
7.581104e+00 3.179259e-01 7.196857e+00 
9.224766e+00 5.903123e-01 1.264855e+01 
1.076969e+01 9.847550e-01 2.222996e+01 
1.194611e+01 1.441852e+00 3.906940e+01 
1.257717e+01 1.853024e+00 6.866488e+01 
1.263941e+01 2.122734e+00 1.206793e+02 
1.225805e+01 2.223656e+00 2.120951e+02 
1.162900e+01 2.190113e+00 3.727594e+02 
1.091371e+01 2.071661e+00 6.551286e+02 
1.024727e+01 1.918703e+00 1.151395e+03 
9.710346e+00 1.765665e+00 2.023590e+03 
9.353343e+00 1.635879e+00 3.556480e+03 
9.184695e+00 1.541383e+00 6.250552e+03 
9.200544e+00 1.490518e+00 1.098541e+04 
9.345773e+00 1.480925e+00 1.930698e+04 
9.563379e+00 1.506136e+00 3.393222e+04 
9.774320e+00 1.549582e+00 5.963623e+04 
9.929465e+00 1.594921e+00 1.048113e+05 
1.000936e+01 1.629940e+00 1.842070e+05 
1.001705e+01 1.648678e+00 3.237458e+05 
9.994412e+00 1.656309e+00 5.689866e+05 
9.942129e+00 1.651948e+00 1.000000e+06 


==> anc/TOV-Output-e0-187.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.028328e-03 1.949698e-11 1.000000e-06 
4.077655e-03 4.759813e-11 1.757511e-06 
5.528862e-03 1.186494e-10 3.088844e-06 
7.396852e-03 2.841183e-10 5.428675e-06 
9.752271e-03 6.511422e-10 9.540955e-06 
1.290876e-02 1.510122e-09 1.676833e-05 
1.708938e-02 3.503788e-09 2.947052e-05 
2.282255e-02 8.345481e-09 5.179475e-05 
3.004154e-02 1.903378e-08 9.102982e-05 
4.018063e-02 4.554170e-08 1.599859e-04 
5.361297e-02 1.081854e-07 2.811769e-04 
7.057656e-02 2.467979e-07 4.941713e-04 
9.440267e-02 5.906277e-07 8.685114e-04 
1.251823e-01 1.377182e-06 1.526418e-03 
1.651370e-01 3.161545e-06 2.682696e-03 
2.194202e-01 7.416553e-06 4.714866e-03 
2.910320e-01 1.730631e-05 8.286428e-03 
3.873375e-01 4.080079e-05 1.456348e-02 
5.126031e-01 9.457466e-05 2.559548e-02 
6.790556e-01 2.198883e-04 4.498433e-02 
9.008285e-01 5.134616e-04 7.906043e-02 
1.193879e+00 1.195721e-03 1.389495e-01 
1.578150e+00 2.763696e-03 2.442053e-01 
2.081335e+00 6.347362e-03 4.291934e-01 
2.746411e+00 1.461373e-02 7.543120e-01 
3.598740e+00 3.299849e-02 1.325711e+00 
4.683070e+00 7.317313e-02 2.329952e+00 
6.009347e+00 1.562846e-01 4.094915e+00 
7.545902e+00 3.151308e-01 7.196857e+00 
9.186108e+00 5.858252e-01 1.264855e+01 
1.072609e+01 9.775827e-01 2.222996e+01 
1.190373e+01 1.433199e+00 3.906940e+01 
1.254147e+01 1.845117e+00 6.866488e+01 
1.260732e+01 2.115294e+00 1.206793e+02 
1.223216e+01 2.218039e+00 2.120951e+02 
1.160021e+01 2.183841e+00 3.727594e+02 
1.088906e+01 2.066930e+00 6.551286e+02 
1.022797e+01 1.915574e+00 1.151395e+03 
9.693482e+00 1.763265e+00 2.023590e+03 
9.327351e+00 1.631946e+00 3.556480e+03 
9.162937e+00 1.538332e+00 6.250552e+03 
9.176767e+00 1.487112e+00 1.098541e+04 
9.319266e+00 1.476932e+00 1.930698e+04 
9.536702e+00 1.501956e+00 3.393222e+04 
9.745681e+00 1.544853e+00 5.963623e+04 
9.897031e+00 1.589279e+00 1.048113e+05 
9.977801e+00 1.624402e+00 1.842070e+05 
9.989438e+00 1.643953e+00 3.237458e+05 
9.961774e+00 1.650553e+00 5.689866e+05 
9.916405e+00 1.647676e+00 1.000000e+06 


==> anc/TOV-Output-e0-188.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.103891e-03 2.110543e-11 1.000000e-06 
4.023729e-03 4.597913e-11 1.757511e-06 
5.360702e-03 1.087276e-10 3.088844e-06 
7.379643e-03 2.836487e-10 5.428675e-06 
9.548846e-03 6.145077e-10 9.540955e-06 
1.284375e-02 1.495377e-09 1.676833e-05 
1.697437e-02 3.451881e-09 2.947052e-05 
2.248723e-02 8.025698e-09 5.179475e-05 
3.010602e-02 1.925905e-08 9.102982e-05 
3.969972e-02 4.416087e-08 1.599859e-04 
5.355189e-02 1.083927e-07 2.811769e-04 
7.038596e-02 2.461128e-07 4.941713e-04 
9.338316e-02 5.747552e-07 8.685114e-04 
1.239181e-01 1.343023e-06 1.526418e-03 
1.649803e-01 3.169413e-06 2.682696e-03 
2.180951e-01 7.321935e-06 4.714866e-03 
2.893092e-01 1.709169e-05 8.286428e-03 
3.834461e-01 3.979507e-05 1.456348e-02 
5.092111e-01 9.320539e-05 2.559548e-02 
6.767362e-01 2.188060e-04 4.498433e-02 
8.938857e-01 5.043642e-04 7.906043e-02 
1.184659e+00 1.174482e-03 1.389495e-01 
1.566730e+00 2.718595e-03 2.442053e-01 
2.070032e+00 6.277826e-03 4.291934e-01 
2.730028e+00 1.443030e-02 7.543120e-01 
3.578580e+00 3.261944e-02 1.325711e+00 
4.655398e+00 7.226511e-02 2.329952e+00 
5.979497e+00 1.547709e-01 4.094915e+00 
7.512322e+00 3.125274e-01 7.196857e+00 
9.150618e+00 5.818931e-01 1.264855e+01 
1.068273e+01 9.704586e-01 2.222996e+01 
1.186380e+01 1.425262e+00 3.906940e+01 
1.250328e+01 1.836361e+00 6.866488e+01 
1.257635e+01 2.108206e+00 1.206793e+02 
1.220375e+01 2.211605e+00 2.120951e+02 
1.157595e+01 2.178834e+00 3.727594e+02 
1.086716e+01 2.062870e+00 6.551286e+02 
1.020439e+01 1.911489e+00 1.151395e+03 
9.670803e+00 1.759704e+00 2.023590e+03 
9.306891e+00 1.629020e+00 3.556480e+03 
9.135180e+00 1.534213e+00 6.250552e+03 
9.146738e+00 1.482591e+00 1.098541e+04 
9.293972e+00 1.473156e+00 1.930698e+04 
9.507957e+00 1.497372e+00 3.393222e+04 
9.716294e+00 1.539967e+00 5.963623e+04 
9.873701e+00 1.585511e+00 1.048113e+05 
9.954396e+00 1.620566e+00 1.842070e+05 
9.963137e+00 1.639496e+00 3.237458e+05 
9.940772e+00 1.647225e+00 5.689866e+05 
9.886303e+00 1.642487e+00 1.000000e+06 


==> anc/TOV-Output-e0-189.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.059381e-03 2.031794e-11 1.000000e-06 
4.043308e-03 4.690176e-11 1.757511e-06 
5.393650e-03 1.113338e-10 3.088844e-06 
7.106856e-03 2.546897e-10 5.428675e-06 
9.632213e-03 6.340987e-10 9.540955e-06 
1.277732e-02 1.480124e-09 1.676833e-05 
1.708999e-02 3.541639e-09 2.947052e-05 
2.236070e-02 7.932956e-09 5.179475e-05 
2.973625e-02 1.865682e-08 9.102982e-05 
3.976308e-02 4.460867e-08 1.599859e-04 
5.320055e-02 1.068385e-07 2.811769e-04 
7.060351e-02 2.497232e-07 4.941713e-04 
9.345004e-02 5.790548e-07 8.685114e-04 
1.233388e-01 1.331320e-06 1.526418e-03 
1.632221e-01 3.085482e-06 2.682696e-03 
2.166487e-01 7.215401e-06 4.714866e-03 
2.884150e-01 1.702377e-05 8.286428e-03 
3.816064e-01 3.943365e-05 1.456348e-02 
5.056345e-01 9.174057e-05 2.559548e-02 
6.707929e-01 2.142254e-04 4.498433e-02 
8.896412e-01 4.998566e-04 7.906043e-02 
1.181064e+00 1.169998e-03 1.389495e-01 
1.561998e+00 2.708313e-03 2.442053e-01 
2.060801e+00 6.227026e-03 4.291934e-01 
2.714167e+00 1.425542e-02 7.543120e-01 
3.561731e+00 3.233014e-02 1.325711e+00 
4.635230e+00 7.170167e-02 2.329952e+00 
5.944189e+00 1.528457e-01 4.094915e+00 
7.478229e+00 3.098593e-01 7.196857e+00 
9.108181e+00 5.767236e-01 1.264855e+01 
1.064587e+01 9.648933e-01 2.222996e+01 
1.182721e+01 1.418306e+00 3.906940e+01 
1.246942e+01 1.829023e+00 6.866488e+01 
1.254077e+01 2.099551e+00 1.206793e+02 
1.217716e+01 2.205726e+00 2.120951e+02 
1.155300e+01 2.174186e+00 3.727594e+02 
1.084869e+01 2.059658e+00 6.551286e+02 
1.018436e+01 1.908175e+00 1.151395e+03 
9.646248e+00 1.755761e+00 2.023590e+03 
9.287157e+00 1.626220e+00 3.556480e+03 
9.113265e+00 1.531121e+00 6.250552e+03 
9.121262e+00 1.478871e+00 1.098541e+04 
9.266067e+00 1.468896e+00 1.930698e+04 
9.479244e+00 1.492790e+00 3.393222e+04 
9.690464e+00 1.535787e+00 5.963623e+04 
9.842293e+00 1.580067e+00 1.048113e+05 
9.926568e+00 1.615793e+00 1.842070e+05 
9.939058e+00 1.635498e+00 3.237458e+05 
9.915152e+00 1.642921e+00 5.689866e+05 
9.861456e+00 1.638378e+00 1.000000e+06 


==> anc/TOV-Output-e0-19.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.958211e-03 1.846536e-12 1.000000e-08 
3.489227e-03 3.030108e-12 1.450829e-08 
4.235823e-03 5.421058e-12 2.104904e-08 
5.294753e-03 1.058785e-11 3.053856e-08 
6.279797e-03 1.766474e-11 4.430621e-08 
7.500131e-03 3.009380e-11 6.428073e-08 
9.174435e-03 5.508185e-11 9.326033e-08 
1.113875e-02 9.857784e-11 1.353048e-07 
1.375770e-02 1.857409e-10 1.963041e-07 
1.646846e-02 3.185883e-10 2.848036e-07 
1.958061e-02 5.354874e-10 4.132012e-07 
2.390073e-02 9.738773e-10 5.994843e-07 
2.918175e-02 1.772574e-09 8.697490e-07 
3.533824e-02 3.147787e-09 1.261857e-06 
4.225973e-02 5.383326e-09 1.830738e-06 
5.146057e-02 9.720629e-09 2.656088e-06 
6.052927e-02 1.581855e-08 3.853529e-06 
7.391734e-02 2.880777e-08 5.590810e-06 
8.939987e-02 5.096609e-08 8.111308e-06 
1.068403e-01 8.699139e-08 1.176812e-05 
1.300506e-01 1.568947e-07 1.707353e-05 
1.571174e-01 2.766587e-07 2.477076e-05 
1.884392e-01 4.772931e-07 3.593814e-05 
2.266137e-01 8.300998e-07 5.214008e-05 
2.719884e-01 1.435238e-06 7.564633e-05 
3.295780e-01 2.553574e-06 1.097499e-04 
3.964759e-01 4.445548e-06 1.592283e-04 
4.793665e-01 7.857420e-06 2.310130e-04 
5.767522e-01 1.368510e-05 3.351603e-04 
6.952433e-01 2.397146e-05 4.862602e-04 
8.367323e-01 4.178784e-05 7.054802e-04 
1.010953e+00 7.370425e-05 1.023531e-03 
1.210847e+00 1.266426e-04 1.484968e-03 
1.462590e+00 2.232024e-04 2.154435e-03 
1.761062e+00 3.896568e-04 3.125716e-03 
2.122527e+00 6.822709e-04 4.534879e-03 
2.555432e+00 1.190823e-03 6.579332e-03 
3.076132e+00 2.077549e-03 9.545485e-03 
3.708026e+00 3.639843e-03 1.384886e-02 
4.461194e+00 6.341319e-03 2.009233e-02 
5.351455e+00 1.095209e-02 2.915053e-02 
6.443772e+00 1.913627e-02 4.229243e-02 
7.719796e+00 3.294463e-02 6.135907e-02 
9.266969e+00 5.708521e-02 8.902151e-02 
1.105924e+01 9.727215e-02 1.291550e-01 
1.318911e+01 1.655811e-01 1.873817e-01 
1.563550e+01 2.772953e-01 2.718588e-01 
1.841770e+01 4.565736e-01 3.944206e-01 
2.149018e+01 7.329640e-01 5.722368e-01 
2.482561e+01 1.146483e+00 8.302176e-01 
2.824664e+01 1.723075e+00 1.204504e+00 
3.156224e+01 2.470451e+00 1.747528e+00 
3.452400e+01 3.353195e+00 2.535364e+00 
3.694801e+01 4.306399e+00 3.678380e+00 
3.861612e+01 5.211996e+00 5.336699e+00 
3.951679e+01 5.986067e+00 7.742637e+00 
3.961787e+01 6.537301e+00 1.123324e+01 
3.909171e+01 6.860096e+00 1.629751e+01 
3.808732e+01 6.965861e+00 2.364489e+01 
3.677369e+01 6.894036e+00 3.430469e+01 
3.531054e+01 6.694749e+00 4.977024e+01 
3.385162e+01 6.421196e+00 7.220809e+01 
3.247352e+01 6.106763e+00 1.047616e+02 
3.125338e+01 5.784040e+00 1.519911e+02 
3.022521e+01 5.473532e+00 2.205131e+02 
2.946315e+01 5.200966e+00 3.199267e+02 
2.895787e+01 4.973627e+00 4.641589e+02 
2.872072e+01 4.802050e+00 6.734151e+02 
2.871508e+01 4.687547e+00 9.770100e+02 
2.893833e+01 4.636645e+00 1.417474e+03 
2.929597e+01 4.637815e+00 2.056512e+03 
2.973910e+01 4.684543e+00 2.983647e+03 
3.019495e+01 4.762090e+00 4.328761e+03 
3.060928e+01 4.855409e+00 6.280291e+03 
3.094166e+01 4.949576e+00 9.111628e+03 
3.117601e+01 5.033656e+00 1.321941e+04 
3.130069e+01 5.098227e+00 1.917910e+04 
3.135719e+01 5.146535e+00 2.782559e+04 
3.131754e+01 5.169092e+00 4.037017e+04 
3.126001e+01 5.180454e+00 5.857021e+04 
3.115863e+01 5.174646e+00 8.497534e+04 
3.104309e+01 5.158383e+00 1.232847e+05 
3.093248e+01 5.136763e+00 1.788650e+05 
3.084770e+01 5.115535e+00 2.595024e+05 
3.075461e+01 5.089336e+00 3.764936e+05 
3.070669e+01 5.070563e+00 5.462277e+05 
3.069309e+01 5.058320e+00 7.924829e+05 
3.066575e+01 5.043975e+00 1.149757e+06 
3.067928e+01 5.039292e+00 1.668101e+06 
3.070647e+01 5.039220e+00 2.420128e+06 
3.073209e+01 5.040824e+00 3.511192e+06 
3.074612e+01 5.041968e+00 5.094138e+06 
3.078037e+01 5.048823e+00 7.390722e+06 
3.080924e+01 5.055824e+00 1.072267e+07 
3.082136e+01 5.060236e+00 1.555676e+07 
3.083715e+01 5.065806e+00 2.257020e+07 
3.084189e+01 5.069188e+00 3.274549e+07 
3.085376e+01 5.073816e+00 4.750810e+07 
3.084810e+01 5.074482e+00 6.892612e+07 
3.083369e+01 5.072881e+00 1.000000e+08 


==> anc/TOV-Output-e0-190.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.036288e-03 1.996638e-11 1.000000e-06 
4.080840e-03 4.847516e-11 1.757511e-06 
5.507898e-03 1.191868e-10 3.088844e-06 
7.154325e-03 2.612020e-10 5.428675e-06 
9.461882e-03 6.042312e-10 9.540955e-06 
1.269351e-02 1.458867e-09 1.676833e-05 
1.701438e-02 3.513328e-09 2.947052e-05 
2.256007e-02 8.190155e-09 5.179475e-05 
3.015917e-02 1.956720e-08 9.102982e-05 
3.990502e-02 4.532663e-08 1.599859e-04 
5.300133e-02 1.062017e-07 2.811769e-04 
7.018065e-02 2.465608e-07 4.941713e-04 
9.301245e-02 5.739792e-07 8.685114e-04 
1.230509e-01 1.329012e-06 1.526418e-03 
1.626245e-01 3.067866e-06 2.682696e-03 
2.163724e-01 7.225861e-06 4.714866e-03 
2.864913e-01 1.677367e-05 8.286428e-03 
3.808321e-01 3.940141e-05 1.456348e-02 
5.047255e-01 9.172923e-05 2.559548e-02 
6.693670e-01 2.139876e-04 4.498433e-02 
8.872064e-01 4.983836e-04 7.906043e-02 
1.172584e+00 1.151036e-03 1.389495e-01 
1.551944e+00 2.670400e-03 2.442053e-01 
2.048629e+00 6.149658e-03 4.291934e-01 
2.703923e+00 1.416856e-02 7.543120e-01 
3.539912e+00 3.190694e-02 1.325711e+00 
4.610237e+00 7.091709e-02 2.329952e+00 
5.914447e+00 1.513414e-01 4.094915e+00 
7.444258e+00 3.072033e-01 7.196857e+00 
9.067415e+00 5.718471e-01 1.264855e+01 
1.060663e+01 9.587441e-01 2.222996e+01 
1.178154e+01 1.408628e+00 3.906940e+01 
1.243405e+01 1.821161e+00 6.866488e+01 
1.251050e+01 2.092656e+00 1.206793e+02 
1.214692e+01 2.198671e+00 2.120951e+02 
1.153160e+01 2.169960e+00 3.727594e+02 
1.082862e+01 2.056027e+00 6.551286e+02 
1.016409e+01 1.904798e+00 1.151395e+03 
9.629284e+00 1.753315e+00 2.023590e+03 
9.265322e+00 1.623026e+00 3.556480e+03 
9.092677e+00 1.528257e+00 6.250552e+03 
9.098672e+00 1.475658e+00 1.098541e+04 
9.239811e+00 1.464932e+00 1.930698e+04 
9.455908e+00 1.489232e+00 3.393222e+04 
9.665804e+00 1.531835e+00 5.963623e+04 
9.820002e+00 1.576498e+00 1.048113e+05 
9.897637e+00 1.610781e+00 1.842070e+05 
9.918261e+00 1.632182e+00 3.237458e+05 
9.886636e+00 1.638002e+00 5.689866e+05 
9.835832e+00 1.634100e+00 1.000000e+06 


==> anc/TOV-Output-e0-191.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.054333e-03 2.043147e-11 1.000000e-06 
4.125021e-03 5.033022e-11 1.757511e-06 
5.467771e-03 1.172145e-10 3.088844e-06 
7.113949e-03 2.581562e-10 5.428675e-06 
9.513492e-03 6.174049e-10 9.540955e-06 
1.271343e-02 1.473462e-09 1.676833e-05 
1.679562e-02 3.397334e-09 2.947052e-05 
2.229671e-02 7.948269e-09 5.179475e-05 
2.954899e-02 1.850028e-08 9.102982e-05 
3.906697e-02 4.275430e-08 1.599859e-04 
5.214025e-02 1.016413e-07 2.811769e-04 
6.931171e-02 2.387655e-07 4.941713e-04 
9.244772e-02 5.665540e-07 8.685114e-04 
1.218786e-01 1.298185e-06 1.526418e-03 
1.617560e-01 3.034863e-06 2.682696e-03 
2.145616e-01 7.083038e-06 4.714866e-03 
2.850400e-01 1.660699e-05 8.286428e-03 
3.781154e-01 3.876718e-05 1.456348e-02 
5.021636e-01 9.081489e-05 2.559548e-02 
6.661591e-01 2.120354e-04 4.498433e-02 
8.810232e-01 4.906046e-04 7.906043e-02 
1.166804e+00 1.140063e-03 1.389495e-01 
1.544686e+00 2.646938e-03 2.442053e-01 
2.040909e+00 6.112237e-03 4.291934e-01 
2.685773e+00 1.395819e-02 7.543120e-01 
3.526228e+00 3.170199e-02 1.325711e+00 
4.583129e+00 7.003759e-02 2.329952e+00 
5.886017e+00 1.499349e-01 4.094915e+00 
7.407538e+00 3.042201e-01 7.196857e+00 
9.030718e+00 5.676821e-01 1.264855e+01 
1.056386e+01 9.517315e-01 2.222996e+01 
1.174866e+01 1.402736e+00 3.906940e+01 
1.239741e+01 1.812859e+00 6.866488e+01 
1.248507e+01 2.087360e+00 1.206793e+02 
1.212444e+01 2.194053e+00 2.120951e+02 
1.150633e+01 2.164615e+00 3.727594e+02 
1.079994e+01 2.050223e+00 6.551286e+02 
1.013830e+01 1.900186e+00 1.151395e+03 
9.601972e+00 1.748803e+00 2.023590e+03 
9.243456e+00 1.619818e+00 3.556480e+03 
9.064366e+00 1.524019e+00 6.250552e+03 
9.076262e+00 1.472471e+00 1.098541e+04 
9.214810e+00 1.461193e+00 1.930698e+04 
9.432026e+00 1.485563e+00 3.393222e+04 
9.639471e+00 1.527541e+00 5.963623e+04 
9.786908e+00 1.570691e+00 1.048113e+05 
9.874113e+00 1.606896e+00 1.842070e+05 
9.891075e+00 1.627513e+00 3.237458e+05 
9.862369e+00 1.633964e+00 5.689866e+05 
9.812530e+00 1.630294e+00 1.000000e+06 


==> anc/TOV-Output-e0-192.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.022239e-03 1.989777e-11 1.000000e-06 
4.003969e-03 4.626900e-11 1.757511e-06 
5.251803e-03 1.044103e-10 3.088844e-06 
7.011985e-03 2.485084e-10 5.428675e-06 
9.433426e-03 6.050991e-10 9.540955e-06 
1.252914e-02 1.417692e-09 1.676833e-05 
1.683408e-02 3.438640e-09 2.947052e-05 
2.242244e-02 8.125813e-09 5.179475e-05 
2.961440e-02 1.872092e-08 9.102982e-05 
3.943200e-02 4.419415e-08 1.599859e-04 
5.181285e-02 1.002609e-07 2.811769e-04 
6.884067e-02 2.351553e-07 4.941713e-04 
9.170274e-02 5.558627e-07 8.685114e-04 
1.215992e-01 1.296029e-06 1.526418e-03 
1.619707e-01 3.062913e-06 2.682696e-03 
2.135920e-01 7.024032e-06 4.714866e-03 
2.828539e-01 1.631278e-05 8.286428e-03 
3.763956e-01 3.844079e-05 1.456348e-02 
4.995752e-01 8.988587e-05 2.559548e-02 
6.614485e-01 2.086558e-04 4.498433e-02 
8.778995e-01 4.879436e-04 7.906043e-02 
1.159796e+00 1.125502e-03 1.389495e-01 
1.536510e+00 2.618749e-03 2.442053e-01 
2.028278e+00 6.030827e-03 4.291934e-01 
2.674171e+00 1.384971e-02 7.543120e-01 
3.505453e+00 3.130733e-02 1.325711e+00 
4.563879e+00 6.951339e-02 2.329952e+00 
5.857590e+00 1.485279e-01 4.094915e+00 
7.375722e+00 3.018143e-01 7.196857e+00 
8.989382e+00 5.626988e-01 1.264855e+01 
1.051983e+01 9.444109e-01 2.222996e+01 
1.170383e+01 1.393280e+00 3.906940e+01 
1.236137e+01 1.804734e+00 6.866488e+01 
1.244989e+01 2.078775e+00 1.206793e+02 
1.210016e+01 2.188844e+00 2.120951e+02 
1.148441e+01 2.160209e+00 3.727594e+02 
1.078249e+01 2.047226e+00 6.551286e+02 
1.012375e+01 1.898053e+00 1.151395e+03 
9.584576e+00 1.746252e+00 2.023590e+03 
9.221007e+00 1.616494e+00 3.556480e+03 
9.041992e+00 1.520825e+00 6.250552e+03 
9.049751e+00 1.468551e+00 1.098541e+04 
9.188986e+00 1.457298e+00 1.930698e+04 
9.404344e+00 1.481161e+00 3.393222e+04 
9.612325e+00 1.523079e+00 5.963623e+04 
9.764003e+00 1.566981e+00 1.048113e+05 
9.849305e+00 1.602734e+00 1.842070e+05 
9.861646e+00 1.622363e+00 3.237458e+05 
9.834494e+00 1.629162e+00 5.689866e+05 
9.786779e+00 1.625973e+00 1.000000e+06 


==> anc/TOV-Output-e0-193.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.016356e-03 1.988483e-11 1.000000e-06 
4.063684e-03 4.862214e-11 1.757511e-06 
5.286600e-03 1.070542e-10 3.088844e-06 
6.963561e-03 2.446631e-10 5.428675e-06 
9.431179e-03 6.078161e-10 9.540955e-06 
1.237211e-02 1.372163e-09 1.676833e-05 
1.687921e-02 3.484421e-09 2.947052e-05 
2.208576e-02 7.805692e-09 5.179475e-05 
2.941624e-02 1.844319e-08 9.102982e-05 
3.921427e-02 4.369250e-08 1.599859e-04 
5.201075e-02 1.019423e-07 2.811769e-04 
6.897950e-02 2.378131e-07 4.941713e-04 
9.162633e-02 5.573621e-07 8.685114e-04 
1.209417e-01 1.281760e-06 1.526418e-03 
1.603543e-01 2.987606e-06 2.682696e-03 
2.122990e-01 6.933165e-06 4.714866e-03 
2.827423e-01 1.637832e-05 8.286428e-03 
3.752984e-01 3.830401e-05 1.456348e-02 
4.958038e-01 8.832314e-05 2.559548e-02 
6.568207e-01 2.053710e-04 4.498433e-02 
8.710460e-01 4.790878e-04 7.906043e-02 
1.154711e+00 1.116542e-03 1.389495e-01 
1.526594e+00 2.581749e-03 2.442053e-01 
2.018694e+00 5.976607e-03 4.291934e-01 
2.658859e+00 1.368386e-02 7.543120e-01 
3.492474e+00 3.111977e-02 1.325711e+00 
4.543576e+00 6.894050e-02 2.329952e+00 
5.833495e+00 1.474407e-01 4.094915e+00 
7.340070e+00 2.989554e-01 7.196857e+00 
8.952675e+00 5.585213e-01 1.264855e+01 
1.048122e+01 9.383805e-01 2.222996e+01 
1.166940e+01 1.386894e+00 3.906940e+01 
1.232647e+01 1.796966e+00 6.866488e+01 
1.242125e+01 2.072361e+00 1.206793e+02 
1.206848e+01 2.181273e+00 2.120951e+02 
1.146278e+01 2.155873e+00 3.727594e+02 
1.076085e+01 2.043162e+00 6.551286e+02 
1.010137e+01 1.894174e+00 1.151395e+03 
9.566550e+00 1.743568e+00 2.023590e+03 
9.197105e+00 1.612896e+00 3.556480e+03 
9.021024e+00 1.517874e+00 6.250552e+03 
9.024353e+00 1.464822e+00 1.098541e+04 
9.168432e+00 1.454361e+00 1.930698e+04 
9.373935e+00 1.476232e+00 3.393222e+04 
9.585843e+00 1.518742e+00 5.963623e+04 
9.740787e+00 1.563199e+00 1.048113e+05 
9.819838e+00 1.597586e+00 1.842070e+05 
9.833209e+00 1.617414e+00 3.237458e+05 
9.812223e+00 1.625526e+00 5.689866e+05 
9.764423e+00 1.622347e+00 1.000000e+06 


==> anc/TOV-Output-e0-194.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.056413e-03 2.079479e-11 1.000000e-06 
3.935531e-03 4.439444e-11 1.757511e-06 
5.369612e-03 1.127580e-10 3.088844e-06 
6.945878e-03 2.440619e-10 5.428675e-06 
9.250235e-03 5.764704e-10 9.540955e-06 
1.258092e-02 1.450292e-09 1.676833e-05 
1.656743e-02 3.311952e-09 2.947052e-05 
2.224916e-02 8.021578e-09 5.179475e-05 
2.928789e-02 1.829714e-08 9.102982e-05 
3.863592e-02 4.200420e-08 1.599859e-04 
5.179977e-02 1.012285e-07 2.811769e-04 
6.852370e-02 2.343379e-07 4.941713e-04 
9.090926e-02 5.471991e-07 8.685114e-04 
1.198342e-01 1.253329e-06 1.526418e-03 
1.591509e-01 2.935981e-06 2.682696e-03 
2.110964e-01 6.851316e-06 4.714866e-03 
2.800098e-01 1.599048e-05 8.286428e-03 
3.733062e-01 3.789257e-05 1.456348e-02 
4.936149e-01 8.760999e-05 2.559548e-02 
6.552193e-01 2.049281e-04 4.498433e-02 
8.669782e-01 4.748532e-04 7.906043e-02 
1.147956e+00 1.102742e-03 1.389495e-01 
1.521957e+00 2.571505e-03 2.442053e-01 
2.009648e+00 5.927063e-03 4.291934e-01 
2.649759e+00 1.361337e-02 7.543120e-01 
3.470845e+00 3.070302e-02 1.325711e+00 
4.517448e+00 6.810652e-02 2.329952e+00 
5.803444e+00 1.459119e-01 4.094915e+00 
7.301591e+00 2.957672e-01 7.196857e+00 
8.915155e+00 5.541967e-01 1.264855e+01 
1.043853e+01 9.313670e-01 2.222996e+01 
1.162901e+01 1.378725e+00 3.906940e+01 
1.229056e+01 1.788847e+00 6.866488e+01 
1.239035e+01 2.065169e+00 1.206793e+02 
1.204422e+01 2.176035e+00 2.120951e+02 
1.143980e+01 2.151130e+00 3.727594e+02 
1.073862e+01 2.038933e+00 6.551286e+02 
1.007983e+01 1.890468e+00 1.151395e+03 
9.544632e+00 1.740099e+00 2.023590e+03 
9.175147e+00 1.609647e+00 3.556480e+03 
9.002481e+00 1.515346e+00 6.250552e+03 
9.003635e+00 1.461918e+00 1.098541e+04 
9.143140e+00 1.450553e+00 1.930698e+04 
9.348420e+00 1.472234e+00 3.393222e+04 
9.557775e+00 1.514083e+00 5.963623e+04 
9.708427e+00 1.557523e+00 1.048113e+05 
9.792896e+00 1.592960e+00 1.842070e+05 
9.809715e+00 1.613497e+00 3.237458e+05 
9.786217e+00 1.621099e+00 5.689866e+05 
9.737771e+00 1.617822e+00 1.000000e+06 


==> anc/TOV-Output-e0-195.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.052717e-03 2.082625e-11 1.000000e-06 
4.075915e-03 4.957089e-11 1.757511e-06 
5.285239e-03 1.080800e-10 3.088844e-06 
7.127681e-03 2.650917e-10 5.428675e-06 
9.494528e-03 6.265730e-10 9.540955e-06 
1.250836e-02 1.432691e-09 1.676833e-05 
1.649870e-02 3.287764e-09 2.947052e-05 
2.180727e-02 7.591993e-09 5.179475e-05 
2.937093e-02 1.854833e-08 9.102982e-05 
3.853856e-02 4.190235e-08 1.599859e-04 
5.153234e-02 1.001825e-07 2.811769e-04 
6.755359e-02 2.256827e-07 4.941713e-04 
8.999320e-02 5.335597e-07 8.685114e-04 
1.197401e-01 1.256823e-06 1.526418e-03 
1.593891e-01 2.964385e-06 2.682696e-03 
2.105389e-01 6.832219e-06 4.714866e-03 
2.786506e-01 1.583997e-05 8.286428e-03 
3.712996e-01 3.747697e-05 1.456348e-02 
4.907245e-01 8.652367e-05 2.559548e-02 
6.502305e-01 2.013152e-04 4.498433e-02 
8.616527e-01 4.685587e-04 7.906043e-02 
1.144364e+00 1.098042e-03 1.389495e-01 
1.513399e+00 2.541388e-03 2.442053e-01 
2.000097e+00 5.872977e-03 4.291934e-01 
2.633416e+00 1.343181e-02 7.543120e-01 
3.452558e+00 3.037498e-02 1.325711e+00 
4.499386e+00 6.763227e-02 2.329952e+00 
5.780304e+00 1.448907e-01 4.094915e+00 
7.275443e+00 2.940144e-01 7.196857e+00 
8.883549e+00 5.508919e-01 1.264855e+01 
1.040175e+01 9.257532e-01 2.222996e+01 
1.158894e+01 1.370640e+00 3.906940e+01 
1.225396e+01 1.780480e+00 6.866488e+01 
1.235814e+01 2.057518e+00 1.206793e+02 
1.201538e+01 2.169323e+00 2.120951e+02 
1.141430e+01 2.145651e+00 3.727594e+02 
1.072096e+01 2.035848e+00 6.551286e+02 
1.005611e+01 1.886265e+00 1.151395e+03 
9.523118e+00 1.736702e+00 2.023590e+03 
9.155597e+00 1.606834e+00 3.556480e+03 
8.974368e+00 1.511117e+00 6.250552e+03 
8.977569e+00 1.458060e+00 1.098541e+04 
9.116052e+00 1.446411e+00 1.930698e+04 
9.320307e+00 1.467735e+00 3.393222e+04 
9.531491e+00 1.509775e+00 5.963623e+04 
9.683752e+00 1.553426e+00 1.048113e+05 
9.769919e+00 1.589158e+00 1.842070e+05 
9.788297e+00 1.610010e+00 3.237458e+05 
9.761487e+00 1.616931e+00 5.689866e+05 
9.708689e+00 1.612785e+00 1.000000e+06 


==> anc/TOV-Output-e0-196.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.990863e-03 1.968623e-11 1.000000e-06 
3.892157e-03 4.338544e-11 1.757511e-06 
5.323473e-03 1.110090e-10 3.088844e-06 
6.894509e-03 2.411476e-10 5.428675e-06 
9.305227e-03 5.928624e-10 9.540955e-06 
1.242633e-02 1.411894e-09 1.676833e-05 
1.657955e-02 3.353447e-09 2.947052e-05 
2.185286e-02 7.678882e-09 5.179475e-05 
2.872605e-02 1.744219e-08 9.102982e-05 
3.807600e-02 4.061884e-08 1.599859e-04 
5.128835e-02 9.927272e-08 2.811769e-04 
6.779330e-02 2.292634e-07 4.941713e-04 
8.930097e-02 5.240153e-07 8.685114e-04 
1.192953e-01 1.249245e-06 1.526418e-03 
1.585990e-01 2.935495e-06 2.682696e-03 
2.088216e-01 6.700573e-06 4.714866e-03 
2.775650e-01 1.573584e-05 8.286428e-03 
3.696618e-01 3.717287e-05 1.456348e-02 
4.882747e-01 8.567129e-05 2.559548e-02 
6.489024e-01 2.011094e-04 4.498433e-02 
8.578455e-01 4.647447e-04 7.906043e-02 
1.136046e+00 1.079784e-03 1.389495e-01 
1.504889e+00 2.511556e-03 2.442053e-01 
1.988721e+00 5.802892e-03 4.291934e-01 
2.618797e+00 1.327686e-02 7.543120e-01 
3.436761e+00 3.011206e-02 1.325711e+00 
4.470490e+00 6.667735e-02 2.329952e+00 
5.745420e+00 1.430091e-01 4.094915e+00 
7.236747e+00 2.908018e-01 7.196857e+00 
8.837511e+00 5.450847e-01 1.264855e+01 
1.036207e+01 9.194403e-01 2.222996e+01 
1.155129e+01 1.363255e+00 3.906940e+01 
1.222330e+01 1.774056e+00 6.866488e+01 
1.232648e+01 2.050030e+00 1.206793e+02 
1.199129e+01 2.164102e+00 2.120951e+02 
1.138713e+01 2.139677e+00 3.727594e+02 
1.069517e+01 2.030694e+00 6.551286e+02 
1.004157e+01 1.884097e+00 1.151395e+03 
9.507059e+00 1.734384e+00 2.023590e+03 
9.136956e+00 1.604182e+00 3.556480e+03 
8.952280e+00 1.507948e+00 6.250552e+03 
8.956539e+00 1.455089e+00 1.098541e+04 
9.093290e+00 1.443055e+00 1.930698e+04 
9.300557e+00 1.464828e+00 3.393222e+04 
9.505154e+00 1.505450e+00 5.963623e+04 
9.657072e+00 1.548909e+00 1.048113e+05 
9.742192e+00 1.584353e+00 1.842070e+05 
9.759820e+00 1.605029e+00 3.237458e+05 
9.733512e+00 1.612075e+00 5.689866e+05 
9.690383e+00 1.609975e+00 1.000000e+06 


==> anc/TOV-Output-e0-197.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.022260e-03 2.041638e-11 1.000000e-06 
3.935632e-03 4.508442e-11 1.757511e-06 
5.311719e-03 1.108379e-10 3.088844e-06 
6.837576e-03 2.364229e-10 5.428675e-06 
9.176482e-03 5.714941e-10 9.540955e-06 
1.213931e-02 1.323016e-09 1.676833e-05 
1.654455e-02 3.349255e-09 2.947052e-05 
2.148545e-02 7.335282e-09 5.179475e-05 
2.848273e-02 1.708945e-08 9.102982e-05 
3.824244e-02 4.136380e-08 1.599859e-04 
5.111757e-02 9.878576e-08 2.811769e-04 
6.774015e-02 2.298915e-07 4.941713e-04 
8.971197e-02 5.339943e-07 8.685114e-04 
1.185759e-01 1.233040e-06 1.526418e-03 
1.572304e-01 2.874751e-06 2.682696e-03 
2.081104e-01 6.666181e-06 4.714866e-03 
2.769709e-01 1.571476e-05 8.286428e-03 
3.671274e-01 3.659930e-05 1.456348e-02 
4.859444e-01 8.488133e-05 2.559548e-02 
6.444705e-01 1.980221e-04 4.498433e-02 
8.535804e-01 4.601819e-04 7.906043e-02 
1.131172e+00 1.071375e-03 1.389495e-01 
1.498636e+00 2.493007e-03 2.442053e-01 
1.981050e+00 5.765139e-03 4.291934e-01 
2.604949e+00 1.313378e-02 7.543120e-01 
3.421305e+00 2.985765e-02 1.325711e+00 
4.451867e+00 6.617693e-02 2.329952e+00 
5.725663e+00 1.422308e-01 4.094915e+00 
7.206463e+00 2.885625e-01 7.196857e+00 
8.805821e+00 5.417521e-01 1.264855e+01 
1.032004e+01 9.125622e-01 2.222996e+01 
1.151347e+01 1.355803e+00 3.906940e+01 
1.218463e+01 1.764969e+00 6.866488e+01 
1.229580e+01 2.042850e+00 1.206793e+02 
1.196583e+01 2.158428e+00 2.120951e+02 
1.136545e+01 2.135259e+00 3.727594e+02 
1.067788e+01 2.027675e+00 6.551286e+02 
1.002006e+01 1.880362e+00 1.151395e+03 
9.486736e+00 1.731206e+00 2.023590e+03 
9.116588e+00 1.601204e+00 3.556480e+03 
8.929364e+00 1.504626e+00 6.250552e+03 
8.930255e+00 1.451182e+00 1.098541e+04 
9.065666e+00 1.438806e+00 1.930698e+04 
9.273237e+00 1.460469e+00 3.393222e+04 
9.477585e+00 1.500873e+00 5.963623e+04 
9.636947e+00 1.545737e+00 1.048113e+05 
9.718074e+00 1.580297e+00 1.842070e+05 
9.736563e+00 1.601139e+00 3.237458e+05 
9.711337e+00 1.608427e+00 5.689866e+05 
9.662596e+00 1.605191e+00 1.000000e+06 


==> anc/TOV-Output-e0-198.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.895542e-03 1.804562e-11 1.000000e-06 
3.919695e-03 4.476502e-11 1.757511e-06 
5.224578e-03 1.060073e-10 3.088844e-06 
6.875837e-03 2.416345e-10 5.428675e-06 
9.254681e-03 5.892050e-10 9.540955e-06 
1.225040e-02 1.366575e-09 1.676833e-05 
1.635736e-02 3.253284e-09 2.947052e-05 
2.161047e-02 7.501958e-09 5.179475e-05 
2.893821e-02 1.801346e-08 9.102982e-05 
3.801299e-02 4.082994e-08 1.599859e-04 
5.032096e-02 9.471735e-08 2.811769e-04 
6.661881e-02 2.197729e-07 4.941713e-04 
8.918769e-02 5.273503e-07 8.685114e-04 
1.176499e-01 1.210490e-06 1.526418e-03 
1.568125e-01 2.866362e-06 2.682696e-03 
2.066651e-01 6.561403e-06 4.714866e-03 
2.760697e-01 1.564085e-05 8.286428e-03 
3.647293e-01 3.606893e-05 1.456348e-02 
4.828720e-01 8.370420e-05 2.559548e-02 
6.418814e-01 1.966377e-04 4.498433e-02 
8.502135e-01 4.570644e-04 7.906043e-02 
1.127476e+00 1.066283e-03 1.389495e-01 
1.488609e+00 2.455701e-03 2.442053e-01 
1.968928e+00 5.688661e-03 4.291934e-01 
2.593587e+00 1.302805e-02 7.543120e-01 
3.400319e+00 2.946005e-02 1.325711e+00 
4.427834e+00 6.543842e-02 2.329952e+00 
5.696424e+00 1.407614e-01 4.094915e+00 
7.173460e+00 2.860078e-01 7.196857e+00 
8.769322e+00 5.375852e-01 1.264855e+01 
1.028313e+01 9.068882e-01 2.222996e+01 
1.147724e+01 1.348804e+00 3.906940e+01 
1.215286e+01 1.758140e+00 6.866488e+01 
1.226507e+01 2.035635e+00 1.206793e+02 
1.193570e+01 2.151248e+00 2.120951e+02 
1.134774e+01 2.131969e+00 3.727594e+02 
1.065595e+01 2.023468e+00 6.551286e+02 
9.997906e+00 1.876475e+00 1.151395e+03 
9.463337e+00 1.727404e+00 2.023590e+03 
9.093973e+00 1.597804e+00 3.556480e+03 
8.910834e+00 1.502076e+00 6.250552e+03 
8.909265e+00 1.448207e+00 1.098541e+04 
9.038780e+00 1.434687e+00 1.930698e+04 
9.247706e+00 1.456447e+00 3.393222e+04 
9.450510e+00 1.496390e+00 5.963623e+04 
9.604625e+00 1.540043e+00 1.048113e+05 
9.689113e+00 1.575219e+00 1.842070e+05 
9.716006e+00 1.597810e+00 3.237458e+05 
9.685478e+00 1.603999e+00 5.689866e+05 
9.635479e+00 1.600538e+00 1.000000e+06 


==> anc/TOV-Output-e0-199.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.887743e-03 1.799060e-11 1.000000e-06 
3.983481e-03 4.722349e-11 1.757511e-06 
5.073995e-03 9.759331e-11 3.088844e-06 
6.768018e-03 2.316085e-10 5.428675e-06 
9.259692e-03 5.931433e-10 9.540955e-06 
1.233056e-02 1.400613e-09 1.676833e-05 
1.619184e-02 3.171456e-09 2.947052e-05 
2.159086e-02 7.519344e-09 5.179475e-05 
2.844363e-02 1.719196e-08 9.102982e-05 
3.801247e-02 4.103444e-08 1.599859e-04 
5.004034e-02 9.361200e-08 2.811769e-04 
6.626839e-02 2.174156e-07 4.941713e-04 
8.804762e-02 5.099472e-07 8.685114e-04 
1.173527e-01 1.207405e-06 1.526418e-03 
1.552921e-01 2.797858e-06 2.682696e-03 
2.057946e-01 6.511557e-06 4.714866e-03 
2.743192e-01 1.542272e-05 8.286428e-03 
3.621366e-01 3.548350e-05 1.456348e-02 
4.807448e-01 8.301996e-05 2.559548e-02 
6.367762e-01 1.929528e-04 4.498433e-02 
8.471690e-01 4.544535e-04 7.906043e-02 
1.118843e+00 1.047243e-03 1.389495e-01 
1.483099e+00 2.440768e-03 2.442053e-01 
1.958879e+00 5.630223e-03 4.291934e-01 
2.580621e+00 1.289817e-02 7.543120e-01 
3.389823e+00 2.933305e-02 1.325711e+00 
4.406711e+00 6.482754e-02 2.329952e+00 
5.667134e+00 1.392896e-01 4.094915e+00 
7.145784e+00 2.840616e-01 7.196857e+00 
8.735590e+00 5.338875e-01 1.264855e+01 
1.024961e+01 9.020008e-01 2.222996e+01 
1.143444e+01 1.339862e+00 3.906940e+01 
1.211882e+01 1.750543e+00 6.866488e+01 
1.223594e+01 2.028939e+00 1.206793e+02 
1.191040e+01 2.145589e+00 2.120951e+02 
1.131888e+01 2.125457e+00 3.727594e+02 
1.063099e+01 2.018480e+00 6.551286e+02 
9.982517e+00 1.874088e+00 1.151395e+03 
9.442632e+00 1.724131e+00 2.023590e+03 
9.073212e+00 1.594738e+00 3.556480e+03 
8.887855e+00 1.498731e+00 6.250552e+03 
8.882655e+00 1.444232e+00 1.098541e+04 
9.016569e+00 1.431416e+00 1.930698e+04 
9.218667e+00 1.451751e+00 3.393222e+04 
9.427568e+00 1.492725e+00 5.963623e+04 
9.584820e+00 1.536924e+00 1.048113e+05 
9.669122e+00 1.572014e+00 1.842070e+05 
9.689053e+00 1.593126e+00 3.237458e+05 
9.666257e+00 1.600954e+00 5.689866e+05 
9.612344e+00 1.596703e+00 1.000000e+06 


==> anc/TOV-Output-e0-2.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.928773e-02 1.886271e-10 1.000000e-08 
3.440958e-02 3.059040e-10 1.450829e-08 
4.174745e-02 5.463068e-10 2.104904e-08 
5.104167e-02 9.984390e-10 3.053856e-08 
6.091350e-02 1.697022e-09 4.430621e-08 
7.365357e-02 3.000048e-09 6.428073e-08 
8.988871e-02 5.453338e-09 9.326033e-08 
1.083961e-01 9.562853e-09 1.353048e-07 
1.319153e-01 1.723586e-08 1.963041e-07 
1.573895e-01 2.927347e-08 2.848036e-07 
1.909581e-01 5.228310e-08 4.132012e-07 
2.285978e-01 8.969395e-08 5.994843e-07 
2.775212e-01 1.604854e-07 8.697490e-07 
3.359654e-01 2.847286e-07 1.261857e-06 
3.998794e-01 4.801032e-07 1.830738e-06 
4.854604e-01 8.590315e-07 2.656088e-06 
5.884331e-01 1.529816e-06 3.853529e-06 
7.035439e-01 2.614701e-06 5.590810e-06 
8.469571e-01 4.561769e-06 8.111308e-06 
1.020168e+00 7.971954e-06 1.176812e-05 
1.230155e+00 1.397755e-05 1.707353e-05 
1.482799e+00 2.447937e-05 2.477076e-05 
1.800167e+00 4.380210e-05 3.593814e-05 
2.165634e+00 7.626337e-05 5.214008e-05 
2.611577e+00 1.337444e-04 7.564633e-05 
3.140717e+00 2.326283e-04 1.097499e-04 
3.777596e+00 4.047957e-04 1.592283e-04 
4.552100e+00 7.083430e-04 2.310130e-04 
5.471263e+00 1.229983e-03 3.351603e-04 
6.602713e+00 2.161938e-03 4.862602e-04 
7.946109e+00 3.768753e-03 7.054802e-04 
9.564616e+00 6.573865e-03 1.023531e-03 
1.152388e+01 1.150098e-02 1.484968e-03 
1.385792e+01 2.000828e-02 2.154435e-03 
1.666231e+01 3.479976e-02 3.125716e-03 
2.003751e+01 6.057130e-02 4.534879e-03 
2.404946e+01 1.048534e-01 6.579332e-03 
2.877874e+01 1.799937e-01 9.545485e-03 
3.441520e+01 3.086002e-01 1.384886e-02 
4.097277e+01 5.226735e-01 2.009233e-02 
4.858740e+01 8.761760e-01 2.915053e-02 
5.720173e+01 1.440483e+00 4.229243e-02 
6.676563e+01 2.314955e+00 6.135907e-02 
7.706253e+01 3.612650e+00 8.902151e-02 
8.756742e+01 5.410442e+00 1.291550e-01 
9.772535e+01 7.732294e+00 1.873817e-01 
1.068310e+02 1.047979e+01 2.718588e-01 
1.141539e+02 1.340614e+01 3.944206e-01 
1.192240e+02 1.619701e+01 5.722368e-01 
1.218134e+02 1.853302e+01 8.302176e-01 
1.220617e+02 2.021197e+01 1.204504e+00 
1.203499e+02 2.117037e+01 1.747528e+00 
1.172259e+02 2.147582e+01 2.535364e+00 
1.131399e+02 2.122997e+01 3.678380e+00 
1.086423e+02 2.060622e+01 5.336699e+00 
1.041333e+02 1.974895e+01 7.742637e+00 
9.988879e+01 1.877247e+01 1.123324e+01 
9.615956e+01 1.777919e+01 1.629751e+01 
9.306664e+01 1.683410e+01 2.364489e+01 
9.070897e+01 1.599092e+01 3.430469e+01 
8.918989e+01 1.529771e+01 4.977024e+01 
8.853365e+01 1.478401e+01 7.220809e+01 
8.857331e+01 1.444424e+01 1.047616e+02 
8.925621e+01 1.429050e+01 1.519911e+02 
9.038628e+01 1.430376e+01 2.205131e+02 
9.173470e+01 1.444916e+01 3.199267e+02 
9.317068e+01 1.469831e+01 4.641589e+02 
9.439481e+01 1.497869e+01 6.734151e+02 
9.545498e+01 1.527832e+01 9.770100e+02 
9.615097e+01 1.553311e+01 1.417474e+03 
9.653498e+01 1.573218e+01 2.056512e+03 
9.664116e+01 1.586616e+01 2.983647e+03 
9.651713e+01 1.593427e+01 4.328761e+03 
9.634805e+01 1.596980e+01 6.280291e+03 
9.602901e+01 1.594931e+01 9.111628e+03 
9.566788e+01 1.589706e+01 1.321941e+04 
9.533597e+01 1.583141e+01 1.917910e+04 
9.503035e+01 1.575631e+01 2.782559e+04 
9.481945e+01 1.569064e+01 4.037017e+04 
9.467265e+01 1.563278e+01 5.857021e+04 
9.453250e+01 1.557526e+01 8.497534e+04 
9.457242e+01 1.555625e+01 1.232847e+05 
9.453302e+01 1.552573e+01 1.788650e+05 
9.458966e+01 1.552031e+01 2.595024e+05 
9.473193e+01 1.553835e+01 3.764936e+05 
9.481601e+01 1.555042e+01 5.462277e+05 
9.485512e+01 1.555829e+01 7.924829e+05 
9.494041e+01 1.557927e+01 1.149757e+06 
9.498673e+01 1.559478e+01 1.668101e+06 
9.500689e+01 1.560617e+01 2.420128e+06 
9.507686e+01 1.562786e+01 3.511192e+06 
9.505992e+01 1.563117e+01 5.094138e+06 
9.505368e+01 1.563544e+01 7.390722e+06 
9.504615e+01 1.563794e+01 1.072267e+07 
9.502364e+01 1.563583e+01 1.555676e+07 
9.496488e+01 1.562491e+01 2.257020e+07 
9.497727e+01 1.562727e+01 3.274549e+07 
9.499918e+01 1.563068e+01 4.750810e+07 
9.490885e+01 1.561070e+01 6.892612e+07 
9.493258e+01 1.561365e+01 1.000000e+08 


==> anc/TOV-Output-e0-20.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.922932e-03 1.875007e-12 1.000000e-08 
3.535275e-03 3.317541e-12 1.450829e-08 
4.259354e-03 5.802004e-12 2.104904e-08 
5.007429e-03 9.427387e-12 3.053856e-08 
6.069825e-03 1.679096e-11 4.430621e-08 
7.506070e-03 3.175299e-11 6.428073e-08 
8.633883e-03 4.832427e-11 9.326033e-08 
1.102579e-02 1.006411e-10 1.353048e-07 
1.285180e-02 1.593817e-10 1.963041e-07 
1.565881e-02 2.882857e-10 2.848036e-07 
1.928815e-02 5.387887e-10 4.132012e-07 
2.279500e-02 8.893352e-10 5.994843e-07 
2.730965e-02 1.529309e-09 8.697490e-07 
3.289057e-02 2.671536e-09 1.261857e-06 
4.019070e-02 4.874429e-09 1.830738e-06 
4.835924e-02 8.491517e-09 2.656088e-06 
5.767753e-02 1.440678e-08 3.853529e-06 
6.995481e-02 2.570394e-08 5.590810e-06 
8.540989e-02 4.678123e-08 8.111308e-06 
1.029298e-01 8.187857e-08 1.176812e-05 
1.230862e-01 1.400154e-07 1.707353e-05 
1.490859e-01 2.488040e-07 2.477076e-05 
1.782808e-01 4.254627e-07 3.593814e-05 
2.153284e-01 7.496388e-07 5.214008e-05 
2.611421e-01 1.337148e-06 7.564633e-05 
3.140341e-01 2.325308e-06 1.097499e-04 
3.781421e-01 4.059909e-06 1.592283e-04 
4.558335e-01 7.111672e-06 2.310130e-04 
5.453302e-01 1.217684e-05 3.351603e-04 
6.592268e-01 2.151120e-05 4.862602e-04 
7.939890e-01 3.758455e-05 7.054802e-04 
9.596774e-01 6.636665e-05 1.023531e-03 
1.156489e+00 1.161477e-04 1.484968e-03 
1.393116e+00 2.030326e-04 2.154435e-03 
1.676732e+00 3.540142e-04 3.125716e-03 
2.020401e+00 6.194117e-04 4.534879e-03 
2.428806e+00 1.076216e-03 6.579332e-03 
2.923178e+00 1.876573e-03 9.545485e-03 
3.524576e+00 3.290271e-03 1.384886e-02 
4.240095e+00 5.730618e-03 2.009233e-02 
5.096438e+00 9.956634e-03 2.915053e-02 
6.113555e+00 1.720055e-02 4.229243e-02 
7.353409e+00 2.996510e-02 6.135907e-02 
8.800712e+00 5.145500e-02 8.902151e-02 
1.052820e+01 8.830138e-02 1.291550e-01 
1.254390e+01 1.498636e-01 1.873817e-01 
1.487737e+01 2.512597e-01 2.718588e-01 
1.755158e+01 4.154623e-01 3.944206e-01 
2.052616e+01 6.711508e-01 5.722368e-01 
2.374962e+01 1.054126e+00 8.302176e-01 
2.707433e+01 1.592120e+00 1.204504e+00 
3.032220e+01 2.296247e+00 1.747528e+00 
3.328962e+01 3.146400e+00 2.535364e+00 
3.571195e+01 4.065026e+00 3.678380e+00 
3.747381e+01 4.968931e+00 5.336699e+00 
3.843854e+01 5.740739e+00 7.742637e+00 
3.865675e+01 6.316298e+00 1.123324e+01 
3.821710e+01 6.660561e+00 1.629751e+01 
3.727541e+01 6.785324e+00 2.364489e+01 
3.602558e+01 6.736046e+00 3.430469e+01 
3.462535e+01 6.559966e+00 4.977024e+01 
3.317804e+01 6.296120e+00 7.220809e+01 
3.181189e+01 5.991644e+00 1.047616e+02 
3.059402e+01 5.676112e+00 1.519911e+02 
2.959215e+01 5.376541e+00 2.205131e+02 
2.881539e+01 5.105483e+00 3.199267e+02 
2.828282e+01 4.876233e+00 4.641589e+02 
2.801510e+01 4.700928e+00 6.734151e+02 
2.799270e+01 4.583735e+00 9.770100e+02 
2.816720e+01 4.523044e+00 1.417474e+03 
2.849602e+01 4.516662e+00 2.056512e+03 
2.891485e+01 4.555730e+00 2.983647e+03 
2.938059e+01 4.631804e+00 4.328761e+03 
2.977671e+01 4.718392e+00 6.280291e+03 
3.011119e+01 4.810372e+00 9.111628e+03 
3.035911e+01 4.895401e+00 1.321941e+04 
3.051355e+01 4.965127e+00 1.917910e+04 
3.055962e+01 5.010833e+00 2.782559e+04 
3.053898e+01 5.037491e+00 4.037017e+04 
3.048429e+01 5.049911e+00 5.857021e+04 
3.037651e+01 5.043443e+00 8.497534e+04 
3.027210e+01 5.030253e+00 1.232847e+05 
3.017079e+01 5.011290e+00 1.788650e+05 
3.006899e+01 4.987244e+00 2.595024e+05 
2.997916e+01 4.962249e+00 3.764936e+05 
2.992730e+01 4.943065e+00 5.462277e+05 
2.990578e+01 4.929452e+00 7.924829e+05 
2.989066e+01 4.917656e+00 1.149757e+06 
2.989364e+01 4.910811e+00 1.668101e+06 
2.991517e+01 4.909470e+00 2.420128e+06 
2.995273e+01 4.913311e+00 3.511192e+06 
2.998309e+01 4.917568e+00 5.094138e+06 
2.999244e+01 4.919181e+00 7.390722e+06 
3.003468e+01 4.928726e+00 1.072267e+07 
3.005020e+01 4.933698e+00 1.555676e+07 
3.004594e+01 4.935091e+00 2.257020e+07 
3.005275e+01 4.938842e+00 3.274549e+07 
3.005158e+01 4.940798e+00 4.750810e+07 
3.005250e+01 4.942819e+00 6.892612e+07 
3.006024e+01 4.945765e+00 1.000000e+08 


==> anc/TOV-Output-e0-200.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.979318e-03 1.985626e-11 1.000000e-06 
3.888638e-03 4.415090e-11 1.757511e-06 
5.188631e-03 1.048830e-10 3.088844e-06 
6.991206e-03 2.565684e-10 5.428675e-06 
9.061800e-03 5.587149e-10 9.540955e-06 
1.202098e-02 1.304267e-09 1.676833e-05 
1.610737e-02 3.137766e-09 2.947052e-05 
2.121846e-02 7.172799e-09 5.179475e-05 
2.839025e-02 1.718126e-08 9.102982e-05 
3.744365e-02 3.941685e-08 1.599859e-04 
4.975969e-02 9.250828e-08 2.811769e-04 
6.601111e-02 2.159730e-07 4.941713e-04 
8.750719e-02 5.031303e-07 8.685114e-04 
1.163639e-01 1.183056e-06 1.526418e-03 
1.554746e-01 2.821841e-06 2.682696e-03 
2.049470e-01 6.463743e-06 4.714866e-03 
2.719103e-01 1.509546e-05 8.286428e-03 
3.620899e-01 3.564797e-05 1.456348e-02 
4.781308e-01 8.208342e-05 2.559548e-02 
6.354144e-01 1.926803e-04 4.498433e-02 
8.426885e-01 4.495278e-04 7.906043e-02 
1.116341e+00 1.045449e-03 1.389495e-01 
1.474337e+00 2.409802e-03 2.442053e-01 
1.951013e+00 5.590511e-03 4.291934e-01 
2.571344e+00 1.282317e-02 7.543120e-01 
3.372678e+00 2.903438e-02 1.325711e+00 
4.387179e+00 6.428549e-02 2.329952e+00 
5.643501e+00 1.382247e-01 4.094915e+00 
7.107069e+00 2.808526e-01 7.196857e+00 
8.694154e+00 5.288702e-01 1.264855e+01 
1.020889e+01 8.954097e-01 2.222996e+01 
1.140301e+01 1.334245e+00 3.906940e+01 
1.208179e+01 1.741945e+00 6.866488e+01 
1.220969e+01 2.023191e+00 1.206793e+02 
1.188552e+01 2.140043e+00 2.120951e+02 
1.129821e+01 2.121283e+00 3.727594e+02 
1.061314e+01 2.015283e+00 6.551286e+02 
9.959206e+00 1.869919e+00 1.151395e+03 
9.420740e+00 1.720611e+00 2.023590e+03 
9.052155e+00 1.591611e+00 3.556480e+03 
8.865224e+00 1.495442e+00 6.250552e+03 
8.863900e+00 1.441643e+00 1.098541e+04 
8.993601e+00 1.428002e+00 1.930698e+04 
9.193442e+00 1.447778e+00 3.393222e+04 
9.403091e+00 1.488748e+00 5.963623e+04 
9.557255e+00 1.532198e+00 1.048113e+05 
9.646792e+00 1.568312e+00 1.842070e+05 
9.666400e+00 1.589340e+00 3.237458e+05 
9.635941e+00 1.595576e+00 5.689866e+05 
9.591368e+00 1.593309e+00 1.000000e+06 


==> anc/TOV-Output-e0-201.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.829149e-03 1.708757e-11 1.000000e-06 
3.756636e-03 4.000464e-11 1.757511e-06 
5.233948e-03 1.081935e-10 3.088844e-06 
6.756365e-03 2.327299e-10 5.428675e-06 
8.962135e-03 5.431845e-10 9.540955e-06 
1.188321e-02 1.266236e-09 1.676833e-05 
1.616203e-02 3.185667e-09 2.947052e-05 
2.112081e-02 7.109598e-09 5.179475e-05 
2.800421e-02 1.657231e-08 9.102982e-05 
3.755533e-02 3.996944e-08 1.599859e-04 
4.956075e-02 9.186019e-08 2.811769e-04 
6.621107e-02 2.190313e-07 4.941713e-04 
8.751776e-02 5.058292e-07 8.685114e-04 
1.164243e-01 1.190825e-06 1.526418e-03 
1.533930e-01 2.723559e-06 2.682696e-03 
2.050834e-01 6.509038e-06 4.714866e-03 
2.715839e-01 1.511634e-05 8.286428e-03 
3.586470e-01 3.481396e-05 1.456348e-02 
4.754655e-01 8.112193e-05 2.559548e-02 
6.317173e-01 1.902831e-04 4.498433e-02 
8.387747e-01 4.455087e-04 7.906043e-02 
1.108817e+00 1.029576e-03 1.389495e-01 
1.466270e+00 2.382302e-03 2.442053e-01 
1.938859e+00 5.514096e-03 4.291934e-01 
2.556112e+00 1.265949e-02 7.543120e-01 
3.353495e+00 2.868393e-02 1.325711e+00 
4.366100e+00 6.367591e-02 2.329952e+00 
5.613990e+00 1.367379e-01 4.094915e+00 
7.076888e+00 2.786167e-01 7.196857e+00 
8.662654e+00 5.255430e-01 1.264855e+01 
1.016883e+01 8.889683e-01 2.222996e+01 
1.136496e+01 1.326669e+00 3.906940e+01 
1.204550e+01 1.733574e+00 6.866488e+01 
1.218177e+01 2.016865e+00 1.206793e+02 
1.186074e+01 2.134511e+00 2.120951e+02 
1.127946e+01 2.117648e+00 3.727594e+02 
1.059420e+01 2.011797e+00 6.551286e+02 
9.940228e+00 1.866708e+00 1.151395e+03 
9.405971e+00 1.718510e+00 2.023590e+03 
9.034882e+00 1.589176e+00 3.556480e+03 
8.846808e+00 1.492893e+00 6.250552e+03 
8.836646e+00 1.437543e+00 1.098541e+04 
8.968959e+00 1.424278e+00 1.930698e+04 
9.167899e+00 1.443740e+00 3.393222e+04 
9.375929e+00 1.484231e+00 5.963623e+04 
9.533743e+00 1.528301e+00 1.048113e+05 
9.616767e+00 1.562989e+00 1.842070e+05 
9.643721e+00 1.585542e+00 3.237458e+05 
9.613237e+00 1.591786e+00 5.689866e+05 
9.569957e+00 1.589817e+00 1.000000e+06 


==> anc/TOV-Output-e0-202.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.972564e-03 1.991875e-11 1.000000e-06 
3.871315e-03 4.399910e-11 1.757511e-06 
5.046433e-03 9.745896e-11 3.088844e-06 
6.751298e-03 2.333620e-10 5.428675e-06 
9.090923e-03 5.697603e-10 9.540955e-06 
1.184764e-02 1.261143e-09 1.676833e-05 
1.576772e-02 2.972866e-09 2.947052e-05 
2.139159e-02 7.423313e-09 5.179475e-05 
2.802894e-02 1.669892e-08 9.102982e-05 
3.693796e-02 3.821971e-08 1.599859e-04 
4.963921e-02 9.275636e-08 2.811769e-04 
6.559452e-02 2.140288e-07 4.941713e-04 
8.680757e-02 4.960705e-07 8.685114e-04 
1.157909e-01 1.177324e-06 1.526418e-03 
1.536655e-01 2.751723e-06 2.682696e-03 
2.025823e-01 6.305001e-06 4.714866e-03 
2.700848e-01 1.494138e-05 8.286428e-03 
3.585725e-01 3.496532e-05 1.456348e-02 
4.744441e-01 8.100105e-05 2.559548e-02 
6.287720e-01 1.885672e-04 4.498433e-02 
8.345875e-01 4.410524e-04 7.906043e-02 
1.104227e+00 1.021894e-03 1.389495e-01 
1.461048e+00 2.368633e-03 2.442053e-01 
1.929526e+00 5.461820e-03 4.291934e-01 
2.542130e+00 1.251466e-02 7.543120e-01 
3.339094e+00 2.845538e-02 1.325711e+00 
4.343113e+00 6.298440e-02 2.329952e+00 
5.588039e+00 1.355060e-01 4.094915e+00 
7.047037e+00 2.764157e-01 7.196857e+00 
8.629373e+00 5.219062e-01 1.264855e+01 
1.013360e+01 8.836494e-01 2.222996e+01 
1.133124e+01 1.320350e+00 3.906940e+01 
1.201475e+01 1.727009e+00 6.866488e+01 
1.215354e+01 2.010413e+00 1.206793e+02 
1.183847e+01 2.129765e+00 2.120951e+02 
1.125396e+01 2.112054e+00 3.727594e+02 
1.057319e+01 2.007771e+00 6.551286e+02 
9.922467e+00 1.863760e+00 1.151395e+03 
9.386281e+00 1.715415e+00 2.023590e+03 
9.010420e+00 1.585404e+00 3.556480e+03 
8.824738e+00 1.489691e+00 6.250552e+03 
8.813273e+00 1.434126e+00 1.098541e+04 
8.945875e+00 1.420833e+00 1.930698e+04 
9.150748e+00 1.441295e+00 3.393222e+04 
9.351356e+00 1.480224e+00 5.963623e+04 
9.506469e+00 1.523623e+00 1.048113e+05 
9.591760e+00 1.558711e+00 1.842070e+05 
9.616955e+00 1.580875e+00 3.237458e+05 
9.591464e+00 1.588184e+00 5.689866e+05 
9.544593e+00 1.585497e+00 1.000000e+06 


==> anc/TOV-Output-e0-203.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.849114e-03 1.762553e-11 1.000000e-06 
3.813577e-03 4.226790e-11 1.757511e-06 
5.037604e-03 9.742830e-11 3.088844e-06 
6.644233e-03 2.235360e-10 5.428675e-06 
9.020488e-03 5.593751e-10 9.540955e-06 
1.187147e-02 1.275047e-09 1.676833e-05 
1.589939e-02 3.063053e-09 2.947052e-05 
2.093309e-02 6.990574e-09 5.179475e-05 
2.816185e-02 1.702145e-08 9.102982e-05 
3.706166e-02 3.879608e-08 1.599859e-04 
4.915380e-02 9.050759e-08 2.811769e-04 
6.503554e-02 2.096363e-07 4.941713e-04 
8.692131e-02 5.004885e-07 8.685114e-04 
1.153368e-01 1.169287e-06 1.526418e-03 
1.532216e-01 2.741447e-06 2.682696e-03 
2.022515e-01 6.305223e-06 4.714866e-03 
2.675140e-01 1.459064e-05 8.286428e-03 
3.567977e-01 3.461921e-05 1.456348e-02 
4.711327e-01 7.970949e-05 2.559548e-02 
6.268862e-01 1.878002e-04 4.498433e-02 
8.279525e-01 4.327492e-04 7.906043e-02 
1.098550e+00 1.011191e-03 1.389495e-01 
1.452168e+00 2.337219e-03 2.442053e-01 
1.919351e+00 5.402426e-03 4.291934e-01 
2.532260e+00 1.243026e-02 7.543120e-01 
3.321855e+00 2.815477e-02 1.325711e+00 
4.328412e+00 6.264809e-02 2.329952e+00 
5.563255e+00 1.343563e-01 4.094915e+00 
7.019933e+00 2.745219e-01 7.196857e+00 
8.593862e+00 5.178871e-01 1.264855e+01 
1.009774e+01 8.781744e-01 2.222996e+01 
1.128958e+01 1.311696e+00 3.906940e+01 
1.198558e+01 1.720943e+00 6.866488e+01 
1.212421e+01 2.003575e+00 1.206793e+02 
1.181204e+01 2.123672e+00 2.120951e+02 
1.123473e+01 2.108254e+00 3.727594e+02 
1.055575e+01 2.004643e+00 6.551286e+02 
9.901042e+00 1.859980e+00 1.151395e+03 
9.363951e+00 1.711780e+00 2.023590e+03 
8.989837e+00 1.582342e+00 3.556480e+03 
8.801227e+00 1.486228e+00 6.250552e+03 
8.795143e+00 1.431632e+00 1.098541e+04 
8.918228e+00 1.416553e+00 1.930698e+04 
9.121205e+00 1.436485e+00 3.393222e+04 
9.331496e+00 1.477151e+00 5.963623e+04 
9.482807e+00 1.519683e+00 1.048113e+05 
9.571951e+00 1.555517e+00 1.842070e+05 
9.593789e+00 1.576960e+00 3.237458e+05 
9.571447e+00 1.584943e+00 5.689866e+05 
9.524795e+00 1.582326e+00 1.000000e+06 


==> anc/TOV-Output-e0-204.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.816780e-03 1.711614e-11 1.000000e-06 
3.745433e-03 4.023955e-11 1.757511e-06 
5.144623e-03 1.042816e-10 3.088844e-06 
6.687129e-03 2.290162e-10 5.428675e-06 
8.983743e-03 5.552889e-10 9.540955e-06 
1.203381e-02 1.334617e-09 1.676833e-05 
1.572852e-02 2.979963e-09 2.947052e-05 
2.071346e-02 6.806208e-09 5.179475e-05 
2.770975e-02 1.629466e-08 9.102982e-05 
3.667983e-02 3.779458e-08 1.599859e-04 
4.866269e-02 8.825434e-08 2.811769e-04 
6.462651e-02 2.067190e-07 4.941713e-04 
8.585049e-02 4.845937e-07 8.685114e-04 
1.143493e-01 1.145123e-06 1.526418e-03 
1.519451e-01 2.686672e-06 2.682696e-03 
2.017242e-01 6.286858e-06 4.714866e-03 
2.673369e-01 1.463341e-05 8.286428e-03 
3.548239e-01 3.421555e-05 1.456348e-02 
4.703058e-01 7.968094e-05 2.559548e-02 
6.231277e-01 1.853510e-04 4.498433e-02 
8.239545e-01 4.286104e-04 7.906043e-02 
1.091873e+00 9.977550e-04 1.389495e-01 
1.448144e+00 2.329223e-03 2.442053e-01 
1.910572e+00 5.354808e-03 4.291934e-01 
2.518983e+00 1.229583e-02 7.543120e-01 
3.302640e+00 2.780491e-02 1.325711e+00 
4.304622e+00 6.192222e-02 2.329952e+00 
5.540174e+00 1.333258e-01 4.094915e+00 
6.990596e+00 2.723732e-01 7.196857e+00 
8.558709e+00 5.139251e-01 1.264855e+01 
1.005872e+01 8.719558e-01 2.222996e+01 
1.125651e+01 1.305536e+00 3.906940e+01 
1.194761e+01 1.711968e+00 6.866488e+01 
1.209545e+01 1.996908e+00 1.206793e+02 
1.178558e+01 2.117554e+00 2.120951e+02 
1.121011e+01 2.102880e+00 3.727594e+02 
1.053442e+01 2.000512e+00 6.551286e+02 
9.884760e+00 1.857345e+00 1.151395e+03 
9.344369e+00 1.708689e+00 2.023590e+03 
8.974962e+00 1.580331e+00 3.556480e+03 
8.786958e+00 1.484399e+00 6.250552e+03 
8.773893e+00 1.428580e+00 1.098541e+04 
8.896806e+00 1.413402e+00 1.930698e+04 
9.099975e+00 1.433254e+00 3.393222e+04 
9.301428e+00 1.472039e+00 5.963623e+04 
9.462831e+00 1.516496e+00 1.048113e+05 
9.548728e+00 1.551599e+00 1.842070e+05 
9.567388e+00 1.572356e+00 3.237458e+05 
9.544399e+00 1.580221e+00 5.689866e+05 
9.502670e+00 1.578664e+00 1.000000e+06 


==> anc/TOV-Output-e0-205.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.854494e-03 1.790022e-11 1.000000e-06 
3.753226e-03 4.068972e-11 1.757511e-06 
4.964917e-03 9.419045e-11 3.088844e-06 
6.742757e-03 2.359301e-10 5.428675e-06 
8.850121e-03 5.334803e-10 9.540955e-06 
1.176083e-02 1.251943e-09 1.676833e-05 
1.556353e-02 2.901314e-09 2.947052e-05 
2.106964e-02 7.198507e-09 5.179475e-05 
2.768917e-02 1.633808e-08 9.102982e-05 
3.649099e-02 3.739624e-08 1.599859e-04 
4.870621e-02 8.892512e-08 2.811769e-04 
6.482861e-02 2.096873e-07 4.941713e-04 
8.630697e-02 4.947782e-07 8.685114e-04 
1.134377e-01 1.123433e-06 1.526418e-03 
1.505755e-01 2.627489e-06 2.682696e-03 
2.004521e-01 6.198900e-06 4.714866e-03 
2.664283e-01 1.455571e-05 8.286428e-03 
3.531519e-01 3.389948e-05 1.456348e-02 
4.675967e-01 7.869576e-05 2.559548e-02 
6.204818e-01 1.838966e-04 4.498433e-02 
8.210124e-01 4.261123e-04 7.906043e-02 
1.087421e+00 9.904248e-04 1.389495e-01 
1.439705e+00 2.299948e-03 2.442053e-01 
1.900380e+00 5.295351e-03 4.291934e-01 
2.506995e+00 1.218027e-02 7.543120e-01 
3.289003e+00 2.759510e-02 1.325711e+00 
4.285711e+00 6.140456e-02 2.329952e+00 
5.511777e+00 1.319203e-01 4.094915e+00 
6.960227e+00 2.701068e-01 7.196857e+00 
8.520112e+00 5.093825e-01 1.264855e+01 
1.002322e+01 8.665483e-01 2.222996e+01 
1.122167e+01 1.298848e+00 3.906940e+01 
1.191846e+01 1.705875e+00 6.866488e+01 
1.206141e+01 1.988449e+00 1.206793e+02 
1.176084e+01 2.111967e+00 2.120951e+02 
1.119201e+01 2.099381e+00 3.727594e+02 
1.051087e+01 1.995801e+00 6.551286e+02 
9.867802e+00 1.854549e+00 1.151395e+03 
9.324756e+00 1.705583e+00 2.023590e+03 
8.953792e+00 1.577147e+00 3.556480e+03 
8.764029e+00 1.481027e+00 6.250552e+03 
8.747612e+00 1.424633e+00 1.098541e+04 
8.870521e+00 1.409361e+00 1.930698e+04 
9.076825e+00 1.429651e+00 3.393222e+04 
9.277901e+00 1.468225e+00 5.963623e+04 
9.438881e+00 1.512484e+00 1.048113e+05 
9.518198e+00 1.546144e+00 1.842070e+05 
9.548700e+00 1.569370e+00 3.237458e+05 
9.519688e+00 1.575981e+00 5.689866e+05 
9.478737e+00 1.574619e+00 1.000000e+06 


==> anc/TOV-Output-e0-206.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.820276e-03 1.734838e-11 1.000000e-06 
3.792132e-03 4.217298e-11 1.757511e-06 
4.924803e-03 9.237419e-11 3.088844e-06 
6.749788e-03 2.378233e-10 5.428675e-06 
8.918607e-03 5.486245e-10 9.540955e-06 
1.186753e-02 1.292603e-09 1.676833e-05 
1.577179e-02 3.034081e-09 2.947052e-05 
2.063645e-02 6.796565e-09 5.179475e-05 
2.726395e-02 1.567295e-08 9.102982e-05 
3.638578e-02 3.725457e-08 1.599859e-04 
4.819034e-02 8.654958e-08 2.811769e-04 
6.425611e-02 2.051770e-07 4.941713e-04 
8.583012e-02 4.889962e-07 8.685114e-04 
1.131844e-01 1.121367e-06 1.526418e-03 
1.502069e-01 2.620965e-06 2.682696e-03 
1.986627e-01 6.063810e-06 4.714866e-03 
2.640498e-01 1.423846e-05 8.286428e-03 
3.497275e-01 3.308349e-05 1.456348e-02 
4.659913e-01 7.826784e-05 2.559548e-02 
6.172227e-01 1.818969e-04 4.498433e-02 
8.171103e-01 4.221136e-04 7.906043e-02 
1.083069e+00 9.833494e-04 1.389495e-01 
1.432174e+00 2.275080e-03 2.442053e-01 
1.890979e+00 5.242544e-03 4.291934e-01 
2.496750e+00 1.208987e-02 7.543120e-01 
3.272941e+00 2.732449e-02 1.325711e+00 
4.268110e+00 6.094174e-02 2.329952e+00 
5.485295e+00 1.306504e-01 4.094915e+00 
6.928099e+00 2.676431e-01 7.196857e+00 
8.486758e+00 5.057175e-01 1.264855e+01 
9.988228e+00 8.612491e-01 2.222996e+01 
1.118401e+01 1.291325e+00 3.906940e+01 
1.188475e+01 1.698268e+00 6.866488e+01 
1.203874e+01 1.983797e+00 1.206793e+02 
1.173610e+01 2.106363e+00 2.120951e+02 
1.116905e+01 2.094457e+00 3.727594e+02 
1.049558e+01 1.993187e+00 6.551286e+02 
9.848369e+00 1.851186e+00 1.151395e+03 
9.307011e+00 1.702844e+00 2.023590e+03 
8.934965e+00 1.574390e+00 3.556480e+03 
8.744954e+00 1.478334e+00 6.250552e+03 
8.723382e+00 1.421045e+00 1.098541e+04 
8.851040e+00 1.406554e+00 1.930698e+04 
9.049832e+00 1.425314e+00 3.393222e+04 
9.258224e+00 1.465171e+00 5.963623e+04 
9.411276e+00 1.507715e+00 1.048113e+05 
9.502440e+00 1.543779e+00 1.842070e+05 
9.520743e+00 1.564424e+00 3.237458e+05 
9.500984e+00 1.572993e+00 5.689866e+05 
9.457435e+00 1.571114e+00 1.000000e+06 


==> anc/TOV-Output-e0-207.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.845735e-03 1.790898e-11 1.000000e-06 
3.740752e-03 4.067841e-11 1.757511e-06 
5.054950e-03 1.003778e-10 3.088844e-06 
6.677508e-03 2.313825e-10 5.428675e-06 
8.677555e-03 5.077844e-10 9.540955e-06 
1.157296e-02 1.204538e-09 1.676833e-05 
1.538850e-02 2.831888e-09 2.947052e-05 
2.060371e-02 6.797101e-09 5.179475e-05 
2.748776e-02 1.614008e-08 9.102982e-05 
3.636187e-02 3.736167e-08 1.599859e-04 
4.865450e-02 8.950699e-08 2.811769e-04 
6.437862e-02 2.073546e-07 4.941713e-04 
8.484005e-02 4.745612e-07 8.685114e-04 
1.128318e-01 1.116312e-06 1.526418e-03 
1.497142e-01 2.607855e-06 2.682696e-03 
1.980751e-01 6.039337e-06 4.714866e-03 
2.628560e-01 1.411440e-05 8.286428e-03 
3.499165e-01 3.329797e-05 1.456348e-02 
4.624828e-01 7.688469e-05 2.559548e-02 
6.138975e-01 1.798416e-04 4.498433e-02 
8.131616e-01 4.180422e-04 7.906043e-02 
1.077910e+00 9.740675e-04 1.389495e-01 
1.426236e+00 2.257783e-03 2.442053e-01 
1.884042e+00 5.210124e-03 4.291934e-01 
2.480363e+00 1.191095e-02 7.543120e-01 
3.258538e+00 2.709506e-02 1.325711e+00 
4.244201e+00 6.021269e-02 2.329952e+00 
5.467261e+00 1.299690e-01 4.094915e+00 
6.899089e+00 2.655262e-01 7.196857e+00 
8.453821e+00 5.021178e-01 1.264855e+01 
9.954174e+00 8.561585e-01 2.222996e+01 
1.115150e+01 1.285288e+00 3.906940e+01 
1.185100e+01 1.690633e+00 6.866488e+01 
1.200995e+01 1.977067e+00 1.206793e+02 
1.171330e+01 2.101366e+00 2.120951e+02 
1.114507e+01 2.089223e+00 3.727594e+02 
1.047659e+01 1.989619e+00 6.551286e+02 
9.824795e+00 1.846879e+00 1.151395e+03 
9.294530e+00 1.701159e+00 2.023590e+03 
8.918180e+00 1.572006e+00 3.556480e+03 
8.725062e+00 1.475490e+00 6.250552e+03 
8.705434e+00 1.418563e+00 1.098541e+04 
8.830724e+00 1.403590e+00 1.930698e+04 
9.028830e+00 1.422111e+00 3.393222e+04 
9.232664e+00 1.460941e+00 5.963623e+04 
9.383759e+00 1.502958e+00 1.048113e+05 
9.473123e+00 1.538565e+00 1.842070e+05 
9.500039e+00 1.560999e+00 3.237458e+05 
9.480906e+00 1.569711e+00 5.689866e+05 
9.430538e+00 1.566441e+00 1.000000e+06 


==> anc/TOV-Output-e0-208.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.757449e-03 1.637204e-11 1.000000e-06 
3.745560e-03 4.103273e-11 1.757511e-06 
5.062343e-03 1.013060e-10 3.088844e-06 
6.514779e-03 2.159133e-10 5.428675e-06 
8.809477e-03 5.338639e-10 9.540955e-06 
1.181811e-02 1.288915e-09 1.676833e-05 
1.525946e-02 2.774585e-09 2.947052e-05 
2.066699e-02 6.893061e-09 5.179475e-05 
2.753114e-02 1.629495e-08 9.102982e-05 
3.594542e-02 3.626697e-08 1.599859e-04 
4.796771e-02 8.618424e-08 2.811769e-04 
6.374300e-02 2.022455e-07 4.941713e-04 
8.438390e-02 4.692035e-07 8.685114e-04 
1.124604e-01 1.110665e-06 1.526418e-03 
1.493278e-01 2.600216e-06 2.682696e-03 
1.967303e-01 5.945742e-06 4.714866e-03 
2.624841e-01 1.412247e-05 8.286428e-03 
3.481494e-01 3.295446e-05 1.456348e-02 
4.604155e-01 7.622469e-05 2.559548e-02 
6.104820e-01 1.777108e-04 4.498433e-02 
8.101146e-01 4.153557e-04 7.906043e-02 
1.073580e+00 9.670173e-04 1.389495e-01 
1.419144e+00 2.235002e-03 2.442053e-01 
1.876435e+00 5.172041e-03 4.291934e-01 
2.469914e+00 1.181754e-02 7.543120e-01 
3.240624e+00 2.677890e-02 1.325711e+00 
4.227576e+00 5.978994e-02 2.329952e+00 
5.440186e+00 1.286565e-01 4.094915e+00 
6.869331e+00 2.633246e-01 7.196857e+00 
8.417999e+00 4.980345e-01 1.264855e+01 
9.914917e+00 8.498597e-01 2.222996e+01 
1.111187e+01 1.277174e+00 3.906940e+01 
1.182315e+01 1.684913e+00 6.866488e+01 
1.197771e+01 1.969159e+00 1.206793e+02 
1.168612e+01 2.094949e+00 2.120951e+02 
1.112557e+01 2.085276e+00 3.727594e+02 
1.045243e+01 1.984711e+00 6.551286e+02 
9.807424e+00 1.843961e+00 1.151395e+03 
9.272645e+00 1.697571e+00 2.023590e+03 
8.898665e+00 1.569109e+00 3.556480e+03 
8.704763e+00 1.472568e+00 6.250552e+03 
8.683362e+00 1.415347e+00 1.098541e+04 
8.801472e+00 1.398997e+00 1.930698e+04 
9.006524e+00 1.418656e+00 3.393222e+04 
9.210388e+00 1.457360e+00 5.963623e+04 
9.360715e+00 1.499115e+00 1.048113e+05 
9.451535e+00 1.534964e+00 1.842070e+05 
9.474152e+00 1.556476e+00 3.237458e+05 
9.457501e+00 1.565724e+00 5.689866e+05 
9.412087e+00 1.563514e+00 1.000000e+06 


==> anc/TOV-Output-e0-209.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.836124e-03 1.789942e-11 1.000000e-06 
3.683925e-03 3.922794e-11 1.757511e-06 
4.856000e-03 8.984610e-11 3.088844e-06 
6.599192e-03 2.254942e-10 5.428675e-06 
8.816907e-03 5.377891e-10 9.540955e-06 
1.171651e-02 1.261995e-09 1.676833e-05 
1.519630e-02 2.753448e-09 2.947052e-05 
2.035618e-02 6.618390e-09 5.179475e-05 
2.740688e-02 1.615260e-08 9.102982e-05 
3.602344e-02 3.667915e-08 1.599859e-04 
4.812000e-02 8.742602e-08 2.811769e-04 
6.358460e-02 2.017067e-07 4.941713e-04 
8.447094e-02 4.729197e-07 8.685114e-04 
1.112658e-01 1.080817e-06 1.526418e-03 
1.477922e-01 2.532941e-06 2.682696e-03 
1.968235e-01 5.982827e-06 4.714866e-03 
2.599574e-01 1.378450e-05 8.286428e-03 
3.458082e-01 3.244938e-05 1.456348e-02 
4.586705e-01 7.572352e-05 2.559548e-02 
6.074662e-01 1.759316e-04 4.498433e-02 
8.041248e-01 4.081642e-04 7.906043e-02 
1.066449e+00 9.524335e-04 1.389495e-01 
1.412703e+00 2.215289e-03 2.442053e-01 
1.864996e+00 5.102433e-03 4.291934e-01 
2.458226e+00 1.170633e-02 7.543120e-01 
3.230654e+00 2.665811e-02 1.325711e+00 
4.203067e+00 5.903767e-02 2.329952e+00 
5.413748e+00 1.273893e-01 4.094915e+00 
6.837382e+00 2.608810e-01 7.196857e+00 
8.389633e+00 4.951851e-01 1.264855e+01 
9.876993e+00 8.438644e-01 2.222996e+01 
1.107895e+01 1.270990e+00 3.906940e+01 
1.178678e+01 1.676390e+00 6.866488e+01 
1.194845e+01 1.962239e+00 1.206793e+02 
1.166543e+01 2.090593e+00 2.120951e+02 
1.110310e+01 2.080450e+00 3.727594e+02 
1.043603e+01 1.981781e+00 6.551286e+02 
9.790441e+00 1.841121e+00 1.151395e+03 
9.252585e+00 1.694342e+00 2.023590e+03 
8.879584e+00 1.566285e+00 3.556480e+03 
8.684373e+00 1.469624e+00 6.250552e+03 
8.662515e+00 1.412342e+00 1.098541e+04 
8.782349e+00 1.396242e+00 1.930698e+04 
8.977964e+00 1.414008e+00 3.393222e+04 
9.182416e+00 1.452642e+00 5.963623e+04 
9.343009e+00 1.496364e+00 1.048113e+05 
9.426255e+00 1.530584e+00 1.842070e+05 
9.455311e+00 1.553430e+00 3.237458e+05 
9.434990e+00 1.561918e+00 5.689866e+05 
9.385976e+00 1.558989e+00 1.000000e+06 


==> anc/TOV-Output-e0-21.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.594088e-03 1.376227e-12 1.000000e-08 
3.253798e-03 2.715864e-12 1.450829e-08 
3.845010e-03 4.481555e-12 2.104904e-08 
4.877401e-03 9.147484e-12 3.053856e-08 
5.956862e-03 1.666437e-11 4.430621e-08 
7.062075e-03 2.776727e-11 6.428073e-08 
8.642714e-03 5.089634e-11 9.326033e-08 
9.990112e-03 7.860446e-11 1.353048e-07 
1.246675e-02 1.527553e-10 1.963041e-07 
1.472538e-02 2.517306e-10 2.848036e-07 
1.836881e-02 4.886289e-10 4.132012e-07 
2.127258e-02 7.589216e-10 5.994843e-07 
2.580209e-02 1.354257e-09 8.697490e-07 
3.158114e-02 2.483246e-09 1.261857e-06 
3.799100e-02 4.322933e-09 1.830738e-06 
4.652151e-02 7.937756e-09 2.656088e-06 
5.485101e-02 1.301038e-08 3.853529e-06 
6.662390e-02 2.331452e-08 5.590810e-06 
8.077991e-02 4.155722e-08 8.111308e-06 
9.707028e-02 7.210998e-08 1.176812e-05 
1.170383e-01 1.263924e-07 1.707353e-05 
1.406089e-01 2.191670e-07 2.477076e-05 
1.708214e-01 3.929741e-07 3.593814e-05 
2.040600e-01 6.699018e-07 5.214008e-05 
2.459552e-01 1.173022e-06 7.564633e-05 
2.991086e-01 2.109723e-06 1.097499e-04 
3.583504e-01 3.627973e-06 1.592283e-04 
4.330791e-01 6.403889e-06 2.310130e-04 
5.218423e-01 1.120373e-05 3.351603e-04 
6.257122e-01 1.931402e-05 4.862602e-04 
7.547683e-01 3.389966e-05 7.054802e-04 
9.137621e-01 6.015358e-05 1.023531e-03 
1.095618e+00 1.036936e-04 1.484968e-03 
1.323448e+00 1.827726e-04 2.154435e-03 
1.598171e+00 3.218730e-04 3.125716e-03 
1.922136e+00 5.600188e-04 4.534879e-03 
2.309483e+00 9.715094e-04 6.579332e-03 
2.784388e+00 1.702810e-03 9.545485e-03 
3.350610e+00 2.967951e-03 1.384886e-02 
4.030899e+00 5.169489e-03 2.009233e-02 
4.857525e+00 9.051268e-03 2.915053e-02 
5.837119e+00 1.571760e-02 4.229243e-02 
7.000354e+00 2.714109e-02 6.135907e-02 
8.392172e+00 4.683533e-02 8.902151e-02 
1.002901e+01 8.011608e-02 1.291550e-01 
1.195744e+01 1.362339e-01 1.873817e-01 
1.421409e+01 2.299044e-01 2.718588e-01 
1.677735e+01 3.805977e-01 3.944206e-01 
1.964089e+01 6.164614e-01 5.722368e-01 
2.274723e+01 9.705306e-01 8.302176e-01 
2.598390e+01 1.473624e+00 1.204504e+00 
2.918078e+01 2.140634e+00 1.747528e+00 
3.211805e+01 2.952320e+00 2.535364e+00 
3.457380e+01 3.847768e+00 3.678380e+00 
3.637254e+01 4.733755e+00 5.336699e+00 
3.742403e+01 5.510899e+00 7.742637e+00 
3.772648e+01 6.099697e+00 1.123324e+01 
3.737533e+01 6.465985e+00 1.629751e+01 
3.651932e+01 6.616796e+00 2.364489e+01 
3.534284e+01 6.592248e+00 3.430469e+01 
3.398149e+01 6.431973e+00 4.977024e+01 
3.257681e+01 6.185126e+00 7.220809e+01 
3.123277e+01 5.891942e+00 1.047616e+02 
3.001513e+01 5.582147e+00 1.519911e+02 
2.898291e+01 5.281589e+00 2.205131e+02 
2.820829e+01 5.015275e+00 3.199267e+02 
2.764688e+01 4.783811e+00 4.641589e+02 
2.734549e+01 4.604324e+00 6.734151e+02 
2.730701e+01 4.484727e+00 9.770100e+02 
2.745232e+01 4.417959e+00 1.417474e+03 
2.775562e+01 4.404927e+00 2.056512e+03 
2.817279e+01 4.440904e+00 2.983647e+03 
2.861578e+01 4.509534e+00 4.328761e+03 
2.901989e+01 4.594758e+00 6.280291e+03 
2.934934e+01 4.683276e+00 9.111628e+03 
2.959652e+01 4.766343e+00 1.321941e+04 
2.975518e+01 4.835839e+00 1.917910e+04 
2.981911e+01 4.884836e+00 2.782559e+04 
2.981652e+01 4.915333e+00 4.037017e+04 
2.976174e+01 4.928123e+00 5.857021e+04 
2.965574e+01 4.922632e+00 8.497534e+04 
2.954710e+01 4.909274e+00 1.232847e+05 
2.946110e+01 4.894170e+00 1.788650e+05 
2.936280e+01 4.871463e+00 2.595024e+05 
2.927633e+01 4.847649e+00 3.764936e+05 
2.922179e+01 4.828288e+00 5.462277e+05 
2.918268e+01 4.811350e+00 7.924829e+05 
2.916876e+01 4.799891e+00 1.149757e+06 
2.918785e+01 4.796274e+00 1.668101e+06 
2.919178e+01 4.791281e+00 2.420128e+06 
2.920584e+01 4.790212e+00 3.511192e+06 
2.924194e+01 4.795440e+00 5.094138e+06 
2.927426e+01 4.801527e+00 7.390722e+06 
2.929004e+01 4.805536e+00 1.072267e+07 
2.932515e+01 4.814361e+00 1.555676e+07 
2.932438e+01 4.816373e+00 2.257020e+07 
2.932858e+01 4.819540e+00 3.274549e+07 
2.934186e+01 4.824421e+00 4.750810e+07 
2.933058e+01 4.823965e+00 6.892612e+07 
2.933772e+01 4.826818e+00 1.000000e+08 


==> anc/TOV-Output-e0-210.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.763816e-03 1.664422e-11 1.000000e-06 
3.787108e-03 4.282126e-11 1.757511e-06 
4.942553e-03 9.518973e-11 3.088844e-06 
6.451428e-03 2.116917e-10 5.428675e-06 
8.647486e-03 5.098071e-10 9.540955e-06 
1.170561e-02 1.264498e-09 1.676833e-05 
1.516670e-02 2.750489e-09 2.947052e-05 
2.044289e-02 6.735399e-09 5.179475e-05 
2.717674e-02 1.582445e-08 9.102982e-05 
3.607926e-02 3.702621e-08 1.599859e-04 
4.737833e-02 8.384481e-08 2.811769e-04 
6.303795e-02 1.974894e-07 4.941713e-04 
8.334507e-02 4.564343e-07 8.685114e-04 
1.108990e-01 1.075282e-06 1.526418e-03 
1.472932e-01 2.519366e-06 2.682696e-03 
1.962994e-01 5.963549e-06 4.714866e-03 
2.591069e-01 1.371495e-05 8.286428e-03 
3.448939e-01 3.234666e-05 1.456348e-02 
4.552919e-01 7.441685e-05 2.559548e-02 
6.057766e-01 1.753020e-04 4.498433e-02 
8.023559e-01 4.074141e-04 7.906043e-02 
1.062678e+00 9.468687e-04 1.389495e-01 
1.404521e+00 2.187432e-03 2.442053e-01 
1.857100e+00 5.061926e-03 4.291934e-01 
2.449905e+00 1.164287e-02 7.543120e-01 
3.212965e+00 2.634763e-02 1.325711e+00 
4.187459e+00 5.865612e-02 2.329952e+00 
5.394928e+00 1.266468e-01 4.094915e+00 
6.805039e+00 2.583954e-01 7.196857e+00 
8.352750e+00 4.909210e-01 1.264855e+01 
9.839271e+00 8.379115e-01 2.222996e+01 
1.104470e+01 1.264410e+00 3.906940e+01 
1.175493e+01 1.669328e+00 6.866488e+01 
1.192670e+01 1.957826e+00 1.206793e+02 
1.163860e+01 2.084256e+00 2.120951e+02 
1.107969e+01 2.075339e+00 3.727594e+02 
1.041845e+01 1.978538e+00 6.551286e+02 
9.774588e+00 1.838527e+00 1.151395e+03 
9.239753e+00 1.692565e+00 2.023590e+03 
8.861360e+00 1.563615e+00 3.556480e+03 
8.660051e+00 1.465977e+00 6.250552e+03 
8.641410e+00 1.409288e+00 1.098541e+04 
8.756385e+00 1.392239e+00 1.930698e+04 
8.956377e+00 1.410680e+00 3.393222e+04 
9.162044e+00 1.449429e+00 5.963623e+04 
9.318940e+00 1.492300e+00 1.048113e+05 
9.406089e+00 1.527269e+00 1.842070e+05 
9.434396e+00 1.549941e+00 3.237458e+05 
9.407013e+00 1.556959e+00 5.689866e+05 
9.368721e+00 1.556298e+00 1.000000e+06 


==> anc/TOV-Output-e0-211.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.803579e-03 1.745573e-11 1.000000e-06 
3.657528e-03 3.875809e-11 1.757511e-06 
4.811454e-03 8.823248e-11 3.088844e-06 
6.496920e-03 2.172310e-10 5.428675e-06 
8.575787e-03 4.995987e-10 9.540955e-06 
1.146845e-02 1.194850e-09 1.676833e-05 
1.530358e-02 2.839086e-09 2.947052e-05 
2.022496e-02 6.553334e-09 5.179475e-05 
2.665898e-02 1.500825e-08 9.102982e-05 
3.558261e-02 3.568725e-08 1.599859e-04 
4.763134e-02 8.560092e-08 2.811769e-04 
6.241046e-02 1.925630e-07 4.941713e-04 
8.342748e-02 4.599694e-07 8.685114e-04 
1.110724e-01 1.085479e-06 1.526418e-03 
1.462260e-01 2.476736e-06 2.682696e-03 
1.950707e-01 5.880136e-06 4.714866e-03 
2.585311e-01 1.368858e-05 8.286428e-03 
3.414272e-01 3.153050e-05 1.456348e-02 
4.534012e-01 7.384350e-05 2.559548e-02 
6.027497e-01 1.735094e-04 4.498433e-02 
7.964570e-01 4.003924e-04 7.906043e-02 
1.057987e+00 9.388311e-04 1.389495e-01 
1.398078e+00 2.167727e-03 2.442053e-01 
1.848743e+00 5.017613e-03 4.291934e-01 
2.435024e+00 1.148640e-02 7.543120e-01 
3.200351e+00 2.616118e-02 1.325711e+00 
4.168490e+00 5.813451e-02 2.329952e+00 
5.369697e+00 1.254619e-01 4.094915e+00 
6.777389e+00 2.564240e-01 7.196857e+00 
8.319639e+00 4.872787e-01 1.264855e+01 
9.808211e+00 8.334776e-01 2.222996e+01 
1.100601e+01 1.256537e+00 3.906940e+01 
1.172435e+01 1.662669e+00 6.866488e+01 
1.189257e+01 1.949232e+00 1.206793e+02 
1.161439e+01 2.078741e+00 2.120951e+02 
1.106340e+01 2.072283e+00 3.727594e+02 
1.039288e+01 1.973228e+00 6.551286e+02 
9.753882e+00 1.834827e+00 1.151395e+03 
9.217667e+00 1.688911e+00 2.023590e+03 
8.839115e+00 1.560190e+00 3.556480e+03 
8.645528e+00 1.464065e+00 6.250552e+03 
8.618562e+00 1.405920e+00 1.098541e+04 
8.737311e+00 1.389483e+00 1.930698e+04 
8.933417e+00 1.407088e+00 3.393222e+04 
9.133794e+00 1.444646e+00 5.963623e+04 
9.292452e+00 1.487732e+00 1.048113e+05 
9.383214e+00 1.523380e+00 1.842070e+05 
9.407456e+00 1.545176e+00 3.237458e+05 
9.387745e+00 1.553819e+00 5.689866e+05 
9.346030e+00 1.552470e+00 1.000000e+06 


==> anc/TOV-Output-e0-212.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.757868e-03 1.669449e-11 1.000000e-06 
3.716979e-03 4.087173e-11 1.757511e-06 
4.818933e-03 8.906465e-11 3.088844e-06 
6.495536e-03 2.181212e-10 5.428675e-06 
8.704588e-03 5.249252e-10 9.540955e-06 
1.155600e-02 1.228217e-09 1.676833e-05 
1.495667e-02 2.662915e-09 2.947052e-05 
2.013262e-02 6.494616e-09 5.179475e-05 
2.692139e-02 1.552907e-08 9.102982e-05 
3.554984e-02 3.575741e-08 1.599859e-04 
4.715728e-02 8.346411e-08 2.811769e-04 
6.255601e-02 1.948324e-07 4.941713e-04 
8.254504e-02 4.476390e-07 8.685114e-04 
1.098695e-01 1.055573e-06 1.526418e-03 
1.455984e-01 2.456573e-06 2.682696e-03 
1.942013e-01 5.829357e-06 4.714866e-03 
2.567575e-01 1.347234e-05 8.286428e-03 
3.414592e-01 3.168879e-05 1.456348e-02 
4.527551e-01 7.387659e-05 2.559548e-02 
5.987827e-01 1.709123e-04 4.498433e-02 
7.948666e-01 3.998825e-04 7.906043e-02 
1.052707e+00 9.292232e-04 1.389495e-01 
1.389929e+00 2.140129e-03 2.442053e-01 
1.841269e+00 4.980418e-03 4.291934e-01 
2.423291e+00 1.137462e-02 7.543120e-01 
3.184373e+00 2.589276e-02 1.325711e+00 
4.147603e+00 5.753396e-02 2.329952e+00 
5.341267e+00 1.240593e-01 4.094915e+00 
6.750925e+00 2.545798e-01 7.196857e+00 
8.284732e+00 4.833393e-01 1.264855e+01 
9.776548e+00 8.288957e-01 2.222996e+01 
1.097457e+01 1.250746e+00 3.906940e+01 
1.169335e+01 1.655855e+00 6.866488e+01 
1.186861e+01 1.944045e+00 1.206793e+02 
1.159122e+01 2.073544e+00 2.120951e+02 
1.104426e+01 2.068387e+00 3.727594e+02 
1.037388e+01 1.969596e+00 6.551286e+02 
9.737299e+00 1.832050e+00 1.151395e+03 
9.197963e+00 1.685729e+00 2.023590e+03 
8.825146e+00 1.558298e+00 3.556480e+03 
8.621120e+00 1.460391e+00 6.250552e+03 
8.601905e+00 1.403643e+00 1.098541e+04 
8.716394e+00 1.386388e+00 1.930698e+04 
8.909999e+00 1.403404e+00 3.393222e+04 
9.114066e+00 1.441551e+00 5.963623e+04 
9.270912e+00 1.484176e+00 1.048113e+05 
9.359658e+00 1.519343e+00 1.842070e+05 
9.389489e+00 1.542295e+00 3.237458e+05 
9.367450e+00 1.550458e+00 5.689866e+05 
9.320517e+00 1.548050e+00 1.000000e+06 


==> anc/TOV-Output-e0-213.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.787534e-03 1.732037e-11 1.000000e-06 
3.674242e-03 3.966428e-11 1.757511e-06 
4.937376e-03 9.624656e-11 3.088844e-06 
6.484152e-03 2.179998e-10 5.428675e-06 
8.675322e-03 5.220996e-10 9.540955e-06 
1.132170e-02 1.160463e-09 1.676833e-05 
1.523552e-02 2.827929e-09 2.947052e-05 
1.981819e-02 6.224268e-09 5.179475e-05 
2.665993e-02 1.515213e-08 9.102982e-05 
3.521284e-02 3.491403e-08 1.599859e-04 
4.670911e-02 8.148954e-08 2.811769e-04 
6.206826e-02 1.912082e-07 4.941713e-04 
8.262586e-02 4.510729e-07 8.685114e-04 
1.098530e-01 1.060073e-06 1.526418e-03 
1.457949e-01 2.478167e-06 2.682696e-03 
1.934973e-01 5.793389e-06 4.714866e-03 
2.559740e-01 1.341235e-05 8.286428e-03 
3.401782e-01 3.148126e-05 1.456348e-02 
4.498437e-01 7.280236e-05 2.559548e-02 
5.957217e-01 1.690983e-04 4.498433e-02 
7.897152e-01 3.940080e-04 7.906043e-02 
1.048450e+00 9.223234e-04 1.389495e-01 
1.384604e+00 2.125587e-03 2.442053e-01 
1.830596e+00 4.917379e-03 4.291934e-01 
2.416268e+00 1.132872e-02 7.543120e-01 
3.168578e+00 2.562901e-02 1.325711e+00 
4.128407e+00 5.700330e-02 2.329952e+00 
5.321012e+00 1.232143e-01 4.094915e+00 
6.721260e+00 2.523857e-01 7.196857e+00 
8.251852e+00 4.797305e-01 1.264855e+01 
9.741739e+00 8.235878e-01 2.222996e+01 
1.094075e+01 1.244255e+00 3.906940e+01 
1.165917e+01 1.647987e+00 6.866488e+01 
1.184154e+01 1.937794e+00 1.206793e+02 
1.157055e+01 2.069135e+00 2.120951e+02 
1.101792e+01 2.062378e+00 3.727594e+02 
1.035887e+01 1.966981e+00 6.551286e+02 
9.720250e+00 1.829159e+00 1.151395e+03 
9.185706e+00 1.684048e+00 2.023590e+03 
8.801496e+00 1.554598e+00 3.556480e+03 
8.604121e+00 1.458029e+00 6.250552e+03 
8.577227e+00 1.399943e+00 1.098541e+04 
8.696389e+00 1.383455e+00 1.930698e+04 
8.890192e+00 1.400402e+00 3.393222e+04 
9.089825e+00 1.437556e+00 5.963623e+04 
9.245184e+00 1.479755e+00 1.048113e+05 
9.336335e+00 1.515348e+00 1.842070e+05 
9.362527e+00 1.537513e+00 3.237458e+05 
9.347158e+00 1.547090e+00 5.689866e+05 
9.298236e+00 1.544295e+00 1.000000e+06 


==> anc/TOV-Output-e0-214.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.680850e-03 1.547920e-11 1.000000e-06 
3.575893e-03 3.673534e-11 1.757511e-06 
4.774680e-03 8.745072e-11 3.088844e-06 
6.514105e-03 2.220726e-10 5.428675e-06 
8.462627e-03 4.869073e-10 9.540955e-06 
1.128372e-02 1.154217e-09 1.676833e-05 
1.521134e-02 2.827698e-09 2.947052e-05 
1.973210e-02 6.172357e-09 5.179475e-05 
2.667317e-02 1.524596e-08 9.102982e-05 
3.536236e-02 3.552668e-08 1.599859e-04 
4.657723e-02 8.118059e-08 2.811769e-04 
6.200814e-02 1.915482e-07 4.941713e-04 
8.222019e-02 4.465482e-07 8.685114e-04 
1.096024e-01 1.057779e-06 1.526418e-03 
1.445380e-01 2.425961e-06 2.682696e-03 
1.925273e-01 5.733491e-06 4.714866e-03 
2.545240e-01 1.324761e-05 8.286428e-03 
3.378127e-01 3.097382e-05 1.456348e-02 
4.477469e-01 7.212603e-05 2.559548e-02 
5.946633e-01 1.689877e-04 4.498433e-02 
7.859458e-01 3.902155e-04 7.906043e-02 
1.043398e+00 9.133189e-04 1.389495e-01 
1.379182e+00 2.110553e-03 2.442053e-01 
1.822228e+00 4.872965e-03 4.291934e-01 
2.403975e+00 1.120891e-02 7.543120e-01 
3.156256e+00 2.544886e-02 1.325711e+00 
4.112718e+00 5.661557e-02 2.329952e+00 
5.299387e+00 1.222747e-01 4.094915e+00 
6.697421e+00 2.508214e-01 7.196857e+00 
8.221232e+00 4.764876e-01 1.264855e+01 
9.708502e+00 8.186306e-01 2.222996e+01 
1.090433e+01 1.237006e+00 3.906940e+01 
1.162745e+01 1.640911e+00 6.866488e+01 
1.181480e+01 1.931639e+00 1.206793e+02 
1.154777e+01 2.064034e+00 2.120951e+02 
1.100085e+01 2.059060e+00 3.727594e+02 
1.034246e+01 1.963997e+00 6.551286e+02 
9.700653e+00 1.825680e+00 1.151395e+03 
9.163358e+00 1.680316e+00 2.023590e+03 
8.786760e+00 1.552552e+00 3.556480e+03 
8.587182e+00 1.455672e+00 6.250552e+03 
8.557615e+00 1.397134e+00 1.098541e+04 
8.671267e+00 1.379589e+00 1.930698e+04 
8.865167e+00 1.396405e+00 3.393222e+04 
9.068476e+00 1.434129e+00 5.963623e+04 
9.222097e+00 1.475870e+00 1.048113e+05 
9.319514e+00 1.512709e+00 1.842070e+05 
9.339020e+00 1.533452e+00 3.237458e+05 
9.319630e+00 1.542199e+00 5.689866e+05 
9.276732e+00 1.540694e+00 1.000000e+06 


==> anc/TOV-Output-e0-215.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.696640e-03 1.582794e-11 1.000000e-06 
3.700139e-03 4.088929e-11 1.757511e-06 
4.841935e-03 9.162462e-11 3.088844e-06 
6.267191e-03 1.986891e-10 5.428675e-06 
8.613341e-03 5.157869e-10 9.540955e-06 
1.121785e-02 1.139421e-09 1.676833e-05 
1.484849e-02 2.642424e-09 2.947052e-05 
1.986304e-02 6.325468e-09 5.179475e-05 
2.611276e-02 1.437189e-08 9.102982e-05 
3.516185e-02 3.508901e-08 1.599859e-04 
4.647221e-02 8.100951e-08 2.811769e-04 
6.157102e-02 1.884020e-07 4.941713e-04 
8.201714e-02 4.453191e-07 8.685114e-04 
1.088835e-01 1.041946e-06 1.526418e-03 
1.436333e-01 2.391815e-06 2.682696e-03 
1.909128e-01 5.616583e-06 4.714866e-03 
2.542671e-01 1.326924e-05 8.286428e-03 
3.370237e-01 3.090100e-05 1.456348e-02 
4.463218e-01 7.177327e-05 2.559548e-02 
5.896248e-01 1.654986e-04 4.498433e-02 
7.825914e-01 3.870398e-04 7.906043e-02 
1.036350e+00 8.991181e-04 1.389495e-01 
1.371892e+00 2.086964e-03 2.442053e-01 
1.814739e+00 4.835555e-03 4.291934e-01 
2.391370e+00 1.108496e-02 7.543120e-01 
3.137935e+00 2.512494e-02 1.325711e+00 
4.095107e+00 5.614882e-02 2.329952e+00 
5.276776e+00 1.212674e-01 4.094915e+00 
6.665498e+00 2.483821e-01 7.196857e+00 
8.186698e+00 4.726049e-01 1.264855e+01 
9.673415e+00 8.132472e-01 2.222996e+01 
1.087290e+01 1.231179e+00 3.906940e+01 
1.160345e+01 1.636336e+00 6.866488e+01 
1.178529e+01 1.924531e+00 1.206793e+02 
1.152601e+01 2.059248e+00 2.120951e+02 
1.098196e+01 2.055197e+00 3.727594e+02 
1.032018e+01 1.959485e+00 6.551286e+02 
9.684001e+00 1.822861e+00 1.151395e+03 
9.149114e+00 1.678218e+00 2.023590e+03 
8.770725e+00 1.550258e+00 3.556480e+03 
8.565619e+00 1.452488e+00 6.250552e+03 
8.537743e+00 1.394275e+00 1.098541e+04 
8.651133e+00 1.376624e+00 1.930698e+04 
8.841416e+00 1.392646e+00 3.393222e+04 
9.045806e+00 1.430436e+00 5.963623e+04 
9.201149e+00 1.472420e+00 1.048113e+05 
9.297052e+00 1.508883e+00 1.842070e+05 
9.317729e+00 1.529852e+00 3.237458e+05 
9.303809e+00 1.539757e+00 5.689866e+05 
9.259589e+00 1.537994e+00 1.000000e+06 


==> anc/TOV-Output-e0-216.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.610335e-03 1.442312e-11 1.000000e-06 
3.538372e-03 3.592371e-11 1.757511e-06 
4.660841e-03 8.210383e-11 3.088844e-06 
6.406187e-03 2.131913e-10 5.428675e-06 
8.544263e-03 5.058181e-10 9.540955e-06 
1.135418e-02 1.186966e-09 1.676833e-05 
1.502924e-02 2.752842e-09 2.947052e-05 
1.967427e-02 6.175421e-09 5.179475e-05 
2.624779e-02 1.466388e-08 9.102982e-05 
3.476615e-02 3.407538e-08 1.599859e-04 
4.640736e-02 8.104608e-08 2.811769e-04 
6.120372e-02 1.859112e-07 4.941713e-04 
8.138729e-02 4.371622e-07 8.685114e-04 
1.078595e-01 1.017535e-06 1.526418e-03 
1.431891e-01 2.380717e-06 2.682696e-03 
1.906308e-01 5.617737e-06 4.714866e-03 
2.518083e-01 1.294795e-05 8.286428e-03 
3.351604e-01 3.053266e-05 1.456348e-02 
4.439673e-01 7.097193e-05 2.559548e-02 
5.874068e-01 1.643988e-04 4.498433e-02 
7.781890e-01 3.823144e-04 7.906043e-02 
1.030549e+00 8.882145e-04 1.389495e-01 
1.366646e+00 2.072688e-03 2.442053e-01 
1.806913e+00 4.795400e-03 4.291934e-01 
2.381119e+00 1.099365e-02 7.543120e-01 
3.128116e+00 2.500398e-02 1.325711e+00 
4.077212e+00 5.567030e-02 2.329952e+00 
5.249646e+00 1.199563e-01 4.094915e+00 
6.639085e+00 2.465363e-01 7.196857e+00 
8.158622e+00 4.697676e-01 1.264855e+01 
9.636330e+00 8.074068e-01 2.222996e+01 
1.083948e+01 1.224773e+00 3.906940e+01 
1.156626e+01 1.627448e+00 6.866488e+01 
1.175956e+01 1.918684e+00 1.206793e+02 
1.150004e+01 2.053091e+00 2.120951e+02 
1.095831e+01 2.049929e+00 3.727594e+02 
1.030494e+01 1.956779e+00 6.551286e+02 
9.662634e+00 1.818961e+00 1.151395e+03 
9.129776e+00 1.675080e+00 2.023590e+03 
8.746419e+00 1.546415e+00 3.556480e+03 
8.544477e+00 1.449374e+00 6.250552e+03 
8.518751e+00 1.391567e+00 1.098541e+04 
8.625950e+00 1.372740e+00 1.930698e+04 
8.820199e+00 1.389363e+00 3.393222e+04 
9.022790e+00 1.426670e+00 5.963623e+04 
9.183869e+00 1.469717e+00 1.048113e+05 
9.272248e+00 1.504561e+00 1.842070e+05 
9.299861e+00 1.526966e+00 3.237458e+05 
9.283727e+00 1.536414e+00 5.689866e+05 
9.239411e+00 1.534656e+00 1.000000e+06 


==> anc/TOV-Output-e0-217.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.683844e-03 1.574883e-11 1.000000e-06 
3.589161e-03 3.766652e-11 1.757511e-06 
4.849756e-03 9.292581e-11 3.088844e-06 
6.292891e-03 2.030146e-10 5.428675e-06 
8.352528e-03 4.747123e-10 9.540955e-06 
1.128875e-02 1.171963e-09 1.676833e-05 
1.464461e-02 2.558646e-09 2.947052e-05 
1.955945e-02 6.096024e-09 5.179475e-05 
2.618001e-02 1.461795e-08 9.102982e-05 
3.441896e-02 3.321775e-08 1.599859e-04 
4.579633e-02 7.824730e-08 2.811769e-04 
6.147939e-02 1.893069e-07 4.941713e-04 
8.151178e-02 4.412044e-07 8.685114e-04 
1.071637e-01 1.002590e-06 1.526418e-03 
1.432402e-01 2.394296e-06 2.682696e-03 
1.887558e-01 5.478851e-06 4.714866e-03 
2.509064e-01 1.286862e-05 8.286428e-03 
3.323176e-01 2.990009e-05 1.456348e-02 
4.412886e-01 7.001765e-05 2.559548e-02 
5.843609e-01 1.626038e-04 4.498433e-02 
7.765718e-01 3.816927e-04 7.906043e-02 
1.025778e+00 8.799876e-04 1.389495e-01 
1.361338e+00 2.058099e-03 2.442053e-01 
1.795598e+00 4.727668e-03 4.291934e-01 
2.371191e+00 1.090671e-02 7.543120e-01 
3.109263e+00 2.466827e-02 1.325711e+00 
4.059282e+00 5.519012e-02 2.329952e+00 
5.228213e+00 1.190280e-01 4.094915e+00 
6.609283e+00 2.443264e-01 7.196857e+00 
8.124085e+00 4.658813e-01 1.264855e+01 
9.604142e+00 8.026684e-01 2.222996e+01 
1.080347e+01 1.217614e+00 3.906940e+01 
1.153666e+01 1.621016e+00 6.866488e+01 
1.173718e+01 1.913948e+00 1.206793e+02 
1.147548e+01 2.047370e+00 2.120951e+02 
1.094020e+01 2.046269e+00 3.727594e+02 
1.028169e+01 1.951993e+00 6.551286e+02 
9.648677e+00 1.816737e+00 1.151395e+03 
9.115501e+00 1.672963e+00 2.023590e+03 
8.730458e+00 1.544123e+00 3.556480e+03 
8.527370e+00 1.446972e+00 6.250552e+03 
8.496878e+00 1.388346e+00 1.098541e+04 
8.604416e+00 1.369513e+00 1.930698e+04 
8.799177e+00 1.386114e+00 3.393222e+04 
9.001602e+00 1.423261e+00 5.963623e+04 
9.157294e+00 1.465101e+00 1.048113e+05 
9.250158e+00 1.500801e+00 1.842070e+05 
9.274471e+00 1.522491e+00 3.237458e+05 
9.261737e+00 1.532665e+00 5.689866e+05 
9.215448e+00 1.530526e+00 1.000000e+06 


==> anc/TOV-Output-e0-218.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.631724e-03 1.491745e-11 1.000000e-06 
3.509764e-03 3.538401e-11 1.757511e-06 
4.633491e-03 8.141383e-11 3.088844e-06 
6.279379e-03 2.026392e-10 5.428675e-06 
8.381219e-03 4.818313e-10 9.540955e-06 
1.126196e-02 1.169002e-09 1.676833e-05 
1.470832e-02 2.604129e-09 2.947052e-05 
1.969862e-02 6.255769e-09 5.179475e-05 
2.612412e-02 1.459145e-08 9.102982e-05 
3.421732e-02 3.278776e-08 1.599859e-04 
4.556877e-02 7.744188e-08 2.811769e-04 
6.106396e-02 1.863500e-07 4.941713e-04 
8.111670e-02 4.368238e-07 8.685114e-04 
1.073134e-01 1.011437e-06 1.526418e-03 
1.415785e-01 2.322589e-06 2.682696e-03 
1.883828e-01 5.471530e-06 4.714866e-03 
2.492516e-01 1.267383e-05 8.286428e-03 
3.318929e-01 2.992283e-05 1.456348e-02 
4.397306e-01 6.959785e-05 2.559548e-02 
5.823379e-01 1.616621e-04 4.498433e-02 
7.709851e-01 3.752359e-04 7.906043e-02 
1.024299e+00 8.802163e-04 1.389495e-01 
1.353112e+00 2.030327e-03 2.442053e-01 
1.787899e+00 4.688562e-03 4.291934e-01 
2.361423e+00 1.082186e-02 7.543120e-01 
3.098163e+00 2.451619e-02 1.325711e+00 
4.040904e+00 5.469190e-02 2.329952e+00 
5.207334e+00 1.181357e-01 4.094915e+00 
6.581785e+00 2.423628e-01 7.196857e+00 
8.096122e+00 4.630533e-01 1.264855e+01 
9.573801e+00 7.983383e-01 2.222996e+01 
1.077505e+01 1.212612e+00 3.906940e+01 
1.150984e+01 1.615477e+00 6.866488e+01 
1.170534e+01 1.906012e+00 1.206793e+02 
1.145155e+01 2.041839e+00 2.120951e+02 
1.091483e+01 2.040471e+00 3.727594e+02 
1.026481e+01 1.948845e+00 6.551286e+02 
9.631766e+00 1.813833e+00 1.151395e+03 
9.093680e+00 1.669305e+00 2.023590e+03 
8.711042e+00 1.541179e+00 3.556480e+03 
8.509489e+00 1.444428e+00 6.250552e+03 
8.480491e+00 1.386090e+00 1.098541e+04 
8.587339e+00 1.367091e+00 1.930698e+04 
8.773150e+00 1.381912e+00 3.393222e+04 
8.974435e+00 1.418664e+00 5.963623e+04 
9.136827e+00 1.461734e+00 1.048113e+05 
9.229713e+00 1.497380e+00 1.842070e+05 
9.256444e+00 1.519560e+00 3.237458e+05 
9.239554e+00 1.528870e+00 5.689866e+05 
9.197389e+00 1.527617e+00 1.000000e+06 


==> anc/TOV-Output-e0-219.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.689439e-03 1.599360e-11 1.000000e-06 
3.543156e-03 3.657058e-11 1.757511e-06 
4.620682e-03 8.111092e-11 3.088844e-06 
6.351283e-03 2.106423e-10 5.428675e-06 
8.390783e-03 4.857004e-10 9.540955e-06 
1.112046e-02 1.130652e-09 1.676833e-05 
1.458415e-02 2.550378e-09 2.947052e-05 
1.957008e-02 6.162244e-09 5.179475e-05 
2.587466e-02 1.424247e-08 9.102982e-05 
3.463017e-02 3.414487e-08 1.599859e-04 
4.598958e-02 7.997240e-08 2.811769e-04 
6.061403e-02 1.830972e-07 4.941713e-04 
8.032264e-02 4.260663e-07 8.685114e-04 
1.060041e-01 9.793391e-07 1.526418e-03 
1.410867e-01 2.309009e-06 2.682696e-03 
1.882882e-01 5.488353e-06 4.714866e-03 
2.492506e-01 1.273180e-05 8.286428e-03 
3.300094e-01 2.955121e-05 1.456348e-02 
4.371722e-01 6.870385e-05 2.559548e-02 
5.812195e-01 1.614692e-04 4.498433e-02 
7.684535e-01 3.732546e-04 7.906043e-02 
1.017102e+00 8.657469e-04 1.389495e-01 
1.346577e+00 2.010221e-03 2.442053e-01 
1.782031e+00 4.663750e-03 4.291934e-01 
2.350964e+00 1.072747e-02 7.543120e-01 
3.084527e+00 2.430405e-02 1.325711e+00 
4.020809e+00 5.412527e-02 2.329952e+00 
5.186837e+00 1.172677e-01 4.094915e+00 
6.559975e+00 2.410020e-01 7.196857e+00 
8.064408e+00 4.596178e-01 1.264855e+01 
9.539817e+00 7.931813e-01 2.222996e+01 
1.074237e+01 1.206382e+00 3.906940e+01 
1.147886e+01 1.608570e+00 6.866488e+01 
1.167838e+01 1.899704e+00 1.206793e+02 
1.143234e+01 2.037814e+00 2.120951e+02 
1.089713e+01 2.036906e+00 3.727594e+02 
1.025072e+01 1.946408e+00 6.551286e+02 
9.614084e+00 1.810745e+00 1.151395e+03 
9.080471e+00 1.667391e+00 2.023590e+03 
8.699590e+00 1.539718e+00 3.556480e+03 
8.494372e+00 1.442371e+00 6.250552e+03 
8.461466e+00 1.383363e+00 1.098541e+04 
8.563341e+00 1.363410e+00 1.930698e+04 
8.752849e+00 1.378791e+00 3.393222e+04 
8.955373e+00 1.415668e+00 5.963623e+04 
9.113923e+00 1.457861e+00 1.048113e+05 
9.207749e+00 1.493636e+00 1.842070e+05 
9.234729e+00 1.515846e+00 3.237458e+05 
9.217936e+00 1.525187e+00 5.689866e+05 
9.173381e+00 1.523466e+00 1.000000e+06 


==> anc/TOV-Output-e0-22.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.599983e-03 1.451614e-12 1.000000e-08 
3.142102e-03 2.562126e-12 1.450829e-08 
3.707914e-03 4.210450e-12 2.104904e-08 
4.607515e-03 8.078672e-12 3.053856e-08 
5.374054e-03 1.281875e-11 4.430621e-08 
6.869992e-03 2.677986e-11 6.428073e-08 
8.323501e-03 4.762749e-11 9.326033e-08 
9.812286e-03 7.802795e-11 1.353048e-07 
1.161562e-02 1.294396e-10 1.963041e-07 
1.438544e-02 2.458721e-10 2.848036e-07 
1.743987e-02 4.380957e-10 4.132012e-07 
2.086054e-02 7.497496e-10 5.994843e-07 
2.518085e-02 1.318714e-09 8.697490e-07 
2.985562e-02 2.197949e-09 1.261857e-06 
3.693761e-02 4.162422e-09 1.830738e-06 
4.345414e-02 6.776930e-09 2.656088e-06 
5.274509e-02 1.211953e-08 3.853529e-06 
6.365711e-02 2.130495e-08 5.590810e-06 
7.700035e-02 3.770664e-08 8.111308e-06 
9.214374e-02 6.461560e-08 1.176812e-05 
1.109205e-01 1.127135e-07 1.707353e-05 
1.344443e-01 2.007092e-07 2.477076e-05 
1.618966e-01 3.504723e-07 3.593814e-05 
1.958685e-01 6.206323e-07 5.214008e-05 
2.353053e-01 1.076060e-06 7.564633e-05 
2.847305e-01 1.906533e-06 1.097499e-04 
3.416034e-01 3.292382e-06 1.592283e-04 
4.123523e-01 5.790960e-06 2.310130e-04 
4.979378e-01 1.019701e-05 3.351603e-04 
6.004458e-01 1.788022e-05 4.862602e-04 
7.249355e-01 3.146695e-05 7.054802e-04 
8.708952e-01 5.455847e-05 1.023531e-03 
1.049831e+00 9.557260e-05 1.484968e-03 
1.262388e+00 1.661767e-04 2.154435e-03 
1.518604e+00 2.893004e-04 3.125716e-03 
1.835998e+00 5.112876e-04 4.534879e-03 
2.207155e+00 8.883759e-04 6.579332e-03 
2.657379e+00 1.550707e-03 9.545485e-03 
3.204989e+00 2.721136e-03 1.384886e-02 
3.852664e+00 4.728291e-03 2.009233e-02 
4.631748e+00 8.220004e-03 2.915053e-02 
5.572268e+00 1.432330e-02 4.229243e-02 
6.685186e+00 2.475951e-02 6.135907e-02 
8.014109e+00 4.271905e-02 8.902151e-02 
9.592911e+00 7.342535e-02 1.291550e-01 
1.143126e+01 1.246374e-01 1.873817e-01 
1.360338e+01 2.109734e-01 2.718588e-01 
1.605489e+01 3.490686e-01 3.944206e-01 
1.881283e+01 5.667824e-01 5.722368e-01 
2.184515e+01 8.987356e-01 8.302176e-01 
2.500339e+01 1.371763e+00 1.204504e+00 
2.813240e+01 2.002180e+00 1.747528e+00 
3.105515e+01 2.782280e+00 2.535364e+00 
3.353082e+01 3.653846e+00 3.678380e+00 
3.535377e+01 4.520069e+00 5.336699e+00 
3.648025e+01 5.299483e+00 7.742637e+00 
3.686352e+01 5.900481e+00 1.123324e+01 
3.659617e+01 6.286898e+00 1.629751e+01 
3.581251e+01 6.458951e+00 2.364489e+01 
3.468893e+01 6.452550e+00 3.430469e+01 
3.337138e+01 6.309234e+00 4.977024e+01 
3.198690e+01 6.073469e+00 7.220809e+01 
3.067437e+01 5.793979e+00 1.047616e+02 
2.946251e+01 5.491094e+00 1.519911e+02 
2.844527e+01 5.198505e+00 2.205131e+02 
2.762136e+01 4.926730e+00 3.199267e+02 
2.706313e+01 4.698964e+00 4.641589e+02 
2.675487e+01 4.520050e+00 6.734151e+02 
2.667662e+01 4.393983e+00 9.770100e+02 
2.678399e+01 4.319804e+00 1.417474e+03 
2.707405e+01 4.302608e+00 2.056512e+03 
2.746282e+01 4.330769e+00 2.983647e+03 
2.789938e+01 4.395233e+00 4.328761e+03 
2.830209e+01 4.477355e+00 6.280291e+03 
2.865093e+01 4.567421e+00 9.111628e+03 
2.889387e+01 4.647888e+00 1.321941e+04 
2.905563e+01 4.716931e+00 1.917910e+04 
2.913848e+01 4.769406e+00 2.782559e+04 
2.912797e+01 4.798223e+00 4.037017e+04 
2.908303e+01 4.813419e+00 5.857021e+04 
2.900203e+01 4.813691e+00 8.497534e+04 
2.888103e+01 4.798398e+00 1.232847e+05 
2.879502e+01 4.783952e+00 1.788650e+05 
2.869460e+01 4.761410e+00 2.595024e+05 
2.861996e+01 4.740495e+00 3.764936e+05 
2.854609e+01 4.717580e+00 5.462277e+05 
2.851985e+01 4.703472e+00 7.924829e+05 
2.851486e+01 4.693913e+00 1.149757e+06 
2.849485e+01 4.682410e+00 1.668101e+06 
2.852951e+01 4.683525e+00 2.420128e+06 
2.854712e+01 4.683034e+00 3.511192e+06 
2.856026e+01 4.683451e+00 5.094138e+06 
2.860265e+01 4.691409e+00 7.390722e+06 
2.861625e+01 4.694822e+00 1.072267e+07 
2.864271e+01 4.701760e+00 1.555676e+07 
2.865340e+01 4.706017e+00 2.257020e+07 
2.865366e+01 4.708327e+00 3.274549e+07 
2.866968e+01 4.713745e+00 4.750810e+07 
2.865895e+01 4.713407e+00 6.892612e+07 
2.866308e+01 4.715674e+00 1.000000e+08 


==> anc/TOV-Output-e0-220.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.640892e-03 1.521219e-11 1.000000e-06 
3.448256e-03 3.386399e-11 1.757511e-06 
4.667985e-03 8.400941e-11 3.088844e-06 
6.281288e-03 2.046848e-10 5.428675e-06 
8.423458e-03 4.936406e-10 9.540955e-06 
1.106495e-02 1.118891e-09 1.676833e-05 
1.470347e-02 2.625420e-09 2.947052e-05 
1.942693e-02 6.055533e-09 5.179475e-05 
2.562505e-02 1.389741e-08 9.102982e-05 
3.404561e-02 3.259293e-08 1.599859e-04 
4.521148e-02 7.632847e-08 2.811769e-04 
5.995021e-02 1.779561e-07 4.941713e-04 
7.960771e-02 4.166844e-07 8.685114e-04 
1.055534e-01 9.713154e-07 1.526418e-03 
1.412562e-01 2.327926e-06 2.682696e-03 
1.868514e-01 5.388157e-06 4.714866e-03 
2.470495e-01 1.245409e-05 8.286428e-03 
3.274483e-01 2.900037e-05 1.456348e-02 
4.360195e-01 6.847296e-05 2.559548e-02 
5.781741e-01 1.596701e-04 4.498433e-02 
7.665588e-01 3.721905e-04 7.906043e-02 
1.014245e+00 8.623864e-04 1.389495e-01 
1.340211e+00 1.990886e-03 2.442053e-01 
1.771186e+00 4.600037e-03 4.291934e-01 
2.336066e+00 1.057292e-02 7.543120e-01 
3.070828e+00 2.409039e-02 1.325711e+00 
4.004428e+00 5.370694e-02 2.329952e+00 
5.164524e+00 1.162786e-01 4.094915e+00 
6.529203e+00 2.386890e-01 7.196857e+00 
8.035013e+00 4.565516e-01 1.264855e+01 
9.508673e+00 7.886556e-01 2.222996e+01 
1.070964e+01 1.200130e+00 3.906940e+01 
1.144762e+01 1.601565e+00 6.866488e+01 
1.165635e+01 1.895042e+00 1.206793e+02 
1.141163e+01 2.033295e+00 2.120951e+02 
1.087694e+01 2.032598e+00 3.727594e+02 
1.022735e+01 1.941555e+00 6.551286e+02 
9.598037e+00 1.808021e+00 1.151395e+03 
9.061820e+00 1.664363e+00 2.023590e+03 
8.679806e+00 1.536694e+00 3.556480e+03 
8.471295e+00 1.438892e+00 6.250552e+03 
8.437379e+00 1.379738e+00 1.098541e+04 
8.541692e+00 1.360151e+00 1.930698e+04 
8.735626e+00 1.376248e+00 3.393222e+04 
8.936420e+00 1.412689e+00 5.963623e+04 
9.092760e+00 1.454341e+00 1.048113e+05 
9.186042e+00 1.489940e+00 1.842070e+05 
9.213404e+00 1.512209e+00 3.237458e+05 
9.193835e+00 1.520978e+00 5.689866e+05 
9.157338e+00 1.520964e+00 1.000000e+06 


==> anc/TOV-Output-e0-221.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.554741e-03 1.383407e-11 1.000000e-06 
3.426565e-03 3.337998e-11 1.757511e-06 
4.563749e-03 7.886318e-11 3.088844e-06 
6.077030e-03 1.862015e-10 5.428675e-06 
8.315180e-03 4.770063e-10 9.540955e-06 
1.111548e-02 1.139448e-09 1.676833e-05 
1.463900e-02 2.602814e-09 2.947052e-05 
1.950553e-02 6.157188e-09 5.179475e-05 
2.548713e-02 1.373637e-08 9.102982e-05 
3.388815e-02 3.228890e-08 1.599859e-04 
4.514224e-02 7.632365e-08 2.811769e-04 
6.001313e-02 1.793284e-07 4.941713e-04 
7.971795e-02 4.203197e-07 8.685114e-04 
1.051013e-01 9.632451e-07 1.526418e-03 
1.403231e-01 2.292468e-06 2.682696e-03 
1.851952e-01 5.269994e-06 4.714866e-03 
2.467673e-01 1.246786e-05 8.286428e-03 
3.265128e-01 2.888320e-05 1.456348e-02 
4.339889e-01 6.782762e-05 2.559548e-02 
5.756945e-01 1.583408e-04 4.498433e-02 
7.610377e-01 3.658623e-04 7.906043e-02 
1.010096e+00 8.557126e-04 1.389495e-01 
1.334430e+00 1.974153e-03 2.442053e-01 
1.766949e+00 4.587744e-03 4.291934e-01 
2.325934e+00 1.048318e-02 7.543120e-01 
3.056859e+00 2.387043e-02 1.325711e+00 
3.985858e+00 5.320156e-02 2.329952e+00 
5.137555e+00 1.149830e-01 4.094915e+00 
6.504011e+00 2.369659e-01 7.196857e+00 
8.002943e+00 4.530549e-01 1.264855e+01 
9.474068e+00 7.833492e-01 2.222996e+01 
1.067987e+01 1.194708e+00 3.906940e+01 
1.141617e+01 1.594479e+00 6.866488e+01 
1.162835e+01 1.888354e+00 1.206793e+02 
1.138617e+01 2.027225e+00 2.120951e+02 
1.085554e+01 2.027922e+00 3.727594e+02 
1.021010e+01 1.938278e+00 6.551286e+02 
9.576602e+00 1.804056e+00 1.151395e+03 
9.043540e+00 1.661402e+00 2.023590e+03 
8.660025e+00 1.533664e+00 3.556480e+03 
8.451022e+00 1.435907e+00 6.250552e+03 
8.418419e+00 1.377014e+00 1.098541e+04 
8.522939e+00 1.357413e+00 1.930698e+04 
8.711811e+00 1.372455e+00 3.393222e+04 
8.910426e+00 1.408312e+00 5.963623e+04 
9.072952e+00 1.451094e+00 1.048113e+05 
9.162235e+00 1.485799e+00 1.842070e+05 
9.191600e+00 1.508465e+00 3.237458e+05 
9.177780e+00 1.518450e+00 5.689866e+05 
9.134656e+00 1.517076e+00 1.000000e+06 


==> anc/TOV-Output-e0-222.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.642707e-03 1.538214e-11 1.000000e-06 
3.501362e-03 3.577510e-11 1.757511e-06 
4.735945e-03 8.852984e-11 3.088844e-06 
6.293135e-03 2.077165e-10 5.428675e-06 
8.277385e-03 4.726605e-10 9.540955e-06 
1.107498e-02 1.132137e-09 1.676833e-05 
1.453928e-02 2.561526e-09 2.947052e-05 
1.927483e-02 5.968173e-09 5.179475e-05 
2.527270e-02 1.345319e-08 9.102982e-05 
3.419207e-02 3.331550e-08 1.599859e-04 
4.492685e-02 7.557681e-08 2.811769e-04 
5.942829e-02 1.749245e-07 4.941713e-04 
7.948314e-02 4.185015e-07 8.685114e-04 
1.056745e-01 9.835226e-07 1.526418e-03 
1.389493e-01 2.235866e-06 2.682696e-03 
1.850228e-01 5.279066e-06 4.714866e-03 
2.458883e-01 1.239092e-05 8.286428e-03 
3.249202e-01 2.859140e-05 1.456348e-02 
4.309942e-01 6.673377e-05 2.559548e-02 
5.713218e-01 1.554605e-04 4.498433e-02 
7.582556e-01 3.635008e-04 7.906043e-02 
1.004690e+00 8.458572e-04 1.389495e-01 
1.329195e+00 1.959820e-03 2.442053e-01 
1.755405e+00 4.518780e-03 4.291934e-01 
2.317409e+00 1.041495e-02 7.543120e-01 
3.043803e+00 2.367168e-02 1.325711e+00 
3.971112e+00 5.284719e-02 2.329952e+00 
5.117500e+00 1.141428e-01 4.094915e+00 
6.477324e+00 2.350841e-01 7.196857e+00 
7.973243e+00 4.499344e-01 1.264855e+01 
9.441452e+00 7.784826e-01 2.222996e+01 
1.064093e+01 1.186672e+00 3.906940e+01 
1.138844e+01 1.588588e+00 6.866488e+01 
1.160296e+01 1.882527e+00 1.206793e+02 
1.136556e+01 2.022710e+00 2.120951e+02 
1.084269e+01 2.025749e+00 3.727594e+02 
1.019792e+01 1.936312e+00 6.551286e+02 
9.563047e+00 1.801886e+00 1.151395e+03 
9.026658e+00 1.658720e+00 2.023590e+03 
8.647440e+00 1.531975e+00 3.556480e+03 
8.433745e+00 1.433450e+00 6.250552e+03 
8.399460e+00 1.374287e+00 1.098541e+04 
8.503277e+00 1.354507e+00 1.930698e+04 
8.693382e+00 1.369675e+00 3.393222e+04 
8.890402e+00 1.405112e+00 5.963623e+04 
9.048641e+00 1.446919e+00 1.048113e+05 
9.146502e+00 1.483342e+00 1.842070e+05 
9.172172e+00 1.505216e+00 3.237458e+05 
9.157151e+00 1.514957e+00 5.689866e+05 
9.115962e+00 1.514011e+00 1.000000e+06 


==> anc/TOV-Output-e0-223.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.686194e-03 1.622684e-11 1.000000e-06 
3.491631e-03 3.563747e-11 1.757511e-06 
4.699850e-03 8.691081e-11 3.088844e-06 
6.074267e-03 1.876305e-10 5.428675e-06 
8.106852e-03 4.460449e-10 9.540955e-06 
1.075017e-02 1.040083e-09 1.676833e-05 
1.449337e-02 2.548768e-09 2.947052e-05 
1.903694e-02 5.775816e-09 5.179475e-05 
2.535891e-02 1.365256e-08 9.102982e-05 
3.383170e-02 3.241855e-08 1.599859e-04 
4.458255e-02 7.418517e-08 2.811769e-04 
5.954493e-02 1.767492e-07 4.941713e-04 
7.929900e-02 4.174717e-07 8.685114e-04 
1.050011e-01 9.691848e-07 1.526418e-03 
1.392599e-01 2.261030e-06 2.682696e-03 
1.836258e-01 5.183632e-06 4.714866e-03 
2.450303e-01 1.231688e-05 8.286428e-03 
3.232754e-01 2.828620e-05 1.456348e-02 
4.295291e-01 6.635300e-05 2.559548e-02 
5.701076e-01 1.551669e-04 4.498433e-02 
7.540024e-01 3.590280e-04 7.906043e-02 
1.001289e+00 8.410613e-04 1.389495e-01 
1.324109e+00 1.946118e-03 2.442053e-01 
1.747240e+00 4.476049e-03 4.291934e-01 
2.307655e+00 1.033010e-02 7.543120e-01 
3.031788e+00 2.349686e-02 1.325711e+00 
3.949962e+00 5.224063e-02 2.329952e+00 
5.095810e+00 1.131948e-01 4.094915e+00 
6.448476e+00 2.329759e-01 7.196857e+00 
7.946036e+00 4.472062e-01 1.264855e+01 
9.406310e+00 7.730491e-01 2.222996e+01 
1.061277e+01 1.181687e+00 3.906940e+01 
1.136172e+01 1.583009e+00 6.866488e+01 
1.157803e+01 1.876844e+00 1.206793e+02 
1.134198e+01 2.017220e+00 2.120951e+02 
1.082234e+01 2.021357e+00 3.727594e+02 
1.017729e+01 1.932137e+00 6.551286e+02 
9.541765e+00 1.797937e+00 1.151395e+03 
9.012125e+00 1.656510e+00 2.023590e+03 
8.625878e+00 1.528600e+00 3.556480e+03 
8.420303e+00 1.431673e+00 6.250552e+03 
8.383084e+00 1.372012e+00 1.098541e+04 
8.482686e+00 1.351428e+00 1.930698e+04 
8.668958e+00 1.365759e+00 3.393222e+04 
8.865982e+00 1.401039e+00 5.963623e+04 
9.026569e+00 1.443198e+00 1.048113e+05 
9.120324e+00 1.478694e+00 1.842070e+05 
9.154971e+00 1.502430e+00 3.237458e+05 
9.134184e+00 1.510967e+00 5.689866e+05 
9.095066e+00 1.510482e+00 1.000000e+06 


==> anc/TOV-Output-e0-224.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.547476e-03 1.390257e-11 1.000000e-06 
3.378458e-03 3.242802e-11 1.757511e-06 
4.583773e-03 8.099053e-11 3.088844e-06 
6.069403e-03 1.880195e-10 5.428675e-06 
8.008301e-03 4.319029e-10 9.540955e-06 
1.077348e-02 1.051556e-09 1.676833e-05 
1.435001e-02 2.484973e-09 2.947052e-05 
1.916338e-02 5.918087e-09 5.179475e-05 
2.512072e-02 1.333096e-08 9.102982e-05 
3.376356e-02 3.236755e-08 1.599859e-04 
4.441467e-02 7.367920e-08 2.811769e-04 
5.939717e-02 1.762233e-07 4.941713e-04 
7.884239e-02 4.121414e-07 8.685114e-04 
1.039945e-01 9.458016e-07 1.526418e-03 
1.383739e-01 2.228095e-06 2.682696e-03 
1.826777e-01 5.126638e-06 4.714866e-03 
2.426770e-01 1.201907e-05 8.286428e-03 
3.220899e-01 2.810160e-05 1.456348e-02 
4.278492e-01 6.587153e-05 2.559548e-02 
5.660864e-01 1.525879e-04 4.498433e-02 
7.519413e-01 3.576872e-04 7.906043e-02 
9.970202e-01 8.340711e-04 1.389495e-01 
1.318653e+00 1.930768e-03 2.442053e-01 
1.742057e+00 4.456139e-03 4.291934e-01 
2.298956e+00 1.025926e-02 7.543120e-01 
3.015393e+00 2.322118e-02 1.325711e+00 
3.933748e+00 5.182811e-02 2.329952e+00 
5.075121e+00 1.123118e-01 4.094915e+00 
6.429478e+00 2.318953e-01 7.196857e+00 
7.918265e+00 4.443840e-01 1.264855e+01 
9.374590e+00 7.683726e-01 2.222996e+01 
1.058209e+01 1.175976e+00 3.906940e+01 
1.132701e+01 1.574829e+00 6.866488e+01 
1.155106e+01 1.870458e+00 1.206793e+02 
1.132292e+01 2.013178e+00 2.120951e+02 
1.080367e+01 2.017451e+00 3.727594e+02 
1.016033e+01 1.928906e+00 6.551286e+02 
9.525441e+00 1.795115e+00 1.151395e+03 
8.996734e+00 1.654119e+00 2.023590e+03 
8.612783e+00 1.526805e+00 3.556480e+03 
8.397331e+00 1.428192e+00 6.250552e+03 
8.360538e+00 1.368643e+00 1.098541e+04 
8.462910e+00 1.348494e+00 1.930698e+04 
8.651343e+00 1.363127e+00 3.393222e+04 
8.848553e+00 1.398344e+00 5.963623e+04 
9.003716e+00 1.439312e+00 1.048113e+05 
9.097011e+00 1.474641e+00 1.842070e+05 
9.130083e+00 1.498019e+00 3.237458e+05 
9.118522e+00 1.508505e+00 5.689866e+05 
9.071450e+00 1.506383e+00 1.000000e+06 


==> anc/TOV-Output-e0-225.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.542190e-03 1.387789e-11 1.000000e-06 
3.502530e-03 3.629486e-11 1.757511e-06 
4.511035e-03 7.754039e-11 3.088844e-06 
6.163142e-03 1.977452e-10 5.428675e-06 
8.109116e-03 4.504224e-10 9.540955e-06 
1.062514e-02 1.013220e-09 1.676833e-05 
1.442058e-02 2.533071e-09 2.947052e-05 
1.919615e-02 5.975055e-09 5.179475e-05 
2.499049e-02 1.318329e-08 9.102982e-05 
3.343618e-02 3.157548e-08 1.599859e-04 
4.406968e-02 7.229693e-08 2.811769e-04 
5.914026e-02 1.747231e-07 4.941713e-04 
7.786989e-02 3.988505e-07 8.685114e-04 
1.033442e-01 9.323111e-07 1.526418e-03 
1.370257e-01 2.173263e-06 2.682696e-03 
1.819680e-01 5.089743e-06 4.714866e-03 
2.418880e-01 1.195534e-05 8.286428e-03 
3.203219e-01 2.776478e-05 1.456348e-02 
4.267968e-01 6.567846e-05 2.559548e-02 
5.634220e-01 1.511150e-04 4.498433e-02 
7.493975e-01 3.556487e-04 7.906043e-02 
9.910161e-01 8.227503e-04 1.389495e-01 
1.313265e+00 1.915698e-03 2.442053e-01 
1.734082e+00 4.414801e-03 4.291934e-01 
2.288086e+00 1.015944e-02 7.543120e-01 
3.006674e+00 2.312168e-02 1.325711e+00 
3.921474e+00 5.156874e-02 2.329952e+00 
5.051994e+00 1.112704e-01 4.094915e+00 
6.397859e+00 2.294983e-01 7.196857e+00 
7.881543e+00 4.401468e-01 1.264855e+01 
9.346528e+00 7.645005e-01 2.222996e+01 
1.055367e+01 1.170893e+00 3.906940e+01 
1.129987e+01 1.569090e+00 6.866488e+01 
1.152821e+01 1.865449e+00 1.206793e+02 
1.129640e+01 2.006709e+00 2.120951e+02 
1.078446e+01 2.013373e+00 3.727594e+02 
1.014531e+01 1.926173e+00 6.551286e+02 
9.515358e+00 1.793719e+00 1.151395e+03 
8.982226e+00 1.651902e+00 2.023590e+03 
8.592505e+00 1.523658e+00 3.556480e+03 
8.379320e+00 1.425591e+00 6.250552e+03 
8.343596e+00 1.366259e+00 1.098541e+04 
8.442076e+00 1.345364e+00 1.930698e+04 
8.626309e+00 1.359088e+00 3.393222e+04 
8.828664e+00 1.395159e+00 5.963623e+04 
8.988597e+00 1.437007e+00 1.048113e+05 
9.082858e+00 1.472499e+00 1.842070e+05 
9.109750e+00 1.494563e+00 3.237458e+05 
9.094733e+00 1.504332e+00 5.689866e+05 
9.057155e+00 1.504216e+00 1.000000e+06 


==> anc/TOV-Output-e0-226.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.612439e-03 1.512738e-11 1.000000e-06 
3.372081e-03 3.253264e-11 1.757511e-06 
4.578756e-03 8.144566e-11 3.088844e-06 
6.187585e-03 2.009967e-10 5.428675e-06 
8.106505e-03 4.519873e-10 9.540955e-06 
1.068619e-02 1.035366e-09 1.676833e-05 
1.428417e-02 2.472811e-09 2.947052e-05 
1.903867e-02 5.855116e-09 5.179475e-05 
2.499304e-02 1.324593e-08 9.102982e-05 
3.355830e-02 3.206458e-08 1.599859e-04 
4.418450e-02 7.318734e-08 2.811769e-04 
5.839919e-02 1.689846e-07 4.941713e-04 
7.742830e-02 3.938461e-07 8.685114e-04 
1.031600e-01 9.314564e-07 1.526418e-03 
1.368376e-01 2.173941e-06 2.682696e-03 
1.823314e-01 5.143048e-06 4.714866e-03 
2.417050e-01 1.198125e-05 8.286428e-03 
3.205505e-01 2.794789e-05 1.456348e-02 
4.245126e-01 6.491680e-05 2.559548e-02 
5.607583e-01 1.496438e-04 4.498433e-02 
7.450146e-01 3.509982e-04 7.906043e-02 
9.861727e-01 8.143473e-04 1.389495e-01 
1.305354e+00 1.889649e-03 2.442053e-01 
1.725902e+00 4.371927e-03 4.291934e-01 
2.278735e+00 1.007977e-02 7.543120e-01 
2.989989e+00 2.283981e-02 1.325711e+00 
3.903001e+00 5.106746e-02 2.329952e+00 
5.034405e+00 1.105868e-01 4.094915e+00 
6.371896e+00 2.276901e-01 7.196857e+00 
7.855922e+00 4.376583e-01 1.264855e+01 
9.310519e+00 7.588642e-01 2.222996e+01 
1.051500e+01 1.162909e+00 3.906940e+01 
1.126994e+01 1.562432e+00 6.866488e+01 
1.149968e+01 1.858506e+00 1.206793e+02 
1.127633e+01 2.002311e+00 2.120951e+02 
1.076053e+01 2.007887e+00 3.727594e+02 
1.012380e+01 1.921737e+00 6.551286e+02 
9.494506e+00 1.789842e+00 1.151395e+03 
8.964640e+00 1.649049e+00 2.023590e+03 
8.579494e+00 1.521868e+00 3.556480e+03 
8.365453e+00 1.423725e+00 6.250552e+03 
8.324318e+00 1.363460e+00 1.098541e+04 
8.426981e+00 1.343269e+00 1.930698e+04 
8.607909e+00 1.356300e+00 3.393222e+04 
8.802382e+00 1.390706e+00 5.963623e+04 
8.968284e+00 1.433632e+00 1.048113e+05 
9.058185e+00 1.468151e+00 1.842070e+05 
9.090763e+00 1.491384e+00 3.237458e+05 
9.079029e+00 1.501850e+00 5.689866e+05 
9.033543e+00 1.500106e+00 1.000000e+06 


==> anc/TOV-Output-e0-227.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.611458e-03 1.517721e-11 1.000000e-06 
3.389036e-03 3.317196e-11 1.757511e-06 
4.615690e-03 8.380164e-11 3.088844e-06 
6.018566e-03 1.857898e-10 5.428675e-06 
8.016399e-03 4.390163e-10 9.540955e-06 
1.051066e-02 9.895376e-10 1.676833e-05 
1.400169e-02 2.339291e-09 2.947052e-05 
1.879378e-02 5.656990e-09 5.179475e-05 
2.514730e-02 1.355242e-08 9.102982e-05 
3.308136e-02 3.085269e-08 1.599859e-04 
4.405595e-02 7.287139e-08 2.811769e-04 
5.856559e-02 1.711873e-07 4.941713e-04 
7.737194e-02 3.947256e-07 8.685114e-04 
1.032489e-01 9.379996e-07 1.526418e-03 
1.361651e-01 2.151526e-06 2.682696e-03 
1.813699e-01 5.084517e-06 4.714866e-03 
2.403909e-01 1.183903e-05 8.286428e-03 
3.186723e-01 2.758100e-05 1.456348e-02 
4.222720e-01 6.417704e-05 2.559548e-02 
5.593394e-01 1.491676e-04 4.498433e-02 
7.424686e-01 3.489481e-04 7.906043e-02 
9.832908e-01 8.107954e-04 1.389495e-01 
1.301552e+00 1.881452e-03 2.442053e-01 
1.719536e+00 4.342799e-03 4.291934e-01 
2.269170e+00 9.997223e-03 7.543120e-01 
2.977749e+00 2.265951e-02 1.325711e+00 
3.882225e+00 5.047795e-02 2.329952e+00 
5.012571e+00 1.096286e-01 4.094915e+00 
6.348718e+00 2.261685e-01 7.196857e+00 
7.823480e+00 4.340958e-01 1.264855e+01 
9.282141e+00 7.549088e-01 2.222996e+01 
1.048419e+01 1.157133e+00 3.906940e+01 
1.124720e+01 1.558090e+00 6.866488e+01 
1.147314e+01 1.852224e+00 1.206793e+02 
1.125638e+01 1.997942e+00 2.120951e+02 
1.074472e+01 2.004787e+00 3.727594e+02 
1.010662e+01 1.918419e+00 6.551286e+02 
9.476562e+00 1.786623e+00 1.151395e+03 
8.945278e+00 1.645824e+00 2.023590e+03 
8.564224e+00 1.519650e+00 3.556480e+03 
8.345667e+00 1.420798e+00 6.250552e+03 
8.308421e+00 1.361253e+00 1.098541e+04 
8.407311e+00 1.340343e+00 1.930698e+04 
8.587338e+00 1.353098e+00 3.393222e+04 
8.786747e+00 1.388353e+00 5.963623e+04 
8.945565e+00 1.429760e+00 1.048113e+05 
9.039261e+00 1.465000e+00 1.842070e+05 
9.071332e+00 1.488107e+00 3.237458e+05 
9.059168e+00 1.498490e+00 5.689866e+05 
9.014306e+00 1.496900e+00 1.000000e+06 


==> anc/TOV-Output-e0-228.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.592630e-03 1.491671e-11 1.000000e-06 
3.466873e-03 3.566692e-11 1.757511e-06 
4.622793e-03 8.456001e-11 3.088844e-06 
6.098066e-03 1.941012e-10 5.428675e-06 
7.976177e-03 4.343463e-10 9.540955e-06 
1.048760e-02 9.873700e-10 1.676833e-05 
1.398437e-02 2.340889e-09 2.947052e-05 
1.877090e-02 5.661181e-09 5.179475e-05 
2.460612e-02 1.275209e-08 9.102982e-05 
3.307506e-02 3.097092e-08 1.599859e-04 
4.383359e-02 7.208974e-08 2.811769e-04 
5.815030e-02 1.683095e-07 4.941713e-04 
7.687073e-02 3.888095e-07 8.685114e-04 
1.028076e-01 9.301034e-07 1.526418e-03 
1.355929e-01 2.133874e-06 2.682696e-03 
1.798568e-01 4.980163e-06 4.714866e-03 
2.388202e-01 1.165962e-05 8.286428e-03 
3.171587e-01 2.730961e-05 1.456348e-02 
4.201844e-01 6.350843e-05 2.559548e-02 
5.579441e-01 1.487059e-04 4.498433e-02 
7.395201e-01 3.463255e-04 7.906043e-02 
9.784402e-01 8.023731e-04 1.389495e-01 
1.294526e+00 1.859299e-03 2.442053e-01 
1.712549e+00 4.308919e-03 4.291934e-01 
2.258489e+00 9.900011e-03 7.543120e-01 
2.967197e+00 2.251719e-02 1.325711e+00 
3.871968e+00 5.029399e-02 2.329952e+00 
4.993838e+00 1.088693e-01 4.094915e+00 
6.328055e+00 2.249033e-01 7.196857e+00 
7.793840e+00 4.309719e-01 1.264855e+01 
9.250597e+00 7.502496e-01 2.222996e+01 
1.045516e+01 1.151850e+00 3.906940e+01 
1.121926e+01 1.552051e+00 6.866488e+01 
1.145141e+01 1.847548e+00 1.206793e+02 
1.123314e+01 1.992494e+00 2.120951e+02 
1.072199e+01 1.999632e+00 3.727594e+02 
1.009205e+01 1.915776e+00 6.551286e+02 
9.464801e+00 1.784821e+00 1.151395e+03 
8.931741e+00 1.643787e+00 2.023590e+03 
8.542651e+00 1.516243e+00 3.556480e+03 
8.329925e+00 1.418588e+00 6.250552e+03 
8.283673e+00 1.357480e+00 1.098541e+04 
8.386434e+00 1.337195e+00 1.930698e+04 
8.563544e+00 1.349284e+00 3.393222e+04 
8.760856e+00 1.383970e+00 5.963623e+04 
8.919868e+00 1.425275e+00 1.048113e+05 
9.020199e+00 1.461816e+00 1.842070e+05 
9.047089e+00 1.483811e+00 3.237458e+05 
9.033348e+00 1.493873e+00 5.689866e+05 
8.998718e+00 1.494448e+00 1.000000e+06 


==> anc/TOV-Output-e0-229.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.510342e-03 1.360038e-11 1.000000e-06 
3.294401e-03 3.073843e-11 1.757511e-06 
4.542400e-03 8.057650e-11 3.088844e-06 
5.960098e-03 1.820173e-10 5.428675e-06 
8.096152e-03 4.562347e-10 9.540955e-06 
1.042616e-02 9.743746e-10 1.676833e-05 
1.400090e-02 2.359501e-09 2.947052e-05 
1.886438e-02 5.771383e-09 5.179475e-05 
2.482009e-02 1.314506e-08 9.102982e-05 
3.292039e-02 3.067240e-08 1.599859e-04 
4.360761e-02 7.129187e-08 2.811769e-04 
5.777884e-02 1.658288e-07 4.941713e-04 
7.652669e-02 3.852949e-07 8.685114e-04 
1.023970e-01 9.230329e-07 1.526418e-03 
1.348671e-01 2.109002e-06 2.682696e-03 
1.789412e-01 4.926005e-06 4.714866e-03 
2.375654e-01 1.152713e-05 8.286428e-03 
3.157859e-01 2.707476e-05 1.456348e-02 
4.178292e-01 6.272036e-05 2.559548e-02 
5.553360e-01 1.472732e-04 4.498433e-02 
7.348750e-01 3.413311e-04 7.906043e-02 
9.730943e-01 7.927541e-04 1.389495e-01 
1.289621e+00 1.846290e-03 2.442053e-01 
1.702612e+00 4.252917e-03 4.291934e-01 
2.247556e+00 9.799611e-03 7.543120e-01 
2.952183e+00 2.227405e-02 1.325711e+00 
3.851212e+00 4.970606e-02 2.329952e+00 
4.973467e+00 1.080043e-01 4.094915e+00 
6.298305e+00 2.227037e-01 7.196857e+00 
7.766032e+00 4.281316e-01 1.264855e+01 
9.216183e+00 7.449566e-01 2.222996e+01 
1.042560e+01 1.146406e+00 3.906940e+01 
1.118574e+01 1.544196e+00 6.866488e+01 
1.142702e+01 1.841965e+00 1.206793e+02 
1.121004e+01 1.987076e+00 2.120951e+02 
1.070623e+01 1.996526e+00 3.727594e+02 
1.007671e+01 1.912922e+00 6.551286e+02 
9.446774e+00 1.781567e+00 1.151395e+03 
8.918116e+00 1.641725e+00 2.023590e+03 
8.528159e+00 1.514159e+00 3.556480e+03 
8.310000e+00 1.415627e+00 6.250552e+03 
8.269352e+00 1.355544e+00 1.098541e+04 
8.367666e+00 1.334425e+00 1.930698e+04 
8.549226e+00 1.347254e+00 3.393222e+04 
8.742465e+00 1.381064e+00 5.963623e+04 
8.900577e+00 1.422096e+00 1.048113e+05 
8.998849e+00 1.458148e+00 1.842070e+05 
9.028718e+00 1.480746e+00 3.237458e+05 
9.019171e+00 1.491695e+00 5.689866e+05 
8.974202e+00 1.490133e+00 1.000000e+06 


==> anc/TOV-Output-e0-23.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.560510e-03 1.449520e-12 1.000000e-08 
3.049194e-03 2.447934e-12 1.450829e-08 
3.682131e-03 4.310648e-12 2.104904e-08 
4.187358e-03 6.339647e-12 3.053856e-08 
5.413968e-03 1.370225e-11 4.430621e-08 
6.291833e-03 2.150683e-11 6.428073e-08 
7.566892e-03 3.741083e-11 9.326033e-08 
9.211718e-03 6.749422e-11 1.353048e-07 
1.139942e-02 1.279066e-10 1.963041e-07 
1.381171e-02 2.275028e-10 2.848036e-07 
1.615845e-02 3.642874e-10 4.132012e-07 
1.957147e-02 6.473138e-10 5.994843e-07 
2.362530e-02 1.138615e-09 8.697490e-07 
2.917379e-02 2.143993e-09 1.261857e-06 
3.451151e-02 3.549251e-09 1.830738e-06 
4.240509e-02 6.584137e-09 2.656088e-06 
5.115163e-02 1.155642e-08 3.853529e-06 
6.111200e-02 1.970717e-08 5.590810e-06 
7.279064e-02 3.330209e-08 8.111308e-06 
8.921941e-02 6.132296e-08 1.176812e-05 
1.073855e-01 1.069257e-07 1.707353e-05 
1.279221e-01 1.807514e-07 2.477076e-05 
1.562247e-01 3.292266e-07 3.593814e-05 
1.866852e-01 5.617925e-07 5.214008e-05 
2.270992e-01 1.011331e-06 7.564633e-05 
2.708703e-01 1.716055e-06 1.097499e-04 
3.293334e-01 3.084295e-06 1.592283e-04 
3.966613e-01 5.389019e-06 2.310130e-04 
4.758256e-01 9.302422e-06 3.351603e-04 
5.737098e-01 1.630545e-05 4.862602e-04 
6.897283e-01 2.833318e-05 7.054802e-04 
8.311673e-01 4.958314e-05 1.023531e-03 
1.005271e+00 8.772615e-05 1.484968e-03 
1.207552e+00 1.520590e-04 2.154435e-03 
1.458738e+00 2.680702e-04 3.125716e-03 
1.749387e+00 4.623895e-04 4.534879e-03 
2.111135e+00 8.127263e-04 6.579332e-03 
2.540761e+00 1.416957e-03 9.545485e-03 
3.065933e+00 2.490287e-03 1.384886e-02 
3.679769e+00 4.306940e-03 2.009233e-02 
4.427706e+00 7.506718e-03 2.915053e-02 
5.333186e+00 1.312708e-02 4.229243e-02 
6.397305e+00 2.267957e-02 6.135907e-02 
7.662796e+00 3.903352e-02 8.902151e-02 
9.187189e+00 6.740838e-02 1.291550e-01 
1.094926e+01 1.144550e-01 1.873817e-01 
1.301992e+01 1.932725e-01 2.718588e-01 
1.541103e+01 3.224642e-01 3.944206e-01 
1.807100e+01 5.244940e-01 5.722368e-01 
2.099977e+01 8.332174e-01 8.302176e-01 
2.406047e+01 1.274997e+00 1.204504e+00 
2.715128e+01 1.875578e+00 1.747528e+00 
3.002927e+01 2.619005e+00 2.535364e+00 
3.252849e+01 3.468166e+00 3.678380e+00 
3.441584e+01 4.327552e+00 5.336699e+00 
3.559466e+01 5.102816e+00 7.742637e+00 
3.603477e+01 5.708094e+00 1.123324e+01 
3.584619e+01 6.112831e+00 1.629751e+01 
3.514146e+01 6.308097e+00 2.364489e+01 
3.406880e+01 6.318905e+00 3.430469e+01 
3.279087e+01 6.191053e+00 4.977024e+01 
3.144217e+01 5.970068e+00 7.220809e+01 
3.015044e+01 5.701262e+00 1.047616e+02 
2.893599e+01 5.403180e+00 1.519911e+02 
2.791467e+01 5.114672e+00 2.205131e+02 
2.710930e+01 4.850452e+00 3.199267e+02 
2.652728e+01 4.621138e+00 4.641589e+02 
2.617995e+01 4.437063e+00 6.734151e+02 
2.607553e+01 4.307056e+00 9.770100e+02 
2.618203e+01 4.232229e+00 1.417474e+03 
2.644495e+01 4.208651e+00 2.056512e+03 
2.682837e+01 4.233581e+00 2.983647e+03 
2.724580e+01 4.291808e+00 4.328761e+03 
2.764136e+01 4.369929e+00 6.280291e+03 
2.797101e+01 4.453841e+00 9.111628e+03 
2.823180e+01 4.536218e+00 1.321941e+04 
2.839443e+01 4.604330e+00 1.917910e+04 
2.848604e+01 4.658106e+00 2.782559e+04 
2.850285e+01 4.692612e+00 4.037017e+04 
2.844832e+01 4.706067e+00 5.857021e+04 
2.836815e+01 4.707012e+00 8.497534e+04 
2.826891e+01 4.696835e+00 1.232847e+05 
2.817375e+01 4.681110e+00 1.788650e+05 
2.806854e+01 4.658155e+00 2.595024e+05 
2.800271e+01 4.639510e+00 3.764936e+05 
2.794224e+01 4.619659e+00 5.462277e+05 
2.789488e+01 4.601508e+00 7.924829e+05 
2.787551e+01 4.589160e+00 1.149757e+06 
2.787783e+01 4.582161e+00 1.668101e+06 
2.788771e+01 4.578207e+00 2.420128e+06 
2.790516e+01 4.577552e+00 3.511192e+06 
2.793709e+01 4.581613e+00 5.094138e+06 
2.796665e+01 4.586810e+00 7.390722e+06 
2.799401e+01 4.592872e+00 1.072267e+07 
2.799870e+01 4.595261e+00 1.555676e+07 
2.802773e+01 4.603162e+00 2.257020e+07 
2.803961e+01 4.607787e+00 3.274549e+07 
2.803594e+01 4.609170e+00 4.750810e+07 
2.803917e+01 4.611679e+00 6.892612e+07 
2.803323e+01 4.611915e+00 1.000000e+08 


==> anc/TOV-Output-e0-230.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.561107e-03 1.450534e-11 1.000000e-06 
3.388933e-03 3.360730e-11 1.757511e-06 
4.472823e-03 7.726626e-11 3.088844e-06 
5.990348e-03 1.856098e-10 5.428675e-06 
7.840630e-03 4.161958e-10 9.540955e-06 
1.046050e-02 9.883302e-10 1.676833e-05 
1.413315e-02 2.437595e-09 2.947052e-05 
1.877462e-02 5.714241e-09 5.179475e-05 
2.452460e-02 1.273652e-08 9.102982e-05 
3.241249e-02 2.940236e-08 1.599859e-04 
4.350566e-02 7.110216e-08 2.811769e-04 
5.804788e-02 1.688904e-07 4.941713e-04 
7.692824e-02 3.931010e-07 8.685114e-04 
1.018118e-01 9.112606e-07 1.526418e-03 
1.351811e-01 2.133042e-06 2.682696e-03 
1.779775e-01 4.868006e-06 4.714866e-03 
2.366672e-01 1.144665e-05 8.286428e-03 
3.149882e-01 2.698741e-05 1.456348e-02 
4.165296e-01 6.240818e-05 2.559548e-02 
5.512999e-01 1.447148e-04 4.498433e-02 
7.328734e-01 3.400267e-04 7.906043e-02 
9.695923e-01 7.876468e-04 1.389495e-01 
1.283964e+00 1.830046e-03 2.442053e-01 
1.694995e+00 4.214385e-03 4.291934e-01 
2.239311e+00 9.734251e-03 7.543120e-01 
2.940428e+00 2.210438e-02 1.325711e+00 
3.836141e+00 4.933626e-02 2.329952e+00 
4.950787e+00 1.069924e-01 4.094915e+00 
6.278669e+00 2.215389e-01 7.196857e+00 
7.740715e+00 4.256751e-01 1.264855e+01 
9.192023e+00 7.419057e-01 2.222996e+01 
1.039506e+01 1.140680e+00 3.906940e+01 
1.116042e+01 1.538982e+00 6.866488e+01 
1.139945e+01 1.835292e+00 1.206793e+02 
1.118986e+01 1.982596e+00 2.120951e+02 
1.068391e+01 1.991467e+00 3.727594e+02 
1.005714e+01 1.908949e+00 6.551286e+02 
9.431948e+00 1.779044e+00 1.151395e+03 
8.901881e+00 1.639122e+00 2.023590e+03 
8.511634e+00 1.511689e+00 3.556480e+03 
8.297568e+00 1.413999e+00 6.250552e+03 
8.253433e+00 1.353322e+00 1.098541e+04 
8.342649e+00 1.330523e+00 1.930698e+04 
8.525620e+00 1.343469e+00 3.393222e+04 
8.724966e+00 1.378330e+00 5.963623e+04 
8.884683e+00 1.419608e+00 1.048113e+05 
8.974829e+00 1.453917e+00 1.842070e+05 
9.014101e+00 1.478466e+00 3.237458e+05 
8.997418e+00 1.487921e+00 5.689866e+05 
8.956997e+00 1.487333e+00 1.000000e+06 


==> anc/TOV-Output-e0-231.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.481707e-03 1.325502e-11 1.000000e-06 
3.438703e-03 3.526248e-11 1.757511e-06 
4.423649e-03 7.507075e-11 3.088844e-06 
5.891850e-03 1.773715e-10 5.428675e-06 
7.779883e-03 4.083647e-10 9.540955e-06 
1.040387e-02 9.765935e-10 1.676833e-05 
1.399996e-02 2.379629e-09 2.947052e-05 
1.862642e-02 5.604246e-09 5.179475e-05 
2.456190e-02 1.285034e-08 9.102982e-05 
3.260000e-02 3.004569e-08 1.599859e-04 
4.313773e-02 6.961475e-08 2.811769e-04 
5.736450e-02 1.637041e-07 4.941713e-04 
7.576991e-02 3.772430e-07 8.685114e-04 
1.008151e-01 8.886048e-07 1.526418e-03 
1.340063e-01 2.086945e-06 2.682696e-03 
1.783457e-01 4.919572e-06 4.714866e-03 
2.354470e-01 1.131952e-05 8.286428e-03 
3.134718e-01 2.671516e-05 1.456348e-02 
4.141898e-01 6.162918e-05 2.559548e-02 
5.486645e-01 1.432694e-04 4.498433e-02 
7.275601e-01 3.341317e-04 7.906043e-02 
9.662952e-01 7.830246e-04 1.389495e-01 
1.276952e+00 1.808055e-03 2.442053e-01 
1.691373e+00 4.205528e-03 4.291934e-01 
2.227828e+00 9.626877e-03 7.543120e-01 
2.924774e+00 2.184764e-02 1.325711e+00 
3.821574e+00 4.898527e-02 2.329952e+00 
4.927190e+00 1.059236e-01 4.094915e+00 
6.253392e+00 2.197962e-01 7.196857e+00 
7.710190e+00 4.224078e-01 1.264855e+01 
9.161489e+00 7.374522e-01 2.222996e+01 
1.036768e+01 1.135828e+00 3.906940e+01 
1.113365e+01 1.533283e+00 6.866488e+01 
1.137509e+01 1.829691e+00 1.206793e+02 
1.117030e+01 1.978303e+00 2.120951e+02 
1.066766e+01 1.988197e+00 3.727594e+02 
1.003994e+01 1.905590e+00 6.551286e+02 
9.417584e+00 1.776620e+00 1.151395e+03 
8.881575e+00 1.635676e+00 2.023590e+03 
8.495537e+00 1.509294e+00 3.556480e+03 
8.275691e+00 1.410680e+00 6.250552e+03 
8.234232e+00 1.350516e+00 1.098541e+04 
8.324852e+00 1.327922e+00 1.930698e+04 
8.504044e+00 1.340064e+00 3.393222e+04 
8.700860e+00 1.374290e+00 5.963623e+04 
8.860782e+00 1.415477e+00 1.048113e+05 
8.959878e+00 1.451577e+00 1.842070e+05 
8.995225e+00 1.475285e+00 3.237458e+05 
8.979646e+00 1.484978e+00 5.689866e+05 
8.936257e+00 1.483793e+00 1.000000e+06 


==> anc/TOV-Output-e0-232.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.563444e-03 1.467157e-11 1.000000e-06 
3.279183e-03 3.071156e-11 1.757511e-06 
4.486535e-03 7.865714e-11 3.088844e-06 
5.844794e-03 1.739052e-10 5.428675e-06 
7.783216e-03 4.106598e-10 9.540955e-06 
1.054562e-02 1.021458e-09 1.676833e-05 
1.386313e-02 2.320539e-09 2.947052e-05 
1.827952e-02 5.319849e-09 5.179475e-05 
2.434808e-02 1.257186e-08 9.102982e-05 
3.230092e-02 2.935281e-08 1.599859e-04 
4.318523e-02 7.014734e-08 2.811769e-04 
5.715943e-02 1.626559e-07 4.941713e-04 
7.542922e-02 3.737883e-07 8.685114e-04 
1.006920e-01 8.891885e-07 1.526418e-03 
1.333205e-01 2.063962e-06 2.682696e-03 
1.766516e-01 4.801411e-06 4.714866e-03 
2.355498e-01 1.138340e-05 8.286428e-03 
3.118493e-01 2.641633e-05 1.456348e-02 
4.139120e-01 6.177137e-05 2.559548e-02 
5.484850e-01 1.437479e-04 4.498433e-02 
7.242763e-01 3.310543e-04 7.906043e-02 
9.611884e-01 7.740108e-04 1.389495e-01 
1.273172e+00 1.799784e-03 2.442053e-01 
1.681944e+00 4.153486e-03 4.291934e-01 
2.218320e+00 9.545129e-03 7.543120e-01 
2.914930e+00 2.172038e-02 1.325711e+00 
3.803018e+00 4.848291e-02 2.329952e+00 
4.913124e+00 1.054567e-01 4.094915e+00 
6.229387e+00 2.181823e-01 7.196857e+00 
7.687150e+00 4.202957e-01 1.264855e+01 
9.129664e+00 7.327127e-01 2.222996e+01 
1.033210e+01 1.128676e+00 3.906940e+01 
1.110261e+01 1.526197e+00 6.866488e+01 
1.135088e+01 1.824126e+00 1.206793e+02 
1.115113e+01 1.974124e+00 2.120951e+02 
1.065070e+01 1.984703e+00 3.727594e+02 
1.002514e+01 1.902850e+00 6.551286e+02 
9.397054e+00 1.772763e+00 1.151395e+03 
8.865173e+00 1.633025e+00 2.023590e+03 
8.480599e+00 1.507111e+00 3.556480e+03 
8.260260e+00 1.408508e+00 6.250552e+03 
8.215087e+00 1.347717e+00 1.098541e+04 
8.305132e+00 1.324970e+00 1.930698e+04 
8.488760e+00 1.337841e+00 3.393222e+04 
8.679248e+00 1.370737e+00 5.963623e+04 
8.838764e+00 1.411728e+00 1.048113e+05 
8.939989e+00 1.448200e+00 1.842070e+05 
8.970162e+00 1.470795e+00 3.237458e+05 
8.955789e+00 1.480752e+00 5.689866e+05 
8.916073e+00 1.480364e+00 1.000000e+06 


==> anc/TOV-Output-e0-233.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.481208e-03 1.336172e-11 1.000000e-06 
3.313322e-03 3.181733e-11 1.757511e-06 
4.472984e-03 7.828253e-11 3.088844e-06 
5.815047e-03 1.720016e-10 5.428675e-06 
7.934804e-03 4.370000e-10 9.540955e-06 
1.025467e-02 9.432747e-10 1.676833e-05 
1.382511e-02 2.311421e-09 2.947052e-05 
1.814856e-02 5.228772e-09 5.179475e-05 
2.423904e-02 1.245717e-08 9.102982e-05 
3.203664e-02 2.876167e-08 1.599859e-04 
4.269778e-02 6.809092e-08 2.811769e-04 
5.696014e-02 1.616542e-07 4.941713e-04 
7.556644e-02 3.774520e-07 8.685114e-04 
9.974425e-02 8.680405e-07 1.526418e-03 
1.328932e-01 2.052992e-06 2.682696e-03 
1.758766e-01 4.758917e-06 4.714866e-03 
2.335518e-01 1.114401e-05 8.286428e-03 
3.092538e-01 2.587328e-05 1.456348e-02 
4.115312e-01 6.097328e-05 2.559548e-02 
5.461658e-01 1.425438e-04 4.498433e-02 
7.214755e-01 3.286382e-04 7.906043e-02 
9.555388e-01 7.637207e-04 1.389495e-01 
1.266664e+00 1.779958e-03 2.442053e-01 
1.672838e+00 4.103991e-03 4.291934e-01 
2.207885e+00 9.451519e-03 7.543120e-01 
2.901512e+00 2.151369e-02 1.325711e+00 
3.791932e+00 4.826279e-02 2.329952e+00 
4.889063e+00 1.043594e-01 4.094915e+00 
6.202326e+00 2.162588e-01 7.196857e+00 
7.658877e+00 4.173717e-01 1.264855e+01 
9.098816e+00 7.281826e-01 2.222996e+01 
1.030740e+01 1.124552e+00 3.906940e+01 
1.107872e+01 1.521405e+00 6.866488e+01 
1.132402e+01 1.817654e+00 1.206793e+02 
1.112412e+01 1.967384e+00 2.120951e+02 
1.063076e+01 1.980314e+00 3.727594e+02 
1.000537e+01 1.898795e+00 6.551286e+02 
9.386729e+00 1.771258e+00 1.151395e+03 
8.849118e+00 1.630438e+00 2.023590e+03 
8.462585e+00 1.504345e+00 3.556480e+03 
8.245337e+00 1.406423e+00 6.250552e+03 
8.194164e+00 1.344601e+00 1.098541e+04 
8.289364e+00 1.322728e+00 1.930698e+04 
8.465357e+00 1.334085e+00 3.393222e+04 
8.666101e+00 1.368850e+00 5.963623e+04 
8.823496e+00 1.409354e+00 1.048113e+05 
8.922572e+00 1.445336e+00 1.842070e+05 
8.952476e+00 1.467854e+00 3.237458e+05 
8.940250e+00 1.478268e+00 5.689866e+05 
8.896779e+00 1.477114e+00 1.000000e+06 


==> anc/TOV-Output-e0-234.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.502053e-03 1.376013e-11 1.000000e-06 
3.356444e-03 3.321782e-11 1.757511e-06 
4.335121e-03 7.157087e-11 3.088844e-06 
5.737907e-03 1.659561e-10 5.428675e-06 
7.928000e-03 4.377475e-10 9.540955e-06 
1.046284e-02 1.006194e-09 1.676833e-05 
1.373359e-02 2.275541e-09 2.947052e-05 
1.839912e-02 5.471718e-09 5.179475e-05 
2.420189e-02 1.245319e-08 9.102982e-05 
3.214763e-02 2.918638e-08 1.599859e-04 
4.252687e-02 6.756529e-08 2.811769e-04 
5.690567e-02 1.618827e-07 4.941713e-04 
7.471857e-02 3.664548e-07 8.685114e-04 
9.955107e-02 8.667105e-07 1.526418e-03 
1.318526e-01 2.013748e-06 2.682696e-03 
1.750569e-01 4.712827e-06 4.714866e-03 
2.330136e-01 1.111464e-05 8.286428e-03 
3.083882e-01 2.576674e-05 1.456348e-02 
4.092989e-01 6.024387e-05 2.559548e-02 
5.423468e-01 1.401736e-04 4.498433e-02 
7.200498e-01 3.280945e-04 7.906043e-02 
9.522385e-01 7.590747e-04 1.389495e-01 
1.262347e+00 1.769368e-03 2.442053e-01 
1.666216e+00 4.072808e-03 4.291934e-01 
2.202007e+00 9.416144e-03 7.543120e-01 
2.890104e+00 2.135146e-02 1.325711e+00 
3.771316e+00 4.768348e-02 2.329952e+00 
4.873259e+00 1.037803e-01 4.094915e+00 
6.175879e+00 2.143988e-01 7.196857e+00 
7.631712e+00 4.146163e-01 1.264855e+01 
9.070195e+00 7.241318e-01 2.222996e+01 
1.027603e+01 1.118559e+00 3.906940e+01 
1.104564e+01 1.513639e+00 6.866488e+01 
1.130358e+01 1.813336e+00 1.206793e+02 
1.110603e+01 1.963531e+00 2.120951e+02 
1.061300e+01 1.976561e+00 3.727594e+02 
9.993076e+00 1.896698e+00 6.551286e+02 
9.370852e+00 1.768462e+00 1.151395e+03 
8.835683e+00 1.628386e+00 2.023590e+03 
8.446292e+00 1.501897e+00 3.556480e+03 
8.231238e+00 1.404480e+00 6.250552e+03 
8.180262e+00 1.342720e+00 1.098541e+04 
8.266466e+00 1.319196e+00 1.930698e+04 
8.447988e+00 1.331463e+00 3.393222e+04 
8.639833e+00 1.364372e+00 5.963623e+04 
8.805553e+00 1.406430e+00 1.048113e+05 
8.901857e+00 1.441777e+00 1.842070e+05 
8.933382e+00 1.464612e+00 3.237458e+05 
8.922783e+00 1.475373e+00 5.689866e+05 
8.883400e+00 1.475090e+00 1.000000e+06 


==> anc/TOV-Output-e0-235.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.481446e-03 1.348028e-11 1.000000e-06 
3.248795e-03 3.025184e-11 1.757511e-06 
4.397968e-03 7.504832e-11 3.088844e-06 
5.888830e-03 1.801656e-10 5.428675e-06 
7.717535e-03 4.055278e-10 9.540955e-06 
1.028189e-02 9.589659e-10 1.676833e-05 
1.387505e-02 2.356616e-09 2.947052e-05 
1.838673e-02 5.484013e-09 5.179475e-05 
2.403639e-02 1.225159e-08 9.102982e-05 
3.199846e-02 2.890497e-08 1.599859e-04 
4.282393e-02 6.928590e-08 2.811769e-04 
5.614408e-02 1.561341e-07 4.941713e-04 
7.501626e-02 3.724371e-07 8.685114e-04 
9.907651e-02 8.580258e-07 1.526418e-03 
1.318384e-01 2.021700e-06 2.682696e-03 
1.746863e-01 4.702966e-06 4.714866e-03 
2.324737e-01 1.108472e-05 8.286428e-03 
3.074960e-01 2.565289e-05 1.456348e-02 
4.085973e-01 6.019060e-05 2.559548e-02 
5.402219e-01 1.391243e-04 4.498433e-02 
7.164254e-01 3.245457e-04 7.906043e-02 
9.488916e-01 7.543053e-04 1.389495e-01 
1.254695e+00 1.744815e-03 2.442053e-01 
1.662355e+00 4.061752e-03 4.291934e-01 
2.189683e+00 9.298490e-03 7.543120e-01 
2.879722e+00 2.121160e-02 1.325711e+00 
3.756268e+00 4.731377e-02 2.329952e+00 
4.854005e+00 1.029843e-01 4.094915e+00 
6.155412e+00 2.131393e-01 7.196857e+00 
7.605044e+00 4.119346e-01 1.264855e+01 
9.036837e+00 7.190505e-01 2.222996e+01 
1.024889e+01 1.113736e+00 3.906940e+01 
1.102307e+01 1.509249e+00 6.866488e+01 
1.127681e+01 1.806869e+00 1.206793e+02 
1.108586e+01 1.958990e+00 2.120951e+02 
1.059306e+01 1.972148e+00 3.727594e+02 
9.976388e+00 1.893435e+00 6.551286e+02 
9.352804e+00 1.765155e+00 1.151395e+03 
8.820313e+00 1.625928e+00 2.023590e+03 
8.434338e+00 1.500261e+00 3.556480e+03 
8.209849e+00 1.401231e+00 6.250552e+03 
8.162395e+00 1.340135e+00 1.098541e+04 
8.249730e+00 1.316772e+00 1.930698e+04 
8.428106e+00 1.328364e+00 3.393222e+04 
8.623807e+00 1.361910e+00 5.963623e+04 
8.784650e+00 1.402896e+00 1.048113e+05 
8.880764e+00 1.438134e+00 1.842070e+05 
8.916882e+00 1.461910e+00 3.237458e+05 
8.902393e+00 1.471860e+00 5.689866e+05 
8.861943e+00 1.471380e+00 1.000000e+06 


==> anc/TOV-Output-e0-236.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.501298e-03 1.386517e-11 1.000000e-06 
3.223342e-03 2.967208e-11 1.757511e-06 
4.379457e-03 7.442000e-11 3.088844e-06 
5.920783e-03 1.838935e-10 5.428675e-06 
7.673760e-03 4.003626e-10 9.540955e-06 
1.013753e-02 9.230507e-10 1.676833e-05 
1.344997e-02 2.155724e-09 2.947052e-05 
1.786691e-02 5.053330e-09 5.179475e-05 
2.385275e-02 1.202388e-08 9.102982e-05 
3.197338e-02 2.895977e-08 1.599859e-04 
4.244951e-02 6.777158e-08 2.811769e-04 
5.597603e-02 1.553947e-07 4.941713e-04 
7.493779e-02 3.728494e-07 8.685114e-04 
9.874126e-02 8.529594e-07 1.526418e-03 
1.315957e-01 2.019111e-06 2.682696e-03 
1.740826e-01 4.674185e-06 4.714866e-03 
2.303531e-01 1.083004e-05 8.286428e-03 
3.056385e-01 2.529800e-05 1.456348e-02 
4.056348e-01 5.914152e-05 2.559548e-02 
5.389213e-01 1.387094e-04 4.498433e-02 
7.136687e-01 3.221782e-04 7.906043e-02 
9.450165e-01 7.482699e-04 1.389495e-01 
1.250539e+00 1.734868e-03 2.442053e-01 
1.653527e+00 4.014391e-03 4.291934e-01 
2.178969e+00 9.201580e-03 7.543120e-01 
2.865392e+00 2.098519e-02 1.325711e+00 
3.744004e+00 4.704756e-02 2.329952e+00 
4.831572e+00 1.019906e-01 4.094915e+00 
6.132353e+00 2.116181e-01 7.196857e+00 
7.571675e+00 4.082279e-01 1.264855e+01 
9.012892e+00 7.160002e-01 2.222996e+01 
1.021752e+01 1.107728e+00 3.906940e+01 
1.099609e+01 1.503423e+00 6.866488e+01 
1.125318e+01 1.801447e+00 1.206793e+02 
1.106729e+01 1.954958e+00 2.120951e+02 
1.057667e+01 1.968782e+00 3.727594e+02 
9.955970e+00 1.889179e+00 6.551286e+02 
9.335912e+00 1.762108e+00 1.151395e+03 
8.809182e+00 1.624340e+00 2.023590e+03 
8.414750e+00 1.497182e+00 3.556480e+03 
8.197130e+00 1.399527e+00 6.250552e+03 
8.145742e+00 1.337762e+00 1.098541e+04 
8.230258e+00 1.313852e+00 1.930698e+04 
8.404336e+00 1.324530e+00 3.393222e+04 
8.604127e+00 1.358724e+00 5.963623e+04 
8.761188e+00 1.398835e+00 1.048113e+05 
8.860880e+00 1.434740e+00 1.842070e+05 
8.898594e+00 1.458828e+00 3.237458e+05 
8.881256e+00 1.468184e+00 5.689866e+05 
8.847342e+00 1.469093e+00 1.000000e+06 


==> anc/TOV-Output-e0-237.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.374130e-03 1.190635e-11 1.000000e-06 
3.207721e-03 2.936669e-11 1.757511e-06 
4.278662e-03 6.969300e-11 3.088844e-06 
5.831964e-03 1.764858e-10 5.428675e-06 
7.771368e-03 4.175973e-10 9.540955e-06 
1.018840e-02 9.409864e-10 1.676833e-05 
1.352386e-02 2.200732e-09 2.947052e-05 
1.779054e-02 5.009941e-09 5.179475e-05 
2.413781e-02 1.251293e-08 9.102982e-05 
3.146345e-02 2.771307e-08 1.599859e-04 
4.236712e-02 6.766323e-08 2.811769e-04 
5.569071e-02 1.536790e-07 4.941713e-04 
7.390264e-02 3.591262e-07 8.685114e-04 
9.864400e-02 8.540450e-07 1.526418e-03 
1.311176e-01 2.005644e-06 2.682696e-03 
1.730459e-01 4.610629e-06 4.714866e-03 
2.306649e-01 1.092014e-05 8.286428e-03 
3.040500e-01 2.501114e-05 1.456348e-02 
4.046835e-01 5.897515e-05 2.559548e-02 
5.359566e-01 1.370109e-04 4.498433e-02 
7.089229e-01 3.171320e-04 7.906043e-02 
9.419046e-01 7.440378e-04 1.389495e-01 
1.244231e+00 1.715986e-03 2.442053e-01 
1.647372e+00 3.986499e-03 4.291934e-01 
2.173887e+00 9.175725e-03 7.543120e-01 
2.856469e+00 2.087683e-02 1.325711e+00 
3.724704e+00 4.651951e-02 2.329952e+00 
4.816084e+00 1.014277e-01 4.094915e+00 
6.108961e+00 2.100626e-01 7.196857e+00 
7.551183e+00 4.064837e-01 1.264855e+01 
8.980047e+00 7.110234e-01 2.222996e+01 
1.019112e+01 1.103094e+00 3.906940e+01 
1.096854e+01 1.497405e+00 6.866488e+01 
1.122894e+01 1.795809e+00 1.206793e+02 
1.104041e+01 1.948208e+00 2.120951e+02 
1.055915e+01 1.965072e+00 3.727594e+02 
9.938012e+00 1.885563e+00 6.551286e+02 
9.319286e+00 1.759114e+00 1.151395e+03 
8.793289e+00 1.621763e+00 2.023590e+03 
8.403109e+00 1.495596e+00 3.556480e+03 
8.178070e+00 1.396685e+00 6.250552e+03 
8.123174e+00 1.334341e+00 1.098541e+04 
8.210039e+00 1.310795e+00 1.930698e+04 
8.388018e+00 1.322095e+00 3.393222e+04 
8.579851e+00 1.354629e+00 5.963623e+04 
8.744616e+00 1.396178e+00 1.048113e+05 
8.845038e+00 1.432186e+00 1.842070e+05 
8.875680e+00 1.454766e+00 3.237458e+05 
8.863324e+00 1.465177e+00 5.689866e+05 
8.824474e+00 1.465079e+00 1.000000e+06 


==> anc/TOV-Output-e0-238.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.448612e-03 1.311757e-11 1.000000e-06 
3.154589e-03 2.804932e-11 1.757511e-06 
4.317786e-03 7.192454e-11 3.088844e-06 
5.643030e-03 1.605576e-10 5.428675e-06 
7.563717e-03 3.866336e-10 9.540955e-06 
1.019104e-02 9.456907e-10 1.676833e-05 
1.332425e-02 2.113595e-09 2.947052e-05 
1.815377e-02 5.345573e-09 5.179475e-05 
2.364508e-02 1.181180e-08 9.102982e-05 
3.131783e-02 2.744537e-08 1.599859e-04 
4.171672e-02 6.486715e-08 2.811769e-04 
5.594922e-02 1.564866e-07 4.941713e-04 
7.362262e-02 3.565576e-07 8.685114e-04 
9.800511e-02 8.410919e-07 1.526418e-03 
1.306265e-01 1.991560e-06 2.682696e-03 
1.719713e-01 4.544358e-06 4.714866e-03 
2.281266e-01 1.060817e-05 8.286428e-03 
3.041503e-01 2.514149e-05 1.456348e-02 
4.027896e-01 5.839638e-05 2.559548e-02 
5.339840e-01 1.360752e-04 4.498433e-02 
7.059502e-01 3.144800e-04 7.906043e-02 
9.365114e-01 7.344161e-04 1.389495e-01 
1.239347e+00 1.703000e-03 2.442053e-01 
1.641647e+00 3.961674e-03 4.291934e-01 
2.164983e+00 9.101535e-03 7.543120e-01 
2.844847e+00 2.070947e-02 1.325711e+00 
3.712204e+00 4.624367e-02 2.329952e+00 
4.795054e+00 1.005214e-01 4.094915e+00 
6.086068e+00 2.085561e-01 7.196857e+00 
7.522139e+00 4.034346e-01 1.264855e+01 
8.954297e+00 7.075706e-01 2.222996e+01 
1.015745e+01 1.096434e+00 3.906940e+01 
1.094027e+01 1.491147e+00 6.866488e+01 
1.120999e+01 1.791939e+00 1.206793e+02 
1.102318e+01 1.944588e+00 2.120951e+02 
1.054285e+01 1.961710e+00 3.727594e+02 
9.923361e+00 1.882810e+00 6.551286e+02 
9.307833e+00 1.757316e+00 1.151395e+03 
8.774500e+00 1.618581e+00 2.023590e+03 
8.385732e+00 1.492924e+00 3.556480e+03 
8.164531e+00 1.394827e+00 6.250552e+03 
8.108755e+00 1.332354e+00 1.098541e+04 
8.192712e+00 1.308255e+00 1.930698e+04 
8.366616e+00 1.318701e+00 3.393222e+04 
8.560488e+00 1.351499e+00 5.963623e+04 
8.727594e+00 1.393425e+00 1.048113e+05 
8.823219e+00 1.428378e+00 1.842070e+05 
8.857433e+00 1.451683e+00 3.237458e+05 
8.847682e+00 1.462646e+00 5.689866e+05 
8.805013e+00 1.461769e+00 1.000000e+06 


==> anc/TOV-Output-e0-239.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.471364e-03 1.354331e-11 1.000000e-06 
3.189854e-03 2.912239e-11 1.757511e-06 
4.204216e-03 6.667605e-11 3.088844e-06 
5.751305e-03 1.706923e-10 5.428675e-06 
7.584204e-03 3.914217e-10 9.540955e-06 
1.004902e-02 9.105138e-10 1.676833e-05 
1.357856e-02 2.246343e-09 2.947052e-05 
1.803272e-02 5.261367e-09 5.179475e-05 
2.353945e-02 1.170318e-08 9.102982e-05 
3.159457e-02 2.829778e-08 1.599859e-04 
4.155219e-02 6.437201e-08 2.811769e-04 
5.551916e-02 1.535481e-07 4.941713e-04 
7.336335e-02 3.542862e-07 8.685114e-04 
9.814238e-02 8.481799e-07 1.526418e-03 
1.296943e-01 1.957419e-06 2.682696e-03 
1.714540e-01 4.522392e-06 4.714866e-03 
2.284362e-01 1.069616e-05 8.286428e-03 
3.020817e-01 2.473549e-05 1.456348e-02 
4.005609e-01 5.767369e-05 2.559548e-02 
5.321201e-01 1.352208e-04 4.498433e-02 
7.055465e-01 3.152580e-04 7.906043e-02 
9.340059e-01 7.315940e-04 1.389495e-01 
1.236079e+00 1.696646e-03 2.442053e-01 
1.633762e+00 3.921247e-03 4.291934e-01 
2.152737e+00 8.985559e-03 7.543120e-01 
2.834042e+00 2.055974e-02 1.325711e+00 
3.699390e+00 4.595559e-02 2.329952e+00 
4.776078e+00 9.974204e-02 4.094915e+00 
6.060083e+00 2.067430e-01 7.196857e+00 
7.497331e+00 4.010266e-01 1.264855e+01 
8.922909e+00 7.029013e-01 2.222996e+01 
1.012663e+01 1.090560e+00 3.906940e+01 
1.091017e+01 1.484292e+00 6.866488e+01 
1.118429e+01 1.785786e+00 1.206793e+02 
1.100433e+01 1.940433e+00 2.120951e+02 
1.052254e+01 1.957146e+00 3.727594e+02 
9.905972e+00 1.879325e+00 6.551286e+02 
9.289264e+00 1.753856e+00 1.151395e+03 
8.760802e+00 1.616445e+00 2.023590e+03 
8.369014e+00 1.490370e+00 3.556480e+03 
8.148987e+00 1.392605e+00 6.250552e+03 
8.093221e+00 1.330168e+00 1.098541e+04 
8.176693e+00 1.305948e+00 1.930698e+04 
8.349502e+00 1.316110e+00 3.393222e+04 
8.544897e+00 1.349107e+00 5.963623e+04 
8.708351e+00 1.390214e+00 1.048113e+05 
8.802382e+00 1.424772e+00 1.842070e+05 
8.841654e+00 1.449114e+00 3.237458e+05 
8.830502e+00 1.459787e+00 5.689866e+05 
8.790837e+00 1.459555e+00 1.000000e+06 


==> anc/TOV-Output-e0-24.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.403041e-03 1.250292e-12 1.000000e-08 
2.971306e-03 2.363580e-12 1.450829e-08 
3.300425e-03 3.239199e-12 2.104904e-08 
4.327857e-03 7.303766e-12 3.053856e-08 
5.247810e-03 1.302154e-11 4.430621e-08 
6.070777e-03 2.015863e-11 6.428073e-08 
7.236089e-03 3.413814e-11 9.326033e-08 
8.871856e-03 6.291752e-11 1.353048e-07 
1.101893e-02 1.205443e-10 1.963041e-07 
1.284207e-02 1.908240e-10 2.848036e-07 
1.543000e-02 3.309983e-10 4.132012e-07 
1.857993e-02 5.779103e-10 5.994843e-07 
2.286216e-02 1.076664e-09 8.697490e-07 
2.736918e-02 1.847199e-09 1.261857e-06 
3.381064e-02 3.482477e-09 1.830738e-06 
4.036737e-02 5.926789e-09 2.656088e-06 
4.786847e-02 9.882728e-09 3.853529e-06 
5.814658e-02 1.771336e-08 5.590810e-06 
7.047106e-02 3.153267e-08 8.111308e-06 
8.457907e-02 5.451514e-08 1.176812e-05 
1.015508e-01 9.435798e-08 1.707353e-05 
1.230422e-01 1.678384e-07 2.477076e-05 
1.481959e-01 2.932498e-07 3.593814e-05 
1.789710e-01 5.165081e-07 5.214008e-05 
2.167484e-01 9.174825e-07 7.564633e-05 
2.612552e-01 1.606664e-06 1.097499e-04 
3.151505e-01 2.820237e-06 1.592283e-04 
3.771092e-01 4.832087e-06 2.310130e-04 
4.571670e-01 8.609152e-06 3.351603e-04 
5.518367e-01 1.514156e-05 4.862602e-04 
6.622698e-01 2.617271e-05 7.054802e-04 
7.973680e-01 4.568014e-05 1.023531e-03 
9.628370e-01 8.043024e-05 1.484968e-03 
1.161102e+00 1.410545e-04 2.154435e-03 
1.392583e+00 2.433665e-04 3.125716e-03 
1.682182e+00 4.289901e-04 4.534879e-03 
2.023994e+00 7.473101e-04 6.579332e-03 
2.438468e+00 1.307042e-03 9.545485e-03 
2.934954e+00 2.279484e-03 1.384886e-02 
3.531569e+00 3.972580e-03 2.009233e-02 
4.245475e+00 6.904745e-03 2.915053e-02 
5.103323e+00 1.200095e-02 4.229243e-02 
6.134434e+00 2.086372e-02 6.135907e-02 
7.355300e+00 3.601394e-02 8.902151e-02 
8.806912e+00 6.194476e-02 1.291550e-01 
1.052257e+01 1.059586e-01 1.873817e-01 
1.251073e+01 1.788184e-01 2.718588e-01 
1.480467e+01 2.980665e-01 3.944206e-01 
1.738481e+01 4.867094e-01 5.722368e-01 
2.020926e+01 7.737005e-01 8.302176e-01 
2.320598e+01 1.190975e+00 1.204504e+00 
2.623585e+01 1.760437e+00 1.747528e+00 
2.909811e+01 2.476136e+00 2.535364e+00 
3.158045e+01 3.294844e+00 3.678380e+00 
3.349690e+01 4.137503e+00 5.336699e+00 
3.474522e+01 4.914091e+00 7.742637e+00 
3.527709e+01 5.535445e+00 1.123324e+01 
3.514033e+01 5.949270e+00 1.629751e+01 
3.449011e+01 6.159552e+00 2.364489e+01 
3.348870e+01 6.193660e+00 3.430469e+01 
3.224013e+01 6.077865e+00 4.977024e+01 
3.093684e+01 5.873894e+00 7.220809e+01 
2.965885e+01 5.613626e+00 1.047616e+02 
2.846498e+01 5.325099e+00 1.519911e+02 
2.742816e+01 5.037765e+00 2.205131e+02 
2.662611e+01 4.777969e+00 3.199267e+02 
2.602368e+01 4.547670e+00 4.641589e+02 
2.566962e+01 4.364202e+00 6.734151e+02 
2.553520e+01 4.229625e+00 9.770100e+02 
2.559814e+01 4.146749e+00 1.417474e+03 
2.585019e+01 4.119858e+00 2.056512e+03 
2.621420e+01 4.139109e+00 2.983647e+03 
2.661341e+01 4.191351e+00 4.328761e+03 
2.701812e+01 4.268722e+00 6.280291e+03 
2.734822e+01 4.350545e+00 9.111628e+03 
2.761711e+01 4.432912e+00 1.321941e+04 
2.779195e+01 4.502480e+00 1.917910e+04 
2.787977e+01 4.554912e+00 2.782559e+04 
2.789831e+01 4.589681e+00 4.037017e+04 
2.784629e+01 4.603896e+00 5.857021e+04 
2.777776e+01 4.607728e+00 8.497534e+04 
2.767163e+01 4.596683e+00 1.232847e+05 
2.757439e+01 4.581130e+00 1.788650e+05 
2.749794e+01 4.564618e+00 2.595024e+05 
2.740657e+01 4.541225e+00 3.764936e+05 
2.734120e+01 4.520739e+00 5.462277e+05 
2.730631e+01 4.505344e+00 7.924829e+05 
2.729968e+01 4.495680e+00 1.149757e+06 
2.730154e+01 4.488605e+00 1.668101e+06 
2.729905e+01 4.482094e+00 2.420128e+06 
2.732798e+01 4.483642e+00 3.511192e+06 
2.735142e+01 4.485846e+00 5.094138e+06 
2.736304e+01 4.487258e+00 7.390722e+06 
2.739761e+01 4.494639e+00 1.072267e+07 
2.741044e+01 4.498568e+00 1.555676e+07 
2.743061e+01 4.504580e+00 2.257020e+07 
2.744513e+01 4.509686e+00 3.274549e+07 
2.744191e+01 4.511133e+00 4.750810e+07 
2.743737e+01 4.512060e+00 6.892612e+07 
2.743711e+01 4.513472e+00 1.000000e+08 


==> anc/TOV-Output-e0-240.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.453216e-03 1.330257e-11 1.000000e-06 
3.297351e-03 3.230157e-11 1.757511e-06 
4.380542e-03 7.573763e-11 3.088844e-06 
5.802324e-03 1.760087e-10 5.428675e-06 
7.551282e-03 3.879629e-10 9.540955e-06 
1.022066e-02 9.619783e-10 1.676833e-05 
1.343289e-02 2.183920e-09 2.947052e-05 
1.793825e-02 5.200783e-09 5.179475e-05 
2.380335e-02 1.215186e-08 9.102982e-05 
3.129443e-02 2.761403e-08 1.599859e-04 
4.196332e-02 6.657914e-08 2.811769e-04 
5.524285e-02 1.518999e-07 4.941713e-04 
7.308614e-02 3.517509e-07 8.685114e-04 
9.703022e-02 8.231000e-07 1.526418e-03 
1.289455e-01 1.931756e-06 2.682696e-03 
1.712929e-01 4.528525e-06 4.714866e-03 
2.271402e-01 1.055914e-05 8.286428e-03 
3.012227e-01 2.462769e-05 1.456348e-02 
3.986931e-01 5.710856e-05 2.559548e-02 
5.301655e-01 1.342955e-04 4.498433e-02 
7.004523e-01 3.097698e-04 7.906043e-02 
9.282537e-01 7.211661e-04 1.389495e-01 
1.228482e+00 1.672528e-03 2.442053e-01 
1.626613e+00 3.886164e-03 4.291934e-01 
2.144430e+00 8.918945e-03 7.543120e-01 
2.817044e+00 2.027670e-02 1.325711e+00 
3.684047e+00 4.557411e-02 2.329952e+00 
4.755072e+00 9.883835e-02 4.094915e+00 
6.039957e+00 2.055090e-01 7.196857e+00 
7.470710e+00 3.983416e-01 1.264855e+01 
8.894856e+00 6.989439e-01 2.222996e+01 
1.009773e+01 1.085212e+00 3.906940e+01 
1.088382e+01 1.478627e+00 6.866488e+01 
1.116266e+01 1.780990e+00 1.206793e+02 
1.098554e+01 1.936280e+00 2.120951e+02 
1.050539e+01 1.953511e+00 3.727594e+02 
9.892462e+00 1.876858e+00 6.551286e+02 
9.277587e+00 1.751992e+00 1.151395e+03 
8.749783e+00 1.614859e+00 2.023590e+03 
8.352802e+00 1.487907e+00 3.556480e+03 
8.128977e+00 1.389581e+00 6.250552e+03 
8.072470e+00 1.327057e+00 1.098541e+04 
8.155644e+00 1.302732e+00 1.930698e+04 
8.333343e+00 1.313695e+00 3.393222e+04 
8.523790e+00 1.345627e+00 5.963623e+04 
8.684769e+00 1.386113e+00 1.048113e+05 
8.781388e+00 1.421128e+00 1.842070e+05 
8.823089e+00 1.445954e+00 3.237458e+05 
8.812802e+00 1.456814e+00 5.689866e+05 
8.772231e+00 1.456414e+00 1.000000e+06 


==> anc/TOV-Output-e0-241.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.340254e-03 1.159639e-11 1.000000e-06 
3.294457e-03 3.235084e-11 1.757511e-06 
4.195381e-03 6.681102e-11 3.088844e-06 
5.683849e-03 1.661351e-10 5.428675e-06 
7.424315e-03 3.702569e-10 9.540955e-06 
1.006952e-02 9.237634e-10 1.676833e-05 
1.328088e-02 2.119408e-09 2.947052e-05 
1.773010e-02 5.042753e-09 5.179475e-05 
2.364017e-02 1.195324e-08 9.102982e-05 
3.099755e-02 2.694736e-08 1.599859e-04 
4.120346e-02 6.329009e-08 2.811769e-04 
5.485774e-02 1.493649e-07 4.941713e-04 
7.339515e-02 3.577156e-07 8.685114e-04 
9.705521e-02 8.271684e-07 1.526418e-03 
1.289701e-01 1.940917e-06 2.682696e-03 
1.698946e-01 4.436936e-06 4.714866e-03 
2.266315e-01 1.053205e-05 8.286428e-03 
3.002844e-01 2.449991e-05 1.456348e-02 
3.969187e-01 5.658421e-05 2.559548e-02 
5.258367e-01 1.315789e-04 4.498433e-02 
6.983566e-01 3.082759e-04 7.906043e-02 
9.247322e-01 7.159575e-04 1.389495e-01 
1.225868e+00 1.668778e-03 2.442053e-01 
1.620374e+00 3.857583e-03 4.291934e-01 
2.136711e+00 8.859546e-03 7.543120e-01 
2.807439e+00 2.015282e-02 1.325711e+00 
3.670207e+00 4.524764e-02 2.329952e+00 
4.739734e+00 9.828090e-02 4.094915e+00 
6.015979e+00 2.038940e-01 7.196857e+00 
7.443163e+00 3.955159e-01 1.264855e+01 
8.864836e+00 6.945621e-01 2.222996e+01 
1.007337e+01 1.081104e+00 3.906940e+01 
1.086196e+01 1.474392e+00 6.866488e+01 
1.113715e+01 1.774874e+00 1.206793e+02 
1.096322e+01 1.930970e+00 2.120951e+02 
1.048985e+01 1.950349e+00 3.727594e+02 
9.876277e+00 1.873675e+00 6.551286e+02 
9.262769e+00 1.749390e+00 1.151395e+03 
8.734452e+00 1.612374e+00 2.023590e+03 
8.342262e+00 1.486512e+00 3.556480e+03 
8.116817e+00 1.387957e+00 6.250552e+03 
8.059219e+00 1.325266e+00 1.098541e+04 
8.140936e+00 1.300654e+00 1.930698e+04 
8.316200e+00 1.311092e+00 3.393222e+04 
8.506857e+00 1.342964e+00 5.963623e+04 
8.667266e+00 1.383250e+00 1.048113e+05 
8.763473e+00 1.418123e+00 1.842070e+05 
8.803181e+00 1.442507e+00 3.237458e+05 
8.791093e+00 1.452994e+00 5.689866e+05 
8.752882e+00 1.453113e+00 1.000000e+06 


==> anc/TOV-Output-e0-242.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.472874e-03 1.373847e-11 1.000000e-06 
3.164702e-03 2.879591e-11 1.757511e-06 
4.225662e-03 6.855144e-11 3.088844e-06 
5.765816e-03 1.741465e-10 5.428675e-06 
7.622923e-03 4.024360e-10 9.540955e-06 
1.014822e-02 9.495159e-10 1.676833e-05 
1.323398e-02 2.105736e-09 2.947052e-05 
1.750535e-02 4.873546e-09 5.179475e-05 
2.352247e-02 1.182446e-08 9.102982e-05 
3.122874e-02 2.766915e-08 1.599859e-04 
4.119701e-02 6.352283e-08 2.811769e-04 
5.484491e-02 1.498796e-07 4.941713e-04 
7.280867e-02 3.506578e-07 8.685114e-04 
9.668790e-02 8.212059e-07 1.526418e-03 
1.285167e-01 1.928486e-06 2.682696e-03 
1.702700e-01 4.484942e-06 4.714866e-03 
2.244184e-01 1.026895e-05 8.286428e-03 
2.991726e-01 2.432931e-05 1.456348e-02 
3.967510e-01 5.674694e-05 2.559548e-02 
5.246801e-01 1.312547e-04 4.498433e-02 
6.965849e-01 3.072040e-04 7.906043e-02 
9.200707e-01 7.081102e-04 1.389495e-01 
1.218384e+00 1.645200e-03 2.442053e-01 
1.614612e+00 3.832363e-03 4.291934e-01 
2.128737e+00 8.796912e-03 7.543120e-01 
2.796722e+00 2.000495e-02 1.325711e+00 
3.651226e+00 4.473383e-02 2.329952e+00 
4.719280e+00 9.741123e-02 4.094915e+00 
5.994522e+00 2.025262e-01 7.196857e+00 
7.415170e+00 3.926227e-01 1.264855e+01 
8.838701e+00 6.910050e-01 2.222996e+01 
1.004535e+01 1.075978e+00 3.906940e+01 
1.083161e+01 1.467426e+00 6.866488e+01 
1.111512e+01 1.769919e+00 1.206793e+02 
1.094343e+01 1.926471e+00 2.120951e+02 
1.046749e+01 1.945138e+00 3.727594e+02 
9.863708e+00 1.871442e+00 6.551286e+02 
9.249881e+00 1.747232e+00 1.151395e+03 
8.718764e+00 1.609809e+00 2.023590e+03 
8.328243e+00 1.484454e+00 3.556480e+03 
8.098482e+00 1.385225e+00 6.250552e+03 
8.042035e+00 1.322778e+00 1.098541e+04 
8.122528e+00 1.297908e+00 1.930698e+04 
8.296695e+00 1.308042e+00 3.393222e+04 
8.489724e+00 1.340258e+00 5.963623e+04 
8.650717e+00 1.380578e+00 1.048113e+05 
8.746451e+00 1.415300e+00 1.842070e+05 
8.787559e+00 1.439957e+00 3.237458e+05 
8.771396e+00 1.449592e+00 5.689866e+05 
8.732336e+00 1.449559e+00 1.000000e+06 


==> anc/TOV-Output-e0-243.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.331101e-03 1.155597e-11 1.000000e-06 
3.179133e-03 2.931226e-11 1.757511e-06 
4.296946e-03 7.237740e-11 3.088844e-06 
5.556942e-03 1.565420e-10 5.428675e-06 
7.570404e-03 3.958041e-10 9.540955e-06 
1.008531e-02 9.358164e-10 1.676833e-05 
1.328255e-02 2.137803e-09 2.947052e-05 
1.741347e-02 4.817029e-09 5.179475e-05 
2.341613e-02 1.171301e-08 9.102982e-05 
3.118796e-02 2.767480e-08 1.599859e-04 
4.127380e-02 6.414267e-08 2.811769e-04 
5.437823e-02 1.466896e-07 4.941713e-04 
7.206641e-02 3.414474e-07 8.685114e-04 
9.642835e-02 8.179763e-07 1.526418e-03 
1.279926e-01 1.912861e-06 2.682696e-03 
1.683853e-01 4.355579e-06 4.714866e-03 
2.236052e-01 1.019969e-05 8.286428e-03 
2.981314e-01 2.417564e-05 1.456348e-02 
3.941712e-01 5.587709e-05 2.559548e-02 
5.219951e-01 1.297840e-04 4.498433e-02 
6.928041e-01 3.034777e-04 7.906043e-02 
9.165691e-01 7.029465e-04 1.389495e-01 
1.216227e+00 1.643219e-03 2.442053e-01 
1.606276e+00 3.788895e-03 4.291934e-01 
2.119310e+00 8.716324e-03 7.543120e-01 
2.784920e+00 1.983392e-02 1.325711e+00 
3.637841e+00 4.442397e-02 2.329952e+00 
4.702634e+00 9.677264e-02 4.094915e+00 
5.975346e+00 2.013800e-01 7.196857e+00 
7.387439e+00 3.897687e-01 1.264855e+01 
8.812104e+00 6.873439e-01 2.222996e+01 
1.001957e+01 1.071461e+00 3.906940e+01 
1.080283e+01 1.460953e+00 6.866488e+01 
1.108958e+01 1.763771e+00 1.206793e+02 
1.092459e+01 1.922269e+00 2.120951e+02 
1.044963e+01 1.941261e+00 3.727594e+02 
9.842618e+00 1.866939e+00 6.551286e+02 
9.234748e+00 1.744544e+00 1.151395e+03 
8.702772e+00 1.607175e+00 2.023590e+03 
8.312212e+00 1.482011e+00 3.556480e+03 
8.083355e+00 1.383062e+00 6.250552e+03 
8.020614e+00 1.319539e+00 1.098541e+04 
8.101885e+00 1.294756e+00 1.930698e+04 
8.278998e+00 1.305329e+00 3.393222e+04 
8.469291e+00 1.336901e+00 5.963623e+04 
8.626545e+00 1.376346e+00 1.048113e+05 
8.729074e+00 1.412399e+00 1.842070e+05 
8.767372e+00 1.436442e+00 3.237458e+05 
8.754056e+00 1.446680e+00 5.689866e+05 
8.720990e+00 1.447916e+00 1.000000e+06 


==> anc/TOV-Output-e0-244.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.407507e-03 1.278232e-11 1.000000e-06 
3.100514e-03 2.730284e-11 1.757511e-06 
4.284538e-03 7.204745e-11 3.088844e-06 
5.604350e-03 1.612436e-10 5.428675e-06 
7.505988e-03 3.873738e-10 9.540955e-06 
9.786045e-03 8.584764e-10 1.676833e-05 
1.334373e-02 2.176400e-09 2.947052e-05 
1.760797e-02 5.000748e-09 5.179475e-05 
2.306784e-02 1.124418e-08 9.102982e-05 
3.092066e-02 2.708030e-08 1.599859e-04 
4.074555e-02 6.196522e-08 2.811769e-04 
5.466676e-02 1.496504e-07 4.941713e-04 
7.246078e-02 3.485119e-07 8.685114e-04 
9.519694e-02 7.902765e-07 1.526418e-03 
1.273944e-01 1.893927e-06 2.682696e-03 
1.677893e-01 4.327230e-06 4.714866e-03 
2.232917e-01 1.019865e-05 8.286428e-03 
2.965630e-01 2.389402e-05 1.456348e-02 
3.926660e-01 5.546673e-05 2.559548e-02 
5.215734e-01 1.300021e-04 4.498433e-02 
6.894737e-01 3.003529e-04 7.906043e-02 
9.148072e-01 7.017715e-04 1.389495e-01 
1.209336e+00 1.622095e-03 2.442053e-01 
1.602001e+00 3.774127e-03 4.291934e-01 
2.109141e+00 8.626754e-03 7.543120e-01 
2.773092e+00 1.966241e-02 1.325711e+00 
3.624937e+00 4.413114e-02 2.329952e+00 
4.681821e+00 9.588198e-02 4.094915e+00 
5.950725e+00 1.997011e-01 7.196857e+00 
7.363714e+00 3.875116e-01 1.264855e+01 
8.782110e+00 6.829572e-01 2.222996e+01 
9.990290e+00 1.065976e+00 3.906940e+01 
1.077772e+01 1.455645e+00 6.866488e+01 
1.106437e+01 1.757722e+00 1.206793e+02 
1.089996e+01 1.916165e+00 2.120951e+02 
1.043698e+01 1.938937e+00 3.727594e+02 
9.831276e+00 1.865017e+00 6.551286e+02 
9.214967e+00 1.740761e+00 1.151395e+03 
8.688525e+00 1.604898e+00 2.023590e+03 
8.298442e+00 1.479991e+00 3.556480e+03 
8.071267e+00 1.381440e+00 6.250552e+03 
8.009078e+00 1.318041e+00 1.098541e+04 
8.090497e+00 1.293267e+00 1.930698e+04 
8.254723e+00 1.301378e+00 3.393222e+04 
8.452678e+00 1.334291e+00 5.963623e+04 
8.608405e+00 1.373342e+00 1.048113e+05 
8.711546e+00 1.409462e+00 1.842070e+05 
8.747298e+00 1.432946e+00 3.237458e+05 
8.740477e+00 1.444554e+00 5.689866e+05 
8.700656e+00 1.444396e+00 1.000000e+06 


==> anc/TOV-Output-e0-245.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.420804e-03 1.304853e-11 1.000000e-06 
3.248048e-03 3.151740e-11 1.757511e-06 
4.114737e-03 6.407804e-11 3.088844e-06 
5.590416e-03 1.606998e-10 5.428675e-06 
7.546150e-03 3.952385e-10 9.540955e-06 
9.842834e-03 8.770886e-10 1.676833e-05 
1.328353e-02 2.155876e-09 2.947052e-05 
1.762045e-02 5.031928e-09 5.179475e-05 
2.291894e-02 1.107304e-08 9.102982e-05 
3.051553e-02 2.613641e-08 1.599859e-04 
4.059662e-02 6.153938e-08 2.811769e-04 
5.439359e-02 1.480223e-07 4.941713e-04 
7.200108e-02 3.433222e-07 8.685114e-04 
9.494158e-02 7.871469e-07 1.526418e-03 
1.262539e-01 1.851072e-06 2.682696e-03 
1.674860e-01 4.321446e-06 4.714866e-03 
2.218384e-01 1.004180e-05 8.286428e-03 
2.943477e-01 2.345833e-05 1.456348e-02 
3.902470e-01 5.467108e-05 2.559548e-02 
5.178409e-01 1.277527e-04 4.498433e-02 
6.876943e-01 2.992539e-04 7.906043e-02 
9.089882e-01 6.912878e-04 1.389495e-01 
1.203640e+00 1.605833e-03 2.442053e-01 
1.592486e+00 3.722482e-03 4.291934e-01 
2.102468e+00 8.579937e-03 7.543120e-01 
2.766015e+00 1.959117e-02 1.325711e+00 
3.608288e+00 4.370319e-02 2.329952e+00 
4.668403e+00 9.543667e-02 4.094915e+00 
5.929907e+00 1.983924e-01 7.196857e+00 
7.339103e+00 3.851197e-01 1.264855e+01 
8.753512e+00 6.788638e-01 2.222996e+01 
9.960910e+00 1.060457e+00 3.906940e+01 
1.075718e+01 1.451785e+00 6.866488e+01 
1.104201e+01 1.752623e+00 1.206793e+02 
1.088246e+01 1.912383e+00 2.120951e+02 
1.041868e+01 1.934908e+00 3.727594e+02 
9.812055e+00 1.860992e+00 6.551286e+02 
9.202360e+00 1.738649e+00 1.151395e+03 
8.671821e+00 1.602104e+00 2.023590e+03 
8.282725e+00 1.477598e+00 3.556480e+03 
8.051024e+00 1.378353e+00 6.250552e+03 
7.994179e+00 1.315946e+00 1.098541e+04 
8.073420e+00 1.290751e+00 1.930698e+04 
8.241231e+00 1.299448e+00 3.393222e+04 
8.433048e+00 1.331084e+00 5.963623e+04 
8.594679e+00 1.371234e+00 1.048113e+05 
8.690441e+00 1.405774e+00 1.842070e+05 
8.730392e+00 1.430113e+00 3.237458e+05 
8.720750e+00 1.441132e+00 5.689866e+05 
8.681700e+00 1.441158e+00 1.000000e+06 


==> anc/TOV-Output-e0-246.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.351880e-03 1.201427e-11 1.000000e-06 
3.125013e-03 2.818432e-11 1.757511e-06 
4.288118e-03 7.282025e-11 3.088844e-06 
5.643301e-03 1.659785e-10 5.428675e-06 
7.431350e-03 3.790140e-10 9.540955e-06 
9.765093e-03 8.599658e-10 1.676833e-05 
1.299408e-02 2.026227e-09 2.947052e-05 
1.748319e-02 4.935306e-09 5.179475e-05 
2.295808e-02 1.117530e-08 9.102982e-05 
3.080184e-02 2.698872e-08 1.599859e-04 
4.030998e-02 6.049096e-08 2.811769e-04 
5.365104e-02 1.426223e-07 4.941713e-04 
7.114273e-02 3.325412e-07 8.685114e-04 
9.527880e-02 7.988112e-07 1.526418e-03 
1.260829e-01 1.851087e-06 2.682696e-03 
1.673768e-01 4.330599e-06 4.714866e-03 
2.209658e-01 9.964266e-06 8.286428e-03 
2.935955e-01 2.337394e-05 1.456348e-02 
3.903479e-01 5.493671e-05 2.559548e-02 
5.157422e-01 1.267207e-04 4.498433e-02 
6.836693e-01 2.952304e-04 7.906043e-02 
9.071061e-01 6.898020e-04 1.389495e-01 
1.201502e+00 1.603789e-03 2.442053e-01 
1.586859e+00 3.698152e-03 4.291934e-01 
2.095626e+00 8.530925e-03 7.543120e-01 
2.750836e+00 1.934912e-02 1.325711e+00 
3.593572e+00 4.334513e-02 2.329952e+00 
4.649828e+00 9.468033e-02 4.094915e+00 
5.906095e+00 1.967927e-01 7.196857e+00 
7.310209e+00 3.820906e-01 1.264855e+01 
8.725625e+00 6.749177e-01 2.222996e+01 
9.935876e+00 1.056121e+00 3.906940e+01 
1.072912e+01 1.445513e+00 6.866488e+01 
1.102217e+01 1.748360e+00 1.206793e+02 
1.085928e+01 1.906728e+00 2.120951e+02 
1.040282e+01 1.931604e+00 3.727594e+02 
9.798469e+00 1.858457e+00 6.551286e+02 
9.185750e+00 1.735593e+00 1.151395e+03 
8.658285e+00 1.599963e+00 2.023590e+03 
8.269458e+00 1.475665e+00 3.556480e+03 
8.040317e+00 1.376971e+00 6.250552e+03 
7.974423e+00 1.312991e+00 1.098541e+04 
8.051017e+00 1.287274e+00 1.930698e+04 
8.218878e+00 1.295853e+00 3.393222e+04 
8.415528e+00 1.328289e+00 5.963623e+04 
8.572821e+00 1.367464e+00 1.048113e+05 
8.672554e+00 1.402754e+00 1.842070e+05 
8.712529e+00 1.427074e+00 3.237458e+05 
8.702335e+00 1.437981e+00 5.689866e+05 
8.668651e+00 1.439147e+00 1.000000e+06 


==> anc/TOV-Output-e0-247.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.372821e-03 1.238822e-11 1.000000e-06 
3.050406e-03 2.632005e-11 1.757511e-06 
4.238227e-03 7.059379e-11 3.088844e-06 
5.608755e-03 1.636113e-10 5.428675e-06 
7.259679e-03 3.547857e-10 9.540955e-06 
9.628271e-03 8.276731e-10 1.676833e-05 
1.312002e-02 2.094198e-09 2.947052e-05 
1.710262e-02 4.638760e-09 5.179475e-05 
2.311462e-02 1.145182e-08 9.102982e-05 
3.034292e-02 2.590516e-08 1.599859e-04 
4.030050e-02 6.069400e-08 2.811769e-04 
5.352944e-02 1.422306e-07 4.941713e-04 
7.161533e-02 3.405914e-07 8.685114e-04 
9.464160e-02 7.860740e-07 1.526418e-03 
1.250642e-01 1.813922e-06 2.682696e-03 
1.664066e-01 4.273029e-06 4.714866e-03 
2.212174e-01 1.003898e-05 8.286428e-03 
2.933182e-01 2.340250e-05 1.456348e-02 
3.875171e-01 5.396867e-05 2.559548e-02 
5.143911e-01 1.262382e-04 4.498433e-02 
6.802661e-01 2.920256e-04 7.906043e-02 
9.032338e-01 6.837724e-04 1.389495e-01 
1.196283e+00 1.589411e-03 2.442053e-01 
1.581544e+00 3.675952e-03 4.291934e-01 
2.087034e+00 8.460569e-03 7.543120e-01 
2.739737e+00 1.919308e-02 1.325711e+00 
3.583459e+00 4.315139e-02 2.329952e+00 
4.629262e+00 9.380545e-02 4.094915e+00 
5.883614e+00 1.953222e-01 7.196857e+00 
7.289710e+00 3.803037e-01 1.264855e+01 
8.697500e+00 6.709181e-01 2.222996e+01 
9.906861e+00 1.050688e+00 3.906940e+01 
1.070646e+01 1.440955e+00 6.866488e+01 
1.099788e+01 1.742587e+00 1.206793e+02 
1.084417e+01 1.903703e+00 2.120951e+02 
1.038628e+01 1.928083e+00 3.727594e+02 
9.782020e+00 1.855152e+00 6.551286e+02 
9.173322e+00 1.733509e+00 1.151395e+03 
8.641825e+00 1.597207e+00 2.023590e+03 
8.249721e+00 1.472500e+00 3.556480e+03 
8.022353e+00 1.374285e+00 6.250552e+03 
7.960403e+00 1.311045e+00 1.098541e+04 
8.038226e+00 1.285523e+00 1.930698e+04 
8.201833e+00 1.293251e+00 3.393222e+04 
8.396996e+00 1.325292e+00 5.963623e+04 
8.557400e+00 1.365003e+00 1.048113e+05 
8.654970e+00 1.399794e+00 1.842070e+05 
8.696466e+00 1.424410e+00 3.237458e+05 
8.685670e+00 1.435193e+00 5.689866e+05 
8.645670e+00 1.435062e+00 1.000000e+06 


==> anc/TOV-Output-e0-248.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.272001e-03 1.091928e-11 1.000000e-06 
3.028843e-03 2.587015e-11 1.757511e-06 
4.051694e-03 6.192679e-11 3.088844e-06 
5.544332e-03 1.586778e-10 5.428675e-06 
7.363622e-03 3.717433e-10 9.540955e-06 
9.704353e-03 8.508800e-10 1.676833e-05 
1.313925e-02 2.111934e-09 2.947052e-05 
1.704790e-02 4.612980e-09 5.179475e-05 
2.306955e-02 1.143105e-08 9.102982e-05 
3.013922e-02 2.548970e-08 1.599859e-04 
4.048104e-02 6.176242e-08 2.811769e-04 
5.321696e-02 1.403201e-07 4.941713e-04 
7.064210e-02 3.282171e-07 8.685114e-04 
9.451037e-02 7.859778e-07 1.526418e-03 
1.245977e-01 1.800964e-06 2.682696e-03 
1.657176e-01 4.237257e-06 4.714866e-03 
2.198482e-01 9.893625e-06 8.286428e-03 
2.914819e-01 2.305869e-05 1.456348e-02 
3.856093e-01 5.339081e-05 2.559548e-02 
5.123198e-01 1.252242e-04 4.498433e-02 
6.774041e-01 2.895223e-04 7.906043e-02 
8.992314e-01 6.774531e-04 1.389495e-01 
1.189805e+00 1.570059e-03 2.442053e-01 
1.572624e+00 3.628743e-03 4.291934e-01 
2.076510e+00 8.366926e-03 7.543120e-01 
2.732802e+00 1.912380e-02 1.325711e+00 
3.565601e+00 4.268123e-02 2.329952e+00 
4.609155e+00 9.295906e-02 4.094915e+00 
5.861742e+00 1.939102e-01 7.196857e+00 
7.264714e+00 3.778484e-01 1.264855e+01 
8.668608e+00 6.667544e-01 2.222996e+01 
9.877538e+00 1.045166e+00 3.906940e+01 
1.067763e+01 1.434421e+00 6.866488e+01 
1.097316e+01 1.736658e+00 1.206793e+02 
1.082412e+01 1.899055e+00 2.120951e+02 
1.036885e+01 1.924287e+00 3.727594e+02 
9.767524e+00 1.852360e+00 6.551286e+02 
9.162551e+00 1.731809e+00 1.151395e+03 
8.631716e+00 1.595769e+00 2.023590e+03 
8.237569e+00 1.470769e+00 3.556480e+03 
8.010202e+00 1.372637e+00 6.250552e+03 
7.941687e+00 1.308267e+00 1.098541e+04 
8.021226e+00 1.283012e+00 1.930698e+04 
8.188401e+00 1.291322e+00 3.393222e+04 
8.379611e+00 1.322518e+00 5.963623e+04 
8.539868e+00 1.362108e+00 1.048113e+05 
8.635553e+00 1.396446e+00 1.842070e+05 
8.676050e+00 1.420824e+00 3.237458e+05 
8.667006e+00 1.431981e+00 5.689866e+05 
8.629762e+00 1.432446e+00 1.000000e+06 


==> anc/TOV-Output-e0-249.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.339074e-03 1.196322e-11 1.000000e-06 
3.107840e-03 2.806030e-11 1.757511e-06 
4.042184e-03 6.173967e-11 3.088844e-06 
5.524533e-03 1.576170e-10 5.428675e-06 
7.375327e-03 3.750249e-10 9.540955e-06 
9.595923e-03 8.259932e-10 1.676833e-05 
1.282627e-02 1.972503e-09 2.947052e-05 
1.717209e-02 4.733535e-09 5.179475e-05 
2.283124e-02 1.112512e-08 9.102982e-05 
3.009624e-02 2.548317e-08 1.599859e-04 
4.016988e-02 6.059243e-08 2.811769e-04 
5.361168e-02 1.440441e-07 4.941713e-04 
7.040924e-02 3.262926e-07 8.685114e-04 
9.401903e-02 7.769030e-07 1.526418e-03 
1.240856e-01 1.786021e-06 2.682696e-03 
1.652206e-01 4.216179e-06 4.714866e-03 
2.193521e-01 9.866410e-06 8.286428e-03 
2.910440e-01 2.304745e-05 1.456348e-02 
3.849276e-01 5.332221e-05 2.559548e-02 
5.097073e-01 1.238155e-04 4.498433e-02 
6.767408e-01 2.898352e-04 7.906043e-02 
8.949127e-01 6.704311e-04 1.389495e-01 
1.185920e+00 1.560988e-03 2.442053e-01 
1.568463e+00 3.614474e-03 4.291934e-01 
2.068998e+00 8.309674e-03 7.543120e-01 
2.721301e+00 1.895913e-02 1.325711e+00 
3.555065e+00 4.247137e-02 2.329952e+00 
4.592555e+00 9.232108e-02 4.094915e+00 
5.844076e+00 1.929005e-01 7.196857e+00 
7.241219e+00 3.756125e-01 1.264855e+01 
8.646260e+00 6.639604e-01 2.222996e+01 
9.850859e+00 1.040359e+00 3.906940e+01 
1.065046e+01 1.428406e+00 6.866488e+01 
1.095648e+01 1.733425e+00 1.206793e+02 
1.080567e+01 1.894916e+00 2.120951e+02 
1.034896e+01 1.919743e+00 3.727594e+02 
9.753791e+00 1.849764e+00 6.551286e+02 
9.144773e+00 1.728458e+00 1.151395e+03 
8.616485e+00 1.593259e+00 2.023590e+03 
8.222467e+00 1.468473e+00 3.556480e+03 
7.990197e+00 1.369577e+00 6.250552e+03 
7.928741e+00 1.306504e+00 1.098541e+04 
8.003519e+00 1.280371e+00 1.930698e+04 
8.167479e+00 1.287988e+00 3.393222e+04 
8.354859e+00 1.318295e+00 5.963623e+04 
8.519461e+00 1.358623e+00 1.048113e+05 
8.617851e+00 1.393453e+00 1.842070e+05 
8.656370e+00 1.417390e+00 3.237458e+05 
8.651343e+00 1.429395e+00 5.689866e+05 
8.616536e+00 1.430385e+00 1.000000e+06 


==> anc/TOV-Output-e0-25.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.264914e-03 1.090466e-12 1.000000e-08 
2.857046e-03 2.188813e-12 1.450829e-08 
3.458498e-03 3.882573e-12 2.104904e-08 
4.050583e-03 6.237484e-12 3.053856e-08 
4.839940e-03 1.064086e-11 4.430621e-08 
5.664285e-03 1.705659e-11 6.428073e-08 
7.254840e-03 3.583773e-11 9.326033e-08 
8.724120e-03 6.231919e-11 1.353048e-07 
1.053254e-02 1.096619e-10 1.963041e-07 
1.246292e-02 1.816839e-10 2.848036e-07 
1.523246e-02 3.317165e-10 4.132012e-07 
1.855657e-02 5.997217e-10 5.994843e-07 
2.163230e-02 9.500905e-10 8.697490e-07 
2.622437e-02 1.692670e-09 1.261857e-06 
3.160001e-02 2.961547e-09 1.830738e-06 
3.848458e-02 5.349550e-09 2.656088e-06 
4.589560e-02 9.073402e-09 3.853529e-06 
5.639113e-02 1.683021e-08 5.590810e-06 
6.690272e-02 2.810532e-08 8.111308e-06 
8.129148e-02 5.041877e-08 1.176812e-05 
9.772052e-02 8.758195e-08 1.707353e-05 
1.177162e-01 1.530969e-07 2.477076e-05 
1.418784e-01 2.680443e-07 3.593814e-05 
1.712297e-01 4.711889e-07 5.214008e-05 
2.074733e-01 8.381956e-07 7.564633e-05 
2.514865e-01 1.492806e-06 1.097499e-04 
3.015997e-01 2.574856e-06 1.592283e-04 
3.627057e-01 4.478424e-06 2.310130e-04 
4.389846e-01 7.939841e-06 3.351603e-04 
5.292559e-01 1.391439e-05 4.862602e-04 
6.354766e-01 2.408634e-05 7.054802e-04 
7.678095e-01 4.248534e-05 1.023531e-03 
9.240254e-01 7.405259e-05 1.484968e-03 
1.108429e+00 1.278284e-04 2.154435e-03 
1.340797e+00 2.262624e-04 3.125716e-03 
1.616690e+00 3.966733e-04 4.534879e-03 
1.944397e+00 6.901622e-04 6.579332e-03 
2.342978e+00 1.207710e-03 9.545485e-03 
2.817915e+00 2.101517e-03 1.384886e-02 
3.388404e+00 3.654830e-03 2.009233e-02 
4.074125e+00 6.355887e-03 2.915053e-02 
4.907459e+00 1.111512e-02 4.229243e-02 
5.885697e+00 1.919292e-02 6.135907e-02 
7.057621e+00 3.313614e-02 8.902151e-02 
8.453099e+00 5.704360e-02 1.291550e-01 
1.011130e+01 9.789572e-02 1.873817e-01 
1.201459e+01 1.648964e-01 2.718588e-01 
1.423990e+01 2.760882e-01 3.944206e-01 
1.673667e+01 4.519028e-01 5.722368e-01 
1.949651e+01 7.225088e-01 8.302176e-01 
2.241132e+01 1.115132e+00 1.204504e+00 
2.538891e+01 1.657098e+00 1.747528e+00 
2.821892e+01 2.343572e+00 2.535364e+00 
3.070746e+01 3.139536e+00 3.678380e+00 
3.265871e+01 3.969032e+00 5.336699e+00 
3.395242e+01 4.740381e+00 7.742637e+00 
3.453528e+01 5.364376e+00 1.123324e+01 
3.447880e+01 5.796748e+00 1.629751e+01 
3.389268e+01 6.024758e+00 2.364489e+01 
3.293196e+01 6.072189e+00 3.430469e+01 
3.173088e+01 5.973364e+00 4.977024e+01 
3.045419e+01 5.780977e+00 7.220809e+01 
2.918655e+01 5.528240e+00 1.047616e+02 
2.799687e+01 5.245613e+00 1.519911e+02 
2.699248e+01 4.969447e+00 2.205131e+02 
2.616001e+01 4.707185e+00 3.199267e+02 
2.555385e+01 4.478998e+00 4.641589e+02 
2.517125e+01 4.292232e+00 6.734151e+02 
2.502435e+01 4.156283e+00 9.770100e+02 
2.507400e+01 4.070858e+00 1.417474e+03 
2.528766e+01 4.035943e+00 2.056512e+03 
2.564021e+01 4.051164e+00 2.983647e+03 
2.604300e+01 4.101788e+00 4.328761e+03 
2.641660e+01 4.170740e+00 6.280291e+03 
2.676065e+01 4.253209e+00 9.111628e+03 
2.704461e+01 4.337029e+00 1.321941e+04 
2.722808e+01 4.407326e+00 1.917910e+04 
2.730942e+01 4.457835e+00 2.782559e+04 
2.734212e+01 4.495445e+00 4.037017e+04 
2.730983e+01 4.513988e+00 5.857021e+04 
2.721700e+01 4.513123e+00 8.497534e+04 
2.714023e+01 4.508695e+00 1.232847e+05 
2.704510e+01 4.494097e+00 1.788650e+05 
2.694042e+01 4.472299e+00 2.595024e+05 
2.686670e+01 4.452946e+00 3.764936e+05 
2.680661e+01 4.433860e+00 5.462277e+05 
2.675708e+01 4.415731e+00 7.924829e+05 
2.673669e+01 4.403412e+00 1.149757e+06 
2.674419e+01 4.397498e+00 1.668101e+06 
2.674636e+01 4.391874e+00 2.420128e+06 
2.677484e+01 4.393227e+00 3.511192e+06 
2.678305e+01 4.392216e+00 5.094138e+06 
2.681578e+01 4.397762e+00 7.390722e+06 
2.684323e+01 4.403568e+00 1.072267e+07 
2.685478e+01 4.407124e+00 1.555676e+07 
2.688436e+01 4.414967e+00 2.257020e+07 
2.688774e+01 4.417749e+00 3.274549e+07 
2.689791e+01 4.421902e+00 4.750810e+07 
2.689751e+01 4.423668e+00 6.892612e+07 
2.687861e+01 4.421299e+00 1.000000e+08 


==> anc/TOV-Output-e0-250.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.302661e-03 1.145901e-11 1.000000e-06 
3.105903e-03 2.812033e-11 1.757511e-06 
4.219316e-03 7.049903e-11 3.088844e-06 
5.466024e-03 1.532751e-10 5.428675e-06 
7.242025e-03 3.564815e-10 9.540955e-06 
9.690138e-03 8.539781e-10 1.676833e-05 
1.296089e-02 2.043440e-09 2.947052e-05 
1.697039e-02 4.587036e-09 5.179475e-05 
2.246861e-02 1.064598e-08 9.102982e-05 
2.984620e-02 2.495309e-08 1.599859e-04 
4.003211e-02 6.021200e-08 2.811769e-04 
5.340451e-02 1.429525e-07 4.941713e-04 
6.990019e-02 3.205485e-07 8.685114e-04 
9.328685e-02 7.619412e-07 1.526418e-03 
1.242627e-01 1.800879e-06 2.682696e-03 
1.644505e-01 4.174193e-06 4.714866e-03 
2.183781e-01 9.774667e-06 8.286428e-03 
2.894813e-01 2.276929e-05 1.456348e-02 
3.834889e-01 5.293825e-05 2.559548e-02 
5.087753e-01 1.236318e-04 4.498433e-02 
6.746907e-01 2.883618e-04 7.906043e-02 
8.911491e-01 6.646650e-04 1.389495e-01 
1.180359e+00 1.545309e-03 2.442053e-01 
1.559823e+00 3.569350e-03 4.291934e-01 
2.060075e+00 8.235484e-03 7.543120e-01 
2.707540e+00 1.874788e-02 1.325711e+00 
3.540494e+00 4.211825e-02 2.329952e+00 
4.578041e+00 9.180567e-02 4.094915e+00 
5.818789e+00 1.911608e-01 7.196857e+00 
7.214238e+00 3.728627e-01 1.264855e+01 
8.620548e+00 6.604550e-01 2.222996e+01 
9.821128e+00 1.034715e+00 3.906940e+01 
1.062359e+01 1.422479e+00 6.866488e+01 
1.093296e+01 1.727880e+00 1.206793e+02 
1.078199e+01 1.889055e+00 2.120951e+02 
1.033043e+01 1.915595e+00 3.727594e+02 
9.735289e+00 1.845886e+00 6.551286e+02 
9.127857e+00 1.725301e+00 1.151395e+03 
8.601564e+00 1.590807e+00 2.023590e+03 
8.208810e+00 1.466448e+00 3.556480e+03 
7.975208e+00 1.367413e+00 6.250552e+03 
7.912720e+00 1.304195e+00 1.098541e+04 
7.982403e+00 1.277115e+00 1.930698e+04 
8.150546e+00 1.285398e+00 3.393222e+04 
8.338464e+00 1.315708e+00 5.963623e+04 
8.499975e+00 1.355323e+00 1.048113e+05 
8.600597e+00 1.390549e+00 1.842070e+05 
8.645188e+00 1.415741e+00 3.237458e+05 
8.635878e+00 1.426846e+00 5.689866e+05 
8.600757e+00 1.427787e+00 1.000000e+06 


==> anc/TOV-Output-e0-251.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.350136e-03 1.223121e-11 1.000000e-06 
3.117171e-03 2.854121e-11 1.757511e-06 
4.118679e-03 6.583615e-11 3.088844e-06 
5.545682e-03 1.607147e-10 5.428675e-06 
7.274023e-03 3.626726e-10 9.540955e-06 
9.583845e-03 8.294877e-10 1.676833e-05 
1.273833e-02 1.947728e-09 2.947052e-05 
1.679908e-02 4.467319e-09 5.179475e-05 
2.260248e-02 1.088076e-08 9.102982e-05 
2.982874e-02 2.500896e-08 1.599859e-04 
3.960897e-02 5.855607e-08 2.811769e-04 
5.277426e-02 1.385027e-07 4.941713e-04 
7.029527e-02 3.273187e-07 8.685114e-04 
9.323365e-02 7.636808e-07 1.526418e-03 
1.237171e-01 1.784371e-06 2.682696e-03 
1.640243e-01 4.158392e-06 4.714866e-03 
2.173718e-01 9.678717e-06 8.286428e-03 
2.872736e-01 2.234133e-05 1.456348e-02 
3.824418e-01 5.271578e-05 2.559548e-02 
5.055318e-01 1.217675e-04 4.498433e-02 
6.717334e-01 2.857246e-04 7.906043e-02 
8.871858e-01 6.584586e-04 1.389495e-01 
1.176808e+00 1.537518e-03 2.442053e-01 
1.553668e+00 3.541343e-03 4.291934e-01 
2.051782e+00 8.168857e-03 7.543120e-01 
2.699254e+00 1.864982e-02 1.325711e+00 
3.524291e+00 4.170799e-02 2.329952e+00 
4.556981e+00 9.090423e-02 4.094915e+00 
5.803083e+00 1.903345e-01 7.196857e+00 
7.189175e+00 3.703940e-01 1.264855e+01 
8.588133e+00 6.555459e-01 2.222996e+01 
9.794886e+00 1.030014e+00 3.906940e+01 
1.060247e+01 1.418369e+00 6.866488e+01 
1.091060e+01 1.722714e+00 1.206793e+02 
1.076776e+01 1.886279e+00 2.120951e+02 
1.031539e+01 1.912490e+00 3.727594e+02 
9.724793e+00 1.844140e+00 6.551286e+02 
9.118098e+00 1.723821e+00 1.151395e+03 
8.586011e+00 1.588218e+00 2.023590e+03 
8.192738e+00 1.463959e+00 3.556480e+03 
7.965298e+00 1.366156e+00 6.250552e+03 
7.896680e+00 1.301880e+00 1.098541e+04 
7.970142e+00 1.275447e+00 1.930698e+04 
8.131727e+00 1.282452e+00 3.393222e+04 
8.324986e+00 1.313690e+00 5.963623e+04 
8.481125e+00 1.352149e+00 1.048113e+05 
8.584183e+00 1.387817e+00 1.842070e+05 
8.627128e+00 1.412639e+00 3.237458e+05 
8.614919e+00 1.423139e+00 5.689866e+05 
8.578869e+00 1.423912e+00 1.000000e+06 


==> anc/TOV-Output-e0-252.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.243058e-03 1.067674e-11 1.000000e-06 
3.073803e-03 2.747548e-11 1.757511e-06 
4.019719e-03 6.144754e-11 3.088844e-06 
5.411947e-03 1.499609e-10 5.428675e-06 
7.097475e-03 3.382431e-10 9.540955e-06 
9.442628e-03 7.965190e-10 1.676833e-05 
1.280704e-02 1.987302e-09 2.947052e-05 
1.708861e-02 4.721038e-09 5.179475e-05 
2.271139e-02 1.108278e-08 9.102982e-05 
2.991754e-02 2.533351e-08 1.599859e-04 
3.974193e-02 5.938336e-08 2.811769e-04 
5.223142e-02 1.348075e-07 4.941713e-04 
7.023103e-02 3.277226e-07 8.685114e-04 
9.281184e-02 7.563639e-07 1.526418e-03 
1.227063e-01 1.747927e-06 2.682696e-03 
1.629025e-01 4.089884e-06 4.714866e-03 
2.155727e-01 9.477997e-06 8.286428e-03 
2.864885e-01 2.224693e-05 1.456348e-02 
3.800161e-01 5.192514e-05 2.559548e-02 
5.045371e-01 1.215322e-04 4.498433e-02 
6.692202e-01 2.836547e-04 7.906043e-02 
8.837334e-01 6.533925e-04 1.389495e-01 
1.172436e+00 1.526495e-03 2.442053e-01 
1.549606e+00 3.527578e-03 4.291934e-01 
2.043427e+00 8.101515e-03 7.543120e-01 
2.687098e+00 1.847204e-02 1.325711e+00 
3.514752e+00 4.153172e-02 2.329952e+00 
4.539934e+00 9.023927e-02 4.094915e+00 
5.778591e+00 1.886713e-01 7.196857e+00 
7.162029e+00 3.676208e-01 1.264855e+01 
8.562046e+00 6.519564e-01 2.222996e+01 
9.769394e+00 1.025509e+00 3.906940e+01 
1.057797e+01 1.413176e+00 6.866488e+01 
1.088589e+01 1.716743e+00 1.206793e+02 
1.074574e+01 1.880940e+00 2.120951e+02 
1.030252e+01 1.910028e+00 3.727594e+02 
9.704281e+00 1.839706e+00 6.551286e+02 
9.103016e+00 1.721082e+00 1.151395e+03 
8.574618e+00 1.586493e+00 2.023590e+03 
8.181959e+00 1.462472e+00 3.556480e+03 
7.947374e+00 1.363458e+00 6.250552e+03 
7.880950e+00 1.299616e+00 1.098541e+04 
7.949865e+00 1.272337e+00 1.930698e+04 
8.116677e+00 1.280208e+00 3.393222e+04 
8.301389e+00 1.309686e+00 5.963623e+04 
8.465501e+00 1.349628e+00 1.048113e+05 
8.568137e+00 1.385157e+00 1.842070e+05 
8.605962e+00 1.408879e+00 3.237458e+05 
8.601387e+00 1.420988e+00 5.689866e+05 
8.563357e+00 1.421361e+00 1.000000e+06 


==> anc/TOV-Output-e0-253.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.345430e-03 1.225476e-11 1.000000e-06 
3.054373e-03 2.706473e-11 1.757511e-06 
4.004347e-03 6.098636e-11 3.088844e-06 
5.295343e-03 1.410326e-10 5.428675e-06 
7.252818e-03 3.623746e-10 9.540955e-06 
9.558510e-03 8.294840e-10 1.676833e-05 
1.265355e-02 1.924309e-09 2.947052e-05 
1.696963e-02 4.641462e-09 5.179475e-05 
2.250748e-02 1.082974e-08 9.102982e-05 
2.988215e-02 2.534390e-08 1.599859e-04 
3.925608e-02 5.745908e-08 2.811769e-04 
5.267217e-02 1.387976e-07 4.941713e-04 
6.923030e-02 3.151578e-07 8.685114e-04 
9.193218e-02 7.379780e-07 1.526418e-03 
1.224039e-01 1.741925e-06 2.682696e-03 
1.626018e-01 4.083418e-06 4.714866e-03 
2.160726e-01 9.581952e-06 8.286428e-03 
2.851908e-01 2.203307e-05 1.456348e-02 
3.794171e-01 5.188499e-05 2.559548e-02 
5.028270e-01 1.207779e-04 4.498433e-02 
6.657317e-01 2.803500e-04 7.906043e-02 
8.828272e-01 6.539639e-04 1.389495e-01 
1.166799e+00 1.510549e-03 2.442053e-01 
1.544526e+00 3.506819e-03 4.291934e-01 
2.038396e+00 8.073501e-03 7.543120e-01 
2.675301e+00 1.830188e-02 1.325711e+00 
3.499748e+00 4.116365e-02 2.329952e+00 
4.524329e+00 8.965823e-02 4.094915e+00 
5.756322e+00 1.872200e-01 7.196857e+00 
7.139169e+00 3.654711e-01 1.264855e+01 
8.535343e+00 6.482354e-01 2.222996e+01 
9.740336e+00 1.020032e+00 3.906940e+01 
1.054920e+01 1.406618e+00 6.866488e+01 
1.086642e+01 1.712529e+00 1.206793e+02 
1.072886e+01 1.877274e+00 2.120951e+02 
1.028566e+01 1.906356e+00 3.727594e+02 
9.693815e+00 1.837955e+00 6.551286e+02 
9.087188e+00 1.718161e+00 1.151395e+03 
8.560861e+00 1.584268e+00 2.023590e+03 
8.167232e+00 1.460230e+00 3.556480e+03 
7.932416e+00 1.361288e+00 6.250552e+03 
7.864141e+00 1.297159e+00 1.098541e+04 
7.936016e+00 1.270378e+00 1.930698e+04 
8.098676e+00 1.277410e+00 3.393222e+04 
8.285964e+00 1.307280e+00 5.963623e+04 
8.447295e+00 1.346579e+00 1.048113e+05 
8.550891e+00 1.382243e+00 1.842070e+05 
8.592542e+00 1.406746e+00 3.237458e+05 
8.581233e+00 1.417441e+00 5.689866e+05 
8.549690e+00 1.419191e+00 1.000000e+06 


==> anc/TOV-Output-e0-254.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.297348e-03 1.156195e-11 1.000000e-06 
3.054543e-03 2.717625e-11 1.757511e-06 
4.108263e-03 6.611886e-11 3.088844e-06 
5.312204e-03 1.429470e-10 5.428675e-06 
7.243457e-03 3.624001e-10 9.540955e-06 
9.674833e-03 8.635372e-10 1.676833e-05 
1.268147e-02 1.944728e-09 2.947052e-05 
1.663416e-02 4.388879e-09 5.179475e-05 
2.243008e-02 1.076077e-08 9.102982e-05 
2.962852e-02 2.480167e-08 1.599859e-04 
3.919450e-02 5.741516e-08 2.811769e-04 
5.193488e-02 1.335762e-07 4.941713e-04 
6.926265e-02 3.168472e-07 8.685114e-04 
9.142173e-02 7.286219e-07 1.526418e-03 
1.221895e-01 1.739634e-06 2.682696e-03 
1.615178e-01 4.018106e-06 4.714866e-03 
2.141709e-01 9.368053e-06 8.286428e-03 
2.839634e-01 2.183577e-05 1.456348e-02 
3.779545e-01 5.148995e-05 2.559548e-02 
4.997193e-01 1.190209e-04 4.498433e-02 
6.640589e-01 2.793409e-04 7.906043e-02 
8.786916e-01 6.473643e-04 1.389495e-01 
1.164342e+00 1.506944e-03 2.442053e-01 
1.538047e+00 3.476539e-03 4.291934e-01 
2.026377e+00 7.962934e-03 7.543120e-01 
2.667386e+00 1.821088e-02 1.325711e+00 
3.485664e+00 4.082798e-02 2.329952e+00 
4.512367e+00 8.928866e-02 4.094915e+00 
5.738771e+00 1.862135e-01 7.196857e+00 
7.114380e+00 3.630395e-01 1.264855e+01 
8.512043e+00 6.452166e-01 2.222996e+01 
9.715557e+00 1.015707e+00 3.906940e+01 
1.052436e+01 1.401300e+00 6.866488e+01 
1.084079e+01 1.706230e+00 1.206793e+02 
1.071049e+01 1.873112e+00 2.120951e+02 
1.026826e+01 1.902513e+00 3.727594e+02 
9.676449e+00 1.834347e+00 6.551286e+02 
9.075327e+00 1.716169e+00 1.151395e+03 
8.550157e+00 1.582677e+00 2.023590e+03 
8.152353e+00 1.457955e+00 3.556480e+03 
7.916213e+00 1.358891e+00 6.250552e+03 
7.849293e+00 1.295045e+00 1.098541e+04 
7.920193e+00 1.268063e+00 1.930698e+04 
8.083105e+00 1.275064e+00 3.393222e+04 
8.267148e+00 1.304207e+00 5.963623e+04 
8.430670e+00 1.343848e+00 1.048113e+05 
8.533694e+00 1.379336e+00 1.842070e+05 
8.576880e+00 1.404137e+00 3.237458e+05 
8.565180e+00 1.414751e+00 5.689866e+05 
8.533700e+00 1.416533e+00 1.000000e+06 


==> anc/TOV-Output-e0-255.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.252641e-03 1.094292e-11 1.000000e-06 
3.018390e-03 2.632590e-11 1.757511e-06 
4.065871e-03 6.434544e-11 3.088844e-06 
5.468447e-03 1.565486e-10 5.428675e-06 
7.092198e-03 3.415070e-10 9.540955e-06 
9.601573e-03 8.473918e-10 1.676833e-05 
1.276873e-02 1.992966e-09 2.947052e-05 
1.679472e-02 4.534983e-09 5.179475e-05 
2.204961e-02 1.026267e-08 9.102982e-05 
2.959053e-02 2.480366e-08 1.599859e-04 
3.925464e-02 5.790696e-08 2.811769e-04 
5.167030e-02 1.320630e-07 4.941713e-04 
6.921886e-02 3.174916e-07 8.685114e-04 
9.145789e-02 7.323588e-07 1.526418e-03 
1.215018e-01 1.717162e-06 2.682696e-03 
1.604254e-01 3.952636e-06 4.714866e-03 
2.128924e-01 9.237512e-06 8.286428e-03 
2.829362e-01 2.168470e-05 1.456348e-02 
3.755806e-01 5.072478e-05 2.559548e-02 
4.988458e-01 1.188637e-04 4.498433e-02 
6.591073e-01 2.742145e-04 7.906043e-02 
8.749857e-01 6.417232e-04 1.389495e-01 
1.157959e+00 1.488134e-03 2.442053e-01 
1.530728e+00 3.440629e-03 4.291934e-01 
2.020102e+00 7.920067e-03 7.543120e-01 
2.656725e+00 1.806385e-02 1.325711e+00 
3.474172e+00 4.058230e-02 2.329952e+00 
4.491562e+00 8.840411e-02 4.094915e+00 
5.716919e+00 1.848010e-01 7.196857e+00 
7.091915e+00 3.609429e-01 1.264855e+01 
8.482585e+00 6.409182e-01 2.222996e+01 
9.690682e+00 1.011348e+00 3.906940e+01 
1.050518e+01 1.397766e+00 6.866488e+01 
1.082240e+01 1.702358e+00 1.206793e+02 
1.068934e+01 1.868028e+00 2.120951e+02 
1.024907e+01 1.898118e+00 3.727594e+02 
9.666089e+00 1.832611e+00 6.551286e+02 
9.064301e+00 1.714368e+00 1.151395e+03 
8.535243e+00 1.580201e+00 2.023590e+03 
8.142070e+00 1.456551e+00 3.556480e+03 
7.906103e+00 1.357585e+00 6.250552e+03 
7.834416e+00 1.292923e+00 1.098541e+04 
7.901575e+00 1.265242e+00 1.930698e+04 
8.065079e+00 1.272256e+00 3.393222e+04 
8.249645e+00 1.301389e+00 5.963623e+04 
8.410867e+00 1.340467e+00 1.048113e+05 
8.512997e+00 1.375695e+00 1.842070e+05 
8.559122e+00 1.401083e+00 3.237458e+05 
8.549283e+00 1.412091e+00 5.689866e+05 
8.513914e+00 1.413079e+00 1.000000e+06 


==> anc/TOV-Output-e0-256.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.291616e-03 1.156598e-11 1.000000e-06 
2.976151e-03 2.533505e-11 1.757511e-06 
4.066491e-03 6.462737e-11 3.088844e-06 
5.332323e-03 1.457157e-10 5.428675e-06 
7.086022e-03 3.419513e-10 9.540955e-06 
9.485470e-03 8.202258e-10 1.676833e-05 
1.241166e-02 1.837583e-09 2.947052e-05 
1.669788e-02 4.474460e-09 5.179475e-05 
2.204856e-02 1.030144e-08 9.102982e-05 
2.943958e-02 2.452179e-08 1.599859e-04 
3.889032e-02 5.653040e-08 2.811769e-04 
5.185889e-02 1.340379e-07 4.941713e-04 
6.895342e-02 3.150838e-07 8.685114e-04 
9.146042e-02 7.352916e-07 1.526418e-03 
1.205486e-01 1.683637e-06 2.682696e-03 
1.608716e-01 4.001335e-06 4.714866e-03 
2.122382e-01 9.188508e-06 8.286428e-03 
2.817663e-01 2.150080e-05 1.456348e-02 
3.735199e-01 5.009007e-05 2.559548e-02 
4.967373e-01 1.178230e-04 4.498433e-02 
6.573059e-01 2.730381e-04 7.906043e-02 
8.719898e-01 6.376427e-04 1.389495e-01 
1.154553e+00 1.480815e-03 2.442053e-01 
1.524378e+00 3.411286e-03 4.291934e-01 
2.014349e+00 7.883198e-03 7.543120e-01 
2.646020e+00 1.791599e-02 1.325711e+00 
3.461872e+00 4.030825e-02 2.329952e+00 
4.474299e+00 8.772580e-02 4.094915e+00 
5.694431e+00 1.833294e-01 7.196857e+00 
7.069499e+00 3.588512e-01 1.264855e+01 
8.460888e+00 6.382214e-01 2.222996e+01 
9.665291e+00 1.006843e+00 3.906940e+01 
1.048056e+01 1.392499e+00 6.866488e+01 
1.080090e+01 1.697430e+00 1.206793e+02 
1.066997e+01 1.863515e+00 2.120951e+02 
1.023635e+01 1.895672e+00 3.727594e+02 
9.651560e+00 1.829749e+00 6.551286e+02 
9.044479e+00 1.710483e+00 1.151395e+03 
8.522686e+00 1.578212e+00 2.023590e+03 
8.127354e+00 1.454299e+00 3.556480e+03 
7.891001e+00 1.355379e+00 6.250552e+03 
7.818851e+00 1.290676e+00 1.098541e+04 
7.885546e+00 1.262884e+00 1.930698e+04 
8.043659e+00 1.268811e+00 3.393222e+04 
8.233895e+00 1.298911e+00 5.963623e+04 
8.397255e+00 1.338342e+00 1.048113e+05 
8.498389e+00 1.373320e+00 1.842070e+05 
8.536891e+00 1.397083e+00 3.237458e+05 
8.534258e+00 1.409610e+00 5.689866e+05 
8.499945e+00 1.410833e+00 1.000000e+06 


==> anc/TOV-Output-e0-257.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.308735e-03 1.187332e-11 1.000000e-06 
2.981392e-03 2.556861e-11 1.757511e-06 
3.991376e-03 6.135049e-11 3.088844e-06 
5.344724e-03 1.473078e-10 5.428675e-06 
7.169735e-03 3.555981e-10 9.540955e-06 
9.448525e-03 8.138457e-10 1.676833e-05 
1.262843e-02 1.943111e-09 2.947052e-05 
1.648334e-02 4.321015e-09 5.179475e-05 
2.222385e-02 1.059030e-08 9.102982e-05 
2.937127e-02 2.444660e-08 1.599859e-04 
3.911020e-02 5.771924e-08 2.811769e-04 
5.188034e-02 1.347285e-07 4.941713e-04 
6.822299e-02 3.063685e-07 8.685114e-04 
9.047320e-02 7.145178e-07 1.526418e-03 
1.208642e-01 1.703523e-06 2.682696e-03 
1.604366e-01 3.984464e-06 4.714866e-03 
2.123835e-01 9.243347e-06 8.286428e-03 
2.810708e-01 2.142533e-05 1.456348e-02 
3.727560e-01 4.997778e-05 2.559548e-02 
4.942076e-01 1.164853e-04 4.498433e-02 
6.545930e-01 2.707245e-04 7.906043e-02 
8.682333e-01 6.318950e-04 1.389495e-01 
1.148056e+00 1.461646e-03 2.442053e-01 
1.520700e+00 3.399830e-03 4.291934e-01 
2.005612e+00 7.811398e-03 7.543120e-01 
2.634599e+00 1.775380e-02 1.325711e+00 
3.449014e+00 4.001475e-02 2.329952e+00 
4.462737e+00 8.737596e-02 4.094915e+00 
5.675296e+00 1.821713e-01 7.196857e+00 
7.045348e+00 3.565075e-01 1.264855e+01 
8.434159e+00 6.344814e-01 2.222996e+01 
9.640095e+00 1.002384e+00 3.906940e+01 
1.045520e+01 1.386987e+00 6.866488e+01 
1.077959e+01 1.692555e+00 1.206793e+02 
1.065019e+01 1.858859e+00 2.120951e+02 
1.021475e+01 1.890529e+00 3.727594e+02 
9.633892e+00 1.826035e+00 6.551286e+02 
9.031978e+00 1.708322e+00 1.151395e+03 
8.510434e+00 1.576283e+00 2.023590e+03 
8.111578e+00 1.451840e+00 3.556480e+03 
7.872717e+00 1.352598e+00 6.250552e+03 
7.799735e+00 1.287800e+00 1.098541e+04 
7.869206e+00 1.260467e+00 1.930698e+04 
8.031595e+00 1.267112e+00 3.393222e+04 
8.216207e+00 1.296050e+00 5.963623e+04 
8.377846e+00 1.335035e+00 1.048113e+05 
8.478290e+00 1.369797e+00 1.842070e+05 
8.520515e+00 1.394311e+00 3.237458e+05 
8.519933e+00 1.407272e+00 5.689866e+05 
8.482925e+00 1.407948e+00 1.000000e+06 


==> anc/TOV-Output-e0-258.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.322002e-03 1.212619e-11 1.000000e-06 
3.082033e-03 2.835622e-11 1.757511e-06 
3.918043e-03 5.825648e-11 3.088844e-06 
5.349759e-03 1.482994e-10 5.428675e-06 
7.182910e-03 3.589532e-10 9.540955e-06 
9.239259e-03 7.639203e-10 1.676833e-05 
1.242528e-02 1.858038e-09 2.947052e-05 
1.665388e-02 4.473866e-09 5.179475e-05 
2.194333e-02 1.023397e-08 9.102982e-05 
2.927384e-02 2.429831e-08 1.599859e-04 
3.861792e-02 5.578326e-08 2.811769e-04 
5.116504e-02 1.297352e-07 4.941713e-04 
6.795248e-02 3.039165e-07 8.685114e-04 
9.082904e-02 7.257949e-07 1.526418e-03 
1.205130e-01 1.695288e-06 2.682696e-03 
1.595694e-01 3.935459e-06 4.714866e-03 
2.105276e-01 9.038182e-06 8.286428e-03 
2.792052e-01 2.108326e-05 1.456348e-02 
3.704625e-01 4.925185e-05 2.559548e-02 
4.917109e-01 1.151752e-04 4.498433e-02 
6.538439e-01 2.708446e-04 7.906043e-02 
8.649372e-01 6.271547e-04 1.389495e-01 
1.143997e+00 1.451815e-03 2.442053e-01 
1.515461e+00 3.377869e-03 4.291934e-01 
1.995945e+00 7.728917e-03 7.543120e-01 
2.627552e+00 1.767946e-02 1.325711e+00 
3.431711e+00 3.956887e-02 2.329952e+00 
4.446035e+00 8.672905e-02 4.094915e+00 
5.659561e+00 1.813286e-01 7.196857e+00 
7.018573e+00 3.537874e-01 1.264855e+01 
8.405150e+00 6.302708e-01 2.222996e+01 
9.613323e+00 9.974952e-01 3.906940e+01 
1.042846e+01 1.381032e+00 6.866488e+01 
1.075650e+01 1.687070e+00 1.206793e+02 
1.063328e+01 1.855136e+00 2.120951e+02 
1.020109e+01 1.887779e+00 3.727594e+02 
9.618922e+00 1.823040e+00 6.551286e+02 
9.021178e+00 1.706557e+00 1.151395e+03 
8.497527e+00 1.574212e+00 2.023590e+03 
8.097257e+00 1.449653e+00 3.556480e+03 
7.860869e+00 1.350969e+00 6.250552e+03 
7.787299e+00 1.286100e+00 1.098541e+04 
7.851122e+00 1.257735e+00 1.930698e+04 
8.010225e+00 1.263672e+00 3.393222e+04 
8.196580e+00 1.292808e+00 5.963623e+04 
8.363906e+00 1.332837e+00 1.048113e+05 
8.464532e+00 1.367593e+00 1.842070e+05 
8.505714e+00 1.391868e+00 3.237458e+05 
8.501973e+00 1.404165e+00 5.689866e+05 
8.468497e+00 1.405599e+00 1.000000e+06 


==> anc/TOV-Output-e0-259.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.186862e-03 1.016905e-11 1.000000e-06 
3.020516e-03 2.679538e-11 1.757511e-06 
3.977127e-03 6.116811e-11 3.088844e-06 
5.262153e-03 1.416795e-10 5.428675e-06 
6.984273e-03 3.312686e-10 9.540955e-06 
9.210516e-03 7.597464e-10 1.676833e-05 
1.243251e-02 1.868502e-09 2.947052e-05 
1.659478e-02 4.443560e-09 5.179475e-05 
2.211927e-02 1.052274e-08 9.102982e-05 
2.881403e-02 2.326103e-08 1.599859e-04 
3.880325e-02 5.680959e-08 2.811769e-04 
5.154233e-02 1.331404e-07 4.941713e-04 
6.772412e-02 3.020290e-07 8.685114e-04 
8.994880e-02 7.076296e-07 1.526418e-03 
1.197299e-01 1.668901e-06 2.682696e-03 
1.589727e-01 3.906556e-06 4.714866e-03 
2.108083e-01 9.109548e-06 8.286428e-03 
2.794546e-01 2.122171e-05 1.456348e-02 
3.705295e-01 4.946950e-05 2.559548e-02 
4.897537e-01 1.142464e-04 4.498433e-02 
6.507804e-01 2.680904e-04 7.906043e-02 
8.624997e-01 6.242749e-04 1.389495e-01 
1.138994e+00 1.438401e-03 2.442053e-01 
1.507935e+00 3.340687e-03 4.291934e-01 
1.989142e+00 7.679674e-03 7.543120e-01 
2.614655e+00 1.748787e-02 1.325711e+00 
3.421741e+00 3.937440e-02 2.329952e+00 
4.429608e+00 8.609787e-02 4.094915e+00 
5.636568e+00 1.798098e-01 7.196857e+00 
7.000859e+00 3.523633e-01 1.264855e+01 
8.385054e+00 6.278877e-01 2.222996e+01 
9.582619e+00 9.915470e-01 3.906940e+01 
1.040367e+01 1.375684e+00 6.866488e+01 
1.073714e+01 1.682830e+00 1.206793e+02 
1.061301e+01 1.850297e+00 2.120951e+02 
1.018457e+01 1.884156e+00 3.727594e+02 
9.606183e+00 1.820637e+00 6.551286e+02 
9.008145e+00 1.704259e+00 1.151395e+03 
8.484142e+00 1.572036e+00 2.023590e+03 
8.086952e+00 1.448230e+00 3.556480e+03 
7.848967e+00 1.349328e+00 6.250552e+03 
7.772615e+00 1.284000e+00 1.098541e+04 
7.834933e+00 1.255341e+00 1.930698e+04 
7.993496e+00 1.261097e+00 3.393222e+04 
8.182262e+00 1.290601e+00 5.963623e+04 
8.341027e+00 1.328818e+00 1.048113e+05 
8.443707e+00 1.363911e+00 1.842070e+05 
8.493252e+00 1.389913e+00 3.237458e+05 
8.484983e+00 1.401259e+00 5.689866e+05 
8.447855e+00 1.401950e+00 1.000000e+06 


==> anc/TOV-Output-e0-26.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.218711e-03 1.066087e-12 1.000000e-08 
2.488832e-03 1.504793e-12 1.450829e-08 
3.318630e-03 3.567521e-12 2.104904e-08 
4.027825e-03 6.378256e-12 3.053856e-08 
4.787214e-03 1.070875e-11 4.430621e-08 
5.837645e-03 1.941795e-11 6.428073e-08 
6.723518e-03 2.966743e-11 9.326033e-08 
8.155220e-03 5.294162e-11 1.353048e-07 
9.843235e-03 9.309016e-11 1.963041e-07 
1.207816e-02 1.719860e-10 2.848036e-07 
1.426977e-02 2.836226e-10 4.132012e-07 
1.722404e-02 4.987645e-10 5.994843e-07 
2.149313e-02 9.691466e-10 8.697490e-07 
2.513316e-02 1.549642e-09 1.261857e-06 
3.113754e-02 2.946748e-09 1.830738e-06 
3.760148e-02 5.189254e-09 2.656088e-06 
4.489270e-02 8.831155e-09 3.853529e-06 
5.367204e-02 1.509158e-08 5.590810e-06 
6.541872e-02 2.732729e-08 8.111308e-06 
7.817320e-02 4.662987e-08 1.176812e-05 
9.449592e-02 8.236255e-08 1.707353e-05 
1.147422e-01 1.474553e-07 2.477076e-05 
1.384376e-01 2.589723e-07 3.593814e-05 
1.650257e-01 4.386785e-07 5.214008e-05 
2.002067e-01 7.832989e-07 7.564633e-05 
2.419931e-01 1.383253e-06 1.097499e-04 
2.892217e-01 2.361490e-06 1.592283e-04 
3.491103e-01 4.153202e-06 2.310130e-04 
4.202087e-01 7.242566e-06 3.351603e-04 
5.073293e-01 1.274589e-05 4.862602e-04 
6.126251e-01 2.244342e-05 7.054802e-04 
7.370636e-01 3.908644e-05 1.023531e-03 
8.856720e-01 6.781717e-05 1.484968e-03 
1.068010e+00 1.189214e-04 2.154435e-03 
1.288847e+00 2.090058e-04 3.125716e-03 
1.551464e+00 3.645927e-04 4.534879e-03 
1.866740e+00 6.351501e-04 6.579332e-03 
2.249763e+00 1.111975e-03 9.545485e-03 
2.712620e+00 1.949564e-03 1.384886e-02 
3.260420e+00 3.386248e-03 2.009233e-02 
3.927040e+00 5.919362e-03 2.915053e-02 
4.719209e+00 1.027902e-02 4.229243e-02 
5.663592e+00 1.778303e-02 6.135907e-02 
6.802449e+00 3.085138e-02 8.902151e-02 
8.137418e+00 5.291101e-02 1.291550e-01 
9.722361e+00 9.048052e-02 1.873817e-01 
1.157680e+01 1.533418e-01 2.718588e-01 
1.371027e+01 2.561027e-01 3.944206e-01 
1.614101e+01 4.211459e-01 5.722368e-01 
1.882347e+01 6.753071e-01 8.302176e-01 
2.168061e+01 1.047843e+00 1.204504e+00 
2.458741e+01 1.561198e+00 1.747528e+00 
2.739985e+01 2.223114e+00 2.535364e+00 
2.987169e+01 2.992128e+00 3.678380e+00 
3.184561e+01 3.805481e+00 5.336699e+00 
3.319091e+01 4.573720e+00 7.742637e+00 
3.383320e+01 5.203284e+00 1.123324e+01 
3.384240e+01 5.649227e+00 1.629751e+01 
3.331548e+01 5.893252e+00 2.364489e+01 
3.240699e+01 5.957400e+00 3.430469e+01 
3.124613e+01 5.873114e+00 4.977024e+01 
2.999092e+01 5.690699e+00 7.220809e+01 
2.874315e+01 5.447640e+00 1.047616e+02 
2.758790e+01 5.177353e+00 1.519911e+02 
2.656570e+01 4.901343e+00 2.205131e+02 
2.572702e+01 4.641334e+00 3.199267e+02 
2.510689e+01 4.413257e+00 4.641589e+02 
2.470076e+01 4.224101e+00 6.734151e+02 
2.453808e+01 4.086263e+00 9.770100e+02 
2.456119e+01 3.996053e+00 1.417474e+03 
2.478421e+01 3.961814e+00 2.056512e+03 
2.509387e+01 3.967493e+00 2.983647e+03 
2.548087e+01 4.012920e+00 4.328761e+03 
2.587713e+01 4.084017e+00 6.280291e+03 
2.621155e+01 4.162593e+00 9.111628e+03 
2.648822e+01 4.243319e+00 1.321941e+04 
2.667964e+01 4.314162e+00 1.917910e+04 
2.678029e+01 4.368130e+00 2.782559e+04 
2.679894e+01 4.402614e+00 4.037017e+04 
2.677247e+01 4.422535e+00 5.857021e+04 
2.671715e+01 4.429884e+00 8.497534e+04 
2.661945e+01 4.421562e+00 1.232847e+05 
2.651479e+01 4.405516e+00 1.788650e+05 
2.643068e+01 4.388439e+00 2.595024e+05 
2.634224e+01 4.366507e+00 3.764936e+05 
2.628137e+01 4.347602e+00 5.462277e+05 
2.625002e+01 4.333374e+00 7.924829e+05 
2.623203e+01 4.321657e+00 1.149757e+06 
2.621370e+01 4.310569e+00 1.668101e+06 
2.622301e+01 4.306342e+00 2.420128e+06 
2.624943e+01 4.307186e+00 3.511192e+06 
2.626113e+01 4.306755e+00 5.094138e+06 
2.630460e+01 4.314343e+00 7.390722e+06 
2.632645e+01 4.318890e+00 1.072267e+07 
2.634655e+01 4.324082e+00 1.555676e+07 
2.635375e+01 4.327287e+00 2.257020e+07 
2.636952e+01 4.332539e+00 3.274549e+07 
2.636767e+01 4.334214e+00 4.750810e+07 
2.636976e+01 4.336485e+00 6.892612e+07 
2.637069e+01 4.338168e+00 1.000000e+08 


==> anc/TOV-Output-e0-260.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.308116e-03 1.200227e-11 1.000000e-06 
2.980528e-03 2.584460e-11 1.757511e-06 
3.955654e-03 6.041503e-11 3.088844e-06 
5.196401e-03 1.369614e-10 5.428675e-06 
7.130289e-03 3.538439e-10 9.540955e-06 
9.447796e-03 8.231554e-10 1.676833e-05 
1.245216e-02 1.884625e-09 2.947052e-05 
1.626698e-02 4.201568e-09 5.179475e-05 
2.180030e-02 1.011295e-08 9.102982e-05 
2.879424e-02 2.330276e-08 1.599859e-04 
3.850180e-02 5.571008e-08 2.811769e-04 
5.124049e-02 1.313200e-07 4.941713e-04 
6.801506e-02 3.071194e-07 8.685114e-04 
8.971531e-02 7.048442e-07 1.526418e-03 
1.195815e-01 1.669122e-06 2.682696e-03 
1.585945e-01 3.893716e-06 4.714866e-03 
2.099216e-01 9.029812e-06 8.286428e-03 
2.773049e-01 2.081580e-05 1.456348e-02 
3.687806e-01 4.896061e-05 2.559548e-02 
4.875967e-01 1.131788e-04 4.498433e-02 
6.469352e-01 2.643834e-04 7.906043e-02 
8.563236e-01 6.133214e-04 1.389495e-01 
1.136605e+00 1.434874e-03 2.442053e-01 
1.503762e+00 3.325775e-03 4.291934e-01 
1.981630e+00 7.622201e-03 7.543120e-01 
2.605770e+00 1.737651e-02 1.325711e+00 
3.405872e+00 3.897858e-02 2.329952e+00 
4.408818e+00 8.521805e-02 4.094915e+00 
5.614290e+00 1.783589e-01 7.196857e+00 
6.979684e+00 3.504407e-01 1.264855e+01 
8.353877e+00 6.232296e-01 2.222996e+01 
9.558201e+00 9.872799e-01 3.906940e+01 
1.037954e+01 1.370539e+00 6.866488e+01 
1.071403e+01 1.677321e+00 1.206793e+02 
1.059502e+01 1.846200e+00 2.120951e+02 
1.016659e+01 1.880079e+00 3.727594e+02 
9.588826e+00 1.816982e+00 6.551286e+02 
8.989999e+00 1.700742e+00 1.151395e+03 
8.467245e+00 1.569115e+00 2.023590e+03 
8.071994e+00 1.445914e+00 3.556480e+03 
7.834108e+00 1.347152e+00 6.250552e+03 
7.753759e+00 1.281161e+00 1.098541e+04 
7.822428e+00 1.253604e+00 1.930698e+04 
7.981449e+00 1.259392e+00 3.393222e+04 
8.167343e+00 1.288273e+00 5.963623e+04 
8.323450e+00 1.325874e+00 1.048113e+05 
8.428716e+00 1.361442e+00 1.842070e+05 
8.471390e+00 1.385975e+00 3.237458e+05 
8.466486e+00 1.398032e+00 5.689866e+05 
8.431690e+00 1.399231e+00 1.000000e+06 


==> anc/TOV-Output-e0-261.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.235533e-03 1.094714e-11 1.000000e-06 
3.006529e-03 2.662893e-11 1.757511e-06 
3.953020e-03 6.052633e-11 3.088844e-06 
5.357467e-03 1.506732e-10 5.428675e-06 
7.008207e-03 3.372704e-10 9.540955e-06 
9.353143e-03 8.017336e-10 1.676833e-05 
1.236733e-02 1.853470e-09 2.947052e-05 
1.652444e-02 4.421176e-09 5.179475e-05 
2.161915e-02 9.900876e-09 9.102982e-05 
2.876428e-02 2.331944e-08 1.599859e-04 
3.855283e-02 5.614704e-08 2.811769e-04 
5.103357e-02 1.302346e-07 4.941713e-04 
6.778714e-02 3.052117e-07 8.685114e-04 
8.943112e-02 7.008525e-07 1.526418e-03 
1.183022e-01 1.622340e-06 2.682696e-03 
1.578679e-01 3.855211e-06 4.714866e-03 
2.084645e-01 8.877087e-06 8.286428e-03 
2.769782e-01 2.082207e-05 1.456348e-02 
3.678495e-01 4.877752e-05 2.559548e-02 
4.855776e-01 1.122084e-04 4.498433e-02 
6.454886e-01 2.636230e-04 7.906043e-02 
8.557167e-01 6.143671e-04 1.389495e-01 
1.132750e+00 1.425776e-03 2.442053e-01 
1.495356e+00 3.282905e-03 4.291934e-01 
1.974720e+00 7.571635e-03 7.543120e-01 
2.597029e+00 1.726787e-02 1.325711e+00 
3.394196e+00 3.872553e-02 2.329952e+00 
4.394364e+00 8.469975e-02 4.094915e+00 
5.599610e+00 1.776087e-01 7.196857e+00 
6.954898e+00 3.480017e-01 1.264855e+01 
8.332208e+00 6.205148e-01 2.222996e+01 
9.534974e+00 9.833251e-01 3.906940e+01 
1.035950e+01 1.366677e+00 6.866488e+01 
1.068935e+01 1.671272e+00 1.206793e+02 
1.057662e+01 1.841958e+00 2.120951e+02 
1.015587e+01 1.878199e+00 3.727594e+02 
9.574787e+00 1.814215e+00 6.551286e+02 
8.978856e+00 1.698879e+00 1.151395e+03 
8.452082e+00 1.566554e+00 2.023590e+03 
8.056311e+00 1.443455e+00 3.556480e+03 
7.816762e+00 1.344524e+00 6.250552e+03 
7.744052e+00 1.279933e+00 1.098541e+04 
7.807383e+00 1.251410e+00 1.930698e+04 
7.964978e+00 1.256860e+00 3.393222e+04 
8.149921e+00 1.285454e+00 5.963623e+04 
8.312417e+00 1.324257e+00 1.048113e+05 
8.412321e+00 1.358677e+00 1.842070e+05 
8.457313e+00 1.383673e+00 3.237458e+05 
8.450842e+00 1.395401e+00 5.689866e+05 
8.418042e+00 1.397033e+00 1.000000e+06 


==> anc/TOV-Output-e0-262.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.146409e-03 9.726480e-12 1.000000e-06 
2.901106e-03 2.401647e-11 1.757511e-06 
3.934578e-03 5.991185e-11 3.088844e-06 
5.253425e-03 1.426086e-10 5.428675e-06 
6.949098e-03 3.300681e-10 9.540955e-06 
9.204431e-03 7.670241e-10 1.676833e-05 
1.243232e-02 1.890055e-09 2.947052e-05 
1.628191e-02 4.245550e-09 5.179475e-05 
2.147670e-02 9.743630e-09 9.102982e-05 
2.848699e-02 2.273831e-08 1.599859e-04 
3.843474e-02 5.584580e-08 2.811769e-04 
5.081189e-02 1.290373e-07 4.941713e-04 
6.734163e-02 3.003798e-07 8.685114e-04 
8.875842e-02 6.877808e-07 1.526418e-03 
1.177011e-01 1.603857e-06 2.682696e-03 
1.565596e-01 3.774563e-06 4.714866e-03 
2.080117e-01 8.853167e-06 8.286428e-03 
2.754147e-01 2.054987e-05 1.456348e-02 
3.648773e-01 4.778716e-05 2.559548e-02 
4.843249e-01 1.117687e-04 4.498433e-02 
6.419874e-01 2.603503e-04 7.906043e-02 
8.514570e-01 6.075565e-04 1.389495e-01 
1.128102e+00 1.413688e-03 2.442053e-01 
1.489886e+00 3.259423e-03 4.291934e-01 
1.966667e+00 7.507961e-03 7.543120e-01 
2.586035e+00 1.711456e-02 1.325711e+00 
3.380971e+00 3.841998e-02 2.329952e+00 
4.381812e+00 8.428853e-02 4.094915e+00 
5.576791e+00 1.761078e-01 7.196857e+00 
6.927778e+00 3.452324e-01 1.264855e+01 
8.304839e+00 6.166330e-01 2.222996e+01 
9.512106e+00 9.794585e-01 3.906940e+01 
1.033588e+01 1.361673e+00 6.866488e+01 
1.066857e+01 1.666528e+00 1.206793e+02 
1.055743e+01 1.837447e+00 2.120951e+02 
1.013745e+01 1.873973e+00 3.727594e+02 
9.563243e+00 1.812114e+00 6.551286e+02 
8.967358e+00 1.696927e+00 1.151395e+03 
8.440706e+00 1.564785e+00 2.023590e+03 
8.042459e+00 1.441342e+00 3.556480e+03 
7.804108e+00 1.342738e+00 6.250552e+03 
7.724245e+00 1.276921e+00 1.098541e+04 
7.791606e+00 1.249081e+00 1.930698e+04 
7.942765e+00 1.253254e+00 3.393222e+04 
8.129422e+00 1.282031e+00 5.963623e+04 
8.289754e+00 1.320273e+00 1.048113e+05 
8.399923e+00 1.356741e+00 1.842070e+05 
8.440342e+00 1.380757e+00 3.237458e+05 
8.436095e+00 1.392954e+00 5.689866e+05 
8.401915e+00 1.394314e+00 1.000000e+06 


==> anc/TOV-Output-e0-263.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.162269e-03 9.981643e-12 1.000000e-06 
2.995762e-03 2.654571e-11 1.757511e-06 
3.978143e-03 6.216041e-11 3.088844e-06 
5.281461e-03 1.454571e-10 5.428675e-06 
6.793994e-03 3.096336e-10 9.540955e-06 
9.241230e-03 7.792234e-10 1.676833e-05 
1.216322e-02 1.776717e-09 2.947052e-05 
1.635549e-02 4.319795e-09 5.179475e-05 
2.176874e-02 1.018528e-08 9.102982e-05 
2.867960e-02 2.329122e-08 1.599859e-04 
3.766943e-02 5.277648e-08 2.811769e-04 
5.058249e-02 1.277833e-07 4.941713e-04 
6.701020e-02 2.970962e-07 8.685114e-04 
8.916101e-02 6.998431e-07 1.526418e-03 
1.180467e-01 1.624200e-06 2.682696e-03 
1.563002e-01 3.770170e-06 4.714866e-03 
2.071569e-01 8.777840e-06 8.286428e-03 
2.738756e-01 2.028441e-05 1.456348e-02 
3.652374e-01 4.811159e-05 2.559548e-02 
4.831451e-01 1.113772e-04 4.498433e-02 
6.400553e-01 2.589909e-04 7.906043e-02 
8.483495e-01 6.032206e-04 1.389495e-01 
1.124338e+00 1.404920e-03 2.442053e-01 
1.483049e+00 3.227013e-03 4.291934e-01 
1.961824e+00 7.480869e-03 7.543120e-01 
2.579981e+00 1.705869e-02 1.325711e+00 
3.368861e+00 3.815207e-02 2.329952e+00 
4.362912e+00 8.351765e-02 4.094915e+00 
5.558611e+00 1.750332e-01 7.196857e+00 
6.907036e+00 3.433668e-01 1.264855e+01 
8.285553e+00 6.143936e-01 2.222996e+01 
9.483738e+00 9.741181e-01 3.906940e+01 
1.031207e+01 1.356602e+00 6.866488e+01 
1.065003e+01 1.662525e+00 1.206793e+02 
1.054219e+01 1.834225e+00 2.120951e+02 
1.011979e+01 1.869968e+00 3.727594e+02 
9.550774e+00 1.809758e+00 6.551286e+02 
8.954516e+00 1.694650e+00 1.151395e+03 
8.430374e+00 1.563231e+00 2.023590e+03 
8.031440e+00 1.439767e+00 3.556480e+03 
7.790137e+00 1.340711e+00 6.250552e+03 
7.710980e+00 1.275060e+00 1.098541e+04 
7.775126e+00 1.246624e+00 1.930698e+04 
7.928962e+00 1.251214e+00 3.393222e+04 
8.114799e+00 1.279753e+00 5.963623e+04 
8.279564e+00 1.318821e+00 1.048113e+05 
8.377621e+00 1.352739e+00 1.842070e+05 
8.426409e+00 1.378477e+00 3.237458e+05 
8.417922e+00 1.389784e+00 5.689866e+05 
8.389656e+00 1.392397e+00 1.000000e+06 


==> anc/TOV-Output-e0-264.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.271882e-03 1.162193e-11 1.000000e-06 
2.998161e-03 2.671074e-11 1.757511e-06 
3.966840e-03 6.186641e-11 3.088844e-06 
5.266556e-03 1.447775e-10 5.428675e-06 
6.966421e-03 3.350811e-10 9.540955e-06 
9.086046e-03 7.434395e-10 1.676833e-05 
1.234207e-02 1.863309e-09 2.947052e-05 
1.616493e-02 4.186414e-09 5.179475e-05 
2.166091e-02 1.007282e-08 9.102982e-05 
2.842281e-02 2.275739e-08 1.599859e-04 
3.768502e-02 5.304295e-08 2.811769e-04 
4.993968e-02 1.234409e-07 4.941713e-04 
6.684349e-02 2.960056e-07 8.685114e-04 
8.810696e-02 6.778829e-07 1.526418e-03 
1.169581e-01 1.585687e-06 2.682696e-03 
1.561195e-01 3.771392e-06 4.714866e-03 
2.061222e-01 8.679843e-06 8.286428e-03 
2.744891e-01 2.049865e-05 1.456348e-02 
3.632747e-01 4.752015e-05 2.559548e-02 
4.801885e-01 1.097607e-04 4.498433e-02 
6.367315e-01 2.559465e-04 7.906043e-02 
8.453431e-01 5.990978e-04 1.389495e-01 
1.120243e+00 1.394902e-03 2.442053e-01 
1.478279e+00 3.208096e-03 4.291934e-01 
1.951737e+00 7.394089e-03 7.543120e-01 
2.568935e+00 1.690435e-02 1.325711e+00 
3.356589e+00 3.787860e-02 2.329952e+00 
4.349773e+00 8.307187e-02 4.094915e+00 
5.537626e+00 1.737017e-01 7.196857e+00 
6.885072e+00 3.413263e-01 1.264855e+01 
8.260433e+00 6.109630e-01 2.222996e+01 
9.463185e+00 9.708556e-01 3.906940e+01 
1.028552e+01 1.350661e+00 6.866488e+01 
1.063266e+01 1.658908e+00 1.206793e+02 
1.052690e+01 1.830980e+00 2.120951e+02 
1.010787e+01 1.867700e+00 3.727594e+02 
9.537226e+00 1.807103e+00 6.551286e+02 
8.938215e+00 1.691545e+00 1.151395e+03 
8.416817e+00 1.560993e+00 2.023590e+03 
8.016953e+00 1.437524e+00 3.556480e+03 
7.779160e+00 1.339220e+00 6.250552e+03 
7.697318e+00 1.273127e+00 1.098541e+04 
7.756209e+00 1.243729e+00 1.930698e+04 
7.915153e+00 1.249171e+00 3.393222e+04 
8.101322e+00 1.277697e+00 5.963623e+04 
8.256478e+00 1.314746e+00 1.048113e+05 
8.365952e+00 1.350947e+00 1.842070e+05 
8.407810e+00 1.375212e+00 3.237458e+05 
8.404609e+00 1.387631e+00 5.689866e+05 
8.369167e+00 1.388761e+00 1.000000e+06 


==> anc/TOV-Output-e0-265.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.210217e-03 1.074156e-11 1.000000e-06 
2.912464e-03 2.457788e-11 1.757511e-06 
3.871452e-03 5.772770e-11 3.088844e-06 
5.118437e-03 1.334059e-10 5.428675e-06 
6.847229e-03 3.193798e-10 9.540955e-06 
9.225352e-03 7.811089e-10 1.676833e-05 
1.224462e-02 1.826412e-09 2.947052e-05 
1.615533e-02 4.194789e-09 5.179475e-05 
2.131170e-02 9.629803e-09 9.102982e-05 
2.842223e-02 2.284218e-08 1.599859e-04 
3.796548e-02 5.444151e-08 2.811769e-04 
4.988385e-02 1.234934e-07 4.941713e-04 
6.612392e-02 2.876341e-07 8.685114e-04 
8.779306e-02 6.732037e-07 1.526418e-03 
1.168081e-01 1.585578e-06 2.682696e-03 
1.555116e-01 3.741631e-06 4.714866e-03 
2.055484e-01 8.640163e-06 8.286428e-03 
2.733270e-01 2.031607e-05 1.456348e-02 
3.615614e-01 4.702841e-05 2.559548e-02 
4.786970e-01 1.091530e-04 4.498433e-02 
6.356134e-01 2.555641e-04 7.906043e-02 
8.416224e-01 5.934608e-04 1.389495e-01 
1.115022e+00 1.380699e-03 2.442053e-01 
1.474923e+00 3.198317e-03 4.291934e-01 
1.945468e+00 7.350669e-03 7.543120e-01 
2.559750e+00 1.678661e-02 1.325711e+00 
3.346752e+00 3.768644e-02 2.329952e+00 
4.334409e+00 8.250037e-02 4.094915e+00 
5.523364e+00 1.729824e-01 7.196857e+00 
6.862395e+00 3.391841e-01 1.264855e+01 
8.234508e+00 6.073669e-01 2.222996e+01 
9.437868e+00 9.663178e-01 3.906940e+01 
1.026518e+01 1.346667e+00 6.866488e+01 
1.060793e+01 1.652803e+00 1.206793e+02 
1.050724e+01 1.826288e+00 2.120951e+02 
1.008737e+01 1.862814e+00 3.727594e+02 
9.522058e+00 1.804003e+00 6.551286e+02 
8.925106e+00 1.689192e+00 1.151395e+03 
8.403602e+00 1.558823e+00 2.023590e+03 
8.007612e+00 1.436263e+00 3.556480e+03 
7.762724e+00 1.336743e+00 6.250552e+03 
7.684811e+00 1.271394e+00 1.098541e+04 
7.739306e+00 1.241191e+00 1.930698e+04 
7.897174e+00 1.246348e+00 3.393222e+04 
8.082642e+00 1.274621e+00 5.963623e+04 
8.244606e+00 1.312946e+00 1.048113e+05 
8.345178e+00 1.347257e+00 1.842070e+05 
8.393042e+00 1.372750e+00 3.237458e+05 
8.390601e+00 1.385329e+00 5.689866e+05 
8.352638e+00 1.385947e+00 1.000000e+06 


==> anc/TOV-Output-e0-266.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.154052e-03 9.980839e-12 1.000000e-06 
2.936472e-03 2.528576e-11 1.757511e-06 
3.814488e-03 5.542520e-11 3.088844e-06 
5.054347e-03 1.289418e-10 5.428675e-06 
6.763121e-03 3.089157e-10 9.540955e-06 
9.006753e-03 7.296310e-10 1.676833e-05 
1.195063e-02 1.704398e-09 2.947052e-05 
1.597204e-02 4.068924e-09 5.179475e-05 
2.153057e-02 9.967013e-09 9.102982e-05 
2.804888e-02 2.203665e-08 1.599859e-04 
3.751842e-02 5.273908e-08 2.811769e-04 
4.988059e-02 1.239351e-07 4.941713e-04 
6.647422e-02 2.933324e-07 8.685114e-04 
8.773278e-02 6.743530e-07 1.526418e-03 
1.164372e-01 1.576447e-06 2.682696e-03 
1.548843e-01 3.710482e-06 4.714866e-03 
2.049132e-01 8.592610e-06 8.286428e-03 
2.721471e-01 2.012977e-05 1.456348e-02 
3.596076e-01 4.644475e-05 2.559548e-02 
4.784877e-01 1.094209e-04 4.498433e-02 
6.331717e-01 2.535831e-04 7.906043e-02 
8.385304e-01 5.891573e-04 1.389495e-01 
1.109830e+00 1.366636e-03 2.442053e-01 
1.470161e+00 3.179358e-03 4.291934e-01 
1.938957e+00 7.304463e-03 7.543120e-01 
2.551534e+00 1.668772e-02 1.325711e+00 
3.336090e+00 3.746629e-02 2.329952e+00 
4.319407e+00 8.194887e-02 4.094915e+00 
5.500472e+00 1.714772e-01 7.196857e+00 
6.840686e+00 3.371769e-01 1.264855e+01 
8.213173e+00 6.046970e-01 2.222996e+01 
9.412031e+00 9.616367e-01 3.906940e+01 
1.023989e+01 1.341108e+00 6.866488e+01 
1.058535e+01 1.647417e+00 1.206793e+02 
1.049102e+01 1.822718e+00 2.120951e+02 
1.007627e+01 1.860779e+00 3.727594e+02 
9.506298e+00 1.800735e+00 6.551286e+02 
8.912291e+00 1.686904e+00 1.151395e+03 
8.390014e+00 1.556568e+00 2.023590e+03 
7.994755e+00 1.434324e+00 3.556480e+03 
7.749498e+00 1.334840e+00 6.250552e+03 
7.666770e+00 1.268682e+00 1.098541e+04 
7.729884e+00 1.239992e+00 1.930698e+04 
7.881862e+00 1.244019e+00 3.393222e+04 
8.067908e+00 1.272314e+00 5.963623e+04 
8.229346e+00 1.310454e+00 1.048113e+05 
8.330526e+00 1.344838e+00 1.842070e+05 
8.375903e+00 1.369784e+00 3.237458e+05 
8.373777e+00 1.382431e+00 5.689866e+05 
8.340568e+00 1.384059e+00 1.000000e+06 


==> anc/TOV-Output-e0-267.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.160374e-03 1.010682e-11 1.000000e-06 
2.876845e-03 2.386589e-11 1.757511e-06 
3.861941e-03 5.773579e-11 3.088844e-06 
5.161492e-03 1.378332e-10 5.428675e-06 
6.863072e-03 3.240290e-10 9.540955e-06 
9.087060e-03 7.521395e-10 1.676833e-05 
1.209225e-02 1.772351e-09 2.947052e-05 
1.580366e-02 3.956413e-09 5.179475e-05 
2.129913e-02 9.685321e-09 9.102982e-05 
2.840551e-02 2.297397e-08 1.599859e-04 
3.730675e-02 5.204642e-08 2.811769e-04 
4.983703e-02 1.240754e-07 4.941713e-04 
6.601806e-02 2.884152e-07 8.685114e-04 
8.787761e-02 6.802459e-07 1.526418e-03 
1.156852e-01 1.551913e-06 2.682696e-03 
1.536501e-01 3.636106e-06 4.714866e-03 
2.038830e-01 8.495476e-06 8.286428e-03 
2.709117e-01 1.993153e-05 1.456348e-02 
3.584712e-01 4.617873e-05 2.559548e-02 
4.760686e-01 1.081748e-04 4.498433e-02 
6.301846e-01 2.509509e-04 7.906043e-02 
8.358535e-01 5.857247e-04 1.389495e-01 
1.106165e+00 1.358220e-03 2.442053e-01 
1.463766e+00 3.149831e-03 4.291934e-01 
1.932602e+00 7.259936e-03 7.543120e-01 
2.539207e+00 1.650881e-02 1.325711e+00 
3.322030e+00 3.713289e-02 2.329952e+00 
4.302663e+00 8.130014e-02 4.094915e+00 
5.485084e+00 1.706525e-01 7.196857e+00 
6.818943e+00 3.351632e-01 1.264855e+01 
8.188680e+00 6.013846e-01 2.222996e+01 
9.389205e+00 9.577495e-01 3.906940e+01 
1.021739e+01 1.336419e+00 6.866488e+01 
1.056623e+01 1.643181e+00 1.206793e+02 
1.046834e+01 1.817008e+00 2.120951e+02 
1.006170e+01 1.857684e+00 3.727594e+02 
9.493868e+00 1.798362e+00 6.551286e+02 
8.899136e+00 1.684529e+00 1.151395e+03 
8.375812e+00 1.554179e+00 2.023590e+03 
7.981117e+00 1.432233e+00 3.556480e+03 
7.739891e+00 1.333587e+00 6.250552e+03 
7.656319e+00 1.267307e+00 1.098541e+04 
7.712930e+00 1.237440e+00 1.930698e+04 
7.861581e+00 1.240763e+00 3.393222e+04 
8.050106e+00 1.269405e+00 5.963623e+04 
8.211634e+00 1.307462e+00 1.048113e+05 
8.314206e+00 1.342068e+00 1.842070e+05 
8.362964e+00 1.367699e+00 3.237458e+05 
8.358848e+00 1.379928e+00 5.689866e+05 
8.321055e+00 1.380615e+00 1.000000e+06 


==> anc/TOV-Output-e0-268.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.111483e-03 9.471409e-12 1.000000e-06 
2.948138e-03 2.578073e-11 1.757511e-06 
3.888452e-03 5.915369e-11 3.088844e-06 
5.152886e-03 1.376586e-10 5.428675e-06 
6.697741e-03 3.022990e-10 9.540955e-06 
8.873273e-03 7.029156e-10 1.676833e-05 
1.215159e-02 1.805306e-09 2.947052e-05 
1.602657e-02 4.141651e-09 5.179475e-05 
2.096288e-02 9.268397e-09 9.102982e-05 
2.814481e-02 2.243091e-08 1.599859e-04 
3.748117e-02 5.297753e-08 2.811769e-04 
4.915653e-02 1.195078e-07 4.941713e-04 
6.578713e-02 2.864681e-07 8.685114e-04 
8.704860e-02 6.636516e-07 1.526418e-03 
1.160056e-01 1.570704e-06 2.682696e-03 
1.531515e-01 3.614306e-06 4.714866e-03 
2.029034e-01 8.404969e-06 8.286428e-03 
2.703323e-01 1.987808e-05 1.456348e-02 
3.566309e-01 4.564149e-05 2.559548e-02 
4.745066e-01 1.075146e-04 4.498433e-02 
6.280807e-01 2.493759e-04 7.906043e-02 
8.331062e-01 5.821384e-04 1.389495e-01 
1.102352e+00 1.349253e-03 2.442053e-01 
1.458661e+00 3.128639e-03 4.291934e-01 
1.924972e+00 7.201086e-03 7.543120e-01 
2.532991e+00 1.644853e-02 1.325711e+00 
3.308651e+00 3.682252e-02 2.329952e+00 
4.286702e+00 8.069531e-02 4.094915e+00 
5.464637e+00 1.693693e-01 7.196857e+00 
6.799101e+00 3.334136e-01 1.264855e+01 
8.163293e+00 5.978901e-01 2.222996e+01 
9.361581e+00 9.525855e-01 3.906940e+01 
1.019378e+01 1.331374e+00 6.866488e+01 
1.054516e+01 1.638283e+00 1.206793e+02 
1.045187e+01 1.813338e+00 2.120951e+02 
1.004447e+01 1.853765e+00 3.727594e+02 
9.480348e+00 1.795687e+00 6.551286e+02 
8.888629e+00 1.682781e+00 1.151395e+03 
8.367098e+00 1.552946e+00 2.023590e+03 
7.964684e+00 1.429601e+00 3.556480e+03 
7.725868e+00 1.331534e+00 6.250552e+03 
7.637062e+00 1.264375e+00 1.098541e+04 
7.698529e+00 1.235344e+00 1.930698e+04 
7.848957e+00 1.238930e+00 3.393222e+04 
8.036553e+00 1.267322e+00 5.963623e+04 
8.191562e+00 1.303989e+00 1.048113e+05 
8.298990e+00 1.339525e+00 1.842070e+05 
8.346270e+00 1.364821e+00 3.237458e+05 
8.342108e+00 1.377040e+00 5.689866e+05 
8.305823e+00 1.378060e+00 1.000000e+06 


==> anc/TOV-Output-e0-269.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.193120e-03 1.065262e-11 1.000000e-06 
2.929072e-03 2.537810e-11 1.757511e-06 
3.843832e-03 5.735382e-11 3.088844e-06 
4.972866e-03 1.241908e-10 5.428675e-06 
6.700087e-03 3.037460e-10 9.540955e-06 
8.873173e-03 7.055147e-10 1.676833e-05 
1.190741e-02 1.704988e-09 2.947052e-05 
1.606442e-02 4.186631e-09 5.179475e-05 
2.118646e-02 9.603829e-09 9.102982e-05 
2.806095e-02 2.231397e-08 1.599859e-04 
3.690990e-02 5.078066e-08 2.811769e-04 
4.944698e-02 1.220926e-07 4.941713e-04 
6.503738e-02 2.778178e-07 8.685114e-04 
8.643281e-02 6.520908e-07 1.526418e-03 
1.151984e-01 1.543883e-06 2.682696e-03 
1.529936e-01 3.616580e-06 4.714866e-03 
2.024886e-01 8.384697e-06 8.286428e-03 
2.681489e-01 1.947271e-05 1.456348e-02 
3.566620e-01 4.582370e-05 2.559548e-02 
4.730387e-01 1.069172e-04 4.498433e-02 
6.250272e-01 2.466734e-04 7.906043e-02 
8.280692e-01 5.737773e-04 1.389495e-01 
1.096932e+00 1.334409e-03 2.442053e-01 
1.451080e+00 3.091610e-03 4.291934e-01 
1.917666e+00 7.145889e-03 7.543120e-01 
2.521942e+00 1.629464e-02 1.325711e+00 
3.298811e+00 3.662905e-02 2.329952e+00 
4.272299e+00 8.017678e-02 4.094915e+00 
5.443537e+00 1.680283e-01 7.196857e+00 
6.778237e+00 3.315193e-01 1.264855e+01 
8.133967e+00 5.936038e-01 2.222996e+01 
9.340117e+00 9.490475e-01 3.906940e+01 
1.016716e+01 1.325378e+00 6.866488e+01 
1.052520e+01 1.633748e+00 1.206793e+02 
1.043359e+01 1.809062e+00 2.120951e+02 
1.002716e+01 1.849816e+00 3.727594e+02 
9.466633e+00 1.792952e+00 6.551286e+02 
8.874923e+00 1.680264e+00 1.151395e+03 
8.355517e+00 1.551103e+00 2.023590e+03 
7.954699e+00 1.428202e+00 3.556480e+03 
7.712723e+00 1.329637e+00 6.250552e+03 
7.622761e+00 1.262315e+00 1.098541e+04 
7.681255e+00 1.232731e+00 1.930698e+04 
7.833890e+00 1.236641e+00 3.393222e+04 
8.013989e+00 1.263481e+00 5.963623e+04 
8.175628e+00 1.301352e+00 1.048113e+05 
8.283424e+00 1.336906e+00 1.842070e+05 
8.332043e+00 1.362458e+00 3.237458e+05 
8.323239e+00 1.373701e+00 5.689866e+05 
8.294398e+00 1.376296e+00 1.000000e+06 


==> anc/TOV-Output-e0-27.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.161647e-03 1.023846e-12 1.000000e-08 
2.676981e-03 1.944537e-12 1.450829e-08 
3.220922e-03 3.387046e-12 2.104904e-08 
3.764889e-03 5.409251e-12 3.053856e-08 
4.343927e-03 8.308606e-12 4.430621e-08 
5.299441e-03 1.508588e-11 6.428073e-08 
6.605181e-03 2.921022e-11 9.326033e-08 
7.781848e-03 4.776710e-11 1.353048e-07 
9.433859e-03 8.510378e-11 1.963041e-07 
1.163998e-02 1.598592e-10 2.848036e-07 
1.380958e-02 2.669451e-10 4.132012e-07 
1.671381e-02 4.732675e-10 5.994843e-07 
2.012332e-02 8.259994e-10 8.697490e-07 
2.462098e-02 1.512853e-09 1.261857e-06 
2.945148e-02 2.589417e-09 1.830738e-06 
3.603394e-02 4.742593e-09 2.656088e-06 
4.338370e-02 8.276762e-09 3.853529e-06 
5.131367e-02 1.369557e-08 5.590810e-06 
6.298502e-02 2.532752e-08 8.111308e-06 
7.520368e-02 4.311201e-08 1.176812e-05 
9.113498e-02 7.672488e-08 1.707353e-05 
1.100884e-01 1.352403e-07 2.477076e-05 
1.321188e-01 2.337628e-07 3.593814e-05 
1.601617e-01 4.164451e-07 5.214008e-05 
1.920101e-01 7.175540e-07 7.564633e-05 
2.314116e-01 1.256141e-06 1.097499e-04 
2.782841e-01 2.184485e-06 1.592283e-04 
3.380172e-01 3.914730e-06 2.310130e-04 
4.045172e-01 6.709627e-06 3.351603e-04 
4.902260e-01 1.194206e-05 4.862602e-04 
5.895529e-01 2.077127e-05 7.054802e-04 
7.081069e-01 3.599130e-05 1.023531e-03 
8.524985e-01 6.280455e-05 1.484968e-03 
1.031493e+00 1.112557e-04 2.154435e-03 
1.238422e+00 1.925523e-04 3.125716e-03 
1.493721e+00 3.378921e-04 4.534879e-03 
1.801838e+00 5.931395e-04 6.579332e-03 
2.166436e+00 1.031111e-03 9.545485e-03 
2.611099e+00 1.805597e-03 1.384886e-02 
3.140483e+00 3.142407e-03 2.009233e-02 
3.776171e+00 5.465189e-03 2.915053e-02 
4.541365e+00 9.511836e-03 4.229243e-02 
5.462250e+00 1.656477e-02 6.135907e-02 
6.552586e+00 2.863138e-02 8.902151e-02 
7.838556e+00 4.910120e-02 1.291550e-01 
9.369650e+00 8.407467e-02 1.873817e-01 
1.117270e+01 1.430709e-01 2.718588e-01 
1.323091e+01 2.388640e-01 3.944206e-01 
1.558593e+01 3.933967e-01 5.722368e-01 
1.819533e+01 6.325747e-01 8.302176e-01 
2.097841e+01 9.840834e-01 1.204504e+00 
2.383823e+01 1.473899e+00 1.747528e+00 
2.661567e+01 2.109150e+00 2.535364e+00 
2.907992e+01 2.854550e+00 3.678380e+00 
3.107430e+01 3.652091e+00 5.336699e+00 
3.246915e+01 4.417112e+00 7.742637e+00 
3.316615e+01 5.050902e+00 1.123324e+01 
3.322747e+01 5.505804e+00 1.629751e+01 
3.275223e+01 5.763270e+00 2.364489e+01 
3.188786e+01 5.841606e+00 3.430469e+01 
3.079647e+01 5.780450e+00 4.977024e+01 
2.955178e+01 5.604545e+00 7.220809e+01 
2.832662e+01 5.371587e+00 1.047616e+02 
2.718327e+01 5.108385e+00 1.519911e+02 
2.616473e+01 4.837075e+00 2.205131e+02 
2.532071e+01 4.579334e+00 3.199267e+02 
2.467933e+01 4.349916e+00 4.641589e+02 
2.427642e+01 4.163189e+00 6.734151e+02 
2.408515e+01 4.021196e+00 9.770100e+02 
2.409080e+01 3.927914e+00 1.417474e+03 
2.429151e+01 3.888824e+00 2.056512e+03 
2.460246e+01 3.893194e+00 2.983647e+03 
2.496086e+01 3.931285e+00 4.328761e+03 
2.535112e+01 3.999070e+00 6.280291e+03 
2.569902e+01 4.078399e+00 9.111628e+03 
2.596458e+01 4.155322e+00 1.321941e+04 
2.616817e+01 4.227603e+00 1.917910e+04 
2.626620e+01 4.280419e+00 2.782559e+04 
2.631024e+01 4.320046e+00 4.037017e+04 
2.627462e+01 4.338153e+00 5.857021e+04 
2.621739e+01 4.345432e+00 8.497534e+04 
2.613054e+01 4.339817e+00 1.232847e+05 
2.603973e+01 4.327113e+00 1.788650e+05 
2.594472e+01 4.308252e+00 2.595024e+05 
2.585870e+01 4.287219e+00 3.764936e+05 
2.581213e+01 4.271532e+00 5.462277e+05 
2.576926e+01 4.255188e+00 7.924829e+05 
2.573368e+01 4.240048e+00 1.149757e+06 
2.573177e+01 4.232307e+00 1.668101e+06 
2.574183e+01 4.228199e+00 2.420128e+06 
2.574888e+01 4.225050e+00 3.511192e+06 
2.577560e+01 4.227539e+00 5.094138e+06 
2.580048e+01 4.231238e+00 7.390722e+06 
2.583076e+01 4.237371e+00 1.072267e+07 
2.584079e+01 4.240410e+00 1.555676e+07 
2.585412e+01 4.244780e+00 2.257020e+07 
2.587381e+01 4.250776e+00 3.274549e+07 
2.587062e+01 4.252149e+00 4.750810e+07 
2.587109e+01 4.254082e+00 6.892612e+07 
2.587429e+01 4.256241e+00 1.000000e+08 


==> anc/TOV-Output-e0-270.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.102770e-03 9.424453e-12 1.000000e-06 
2.783950e-03 2.187082e-11 1.757511e-06 
3.762892e-03 5.400649e-11 3.088844e-06 
4.987762e-03 1.257760e-10 5.428675e-06 
6.690221e-03 3.035303e-10 9.540955e-06 
8.804621e-03 6.918512e-10 1.676833e-05 
1.184981e-02 1.686611e-09 2.947052e-05 
1.592900e-02 4.096811e-09 5.179475e-05 
2.098761e-02 9.370655e-09 9.102982e-05 
2.778924e-02 2.175259e-08 1.599859e-04 
3.669674e-02 5.009147e-08 2.811769e-04 
4.924134e-02 1.210239e-07 4.941713e-04 
6.487858e-02 2.768130e-07 8.685114e-04 
8.645960e-02 6.551239e-07 1.526418e-03 
1.150550e-01 1.543839e-06 2.682696e-03 
1.524578e-01 3.592020e-06 4.714866e-03 
2.018396e-01 8.335199e-06 8.286428e-03 
2.673584e-01 1.937273e-05 1.456348e-02 
3.551130e-01 4.539738e-05 2.559548e-02 
4.699414e-01 1.052205e-04 4.498433e-02 
6.244149e-01 2.468624e-04 7.906043e-02 
8.249205e-01 5.693645e-04 1.389495e-01 
1.093254e+00 1.325934e-03 2.442053e-01 
1.446999e+00 3.076955e-03 4.291934e-01 
1.910506e+00 7.092328e-03 7.543120e-01 
2.511485e+00 1.615241e-02 1.325711e+00 
3.287340e+00 3.638154e-02 2.329952e+00 
4.255620e+00 7.953253e-02 4.094915e+00 
5.425029e+00 1.669205e-01 7.196857e+00 
6.751509e+00 3.288095e-01 1.264855e+01 
8.112382e+00 5.908694e-01 2.222996e+01 
9.315269e+00 9.446086e-01 3.906940e+01 
1.014981e+01 1.322277e+00 6.866488e+01 
1.050778e+01 1.630057e+00 1.206793e+02 
1.041761e+01 1.805535e+00 2.120951e+02 
1.001383e+01 1.847074e+00 3.727594e+02 
9.453027e+00 1.790241e+00 6.551286e+02 
8.863611e+00 1.678313e+00 1.151395e+03 
8.338704e+00 1.548146e+00 2.023590e+03 
7.945028e+00 1.426860e+00 3.556480e+03 
7.696941e+00 1.327261e+00 6.250552e+03 
7.613681e+00 1.261173e+00 1.098541e+04 
7.664381e+00 1.230188e+00 1.930698e+04 
7.818109e+00 1.234216e+00 3.393222e+04 
8.002422e+00 1.261780e+00 5.963623e+04 
8.163371e+00 1.299458e+00 1.048113e+05 
8.268003e+00 1.334314e+00 1.842070e+05 
8.316286e+00 1.359769e+00 3.237458e+05 
8.308452e+00 1.371216e+00 5.689866e+05 
8.279086e+00 1.373717e+00 1.000000e+06 


==> anc/TOV-Output-e0-271.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.208072e-03 1.095282e-11 1.000000e-06 
2.777854e-03 2.180792e-11 1.757511e-06 
3.841047e-03 5.765472e-11 3.088844e-06 
4.962042e-03 1.242990e-10 5.428675e-06 
6.729217e-03 3.100129e-10 9.540955e-06 
8.835675e-03 7.017872e-10 1.676833e-05 
1.199347e-02 1.755175e-09 2.947052e-05 
1.594014e-02 4.120622e-09 5.179475e-05 
2.098424e-02 9.400834e-09 9.102982e-05 
2.781687e-02 2.189833e-08 1.599859e-04 
3.696286e-02 5.137876e-08 2.811769e-04 
4.856585e-02 1.165414e-07 4.941713e-04 
6.526513e-02 2.828339e-07 8.685114e-04 
8.595713e-02 6.461525e-07 1.526418e-03 
1.138332e-01 1.500716e-06 2.682696e-03 
1.513445e-01 3.526916e-06 4.714866e-03 
2.012691e-01 8.295335e-06 8.286428e-03 
2.672363e-01 1.941784e-05 1.456348e-02 
3.543432e-01 4.526980e-05 2.559548e-02 
4.692521e-01 1.051460e-04 4.498433e-02 
6.218998e-01 2.447945e-04 7.906043e-02 
8.230057e-01 5.675002e-04 1.389495e-01 
1.089240e+00 1.316234e-03 2.442053e-01 
1.443041e+00 3.063039e-03 4.291934e-01 
1.902856e+00 7.033367e-03 7.543120e-01 
2.504311e+00 1.607315e-02 1.325711e+00 
3.274367e+00 3.608470e-02 2.329952e+00 
4.241088e+00 7.900666e-02 4.094915e+00 
5.408247e+00 1.659664e-01 7.196857e+00 
6.729915e+00 3.268128e-01 1.264855e+01 
8.091560e+00 5.882833e-01 2.222996e+01 
9.286253e+00 9.390671e-01 3.906940e+01 
1.012327e+01 1.316291e+00 6.866488e+01 
1.048707e+01 1.625253e+00 1.206793e+02 
1.039947e+01 1.801289e+00 2.120951e+02 
9.999346e+00 1.843970e+00 3.727594e+02 
9.437885e+00 1.787104e+00 6.551286e+02 
8.851906e+00 1.676263e+00 1.151395e+03 
8.328200e+00 1.546522e+00 2.023590e+03 
7.933044e+00 1.425071e+00 3.556480e+03 
7.685884e+00 1.325735e+00 6.250552e+03 
7.600255e+00 1.259262e+00 1.098541e+04 
7.654200e+00 1.228839e+00 1.930698e+04 
7.803764e+00 1.232056e+00 3.393222e+04 
7.982208e+00 1.258392e+00 5.963623e+04 
8.149210e+00 1.297175e+00 1.048113e+05 
8.251433e+00 1.331479e+00 1.842070e+05 
8.298902e+00 1.356735e+00 3.237458e+05 
8.293361e+00 1.368665e+00 5.689866e+05 
8.265068e+00 1.371405e+00 1.000000e+06 


==> anc/TOV-Output-e0-272.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.199793e-03 1.087004e-11 1.000000e-06 
2.793193e-03 2.225300e-11 1.757511e-06 
3.706776e-03 5.200857e-11 3.088844e-06 
4.995536e-03 1.273011e-10 5.428675e-06 
6.595949e-03 2.930338e-10 9.540955e-06 
8.991870e-03 7.423965e-10 1.676833e-05 
1.164891e-02 1.614141e-09 2.947052e-05 
1.579353e-02 4.022753e-09 5.179475e-05 
2.086676e-02 9.277932e-09 9.102982e-05 
2.788619e-02 2.214388e-08 1.599859e-04 
3.689406e-02 5.128089e-08 2.811769e-04 
4.875670e-02 1.183558e-07 4.941713e-04 
6.453311e-02 2.744323e-07 8.685114e-04 
8.624510e-02 6.550766e-07 1.526418e-03 
1.138774e-01 1.508007e-06 2.682696e-03 
1.505094e-01 3.481661e-06 4.714866e-03 
1.995850e-01 8.118691e-06 8.286428e-03 
2.652175e-01 1.905115e-05 1.456348e-02 
3.514569e-01 4.433558e-05 2.559548e-02 
4.670768e-01 1.040731e-04 4.498433e-02 
6.182808e-01 2.414335e-04 7.906043e-02 
8.195106e-01 5.623676e-04 1.389495e-01 
1.085384e+00 1.307106e-03 2.442053e-01 
1.435562e+00 3.026797e-03 4.291934e-01 
1.894298e+00 6.964477e-03 7.543120e-01 
2.495381e+00 1.596013e-02 1.325711e+00 
3.262479e+00 3.582355e-02 2.329952e+00 
4.229313e+00 7.863160e-02 4.094915e+00 
5.392947e+00 1.651434e-01 7.196857e+00 
6.708855e+00 3.248890e-01 1.264855e+01 
8.067414e+00 5.850291e-01 2.222996e+01 
9.268114e+00 9.363865e-01 3.906940e+01 
1.010040e+01 1.311448e+00 6.866488e+01 
1.046385e+01 1.619596e+00 1.206793e+02 
1.038544e+01 1.798390e+00 2.120951e+02 
9.982088e+00 1.840012e+00 3.727594e+02 
9.424170e+00 1.784349e+00 6.551286e+02 
8.840782e+00 1.674347e+00 1.151395e+03 
8.317462e+00 1.544844e+00 2.023590e+03 
7.919279e+00 1.422935e+00 3.556480e+03 
7.669289e+00 1.323206e+00 6.250552e+03 
7.580706e+00 1.256269e+00 1.098541e+04 
7.634949e+00 1.225866e+00 1.930698e+04 
7.788008e+00 1.229631e+00 3.393222e+04 
7.967516e+00 1.256077e+00 5.963623e+04 
8.130885e+00 1.294045e+00 1.048113e+05 
8.234741e+00 1.328616e+00 1.842070e+05 
8.281761e+00 1.353749e+00 3.237458e+05 
8.281893e+00 1.366871e+00 5.689866e+05 
8.246991e+00 1.368242e+00 1.000000e+06 


==> anc/TOV-Output-e0-273.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.105455e-03 9.565709e-12 1.000000e-06 
2.789500e-03 2.224635e-11 1.757511e-06 
3.807037e-03 5.655107e-11 3.088844e-06 
5.062983e-03 1.330144e-10 5.428675e-06 
6.730909e-03 3.125364e-10 9.540955e-06 
8.963983e-03 7.382145e-10 1.676833e-05 
1.175966e-02 1.666723e-09 2.947052e-05 
1.552442e-02 3.834647e-09 5.179475e-05 
2.061610e-02 8.980478e-09 9.102982e-05 
2.741530e-02 2.111830e-08 1.599859e-04 
3.646723e-02 4.970365e-08 2.811769e-04 
4.879548e-02 1.190746e-07 4.941713e-04 
6.467468e-02 2.772580e-07 8.685114e-04 
8.585400e-02 6.485808e-07 1.526418e-03 
1.136525e-01 1.504602e-06 2.682696e-03 
1.508542e-01 3.518530e-06 4.714866e-03 
1.989661e-01 8.072964e-06 8.286428e-03 
2.644698e-01 1.895992e-05 1.456348e-02 
3.500911e-01 4.398179e-05 2.559548e-02 
4.643616e-01 1.026447e-04 4.498433e-02 
6.170527e-01 2.408794e-04 7.906043e-02 
8.171424e-01 5.595538e-04 1.389495e-01 
1.080934e+00 1.295838e-03 2.442053e-01 
1.430643e+00 3.006779e-03 4.291934e-01 
1.887298e+00 6.912793e-03 7.543120e-01 
2.485796e+00 1.583466e-02 1.325711e+00 
3.250344e+00 3.555441e-02 2.329952e+00 
4.209582e+00 7.782123e-02 4.094915e+00 
5.375598e+00 1.641365e-01 7.196857e+00 
6.693208e+00 3.237090e-01 1.264855e+01 
8.045076e+00 5.821331e-01 2.222996e+01 
9.241860e+00 9.315643e-01 3.906940e+01 
1.008276e+01 1.308234e+00 6.866488e+01 
1.044481e+01 1.615335e+00 1.206793e+02 
1.036760e+01 1.794223e+00 2.120951e+02 
9.967945e+00 1.836998e+00 3.727594e+02 
9.412252e+00 1.782078e+00 6.551286e+02 
8.823560e+00 1.670964e+00 1.151395e+03 
8.301906e+00 1.542139e+00 2.023590e+03 
7.904837e+00 1.420666e+00 3.556480e+03 
7.655571e+00 1.321192e+00 6.250552e+03 
7.570795e+00 1.254973e+00 1.098541e+04 
7.623484e+00 1.224283e+00 1.930698e+04 
7.768785e+00 1.226559e+00 3.393222e+04 
7.954640e+00 1.254114e+00 5.963623e+04 
8.117088e+00 1.291830e+00 1.048113e+05 
8.218860e+00 1.325919e+00 1.842070e+05 
8.266487e+00 1.351152e+00 3.237458e+05 
8.266863e+00 1.364326e+00 5.689866e+05 
8.236211e+00 1.366599e+00 1.000000e+06 


==> anc/TOV-Output-e0-274.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.076970e-03 9.216333e-12 1.000000e-06 
2.769181e-03 2.184345e-11 1.757511e-06 
3.694808e-03 5.188516e-11 3.088844e-06 
5.093526e-03 1.359324e-10 5.428675e-06 
6.720730e-03 3.122603e-10 9.540955e-06 
8.770163e-03 6.938898e-10 1.676833e-05 
1.171903e-02 1.655552e-09 2.947052e-05 
1.537770e-02 3.740603e-09 5.179475e-05 
2.085197e-02 9.326291e-09 9.102982e-05 
2.754838e-02 2.150581e-08 1.599859e-04 
3.633231e-02 4.933407e-08 2.811769e-04 
4.803281e-02 1.139941e-07 4.941713e-04 
6.451046e-02 2.761592e-07 8.685114e-04 
8.528122e-02 6.380147e-07 1.526418e-03 
1.129567e-01 1.482546e-06 2.682696e-03 
1.500275e-01 3.473674e-06 4.714866e-03 
1.983373e-01 8.025965e-06 8.286428e-03 
2.639998e-01 1.892809e-05 1.456348e-02 
3.501094e-01 4.414974e-05 2.559548e-02 
4.632401e-01 1.022759e-04 4.498433e-02 
6.131396e-01 2.371917e-04 7.906043e-02 
8.143414e-01 5.558467e-04 1.389495e-01 
1.079580e+00 1.295689e-03 2.442053e-01 
1.427049e+00 2.995067e-03 4.291934e-01 
1.881480e+00 6.874025e-03 7.543120e-01 
2.476398e+00 1.571281e-02 1.325711e+00 
3.236674e+00 3.523573e-02 2.329952e+00 
4.196437e+00 7.737064e-02 4.094915e+00 
5.353689e+00 1.627251e-01 7.196857e+00 
6.666624e+00 3.210224e-01 1.264855e+01 
8.018607e+00 5.784132e-01 2.222996e+01 
9.217566e+00 9.272534e-01 3.906940e+01 
1.006042e+01 1.303540e+00 6.866488e+01 
1.042755e+01 1.611663e+00 1.206793e+02 
1.034875e+01 1.789717e+00 2.120951e+02 
9.952187e+00 1.833482e+00 3.727594e+02 
9.399749e+00 1.779640e+00 6.551286e+02 
8.814893e+00 1.669628e+00 1.151395e+03 
8.289197e+00 1.540033e+00 2.023590e+03 
7.891170e+00 1.418541e+00 3.556480e+03 
7.646828e+00 1.320075e+00 6.250552e+03 
7.555587e+00 1.252740e+00 1.098541e+04 
7.610319e+00 1.222394e+00 1.930698e+04 
7.752924e+00 1.224111e+00 3.393222e+04 
7.934962e+00 1.250824e+00 5.963623e+04 
8.100203e+00 1.288986e+00 1.048113e+05 
8.205308e+00 1.323703e+00 1.842070e+05 
8.255274e+00 1.349406e+00 3.237458e+05 
8.250362e+00 1.361467e+00 5.689866e+05 
8.221133e+00 1.364055e+00 1.000000e+06 


==> anc/TOV-Output-e0-275.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.105779e-03 9.640243e-12 1.000000e-06 
2.763402e-03 2.178620e-11 1.757511e-06 
3.796849e-03 5.650924e-11 3.088844e-06 
5.054660e-03 1.333293e-10 5.428675e-06 
6.515037e-03 2.854961e-10 9.540955e-06 
8.671150e-03 6.731002e-10 1.676833e-05 
1.164527e-02 1.630414e-09 2.947052e-05 
1.548844e-02 3.835949e-09 5.179475e-05 
2.054471e-02 8.952616e-09 9.102982e-05 
2.762379e-02 2.176204e-08 1.599859e-04 
3.654595e-02 5.039273e-08 2.811769e-04 
4.811465e-02 1.149960e-07 4.941713e-04 
6.378676e-02 2.679434e-07 8.685114e-04 
8.467257e-02 6.267305e-07 1.526418e-03 
1.129790e-01 1.488839e-06 2.682696e-03 
1.495146e-01 3.450718e-06 4.714866e-03 
1.982559e-01 8.045333e-06 8.286428e-03 
2.630964e-01 1.880279e-05 1.456348e-02 
3.493152e-01 4.400998e-05 2.559548e-02 
4.620121e-01 1.018349e-04 4.498433e-02 
6.133333e-01 2.382818e-04 7.906043e-02 
8.114814e-01 5.520168e-04 1.389495e-01 
1.073747e+00 1.279453e-03 2.442053e-01 
1.419278e+00 2.957164e-03 4.291934e-01 
1.877184e+00 6.851792e-03 7.543120e-01 
2.467107e+00 1.559303e-02 1.325711e+00 
3.226296e+00 3.502363e-02 2.329952e+00 
4.185173e+00 7.702147e-02 4.094915e+00 
5.335830e+00 1.616731e-01 7.196857e+00 
6.647063e+00 3.193005e-01 1.264855e+01 
7.996516e+00 5.755613e-01 2.222996e+01 
9.195912e+00 9.236300e-01 3.906940e+01 
1.003845e+01 1.298958e+00 6.866488e+01 
1.040704e+01 1.606890e+00 1.206793e+02 
1.033037e+01 1.785354e+00 2.120951e+02 
9.936068e+00 1.829848e+00 3.727594e+02 
9.383604e+00 1.776203e+00 6.551286e+02 
8.800439e+00 1.666897e+00 1.151395e+03 
8.277033e+00 1.538039e+00 2.023590e+03 
7.881575e+00 1.417197e+00 3.556480e+03 
7.632842e+00 1.318007e+00 6.250552e+03 
7.540001e+00 1.250438e+00 1.098541e+04 
7.592678e+00 1.219702e+00 1.930698e+04 
7.743366e+00 1.222831e+00 3.393222e+04 
7.921992e+00 1.248837e+00 5.963623e+04 
8.081260e+00 1.285724e+00 1.048113e+05 
8.193087e+00 1.321761e+00 1.842070e+05 
8.238148e+00 1.346413e+00 3.237458e+05 
8.237467e+00 1.359363e+00 5.689866e+05 
8.204641e+00 1.361213e+00 1.000000e+06 


==> anc/TOV-Output-e0-276.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.135209e-03 1.008665e-11 1.000000e-06 
2.833561e-03 2.357347e-11 1.757511e-06 
3.672297e-03 5.131442e-11 3.088844e-06 
4.994121e-03 1.290634e-10 5.428675e-06 
6.585620e-03 2.959484e-10 9.540955e-06 
8.903927e-03 7.314265e-10 1.676833e-05 
1.151142e-02 1.580568e-09 2.947052e-05 
1.547438e-02 3.839425e-09 5.179475e-05 
2.037810e-02 8.768341e-09 9.102982e-05 
2.703113e-02 2.046533e-08 1.599859e-04 
3.648983e-02 5.034333e-08 2.811769e-04 
4.788872e-02 1.137959e-07 4.941713e-04 
6.380460e-02 2.691434e-07 8.685114e-04 
8.490745e-02 6.342586e-07 1.526418e-03 
1.124817e-01 1.474609e-06 2.682696e-03 
1.490901e-01 3.433853e-06 4.714866e-03 
1.977146e-01 8.008627e-06 8.286428e-03 
2.611429e-01 1.845394e-05 1.456348e-02 
3.463937e-01 4.307107e-05 2.559548e-02 
4.607318e-01 1.013578e-04 4.498433e-02 
6.087206e-01 2.337937e-04 7.906043e-02 
8.084284e-01 5.477934e-04 1.389495e-01 
1.071305e+00 1.275354e-03 2.442053e-01 
1.413842e+00 2.933932e-03 4.291934e-01 
1.867148e+00 6.767046e-03 7.543120e-01 
2.460216e+00 1.551845e-02 1.325711e+00 
3.215914e+00 3.481117e-02 2.329952e+00 
4.171479e+00 7.653984e-02 4.094915e+00 
5.317308e+00 1.605625e-01 7.196857e+00 
6.628226e+00 3.176756e-01 1.264855e+01 
7.977297e+00 5.732741e-01 2.222996e+01 
9.174111e+00 9.199621e-01 3.906940e+01 
1.001403e+01 1.293601e+00 6.866488e+01 
1.038908e+01 1.602966e+00 1.206793e+02 
1.031671e+01 1.782546e+00 2.120951e+02 
9.924838e+00 1.827704e+00 3.727594e+02 
9.369551e+00 1.773329e+00 6.551286e+02 
8.791142e+00 1.665400e+00 1.151395e+03 
8.266827e+00 1.536457e+00 2.023590e+03 
7.869408e+00 1.415354e+00 3.556480e+03 
7.618561e+00 1.315883e+00 6.250552e+03 
7.529050e+00 1.248951e+00 1.098541e+04 
7.581686e+00 1.218197e+00 1.930698e+04 
7.726071e+00 1.220112e+00 3.393222e+04 
7.908716e+00 1.246789e+00 5.963623e+04 
8.065219e+00 1.283046e+00 1.048113e+05 
8.175300e+00 1.318658e+00 1.842070e+05 
8.220112e+00 1.343226e+00 3.237458e+05 
8.224211e+00 1.357181e+00 5.689866e+05 
8.189407e+00 1.358629e+00 1.000000e+06 


==> anc/TOV-Output-e0-277.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.060846e-03 9.101924e-12 1.000000e-06 
2.827371e-03 2.350418e-11 1.757511e-06 
3.696613e-03 5.253014e-11 3.088844e-06 
4.868832e-03 1.200248e-10 5.428675e-06 
6.536560e-03 2.904320e-10 9.540955e-06 
8.859567e-03 7.231596e-10 1.676833e-05 
1.161217e-02 1.628308e-09 2.947052e-05 
1.540337e-02 3.800526e-09 5.179475e-05 
2.044051e-02 8.881202e-09 9.102982e-05 
2.705632e-02 2.059697e-08 1.599859e-04 
3.634419e-02 4.992318e-08 2.811769e-04 
4.756215e-02 1.118876e-07 4.941713e-04 
6.355544e-02 2.669664e-07 8.685114e-04 
8.394497e-02 6.151538e-07 1.526418e-03 
1.119020e-01 1.457188e-06 2.682696e-03 
1.486831e-01 3.418147e-06 4.714866e-03 
1.968677e-01 7.934797e-06 8.286428e-03 
2.602098e-01 1.832298e-05 1.456348e-02 
3.462059e-01 4.315681e-05 2.559548e-02 
4.590506e-01 1.006154e-04 4.498433e-02 
6.089653e-01 2.349225e-04 7.906043e-02 
8.064005e-01 5.456489e-04 1.389495e-01 
1.065386e+00 1.258879e-03 2.442053e-01 
1.411436e+00 2.929501e-03 4.291934e-01 
1.863794e+00 6.754824e-03 7.543120e-01 
2.447876e+00 1.534155e-02 1.325711e+00 
3.207348e+00 3.465674e-02 2.329952e+00 
4.152504e+00 7.577342e-02 4.094915e+00 
5.303953e+00 1.599051e-01 7.196857e+00 
6.607523e+00 3.157940e-01 1.264855e+01 
7.952011e+00 5.697840e-01 2.222996e+01 
9.147010e+00 9.149036e-01 3.906940e+01 
9.987519e+00 1.287588e+00 6.866488e+01 
1.036948e+01 1.598486e+00 1.206793e+02 
1.029498e+01 1.777059e+00 2.120951e+02 
9.907829e+00 1.823781e+00 3.727594e+02 
9.359327e+00 1.771495e+00 6.551286e+02 
8.774227e+00 1.662066e+00 1.151395e+03 
8.256105e+00 1.534761e+00 2.023590e+03 
7.858693e+00 1.413788e+00 3.556480e+03 
7.608669e+00 1.314550e+00 6.250552e+03 
7.514818e+00 1.246882e+00 1.098541e+04 
7.562463e+00 1.215218e+00 1.930698e+04 
7.712892e+00 1.218155e+00 3.393222e+04 
7.887894e+00 1.243270e+00 5.963623e+04 
8.054678e+00 1.281480e+00 1.048113e+05 
8.161620e+00 1.316407e+00 1.842070e+05 
8.208077e+00 1.341297e+00 3.237458e+05 
8.209558e+00 1.354700e+00 5.689866e+05 
8.172273e+00 1.355646e+00 1.000000e+06 


==> anc/TOV-Output-e0-278.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.069616e-03 9.251897e-12 1.000000e-06 
2.764554e-03 2.205144e-11 1.757511e-06 
3.628855e-03 4.987360e-11 3.088844e-06 
4.914873e-03 1.239078e-10 5.428675e-06 
6.672291e-03 3.100178e-10 9.540955e-06 
8.666173e-03 6.792722e-10 1.676833e-05 
1.157887e-02 1.620168e-09 2.947052e-05 
1.532255e-02 3.754521e-09 5.179475e-05 
2.042539e-02 8.893502e-09 9.102982e-05 
2.699416e-02 2.052918e-08 1.599859e-04 
3.619292e-02 4.948039e-08 2.811769e-04 
4.761131e-02 1.126401e-07 4.941713e-04 
6.284877e-02 2.590919e-07 8.685114e-04 
8.354199e-02 6.085261e-07 1.526418e-03 
1.110756e-01 1.430287e-06 2.682696e-03 
1.471212e-01 3.323508e-06 4.714866e-03 
1.965755e-01 7.928042e-06 8.286428e-03 
2.593072e-01 1.819842e-05 1.456348e-02 
3.444435e-01 4.265448e-05 2.559548e-02 
4.557963e-01 9.884637e-05 4.498433e-02 
6.058266e-01 2.321439e-04 7.906043e-02 
8.013673e-01 5.374300e-04 1.389495e-01 
1.062392e+00 1.252793e-03 2.442053e-01 
1.405887e+00 2.905527e-03 4.291934e-01 
1.854594e+00 6.679331e-03 7.543120e-01 
2.440567e+00 1.525898e-02 1.325711e+00 
3.191637e+00 3.427346e-02 2.329952e+00 
4.138424e+00 7.527132e-02 4.094915e+00 
5.286717e+00 1.589059e-01 7.196857e+00 
6.582484e+00 3.133229e-01 1.264855e+01 
7.932217e+00 5.673755e-01 2.222996e+01 
9.123564e+00 9.107970e-01 3.906940e+01 
9.972396e+00 1.285116e+00 6.866488e+01 
1.034695e+01 1.593010e+00 1.206793e+02 
1.027991e+01 1.773767e+00 2.120951e+02 
9.893007e+00 1.820521e+00 3.727594e+02 
9.345115e+00 1.768566e+00 6.551286e+02 
8.764565e+00 1.660471e+00 1.151395e+03 
8.246990e+00 1.533404e+00 2.023590e+03 
7.844829e+00 1.411611e+00 3.556480e+03 
7.593022e+00 1.312173e+00 6.250552e+03 
7.504797e+00 1.245554e+00 1.098541e+04 
7.551240e+00 1.213667e+00 1.930698e+04 
7.696939e+00 1.215681e+00 3.393222e+04 
7.875778e+00 1.241442e+00 5.963623e+04 
8.035364e+00 1.278134e+00 1.048113e+05 
8.143044e+00 1.313134e+00 1.842070e+05 
8.191398e+00 1.338389e+00 3.237458e+05 
8.194091e+00 1.352046e+00 5.689866e+05 
8.158793e+00 1.353422e+00 1.000000e+06 


==> anc/TOV-Output-e0-279.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.075768e-03 9.368228e-12 1.000000e-06 
2.684503e-03 2.026341e-11 1.757511e-06 
3.639915e-03 5.051202e-11 3.088844e-06 
4.919440e-03 1.247005e-10 5.428675e-06 
6.590701e-03 2.998582e-10 9.540955e-06 
8.627586e-03 6.726499e-10 1.676833e-05 
1.143733e-02 1.567095e-09 2.947052e-05 
1.515816e-02 3.648050e-09 5.179475e-05 
2.008514e-02 8.486837e-09 9.102982e-05 
2.693391e-02 2.046537e-08 1.599859e-04 
3.552531e-02 4.696077e-08 2.811769e-04 
4.753165e-02 1.124788e-07 4.941713e-04 
6.322655e-02 2.647410e-07 8.685114e-04 
8.342350e-02 6.081201e-07 1.526418e-03 
1.113145e-01 1.444714e-06 2.682696e-03 
1.473034e-01 3.347870e-06 4.714866e-03 
1.947119e-01 7.732405e-06 8.286428e-03 
2.582234e-01 1.803582e-05 1.456348e-02 
3.433543e-01 4.240307e-05 2.559548e-02 
4.547213e-01 9.850152e-05 4.498433e-02 
6.023344e-01 2.289735e-04 7.906043e-02 
7.987482e-01 5.340906e-04 1.389495e-01 
1.058886e+00 1.244888e-03 2.442053e-01 
1.401819e+00 2.890703e-03 4.291934e-01 
1.850543e+00 6.659358e-03 7.543120e-01 
2.434569e+00 1.520065e-02 1.325711e+00 
3.183379e+00 3.412834e-02 2.329952e+00 
4.126467e+00 7.488270e-02 4.094915e+00 
5.266291e+00 1.576280e-01 7.196857e+00 
6.565003e+00 3.118776e-01 1.264855e+01 
7.905490e+00 5.635994e-01 2.222996e+01 
9.104200e+00 9.077489e-01 3.906940e+01 
9.950254e+00 1.280450e+00 6.866488e+01 
1.032762e+01 1.588600e+00 1.206793e+02 
1.026177e+01 1.769449e+00 2.120951e+02 
9.879455e+00 1.817644e+00 3.727594e+02 
9.331391e+00 1.765762e+00 6.551286e+02 
8.752624e+00 1.658323e+00 1.151395e+03 
8.231114e+00 1.530601e+00 2.023590e+03 
7.831317e+00 1.409498e+00 3.556480e+03 
7.582064e+00 1.310641e+00 6.250552e+03 
7.488295e+00 1.243081e+00 1.098541e+04 
7.533621e+00 1.210971e+00 1.930698e+04 
7.683237e+00 1.213623e+00 3.393222e+04 
7.859045e+00 1.238714e+00 5.963623e+04 
8.019120e+00 1.275408e+00 1.048113e+05 
8.131054e+00 1.311228e+00 1.842070e+05 
8.175493e+00 1.335640e+00 3.237458e+05 
8.176056e+00 1.348848e+00 5.689866e+05 
8.145120e+00 1.351155e+00 1.000000e+06 


==> anc/TOV-Output-e0-28.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.026215e-03 8.744431e-13 1.000000e-08 
2.555413e-03 1.754115e-12 1.450829e-08 
2.938947e-03 2.668396e-12 2.104904e-08 
3.483049e-03 4.441747e-12 3.053856e-08 
4.374200e-03 8.797735e-12 4.430621e-08 
5.131079e-03 1.420041e-11 6.428073e-08 
6.459260e-03 2.832848e-11 9.326033e-08 
7.525312e-03 4.479694e-11 1.353048e-07 
9.080954e-03 7.871716e-11 1.963041e-07 
1.087700e-02 1.352701e-10 2.848036e-07 
1.359065e-02 2.638734e-10 4.132012e-07 
1.651983e-02 4.739058e-10 5.994843e-07 
1.983673e-02 8.205119e-10 8.697490e-07 
2.373392e-02 1.405346e-09 1.261857e-06 
2.822630e-02 2.363942e-09 1.830738e-06 
3.435624e-02 4.262770e-09 2.656088e-06 
4.187424e-02 7.718198e-09 3.853529e-06 
5.070167e-02 1.370067e-08 5.590810e-06 
6.090684e-02 2.375053e-08 8.111308e-06 
7.352299e-02 4.177771e-08 1.176812e-05 
8.802184e-02 7.168803e-08 1.707353e-05 
1.064916e-01 1.269466e-07 2.477076e-05 
1.284003e-01 2.225224e-07 3.593814e-05 
1.538674e-01 3.829271e-07 5.214008e-05 
1.854302e-01 6.702210e-07 7.564633e-05 
2.232390e-01 1.169465e-06 1.097499e-04 
2.689038e-01 2.043942e-06 1.592283e-04 
3.245419e-01 3.593286e-06 2.310130e-04 
3.921274e-01 6.338154e-06 3.351603e-04 
4.695746e-01 1.088424e-05 4.862602e-04 
5.658077e-01 1.904123e-05 7.054802e-04 
6.815696e-01 3.328321e-05 1.023531e-03 
8.233421e-01 5.867381e-05 1.484968e-03 
9.940147e-01 1.032510e-04 2.154435e-03 
1.195672e+00 1.797092e-04 3.125716e-03 
1.440635e+00 3.143571e-04 4.534879e-03 
1.731817e+00 5.461428e-04 6.579332e-03 
2.090123e+00 9.602196e-04 9.545485e-03 
2.515111e+00 1.673431e-03 1.384886e-02 
3.032457e+00 2.933838e-03 2.009233e-02 
3.639817e+00 5.075325e-03 2.915053e-02 
4.380040e+00 8.849209e-03 4.229243e-02 
5.261257e+00 1.534956e-02 6.135907e-02 
6.312737e+00 2.654588e-02 8.902151e-02 
7.574755e+00 4.593933e-02 1.291550e-01 
9.046767e+00 7.845815e-02 1.873817e-01 
1.078145e+01 1.332689e-01 2.718588e-01 
1.277624e+01 2.229113e-01 3.944206e-01 
1.507007e+01 3.684658e-01 5.722368e-01 
1.759804e+01 5.928164e-01 8.302176e-01 
2.032248e+01 9.262390e-01 1.204504e+00 
2.313603e+01 1.394129e+00 1.747528e+00 
2.587764e+01 2.004158e+00 2.535364e+00 
2.834529e+01 2.730162e+00 3.678380e+00 
3.035220e+01 3.511136e+00 5.336699e+00 
3.176441e+01 4.263516e+00 7.742637e+00 
3.253493e+01 4.907758e+00 1.123324e+01 
3.265194e+01 5.372794e+00 1.629751e+01 
3.223972e+01 5.647127e+00 2.364489e+01 
3.142503e+01 5.740703e+00 3.430469e+01 
3.034979e+01 5.686360e+00 4.977024e+01 
2.913861e+01 5.523251e+00 7.220809e+01 
2.793995e+01 5.301044e+00 1.047616e+02 
2.679352e+01 5.041172e+00 1.519911e+02 
2.577011e+01 4.772720e+00 2.205131e+02 
2.492753e+01 4.518662e+00 3.199267e+02 
2.429475e+01 4.293468e+00 4.641589e+02 
2.386919e+01 4.104392e+00 6.734151e+02 
2.365331e+01 3.958998e+00 9.770100e+02 
2.366119e+01 3.866207e+00 1.417474e+03 
2.382484e+01 3.819790e+00 2.056512e+03 
2.412805e+01 3.821312e+00 2.983647e+03 
2.449201e+01 3.858630e+00 4.328761e+03 
2.486235e+01 3.920634e+00 6.280291e+03 
2.520981e+01 3.998034e+00 9.111628e+03 
2.548621e+01 4.075688e+00 1.321941e+04 
2.568385e+01 4.145698e+00 1.917910e+04 
2.578995e+01 4.199597e+00 2.782559e+04 
2.581848e+01 4.235739e+00 4.037017e+04 
2.580957e+01 4.259549e+00 5.857021e+04 
2.574008e+01 4.264548e+00 8.497534e+04 
2.567362e+01 4.263603e+00 1.232847e+05 
2.558472e+01 4.251743e+00 1.788650e+05 
2.548658e+01 4.232677e+00 2.595024e+05 
2.540129e+01 4.212180e+00 3.764936e+05 
2.535186e+01 4.196224e+00 5.462277e+05 
2.529668e+01 4.177613e+00 7.924829e+05 
2.528366e+01 4.167155e+00 1.149757e+06 
2.525735e+01 4.154538e+00 1.668101e+06 
2.526184e+01 4.149278e+00 2.420128e+06 
2.529283e+01 4.150884e+00 3.511192e+06 
2.531362e+01 4.152072e+00 5.094138e+06 
2.533867e+01 4.155688e+00 7.390722e+06 
2.536229e+01 4.160356e+00 1.072267e+07 
2.537511e+01 4.163861e+00 1.555676e+07 
2.539032e+01 4.168537e+00 2.257020e+07 
2.539728e+01 4.171885e+00 3.274549e+07 
2.540515e+01 4.175482e+00 4.750810e+07 
2.540444e+01 4.177166e+00 6.892612e+07 
2.540437e+01 4.178668e+00 1.000000e+08 


==> anc/TOV-Output-e0-280.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.105874e-03 9.816853e-12 1.000000e-06 
2.832902e-03 2.389844e-11 1.757511e-06 
3.692432e-03 5.291911e-11 3.088844e-06 
4.877072e-03 1.219417e-10 5.428675e-06 
6.563822e-03 2.972661e-10 9.540955e-06 
8.743310e-03 7.025909e-10 1.676833e-05 
1.132255e-02 1.525835e-09 2.947052e-05 
1.543044e-02 3.861977e-09 5.179475e-05 
2.046099e-02 9.004402e-09 9.102982e-05 
2.691890e-02 2.050440e-08 1.599859e-04 
3.536348e-02 4.648797e-08 2.811769e-04 
4.764862e-02 1.137174e-07 4.941713e-04 
6.244225e-02 2.559247e-07 8.685114e-04 
8.306301e-02 6.024221e-07 1.526418e-03 
1.105889e-01 1.421722e-06 2.682696e-03 
1.460882e-01 3.277402e-06 4.714866e-03 
1.950258e-01 7.797711e-06 8.286428e-03 
2.588207e-01 1.822633e-05 1.456348e-02 
3.427140e-01 4.231741e-05 2.559548e-02 
4.527521e-01 9.757580e-05 4.498433e-02 
6.023888e-01 2.298553e-04 7.906043e-02 
7.959965e-01 5.304832e-04 1.389495e-01 
1.053598e+00 1.230727e-03 2.442053e-01 
1.396340e+00 2.867169e-03 4.291934e-01 
1.841989e+00 6.590967e-03 7.543120e-01 
2.426266e+00 1.509926e-02 1.325711e+00 
3.172193e+00 3.388972e-02 2.329952e+00 
4.109219e+00 7.421117e-02 4.094915e+00 
5.251781e+00 1.568658e-01 7.196857e+00 
6.547928e+00 3.104845e-01 1.264855e+01 
7.885726e+00 5.611902e-01 2.222996e+01 
9.077116e+00 9.026863e-01 3.906940e+01 
9.922742e+00 1.274108e+00 6.866488e+01 
1.030790e+01 1.584055e+00 1.206793e+02 
1.024341e+01 1.765053e+00 2.120951e+02 
9.865007e+00 1.814485e+00 3.727594e+02 
9.320887e+00 1.763836e+00 6.551286e+02 
8.742156e+00 1.656525e+00 1.151395e+03 
8.222010e+00 1.529239e+00 2.023590e+03 
7.818168e+00 1.407451e+00 3.556480e+03 
7.571259e+00 1.309133e+00 6.250552e+03 
7.474832e+00 1.241140e+00 1.098541e+04 
7.523631e+00 1.209636e+00 1.930698e+04 
7.663759e+00 1.210491e+00 3.393222e+04 
7.846106e+00 1.236721e+00 5.963623e+04 
8.005593e+00 1.273229e+00 1.048113e+05 
8.115580e+00 1.308595e+00 1.842070e+05 
8.164273e+00 1.333873e+00 3.237458e+05 
8.160553e+00 1.346179e+00 5.689866e+05 
8.130000e+00 1.348582e+00 1.000000e+06 


==> anc/TOV-Output-e0-281.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.117861e-03 1.002110e-11 1.000000e-06 
2.784171e-03 2.276728e-11 1.757511e-06 
3.652149e-03 5.138882e-11 3.088844e-06 
4.893914e-03 1.236495e-10 5.428675e-06 
6.423064e-03 2.795439e-10 9.540955e-06 
8.511984e-03 6.506024e-10 1.676833e-05 
1.133630e-02 1.536870e-09 2.947052e-05 
1.536275e-02 3.824991e-09 5.179475e-05 
2.011535e-02 8.586306e-09 9.102982e-05 
2.685193e-02 2.042443e-08 1.599859e-04 
3.563654e-02 4.774308e-08 2.811769e-04 
4.735106e-02 1.119988e-07 4.941713e-04 
6.237530e-02 2.560135e-07 8.685114e-04 
8.321341e-02 6.078636e-07 1.526418e-03 
1.107095e-01 1.431473e-06 2.682696e-03 
1.458090e-01 3.270286e-06 4.714866e-03 
1.939496e-01 7.696714e-06 8.286428e-03 
2.570310e-01 1.791462e-05 1.456348e-02 
3.415226e-01 4.202713e-05 2.559548e-02 
4.518937e-01 9.736824e-05 4.498433e-02 
5.995799e-01 2.274644e-04 7.906043e-02 
7.931346e-01 5.266549e-04 1.389495e-01 
1.051341e+00 1.227191e-03 2.442053e-01 
1.391565e+00 2.847971e-03 4.291934e-01 
1.836128e+00 6.551474e-03 7.543120e-01 
2.415270e+00 1.494804e-02 1.325711e+00 
3.158559e+00 3.357376e-02 2.329952e+00 
4.099074e+00 7.391812e-02 4.094915e+00 
5.229722e+00 1.554478e-01 7.196857e+00 
6.527272e+00 3.086054e-01 1.264855e+01 
7.863049e+00 5.582065e-01 2.222996e+01 
9.056333e+00 8.992582e-01 3.906940e+01 
9.907266e+00 1.271501e+00 6.866488e+01 
1.029219e+01 1.580845e+00 1.206793e+02 
1.022911e+01 1.761991e+00 2.120951e+02 
9.847281e+00 1.810311e+00 3.727594e+02 
9.308384e+00 1.761356e+00 6.551286e+02 
8.725701e+00 1.653278e+00 1.151395e+03 
8.210722e+00 1.527406e+00 2.023590e+03 
7.809527e+00 1.406272e+00 3.556480e+03 
7.556837e+00 1.306969e+00 6.250552e+03 
7.464312e+00 1.239717e+00 1.098541e+04 
7.506763e+00 1.207069e+00 1.930698e+04 
7.653765e+00 1.209116e+00 3.393222e+04 
7.831311e+00 1.234366e+00 5.963623e+04 
7.989847e+00 1.270598e+00 1.048113e+05 
8.100252e+00 1.305989e+00 1.842070e+05 
8.147704e+00 1.330978e+00 3.237458e+05 
8.151055e+00 1.344770e+00 5.689866e+05 
8.118669e+00 1.346797e+00 1.000000e+06 


==> anc/TOV-Output-e0-282.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.050137e-03 9.122520e-12 1.000000e-06 
2.806482e-03 2.340199e-11 1.757511e-06 
3.615881e-03 5.005050e-11 3.088844e-06 
4.892524e-03 1.239837e-10 5.428675e-06 
6.380187e-03 2.749579e-10 9.540955e-06 
8.638448e-03 6.824537e-10 1.676833e-05 
1.155485e-02 1.633274e-09 2.947052e-05 
1.502125e-02 3.588261e-09 5.179475e-05 
2.011024e-02 8.610292e-09 9.102982e-05 
2.679310e-02 2.036269e-08 1.599859e-04 
3.566501e-02 4.802791e-08 2.811769e-04 
4.677343e-02 1.083339e-07 4.941713e-04 
6.244836e-02 2.578284e-07 8.685114e-04 
8.280243e-02 6.010327e-07 1.526418e-03 
1.100964e-01 1.412832e-06 2.682696e-03 
1.461561e-01 3.305415e-06 4.714866e-03 
1.929577e-01 7.606209e-06 8.286428e-03 
2.569525e-01 1.796188e-05 1.456348e-02 
3.396700e-01 4.149406e-05 2.559548e-02 
4.509356e-01 9.709437e-05 4.498433e-02 
5.962997e-01 2.245478e-04 7.906043e-02 
7.902177e-01 5.227183e-04 1.389495e-01 
1.047857e+00 1.219350e-03 2.442053e-01 
1.385599e+00 2.821497e-03 4.291934e-01 
1.827932e+00 6.487119e-03 7.543120e-01 
2.404715e+00 1.480536e-02 1.325711e+00 
3.148347e+00 3.336614e-02 2.329952e+00 
4.082726e+00 7.329509e-02 4.094915e+00 
5.215355e+00 1.546963e-01 7.196857e+00 
6.502799e+00 3.062127e-01 1.264855e+01 
7.839964e+00 5.551412e-01 2.222996e+01 
9.034957e+00 8.956708e-01 3.906940e+01 
9.884409e+00 1.266593e+00 6.866488e+01 
1.027194e+01 1.576101e+00 1.206793e+02 
1.021304e+01 1.758338e+00 2.120951e+02 
9.836364e+00 1.808223e+00 3.727594e+02 
9.293221e+00 1.758139e+00 6.551286e+02 
8.718082e+00 1.652158e+00 1.151395e+03 
8.193866e+00 1.524380e+00 2.023590e+03 
7.796577e+00 1.404256e+00 3.556480e+03 
7.547252e+00 1.305677e+00 6.250552e+03 
7.449748e+00 1.237578e+00 1.098541e+04 
7.492611e+00 1.204986e+00 1.930698e+04 
7.637292e+00 1.206538e+00 3.393222e+04 
7.814912e+00 1.231697e+00 5.963623e+04 
7.978102e+00 1.268775e+00 1.048113e+05 
8.082643e+00 1.302906e+00 1.842070e+05 
8.134730e+00 1.328837e+00 3.237458e+05 
8.133214e+00 1.341603e+00 5.689866e+05 
8.102924e+00 1.344088e+00 1.000000e+06 


==> anc/TOV-Output-e0-283.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.998429e-03 8.479491e-12 1.000000e-06 
2.750101e-03 2.209781e-11 1.757511e-06 
3.606739e-03 4.984796e-11 3.088844e-06 
4.782855e-03 1.162425e-10 5.428675e-06 
6.412502e-03 2.801469e-10 9.540955e-06 
8.461376e-03 6.436153e-10 1.676833e-05 
1.122604e-02 1.503083e-09 2.947052e-05 
1.507464e-02 3.639520e-09 5.179475e-05 
2.019149e-02 8.745977e-09 9.102982e-05 
2.648048e-02 1.972791e-08 1.599859e-04 
3.554953e-02 4.773154e-08 2.811769e-04 
4.688867e-02 1.095237e-07 4.941713e-04 
6.200716e-02 2.532972e-07 8.685114e-04 
8.251950e-02 5.970022e-07 1.526418e-03 
1.098583e-01 1.408663e-06 2.682696e-03 
1.457218e-01 3.287649e-06 4.714866e-03 
1.930080e-01 7.639143e-06 8.286428e-03 
2.558852e-01 1.780188e-05 1.456348e-02 
3.389441e-01 4.137476e-05 2.559548e-02 
4.496161e-01 9.658573e-05 4.498433e-02 
5.959386e-01 2.249341e-04 7.906043e-02 
7.869003e-01 5.179926e-04 1.389495e-01 
1.042725e+00 1.205782e-03 2.442053e-01 
1.380688e+00 2.801482e-03 4.291934e-01 
1.824661e+00 6.475062e-03 7.543120e-01 
2.400968e+00 1.478774e-02 1.325711e+00 
3.136669e+00 3.311239e-02 2.329952e+00 
4.067590e+00 7.273697e-02 4.094915e+00 
5.201000e+00 1.539446e-01 7.196857e+00 
6.487126e+00 3.050022e-01 1.264855e+01 
7.820363e+00 5.527535e-01 2.222996e+01 
9.009961e+00 8.911406e-01 3.906940e+01 
9.860919e+00 1.261484e+00 6.866488e+01 
1.024974e+01 1.570700e+00 1.206793e+02 
1.019423e+01 1.753767e+00 2.120951e+02 
9.821267e+00 1.804842e+00 3.727594e+02 
9.280851e+00 1.755683e+00 6.551286e+02 
8.706111e+00 1.649982e+00 1.151395e+03 
8.186044e+00 1.523280e+00 2.023590e+03 
7.783093e+00 1.402134e+00 3.556480e+03 
7.533309e+00 1.303594e+00 6.250552e+03 
7.434645e+00 1.235342e+00 1.098541e+04 
7.481230e+00 1.203396e+00 1.930698e+04 
7.624240e+00 1.204591e+00 3.393222e+04 
7.798044e+00 1.228934e+00 5.963623e+04 
7.962229e+00 1.266114e+00 1.048113e+05 
8.070047e+00 1.300863e+00 1.842070e+05 
8.120310e+00 1.326388e+00 3.237458e+05 
8.118797e+00 1.339154e+00 5.689866e+05 
8.087545e+00 1.341451e+00 1.000000e+06 


==> anc/TOV-Output-e0-284.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.977802e-03 8.248665e-12 1.000000e-06 
2.657109e-03 2.000154e-11 1.757511e-06 
3.589017e-03 4.929035e-11 3.088844e-06 
4.715154e-03 1.117694e-10 5.428675e-06 
6.409527e-03 2.807458e-10 9.540955e-06 
8.553897e-03 6.673095e-10 1.676833e-05 
1.126755e-02 1.525188e-09 2.947052e-05 
1.504911e-02 3.633858e-09 5.179475e-05 
2.004595e-02 8.588465e-09 9.102982e-05 
2.644873e-02 1.972650e-08 1.599859e-04 
3.541304e-02 4.735061e-08 2.811769e-04 
4.663393e-02 1.081290e-07 4.941713e-04 
6.202618e-02 2.544263e-07 8.685114e-04 
8.259238e-02 6.007005e-07 1.526418e-03 
1.085592e-01 1.364083e-06 2.682696e-03 
1.450240e-01 3.252101e-06 4.714866e-03 
1.917920e-01 7.522159e-06 8.286428e-03 
2.550031e-01 1.768068e-05 1.456348e-02 
3.376122e-01 4.103341e-05 2.559548e-02 
4.462358e-01 9.475741e-05 4.498433e-02 
5.932490e-01 2.226863e-04 7.906043e-02 
7.851887e-01 5.164361e-04 1.389495e-01 
1.040729e+00 1.203099e-03 2.442053e-01 
1.375032e+00 2.776963e-03 4.291934e-01 
1.816448e+00 6.410583e-03 7.543120e-01 
2.390248e+00 1.464207e-02 1.325711e+00 
3.129601e+00 3.300301e-02 2.329952e+00 
4.057079e+00 7.242255e-02 4.094915e+00 
5.182941e+00 1.528730e-01 7.196857e+00 
6.462222e+00 3.025535e-01 1.264855e+01 
7.797665e+00 5.497594e-01 2.222996e+01 
8.989783e+00 8.878537e-01 3.906940e+01 
9.842412e+00 1.257913e+00 6.866488e+01 
1.023307e+01 1.567142e+00 1.206793e+02 
1.018320e+01 1.751768e+00 2.120951e+02 
9.808463e+00 1.802161e+00 3.727594e+02 
9.265354e+00 1.752361e+00 6.551286e+02 
8.692460e+00 1.647396e+00 1.151395e+03 
8.174854e+00 1.521456e+00 2.023590e+03 
7.772284e+00 1.400526e+00 3.556480e+03 
7.522493e+00 1.302073e+00 6.250552e+03 
7.423437e+00 1.233790e+00 1.098541e+04 
7.463300e+00 1.200635e+00 1.930698e+04 
7.609903e+00 1.202405e+00 3.393222e+04 
7.786200e+00 1.227145e+00 5.963623e+04 
7.948309e+00 1.263845e+00 1.048113e+05 
8.053428e+00 1.297980e+00 1.842070e+05 
8.104736e+00 1.323693e+00 3.237458e+05 
8.108666e+00 1.337603e+00 5.689866e+05 
8.078296e+00 1.340092e+00 1.000000e+06 


==> anc/TOV-Output-e0-285.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.033052e-03 8.990978e-12 1.000000e-06 
2.699975e-03 2.105916e-11 1.757511e-06 
3.653745e-03 5.218868e-11 3.088844e-06 
4.832378e-03 1.207381e-10 5.428675e-06 
6.418380e-03 2.829033e-10 9.540955e-06 
8.615541e-03 6.842415e-10 1.676833e-05 
1.140095e-02 1.585570e-09 2.947052e-05 
1.499286e-02 3.605916e-09 5.179475e-05 
1.995189e-02 8.497943e-09 9.102982e-05 
2.652435e-02 1.996624e-08 1.599859e-04 
3.480069e-02 4.509475e-08 2.811769e-04 
4.652746e-02 1.077682e-07 4.941713e-04 
6.208702e-02 2.560742e-07 8.685114e-04 
8.186947e-02 5.871250e-07 1.526418e-03 
1.082878e-01 1.358644e-06 2.682696e-03 
1.442297e-01 3.210219e-06 4.714866e-03 
1.910184e-01 7.457664e-06 8.286428e-03 
2.529784e-01 1.732366e-05 1.456348e-02 
3.357409e-01 4.049698e-05 2.559548e-02 
4.452069e-01 9.443468e-05 4.498433e-02 
5.905114e-01 2.203910e-04 7.906043e-02 
7.834115e-01 5.147411e-04 1.389495e-01 
1.035488e+00 1.189188e-03 2.442053e-01 
1.371946e+00 2.767984e-03 4.291934e-01 
1.808538e+00 6.349462e-03 7.543120e-01 
2.383753e+00 1.457370e-02 1.325711e+00 
3.119825e+00 3.280843e-02 2.329952e+00 
4.044174e+00 7.198148e-02 4.094915e+00 
5.168696e+00 1.521286e-01 7.196857e+00 
6.448257e+00 3.015664e-01 1.264855e+01 
7.771224e+00 5.460375e-01 2.222996e+01 
8.964874e+00 8.833395e-01 3.906940e+01 
9.819655e+00 1.253018e+00 6.866488e+01 
1.021271e+01 1.562342e+00 1.206793e+02 
1.016313e+01 1.746764e+00 2.120951e+02 
9.794967e+00 1.799259e+00 3.727594e+02 
9.255787e+00 1.750664e+00 6.551286e+02 
8.680962e+00 1.645325e+00 1.151395e+03 
8.159888e+00 1.518819e+00 2.023590e+03 
7.760421e+00 1.398710e+00 3.556480e+03 
7.505014e+00 1.299344e+00 6.250552e+03 
7.411686e+00 1.232140e+00 1.098541e+04 
7.454024e+00 1.199416e+00 1.930698e+04 
7.592825e+00 1.199709e+00 3.393222e+04 
7.768337e+00 1.224185e+00 5.963623e+04 
7.929912e+00 1.260669e+00 1.048113e+05 
8.038671e+00 1.295482e+00 1.842070e+05 
8.091038e+00 1.321390e+00 3.237458e+05 
8.089042e+00 1.334051e+00 5.689866e+05 
8.059054e+00 1.336642e+00 1.000000e+06 


==> anc/TOV-Output-e0-286.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.077401e-03 9.625957e-12 1.000000e-06 
2.782449e-03 2.312941e-11 1.757511e-06 
3.533146e-03 4.735521e-11 3.088844e-06 
4.685450e-03 1.104427e-10 5.428675e-06 
6.253739e-03 2.626045e-10 9.540955e-06 
8.561645e-03 6.738366e-10 1.676833e-05 
1.123186e-02 1.521380e-09 2.947052e-05 
1.498607e-02 3.613654e-09 5.179475e-05 
1.998568e-02 8.571167e-09 9.102982e-05 
2.634415e-02 1.963071e-08 1.599859e-04 
3.515014e-02 4.662991e-08 2.811769e-04 
4.614912e-02 1.055295e-07 4.941713e-04 
6.185227e-02 2.540689e-07 8.685114e-04 
8.188760e-02 5.895766e-07 1.526418e-03 
1.084089e-01 1.367991e-06 2.682696e-03 
1.429889e-01 3.139055e-06 4.714866e-03 
1.903252e-01 7.402650e-06 8.286428e-03 
2.527936e-01 1.734636e-05 1.456348e-02 
3.356748e-01 4.061502e-05 2.559548e-02 
4.431723e-01 9.347270e-05 4.498433e-02 
5.881870e-01 2.185627e-04 7.906043e-02 
7.795860e-01 5.090171e-04 1.389495e-01 
1.034258e+00 1.189100e-03 2.442053e-01 
1.365661e+00 2.739695e-03 4.291934e-01 
1.802512e+00 6.308182e-03 7.543120e-01 
2.372821e+00 1.442454e-02 1.325711e+00 
3.108947e+00 3.257937e-02 2.329952e+00 
4.031732e+00 7.156439e-02 4.094915e+00 
5.146869e+00 1.507349e-01 7.196857e+00 
6.429294e+00 2.999098e-01 1.264855e+01 
7.750455e+00 5.434154e-01 2.222996e+01 
8.942541e+00 8.794871e-01 3.906940e+01 
9.798791e+00 1.248704e+00 6.866488e+01 
1.019556e+01 1.558608e+00 1.206793e+02 
1.014994e+01 1.744035e+00 2.120951e+02 
9.777423e+00 1.795102e+00 3.727594e+02 
9.242582e+00 1.747960e+00 6.551286e+02 
8.666573e+00 1.642548e+00 1.151395e+03 
8.154378e+00 1.518204e+00 2.023590e+03 
7.748358e+00 1.396853e+00 3.556480e+03 
7.495656e+00 1.298082e+00 6.250552e+03 
7.397243e+00 1.230013e+00 1.098541e+04 
7.440736e+00 1.197479e+00 1.930698e+04 
7.575946e+00 1.197048e+00 3.393222e+04 
7.755777e+00 1.222253e+00 5.963623e+04 
7.919051e+00 1.259013e+00 1.048113e+05 
8.026856e+00 1.293592e+00 1.842070e+05 
8.074619e+00 1.318512e+00 3.237458e+05 
8.074410e+00 1.331547e+00 5.689866e+05 
8.051072e+00 1.335541e+00 1.000000e+06 


==> anc/TOV-Output-e0-287.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.967865e-03 8.210788e-12 1.000000e-06 
2.769593e-03 2.289005e-11 1.757511e-06 
3.591094e-03 4.989753e-11 3.088844e-06 
4.798939e-03 1.190788e-10 5.428675e-06 
6.304131e-03 2.699445e-10 9.540955e-06 
8.548066e-03 6.729804e-10 1.676833e-05 
1.125926e-02 1.537903e-09 2.947052e-05 
1.497761e-02 3.620150e-09 5.179475e-05 
1.963613e-02 8.157681e-09 9.102982e-05 
2.621183e-02 1.940399e-08 1.599859e-04 
3.456506e-02 4.449499e-08 2.811769e-04 
4.583998e-02 1.037846e-07 4.941713e-04 
6.099514e-02 2.445041e-07 8.685114e-04 
8.161568e-02 5.857637e-07 1.526418e-03 
1.079034e-01 1.353658e-06 2.682696e-03 
1.426567e-01 3.128127e-06 4.714866e-03 
1.900816e-01 7.400048e-06 8.286428e-03 
2.521641e-01 1.727729e-05 1.456348e-02 
3.333982e-01 3.993341e-05 2.559548e-02 
4.431085e-01 9.375881e-05 4.498433e-02 
5.877073e-01 2.187900e-04 7.906043e-02 
7.768966e-01 5.055278e-04 1.389495e-01 
1.027890e+00 1.171359e-03 2.442053e-01 
1.360705e+00 2.719441e-03 4.291934e-01 
1.799369e+00 6.297007e-03 7.543120e-01 
2.365829e+00 1.434702e-02 1.325711e+00 
3.095208e+00 3.226164e-02 2.329952e+00 
4.019501e+00 7.115789e-02 4.094915e+00 
5.130213e+00 1.497840e-01 7.196857e+00 
6.410422e+00 2.982641e-01 1.264855e+01 
7.734196e+00 5.416623e-01 2.222996e+01 
8.919811e+00 8.755285e-01 3.906940e+01 
9.779283e+00 1.244802e+00 6.866488e+01 
1.017227e+01 1.552810e+00 1.206793e+02 
1.013046e+01 1.739209e+00 2.120951e+02 
9.767174e+00 1.793189e+00 3.727594e+02 
9.226924e+00 1.744574e+00 6.551286e+02 
8.658539e+00 1.641307e+00 1.151395e+03 
8.143076e+00 1.516345e+00 2.023590e+03 
7.739009e+00 1.395518e+00 3.556480e+03 
7.483180e+00 1.296253e+00 6.250552e+03 
7.381479e+00 1.227650e+00 1.098541e+04 
7.424361e+00 1.194989e+00 1.930698e+04 
7.566178e+00 1.195702e+00 3.393222e+04 
7.739872e+00 1.219669e+00 5.963623e+04 
7.899933e+00 1.255687e+00 1.048113e+05 
8.011548e+00 1.290974e+00 1.842070e+05 
8.061998e+00 1.316430e+00 3.237458e+05 
8.062891e+00 1.329694e+00 5.689866e+05 
8.034876e+00 1.332722e+00 1.000000e+06 


==> anc/TOV-Output-e0-288.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.034924e-03 9.110747e-12 1.000000e-06 
2.658222e-03 2.030875e-11 1.757511e-06 
3.550653e-03 4.839873e-11 3.088844e-06 
4.799135e-03 1.195084e-10 5.428675e-06 
6.199876e-03 2.576668e-10 9.540955e-06 
8.282327e-03 6.142803e-10 1.676833e-05 
1.107288e-02 1.467881e-09 2.947052e-05 
1.494895e-02 3.611948e-09 5.179475e-05 
1.985153e-02 8.458466e-09 9.102982e-05 
2.629940e-02 1.966741e-08 1.599859e-04 
3.478349e-02 4.550189e-08 2.811769e-04 
4.622457e-02 1.067896e-07 4.941713e-04 
6.117411e-02 2.475221e-07 8.685114e-04 
8.070520e-02 5.683512e-07 1.526418e-03 
1.077313e-01 1.351887e-06 2.682696e-03 
1.428889e-01 3.154378e-06 4.714866e-03 
1.889967e-01 7.299404e-06 8.286428e-03 
2.501582e-01 1.692704e-05 1.456348e-02 
3.319286e-01 3.954495e-05 2.559548e-02 
4.412248e-01 9.289067e-05 4.498433e-02 
5.834598e-01 2.148269e-04 7.906043e-02 
7.741695e-01 5.019648e-04 1.389495e-01 
1.026970e+00 1.172273e-03 2.442053e-01 
1.355398e+00 2.697099e-03 4.291934e-01 
1.791859e+00 6.240137e-03 7.543120e-01 
2.360058e+00 1.429140e-02 1.325711e+00 
3.086067e+00 3.208662e-02 2.329952e+00 
4.004403e+00 7.060181e-02 4.094915e+00 
5.112909e+00 1.487781e-01 7.196857e+00 
6.387690e+00 2.961058e-01 1.264855e+01 
7.706490e+00 5.376954e-01 2.222996e+01 
8.902441e+00 8.729441e-01 3.906940e+01 
9.757886e+00 1.240310e+00 6.866488e+01 
1.015808e+01 1.550055e+00 1.206793e+02 
1.011490e+01 1.735679e+00 2.120951e+02 
9.749217e+00 1.788890e+00 3.727594e+02 
9.217653e+00 1.742943e+00 6.551286e+02 
8.645624e+00 1.638878e+00 1.151395e+03 
8.129835e+00 1.514065e+00 2.023590e+03 
7.727636e+00 1.393788e+00 3.556480e+03 
7.474419e+00 1.295095e+00 6.250552e+03 
7.373343e+00 1.226631e+00 1.098541e+04 
7.411113e+00 1.193055e+00 1.930698e+04 
7.547052e+00 1.192621e+00 3.393222e+04 
7.728825e+00 1.218026e+00 5.963623e+04 
7.886341e+00 1.253475e+00 1.048113e+05 
7.996482e+00 1.288404e+00 1.842070e+05 
8.049928e+00 1.314460e+00 3.237458e+05 
8.050635e+00 1.327684e+00 5.689866e+05 
8.020152e+00 1.330206e+00 1.000000e+06 


==> anc/TOV-Output-e0-289.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.032877e-03 9.114818e-12 1.000000e-06 
2.625251e-03 1.963032e-11 1.757511e-06 
3.583226e-03 4.991571e-11 3.088844e-06 
4.704500e-03 1.129679e-10 5.428675e-06 
6.376132e-03 2.812462e-10 9.540955e-06 
8.448236e-03 6.542034e-10 1.676833e-05 
1.101141e-02 1.448585e-09 2.947052e-05 
1.482656e-02 3.536195e-09 5.179475e-05 
1.960704e-02 8.178068e-09 9.102982e-05 
2.611727e-02 1.932851e-08 1.599859e-04 
3.475469e-02 4.554656e-08 2.811769e-04 
4.558118e-02 1.027478e-07 4.941713e-04 
6.049252e-02 2.401715e-07 8.685114e-04 
8.095142e-02 5.755606e-07 1.526418e-03 
1.071865e-01 1.336105e-06 2.682696e-03 
1.415024e-01 3.074080e-06 4.714866e-03 
1.886231e-01 7.281392e-06 8.286428e-03 
2.492929e-01 1.681014e-05 1.456348e-02 
3.319982e-01 3.970718e-05 2.559548e-02 
4.387834e-01 9.167451e-05 4.498433e-02 
5.822306e-01 2.142126e-04 7.906043e-02 
7.708873e-01 4.973279e-04 1.389495e-01 
1.023765e+00 1.165360e-03 2.442053e-01 
1.352118e+00 2.686828e-03 4.291934e-01 
1.784532e+00 6.185271e-03 7.543120e-01 
2.349075e+00 1.414176e-02 1.325711e+00 
3.076701e+00 3.190443e-02 2.329952e+00 
3.988678e+00 7.001383e-02 4.094915e+00 
5.097716e+00 1.479510e-01 7.196857e+00 
6.365646e+00 2.940404e-01 1.264855e+01 
7.691630e+00 5.362038e-01 2.222996e+01 
8.873575e+00 8.674019e-01 3.906940e+01 
9.737228e+00 1.236040e+00 6.866488e+01 
1.013848e+01 1.545480e+00 1.206793e+02 
1.009854e+01 1.731875e+00 2.120951e+02 
9.738588e+00 1.786846e+00 3.727594e+02 
9.202785e+00 1.739762e+00 6.551286e+02 
8.631625e+00 1.636180e+00 1.151395e+03 
8.118677e+00 1.512229e+00 2.023590e+03 
7.714337e+00 1.391680e+00 3.556480e+03 
7.459518e+00 1.292820e+00 6.250552e+03 
7.360760e+00 1.224826e+00 1.098541e+04 
7.395019e+00 1.190612e+00 1.930698e+04 
7.538101e+00 1.191422e+00 3.393222e+04 
7.715095e+00 1.215860e+00 5.963623e+04 
7.872770e+00 1.251265e+00 1.048113e+05 
7.982228e+00 1.285999e+00 1.842070e+05 
8.032219e+00 1.311302e+00 3.237458e+05 
8.035753e+00 1.325117e+00 5.689866e+05 
8.008328e+00 1.328294e+00 1.000000e+06 


==> anc/TOV-Output-e0-29.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.957700e-03 8.168704e-13 1.000000e-08 
2.295589e-03 1.317034e-12 1.450829e-08 
2.731409e-03 2.218580e-12 2.104904e-08 
3.296445e-03 3.899891e-12 3.053856e-08 
4.274876e-03 8.505219e-12 4.430621e-08 
5.180186e-03 1.513390e-11 6.428073e-08 
5.986984e-03 2.336357e-11 9.326033e-08 
7.203299e-03 4.069201e-11 1.353048e-07 
8.887159e-03 7.641942e-11 1.963041e-07 
1.051914e-02 1.267232e-10 2.848036e-07 
1.320905e-02 2.509168e-10 4.132012e-07 
1.594481e-02 4.413400e-10 5.994843e-07 
1.905598e-02 7.533710e-10 8.697490e-07 
2.318035e-02 1.356047e-09 1.261857e-06 
2.785431e-02 2.352838e-09 1.830738e-06 
3.343132e-02 4.067949e-09 2.656088e-06 
3.958197e-02 6.751609e-09 3.853529e-06 
4.867259e-02 1.255360e-08 5.590810e-06 
5.826038e-02 2.152955e-08 8.111308e-06 
7.026853e-02 3.777442e-08 1.176812e-05 
8.427633e-02 6.516764e-08 1.707353e-05 
1.027540e-01 1.181166e-07 2.477076e-05 
1.226244e-01 2.007458e-07 3.593814e-05 
1.478943e-01 3.521848e-07 5.214008e-05 
1.792663e-01 6.272093e-07 7.564633e-05 
2.158711e-01 1.095218e-06 1.097499e-04 
2.593062e-01 1.898264e-06 1.592283e-04 
3.144333e-01 3.384579e-06 2.310130e-04 
3.783627e-01 5.897201e-06 3.351603e-04 
4.554036e-01 1.028284e-05 4.862602e-04 
5.497073e-01 1.808516e-05 7.054802e-04 
6.594466e-01 3.122287e-05 1.023531e-03 
7.966044e-01 5.503897e-05 1.484968e-03 
9.567387e-01 9.535307e-05 2.154435e-03 
1.151970e+00 1.664546e-04 3.125716e-03 
1.387742e+00 2.910214e-04 4.534879e-03 
1.675514e+00 5.122468e-04 6.579332e-03 
2.020804e+00 8.987959e-04 9.545485e-03 
2.431320e+00 1.565644e-03 1.384886e-02 
2.919914e+00 2.712641e-03 2.009233e-02 
3.512867e+00 4.725329e-03 2.915053e-02 
4.226208e+00 8.232607e-03 4.229243e-02 
5.085477e+00 1.435556e-02 6.135907e-02 
6.099484e+00 2.479731e-02 8.902151e-02 
7.309292e+00 4.274357e-02 1.291550e-01 
8.739565e+00 7.324054e-02 1.873817e-01 
1.042481e+01 1.247289e-01 2.718588e-01 
1.236625e+01 2.092268e-01 3.944206e-01 
1.458354e+01 3.455707e-01 5.722368e-01 
1.704350e+01 5.571413e-01 8.302176e-01 
1.971930e+01 8.749830e-01 1.204504e+00 
2.247346e+01 1.320536e+00 1.747528e+00 
2.517739e+01 1.906305e+00 2.535364e+00 
2.763286e+01 2.610061e+00 3.678380e+00 
2.966719e+01 3.379114e+00 5.336699e+00 
3.112074e+01 4.127148e+00 7.742637e+00 
3.192552e+01 4.769397e+00 1.123324e+01 
3.208550e+01 5.240259e+00 1.629751e+01 
3.172574e+01 5.527993e+00 2.364489e+01 
3.096920e+01 5.639672e+00 3.430469e+01 
2.992928e+01 5.597746e+00 4.977024e+01 
2.875272e+01 5.447405e+00 7.220809e+01 
2.755042e+01 5.228117e+00 1.047616e+02 
2.642865e+01 4.978123e+00 1.519911e+02 
2.540464e+01 4.713171e+00 2.205131e+02 
2.457432e+01 4.464708e+00 3.199267e+02 
2.391149e+01 4.236266e+00 4.641589e+02 
2.347989e+01 4.047933e+00 6.734151e+02 
2.326025e+01 3.902864e+00 9.770100e+02 
2.323044e+01 3.803587e+00 1.417474e+03 
2.338732e+01 3.755318e+00 2.056512e+03 
2.366577e+01 3.751021e+00 2.983647e+03 
2.401397e+01 3.783578e+00 4.328761e+03 
2.438540e+01 3.843807e+00 6.280291e+03 
2.472983e+01 3.918758e+00 9.111628e+03 
2.501678e+01 3.997043e+00 1.321941e+04 
2.522352e+01 4.067878e+00 1.917910e+04 
2.533844e+01 4.123007e+00 2.782559e+04 
2.538769e+01 4.163274e+00 4.037017e+04 
2.536999e+01 4.185284e+00 5.857021e+04 
2.530729e+01 4.191961e+00 8.497534e+04 
2.522625e+01 4.188352e+00 1.232847e+05 
2.513147e+01 4.175723e+00 1.788650e+05 
2.504081e+01 4.158640e+00 2.595024e+05 
2.497024e+01 4.141533e+00 3.764936e+05 
2.490832e+01 4.123344e+00 5.462277e+05 
2.486646e+01 4.107646e+00 7.924829e+05 
2.483719e+01 4.094036e+00 1.149757e+06 
2.483681e+01 4.086697e+00 1.668101e+06 
2.484001e+01 4.081159e+00 2.420128e+06 
2.484292e+01 4.077033e+00 3.511192e+06 
2.486590e+01 4.078562e+00 5.094138e+06 
2.489444e+01 4.082771e+00 7.390722e+06 
2.491370e+01 4.086443e+00 1.072267e+07 
2.493166e+01 4.090895e+00 1.555676e+07 
2.494103e+01 4.094305e+00 2.257020e+07 
2.495949e+01 4.099942e+00 3.274549e+07 
2.495615e+01 4.101224e+00 4.750810e+07 
2.495999e+01 4.103828e+00 6.892612e+07 
2.496471e+01 4.106312e+00 1.000000e+08 


==> anc/TOV-Output-e0-290.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.951127e-03 8.086706e-12 1.000000e-06 
2.623394e-03 1.965647e-11 1.757511e-06 
3.579218e-03 4.992055e-11 3.088844e-06 
4.813385e-03 1.214134e-10 5.428675e-06 
6.338686e-03 2.772762e-10 9.540955e-06 
8.422904e-03 6.505797e-10 1.676833e-05 
1.102072e-02 1.457284e-09 2.947052e-05 
1.488510e-02 3.590625e-09 5.179475e-05 
1.937369e-02 7.916850e-09 9.102982e-05 
2.567185e-02 1.841987e-08 1.599859e-04 
3.422583e-02 4.364929e-08 2.811769e-04 
4.537541e-02 1.017132e-07 4.941713e-04 
6.049710e-02 2.410572e-07 8.685114e-04 
8.049172e-02 5.677686e-07 1.526418e-03 
1.065167e-01 1.315748e-06 2.682696e-03 
1.413012e-01 3.071575e-06 4.714866e-03 
1.876267e-01 7.191415e-06 8.286428e-03 
2.492745e-01 1.686458e-05 1.456348e-02 
3.295971e-01 3.898635e-05 2.559548e-02 
4.378277e-01 9.139176e-05 4.498433e-02 
5.814713e-01 2.141133e-04 7.906043e-02 
7.698525e-01 4.970389e-04 1.389495e-01 
1.019029e+00 1.153237e-03 2.442053e-01 
1.345562e+00 2.657102e-03 4.291934e-01 
1.777598e+00 6.134563e-03 7.543120e-01 
2.340576e+00 1.403701e-02 1.325711e+00 
3.065653e+00 3.167035e-02 2.329952e+00 
3.977390e+00 6.965585e-02 4.094915e+00 
5.085656e+00 1.473876e-01 7.196857e+00 
6.350067e+00 2.928273e-01 1.264855e+01 
7.665311e+00 5.325039e-01 2.222996e+01 
8.855441e+00 8.646108e-01 3.906940e+01 
9.717176e+00 1.231951e+00 6.866488e+01 
1.012232e+01 1.542049e+00 1.206793e+02 
1.008024e+01 1.727416e+00 2.120951e+02 
9.724047e+00 1.783588e+00 3.727594e+02 
9.192914e+00 1.737955e+00 6.551286e+02 
8.622688e+00 1.634707e+00 1.151395e+03 
8.106650e+00 1.510201e+00 2.023590e+03 
7.704344e+00 1.390211e+00 3.556480e+03 
7.446031e+00 1.290799e+00 6.250552e+03 
7.346573e+00 1.222735e+00 1.098541e+04 
7.385663e+00 1.189368e+00 1.930698e+04 
7.520668e+00 1.188651e+00 3.393222e+04 
7.697510e+00 1.212944e+00 5.963623e+04 
7.858980e+00 1.249008e+00 1.048113e+05 
7.965784e+00 1.283138e+00 1.842070e+05 
8.019308e+00 1.309150e+00 3.237458e+05 
8.021842e+00 1.322753e+00 5.689866e+05 
7.996087e+00 1.326292e+00 1.000000e+06 


==> anc/TOV-Output-e0-291.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.017225e-03 8.967531e-12 1.000000e-06 
2.695897e-03 2.140523e-11 1.757511e-06 
3.459354e-03 4.522668e-11 3.088844e-06 
4.747749e-03 1.169158e-10 5.428675e-06 
6.262453e-03 2.683140e-10 9.540955e-06 
8.277828e-03 6.196681e-10 1.676833e-05 
1.119624e-02 1.533297e-09 2.947052e-05 
1.450726e-02 3.335540e-09 5.179475e-05 
1.966513e-02 8.308074e-09 9.102982e-05 
2.586007e-02 1.889294e-08 1.599859e-04 
3.422295e-02 4.378875e-08 2.811769e-04 
4.543206e-02 1.024468e-07 4.941713e-04 
6.079151e-02 2.454372e-07 8.685114e-04 
8.016341e-02 5.627834e-07 1.526418e-03 
1.059712e-01 1.300106e-06 2.682696e-03 
1.409424e-01 3.058746e-06 4.714866e-03 
1.870568e-01 7.150653e-06 8.286428e-03 
2.486657e-01 1.679904e-05 1.456348e-02 
3.292401e-01 3.899373e-05 2.559548e-02 
4.363217e-01 9.076379e-05 4.498433e-02 
5.775781e-01 2.105653e-04 7.906043e-02 
7.666591e-01 4.925716e-04 1.389495e-01 
1.014862e+00 1.143073e-03 2.442053e-01 
1.343856e+00 2.656092e-03 4.291934e-01 
1.772343e+00 6.101194e-03 7.543120e-01 
2.332766e+00 1.394461e-02 1.325711e+00 
3.054433e+00 3.143116e-02 2.329952e+00 
3.964368e+00 6.920792e-02 4.094915e+00 
5.064819e+00 1.460831e-01 7.196857e+00 
6.329955e+00 2.910157e-01 1.264855e+01 
7.642276e+00 5.294361e-01 2.222996e+01 
8.830698e+00 8.601224e-01 3.906940e+01 
9.690757e+00 1.225894e+00 6.866488e+01 
1.010051e+01 1.536718e+00 1.206793e+02 
1.006705e+01 1.724650e+00 2.120951e+02 
9.706519e+00 1.779399e+00 3.727594e+02 
9.178760e+00 1.734959e+00 6.551286e+02 
8.609038e+00 1.632084e+00 1.151395e+03 
8.096558e+00 1.508586e+00 2.023590e+03 
7.694347e+00 1.388739e+00 3.556480e+03 
7.438655e+00 1.289885e+00 6.250552e+03 
7.333822e+00 1.220894e+00 1.098541e+04 
7.369178e+00 1.186851e+00 1.930698e+04 
7.506269e+00 1.186440e+00 3.393222e+04 
7.684073e+00 1.210831e+00 5.963623e+04 
7.842743e+00 1.246255e+00 1.048113e+05 
7.950579e+00 1.280531e+00 1.842070e+05 
8.003942e+00 1.306479e+00 3.237458e+05 
8.010755e+00 1.320979e+00 5.689866e+05 
7.978391e+00 1.323146e+00 1.000000e+06 


==> anc/TOV-Output-e0-292.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.055438e-03 9.519467e-12 1.000000e-06 
2.594056e-03 1.913542e-11 1.757511e-06 
3.475170e-03 4.600740e-11 3.088844e-06 
4.753470e-03 1.177422e-10 5.428675e-06 
6.160564e-03 2.563074e-10 9.540955e-06 
8.197278e-03 6.038218e-10 1.676833e-05 
1.085875e-02 1.403589e-09 2.947052e-05 
1.480084e-02 3.554342e-09 5.179475e-05 
1.926027e-02 7.832264e-09 9.102982e-05 
2.596813e-02 1.919649e-08 1.599859e-04 
3.416868e-02 4.373055e-08 2.811769e-04 
4.529205e-02 1.018513e-07 4.941713e-04 
5.985554e-02 2.350794e-07 8.685114e-04 
7.992082e-02 5.596059e-07 1.526418e-03 
1.057927e-01 1.297992e-06 2.682696e-03 
1.407335e-01 3.055630e-06 4.714866e-03 
1.867204e-01 7.136578e-06 8.286428e-03 
2.479835e-01 1.671839e-05 1.456348e-02 
3.288389e-01 3.898482e-05 2.559548e-02 
4.345038e-01 8.994199e-05 4.498433e-02 
5.768570e-01 2.104979e-04 7.906043e-02 
7.629289e-01 4.870849e-04 1.389495e-01 
1.010606e+00 1.132632e-03 2.442053e-01 
1.339072e+00 2.636842e-03 4.291934e-01 
1.766609e+00 6.062856e-03 7.543120e-01 
2.324697e+00 1.384760e-02 1.325711e+00 
3.042746e+00 3.117798e-02 2.329952e+00 
3.949668e+00 6.867379e-02 4.094915e+00 
5.054545e+00 1.456674e-01 7.196857e+00 
6.313337e+00 2.896619e-01 1.264855e+01 
7.627915e+00 5.280266e-01 2.222996e+01 
8.815032e+00 8.579513e-01 3.906940e+01 
9.675706e+00 1.223334e+00 6.866488e+01 
1.008400e+01 1.533154e+00 1.206793e+02 
1.004975e+01 1.720514e+00 2.120951e+02 
9.694163e+00 1.776803e+00 3.727594e+02 
9.165002e+00 1.732067e+00 6.551286e+02 
8.596541e+00 1.629736e+00 1.151395e+03 
8.082185e+00 1.506046e+00 2.023590e+03 
7.683559e+00 1.387109e+00 3.556480e+03 
7.425653e+00 1.287947e+00 6.250552e+03 
7.324661e+00 1.219686e+00 1.098541e+04 
7.355408e+00 1.184816e+00 1.930698e+04 
7.494969e+00 1.184801e+00 3.393222e+04 
7.666722e+00 1.207958e+00 5.963623e+04 
7.826337e+00 1.243466e+00 1.048113e+05 
7.940052e+00 1.278892e+00 1.842070e+05 
7.990915e+00 1.304297e+00 3.237458e+05 
7.994059e+00 1.318023e+00 5.689866e+05 
7.965643e+00 1.321032e+00 1.000000e+06 


==> anc/TOV-Output-e0-293.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.941707e-03 8.052585e-12 1.000000e-06 
2.592686e-03 1.917055e-11 1.757511e-06 
3.442149e-03 4.486146e-11 3.088844e-06 
4.712006e-03 1.150806e-10 5.428675e-06 
6.176079e-03 2.591332e-10 9.540955e-06 
8.244562e-03 6.164351e-10 1.676833e-05 
1.095927e-02 1.447870e-09 2.947052e-05 
1.468983e-02 3.486865e-09 5.179475e-05 
1.929482e-02 7.901448e-09 9.102982e-05 
2.568727e-02 1.864399e-08 1.599859e-04 
3.413665e-02 4.375700e-08 2.811769e-04 
4.495017e-02 9.990323e-08 4.941713e-04 
5.997594e-02 2.373107e-07 8.685114e-04 
8.004004e-02 5.640392e-07 1.526418e-03 
1.056867e-01 1.298525e-06 2.682696e-03 
1.398637e-01 3.009594e-06 4.714866e-03 
1.860727e-01 7.086754e-06 8.286428e-03 
2.463595e-01 1.644823e-05 1.456348e-02 
3.276471e-01 3.869456e-05 2.559548e-02 
4.330007e-01 8.931660e-05 4.498433e-02 
5.747117e-01 2.088707e-04 7.906043e-02 
7.606324e-01 4.843515e-04 1.389495e-01 
1.008082e+00 1.128007e-03 2.442053e-01 
1.333061e+00 2.610397e-03 4.291934e-01 
1.760579e+00 6.021482e-03 7.543120e-01 
2.317719e+00 1.376994e-02 1.325711e+00 
3.037660e+00 3.112569e-02 2.329952e+00 
3.937030e+00 6.824568e-02 4.094915e+00 
5.037438e+00 1.446767e-01 7.196857e+00 
6.295216e+00 2.881095e-01 1.264855e+01 
7.601317e+00 5.242744e-01 2.222996e+01 
8.790385e+00 8.534806e-01 3.906940e+01 
9.651682e+00 1.218004e+00 6.866488e+01 
1.006414e+01 1.528461e+00 1.206793e+02 
1.003517e+01 1.717269e+00 2.120951e+02 
9.681772e+00 1.774189e+00 3.727594e+02 
9.153741e+00 1.729859e+00 6.551286e+02 
8.590200e+00 1.628883e+00 1.151395e+03 
8.074802e+00 1.505006e+00 2.023590e+03 
7.671210e+00 1.385173e+00 3.556480e+03 
7.414525e+00 1.286346e+00 6.250552e+03 
7.310664e+00 1.217622e+00 1.098541e+04 
7.344314e+00 1.183257e+00 1.930698e+04 
7.479040e+00 1.182303e+00 3.393222e+04 
7.656293e+00 1.206423e+00 5.963623e+04 
7.814063e+00 1.241508e+00 1.048113e+05 
7.923581e+00 1.276017e+00 1.842070e+05 
7.978336e+00 1.302206e+00 3.237458e+05 
7.979710e+00 1.315557e+00 5.689866e+05 
7.954419e+00 1.319233e+00 1.000000e+06 


==> anc/TOV-Output-e0-294.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.020011e-03 9.097566e-12 1.000000e-06 
2.641261e-03 2.033753e-11 1.757511e-06 
3.444546e-03 4.510869e-11 3.088844e-06 
4.713999e-03 1.156199e-10 5.428675e-06 
6.256533e-03 2.703120e-10 9.540955e-06 
8.331641e-03 6.383455e-10 1.676833e-05 
1.090862e-02 1.432761e-09 2.947052e-05 
1.440669e-02 3.300325e-09 5.179475e-05 
1.928452e-02 7.915725e-09 9.102982e-05 
2.534576e-02 1.797134e-08 1.599859e-04 
3.390833e-02 4.303124e-08 2.811769e-04 
4.496777e-02 1.003619e-07 4.941713e-04 
5.999169e-02 2.383082e-07 8.685114e-04 
7.919456e-02 5.482178e-07 1.526418e-03 
1.054892e-01 1.295667e-06 2.682696e-03 
1.391512e-01 2.973950e-06 4.714866e-03 
1.858236e-01 7.082422e-06 8.286428e-03 
2.452393e-01 1.628026e-05 1.456348e-02 
3.262814e-01 3.834310e-05 2.559548e-02 
4.328022e-01 8.949803e-05 4.498433e-02 
5.725995e-01 2.072811e-04 7.906043e-02 
7.582466e-01 4.814444e-04 1.389495e-01 
1.005515e+00 1.123226e-03 2.442053e-01 
1.330617e+00 2.604891e-03 4.291934e-01 
1.754605e+00 5.980672e-03 7.543120e-01 
2.308541e+00 1.365333e-02 1.325711e+00 
3.026215e+00 3.087964e-02 2.329952e+00 
3.928798e+00 6.804240e-02 4.094915e+00 
5.020702e+00 1.437173e-01 7.196857e+00 
6.276413e+00 2.864671e-01 1.264855e+01 
7.581370e+00 5.217915e-01 2.222996e+01 
8.772763e+00 8.507987e-01 3.906940e+01 
9.635426e+00 1.215059e+00 6.866488e+01 
1.004662e+01 1.524544e+00 1.206793e+02 
1.001674e+01 1.712740e+00 2.120951e+02 
9.666976e+00 1.770825e+00 3.727594e+02 
9.143971e+00 1.728059e+00 6.551286e+02 
8.573440e+00 1.625486e+00 1.151395e+03 
8.059566e+00 1.502271e+00 2.023590e+03 
7.659073e+00 1.383275e+00 3.556480e+03 
7.403390e+00 1.284742e+00 6.250552e+03 
7.299486e+00 1.216053e+00 1.098541e+04 
7.332197e+00 1.181512e+00 1.930698e+04 
7.465953e+00 1.180329e+00 3.393222e+04 
7.637917e+00 1.203348e+00 5.963623e+04 
7.802359e+00 1.239663e+00 1.048113e+05 
7.908526e+00 1.273434e+00 1.842070e+05 
7.962559e+00 1.299441e+00 3.237458e+05 
7.965242e+00 1.313064e+00 5.689866e+05 
7.936712e+00 1.316077e+00 1.000000e+06 


==> anc/TOV-Output-e0-295.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.911721e-03 7.737705e-12 1.000000e-06 
2.572322e-03 1.885016e-11 1.757511e-06 
3.471306e-03 4.632525e-11 3.088844e-06 
4.727447e-03 1.170089e-10 5.428675e-06 
6.288469e-03 2.754062e-10 9.540955e-06 
8.161663e-03 6.021086e-10 1.676833e-05 
1.089212e-02 1.431122e-09 2.947052e-05 
1.445918e-02 3.347878e-09 5.179475e-05 
1.924726e-02 7.896698e-09 9.102982e-05 
2.571595e-02 1.883419e-08 1.599859e-04 
3.412546e-02 4.401239e-08 2.811769e-04 
4.510062e-02 1.015985e-07 4.941713e-04 
5.991463e-02 2.381985e-07 8.685114e-04 
7.891110e-02 5.441969e-07 1.526418e-03 
1.050747e-01 1.284807e-06 2.682696e-03 
1.394951e-01 3.006244e-06 4.714866e-03 
1.848748e-01 6.998207e-06 8.286428e-03 
2.445940e-01 1.620700e-05 1.456348e-02 
3.241845e-01 3.773654e-05 2.559548e-02 
4.302279e-01 8.820959e-05 4.498433e-02 
5.704819e-01 2.056870e-04 7.906043e-02 
7.565657e-01 4.798746e-04 1.389495e-01 
1.002488e+00 1.116895e-03 2.442053e-01 
1.323491e+00 2.571991e-03 4.291934e-01 
1.749361e+00 5.947281e-03 7.543120e-01 
2.301837e+00 1.358042e-02 1.325711e+00 
3.014705e+00 3.063194e-02 2.329952e+00 
3.913038e+00 6.745445e-02 4.094915e+00 
5.002808e+00 1.426619e-01 7.196857e+00 
6.259093e+00 2.850169e-01 1.264855e+01 
7.565111e+00 5.200077e-01 2.222996e+01 
8.745844e+00 8.457448e-01 3.906940e+01 
9.610319e+00 1.209387e+00 6.866488e+01 
1.002563e+01 1.519463e+00 1.206793e+02 
1.000633e+01 1.710871e+00 2.120951e+02 
9.655188e+00 1.768386e+00 3.727594e+02 
9.132835e+00 1.725877e+00 6.551286e+02 
8.563328e+00 1.623705e+00 1.151395e+03 
8.048792e+00 1.500494e+00 2.023590e+03 
7.650637e+00 1.382094e+00 3.556480e+03 
7.391613e+00 1.283018e+00 6.250552e+03 
7.282057e+00 1.213378e+00 1.098541e+04 
7.321010e+00 1.179932e+00 1.930698e+04 
7.455201e+00 1.178785e+00 3.393222e+04 
7.627212e+00 1.201755e+00 5.963623e+04 
7.789378e+00 1.237558e+00 1.048113e+05 
7.900391e+00 1.272283e+00 1.842070e+05 
7.947636e+00 1.296852e+00 3.237458e+05 
7.952127e+00 1.310852e+00 5.689866e+05 
7.924083e+00 1.313979e+00 1.000000e+06 


==> anc/TOV-Output-e0-296.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.928432e-03 7.969320e-12 1.000000e-06 
2.684900e-03 2.150766e-11 1.757511e-06 
3.515885e-03 4.829616e-11 3.088844e-06 
4.650255e-03 1.117478e-10 5.428675e-06 
6.229157e-03 2.685941e-10 9.540955e-06 
8.058061e-03 5.814339e-10 1.676833e-05 
1.098115e-02 1.471471e-09 2.947052e-05 
1.436616e-02 3.294811e-09 5.179475e-05 
1.899277e-02 7.613308e-09 9.102982e-05 
2.516003e-02 1.769875e-08 1.599859e-04 
3.346335e-02 4.164063e-08 2.811769e-04 
4.473287e-02 9.946948e-08 4.941713e-04 
5.912882e-02 2.297248e-07 8.685114e-04 
7.916816e-02 5.513953e-07 1.526418e-03 
1.046069e-01 1.272021e-06 2.682696e-03 
1.390168e-01 2.985513e-06 4.714866e-03 
1.844870e-01 6.977839e-06 8.286428e-03 
2.434837e-01 1.604148e-05 1.456348e-02 
3.242017e-01 3.787042e-05 2.559548e-02 
4.291657e-01 8.785456e-05 4.498433e-02 
5.676012e-01 2.032736e-04 7.906043e-02 
7.528294e-01 4.744032e-04 1.389495e-01 
9.971069e-01 1.102733e-03 2.442053e-01 
1.320295e+00 2.562036e-03 4.291934e-01 
1.743811e+00 5.910756e-03 7.543120e-01 
2.293290e+00 1.347506e-02 1.325711e+00 
3.005603e+00 3.045705e-02 2.329952e+00 
3.902866e+00 6.715099e-02 4.094915e+00 
4.986886e+00 1.417709e-01 7.196857e+00 
6.238505e+00 2.831411e-01 1.264855e+01 
7.543208e+00 5.171476e-01 2.222996e+01 
8.726532e+00 8.426238e-01 3.906940e+01 
9.591381e+00 1.205605e+00 6.866488e+01 
1.001146e+01 1.516653e+00 1.206793e+02 
9.985884e+00 1.705656e+00 2.120951e+02 
9.638215e+00 1.764333e+00 3.727594e+02 
9.119957e+00 1.723205e+00 6.551286e+02 
8.555152e+00 1.622393e+00 1.151395e+03 
8.039598e+00 1.499053e+00 2.023590e+03 
7.637177e+00 1.379932e+00 3.556480e+03 
7.378570e+00 1.281062e+00 6.250552e+03 
7.270701e+00 1.211774e+00 1.098541e+04 
7.308111e+00 1.178045e+00 1.930698e+04 
7.441370e+00 1.176669e+00 3.393222e+04 
7.613150e+00 1.199511e+00 5.963623e+04 
7.774180e+00 1.235004e+00 1.048113e+05 
7.887079e+00 1.270057e+00 1.842070e+05 
7.937983e+00 1.295368e+00 3.237458e+05 
7.941371e+00 1.309134e+00 5.689866e+05 
7.911648e+00 1.311918e+00 1.000000e+06 


==> anc/TOV-Output-e0-297.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.961677e-03 8.416976e-12 1.000000e-06 
2.657234e-03 2.092005e-11 1.757511e-06 
3.517811e-03 4.853901e-11 3.088844e-06 
4.696041e-03 1.154699e-10 5.428675e-06 
6.137985e-03 2.578403e-10 9.540955e-06 
8.004501e-03 5.718421e-10 1.676833e-05 
1.069241e-02 1.363012e-09 2.947052e-05 
1.447817e-02 3.383877e-09 5.179475e-05 
1.907236e-02 7.735474e-09 9.102982e-05 
2.543763e-02 1.835284e-08 1.599859e-04 
3.337552e-02 4.145318e-08 2.811769e-04 
4.491630e-02 1.010383e-07 4.941713e-04 
5.898317e-02 2.288017e-07 8.685114e-04 
7.828506e-02 5.349496e-07 1.526418e-03 
1.041127e-01 1.258316e-06 2.682696e-03 
1.383095e-01 2.950106e-06 4.714866e-03 
1.829467e-01 6.827510e-06 8.286428e-03 
2.438685e-01 1.617211e-05 1.456348e-02 
3.232284e-01 3.765717e-05 2.559548e-02 
4.282512e-01 8.758893e-05 4.498433e-02 
5.674864e-01 2.038357e-04 7.906043e-02 
7.508100e-01 4.721841e-04 1.389495e-01 
9.955892e-01 1.101404e-03 2.442053e-01 
1.315664e+00 2.543719e-03 4.291934e-01 
1.736499e+00 5.856420e-03 7.543120e-01 
2.288238e+00 1.343096e-02 1.325711e+00 
2.995687e+00 3.025754e-02 2.329952e+00 
3.888135e+00 6.661606e-02 4.094915e+00 
4.970734e+00 1.408610e-01 7.196857e+00 
6.220107e+00 2.815495e-01 1.264855e+01 
7.520650e+00 5.141629e-01 2.222996e+01 
8.708999e+00 8.399493e-01 3.906940e+01 
9.569460e+00 1.200902e+00 6.866488e+01 
9.993986e+00 1.512730e+00 1.206793e+02 
9.975061e+00 1.703637e+00 2.120951e+02 
9.625719e+00 1.761661e+00 3.727594e+02 
9.107595e+00 1.720671e+00 6.551286e+02 
8.542876e+00 1.620075e+00 1.151395e+03 
8.032782e+00 1.498123e+00 2.023590e+03 
7.629772e+00 1.378946e+00 3.556480e+03 
7.364788e+00 1.278969e+00 6.250552e+03 
7.263688e+00 1.210934e+00 1.098541e+04 
7.292421e+00 1.175659e+00 1.930698e+04 
7.424967e+00 1.174078e+00 3.393222e+04 
7.601190e+00 1.197672e+00 5.963623e+04 
7.756605e+00 1.231968e+00 1.048113e+05 
7.868995e+00 1.266837e+00 1.842070e+05 
7.921146e+00 1.292371e+00 3.237458e+05 
7.925437e+00 1.306323e+00 5.689866e+05 
7.899921e+00 1.310003e+00 1.000000e+06 


==> anc/TOV-Output-e0-298.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.971110e-03 8.567723e-12 1.000000e-06 
2.641731e-03 2.062523e-11 1.757511e-06 
3.527193e-03 4.909315e-11 3.088844e-06 
4.641047e-03 1.118359e-10 5.428675e-06 
6.090153e-03 2.527072e-10 9.540955e-06 
8.136510e-03 6.026256e-10 1.676833e-05 
1.089916e-02 1.448480e-09 2.947052e-05 
1.434086e-02 3.299579e-09 5.179475e-05 
1.886319e-02 7.508945e-09 9.102982e-05 
2.515490e-02 1.780744e-08 1.599859e-04 
3.357480e-02 4.234227e-08 2.811769e-04 
4.472360e-02 1.000793e-07 4.941713e-04 
5.932970e-02 2.336422e-07 8.685114e-04 
7.837296e-02 5.385607e-07 1.526418e-03 
1.043060e-01 1.269598e-06 2.682696e-03 
1.379625e-01 2.937819e-06 4.714866e-03 
1.834274e-01 6.904629e-06 8.286428e-03 
2.425036e-01 1.595562e-05 1.456348e-02 
3.217606e-01 3.727154e-05 2.559548e-02 
4.252232e-01 8.603297e-05 4.498433e-02 
5.647534e-01 2.015815e-04 7.906043e-02 
7.487269e-01 4.698401e-04 1.389495e-01 
9.917411e-01 1.092346e-03 2.442053e-01 
1.310250e+00 2.520905e-03 4.291934e-01 
1.731276e+00 5.823205e-03 7.543120e-01 
2.281572e+00 1.335841e-02 1.325711e+00 
2.985917e+00 3.006243e-02 2.329952e+00 
3.873518e+00 6.608762e-02 4.094915e+00 
4.960076e+00 1.404044e-01 7.196857e+00 
6.202811e+00 2.800996e-01 1.264855e+01 
7.504292e+00 5.123497e-01 2.222996e+01 
8.681588e+00 8.347666e-01 3.906940e+01 
9.549468e+00 1.196786e+00 6.866488e+01 
9.974860e+00 1.508250e+00 1.206793e+02 
9.955475e+00 1.698693e+00 2.120951e+02 
9.610757e+00 1.758218e+00 3.727594e+02 
9.095473e+00 1.718198e+00 6.551286e+02 
8.533293e+00 1.618411e+00 1.151395e+03 
8.021206e+00 1.496162e+00 2.023590e+03 
7.616432e+00 1.376801e+00 3.556480e+03 
7.357772e+00 1.278103e+00 6.250552e+03 
7.249923e+00 1.208899e+00 1.098541e+04 
7.283450e+00 1.174468e+00 1.930698e+04 
7.408942e+00 1.171554e+00 3.393222e+04 
7.584470e+00 1.194910e+00 5.963623e+04 
7.747487e+00 1.230636e+00 1.048113e+05 
7.858822e+00 1.265257e+00 1.842070e+05 
7.908338e+00 1.290219e+00 3.237458e+05 
7.917315e+00 1.305154e+00 5.689866e+05 
7.889138e+00 1.308282e+00 1.000000e+06 


==> anc/TOV-Output-e0-299.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.927212e-03 8.034823e-12 1.000000e-06 
2.529234e-03 1.816164e-11 1.757511e-06 
3.418377e-03 4.483818e-11 3.088844e-06 
4.532102e-03 1.044930e-10 5.428675e-06 
6.146157e-03 2.606148e-10 9.540955e-06 
8.083267e-03 5.928556e-10 1.676833e-05 
1.073576e-02 1.388949e-09 2.947052e-05 
1.410565e-02 3.150410e-09 5.179475e-05 
1.884728e-02 7.515087e-09 9.102982e-05 
2.532221e-02 1.822609e-08 1.599859e-04 
3.360587e-02 4.260238e-08 2.811769e-04 
4.398832e-02 9.554350e-08 4.941713e-04 
5.868942e-02 2.269180e-07 8.685114e-04 
7.802578e-02 5.332184e-07 1.526418e-03 
1.030364e-01 1.227905e-06 2.682696e-03 
1.375546e-01 2.921604e-06 4.714866e-03 
1.821236e-01 6.781118e-06 8.286428e-03 
2.416463e-01 1.583998e-05 1.456348e-02 
3.205870e-01 3.698888e-05 2.559548e-02 
4.252313e-01 8.632638e-05 4.498433e-02 
5.630467e-01 2.004295e-04 7.906043e-02 
7.466586e-01 4.675194e-04 1.389495e-01 
9.893983e-01 1.088256e-03 2.442053e-01 
1.308627e+00 2.519931e-03 4.291934e-01 
1.724376e+00 5.773138e-03 7.543120e-01 
2.274245e+00 1.327427e-02 1.325711e+00 
2.977935e+00 2.992066e-02 2.329952e+00 
3.861489e+00 6.568979e-02 4.094915e+00 
4.941229e+00 1.392715e-01 7.196857e+00 
6.180235e+00 2.779687e-01 1.264855e+01 
7.481331e+00 5.092863e-01 2.222996e+01 
8.661738e+00 8.314973e-01 3.906940e+01 
9.530384e+00 1.192942e+00 6.866488e+01 
9.955133e+00 1.503562e+00 1.206793e+02 
9.944413e+00 1.696581e+00 2.120951e+02 
9.599014e+00 1.755769e+00 3.727594e+02 
9.085143e+00 1.716218e+00 6.551286e+02 
8.522937e+00 1.616554e+00 1.151395e+03 
8.010387e+00 1.494361e+00 2.023590e+03 
7.603177e+00 1.374668e+00 3.556480e+03 
7.345798e+00 1.276333e+00 6.250552e+03 
7.235632e+00 1.206770e+00 1.098541e+04 
7.268238e+00 1.172163e+00 1.930698e+04 
7.399237e+00 1.170195e+00 3.393222e+04 
7.573639e+00 1.193285e+00 5.963623e+04 
7.728400e+00 1.227291e+00 1.048113e+05 
7.845436e+00 1.263007e+00 1.842070e+05 
7.899287e+00 1.288854e+00 3.237458e+05 
7.902108e+00 1.302491e+00 5.689866e+05 
7.871291e+00 1.305082e+00 1.000000e+06 


==> anc/TOV-Output-e0-3.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.901629e-02 7.744892e-11 1.000000e-08 
2.333786e-02 1.431598e-10 1.450829e-08 
2.849371e-02 2.605463e-10 2.104904e-08 
3.359960e-02 4.272090e-10 3.053856e-08 
4.211342e-02 8.412006e-10 4.430621e-08 
5.066175e-02 1.464464e-09 6.428073e-08 
6.002198e-02 2.435393e-09 9.326033e-08 
7.232024e-02 4.260080e-09 1.353048e-07 
8.714044e-02 7.452422e-09 1.963041e-07 
1.044845e-01 1.284676e-08 2.848036e-07 
1.279577e-01 2.359597e-08 4.132012e-07 
1.522854e-01 3.977529e-08 5.994843e-07 
1.836890e-01 6.980520e-08 8.697490e-07 
2.216874e-01 1.227047e-07 1.261857e-06 
2.701359e-01 2.220166e-07 1.830738e-06 
3.252931e-01 3.876710e-07 2.656088e-06 
3.885165e-01 6.604915e-07 3.853529e-06 
4.701208e-01 1.170220e-06 5.590810e-06 
5.676640e-01 2.060221e-06 8.111308e-06 
6.821992e-01 3.575805e-06 1.176812e-05 
8.189761e-01 6.186642e-06 1.707353e-05 
9.949604e-01 1.109328e-05 2.477076e-05 
1.194273e+00 1.918470e-05 3.593814e-05 
1.444758e+00 3.396510e-05 5.214008e-05 
1.740291e+00 5.936316e-05 7.564633e-05 
2.089932e+00 1.028144e-04 1.097499e-04 
2.511860e+00 1.785060e-04 1.592283e-04 
3.029670e+00 3.132315e-04 2.310130e-04 
3.646016e+00 5.459512e-04 3.351603e-04 
4.392159e+00 9.544625e-04 4.862602e-04 
5.300393e+00 1.677595e-03 7.054802e-04 
6.379468e+00 2.925316e-03 1.023531e-03 
7.698671e+00 5.142167e-03 1.484968e-03 
9.258852e+00 8.947220e-03 2.154435e-03 
1.113983e+01 1.558914e-02 3.125716e-03 
1.338309e+01 2.704603e-02 4.534879e-03 
1.609305e+01 4.706561e-02 6.579332e-03 
1.928984e+01 8.115128e-02 9.545485e-03 
2.314890e+01 1.404867e-01 1.384886e-02 
2.764419e+01 2.398484e-01 2.009233e-02 
3.292719e+01 4.067601e-01 2.915053e-02 
3.909287e+01 6.841615e-01 4.229243e-02 
4.601498e+01 1.123949e+00 6.135907e-02 
5.378102e+01 1.812960e+00 8.902151e-02 
6.214913e+01 2.838131e+00 1.291550e-01 
7.069227e+01 4.261338e+00 1.873817e-01 
7.906586e+01 6.125330e+00 2.718588e-01 
8.662178e+01 8.348478e+00 3.944206e-01 
9.275905e+01 1.073767e+01 5.722368e-01 
9.707979e+01 1.303967e+01 8.302176e-01 
9.937345e+01 1.498865e+01 1.204504e+00 
9.976120e+01 1.641955e+01 1.747528e+00 
9.844742e+01 1.723949e+01 2.535364e+00 
9.595356e+01 1.752412e+01 3.678380e+00 
9.267880e+01 1.736153e+01 5.336699e+00 
8.903253e+01 1.687802e+01 7.742637e+00 
8.533565e+01 1.618975e+01 1.123324e+01 
8.186312e+01 1.540262e+01 1.629751e+01 
7.871839e+01 1.457825e+01 2.364489e+01 
7.618959e+01 1.381094e+01 3.430469e+01 
7.423248e+01 1.311807e+01 4.977024e+01 
7.293471e+01 1.254077e+01 7.220809e+01 
7.228555e+01 1.209844e+01 1.047616e+02 
7.227846e+01 1.180955e+01 1.519911e+02 
7.280533e+01 1.167268e+01 2.205131e+02 
7.369937e+01 1.167164e+01 3.199267e+02 
7.477589e+01 1.177902e+01 4.641589e+02 
7.596253e+01 1.197907e+01 6.734151e+02 
7.701621e+01 1.221409e+01 9.770100e+02 
7.782032e+01 1.244313e+01 1.417474e+03 
7.847437e+01 1.266737e+01 2.056512e+03 
7.876009e+01 1.282399e+01 2.983647e+03 
7.893803e+01 1.295348e+01 4.328761e+03 
7.882562e+01 1.300826e+01 6.280291e+03 
7.864967e+01 1.303112e+01 9.111628e+03 
7.842609e+01 1.302390e+01 1.321941e+04 
7.814732e+01 1.298615e+01 1.917910e+04 
7.784019e+01 1.292640e+01 2.782559e+04 
7.759644e+01 1.286722e+01 4.037017e+04 
7.743758e+01 1.281687e+01 5.857021e+04 
7.726170e+01 1.275854e+01 8.497534e+04 
7.721636e+01 1.272547e+01 1.232847e+05 
7.718439e+01 1.269669e+01 1.788650e+05 
7.720661e+01 1.268235e+01 2.595024e+05 
7.727376e+01 1.268172e+01 3.764936e+05 
7.733902e+01 1.268571e+01 5.462277e+05 
7.739565e+01 1.269274e+01 7.924829e+05 
7.749261e+01 1.271204e+01 1.149757e+06 
7.754076e+01 1.272458e+01 1.668101e+06 
7.758240e+01 1.273789e+01 2.420128e+06 
7.761360e+01 1.275015e+01 3.511192e+06 
7.762864e+01 1.275930e+01 5.094138e+06 
7.759946e+01 1.275894e+01 7.390722e+06 
7.762750e+01 1.276928e+01 1.072267e+07 
7.758684e+01 1.276441e+01 1.555676e+07 
7.761352e+01 1.277198e+01 2.257020e+07 
7.753920e+01 1.275779e+01 3.274549e+07 
7.754698e+01 1.275932e+01 4.750810e+07 
7.752623e+01 1.275430e+01 6.892612e+07 
7.749303e+01 1.274627e+01 1.000000e+08 


==> anc/TOV-Output-e0-30.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.826645e-03 6.864367e-13 1.000000e-08 
2.174549e-03 1.158099e-12 1.450829e-08 
2.798339e-03 2.467966e-12 2.104904e-08 
3.496452e-03 4.814163e-12 3.053856e-08 
4.020224e-03 7.317939e-12 4.430621e-08 
4.777111e-03 1.227818e-11 6.428073e-08 
5.961868e-03 2.386630e-11 9.326033e-08 
6.927142e-03 3.743694e-11 1.353048e-07 
8.648296e-03 7.285004e-11 1.963041e-07 
1.062526e-02 1.351004e-10 2.848036e-07 
1.250242e-02 2.201002e-10 4.132012e-07 
1.494314e-02 3.758058e-10 5.994843e-07 
1.799951e-02 6.567807e-10 8.697490e-07 
2.219702e-02 1.231749e-09 1.261857e-06 
2.632570e-02 2.054841e-09 1.830738e-06 
3.235739e-02 3.815563e-09 2.656088e-06 
3.834896e-02 6.351832e-09 3.853529e-06 
4.704882e-02 1.172963e-08 5.590810e-06 
5.699672e-02 2.085393e-08 8.111308e-06 
6.777743e-02 3.506660e-08 1.176812e-05 
8.161954e-02 6.123799e-08 1.707353e-05 
9.879596e-02 1.086066e-07 2.477076e-05 
1.189594e-01 1.895984e-07 3.593814e-05 
1.426746e-01 3.270986e-07 5.214008e-05 
1.739907e-01 5.932224e-07 7.564633e-05 
2.094593e-01 1.034997e-06 1.097499e-04 
2.513001e-01 1.787388e-06 1.592283e-04 
3.035779e-01 3.151030e-06 2.310130e-04 
3.648179e-01 5.468554e-06 3.351603e-04 
4.394642e-01 9.559111e-06 4.862602e-04 
5.305723e-01 1.682227e-05 7.054802e-04 
6.358556e-01 2.895558e-05 1.023531e-03 
7.672957e-01 5.088069e-05 1.484968e-03 
9.244332e-01 8.898222e-05 2.154435e-03 
1.115656e+00 1.564171e-04 3.125716e-03 
1.345527e+00 2.744074e-04 4.534879e-03 
1.619832e+00 4.788109e-04 6.579332e-03 
1.951105e+00 8.368511e-04 9.545485e-03 
2.345420e+00 1.453935e-03 1.384886e-02 
2.827536e+00 2.548095e-03 2.009233e-02 
3.399030e+00 4.428090e-03 2.915053e-02 
4.090741e+00 7.722999e-03 4.229243e-02 
4.916202e+00 1.341533e-02 6.135907e-02 
5.898014e+00 2.319065e-02 8.902151e-02 
7.075636e+00 4.010345e-02 1.291550e-01 
8.461931e+00 6.875349e-02 1.873817e-01 
1.007900e+01 1.165717e-01 2.718588e-01 
1.197341e+01 1.963593e-01 3.944206e-01 
1.412515e+01 3.245895e-01 5.722368e-01 
1.654176e+01 5.263352e-01 8.302176e-01 
1.915140e+01 8.279167e-01 1.204504e+00 
2.184378e+01 1.251944e+00 1.747528e+00 
2.453163e+01 1.818948e+00 2.535364e+00 
2.698202e+01 2.504113e+00 3.678380e+00 
2.901496e+01 3.254857e+00 5.336699e+00 
3.048707e+01 3.991917e+00 7.742637e+00 
3.133061e+01 4.633606e+00 1.123324e+01 
3.157126e+01 5.122941e+00 1.629751e+01 
3.124027e+01 5.415919e+00 2.364489e+01 
3.052211e+01 5.539206e+00 3.430469e+01 
2.953068e+01 5.513596e+00 4.977024e+01 
2.838222e+01 5.373997e+00 7.220809e+01 
2.720313e+01 5.164135e+00 1.047616e+02 
2.607623e+01 4.916553e+00 1.519911e+02 
2.507629e+01 4.660286e+00 2.205131e+02 
2.422526e+01 4.410533e+00 3.199267e+02 
2.356625e+01 4.185251e+00 4.641589e+02 
2.312229e+01 3.996371e+00 6.734151e+02 
2.288489e+01 3.849133e+00 9.770100e+02 
2.283209e+01 3.746027e+00 1.417474e+03 
2.297973e+01 3.695590e+00 2.056512e+03 
2.324961e+01 3.688589e+00 2.983647e+03 
2.359016e+01 3.718161e+00 4.328761e+03 
2.395616e+01 3.775621e+00 6.280291e+03 
2.429346e+01 3.847510e+00 9.111628e+03 
2.456796e+01 3.921854e+00 1.321941e+04 
2.478126e+01 3.992987e+00 1.917910e+04 
2.489752e+01 4.047763e+00 2.782559e+04 
2.495472e+01 4.089436e+00 4.037017e+04 
2.493617e+01 4.111298e+00 5.857021e+04 
2.489738e+01 4.123226e+00 8.497534e+04 
2.481610e+01 4.119910e+00 1.232847e+05 
2.472250e+01 4.107923e+00 1.788650e+05 
2.463120e+01 4.091104e+00 2.595024e+05 
2.456697e+01 4.075652e+00 3.764936e+05 
2.449169e+01 4.055035e+00 5.462277e+05 
2.445167e+01 4.039926e+00 7.924829e+05 
2.441678e+01 4.025313e+00 1.149757e+06 
2.441490e+01 4.017722e+00 1.668101e+06 
2.441531e+01 4.011612e+00 2.420128e+06 
2.442843e+01 4.009483e+00 3.511192e+06 
2.444925e+01 4.010484e+00 5.094138e+06 
2.447584e+01 4.014194e+00 7.390722e+06 
2.450105e+01 4.018969e+00 1.072267e+07 
2.451286e+01 4.022081e+00 1.555676e+07 
2.452520e+01 4.026020e+00 2.257020e+07 
2.454290e+01 4.031450e+00 3.274549e+07 
2.454371e+01 4.033548e+00 4.750810e+07 
2.453972e+01 4.034546e+00 6.892612e+07 
2.455227e+01 4.038633e+00 1.000000e+08 


==> anc/TOV-Output-e0-300.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.183620e-03 2.662971e-10 1.000000e-05 
7.814878e-03 5.375326e-10 1.599859e-05 
1.008390e-02 1.154845e-09 2.559548e-05 
1.249804e-02 2.198692e-09 4.094915e-05 
1.604028e-02 4.648086e-09 6.551286e-05 
2.019411e-02 9.274965e-09 1.048113e-04 
2.543656e-02 1.853590e-08 1.676833e-04 
3.263845e-02 3.915859e-08 2.682696e-04 
4.114954e-02 7.847545e-08 4.291934e-04 
5.196012e-02 1.579973e-07 6.866488e-04 
6.632022e-02 3.285323e-07 1.098541e-03 
8.343378e-02 6.541346e-07 1.757511e-03 
1.056619e-01 1.328611e-06 2.811769e-03 
1.334626e-01 2.677470e-06 4.498433e-03 
1.696079e-01 5.495274e-06 7.196857e-03 
2.145205e-01 1.111898e-05 1.151395e-02 
2.716155e-01 2.257013e-05 1.842070e-02 
3.427538e-01 4.535627e-05 2.947052e-02 
4.344071e-01 9.234471e-05 4.714866e-02 
5.480354e-01 1.854374e-04 7.543120e-02 
6.941961e-01 3.769612e-04 1.206793e-01 
8.758367e-01 7.572650e-04 1.930698e-01 
1.107975e+00 1.533801e-03 3.088844e-01 
1.398048e+00 3.083678e-03 4.941713e-01 
1.762452e+00 6.185410e-03 7.906043e-01 
2.214044e+00 1.228573e-02 1.264855e+00 
2.773534e+00 2.422430e-02 2.023590e+00 
3.458663e+00 4.719934e-02 3.237458e+00 
4.279531e+00 9.007982e-02 5.179475e+00 
5.224504e+00 1.658235e-01 8.286428e+00 
6.270680e+00 2.918997e-01 1.325711e+01 
7.357981e+00 4.843639e-01 2.120951e+01 
8.367011e+00 7.407878e-01 3.393222e+01 
9.197589e+00 1.039345e+00 5.428675e+01 
9.745345e+00 1.329500e+00 8.685114e+01 
9.974557e+00 1.560870e+00 1.389495e+02 
9.910593e+00 1.702692e+00 2.222996e+02 
9.626387e+00 1.753291e+00 3.556480e+02 
9.209522e+00 1.730571e+00 5.689866e+02 
8.744778e+00 1.660609e+00 9.102982e+02 
8.287785e+00 1.564610e+00 1.456348e+03 
7.885736e+00 1.461546e+00 2.329952e+03 
7.567059e+00 1.364257e+00 3.727594e+03 
7.349638e+00 1.281751e+00 5.963623e+03 
7.239920e+00 1.219783e+00 9.540955e+03 
7.226792e+00 1.180469e+00 1.526418e+04 
7.299379e+00 1.165482e+00 2.442053e+04 
7.424244e+00 1.171347e+00 3.906940e+04 
7.570370e+00 1.192953e+00 6.250552e+04 
7.704363e+00 1.222273e+00 1.000000e+05 


==> anc/TOV-Output-e0-301.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.088190e-03 2.550046e-10 1.000000e-05 
7.793401e-03 5.348900e-10 1.599859e-05 
9.808996e-03 1.066491e-09 2.559548e-05 
1.256728e-02 2.242886e-09 4.094915e-05 
1.592985e-02 4.567925e-09 6.551286e-05 
2.010503e-02 9.183284e-09 1.048113e-04 
2.554685e-02 1.884065e-08 1.676833e-04 
3.215864e-02 3.758175e-08 2.682696e-04 
4.123677e-02 7.923886e-08 4.291934e-04 
5.182248e-02 1.572676e-07 6.866488e-04 
6.586561e-02 3.228951e-07 1.098541e-03 
8.299584e-02 6.460342e-07 1.757511e-03 
1.056920e-01 1.334181e-06 2.811769e-03 
1.329192e-01 2.653716e-06 4.498433e-03 
1.684248e-01 5.399016e-06 7.196857e-03 
2.138859e-01 1.105733e-05 1.151395e-02 
2.691196e-01 2.202684e-05 1.842070e-02 
3.409200e-01 4.478093e-05 2.947052e-02 
4.324672e-01 9.141679e-05 4.714866e-02 
5.459242e-01 1.839136e-04 7.543120e-02 
6.894773e-01 3.705586e-04 1.206793e-01 
8.744923e-01 7.562908e-04 1.930698e-01 
1.103977e+00 1.522311e-03 3.088844e-01 
1.392766e+00 3.059006e-03 4.941713e-01 
1.754240e+00 6.119693e-03 7.906043e-01 
2.207817e+00 1.222267e-02 1.264855e+00 
2.764740e+00 2.407391e-02 2.023590e+00 
3.449504e+00 4.697851e-02 3.237458e+00 
4.266257e+00 8.953573e-02 5.179475e+00 
5.211325e+00 1.650958e-01 8.286428e+00 
6.251186e+00 2.901146e-01 1.325711e+01 
7.333971e+00 4.811871e-01 2.120951e+01 
8.353106e+00 7.391223e-01 3.393222e+01 
9.178429e+00 1.035783e+00 5.428675e+01 
9.725125e+00 1.324989e+00 8.685114e+01 
9.953506e+00 1.555609e+00 1.389495e+02 
9.892639e+00 1.698260e+00 2.222996e+02 
9.609422e+00 1.749194e+00 3.556480e+02 
9.196624e+00 1.727823e+00 5.689866e+02 
8.731246e+00 1.657860e+00 9.102982e+02 
8.275411e+00 1.562341e+00 1.456348e+03 
7.875585e+00 1.459918e+00 2.329952e+03 
7.555344e+00 1.362430e+00 3.727594e+03 
7.341826e+00 1.280730e+00 5.963623e+03 
7.224723e+00 1.217481e+00 9.540955e+03 
7.213935e+00 1.178591e+00 1.526418e+04 
7.289457e+00 1.164103e+00 2.442053e+04 
7.413452e+00 1.169771e+00 3.906940e+04 
7.556043e+00 1.190642e+00 6.250552e+04 
7.689741e+00 1.219831e+00 1.000000e+05 


==> anc/TOV-Output-e0-302.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.041017e-03 2.499505e-10 1.000000e-05 
7.737217e-03 5.251437e-10 1.599859e-05 
9.800420e-03 1.067230e-09 2.559548e-05 
1.256497e-02 2.249097e-09 4.094915e-05 
1.595771e-02 4.607185e-09 6.551286e-05 
2.025655e-02 9.423683e-09 1.048113e-04 
2.543072e-02 1.864662e-08 1.676833e-04 
3.223822e-02 3.798723e-08 2.682696e-04 
4.091168e-02 7.763663e-08 4.291934e-04 
5.164787e-02 1.562005e-07 6.866488e-04 
6.584954e-02 3.237307e-07 1.098541e-03 
8.265542e-02 6.402375e-07 1.757511e-03 
1.053552e-01 1.325858e-06 2.811769e-03 
1.332666e-01 2.683461e-06 4.498433e-03 
1.677390e-01 5.351049e-06 7.196857e-03 
2.127926e-01 1.092481e-05 1.151395e-02 
2.692006e-01 2.211995e-05 1.842070e-02 
3.401942e-01 4.464332e-05 2.947052e-02 
4.296322e-01 8.992861e-05 4.714866e-02 
5.444869e-01 1.830706e-04 7.543120e-02 
6.887360e-01 3.705899e-04 1.206793e-01 
8.696812e-01 7.463501e-04 1.930698e-01 
1.099479e+00 1.508772e-03 3.088844e-01 
1.389468e+00 3.047384e-03 4.941713e-01 
1.748184e+00 6.076601e-03 7.906043e-01 
2.199812e+00 1.213024e-02 1.264855e+00 
2.756936e+00 2.394907e-02 2.023590e+00 
3.438441e+00 4.668065e-02 3.237458e+00 
4.253089e+00 8.899799e-02 5.179475e+00 
5.193356e+00 1.639269e-01 8.286428e+00 
6.234429e+00 2.886916e-01 1.325711e+01 
7.314618e+00 4.788602e-01 2.120951e+01 
8.326676e+00 7.344919e-01 3.393222e+01 
9.156849e+00 1.031525e+00 5.428675e+01 
9.709089e+00 1.321814e+00 8.685114e+01 
9.941880e+00 1.553512e+00 1.389495e+02 
9.881077e+00 1.695944e+00 2.222996e+02 
9.595941e+00 1.746183e+00 3.556480e+02 
9.187164e+00 1.726057e+00 5.689866e+02 
8.722055e+00 1.656229e+00 9.102982e+02 
8.262412e+00 1.559922e+00 1.456348e+03 
7.866688e+00 1.458551e+00 2.329952e+03 
7.549248e+00 1.361691e+00 3.727594e+03 
7.328840e+00 1.278761e+00 5.963623e+03 
7.212537e+00 1.215710e+00 9.540955e+03 
7.202322e+00 1.176931e+00 1.526418e+04 
7.277211e+00 1.162304e+00 2.442053e+04 
7.398381e+00 1.167394e+00 3.906940e+04 
7.548369e+00 1.189618e+00 6.250552e+04 
7.678714e+00 1.218109e+00 1.000000e+05 


==> anc/TOV-Output-e0-303.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.131178e-03 2.621750e-10 1.000000e-05 
7.752205e-03 5.299505e-10 1.599859e-05 
9.995268e-03 1.135907e-09 2.559548e-05 
1.250260e-02 2.223111e-09 4.094915e-05 
1.574521e-02 4.440224e-09 6.551286e-05 
2.008192e-02 9.212456e-09 1.048113e-04 
2.557326e-02 1.902471e-08 1.676833e-04 
3.235751e-02 3.853764e-08 2.682696e-04 
4.078129e-02 7.715128e-08 4.291934e-04 
5.189377e-02 1.589668e-07 6.866488e-04 
6.529574e-02 3.166767e-07 1.098541e-03 
8.268561e-02 6.430613e-07 1.757511e-03 
1.046210e-01 1.302628e-06 2.811769e-03 
1.322902e-01 2.633607e-06 4.498433e-03 
1.671603e-01 5.313394e-06 7.196857e-03 
2.119948e-01 1.083815e-05 1.151395e-02 
2.677003e-01 2.182422e-05 1.842070e-02 
3.390282e-01 4.433218e-05 2.947052e-02 
4.290954e-01 8.988845e-05 4.714866e-02 
5.432049e-01 1.823822e-04 7.543120e-02 
6.864364e-01 3.681045e-04 1.206793e-01 
8.664458e-01 7.404942e-04 1.930698e-01 
1.095308e+00 1.496603e-03 3.088844e-01 
1.382999e+00 3.014969e-03 4.941713e-01 
1.741969e+00 6.031876e-03 7.906043e-01 
2.192031e+00 1.204158e-02 1.264855e+00 
2.750008e+00 2.384667e-02 2.023590e+00 
3.428206e+00 4.641596e-02 3.237458e+00 
4.235611e+00 8.819594e-02 5.179475e+00 
5.179491e+00 1.631345e-01 8.286428e+00 
6.220490e+00 2.876392e-01 1.325711e+01 
7.298936e+00 4.771987e-01 2.120951e+01 
8.308271e+00 7.317546e-01 3.393222e+01 
9.135208e+00 1.027247e+00 5.428675e+01 
9.691966e+00 1.318284e+00 8.685114e+01 
9.922707e+00 1.548869e+00 1.389495e+02 
9.865686e+00 1.692350e+00 2.222996e+02 
9.580962e+00 1.742696e+00 3.556480e+02 
9.172713e+00 1.722852e+00 5.689866e+02 
8.707233e+00 1.653136e+00 9.102982e+02 
8.254181e+00 1.558608e+00 1.456348e+03 
7.852325e+00 1.456028e+00 2.329952e+03 
7.538474e+00 1.360041e+00 3.727594e+03 
7.315823e+00 1.276783e+00 5.963623e+03 
7.201338e+00 1.214112e+00 9.540955e+03 
7.190768e+00 1.175279e+00 1.526418e+04 
7.264292e+00 1.160382e+00 2.442053e+04 
7.384488e+00 1.165235e+00 3.906940e+04 
7.531330e+00 1.186776e+00 6.250552e+04 
7.663955e+00 1.215636e+00 1.000000e+05 


==> anc/TOV-Output-e0-304.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.048821e-03 2.525822e-10 1.000000e-05 
7.669889e-03 5.149412e-10 1.599859e-05 
9.824651e-03 1.082286e-09 2.559548e-05 
1.252722e-02 2.243646e-09 4.094915e-05 
1.581188e-02 4.511707e-09 6.551286e-05 
2.008071e-02 9.241195e-09 1.048113e-04 
2.525911e-02 1.839268e-08 1.676833e-04 
3.233658e-02 3.858985e-08 2.682696e-04 
4.030070e-02 7.470145e-08 4.291934e-04 
5.127670e-02 1.538692e-07 6.866488e-04 
6.514027e-02 3.154577e-07 1.098541e-03 
8.260105e-02 6.432062e-07 1.757511e-03 
1.044273e-01 1.299683e-06 2.811769e-03 
1.325009e-01 2.654938e-06 4.498433e-03 
1.670185e-01 5.317366e-06 7.196857e-03 
2.114173e-01 1.078530e-05 1.151395e-02 
2.678353e-01 2.192937e-05 1.842070e-02 
3.377756e-01 4.398730e-05 2.947052e-02 
4.277006e-01 8.930846e-05 4.714866e-02 
5.419225e-01 1.816908e-04 7.543120e-02 
6.837930e-01 3.650688e-04 1.206793e-01 
8.636728e-01 7.358256e-04 1.930698e-01 
1.092737e+00 1.490983e-03 3.088844e-01 
1.378072e+00 2.992697e-03 4.941713e-01 
1.737918e+00 6.009549e-03 7.906043e-01 
2.183667e+00 1.194346e-02 1.264855e+00 
2.739442e+00 2.365040e-02 2.023590e+00 
3.413716e+00 4.598111e-02 3.237458e+00 
4.225598e+00 8.785145e-02 5.179475e+00 
5.161860e+00 1.619972e-01 8.286428e+00 
6.201681e+00 2.859422e-01 1.325711e+01 
7.276298e+00 4.742708e-01 2.120951e+01 
8.290697e+00 7.292085e-01 3.393222e+01 
9.119073e+00 1.024532e+00 5.428675e+01 
9.668814e+00 1.312815e+00 8.685114e+01 
9.907481e+00 1.545548e+00 1.389495e+02 
9.847931e+00 1.687964e+00 2.222996e+02 
9.568407e+00 1.739962e+00 3.556480e+02 
9.159463e+00 1.719987e+00 5.689866e+02 
8.696812e+00 1.651178e+00 9.102982e+02 
8.241313e+00 1.556211e+00 1.456348e+03 
7.841917e+00 1.454335e+00 2.329952e+03 
7.522926e+00 1.357462e+00 3.727594e+03 
7.308837e+00 1.275907e+00 5.963623e+03 
7.189499e+00 1.212398e+00 9.540955e+03 
7.180945e+00 1.173931e+00 1.526418e+04 
7.250072e+00 1.158224e+00 2.442053e+04 
7.371723e+00 1.163285e+00 3.906940e+04 
7.515867e+00 1.184239e+00 6.250552e+04 
7.649088e+00 1.213139e+00 1.000000e+05 


==> anc/TOV-Output-e0-305.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.996046e-03 2.468377e-10 1.000000e-05 
7.834220e-03 5.505592e-10 1.599859e-05 
9.900385e-03 1.111151e-09 2.559548e-05 
1.253172e-02 2.253456e-09 4.094915e-05 
1.587748e-02 4.583126e-09 6.551286e-05 
1.992325e-02 9.055186e-09 1.048113e-04 
2.540687e-02 1.877892e-08 1.676833e-04 
3.196293e-02 3.739012e-08 2.682696e-04 
4.045174e-02 7.579300e-08 4.291934e-04 
5.093269e-02 1.512892e-07 6.866488e-04 
6.489396e-02 3.129187e-07 1.098541e-03 
8.243325e-02 6.413972e-07 1.757511e-03 
1.040372e-01 1.289399e-06 2.811769e-03 
1.315254e-01 2.605274e-06 4.498433e-03 
1.660708e-01 5.244560e-06 7.196857e-03 
2.101356e-01 1.062517e-05 1.151395e-02 
2.659988e-01 2.155204e-05 1.842070e-02 
3.362821e-01 4.354915e-05 2.947052e-02 
4.254813e-01 8.821464e-05 4.714866e-02 
5.387009e-01 1.790570e-04 7.543120e-02 
6.813251e-01 3.623179e-04 1.206793e-01 
8.609592e-01 7.313072e-04 1.930698e-01 
1.087831e+00 1.475831e-03 3.088844e-01 
1.373717e+00 2.974139e-03 4.941713e-01 
1.733630e+00 5.984698e-03 7.906043e-01 
2.178115e+00 1.189126e-02 1.264855e+00 
2.731185e+00 2.351356e-02 2.023590e+00 
3.404815e+00 4.576964e-02 3.237458e+00 
4.213223e+00 8.736196e-02 5.179475e+00 
5.149750e+00 1.613633e-01 8.286428e+00 
6.186754e+00 2.847554e-01 1.325711e+01 
7.260193e+00 4.725266e-01 2.120951e+01 
8.268134e+00 7.254852e-01 3.393222e+01 
9.096365e+00 1.019942e+00 5.428675e+01 
9.653093e+00 1.309722e+00 8.685114e+01 
9.891664e+00 1.542021e+00 1.389495e+02 
9.831480e+00 1.684004e+00 2.222996e+02 
9.557568e+00 1.737762e+00 3.556480e+02 
9.148504e+00 1.717774e+00 5.689866e+02 
8.685919e+00 1.649093e+00 9.102982e+02 
8.236174e+00 1.555611e+00 1.456348e+03 
7.835933e+00 1.453573e+00 2.329952e+03 
7.516253e+00 1.356602e+00 3.727594e+03 
7.298046e+00 1.274332e+00 5.963623e+03 
7.181521e+00 1.211367e+00 9.540955e+03 
7.168237e+00 1.172072e+00 1.526418e+04 
7.236374e+00 1.156158e+00 2.442053e+04 
7.363380e+00 1.162157e+00 3.906940e+04 
7.506873e+00 1.182953e+00 6.250552e+04 
7.636867e+00 1.211171e+00 1.000000e+05 


==> anc/TOV-Output-e0-306.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.046363e-03 2.539340e-10 1.000000e-05 
7.701973e-03 5.248610e-10 1.599859e-05 
9.927092e-03 1.123840e-09 2.559548e-05 
1.226794e-02 2.121060e-09 4.094915e-05 
1.584450e-02 4.569556e-09 6.551286e-05 
1.994715e-02 9.117617e-09 1.048113e-04 
2.537063e-02 1.875998e-08 1.676833e-04 
3.204154e-02 3.779016e-08 2.682696e-04 
4.059646e-02 7.686057e-08 4.291934e-04 
5.116866e-02 1.539046e-07 6.866488e-04 
6.502157e-02 3.158003e-07 1.098541e-03 
8.177029e-02 6.280990e-07 1.757511e-03 
1.039031e-01 1.288631e-06 2.811769e-03 
1.315211e-01 2.613561e-06 4.498433e-03 
1.660590e-01 5.260633e-06 7.196857e-03 
2.094261e-01 1.055239e-05 1.151395e-02 
2.660865e-01 2.164406e-05 1.842070e-02 
3.359663e-01 4.356890e-05 2.947052e-02 
4.251033e-01 8.826805e-05 4.714866e-02 
5.371359e-01 1.780827e-04 7.543120e-02 
6.800262e-01 3.614295e-04 1.206793e-01 
8.582913e-01 7.269034e-04 1.930698e-01 
1.086556e+00 1.475450e-03 3.088844e-01 
1.368090e+00 2.947374e-03 4.941713e-01 
1.727206e+00 5.937783e-03 7.906043e-01 
2.173385e+00 1.185232e-02 1.264855e+00 
2.721829e+00 2.334858e-02 2.023590e+00 
3.395306e+00 4.553359e-02 3.237458e+00 
4.197920e+00 8.669414e-02 5.179475e+00 
5.131532e+00 1.601729e-01 8.286428e+00 
6.166671e+00 2.828902e-01 1.325711e+01 
7.240709e+00 4.701678e-01 2.120951e+01 
8.251847e+00 7.232337e-01 3.393222e+01 
9.077059e+00 1.016315e+00 5.428675e+01 
9.634827e+00 1.305808e+00 8.685114e+01 
9.874303e+00 1.537968e+00 1.389495e+02 
9.820390e+00 1.681820e+00 2.222996e+02 
9.543390e+00 1.734508e+00 3.556480e+02 
9.139186e+00 1.716030e+00 5.689866e+02 
8.674515e+00 1.646870e+00 9.102982e+02 
8.221548e+00 1.552795e+00 1.456348e+03 
7.823023e+00 1.451346e+00 2.329952e+03 
7.504127e+00 1.354681e+00 3.727594e+03 
7.282591e+00 1.271900e+00 5.963623e+03 
7.168807e+00 1.209494e+00 9.540955e+03 
7.152339e+00 1.169647e+00 1.526418e+04 
7.225072e+00 1.154522e+00 2.442053e+04 
7.347079e+00 1.159545e+00 3.906940e+04 
7.495077e+00 1.181122e+00 6.250552e+04 
7.626866e+00 1.209646e+00 1.000000e+05 


==> anc/TOV-Output-e0-307.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.015941e-03 2.509377e-10 1.000000e-05 
7.724293e-03 5.311675e-10 1.599859e-05 
9.595744e-03 1.018336e-09 2.559548e-05 
1.236696e-02 2.179940e-09 4.094915e-05 
1.562847e-02 4.399512e-09 6.551286e-05 
1.989781e-02 9.079692e-09 1.048113e-04 
2.515180e-02 1.833846e-08 1.676833e-04 
3.150690e-02 3.604729e-08 2.682696e-04 
4.010537e-02 7.434704e-08 4.291934e-04 
5.120318e-02 1.547203e-07 6.866488e-04 
6.458853e-02 3.105442e-07 1.098541e-03 
8.122588e-02 6.176488e-07 1.757511e-03 
1.035190e-01 1.278558e-06 2.811769e-03 
1.304807e-01 2.560366e-06 4.498433e-03 
1.653079e-01 5.206534e-06 7.196857e-03 
2.086720e-01 1.047293e-05 1.151395e-02 
2.643922e-01 2.130264e-05 1.842070e-02 
3.356100e-01 4.357233e-05 2.947052e-02 
4.244795e-01 8.816708e-05 4.714866e-02 
5.368300e-01 1.783590e-04 7.543120e-02 
6.776497e-01 3.588219e-04 1.206793e-01 
8.551295e-01 7.212478e-04 1.930698e-01 
1.080229e+00 1.454571e-03 3.088844e-01 
1.366452e+00 2.946344e-03 4.941713e-01 
1.718819e+00 5.870853e-03 7.906043e-01 
2.164716e+00 1.174927e-02 1.264855e+00 
2.713765e+00 2.321660e-02 2.023590e+00 
3.384886e+00 4.526118e-02 3.237458e+00 
4.187528e+00 8.632469e-02 5.179475e+00 
5.114137e+00 1.590582e-01 8.286428e+00 
6.147976e+00 2.812074e-01 1.325711e+01 
7.219238e+00 4.674496e-01 2.120951e+01 
8.225052e+00 7.185149e-01 3.393222e+01 
9.058979e+00 1.013032e+00 5.428675e+01 
9.618155e+00 1.302398e+00 8.685114e+01 
9.852247e+00 1.532331e+00 1.389495e+02 
9.806120e+00 1.678572e+00 2.222996e+02 
9.532266e+00 1.732207e+00 3.556480e+02 
9.122518e+00 1.712163e+00 5.689866e+02 
8.663909e+00 1.644850e+00 9.102982e+02 
8.210712e+00 1.550859e+00 1.456348e+03 
7.809313e+00 1.448945e+00 2.329952e+03 
7.493420e+00 1.353033e+00 3.727594e+03 
7.271079e+00 1.270188e+00 5.963623e+03 
7.158182e+00 1.207990e+00 9.540955e+03 
7.145677e+00 1.168852e+00 1.526418e+04 
7.208386e+00 1.151915e+00 2.442053e+04 
7.333834e+00 1.157500e+00 3.906940e+04 
7.476614e+00 1.177999e+00 6.250552e+04 
7.614974e+00 1.207740e+00 1.000000e+05 


==> anc/TOV-Output-e0-308.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.058721e-03 2.571641e-10 1.000000e-05 
7.590003e-03 5.055842e-10 1.599859e-05 
9.840010e-03 1.101677e-09 2.559548e-05 
1.216745e-02 2.082888e-09 4.094915e-05 
1.574020e-02 4.509188e-09 6.551286e-05 
1.981635e-02 8.997850e-09 1.048113e-04 
2.488330e-02 1.781524e-08 1.676833e-04 
3.192765e-02 3.763300e-08 2.682696e-04 
4.030674e-02 7.571837e-08 4.291934e-04 
5.063311e-02 1.500972e-07 6.866488e-04 
6.454514e-02 3.109282e-07 1.098541e-03 
8.094818e-02 6.133270e-07 1.757511e-03 
1.033016e-01 1.274657e-06 2.811769e-03 
1.298164e-01 2.529671e-06 4.498433e-03 
1.645193e-01 5.149092e-06 7.196857e-03 
2.079336e-01 1.039589e-05 1.151395e-02 
2.634808e-01 2.115176e-05 1.842070e-02 
3.344082e-01 4.324630e-05 2.947052e-02 
4.221565e-01 8.701008e-05 4.714866e-02 
5.331276e-01 1.752635e-04 7.543120e-02 
6.753126e-01 3.562784e-04 1.206793e-01 
8.531524e-01 7.185865e-04 1.930698e-01 
1.077249e+00 1.447258e-03 3.088844e-01 
1.359790e+00 2.912926e-03 4.941713e-01 
1.714021e+00 5.840707e-03 7.906043e-01 
2.156467e+00 1.165323e-02 1.264855e+00 
2.702507e+00 2.300348e-02 2.023590e+00 
3.371339e+00 4.486523e-02 3.237458e+00 
4.172112e+00 8.565064e-02 5.179475e+00 
5.102786e+00 1.584900e-01 8.286428e+00 
6.128452e+00 2.794168e-01 1.325711e+01 
7.200993e+00 4.653122e-01 2.120951e+01 
8.206320e+00 7.156841e-01 3.393222e+01 
9.042593e+00 1.010224e+00 5.428675e+01 
9.599081e+00 1.298213e+00 8.685114e+01 
9.837706e+00 1.529213e+00 1.389495e+02 
9.789925e+00 1.674678e+00 2.222996e+02 
9.517826e+00 1.728858e+00 3.556480e+02 
9.113464e+00 1.710484e+00 5.689866e+02 
8.654758e+00 1.643205e+00 9.102982e+02 
8.203042e+00 1.549659e+00 1.456348e+03 
7.803946e+00 1.448305e+00 2.329952e+03 
7.483264e+00 1.351489e+00 3.727594e+03 
7.262956e+00 1.269094e+00 5.963623e+03 
7.148675e+00 1.206682e+00 9.540955e+03 
7.130327e+00 1.166520e+00 1.526418e+04 
7.201818e+00 1.151128e+00 2.442053e+04 
7.324073e+00 1.156103e+00 3.906940e+04 
7.465932e+00 1.176380e+00 6.250552e+04 
7.600103e+00 1.205235e+00 1.000000e+05 


==> anc/TOV-Output-e0-309.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.027269e-03 2.540020e-10 1.000000e-05 
7.561078e-03 5.014487e-10 1.599859e-05 
9.803794e-03 1.093095e-09 2.559548e-05 
1.215160e-02 2.081496e-09 4.094915e-05 
1.559607e-02 4.400691e-09 6.551286e-05 
1.960191e-02 8.737174e-09 1.048113e-04 
2.493387e-02 1.798229e-08 1.676833e-04 
3.138931e-02 3.587740e-08 2.682696e-04 
3.984268e-02 7.337053e-08 4.291934e-04 
5.026544e-02 1.473279e-07 6.866488e-04 
6.413914e-02 3.060883e-07 1.098541e-03 
8.127981e-02 6.229117e-07 1.757511e-03 
1.022031e-01 1.238432e-06 2.811769e-03 
1.293355e-01 2.509787e-06 4.498433e-03 
1.648133e-01 5.193553e-06 7.196857e-03 
2.076137e-01 1.038158e-05 1.151395e-02 
2.621799e-01 2.090766e-05 1.842070e-02 
3.326153e-01 4.269263e-05 2.947052e-02 
4.214096e-01 8.682990e-05 4.714866e-02 
5.314009e-01 1.741295e-04 7.543120e-02 
6.724273e-01 3.528733e-04 1.206793e-01 
8.492742e-01 7.111332e-04 1.930698e-01 
1.075104e+00 1.443287e-03 3.088844e-01 
1.355198e+00 2.892862e-03 4.941713e-01 
1.710221e+00 5.820681e-03 7.906043e-01 
2.148755e+00 1.156596e-02 1.264855e+00 
2.696400e+00 2.292100e-02 2.023590e+00 
3.363712e+00 4.470295e-02 3.237458e+00 
4.160255e+00 8.519188e-02 5.179475e+00 
5.085803e+00 1.574125e-01 8.286428e+00 
6.111925e+00 2.780167e-01 1.325711e+01 
7.179601e+00 4.626076e-01 2.120951e+01 
8.191744e+00 7.138200e-01 3.393222e+01 
9.020117e+00 1.005684e+00 5.428675e+01 
9.580187e+00 1.294080e+00 8.685114e+01 
9.821232e+00 1.525440e+00 1.389495e+02 
9.771570e+00 1.670058e+00 2.222996e+02 
9.508001e+00 1.726955e+00 3.556480e+02 
9.102848e+00 1.708351e+00 5.689866e+02 
8.640306e+00 1.640175e+00 9.102982e+02 
8.190133e+00 1.547231e+00 1.456348e+03 
7.790288e+00 1.445908e+00 2.329952e+03 
7.471071e+00 1.349546e+00 3.727594e+03 
7.250204e+00 1.267149e+00 5.963623e+03 
7.138520e+00 1.205257e+00 9.540955e+03 
7.118381e+00 1.164788e+00 1.526418e+04 
7.188630e+00 1.149148e+00 2.442053e+04 
7.307480e+00 1.153432e+00 3.906940e+04 
7.449736e+00 1.173693e+00 6.250552e+04 
7.584411e+00 1.202563e+00 1.000000e+05 


==> anc/TOV-Output-e0-31.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.855390e-03 7.433342e-13 1.000000e-08 
2.087746e-03 1.059038e-12 1.450829e-08 
2.796735e-03 2.545849e-12 2.104904e-08 
3.221357e-03 3.890408e-12 3.053856e-08 
3.856502e-03 6.675124e-12 4.430621e-08 
4.599570e-03 1.132479e-11 6.428073e-08 
5.887479e-03 2.375016e-11 9.326033e-08 
7.057364e-03 4.090780e-11 1.353048e-07 
8.500465e-03 7.148364e-11 1.963041e-07 
1.003837e-02 1.177247e-10 2.848036e-07 
1.200572e-02 2.013922e-10 4.132012e-07 
1.479671e-02 3.770284e-10 5.994843e-07 
1.734642e-02 6.074464e-10 8.697490e-07 
2.123423e-02 1.114265e-09 1.261857e-06 
2.545912e-02 1.920476e-09 1.830738e-06 
3.079761e-02 3.399615e-09 2.656088e-06 
3.784006e-02 6.305712e-09 3.853529e-06 
4.541068e-02 1.089815e-08 5.590810e-06 
5.444038e-02 1.877769e-08 8.111308e-06 
6.629289e-02 3.390625e-08 1.176812e-05 
7.984979e-02 5.925162e-08 1.707353e-05 
9.552246e-02 1.014368e-07 2.477076e-05 
1.144193e-01 1.743320e-07 3.593814e-05 
1.381980e-01 3.071745e-07 5.214008e-05 
1.671257e-01 5.432624e-07 7.564633e-05 
2.014021e-01 9.507631e-07 1.097499e-04 
2.433516e-01 1.677197e-06 1.592283e-04 
2.930423e-01 2.928691e-06 2.310130e-04 
3.514635e-01 5.052718e-06 3.351603e-04 
4.240174e-01 8.872341e-06 4.862602e-04 
5.112368e-01 1.555096e-05 7.054802e-04 
6.164952e-01 2.727001e-05 1.023531e-03 
7.460897e-01 4.833672e-05 1.484968e-03 
8.946365e-01 8.334042e-05 2.154435e-03 
1.079804e+00 1.465438e-04 3.125716e-03 
1.298385e+00 2.547814e-04 4.534879e-03 
1.566030e+00 4.470867e-04 6.579332e-03 
1.885484e+00 7.803883e-04 9.545485e-03 
2.270186e+00 1.362386e-03 1.384886e-02 
2.737906e+00 2.390428e-03 2.009233e-02 
3.294016e+00 4.164383e-03 2.915053e-02 
3.959438e+00 7.235976e-03 4.229243e-02 
4.762853e+00 1.260425e-02 6.135907e-02 
5.715640e+00 2.180600e-02 8.902151e-02 
6.851339e+00 3.761663e-02 1.291550e-01 
8.198318e+00 6.459424e-02 1.873817e-01 
9.764651e+00 1.094967e-01 2.718588e-01 
1.160268e+01 1.845451e-01 3.944206e-01 
1.370723e+01 3.062831e-01 5.722368e-01 
1.604062e+01 4.954822e-01 8.302176e-01 
1.860113e+01 7.828256e-01 1.204504e+00 
2.125312e+01 1.189273e+00 1.747528e+00 
2.389179e+01 1.732136e+00 2.535364e+00 
2.634286e+01 2.399930e+00 3.678380e+00 
2.838733e+01 3.136120e+00 5.336699e+00 
2.988903e+01 3.866069e+00 7.742637e+00 
3.077038e+01 4.507276e+00 1.123324e+01 
3.104962e+01 5.000960e+00 1.629751e+01 
3.078003e+01 5.310040e+00 2.364489e+01 
3.010967e+01 5.447651e+00 3.430469e+01 
2.912863e+01 5.426584e+00 4.977024e+01 
2.800985e+01 5.298440e+00 7.220809e+01 
2.685532e+01 5.098591e+00 1.047616e+02 
2.574418e+01 4.858398e+00 1.519911e+02 
2.475468e+01 4.607756e+00 2.205131e+02 
2.389762e+01 4.359632e+00 3.199267e+02 
2.324074e+01 4.137096e+00 4.641589e+02 
2.276654e+01 3.944381e+00 6.734151e+02 
2.251626e+01 3.795915e+00 9.770100e+02 
2.247053e+01 3.694351e+00 1.417474e+03 
2.258322e+01 3.637277e+00 2.056512e+03 
2.284148e+01 3.627078e+00 2.983647e+03 
2.316528e+01 3.651992e+00 4.328761e+03 
2.353516e+01 3.708446e+00 6.280291e+03 
2.387014e+01 3.778228e+00 9.111628e+03 
2.415892e+01 3.854092e+00 1.321941e+04 
2.435295e+01 3.920242e+00 1.917910e+04 
2.448577e+01 3.977835e+00 2.782559e+04 
2.455032e+01 4.020779e+00 4.037017e+04 
2.454110e+01 4.044611e+00 5.857021e+04 
2.449266e+01 4.054717e+00 8.497534e+04 
2.441957e+01 4.053446e+00 1.232847e+05 
2.433793e+01 4.044319e+00 1.788650e+05 
2.425003e+01 4.028571e+00 2.595024e+05 
2.416638e+01 4.009490e+00 3.764936e+05 
2.410279e+01 3.991541e+00 5.462277e+05 
2.406028e+01 3.976135e+00 7.924829e+05 
2.403379e+01 3.963346e+00 1.149757e+06 
2.402027e+01 3.953463e+00 1.668101e+06 
2.401109e+01 3.945411e+00 2.420128e+06 
2.403537e+01 3.945480e+00 3.511192e+06 
2.404534e+01 3.944204e+00 5.094138e+06 
2.406223e+01 3.945847e+00 7.390722e+06 
2.409346e+01 3.951739e+00 1.072267e+07 
2.410481e+01 3.954663e+00 1.555676e+07 
2.412273e+01 3.959665e+00 2.257020e+07 
2.414490e+01 3.965952e+00 3.274549e+07 
2.413704e+01 3.966252e+00 4.750810e+07 
2.414519e+01 3.969713e+00 6.892612e+07 
2.415175e+01 3.972581e+00 1.000000e+08 


==> anc/TOV-Output-e0-310.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.050324e-03 2.577593e-10 1.000000e-05 
7.492576e-03 4.895219e-10 1.599859e-05 
9.558729e-03 1.016434e-09 2.559548e-05 
1.227974e-02 2.154995e-09 4.094915e-05 
1.544141e-02 4.284886e-09 6.551286e-05 
1.958133e-02 8.737864e-09 1.048113e-04 
2.495672e-02 1.809013e-08 1.676833e-04 
3.143838e-02 3.616258e-08 2.682696e-04 
3.988766e-02 7.385757e-08 4.291934e-04 
5.025605e-02 1.477219e-07 6.866488e-04 
6.372513e-02 3.011707e-07 1.098541e-03 
8.118733e-02 6.227968e-07 1.757511e-03 
1.018904e-01 1.231071e-06 2.811769e-03 
1.297058e-01 2.539596e-06 4.498433e-03 
1.632398e-01 5.062554e-06 7.196857e-03 
2.073936e-01 1.038208e-05 1.151395e-02 
2.627786e-01 2.111932e-05 1.842070e-02 
3.319813e-01 4.258631e-05 2.947052e-02 
4.190107e-01 8.563179e-05 4.714866e-02 
5.299179e-01 1.732343e-04 7.543120e-02 
6.699674e-01 3.501439e-04 1.206793e-01 
8.488810e-01 7.124380e-04 1.930698e-01 
1.072611e+00 1.437899e-03 3.088844e-01 
1.352785e+00 2.886705e-03 4.941713e-01 
1.705686e+00 5.793099e-03 7.906043e-01 
2.143782e+00 1.152267e-02 1.264855e+00 
2.689732e+00 2.282407e-02 2.023590e+00 
3.352568e+00 4.440193e-02 3.237458e+00 
4.149566e+00 8.480289e-02 5.179475e+00 
5.071262e+00 1.565551e-01 8.286428e+00 
6.095970e+00 2.766897e-01 1.325711e+01 
7.164688e+00 4.610641e-01 2.120951e+01 
8.168645e+00 7.099625e-01 3.393222e+01 
8.997845e+00 1.001199e+00 5.428675e+01 
9.563175e+00 1.290544e+00 8.685114e+01 
9.803701e+00 1.521305e+00 1.389495e+02 
9.758966e+00 1.667345e+00 2.222996e+02 
9.490076e+00 1.722496e+00 3.556480e+02 
9.087937e+00 1.704972e+00 5.689866e+02 
8.630101e+00 1.638246e+00 9.102982e+02 
8.183425e+00 1.546249e+00 1.456348e+03 
7.780137e+00 1.444250e+00 2.329952e+03 
7.464478e+00 1.348690e+00 3.727594e+03 
7.241954e+00 1.266028e+00 5.963623e+03 
7.127338e+00 1.203648e+00 9.540955e+03 
7.106749e+00 1.163110e+00 1.526418e+04 
7.171847e+00 1.146519e+00 2.442053e+04 
7.295368e+00 1.151594e+00 3.906940e+04 
7.441312e+00 1.172508e+00 6.250552e+04 
7.574901e+00 1.201128e+00 1.000000e+05 


==> anc/TOV-Output-e0-311.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.970007e-03 2.484288e-10 1.000000e-05 
7.461772e-03 4.850687e-10 1.599859e-05 
9.483790e-03 9.959170e-10 2.559548e-05 
1.219968e-02 2.119934e-09 4.094915e-05 
1.531611e-02 4.194915e-09 6.551286e-05 
1.963954e-02 8.844460e-09 1.048113e-04 
2.455088e-02 1.727741e-08 1.676833e-04 
3.138060e-02 3.607959e-08 2.682696e-04 
3.959255e-02 7.246336e-08 4.291934e-04 
5.004483e-02 1.463377e-07 6.866488e-04 
6.398834e-02 3.059016e-07 1.098541e-03 
8.034070e-02 6.054623e-07 1.757511e-03 
1.022104e-01 1.246715e-06 2.811769e-03 
1.287401e-01 2.491304e-06 4.498433e-03 
1.633998e-01 5.093831e-06 7.196857e-03 
2.069920e-01 1.035518e-05 1.151395e-02 
2.618353e-01 2.096010e-05 1.842070e-02 
3.301627e-01 4.202541e-05 2.947052e-02 
4.173644e-01 8.489937e-05 4.714866e-02 
5.290633e-01 1.729532e-04 7.543120e-02 
6.692198e-01 3.500972e-04 1.206793e-01 
8.442042e-01 7.029899e-04 1.930698e-01 
1.068830e+00 1.427332e-03 3.088844e-01 
1.346759e+00 2.857491e-03 4.941713e-01 
1.698830e+00 5.741972e-03 7.906043e-01 
2.137760e+00 1.146247e-02 1.264855e+00 
2.677462e+00 2.258594e-02 2.023590e+00 
3.339012e+00 4.400681e-02 3.237458e+00 
4.132399e+00 8.402519e-02 5.179475e+00 
5.053146e+00 1.553771e-01 8.286428e+00 
6.076804e+00 2.749458e-01 1.325711e+01 
7.145494e+00 4.587510e-01 2.120951e+01 
8.151249e+00 7.074324e-01 3.393222e+01 
8.981402e+00 9.983605e-01 5.428675e+01 
9.539693e+00 1.284936e+00 8.685114e+01 
9.788342e+00 1.517894e+00 1.389495e+02 
9.746947e+00 1.664822e+00 2.222996e+02 
9.477846e+00 1.719824e+00 3.556480e+02 
9.080545e+00 1.703760e+00 5.689866e+02 
8.621713e+00 1.636787e+00 9.102982e+02 
8.171534e+00 1.544051e+00 1.456348e+03 
7.771725e+00 1.442957e+00 2.329952e+03 
7.452155e+00 1.346715e+00 3.727594e+03 
7.231195e+00 1.264444e+00 5.963623e+03 
7.116785e+00 1.202148e+00 9.540955e+03 
7.096425e+00 1.161661e+00 1.526418e+04 
7.163147e+00 1.145343e+00 2.442053e+04 
7.280608e+00 1.149261e+00 3.906940e+04 
7.426065e+00 1.170001e+00 6.250552e+04 
7.562290e+00 1.199070e+00 1.000000e+05 


==> anc/TOV-Output-e0-312.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.865247e-03 2.363363e-10 1.000000e-05 
7.453304e-03 4.849734e-10 1.599859e-05 
9.613896e-03 1.040806e-09 2.559548e-05 
1.215277e-02 2.102313e-09 4.094915e-05 
1.557916e-02 4.428979e-09 6.551286e-05 
1.952592e-02 8.719788e-09 1.048113e-04 
2.477891e-02 1.782043e-08 1.676833e-04 
3.139532e-02 3.624654e-08 2.682696e-04 
3.965793e-02 7.305708e-08 4.291934e-04 
5.005621e-02 1.469084e-07 6.866488e-04 
6.339445e-02 2.984195e-07 1.098541e-03 
8.005187e-02 6.008817e-07 1.757511e-03 
1.014340e-01 1.222438e-06 2.811769e-03 
1.279987e-01 2.456384e-06 4.498433e-03 
1.630106e-01 5.073773e-06 7.196857e-03 
2.058736e-01 1.022099e-05 1.151395e-02 
2.598422e-01 2.055098e-05 1.842070e-02 
3.295123e-01 4.191185e-05 2.947052e-02 
4.157689e-01 8.419928e-05 4.714866e-02 
5.276851e-01 1.721567e-04 7.543120e-02 
6.674805e-01 3.484907e-04 1.206793e-01 
8.420721e-01 6.999176e-04 1.930698e-01 
1.062849e+00 1.408027e-03 3.088844e-01 
1.342772e+00 2.841270e-03 4.941713e-01 
1.694489e+00 5.716302e-03 7.906043e-01 
2.131443e+00 1.139747e-02 1.264855e+00 
2.668715e+00 2.243676e-02 2.023590e+00 
3.329730e+00 4.377894e-02 3.237458e+00 
4.122504e+00 8.368314e-02 5.179475e+00 
5.042240e+00 1.548442e-01 8.286428e+00 
6.060070e+00 2.735164e-01 1.325711e+01 
7.125694e+00 4.563284e-01 2.120951e+01 
8.130315e+00 7.040757e-01 3.393222e+01 
8.961378e+00 9.945046e-01 5.428675e+01 
9.521543e+00 1.281026e+00 8.685114e+01 
9.773497e+00 1.514649e+00 1.389495e+02 
9.733037e+00 1.661663e+00 2.222996e+02 
9.469264e+00 1.718297e+00 3.556480e+02 
9.069719e+00 1.701552e+00 5.689866e+02 
8.611605e+00 1.634875e+00 9.102982e+02 
8.159577e+00 1.541833e+00 1.456348e+03 
7.764585e+00 1.441931e+00 2.329952e+03 
7.444180e+00 1.345586e+00 3.727594e+03 
7.221603e+00 1.263072e+00 5.963623e+03 
7.105456e+00 1.200508e+00 9.540955e+03 
7.084483e+00 1.159925e+00 1.526418e+04 
7.151082e+00 1.143560e+00 2.442053e+04 
7.270803e+00 1.147849e+00 3.906940e+04 
7.411511e+00 1.167626e+00 6.250552e+04 
7.547651e+00 1.196604e+00 1.000000e+05 


==> anc/TOV-Output-e0-313.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.872548e-03 2.379802e-10 1.000000e-05 
7.610561e-03 5.179779e-10 1.599859e-05 
9.670509e-03 1.062697e-09 2.559548e-05 
1.201186e-02 2.036536e-09 4.094915e-05 
1.548067e-02 4.359435e-09 6.551286e-05 
1.929743e-02 8.444231e-09 1.048113e-04 
2.472473e-02 1.776053e-08 1.676833e-04 
3.134473e-02 3.618723e-08 2.682696e-04 
3.949976e-02 7.241779e-08 4.291934e-04 
5.025984e-02 1.491852e-07 6.866488e-04 
6.292426e-02 2.927639e-07 1.098541e-03 
8.026824e-02 6.077087e-07 1.757511e-03 
1.015209e-01 1.229512e-06 2.811769e-03 
1.282037e-01 2.476112e-06 4.498433e-03 
1.619374e-01 4.990169e-06 7.196857e-03 
2.044981e-01 1.004960e-05 1.151395e-02 
2.588155e-01 2.037342e-05 1.842070e-02 
3.291778e-01 4.191820e-05 2.947052e-02 
4.160139e-01 8.461835e-05 4.714866e-02 
5.251366e-01 1.702183e-04 7.543120e-02 
6.650958e-01 3.458736e-04 1.206793e-01 
8.388976e-01 6.942489e-04 1.930698e-01 
1.059662e+00 1.399862e-03 3.088844e-01 
1.337909e+00 2.819515e-03 4.941713e-01 
1.690031e+00 5.689401e-03 7.906043e-01 
2.125445e+00 1.133752e-02 1.264855e+00 
2.662217e+00 2.234374e-02 2.023590e+00 
3.322516e+00 4.363127e-02 3.237458e+00 
4.110532e+00 8.321650e-02 5.179475e+00 
5.029591e+00 1.541541e-01 8.286428e+00 
6.045350e+00 2.723458e-01 1.325711e+01 
7.105505e+00 4.538363e-01 2.120951e+01 
8.112898e+00 7.015337e-01 3.393222e+01 
8.941318e+00 9.906346e-01 5.428675e+01 
9.504890e+00 1.277587e+00 8.685114e+01 
9.758593e+00 1.511378e+00 1.389495e+02 
9.717599e+00 1.657988e+00 2.222996e+02 
9.452720e+00 1.714254e+00 3.556480e+02 
9.054457e+00 1.698054e+00 5.689866e+02 
8.602971e+00 1.633344e+00 9.102982e+02 
8.150185e+00 1.540212e+00 1.456348e+03 
7.750181e+00 1.439361e+00 2.329952e+03 
7.432373e+00 1.343706e+00 3.727594e+03 
7.208958e+00 1.261137e+00 5.963623e+03 
7.090321e+00 1.198191e+00 9.540955e+03 
7.072926e+00 1.158254e+00 1.526418e+04 
7.139599e+00 1.141880e+00 2.442053e+04 
7.260119e+00 1.146271e+00 3.906940e+04 
7.403115e+00 1.166441e+00 6.250552e+04 
7.534151e+00 1.194364e+00 1.000000e+05 


==> anc/TOV-Output-e0-314.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.824077e-03 2.328776e-10 1.000000e-05 
7.641599e-03 5.260164e-10 1.599859e-05 
9.453399e-03 9.958882e-10 2.559548e-05 
1.201036e-02 2.042276e-09 4.094915e-05 
1.546460e-02 4.359763e-09 6.551286e-05 
1.955298e-02 8.812231e-09 1.048113e-04 
2.457606e-02 1.749781e-08 1.676833e-04 
3.120958e-02 3.583527e-08 2.682696e-04 
3.955831e-02 7.297271e-08 4.291934e-04 
4.960093e-02 1.438525e-07 6.866488e-04 
6.281925e-02 2.922313e-07 1.098541e-03 
8.010581e-02 6.059566e-07 1.757511e-03 
1.004312e-01 1.194147e-06 2.811769e-03 
1.281434e-01 2.480521e-06 4.498433e-03 
1.611084e-01 4.929624e-06 7.196857e-03 
2.040069e-01 1.000923e-05 1.151395e-02 
2.583603e-01 2.033084e-05 1.842070e-02 
3.267004e-01 4.110983e-05 2.947052e-02 
4.139898e-01 8.365568e-05 4.714866e-02 
5.248202e-01 1.704531e-04 7.543120e-02 
6.619190e-01 3.420305e-04 1.206793e-01 
8.376270e-01 6.933028e-04 1.930698e-01 
1.057723e+00 1.396630e-03 3.088844e-01 
1.334118e+00 2.804521e-03 4.941713e-01 
1.681186e+00 5.618479e-03 7.906043e-01 
2.117726e+00 1.125018e-02 1.264855e+00 
2.654618e+00 2.222307e-02 2.023590e+00 
3.312029e+00 4.335598e-02 3.237458e+00 
4.097180e+00 8.266766e-02 5.179475e+00 
5.009840e+00 1.528316e-01 8.286428e+00 
6.029616e+00 2.710430e-01 1.325711e+01 
7.087227e+00 4.516836e-01 2.120951e+01 
8.090469e+00 6.978266e-01 3.393222e+01 
8.922455e+00 9.870987e-01 5.428675e+01 
9.487047e+00 1.273764e+00 8.685114e+01 
9.742691e+00 1.507766e+00 1.389495e+02 
9.701339e+00 1.654034e+00 2.222996e+02 
9.442263e+00 1.712124e+00 3.556480e+02 
9.043564e+00 1.695816e+00 5.689866e+02 
8.589649e+00 1.630584e+00 9.102982e+02 
8.142871e+00 1.539076e+00 1.456348e+03 
7.741151e+00 1.437928e+00 2.329952e+03 
7.423076e+00 1.342314e+00 3.727594e+03 
7.202965e+00 1.260422e+00 5.963623e+03 
7.083922e+00 1.197423e+00 9.540955e+03 
7.059102e+00 1.156182e+00 1.526418e+04 
7.125307e+00 1.139693e+00 2.442053e+04 
7.245792e+00 1.144014e+00 3.906940e+04 
7.386658e+00 1.163695e+00 6.250552e+04 
7.521146e+00 1.192222e+00 1.000000e+05 


==> anc/TOV-Output-e0-315.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.983934e-03 2.533890e-10 1.000000e-05 
7.605394e-03 5.202266e-10 1.599859e-05 
9.623579e-03 1.053992e-09 2.559548e-05 
1.197626e-02 2.031378e-09 4.094915e-05 
1.518686e-02 4.142205e-09 6.551286e-05 
1.941294e-02 8.651696e-09 1.048113e-04 
2.450008e-02 1.739122e-08 1.676833e-04 
3.083857e-02 3.468253e-08 2.682696e-04 
3.930139e-02 7.178799e-08 4.291934e-04 
4.933214e-02 1.419772e-07 6.866488e-04 
6.247531e-02 2.883731e-07 1.098541e-03 
7.909494e-02 5.851628e-07 1.757511e-03 
1.007339e-01 1.208812e-06 2.811769e-03 
1.277453e-01 2.465301e-06 4.498433e-03 
1.605481e-01 4.893902e-06 7.196857e-03 
2.032574e-01 9.930850e-06 1.151395e-02 
2.571635e-01 2.011346e-05 1.842070e-02 
3.268972e-01 4.131527e-05 2.947052e-02 
4.136036e-01 8.368732e-05 4.714866e-02 
5.230532e-01 1.692744e-04 7.543120e-02 
6.588780e-01 3.384126e-04 1.206793e-01 
8.358588e-01 6.911121e-04 1.930698e-01 
1.055191e+00 1.391032e-03 3.088844e-01 
1.330968e+00 2.793545e-03 4.941713e-01 
1.679386e+00 5.618131e-03 7.906043e-01 
2.108195e+00 1.113436e-02 1.264855e+00 
2.648049e+00 2.212789e-02 2.023590e+00 
3.299183e+00 4.298956e-02 3.237458e+00 
4.082631e+00 8.204829e-02 5.179475e+00 
4.995319e+00 1.519749e-01 8.286428e+00 
6.011344e+00 2.694135e-01 1.325711e+01 
7.067655e+00 4.492999e-01 2.120951e+01 
8.069820e+00 6.945311e-01 3.393222e+01 
8.907289e+00 9.845994e-01 5.428675e+01 
9.468436e+00 1.269691e+00 8.685114e+01 
9.727002e+00 1.504219e+00 1.389495e+02 
9.686993e+00 1.650711e+00 2.222996e+02 
9.425837e+00 1.708106e+00 3.556480e+02 
9.035540e+00 1.694404e+00 5.689866e+02 
8.581385e+00 1.629142e+00 9.102982e+02 
8.127751e+00 1.536103e+00 1.456348e+03 
7.731773e+00 1.436418e+00 2.329952e+03 
7.410692e+00 1.340315e+00 3.727594e+03 
7.190786e+00 1.258568e+00 5.963623e+03 
7.072077e+00 1.195686e+00 9.540955e+03 
7.049670e+00 1.154883e+00 1.526418e+04 
7.112174e+00 1.137713e+00 2.442053e+04 
7.234031e+00 1.142233e+00 3.906940e+04 
7.372859e+00 1.161462e+00 6.250552e+04 
7.511222e+00 1.190694e+00 1.000000e+05 


==> anc/TOV-Output-e0-316.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.779101e-03 2.289733e-10 1.000000e-05 
7.365329e-03 4.740022e-10 1.599859e-05 
9.498566e-03 1.016666e-09 2.559548e-05 
1.195998e-02 2.029527e-09 4.094915e-05 
1.502674e-02 4.025303e-09 6.551286e-05 
1.928196e-02 8.504677e-09 1.048113e-04 
2.432027e-02 1.706512e-08 1.676833e-04 
3.070468e-02 3.434143e-08 2.682696e-04 
3.883484e-02 6.948154e-08 4.291934e-04 
4.929827e-02 1.421348e-07 6.866488e-04 
6.265195e-02 2.917492e-07 1.098541e-03 
7.888857e-02 5.824374e-07 1.757511e-03 
1.001451e-01 1.191511e-06 2.811769e-03 
1.263683e-01 2.394012e-06 4.498433e-03 
1.607203e-01 4.925253e-06 7.196857e-03 
2.035309e-01 1.000264e-05 1.151395e-02 
2.574990e-01 2.025636e-05 1.842070e-02 
3.249713e-01 4.071824e-05 2.947052e-02 
4.107970e-01 8.225558e-05 4.714866e-02 
5.214688e-01 1.682732e-04 7.543120e-02 
6.579772e-01 3.380951e-04 1.206793e-01 
8.328803e-01 6.859200e-04 1.930698e-01 
1.050395e+00 1.376507e-03 3.088844e-01 
1.328204e+00 2.784958e-03 4.941713e-01 
1.670963e+00 5.551632e-03 7.906043e-01 
2.101460e+00 1.106284e-02 1.264855e+00 
2.637127e+00 2.192459e-02 2.023590e+00 
3.292243e+00 4.285138e-02 3.237458e+00 
4.073219e+00 8.173277e-02 5.179475e+00 
4.981986e+00 1.512229e-01 8.286428e+00 
5.994287e+00 2.679397e-01 1.325711e+01 
7.052472e+00 4.476926e-01 2.120951e+01 
8.055901e+00 6.927882e-01 3.393222e+01 
8.882795e+00 9.794709e-01 5.428675e+01 
9.454702e+00 1.267164e+00 8.685114e+01 
9.707998e+00 1.499553e+00 1.389495e+02 
9.671528e+00 1.647009e+00 2.222996e+02 
9.416792e+00 1.706412e+00 3.556480e+02 
9.023400e+00 1.691795e+00 5.689866e+02 
8.566571e+00 1.625983e+00 9.102982e+02 
8.119756e+00 1.534800e+00 1.456348e+03 
7.720528e+00 1.434509e+00 2.329952e+03 
7.401979e+00 1.339032e+00 3.727594e+03 
7.177519e+00 1.256512e+00 5.963623e+03 
7.060796e+00 1.194047e+00 9.540955e+03 
7.038285e+00 1.153238e+00 1.526418e+04 
7.101838e+00 1.136235e+00 2.442053e+04 
7.222750e+00 1.140540e+00 3.906940e+04 
7.362662e+00 1.159923e+00 6.250552e+04 
7.498480e+00 1.188601e+00 1.000000e+05 


==> anc/TOV-Output-e0-317.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.973689e-03 2.536903e-10 1.000000e-05 
7.544139e-03 5.109815e-10 1.599859e-05 
9.481142e-03 1.014281e-09 2.559548e-05 
1.207922e-02 2.097455e-09 4.094915e-05 
1.527917e-02 4.244979e-09 6.551286e-05 
1.904295e-02 8.218249e-09 1.048113e-04 
2.433421e-02 1.714857e-08 1.676833e-04 
3.093779e-02 3.524069e-08 2.682696e-04 
3.911221e-02 7.120559e-08 4.291934e-04 
4.927241e-02 1.423602e-07 6.866488e-04 
6.260216e-02 2.919751e-07 1.098541e-03 
7.883610e-02 5.831155e-07 1.757511e-03 
1.003046e-01 1.201001e-06 2.811769e-03 
1.270022e-01 2.437907e-06 4.498433e-03 
1.603824e-01 4.909739e-06 7.196857e-03 
2.027813e-01 9.923828e-06 1.151395e-02 
2.569359e-01 2.018745e-05 1.842070e-02 
3.243359e-01 4.060791e-05 2.947052e-02 
4.111109e-01 8.270498e-05 4.714866e-02 
5.181601e-01 1.656132e-04 7.543120e-02 
6.548646e-01 3.343746e-04 1.206793e-01 
8.299502e-01 6.808529e-04 1.930698e-01 
1.047334e+00 1.368819e-03 3.088844e-01 
1.321745e+00 2.753216e-03 4.941713e-01 
1.666930e+00 5.528878e-03 7.906043e-01 
2.096926e+00 1.102586e-02 1.264855e+00 
2.629506e+00 2.180322e-02 2.023590e+00 
3.278070e+00 4.243454e-02 3.237458e+00 
4.063419e+00 8.139359e-02 5.179475e+00 
4.967291e+00 1.503501e-01 8.286428e+00 
5.980238e+00 2.668498e-01 1.325711e+01 
7.029789e+00 4.447571e-01 2.120951e+01 
8.037533e+00 6.900133e-01 3.393222e+01 
8.865772e+00 9.764398e-01 5.428675e+01 
9.432201e+00 1.261843e+00 8.685114e+01 
9.694220e+00 1.496636e+00 1.389495e+02 
9.660124e+00 1.644655e+00 2.222996e+02 
9.406221e+00 1.704231e+00 3.556480e+02 
9.006835e+00 1.687896e+00 5.689866e+02 
8.559729e+00 1.624905e+00 9.102982e+02 
8.110399e+00 1.533173e+00 1.456348e+03 
7.714312e+00 1.433665e+00 2.329952e+03 
7.396039e+00 1.338287e+00 3.727594e+03 
7.169682e+00 1.255451e+00 5.963623e+03 
7.050376e+00 1.192560e+00 9.540955e+03 
7.028446e+00 1.151865e+00 1.526418e+04 
7.092647e+00 1.134960e+00 2.442053e+04 
7.209967e+00 1.138566e+00 3.906940e+04 
7.352055e+00 1.158303e+00 6.250552e+04 
7.481729e+00 1.185703e+00 1.000000e+05 


==> anc/TOV-Output-e0-318.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.947506e-03 2.511589e-10 1.000000e-05 
7.296656e-03 4.637838e-10 1.599859e-05 
9.447766e-03 1.006773e-09 2.559548e-05 
1.182477e-02 1.973884e-09 4.094915e-05 
1.491680e-02 3.962514e-09 6.551286e-05 
1.927549e-02 8.549887e-09 1.048113e-04 
2.400174e-02 1.650716e-08 1.676833e-04 
3.049574e-02 3.385806e-08 2.682696e-04 
3.906748e-02 7.118540e-08 4.291934e-04 
4.905443e-02 1.409223e-07 6.866488e-04 
6.207653e-02 2.855803e-07 1.098541e-03 
7.892861e-02 5.870164e-07 1.757511e-03 
9.948665e-02 1.175556e-06 2.811769e-03 
1.264187e-01 2.412048e-06 4.498433e-03 
1.595732e-01 4.851050e-06 7.196857e-03 
2.024221e-01 9.902326e-06 1.151395e-02 
2.561877e-01 2.007471e-05 1.842070e-02 
3.224099e-01 4.001464e-05 2.947052e-02 
4.094947e-01 8.199120e-05 4.714866e-02 
5.176268e-01 1.656227e-04 7.543120e-02 
6.540800e-01 3.342239e-04 1.206793e-01 
8.256842e-01 6.725243e-04 1.930698e-01 
1.044629e+00 1.362516e-03 3.088844e-01 
1.318028e+00 2.738650e-03 4.941713e-01 
1.661077e+00 5.488071e-03 7.906043e-01 
2.092391e+00 1.098872e-02 1.264855e+00 
2.622000e+00 2.168462e-02 2.023590e+00 
3.271836e+00 4.232268e-02 3.237458e+00 
4.050347e+00 8.086126e-02 5.179475e+00 
4.957382e+00 1.498981e-01 8.286428e+00 
5.959983e+00 2.649673e-01 1.325711e+01 
7.017234e+00 4.436087e-01 2.120951e+01 
8.016634e+00 6.866525e-01 3.393222e+01 
8.848346e+00 9.732912e-01 5.428675e+01 
9.415429e+00 1.258339e+00 8.685114e+01 
9.674631e+00 1.491762e+00 1.389495e+02 
9.645062e+00 1.641076e+00 2.222996e+02 
9.387710e+00 1.699536e+00 3.556480e+02 
8.998468e+00 1.686371e+00 5.689866e+02 
8.545899e+00 1.621993e+00 9.102982e+02 
8.100339e+00 1.531378e+00 1.456348e+03 
7.700007e+00 1.431098e+00 2.329952e+03 
7.381590e+00 1.335877e+00 3.727594e+03 
7.162110e+00 1.254437e+00 5.963623e+03 
7.039133e+00 1.190924e+00 9.540955e+03 
7.014530e+00 1.149769e+00 1.526418e+04 
7.080076e+00 1.133077e+00 2.442053e+04 
7.196868e+00 1.136531e+00 3.906940e+04 
7.338656e+00 1.156142e+00 6.250552e+04 
7.467131e+00 1.183235e+00 1.000000e+05 


==> anc/TOV-Output-e0-319.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.816175e-03 2.356242e-10 1.000000e-05 
7.414657e-03 4.881810e-10 1.599859e-05 
9.285119e-03 9.586720e-10 2.559548e-05 
1.204839e-02 2.094567e-09 4.094915e-05 
1.506901e-02 4.097903e-09 6.551286e-05 
1.907199e-02 8.307983e-09 1.048113e-04 
2.437899e-02 1.735222e-08 1.676833e-04 
3.070974e-02 3.468457e-08 2.682696e-04 
3.873670e-02 6.961075e-08 4.291934e-04 
4.898398e-02 1.407573e-07 6.866488e-04 
6.193302e-02 2.844960e-07 1.098541e-03 
7.863370e-02 5.822864e-07 1.757511e-03 
9.902441e-02 1.162891e-06 2.811769e-03 
1.252934e-01 2.355590e-06 4.498433e-03 
1.595809e-01 4.867008e-06 7.196857e-03 
2.014074e-01 9.784823e-06 1.151395e-02 
2.544628e-01 1.973382e-05 1.842070e-02 
3.214369e-01 3.977813e-05 2.947052e-02 
4.070992e-01 8.081412e-05 4.714866e-02 
5.166291e-01 1.651843e-04 7.543120e-02 
6.507363e-01 3.301597e-04 1.206793e-01 
8.243430e-01 6.713530e-04 1.930698e-01 
1.040822e+00 1.351909e-03 3.088844e-01 
1.314505e+00 2.725263e-03 4.941713e-01 
1.656249e+00 5.457403e-03 7.906043e-01 
2.082735e+00 1.087145e-02 1.264855e+00 
2.613414e+00 2.153941e-02 2.023590e+00 
3.259099e+00 4.196164e-02 3.237458e+00 
4.038125e+00 8.037901e-02 5.179475e+00 
4.942515e+00 1.490090e-01 8.286428e+00 
5.943164e+00 2.635233e-01 1.325711e+01 
6.995346e+00 4.408131e-01 2.120951e+01 
7.993435e+00 6.827625e-01 3.393222e+01 
8.830848e+00 9.701177e-01 5.428675e+01 
9.400333e+00 1.255363e+00 8.685114e+01 
9.661605e+00 1.489085e+00 1.389495e+02 
9.628633e+00 1.637034e+00 2.222996e+02 
9.379229e+00 1.698005e+00 3.556480e+02 
8.985959e+00 1.683639e+00 5.689866e+02 
8.537937e+00 1.620614e+00 9.102982e+02 
8.093079e+00 1.530238e+00 1.456348e+03 
7.691835e+00 1.429833e+00 2.329952e+03 
7.374850e+00 1.334972e+00 3.727594e+03 
7.148927e+00 1.252390e+00 5.963623e+03 
7.029318e+00 1.189539e+00 9.540955e+03 
7.006913e+00 1.148784e+00 1.526418e+04 
7.069211e+00 1.131498e+00 2.442053e+04 
7.185501e+00 1.134817e+00 3.906940e+04 
7.323092e+00 1.153562e+00 6.250552e+04 
7.457049e+00 1.181668e+00 1.000000e+05 


==> anc/TOV-Output-e0-32.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.796500e-03 6.965434e-13 1.000000e-08 
2.036229e-03 1.014253e-12 1.450829e-08 
2.649119e-03 2.233424e-12 2.104904e-08 
3.164562e-03 3.807216e-12 3.053856e-08 
3.805657e-03 6.621493e-12 4.430621e-08 
4.604147e-03 1.172504e-11 6.428073e-08 
5.352399e-03 1.842096e-11 9.326033e-08 
6.787284e-03 3.756254e-11 1.353048e-07 
7.925991e-03 5.981740e-11 1.963041e-07 
9.849898e-03 1.148053e-10 2.848036e-07 
1.177730e-02 1.962477e-10 4.132012e-07 
1.391708e-02 3.238256e-10 5.994843e-07 
1.680620e-02 5.702637e-10 8.697490e-07 
2.066487e-02 1.060145e-09 1.261857e-06 
2.475624e-02 1.822724e-09 1.830738e-06 
3.032606e-02 3.350539e-09 2.656088e-06 
3.670698e-02 5.941731e-09 3.853529e-06 
4.340416e-02 9.823384e-09 5.590810e-06 
5.245201e-02 1.733618e-08 8.111308e-06 
6.334020e-02 3.052849e-08 1.176812e-05 
7.742628e-02 5.576123e-08 1.707353e-05 
9.220122e-02 9.416236e-08 2.477076e-05 
1.121820e-01 1.696043e-07 3.593814e-05 
1.347835e-01 2.941562e-07 5.214008e-05 
1.622229e-01 5.128666e-07 7.564633e-05 
1.962688e-01 9.082863e-07 1.097499e-04 
2.350669e-01 1.560430e-06 1.592283e-04 
2.823371e-01 2.703801e-06 2.310130e-04 
3.408055e-01 4.755458e-06 3.351603e-04 
4.103536e-01 8.301375e-06 4.862602e-04 
4.948587e-01 1.455869e-05 7.054802e-04 
5.975791e-01 2.563718e-05 1.023531e-03 
7.215135e-01 4.512580e-05 1.484968e-03 
8.662851e-01 7.810621e-05 2.154435e-03 
1.048304e+00 1.384142e-04 3.125716e-03 
1.257051e+00 2.386721e-04 4.534879e-03 
1.521277e+00 4.230580e-04 6.579332e-03 
1.828209e+00 7.343493e-04 9.545485e-03 
2.202537e+00 1.284295e-03 1.384886e-02 
2.648973e+00 2.234763e-03 2.009233e-02 
3.189403e+00 3.901895e-03 2.915053e-02 
3.833365e+00 6.778047e-03 4.229243e-02 
4.610710e+00 1.180260e-02 6.135907e-02 
5.530035e+00 2.038514e-02 8.902151e-02 
6.633030e+00 3.523037e-02 1.291550e-01 
7.939721e+00 6.055295e-02 1.873817e-01 
9.479019e+00 1.033606e-01 2.718588e-01 
1.125294e+01 1.737078e-01 3.944206e-01 
1.329566e+01 2.883540e-01 5.722368e-01 
1.558092e+01 4.683080e-01 8.302176e-01 
1.808238e+01 7.414044e-01 1.204504e+00 
2.070483e+01 1.132910e+00 1.747528e+00 
2.330436e+01 1.655225e+00 2.535364e+00 
2.571834e+01 2.298438e+00 3.678380e+00 
2.777386e+01 3.020100e+00 5.336699e+00 
2.931682e+01 3.746627e+00 7.742637e+00 
3.024307e+01 4.389943e+00 1.123324e+01 
3.057061e+01 4.891347e+00 1.629751e+01 
3.033152e+01 5.206077e+00 2.364489e+01 
2.969614e+01 5.353894e+00 3.430469e+01 
2.876127e+01 5.348144e+00 4.977024e+01 
2.768103e+01 5.233326e+00 7.220809e+01 
2.653481e+01 5.038600e+00 1.047616e+02 
2.542551e+01 4.802163e+00 1.519911e+02 
2.442673e+01 4.552818e+00 2.205131e+02 
2.359262e+01 4.312353e+00 3.199267e+02 
2.291843e+01 4.088748e+00 4.641589e+02 
2.243829e+01 3.896662e+00 6.734151e+02 
2.217328e+01 3.746611e+00 9.770100e+02 
2.211868e+01 3.643818e+00 1.417474e+03 
2.222260e+01 3.584839e+00 2.056512e+03 
2.246074e+01 3.570062e+00 2.983647e+03 
2.278174e+01 3.593077e+00 4.328761e+03 
2.313207e+01 3.644206e+00 6.280291e+03 
2.347616e+01 3.714204e+00 9.111628e+03 
2.374958e+01 3.785630e+00 1.321941e+04 
2.396588e+01 3.855361e+00 1.917910e+04 
2.409573e+01 3.911720e+00 2.782559e+04 
2.414765e+01 3.951717e+00 4.037017e+04 
2.415769e+01 3.979591e+00 5.857021e+04 
2.411249e+01 3.990561e+00 8.497534e+04 
2.404900e+01 3.991596e+00 1.232847e+05 
2.395471e+01 3.980205e+00 1.788650e+05 
2.385907e+01 3.963249e+00 2.595024e+05 
2.378950e+01 3.947403e+00 3.764936e+05 
2.372641e+01 3.929837e+00 5.462277e+05 
2.367749e+01 3.913342e+00 7.924829e+05 
2.365026e+01 3.900540e+00 1.149757e+06 
2.362557e+01 3.888465e+00 1.668101e+06 
2.363781e+01 3.884731e+00 2.420128e+06 
2.365499e+01 3.883316e+00 3.511192e+06 
2.367079e+01 3.883140e+00 5.094138e+06 
2.368986e+01 3.885132e+00 7.390722e+06 
2.370329e+01 3.887318e+00 1.072267e+07 
2.373571e+01 3.894436e+00 1.555676e+07 
2.375013e+01 3.898656e+00 2.257020e+07 
2.376306e+01 3.903012e+00 3.274549e+07 
2.377345e+01 3.907001e+00 4.750810e+07 
2.376873e+01 3.907825e+00 6.892612e+07 
2.376011e+01 3.907603e+00 1.000000e+08 


==> anc/TOV-Output-e0-320.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.912210e-03 2.482656e-10 1.000000e-05 
7.273013e-03 4.621788e-10 1.599859e-05 
9.203652e-03 9.365855e-10 2.559548e-05 
1.177030e-02 1.958979e-09 4.094915e-05 
1.511919e-02 4.151953e-09 6.551286e-05 
1.912291e-02 8.400957e-09 1.048113e-04 
2.421887e-02 1.706588e-08 1.676833e-04 
3.022329e-02 3.316594e-08 2.682696e-04 
3.883136e-02 7.034209e-08 4.291934e-04 
4.898664e-02 1.412216e-07 6.866488e-04 
6.167676e-02 2.818600e-07 1.098541e-03 
7.838678e-02 5.786266e-07 1.757511e-03 
9.928790e-02 1.175873e-06 2.811769e-03 
1.254557e-01 2.372170e-06 4.498433e-03 
1.584528e-01 4.779455e-06 7.196857e-03 
2.007511e-01 9.719865e-06 1.151395e-02 
2.546894e-01 1.984860e-05 1.842070e-02 
3.219204e-01 4.008310e-05 2.947052e-02 
4.062526e-01 8.056264e-05 4.714866e-02 
5.145244e-01 1.636853e-04 7.543120e-02 
6.505669e-01 3.309343e-04 1.206793e-01 
8.206835e-01 6.645288e-04 1.930698e-01 
1.036585e+00 1.339654e-03 3.088844e-01 
1.308933e+00 2.699190e-03 4.941713e-01 
1.650740e+00 5.420029e-03 7.906043e-01 
2.079630e+00 1.085642e-02 1.264855e+00 
2.606798e+00 2.144247e-02 2.023590e+00 
3.248735e+00 4.169158e-02 3.237458e+00 
4.021669e+00 7.964967e-02 5.179475e+00 
4.923489e+00 1.477561e-01 8.286428e+00 
5.928388e+00 2.623376e-01 1.325711e+01 
6.977491e+00 4.387272e-01 2.120951e+01 
7.979483e+00 6.809950e-01 3.393222e+01 
8.813216e+00 9.669023e-01 5.428675e+01 
9.382876e+00 1.251631e+00 8.685114e+01 
9.646068e+00 1.485560e+00 1.389495e+02 
9.615864e+00 1.634207e+00 2.222996e+02 
9.367083e+00 1.695310e+00 3.556480e+02 
8.975006e+00 1.681354e+00 5.689866e+02 
8.526321e+00 1.618273e+00 9.102982e+02 
8.078458e+00 1.527361e+00 1.456348e+03 
7.680919e+00 1.427980e+00 2.329952e+03 
7.365362e+00 1.333526e+00 3.727594e+03 
7.138423e+00 1.250832e+00 5.963623e+03 
7.015142e+00 1.187378e+00 9.540955e+03 
6.992218e+00 1.146548e+00 1.526418e+04 
7.055807e+00 1.129462e+00 2.442053e+04 
7.171526e+00 1.132618e+00 3.906940e+04 
7.314155e+00 1.152259e+00 6.250552e+04 
7.446055e+00 1.179917e+00 1.000000e+05 


==> anc/TOV-Output-e0-321.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.787346e-03 2.335932e-10 1.000000e-05 
7.329934e-03 4.745939e-10 1.599859e-05 
9.365216e-03 9.898635e-10 2.559548e-05 
1.184425e-02 2.002369e-09 4.094915e-05 
1.492352e-02 4.005311e-09 6.551286e-05 
1.877497e-02 7.975538e-09 1.048113e-04 
2.385536e-02 1.635987e-08 1.676833e-04 
3.018728e-02 3.315083e-08 2.682696e-04 
3.873800e-02 7.005421e-08 4.291934e-04 
4.873919e-02 1.395270e-07 6.866488e-04 
6.187038e-02 2.854120e-07 1.098541e-03 
7.831387e-02 5.788164e-07 1.757511e-03 
9.829613e-02 1.144553e-06 2.811769e-03 
1.244044e-01 2.320259e-06 4.498433e-03 
1.587234e-01 4.818994e-06 7.196857e-03 
1.998235e-01 9.615701e-06 1.151395e-02 
2.533562e-01 1.959959e-05 1.842070e-02 
3.209993e-01 3.986416e-05 2.947052e-02 
4.060256e-01 8.067886e-05 4.714866e-02 
5.132257e-01 1.629564e-04 7.543120e-02 
6.490390e-01 3.296343e-04 1.206793e-01 
8.191079e-01 6.627702e-04 1.930698e-01 
1.035080e+00 1.337982e-03 3.088844e-01 
1.306778e+00 2.694239e-03 4.941713e-01 
1.647480e+00 5.404717e-03 7.906043e-01 
2.069931e+00 1.073876e-02 1.264855e+00 
2.598774e+00 2.131101e-02 2.023590e+00 
3.241908e+00 4.155588e-02 3.237458e+00 
4.015063e+00 7.949514e-02 5.179475e+00 
4.909870e+00 1.469770e-01 8.286428e+00 
5.913457e+00 2.611312e-01 1.325711e+01 
6.962236e+00 4.370957e-01 2.120951e+01 
7.956727e+00 6.772047e-01 3.393222e+01 
8.789446e+00 9.619658e-01 5.428675e+01 
9.362619e+00 1.247005e+00 8.685114e+01 
9.627075e+00 1.480870e+00 1.389495e+02 
9.601687e+00 1.630905e+00 2.222996e+02 
9.354070e+00 1.692336e+00 3.556480e+02 
8.965619e+00 1.679520e+00 5.689866e+02 
8.517102e+00 1.616557e+00 9.102982e+02 
8.068564e+00 1.525593e+00 1.456348e+03 
7.676263e+00 1.427459e+00 2.329952e+03 
7.356114e+00 1.332126e+00 3.727594e+03 
7.131363e+00 1.249906e+00 5.963623e+03 
7.009582e+00 1.186747e+00 9.540955e+03 
6.983923e+00 1.145440e+00 1.526418e+04 
7.044101e+00 1.127730e+00 2.442053e+04 
7.157975e+00 1.130496e+00 3.906940e+04 
7.301456e+00 1.150229e+00 6.250552e+04 
7.434038e+00 1.177960e+00 1.000000e+05 


==> anc/TOV-Output-e0-322.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.776958e-03 2.330614e-10 1.000000e-05 
7.266839e-03 4.638839e-10 1.599859e-05 
9.340658e-03 9.851565e-10 2.559548e-05 
1.172233e-02 1.947216e-09 4.094915e-05 
1.475443e-02 3.882754e-09 6.551286e-05 
1.906732e-02 8.379955e-09 1.048113e-04 
2.411305e-02 1.694843e-08 1.676833e-04 
3.007119e-02 3.287191e-08 2.682696e-04 
3.858865e-02 6.946281e-08 4.291934e-04 
4.825025e-02 1.357915e-07 6.866488e-04 
6.154108e-02 2.817539e-07 1.098541e-03 
7.734714e-02 5.593821e-07 1.757511e-03 
9.796722e-02 1.136632e-06 2.811769e-03 
1.241985e-01 2.315953e-06 4.498433e-03 
1.572264e-01 4.698526e-06 7.196857e-03 
2.000596e-01 9.679883e-06 1.151395e-02 
2.516763e-01 1.927217e-05 1.842070e-02 
3.186485e-01 3.911629e-05 2.947052e-02 
4.044729e-01 8.000526e-05 4.714866e-02 
5.113611e-01 1.616887e-04 7.543120e-02 
6.464662e-01 3.267444e-04 1.206793e-01 
8.164639e-01 6.584162e-04 1.930698e-01 
1.029940e+00 1.322259e-03 3.088844e-01 
1.301238e+00 2.668407e-03 4.941713e-01 
1.641057e+00 5.358375e-03 7.906043e-01 
2.064974e+00 1.069475e-02 1.264855e+00 
2.590409e+00 2.117122e-02 2.023590e+00 
3.229665e+00 4.121449e-02 3.237458e+00 
3.998724e+00 7.877369e-02 5.179475e+00 
4.896434e+00 1.462134e-01 8.286428e+00 
5.895340e+00 2.595216e-01 1.325711e+01 
6.944092e+00 4.349560e-01 2.120951e+01 
7.941374e+00 6.751084e-01 3.393222e+01 
8.774750e+00 9.595635e-01 5.428675e+01 
9.345126e+00 1.243252e+00 8.685114e+01 
9.612690e+00 1.477720e+00 1.389495e+02 
9.587201e+00 1.627494e+00 2.222996e+02 
9.340834e+00 1.689285e+00 3.556480e+02 
8.956521e+00 1.677766e+00 5.689866e+02 
8.503810e+00 1.613766e+00 9.102982e+02 
8.060941e+00 1.524358e+00 1.456348e+03 
7.662377e+00 1.424967e+00 2.329952e+03 
7.343829e+00 1.330128e+00 3.727594e+03 
7.121192e+00 1.248406e+00 5.963623e+03 
6.995104e+00 1.184528e+00 9.540955e+03 
6.970889e+00 1.143494e+00 1.526418e+04 
7.031594e+00 1.125852e+00 2.442053e+04 
7.150335e+00 1.129469e+00 3.906940e+04 
7.285213e+00 1.147514e+00 6.250552e+04 
7.418615e+00 1.175321e+00 1.000000e+05 


==> anc/TOV-Output-e0-323.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.794280e-03 2.358946e-10 1.000000e-05 
7.403400e-03 4.920544e-10 1.599859e-05 
9.393397e-03 1.005050e-09 2.559548e-05 
1.183987e-02 2.012612e-09 4.094915e-05 
1.504473e-02 4.129267e-09 6.551286e-05 
1.877451e-02 8.024638e-09 1.048113e-04 
2.377759e-02 1.630133e-08 1.676833e-04 
3.022362e-02 3.347799e-08 2.682696e-04 
3.844267e-02 6.889072e-08 4.291934e-04 
4.842172e-02 1.376706e-07 6.866488e-04 
6.159513e-02 2.833743e-07 1.098541e-03 
7.753360e-02 5.651871e-07 1.757511e-03 
9.778735e-02 1.133893e-06 2.811769e-03 
1.246135e-01 2.346508e-06 4.498433e-03 
1.575833e-01 4.745278e-06 7.196857e-03 
1.994574e-01 9.622514e-06 1.151395e-02 
2.514476e-01 1.927936e-05 1.842070e-02 
3.189350e-01 3.934363e-05 2.947052e-02 
4.035591e-01 7.971092e-05 4.714866e-02 
5.089690e-01 1.599254e-04 7.543120e-02 
6.440236e-01 3.240578e-04 1.206793e-01 
8.144852e-01 6.556684e-04 1.930698e-01 
1.029431e+00 1.324383e-03 3.088844e-01 
1.296653e+00 2.648493e-03 4.941713e-01 
1.637125e+00 5.336397e-03 7.906043e-01 
2.058702e+00 1.063036e-02 1.264855e+00 
2.581063e+00 2.100772e-02 2.023590e+00 
3.222506e+00 4.106556e-02 3.237458e+00 
3.989578e+00 7.847009e-02 5.179475e+00 
4.881222e+00 1.452953e-01 8.286428e+00 
5.878925e+00 2.581267e-01 1.325711e+01 
6.929109e+00 4.333674e-01 2.120951e+01 
7.923187e+00 6.723603e-01 3.393222e+01 
8.753341e+00 9.552826e-01 5.428675e+01 
9.328118e+00 1.239648e+00 8.685114e+01 
9.595880e+00 1.473751e+00 1.389495e+02 
9.572205e+00 1.623907e+00 2.222996e+02 
9.329478e+00 1.686824e+00 3.556480e+02 
8.943985e+00 1.675006e+00 5.689866e+02 
8.499412e+00 1.613310e+00 9.102982e+02 
8.053788e+00 1.523232e+00 1.456348e+03 
7.653363e+00 1.423511e+00 2.329952e+03 
7.337801e+00 1.329353e+00 3.727594e+03 
7.106860e+00 1.246137e+00 5.963623e+03 
6.984419e+00 1.182982e+00 9.540955e+03 
6.958382e+00 1.141640e+00 1.526418e+04 
7.017588e+00 1.123704e+00 2.442053e+04 
7.135407e+00 1.127088e+00 3.906940e+04 
7.277989e+00 1.146537e+00 6.250552e+04 
7.407835e+00 1.173607e+00 1.000000e+05 


==> anc/TOV-Output-e0-324.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.672575e-03 2.220254e-10 1.000000e-05 
7.284046e-03 4.700888e-10 1.599859e-05 
9.197977e-03 9.465397e-10 2.559548e-05 
1.159910e-02 1.898167e-09 4.094915e-05 
1.468470e-02 3.851744e-09 6.551286e-05 
1.886604e-02 8.167789e-09 1.048113e-04 
2.355190e-02 1.589060e-08 1.676833e-04 
3.010559e-02 3.318974e-08 2.682696e-04 
3.833842e-02 6.854336e-08 4.291934e-04 
4.793431e-02 1.339685e-07 6.866488e-04 
6.075907e-02 2.728332e-07 1.098541e-03 
7.732106e-02 5.622873e-07 1.757511e-03 
9.739217e-02 1.123670e-06 2.811769e-03 
1.238653e-01 2.311630e-06 4.498433e-03 
1.566189e-01 4.673111e-06 7.196857e-03 
1.983840e-01 9.497314e-06 1.151395e-02 
2.503864e-01 1.909522e-05 1.842070e-02 
3.174081e-01 3.890131e-05 2.947052e-02 
4.021782e-01 7.913967e-05 4.714866e-02 
5.070355e-01 1.585992e-04 7.543120e-02 
6.429197e-01 3.233914e-04 1.206793e-01 
8.121975e-01 6.521701e-04 1.930698e-01 
1.026108e+00 1.315656e-03 3.088844e-01 
1.292461e+00 2.630994e-03 4.941713e-01 
1.629266e+00 5.276229e-03 7.906043e-01 
2.051678e+00 1.055440e-02 1.264855e+00 
2.572919e+00 2.087351e-02 2.023590e+00 
3.212108e+00 4.079414e-02 3.237458e+00 
3.978555e+00 7.805730e-02 5.179475e+00 
4.872726e+00 1.449589e-01 8.286428e+00 
5.867999e+00 2.574209e-01 1.325711e+01 
6.910940e+00 4.312202e-01 2.120951e+01 
7.906549e+00 6.699629e-01 3.393222e+01 
8.739684e+00 9.531602e-01 5.428675e+01 
9.314960e+00 1.237258e+00 8.685114e+01 
9.581392e+00 1.470555e+00 1.389495e+02 
9.559629e+00 1.621122e+00 2.222996e+02 
9.313791e+00 1.682986e+00 3.556480e+02 
8.930618e+00 1.671999e+00 5.689866e+02 
8.483931e+00 1.609935e+00 9.102982e+02 
8.040546e+00 1.520663e+00 1.456348e+03 
7.642766e+00 1.421713e+00 2.329952e+03 
7.328513e+00 1.327937e+00 3.727594e+03 
7.099502e+00 1.245150e+00 5.963623e+03 
6.974586e+00 1.181585e+00 9.540955e+03 
6.948089e+00 1.140174e+00 1.526418e+04 
7.009497e+00 1.122616e+00 2.442053e+04 
7.121951e+00 1.124979e+00 3.906940e+04 
7.265947e+00 1.144628e+00 6.250552e+04 
7.394535e+00 1.171389e+00 1.000000e+05 


==> anc/TOV-Output-e0-325.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.636269e-03 2.184617e-10 1.000000e-05 
7.141067e-03 4.443135e-10 1.599859e-05 
9.277618e-03 9.743384e-10 2.559548e-05 
1.150233e-02 1.856767e-09 4.094915e-05 
1.489049e-02 4.028352e-09 6.551286e-05 
1.880895e-02 8.118838e-09 1.048113e-04 
2.371577e-02 1.627467e-08 1.676833e-04 
3.025461e-02 3.378901e-08 2.682696e-04 
3.807526e-02 6.734878e-08 4.291934e-04 
4.833554e-02 1.377847e-07 6.866488e-04 
6.111389e-02 2.784979e-07 1.098541e-03 
7.743661e-02 5.665551e-07 1.757511e-03 
9.785929e-02 1.143434e-06 2.811769e-03 
1.232027e-01 2.281751e-06 4.498433e-03 
1.556476e-01 4.600869e-06 7.196857e-03 
1.974107e-01 9.387101e-06 1.151395e-02 
2.506604e-01 1.921707e-05 1.842070e-02 
3.154120e-01 3.828983e-05 2.947052e-02 
4.007738e-01 7.855522e-05 4.714866e-02 
5.065768e-01 1.586569e-04 7.543120e-02 
6.405850e-01 3.208682e-04 1.206793e-01 
8.087806e-01 6.459613e-04 1.930698e-01 
1.021079e+00 1.300411e-03 3.088844e-01 
1.288237e+00 2.613311e-03 4.941713e-01 
1.628022e+00 5.280246e-03 7.906043e-01 
2.046532e+00 1.050729e-02 1.264855e+00 
2.566233e+00 2.077445e-02 2.023590e+00 
3.199904e+00 4.045511e-02 3.237458e+00 
3.964167e+00 7.745052e-02 5.179475e+00 
4.853470e+00 1.436909e-01 8.286428e+00 
5.848215e+00 2.556018e-01 1.325711e+01 
6.890802e+00 4.287302e-01 2.120951e+01 
7.884813e+00 6.664011e-01 3.393222e+01 
8.719380e+00 9.491807e-01 5.428675e+01 
9.296000e+00 1.233026e+00 8.685114e+01 
9.566087e+00 1.467079e+00 1.389495e+02 
9.545997e+00 1.617979e+00 2.222996e+02 
9.306134e+00 1.681688e+00 3.556480e+02 
8.922947e+00 1.670647e+00 5.689866e+02 
8.473838e+00 1.607973e+00 9.102982e+02 
8.030340e+00 1.518808e+00 1.456348e+03 
7.639092e+00 1.421393e+00 2.329952e+03 
7.313966e+00 1.325487e+00 3.727594e+03 
7.088014e+00 1.243400e+00 5.963623e+03 
6.966227e+00 1.180449e+00 9.540955e+03 
6.937444e+00 1.138645e+00 1.526418e+04 
6.994805e+00 1.120342e+00 2.442053e+04 
7.112132e+00 1.123543e+00 3.906940e+04 
7.252813e+00 1.142508e+00 6.250552e+04 
7.383543e+00 1.169629e+00 1.000000e+05 


==> anc/TOV-Output-e0-326.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.803023e-03 2.391649e-10 1.000000e-05 
7.318908e-03 4.798145e-10 1.599859e-05 
9.056313e-03 9.090521e-10 2.559548e-05 
1.153048e-02 1.876190e-09 4.094915e-05 
1.475752e-02 3.933456e-09 6.551286e-05 
1.858857e-02 7.860902e-09 1.048113e-04 
2.343397e-02 1.574970e-08 1.676833e-04 
2.989882e-02 3.271125e-08 2.682696e-04 
3.800117e-02 6.716240e-08 4.291934e-04 
4.807539e-02 1.359891e-07 6.866488e-04 
6.047834e-02 2.707297e-07 1.098541e-03 
7.702623e-02 5.593109e-07 1.757511e-03 
9.717519e-02 1.123066e-06 2.811769e-03 
1.225803e-01 2.254261e-06 4.498433e-03 
1.554574e-01 4.598122e-06 7.196857e-03 
1.966701e-01 9.310411e-06 1.151395e-02 
2.486033e-01 1.880554e-05 1.842070e-02 
3.161295e-01 3.867028e-05 2.947052e-02 
3.995348e-01 7.806835e-05 4.714866e-02 
5.047872e-01 1.574643e-04 7.543120e-02 
6.389669e-01 3.194219e-04 1.206793e-01 
8.058005e-01 6.408121e-04 1.930698e-01 
1.019262e+00 1.297450e-03 3.088844e-01 
1.285676e+00 2.605720e-03 4.941713e-01 
1.623275e+00 5.250239e-03 7.906043e-01 
2.041765e+00 1.046589e-02 1.264855e+00 
2.560153e+00 2.068986e-02 2.023590e+00 
3.190502e+00 4.022147e-02 3.237458e+00 
3.953122e+00 7.703649e-02 5.179475e+00 
4.844049e+00 1.432720e-01 8.286428e+00 
5.837154e+00 2.548752e-01 1.325711e+01 
6.872742e+00 4.266014e-01 2.120951e+01 
7.865170e+00 6.633157e-01 3.393222e+01 
8.701177e+00 9.457837e-01 5.428675e+01 
9.277780e+00 1.229023e+00 8.685114e+01 
9.550026e+00 1.463344e+00 1.389495e+02 
9.534127e+00 1.615419e+00 2.222996e+02 
9.294067e+00 1.678987e+00 3.556480e+02 
8.907038e+00 1.666888e+00 5.689866e+02 
8.466856e+00 1.606826e+00 9.102982e+02 
8.023799e+00 1.517817e+00 1.456348e+03 
7.625498e+00 1.418949e+00 2.329952e+03 
7.306750e+00 1.324472e+00 3.727594e+03 
7.078187e+00 1.241955e+00 5.963623e+03 
6.956090e+00 1.178995e+00 9.540955e+03 
6.931187e+00 1.137889e+00 1.526418e+04 
6.985965e+00 1.119117e+00 2.442053e+04 
7.098634e+00 1.121424e+00 3.906940e+04 
7.239767e+00 1.140404e+00 6.250552e+04 
7.373472e+00 1.168052e+00 1.000000e+05 


==> anc/TOV-Output-e0-327.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.713424e-03 2.289570e-10 1.000000e-05 
7.088159e-03 4.371847e-10 1.599859e-05 
9.062213e-03 9.136238e-10 2.559548e-05 
1.151637e-02 1.875043e-09 4.094915e-05 
1.451770e-02 3.756285e-09 6.551286e-05 
1.850195e-02 7.775304e-09 1.048113e-04 
2.370474e-02 1.635198e-08 1.676833e-04 
2.965559e-02 3.201730e-08 2.682696e-04 
3.781972e-02 6.640796e-08 4.291934e-04 
4.792052e-02 1.350923e-07 6.866488e-04 
6.059706e-02 2.731625e-07 1.098541e-03 
7.668465e-02 5.535958e-07 1.757511e-03 
9.737666e-02 1.133532e-06 2.811769e-03 
1.230036e-01 2.284681e-06 4.498433e-03 
1.553032e-01 4.598517e-06 7.196857e-03 
1.968044e-01 9.358106e-06 1.151395e-02 
2.489093e-01 1.893294e-05 1.842070e-02 
3.144913e-01 3.818902e-05 2.947052e-02 
3.969522e-01 7.679914e-05 4.714866e-02 
5.031274e-01 1.563943e-04 7.543120e-02 
6.370452e-01 3.175192e-04 1.206793e-01 
8.048348e-01 6.404657e-04 1.930698e-01 
1.016709e+00 1.291671e-03 3.088844e-01 
1.283530e+00 2.600613e-03 4.941713e-01 
1.616182e+00 5.197631e-03 7.906043e-01 
2.033374e+00 1.036909e-02 1.264855e+00 
2.550502e+00 2.051941e-02 2.023590e+00 
3.181676e+00 4.000929e-02 3.237458e+00 
3.942213e+00 7.662998e-02 5.179475e+00 
4.827846e+00 1.422687e-01 8.286428e+00 
5.817122e+00 2.530262e-01 1.325711e+01 
6.853601e+00 4.242850e-01 2.120951e+01 
7.851750e+00 6.616416e-01 3.393222e+01 
8.684760e+00 9.428792e-01 5.428675e+01 
9.264769e+00 1.226663e+00 8.685114e+01 
9.534828e+00 1.459894e+00 1.389495e+02 
9.519835e+00 1.612045e+00 2.222996e+02 
9.279859e+00 1.675600e+00 3.556480e+02 
8.899271e+00 1.665500e+00 5.689866e+02 
8.458698e+00 1.605367e+00 9.102982e+02 
8.015357e+00 1.516373e+00 1.456348e+03 
7.620499e+00 1.418341e+00 2.329952e+03 
7.294888e+00 1.322543e+00 3.727594e+03 
7.072885e+00 1.241341e+00 5.963623e+03 
6.943408e+00 1.177086e+00 9.540955e+03 
6.917823e+00 1.135876e+00 1.526418e+04 
6.977140e+00 1.117892e+00 2.442053e+04 
7.088349e+00 1.119899e+00 3.906940e+04 
7.225438e+00 1.138051e+00 6.250552e+04 
7.357246e+00 1.165245e+00 1.000000e+05 


==> anc/TOV-Output-e0-328.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.625665e-03 2.192362e-10 1.000000e-05 
7.109045e-03 4.424096e-10 1.599859e-05 
9.143735e-03 9.413729e-10 2.559548e-05 
1.155585e-02 1.900187e-09 4.094915e-05 
1.474517e-02 3.947668e-09 6.551286e-05 
1.866546e-02 8.007681e-09 1.048113e-04 
2.328850e-02 1.555304e-08 1.676833e-04 
2.999182e-02 3.322001e-08 2.682696e-04 
3.741824e-02 6.451216e-08 4.291934e-04 
4.750844e-02 1.320396e-07 6.866488e-04 
6.066321e-02 2.748962e-07 1.098541e-03 
7.665119e-02 5.545623e-07 1.757511e-03 
9.669792e-02 1.113388e-06 2.811769e-03 
1.218857e-01 2.229749e-06 4.498433e-03 
1.543770e-01 4.530544e-06 7.196857e-03 
1.964725e-01 9.339302e-06 1.151395e-02 
2.474494e-01 1.865865e-05 1.842070e-02 
3.131526e-01 3.781873e-05 2.947052e-02 
3.965821e-01 7.681858e-05 4.714866e-02 
5.003402e-01 1.542800e-04 7.543120e-02 
6.328347e-01 3.122177e-04 1.206793e-01 
8.004769e-01 6.320470e-04 1.930698e-01 
1.013382e+00 1.282938e-03 3.088844e-01 
1.277987e+00 2.574917e-03 4.941713e-01 
1.609710e+00 5.151142e-03 7.906043e-01 
2.027637e+00 1.031285e-02 1.264855e+00 
2.544016e+00 2.042488e-02 2.023590e+00 
3.175334e+00 3.988941e-02 3.237458e+00 
3.932391e+00 7.628538e-02 5.179475e+00 
4.814740e+00 1.415315e-01 8.286428e+00 
5.806835e+00 2.523922e-01 1.325711e+01 
6.836359e+00 4.222966e-01 2.120951e+01 
7.829262e+00 6.579064e-01 3.393222e+01 
8.664973e+00 9.390349e-01 5.428675e+01 
9.242286e+00 1.221304e+00 8.685114e+01 
9.518283e+00 1.455987e+00 1.389495e+02 
9.505363e+00 1.608604e+00 2.222996e+02 
9.270713e+00 1.673816e+00 3.556480e+02 
8.886419e+00 1.662623e+00 5.689866e+02 
8.446476e+00 1.602832e+00 9.102982e+02 
8.004107e+00 1.514260e+00 1.456348e+03 
7.608077e+00 1.416142e+00 2.329952e+03 
7.287152e+00 1.321422e+00 3.727594e+03 
7.059150e+00 1.239170e+00 5.963623e+03 
6.935682e+00 1.176057e+00 9.540955e+03 
6.907375e+00 1.134377e+00 1.526418e+04 
6.963318e+00 1.115770e+00 2.442053e+04 
7.074621e+00 1.117735e+00 3.906940e+04 
7.214513e+00 1.136352e+00 6.250552e+04 
7.345395e+00 1.163309e+00 1.000000e+05 


==> anc/TOV-Output-e0-329.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.628167e-03 2.201982e-10 1.000000e-05 
7.139802e-03 4.495431e-10 1.599859e-05 
8.970887e-03 8.917003e-10 2.559548e-05 
1.156869e-02 1.912341e-09 4.094915e-05 
1.472951e-02 3.947099e-09 6.551286e-05 
1.854821e-02 7.881685e-09 1.048113e-04 
2.351254e-02 1.605505e-08 1.676833e-04 
2.942659e-02 3.147263e-08 2.682696e-04 
3.761142e-02 6.571622e-08 4.291934e-04 
4.756425e-02 1.329095e-07 6.866488e-04 
5.974676e-02 2.634254e-07 1.098541e-03 
7.618113e-02 5.460820e-07 1.757511e-03 
9.626582e-02 1.101879e-06 2.811769e-03 
1.214365e-01 2.211911e-06 4.498433e-03 
1.546427e-01 4.567861e-06 7.196857e-03 
1.954729e-01 9.225524e-06 1.151395e-02 
2.477264e-01 1.877843e-05 1.842070e-02 
3.127027e-01 3.777073e-05 2.947052e-02 
3.948162e-01 7.602810e-05 4.714866e-02 
5.009735e-01 1.553381e-04 7.543120e-02 
6.333241e-01 3.138948e-04 1.206793e-01 
7.980686e-01 6.282677e-04 1.930698e-01 
1.009337e+00 1.271503e-03 3.088844e-01 
1.275940e+00 2.570346e-03 4.941713e-01 
1.608033e+00 5.150575e-03 7.906043e-01 
2.022330e+00 1.026309e-02 1.264855e+00 
2.534455e+00 2.025694e-02 2.023590e+00 
3.162248e+00 3.951864e-02 3.237458e+00 
3.923351e+00 7.598486e-02 5.179475e+00 
4.800984e+00 1.407385e-01 8.286428e+00 
5.787772e+00 2.506647e-01 1.325711e+01 
6.819706e+00 4.204089e-01 2.120951e+01 
7.816022e+00 6.562656e-01 3.393222e+01 
8.645463e+00 9.352652e-01 5.428675e+01 
9.230155e+00 1.219211e+00 8.685114e+01 
9.504355e+00 1.452951e+00 1.389495e+02 
9.492135e+00 1.605574e+00 2.222996e+02 
9.257692e+00 1.670796e+00 3.556480e+02 
8.879305e+00 1.661419e+00 5.689866e+02 
8.433284e+00 1.600036e+00 9.102982e+02 
7.995163e+00 1.512691e+00 1.456348e+03 
7.599832e+00 1.414833e+00 2.329952e+03 
7.281063e+00 1.320622e+00 3.727594e+03 
7.051730e+00 1.238162e+00 5.963623e+03 
6.922830e+00 1.174114e+00 9.540955e+03 
6.896221e+00 1.132752e+00 1.526418e+04 
6.950986e+00 1.113914e+00 2.442053e+04 
7.063624e+00 1.116075e+00 3.906940e+04 
7.201636e+00 1.134276e+00 6.250552e+04 
7.337836e+00 1.162228e+00 1.000000e+05 


==> anc/TOV-Output-e0-33.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.711008e-03 6.205642e-13 1.000000e-08 
2.171204e-03 1.268039e-12 1.450829e-08 
2.385681e-03 1.682163e-12 2.104904e-08 
2.924273e-03 3.098022e-12 3.053856e-08 
3.627662e-03 5.914406e-12 4.430621e-08 
4.311418e-03 9.928673e-12 6.428073e-08 
5.496268e-03 2.057001e-11 9.326033e-08 
6.645605e-03 3.636087e-11 1.353048e-07 
7.913448e-03 6.139430e-11 1.963041e-07 
9.623986e-03 1.104322e-10 2.848036e-07 
1.162610e-02 1.946853e-10 4.132012e-07 
1.358190e-02 3.103936e-10 5.994843e-07 
1.669713e-02 5.767086e-10 8.697490e-07 
1.983858e-02 9.673030e-10 1.261857e-06 
2.396211e-02 1.704535e-09 1.830738e-06 
2.966347e-02 3.233679e-09 2.656088e-06 
3.529058e-02 5.445116e-09 3.853529e-06 
4.271557e-02 9.655828e-09 5.590810e-06 
5.064662e-02 1.609468e-08 8.111308e-06 
6.144983e-02 2.874704e-08 1.176812e-05 
7.458409e-02 5.140078e-08 1.707353e-05 
9.027982e-02 9.115979e-08 2.477076e-05 
1.074229e-01 1.535753e-07 3.593814e-05 
1.295023e-01 2.690691e-07 5.214008e-05 
1.578134e-01 4.869272e-07 7.564633e-05 
1.894588e-01 8.425133e-07 1.097499e-04 
2.270356e-01 1.449824e-06 1.592283e-04 
2.751455e-01 2.580608e-06 2.310130e-04 
3.326387e-01 4.559893e-06 3.351603e-04 
3.979772e-01 7.809323e-06 4.862602e-04 
4.833473e-01 1.399008e-05 7.054802e-04 
5.822193e-01 2.445159e-05 1.023531e-03 
6.974872e-01 4.204010e-05 1.484968e-03 
8.436213e-01 7.438890e-05 2.154435e-03 
1.012145e+00 1.284725e-04 3.125716e-03 
1.223363e+00 2.268662e-04 4.534879e-03 
1.471619e+00 3.949329e-04 6.579332e-03 
1.775275e+00 6.933941e-04 9.545485e-03 
2.133137e+00 1.203123e-03 1.384886e-02 
2.573856e+00 2.113995e-03 2.009233e-02 
3.089838e+00 3.658519e-03 2.915053e-02 
3.717138e+00 6.372844e-03 4.229243e-02 
4.474783e+00 1.112557e-02 6.135907e-02 
5.367792e+00 1.922357e-02 8.902151e-02 
6.434189e+00 3.315613e-02 1.291550e-01 
7.705632e+00 5.707095e-02 1.873817e-01 
9.188356e+00 9.705717e-02 2.718588e-01 
1.092348e+01 1.637887e-01 3.944206e-01 
1.291589e+01 2.724376e-01 5.722368e-01 
1.515996e+01 4.444272e-01 8.302176e-01 
1.759446e+01 7.034859e-01 1.204504e+00 
2.016863e+01 1.078098e+00 1.747528e+00 
2.273853e+01 1.582012e+00 2.535364e+00 
2.514015e+01 2.207233e+00 3.678380e+00 
2.720679e+01 2.915834e+00 5.336699e+00 
2.876911e+01 3.633258e+00 7.742637e+00 
2.972071e+01 4.272509e+00 1.123324e+01 
3.009259e+01 4.780225e+00 1.629751e+01 
2.991815e+01 5.111963e+00 2.364489e+01 
2.931639e+01 5.269154e+00 3.430469e+01 
2.840523e+01 5.271511e+00 4.977024e+01 
2.735016e+01 5.166265e+00 7.220809e+01 
2.621459e+01 4.977432e+00 1.047616e+02 
2.513241e+01 4.750807e+00 1.519911e+02 
2.414170e+01 4.506160e+00 2.205131e+02 
2.329555e+01 4.265824e+00 3.199267e+02 
2.260502e+01 4.041326e+00 4.641589e+02 
2.212807e+01 3.851560e+00 6.734151e+02 
2.185643e+01 3.701359e+00 9.770100e+02 
2.177192e+01 3.593655e+00 1.417474e+03 
2.186491e+01 3.532436e+00 2.056512e+03 
2.208020e+01 3.512624e+00 2.983647e+03 
2.239439e+01 3.532983e+00 4.328761e+03 
2.275039e+01 3.583608e+00 6.280291e+03 
2.307315e+01 3.647858e+00 9.111628e+03 
2.337451e+01 3.723559e+00 1.321941e+04 
2.358507e+01 3.791139e+00 1.917910e+04 
2.372503e+01 3.848980e+00 2.782559e+04 
2.378938e+01 3.891297e+00 4.037017e+04 
2.379129e+01 3.917426e+00 5.857021e+04 
2.375490e+01 3.930406e+00 8.497534e+04 
2.368166e+01 3.929688e+00 1.232847e+05 
2.358769e+01 3.918717e+00 1.788650e+05 
2.350273e+01 3.904323e+00 2.595024e+05 
2.343346e+01 3.888864e+00 3.764936e+05 
2.336319e+01 3.870110e+00 5.462277e+05 
2.332633e+01 3.856264e+00 7.924829e+05 
2.329406e+01 3.842571e+00 1.149757e+06 
2.326953e+01 3.830590e+00 1.668101e+06 
2.327201e+01 3.824891e+00 2.420128e+06 
2.328105e+01 3.821789e+00 3.511192e+06 
2.330968e+01 3.824130e+00 5.094138e+06 
2.331995e+01 3.824250e+00 7.390722e+06 
2.335411e+01 3.830548e+00 1.072267e+07 
2.336525e+01 3.833260e+00 1.555676e+07 
2.337360e+01 3.836176e+00 2.257020e+07 
2.338868e+01 3.840917e+00 3.274549e+07 
2.340393e+01 3.845863e+00 4.750810e+07 
2.340728e+01 3.848318e+00 6.892612e+07 
2.339366e+01 3.847081e+00 1.000000e+08 


==> anc/TOV-Output-e0-330.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.648797e-03 2.233052e-10 1.000000e-05 
7.155828e-03 4.539526e-10 1.599859e-05 
9.152407e-03 9.498101e-10 2.559548e-05 
1.148268e-02 1.875688e-09 4.094915e-05 
1.467349e-02 3.914091e-09 6.551286e-05 
1.840501e-02 7.723945e-09 1.048113e-04 
2.351709e-02 1.611320e-08 1.676833e-04 
2.973547e-02 3.257284e-08 2.682696e-04 
3.730004e-02 6.429235e-08 4.291934e-04 
4.702804e-02 1.288554e-07 6.866488e-04 
6.020095e-02 2.702979e-07 1.098541e-03 
7.618406e-02 5.478051e-07 1.757511e-03 
9.607552e-02 1.098686e-06 2.811769e-03 
1.215018e-01 2.222218e-06 4.498433e-03 
1.534971e-01 4.480668e-06 7.196857e-03 
1.944297e-01 9.106206e-06 1.151395e-02 
2.460860e-01 1.846381e-05 1.842070e-02 
3.109255e-01 3.724327e-05 2.947052e-02 
3.934700e-01 7.548178e-05 4.714866e-02 
4.992909e-01 1.542455e-04 7.543120e-02 
6.297168e-01 3.095001e-04 1.206793e-01 
7.974214e-01 6.286412e-04 1.930698e-01 
1.006730e+00 1.265504e-03 3.088844e-01 
1.269850e+00 2.541427e-03 4.941713e-01 
1.603303e+00 5.120730e-03 7.906043e-01 
2.016594e+00 1.020678e-02 1.264855e+00 
2.526273e+00 2.012204e-02 2.023590e+00 
3.154176e+00 3.933409e-02 3.237458e+00 
3.911494e+00 7.552344e-02 5.179475e+00 
4.791303e+00 1.402929e-01 8.286428e+00 
5.775910e+00 2.498313e-01 1.325711e+01 
6.807376e+00 4.192640e-01 2.120951e+01 
7.793297e+00 6.524756e-01 3.393222e+01 
8.628888e+00 9.323057e-01 5.428675e+01 
9.211309e+00 1.214993e+00 8.685114e+01 
9.486736e+00 1.448673e+00 1.389495e+02 
9.480384e+00 1.603033e+00 2.222996e+02 
9.246113e+00 1.668229e+00 3.556480e+02 
8.869094e+00 1.659304e+00 5.689866e+02 
8.424222e+00 1.598326e+00 9.102982e+02 
7.986115e+00 1.511094e+00 1.456348e+03 
7.587588e+00 1.412665e+00 2.329952e+03 
7.272278e+00 1.319291e+00 3.727594e+03 
7.039048e+00 1.236182e+00 5.963623e+03 
6.915255e+00 1.173109e+00 9.540955e+03 
6.888200e+00 1.131678e+00 1.526418e+04 
6.943258e+00 1.112882e+00 2.442053e+04 
7.056832e+00 1.115192e+00 3.906940e+04 
7.189810e+00 1.132401e+00 6.250552e+04 
7.324283e+00 1.159950e+00 1.000000e+05 


==> anc/TOV-Output-e0-331.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.539426e-03 2.112220e-10 1.000000e-05 
7.008152e-03 4.277160e-10 1.599859e-05 
9.180470e-03 9.614788e-10 2.559548e-05 
1.154310e-02 1.911226e-09 4.094915e-05 
1.442395e-02 3.729048e-09 6.551286e-05 
1.833970e-02 7.665168e-09 1.048113e-04 
2.336738e-02 1.585532e-08 1.676833e-04 
2.938349e-02 3.152504e-08 2.682696e-04 
3.750558e-02 6.555914e-08 4.291934e-04 
4.716827e-02 1.304055e-07 6.866488e-04 
5.967265e-02 2.640418e-07 1.098541e-03 
7.536079e-02 5.318439e-07 1.757511e-03 
9.566799e-02 1.088052e-06 2.811769e-03 
1.211310e-01 2.208607e-06 4.498433e-03 
1.538496e-01 4.525284e-06 7.196857e-03 
1.934060e-01 8.990286e-06 1.151395e-02 
2.462101e-01 1.854778e-05 1.842070e-02 
3.103634e-01 3.715385e-05 2.947052e-02 
3.929396e-01 7.540465e-05 4.714866e-02 
4.960142e-01 1.516871e-04 7.543120e-02 
6.291417e-01 3.095870e-04 1.206793e-01 
7.952100e-01 6.253132e-04 1.930698e-01 
1.003937e+00 1.258796e-03 3.088844e-01 
1.268010e+00 2.538026e-03 4.941713e-01 
1.596148e+00 5.067808e-03 7.906043e-01 
2.007364e+00 1.009786e-02 1.264855e+00 
2.522036e+00 2.008062e-02 2.023590e+00 
3.144988e+00 3.910816e-02 3.237458e+00 
3.900253e+00 7.509705e-02 5.179475e+00 
4.778141e+00 1.395495e-01 8.286428e+00 
5.758322e+00 2.482872e-01 1.325711e+01 
6.786227e+00 4.165996e-01 2.120951e+01 
7.775977e+00 6.499065e-01 3.393222e+01 
8.613088e+00 9.295567e-01 5.428675e+01 
9.192266e+00 1.210709e+00 8.685114e+01 
9.473798e+00 1.445958e+00 1.389495e+02 
9.464503e+00 1.599105e+00 2.222996e+02 
9.233356e+00 1.665283e+00 3.556480e+02 
8.855139e+00 1.656090e+00 5.689866e+02 
8.416582e+00 1.596989e+00 9.102982e+02 
7.974956e+00 1.508992e+00 1.456348e+03 
7.579032e+00 1.411285e+00 2.329952e+03 
7.260595e+00 1.317387e+00 3.727594e+03 
7.030117e+00 1.234891e+00 5.963623e+03 
6.902791e+00 1.171231e+00 9.540955e+03 
6.872856e+00 1.129310e+00 1.526418e+04 
6.932037e+00 1.111222e+00 2.442053e+04 
7.045382e+00 1.113446e+00 3.906940e+04 
7.178916e+00 1.130704e+00 6.250552e+04 
7.309380e+00 1.157400e+00 1.000000e+05 


==> anc/TOV-Output-e0-332.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.668570e-03 2.270260e-10 1.000000e-05 
7.235797e-03 4.721872e-10 1.599859e-05 
8.909730e-03 8.815534e-10 2.559548e-05 
1.129038e-02 1.793827e-09 4.094915e-05 
1.454325e-02 3.833892e-09 6.551286e-05 
1.835806e-02 7.711446e-09 1.048113e-04 
2.317129e-02 1.550622e-08 1.676833e-04 
2.943077e-02 3.177316e-08 2.682696e-04 
3.733470e-02 6.486252e-08 4.291934e-04 
4.683975e-02 1.280855e-07 6.866488e-04 
5.920387e-02 2.586468e-07 1.098541e-03 
7.541488e-02 5.346001e-07 1.757511e-03 
9.582477e-02 1.096713e-06 2.811769e-03 
1.207872e-01 2.196468e-06 4.498433e-03 
1.533941e-01 4.498756e-06 7.196857e-03 
1.933118e-01 9.004269e-06 1.151395e-02 
2.441653e-01 1.814415e-05 1.842070e-02 
3.092831e-01 3.687831e-05 2.947052e-02 
3.917884e-01 7.496960e-05 4.714866e-02 
4.960015e-01 1.521332e-04 7.543120e-02 
6.260959e-01 3.060345e-04 1.206793e-01 
7.917288e-01 6.190018e-04 1.930698e-01 
9.992060e-01 1.244837e-03 3.088844e-01 
1.261966e+00 2.509475e-03 4.941713e-01 
1.592488e+00 5.048162e-03 7.906043e-01 
2.002899e+00 1.006067e-02 1.264855e+00 
2.514877e+00 1.996977e-02 2.023590e+00 
3.136816e+00 3.891957e-02 3.237458e+00 
3.888453e+00 7.463900e-02 5.179475e+00 
4.764692e+00 1.387814e-01 8.286428e+00 
5.744889e+00 2.472567e-01 1.325711e+01 
6.770706e+00 4.149019e-01 2.120951e+01 
7.758870e+00 6.473830e-01 3.393222e+01 
8.591891e+00 9.253118e-01 5.428675e+01 
9.176760e+00 1.207536e+00 8.685114e+01 
9.457708e+00 1.442182e+00 1.389495e+02 
9.452413e+00 1.596439e+00 2.222996e+02 
9.221893e+00 1.662743e+00 3.556480e+02 
8.848121e+00 1.654902e+00 5.689866e+02 
8.403682e+00 1.594257e+00 9.102982e+02 
7.969370e+00 1.508210e+00 1.456348e+03 
7.571022e+00 1.410019e+00 2.329952e+03 
7.248480e+00 1.315395e+00 3.727594e+03 
7.020718e+00 1.233511e+00 5.963623e+03 
6.894457e+00 1.170087e+00 9.540955e+03 
6.867386e+00 1.128683e+00 1.526418e+04 
6.920677e+00 1.109536e+00 2.442053e+04 
7.028534e+00 1.110699e+00 3.906940e+04 
7.165964e+00 1.128610e+00 6.250552e+04 
7.302354e+00 1.156421e+00 1.000000e+05 


==> anc/TOV-Output-e0-333.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.514126e-03 2.096000e-10 1.000000e-05 
7.142320e-03 4.554903e-10 1.599859e-05 
8.971327e-03 9.026745e-10 2.559548e-05 
1.125453e-02 1.782148e-09 4.094915e-05 
1.449221e-02 3.805094e-09 6.551286e-05 
1.825583e-02 7.606165e-09 1.048113e-04 
2.318480e-02 1.558014e-08 1.676833e-04 
2.919624e-02 3.111302e-08 2.682696e-04 
3.736040e-02 6.519230e-08 4.291934e-04 
4.680338e-02 1.281722e-07 6.866488e-04 
5.941023e-02 2.621480e-07 1.098541e-03 
7.522131e-02 5.320919e-07 1.757511e-03 
9.540351e-02 1.085572e-06 2.811769e-03 
1.205057e-01 2.187714e-06 4.498433e-03 
1.529972e-01 4.477375e-06 7.196857e-03 
1.933795e-01 9.040875e-06 1.151395e-02 
2.437492e-01 1.810592e-05 1.842070e-02 
3.082879e-01 3.663345e-05 2.947052e-02 
3.900600e-01 7.420464e-05 4.714866e-02 
4.944014e-01 1.511194e-04 7.543120e-02 
6.240495e-01 3.039559e-04 1.206793e-01 
7.893029e-01 6.151753e-04 1.930698e-01 
9.986291e-01 1.246411e-03 3.088844e-01 
1.258842e+00 2.498368e-03 4.941713e-01 
1.586581e+00 5.007223e-03 7.906043e-01 
1.996193e+00 9.989881e-03 1.264855e+00 
2.508092e+00 1.986770e-02 2.023590e+00 
3.125988e+00 3.863332e-02 3.237458e+00 
3.876143e+00 7.415237e-02 5.179475e+00 
4.750847e+00 1.379799e-01 8.286428e+00 
5.728875e+00 2.459069e-01 1.325711e+01 
6.753714e+00 4.129507e-01 2.120951e+01 
7.742557e+00 6.450357e-01 3.393222e+01 
8.574670e+00 9.221632e-01 5.428675e+01 
9.162847e+00 1.204860e+00 8.685114e+01 
9.446201e+00 1.439936e+00 1.389495e+02 
9.441099e+00 1.594028e+00 2.222996e+02 
9.209026e+00 1.659751e+00 3.556480e+02 
8.834773e+00 1.651856e+00 5.689866e+02 
8.398091e+00 1.593455e+00 9.102982e+02 
7.960660e+00 1.506684e+00 1.456348e+03 
7.562730e+00 1.408690e+00 2.329952e+03 
7.239291e+00 1.313976e+00 3.727594e+03 
7.011231e+00 1.232114e+00 5.963623e+03 
6.886447e+00 1.168999e+00 9.540955e+03 
6.852272e+00 1.126353e+00 1.526418e+04 
6.908349e+00 1.107675e+00 2.442053e+04 
7.018793e+00 1.109266e+00 3.906940e+04 
7.155992e+00 1.127087e+00 6.250552e+04 
7.290704e+00 1.154517e+00 1.000000e+05 


==> anc/TOV-Output-e0-334.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.501438e-03 2.087815e-10 1.000000e-05 
7.000897e-03 4.302535e-10 1.599859e-05 
9.031830e-03 9.238271e-10 2.559548e-05 
1.126809e-02 1.793967e-09 4.094915e-05 
1.443831e-02 3.774092e-09 6.551286e-05 
1.821555e-02 7.578622e-09 1.048113e-04 
2.312275e-02 1.550179e-08 1.676833e-04 
2.905272e-02 3.074853e-08 2.682696e-04 
3.702243e-02 6.362952e-08 4.291934e-04 
4.655029e-02 1.264828e-07 6.866488e-04 
5.955986e-02 2.649269e-07 1.098541e-03 
7.535605e-02 5.365627e-07 1.757511e-03 
9.486287e-02 1.070426e-06 2.811769e-03 
1.204434e-01 2.190887e-06 4.498433e-03 
1.520363e-01 4.406731e-06 7.196857e-03 
1.918966e-01 8.861023e-06 1.151395e-02 
2.436672e-01 1.814194e-05 1.842070e-02 
3.078426e-01 3.658444e-05 2.947052e-02 
3.883866e-01 7.347364e-05 4.714866e-02 
4.919112e-01 1.492944e-04 7.543120e-02 
6.221187e-01 3.020473e-04 1.206793e-01 
7.869407e-01 6.114982e-04 1.930698e-01 
9.949868e-01 1.236524e-03 3.088844e-01 
1.255338e+00 2.484988e-03 4.941713e-01 
1.583253e+00 4.990636e-03 7.906043e-01 
1.992726e+00 9.967462e-03 1.264855e+00 
2.497965e+00 1.968702e-02 2.023590e+00 
3.117640e+00 3.843816e-02 3.237458e+00 
3.864704e+00 7.371506e-02 5.179475e+00 
4.739593e+00 1.373972e-01 8.286428e+00 
5.713579e+00 2.446453e-01 1.325711e+01 
6.735778e+00 4.108374e-01 2.120951e+01 
7.727954e+00 6.430695e-01 3.393222e+01 
8.560900e+00 9.199626e-01 5.428675e+01 
9.143254e+00 1.200390e+00 8.685114e+01 
9.427625e+00 1.435317e+00 1.389495e+02 
9.426815e+00 1.590618e+00 2.222996e+02 
9.196347e+00 1.656814e+00 3.556480e+02 
8.821575e+00 1.648848e+00 5.689866e+02 
8.388631e+00 1.591626e+00 9.102982e+02 
7.950703e+00 1.504858e+00 1.456348e+03 
7.553906e+00 1.407244e+00 2.329952e+03 
7.232444e+00 1.313017e+00 3.727594e+03 
7.006841e+00 1.231656e+00 5.963623e+03 
6.878023e+00 1.167836e+00 9.540955e+03 
6.847319e+00 1.125814e+00 1.526418e+04 
6.898844e+00 1.106319e+00 2.442053e+04 
7.009515e+00 1.107917e+00 3.906940e+04 
7.142523e+00 1.124890e+00 6.250552e+04 
7.276731e+00 1.152149e+00 1.000000e+05 


==> anc/TOV-Output-e0-335.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.544450e-03 2.143567e-10 1.000000e-05 
6.963674e-03 4.246948e-10 1.599859e-05 
9.030800e-03 9.262760e-10 2.559548e-05 
1.146679e-02 1.896215e-09 4.094915e-05 
1.430724e-02 3.683232e-09 6.551286e-05 
1.822617e-02 7.614624e-09 1.048113e-04 
2.307575e-02 1.545360e-08 1.676833e-04 
2.914425e-02 3.113297e-08 2.682696e-04 
3.701915e-02 6.380307e-08 4.291934e-04 
4.683239e-02 1.291819e-07 6.866488e-04 
5.905470e-02 2.590162e-07 1.098541e-03 
7.452972e-02 5.206585e-07 1.757511e-03 
9.491960e-02 1.075558e-06 2.811769e-03 
1.201822e-01 2.183179e-06 4.498433e-03 
1.511251e-01 4.340931e-06 7.196857e-03 
1.922250e-01 8.933253e-06 1.151395e-02 
2.426251e-01 1.796380e-05 1.842070e-02 
3.074215e-01 3.654359e-05 2.947052e-02 
3.876177e-01 7.325674e-05 4.714866e-02 
4.912714e-01 1.491576e-04 7.543120e-02 
6.207495e-01 3.009551e-04 1.206793e-01 
7.860771e-01 6.113084e-04 1.930698e-01 
9.919780e-01 1.229005e-03 3.088844e-01 
1.253002e+00 2.478515e-03 4.941713e-01 
1.578254e+00 4.958286e-03 7.906043e-01 
1.984578e+00 9.875188e-03 1.264855e+00 
2.493099e+00 1.962994e-02 2.023590e+00 
3.110084e+00 3.827170e-02 3.237458e+00 
3.854008e+00 7.331950e-02 5.179475e+00 
4.722734e+00 1.363414e-01 8.286428e+00 
5.696932e+00 2.432179e-01 1.325711e+01 
6.718574e+00 4.088486e-01 2.120951e+01 
7.709631e+00 6.402650e-01 3.393222e+01 
8.540886e+00 9.160367e-01 5.428675e+01 
9.130160e+00 1.197962e+00 8.685114e+01 
9.413209e+00 1.432086e+00 1.389495e+02 
9.413461e+00 1.587514e+00 2.222996e+02 
9.182299e+00 1.653435e+00 3.556480e+02 
8.813320e+00 1.647285e+00 5.689866e+02 
8.379864e+00 1.589977e+00 9.102982e+02 
7.941903e+00 1.503304e+00 1.456348e+03 
7.545469e+00 1.405879e+00 2.329952e+03 
7.221408e+00 1.311230e+00 3.727594e+03 
6.996381e+00 1.230075e+00 5.963623e+03 
6.865668e+00 1.165971e+00 9.540955e+03 
6.834732e+00 1.123927e+00 1.526418e+04 
6.884615e+00 1.104115e+00 2.442053e+04 
6.996767e+00 1.105925e+00 3.906940e+04 
7.135329e+00 1.123899e+00 6.250552e+04 
7.266920e+00 1.150609e+00 1.000000e+05 


==> anc/TOV-Output-e0-336.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.574736e-03 2.185390e-10 1.000000e-05 
7.010722e-03 4.346546e-10 1.599859e-05 
8.805295e-03 8.611682e-10 2.559548e-05 
1.130504e-02 1.822521e-09 4.094915e-05 
1.443067e-02 3.790665e-09 6.551286e-05 
1.824819e-02 7.665058e-09 1.048113e-04 
2.273640e-02 1.482592e-08 1.676833e-04 
2.913561e-02 3.119817e-08 2.682696e-04 
3.665422e-02 6.211961e-08 4.291934e-04 
4.661689e-02 1.277872e-07 6.866488e-04 
5.859988e-02 2.538330e-07 1.098541e-03 
7.473130e-02 5.264615e-07 1.757511e-03 
9.404803e-02 1.049325e-06 2.811769e-03 
1.189924e-01 2.125305e-06 4.498433e-03 
1.511678e-01 4.357584e-06 7.196857e-03 
1.913137e-01 8.833089e-06 1.151395e-02 
2.415242e-01 1.777328e-05 1.842070e-02 
3.052507e-01 3.588173e-05 2.947052e-02 
3.873419e-01 7.331860e-05 4.714866e-02 
4.885232e-01 1.471064e-04 7.543120e-02 
6.184824e-01 2.985581e-04 1.206793e-01 
7.817626e-01 6.030946e-04 1.930698e-01 
9.875253e-01 1.216150e-03 3.088844e-01 
1.248119e+00 2.456957e-03 4.941713e-01 
1.572615e+00 4.919949e-03 7.906043e-01 
1.981828e+00 9.863215e-03 1.264855e+00 
2.485293e+00 1.950387e-02 2.023590e+00 
3.099254e+00 3.798583e-02 3.237458e+00 
3.843031e+00 7.290804e-02 5.179475e+00 
4.710447e+00 1.356712e-01 8.286428e+00 
5.684553e+00 2.423128e-01 1.325711e+01 
6.701941e+00 4.069564e-01 2.120951e+01 
7.687993e+00 6.367170e-01 3.393222e+01 
8.523736e+00 9.128970e-01 5.428675e+01 
9.112957e+00 1.194236e+00 8.685114e+01 
9.398129e+00 1.428628e+00 1.389495e+02 
9.400824e+00 1.584645e+00 2.222996e+02 
9.172269e+00 1.651333e+00 3.556480e+02 
8.802586e+00 1.644991e+00 5.689866e+02 
8.366593e+00 1.587129e+00 9.102982e+02 
7.931681e+00 1.501408e+00 1.456348e+03 
7.536720e+00 1.404444e+00 2.329952e+03 
7.214514e+00 1.310257e+00 3.727594e+03 
6.987039e+00 1.228699e+00 5.963623e+03 
6.856316e+00 1.164639e+00 9.540955e+03 
6.826041e+00 1.122726e+00 1.526418e+04 
6.874131e+00 1.102580e+00 2.442053e+04 
6.986847e+00 1.104455e+00 3.906940e+04 
7.122718e+00 1.121864e+00 6.250552e+04 
7.256408e+00 1.148928e+00 1.000000e+05 


==> anc/TOV-Output-e0-337.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.547686e-03 2.160142e-10 1.000000e-05 
7.109272e-03 4.545924e-10 1.599859e-05 
8.821280e-03 8.684438e-10 2.559548e-05 
1.140452e-02 1.876628e-09 4.094915e-05 
1.410651e-02 3.551446e-09 6.551286e-05 
1.794185e-02 7.307157e-09 1.048113e-04 
2.294304e-02 1.527917e-08 1.676833e-04 
2.886113e-02 3.041495e-08 2.682696e-04 
3.676014e-02 6.284617e-08 4.291934e-04 
4.643432e-02 1.266675e-07 6.866488e-04 
5.875563e-02 2.566239e-07 1.098541e-03 
7.422088e-02 5.172826e-07 1.757511e-03 
9.371930e-02 1.041450e-06 2.811769e-03 
1.187818e-01 2.120333e-06 4.498433e-03 
1.510036e-01 4.356325e-06 7.196857e-03 
1.904773e-01 8.743695e-06 1.151395e-02 
2.404632e-01 1.759227e-05 1.842070e-02 
3.054837e-01 3.607094e-05 2.947052e-02 
3.866135e-01 7.312261e-05 4.714866e-02 
4.880378e-01 1.471045e-04 7.543120e-02 
6.163644e-01 2.963806e-04 1.206793e-01 
7.810897e-01 6.033250e-04 1.930698e-01 
9.847635e-01 1.209560e-03 3.088844e-01 
1.244723e+00 2.444194e-03 4.941713e-01 
1.567168e+00 4.883481e-03 7.906043e-01 
1.975009e+00 9.790749e-03 1.264855e+00 
2.479081e+00 1.941501e-02 2.023590e+00 
3.091023e+00 3.779461e-02 3.237458e+00 
3.831219e+00 7.245002e-02 5.179475e+00 
4.695533e+00 1.347806e-01 8.286428e+00 
5.669498e+00 2.410793e-01 1.325711e+01 
6.687044e+00 4.053578e-01 2.120951e+01 
7.669660e+00 6.339088e-01 3.393222e+01 
8.504856e+00 9.092790e-01 5.428675e+01 
9.098735e+00 1.191443e+00 8.685114e+01 
9.383797e+00 1.425415e+00 1.389495e+02 
9.388607e+00 1.581911e+00 2.222996e+02 
9.161141e+00 1.648875e+00 3.556480e+02 
8.791393e+00 1.642558e+00 5.689866e+02 
8.357931e+00 1.585501e+00 9.102982e+02 
7.919656e+00 1.499079e+00 1.456348e+03 
7.526841e+00 1.402763e+00 2.329952e+03 
7.206106e+00 1.308983e+00 3.727594e+03 
6.976309e+00 1.227064e+00 5.963623e+03 
6.848553e+00 1.163589e+00 9.540955e+03 
6.811719e+00 1.120530e+00 1.526418e+04 
6.867255e+00 1.101691e+00 2.442053e+04 
6.973208e+00 1.102296e+00 3.906940e+04 
7.110805e+00 1.119963e+00 6.250552e+04 
7.244028e+00 1.146872e+00 1.000000e+05 


==> anc/TOV-Output-e0-338.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.479898e-03 2.088099e-10 1.000000e-05 
7.084385e-03 4.511698e-10 1.599859e-05 
8.709903e-03 8.384431e-10 2.559548e-05 
1.110886e-02 1.739570e-09 4.094915e-05 
1.435987e-02 3.757382e-09 6.551286e-05 
1.793464e-02 7.320008e-09 1.048113e-04 
2.266034e-02 1.476499e-08 1.676833e-04 
2.859328e-02 2.966374e-08 2.682696e-04 
3.639562e-02 6.117610e-08 4.291934e-04 
4.610201e-02 1.243352e-07 6.866488e-04 
5.843769e-02 2.532297e-07 1.098541e-03 
7.422325e-02 5.188673e-07 1.757511e-03 
9.420613e-02 1.060903e-06 2.811769e-03 
1.185664e-01 2.115077e-06 4.498433e-03 
1.503617e-01 4.313764e-06 7.196857e-03 
1.896665e-01 8.658130e-06 1.151395e-02 
2.402987e-01 1.760828e-05 1.842070e-02 
3.047522e-01 3.591869e-05 2.947052e-02 
3.847864e-01 7.230474e-05 4.714866e-02 
4.856747e-01 1.454083e-04 7.543120e-02 
6.152242e-01 2.956127e-04 1.206793e-01 
7.778984e-01 5.977287e-04 1.930698e-01 
9.812766e-01 1.200307e-03 3.088844e-01 
1.239762e+00 2.422253e-03 4.941713e-01 
1.565570e+00 4.882882e-03 7.906043e-01 
1.969092e+00 9.731682e-03 1.264855e+00 
2.468784e+00 1.923112e-02 2.023590e+00 
3.080784e+00 3.753063e-02 3.237458e+00 
3.818768e+00 7.195681e-02 5.179475e+00 
4.685365e+00 1.342871e-01 8.286428e+00 
5.652845e+00 2.396511e-01 1.325711e+01 
6.669879e+00 4.033731e-01 2.120951e+01 
7.652456e+00 6.313513e-01 3.393222e+01 
8.488483e+00 9.063465e-01 5.428675e+01 
9.081086e+00 1.187569e+00 8.685114e+01 
9.369313e+00 1.422146e+00 1.389495e+02 
9.375352e+00 1.578825e+00 2.222996e+02 
9.148882e+00 1.646051e+00 3.556480e+02 
8.783338e+00 1.641042e+00 5.689866e+02 
8.348137e+00 1.583568e+00 9.102982e+02 
7.914334e+00 1.498345e+00 1.456348e+03 
7.516109e+00 1.400895e+00 2.329952e+03 
7.198990e+00 1.307962e+00 3.727594e+03 
6.967634e+00 1.225807e+00 5.963623e+03 
6.836115e+00 1.161703e+00 9.540955e+03 
6.803506e+00 1.119410e+00 1.526418e+04 
6.856950e+00 1.100186e+00 2.442053e+04 
6.962773e+00 1.100728e+00 3.906940e+04 
7.099684e+00 1.118212e+00 6.250552e+04 
7.231192e+00 1.144725e+00 1.000000e+05 


==> anc/TOV-Output-e0-339.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.486544e-03 2.101906e-10 1.000000e-05 
7.074933e-03 4.506958e-10 1.599859e-05 
8.928735e-03 9.059127e-10 2.559548e-05 
1.133332e-02 1.852629e-09 4.094915e-05 
1.428865e-02 3.712704e-09 6.551286e-05 
1.792209e-02 7.326264e-09 1.048113e-04 
2.267561e-02 1.483863e-08 1.676833e-04 
2.874464e-02 3.022649e-08 2.682696e-04 
3.655718e-02 6.217777e-08 4.291934e-04 
4.637725e-02 1.269500e-07 6.866488e-04 
5.836750e-02 2.530647e-07 1.098541e-03 
7.395708e-02 5.148239e-07 1.757511e-03 
9.354486e-02 1.041791e-06 2.811769e-03 
1.183051e-01 2.107340e-06 4.498433e-03 
1.496954e-01 4.269269e-06 7.196857e-03 
1.890072e-01 8.593496e-06 1.151395e-02 
2.389789e-01 1.737098e-05 1.842070e-02 
3.039386e-01 3.573717e-05 2.947052e-02 
3.835566e-01 7.182556e-05 4.714866e-02 
4.840698e-01 1.443974e-04 7.543120e-02 
6.127681e-01 2.929506e-04 1.206793e-01 
7.757306e-01 5.944978e-04 1.930698e-01 
9.805637e-01 1.201223e-03 3.088844e-01 
1.237949e+00 2.418746e-03 4.941713e-01 
1.560335e+00 4.848337e-03 7.906043e-01 
1.962917e+00 9.668839e-03 1.264855e+00 
2.462027e+00 1.912961e-02 2.023590e+00 
3.074456e+00 3.740794e-02 3.237458e+00 
3.808210e+00 7.156896e-02 5.179475e+00 
4.675096e+00 1.337841e-01 8.286428e+00 
5.635926e+00 2.381913e-01 1.325711e+01 
6.658798e+00 4.024173e-01 2.120951e+01 
7.638697e+00 6.295594e-01 3.393222e+01 
8.474725e+00 9.041280e-01 5.428675e+01 
9.062940e+00 1.183535e+00 8.685114e+01 
9.357323e+00 1.419706e+00 1.389495e+02 
9.358152e+00 1.574413e+00 2.222996e+02 
9.136886e+00 1.643307e+00 3.556480e+02 
8.772539e+00 1.638717e+00 5.689866e+02 
8.337319e+00 1.581359e+00 9.102982e+02 
7.901033e+00 1.495703e+00 1.456348e+03 
7.507906e+00 1.399569e+00 2.329952e+03 
7.189856e+00 1.306541e+00 3.727594e+03 
6.955035e+00 1.223821e+00 5.963623e+03 
6.828896e+00 1.160746e+00 9.540955e+03 
6.792348e+00 1.117769e+00 1.526418e+04 
6.842514e+00 1.097940e+00 2.442053e+04 
6.955208e+00 1.099689e+00 3.906940e+04 
7.086740e+00 1.116110e+00 6.250552e+04 
7.220009e+00 1.142905e+00 1.000000e+05 


==> anc/TOV-Output-e0-34.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.680423e-03 6.056920e-13 1.000000e-08 
2.104779e-03 1.190188e-12 1.450829e-08 
2.551661e-03 2.120629e-12 2.104904e-08 
3.006465e-03 3.468681e-12 3.053856e-08 
3.593319e-03 5.922199e-12 4.430621e-08 
4.201458e-03 9.466637e-12 6.428073e-08 
5.301250e-03 1.901650e-11 9.326033e-08 
6.480527e-03 3.473976e-11 1.353048e-07 
7.818342e-03 6.100140e-11 1.963041e-07 
9.337340e-03 1.039119e-10 2.848036e-07 
1.128177e-02 1.832852e-10 4.132012e-07 
1.339727e-02 3.069338e-10 5.994843e-07 
1.646858e-02 5.701172e-10 8.697490e-07 
1.928812e-02 9.159364e-10 1.261857e-06 
2.317529e-02 1.588808e-09 1.830738e-06 
2.812646e-02 2.840149e-09 2.656088e-06 
3.406239e-02 5.044538e-09 3.853529e-06 
4.106913e-02 8.841833e-09 5.590810e-06 
4.968104e-02 1.565194e-08 8.111308e-06 
5.990340e-02 2.743788e-08 1.176812e-05 
7.238293e-02 4.840659e-08 1.707353e-05 
8.712137e-02 8.440540e-08 2.477076e-05 
1.052604e-01 1.488645e-07 3.593814e-05 
1.266285e-01 2.591739e-07 5.214008e-05 
1.534803e-01 4.614817e-07 7.564633e-05 
1.848496e-01 8.062197e-07 1.097499e-04 
2.213231e-01 1.383817e-06 1.592283e-04 
2.663038e-01 2.410636e-06 2.310130e-04 
3.206442e-01 4.207958e-06 3.351603e-04 
3.883945e-01 7.478641e-06 4.862602e-04 
4.675300e-01 1.304474e-05 7.054802e-04 
5.612737e-01 2.257024e-05 1.023531e-03 
6.772679e-01 3.965526e-05 1.484968e-03 
8.180755e-01 6.988914e-05 2.154435e-03 
9.834971e-01 1.214407e-04 3.125716e-03 
1.184489e+00 2.121585e-04 4.534879e-03 
1.430636e+00 3.738397e-04 6.579332e-03 
1.723066e+00 6.532050e-04 9.545485e-03 
2.070248e+00 1.133128e-03 1.384886e-02 
2.497102e+00 1.988914e-03 2.009233e-02 
3.003196e+00 3.460977e-03 2.915053e-02 
3.614432e+00 6.036281e-03 4.229243e-02 
4.342595e+00 1.047590e-02 6.135907e-02 
5.213818e+00 1.814832e-02 8.902151e-02 
6.257625e+00 3.142003e-02 1.291550e-01 
7.485109e+00 5.388426e-02 1.873817e-01 
8.932391e+00 9.184367e-02 2.718588e-01 
1.062206e+01 1.550971e-01 3.944206e-01 
1.256302e+01 2.581535e-01 5.722368e-01 
1.474200e+01 4.207297e-01 8.302176e-01 
1.714619e+01 6.699740e-01 1.204504e+00 
1.966060e+01 1.027315e+00 1.747528e+00 
2.221275e+01 1.516009e+00 2.535364e+00 
2.460264e+01 2.124797e+00 3.678380e+00 
2.666369e+01 2.817063e+00 5.336699e+00 
2.824170e+01 3.524763e+00 7.742637e+00 
2.923225e+01 4.164631e+00 1.123324e+01 
2.963737e+01 4.675088e+00 1.629751e+01 
2.950939e+01 5.017702e+00 2.364489e+01 
2.894311e+01 5.184885e+00 3.430469e+01 
2.806660e+01 5.198641e+00 4.977024e+01 
2.703200e+01 5.101419e+00 7.220809e+01 
2.591524e+01 4.920424e+00 1.047616e+02 
2.484991e+01 4.700942e+00 1.519911e+02 
2.386091e+01 4.459539e+00 2.205131e+02 
2.301258e+01 4.221352e+00 3.199267e+02 
2.232145e+01 3.998880e+00 4.641589e+02 
2.183595e+01 3.809142e+00 6.734151e+02 
2.154853e+01 3.657148e+00 9.770100e+02 
2.145633e+01 3.548494e+00 1.417474e+03 
2.152097e+01 3.482028e+00 2.056512e+03 
2.174218e+01 3.462475e+00 2.983647e+03 
2.203208e+01 3.477143e+00 4.328761e+03 
2.238347e+01 3.525406e+00 6.280291e+03 
2.271738e+01 3.590392e+00 9.111628e+03 
2.300820e+01 3.662727e+00 1.321941e+04 
2.322323e+01 3.730258e+00 1.917910e+04 
2.336359e+01 3.787552e+00 2.782559e+04 
2.342302e+01 3.828519e+00 4.037017e+04 
2.342662e+01 3.854953e+00 5.857021e+04 
2.340850e+01 3.871920e+00 8.497534e+04 
2.333288e+01 3.870971e+00 1.232847e+05 
2.325066e+01 3.862768e+00 1.788650e+05 
2.316131e+01 3.847802e+00 2.595024e+05 
2.308307e+01 3.830824e+00 3.764936e+05 
2.302763e+01 3.815359e+00 5.462277e+05 
2.297189e+01 3.797888e+00 7.924829e+05 
2.295355e+01 3.787143e+00 1.149757e+06 
2.293094e+01 3.775613e+00 1.668101e+06 
2.293389e+01 3.770016e+00 2.420128e+06 
2.294345e+01 3.766981e+00 3.511192e+06 
2.295880e+01 3.766572e+00 5.094138e+06 
2.298389e+01 3.769607e+00 7.390722e+06 
2.300544e+01 3.773262e+00 1.072267e+07 
2.301902e+01 3.776389e+00 1.555676e+07 
2.303012e+01 3.779796e+00 2.257020e+07 
2.305628e+01 3.786745e+00 3.274549e+07 
2.305797e+01 3.788898e+00 4.750810e+07 
2.305761e+01 3.790584e+00 6.892612e+07 
2.305665e+01 3.791925e+00 1.000000e+08 


==> anc/TOV-Output-e0-340.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.541777e-03 2.172416e-10 1.000000e-05 
6.981982e-03 4.344422e-10 1.599859e-05 
8.860973e-03 8.880555e-10 2.559548e-05 
1.119923e-02 1.792917e-09 4.094915e-05 
1.403758e-02 3.530795e-09 6.551286e-05 
1.782657e-02 7.231018e-09 1.048113e-04 
2.279891e-02 1.512649e-08 1.676833e-04 
2.884479e-02 3.063364e-08 2.682696e-04 
3.625786e-02 6.084193e-08 4.291934e-04 
4.586946e-02 1.231878e-07 6.866488e-04 
5.819519e-02 2.515700e-07 1.098541e-03 
7.369397e-02 5.108512e-07 1.757511e-03 
9.345979e-02 1.042017e-06 2.811769e-03 
1.183923e-01 2.118231e-06 4.498433e-03 
1.491388e-01 4.234273e-06 7.196857e-03 
1.883196e-01 8.525129e-06 1.151395e-02 
2.391201e-01 1.745311e-05 1.842070e-02 
3.026545e-01 3.539022e-05 2.947052e-02 
3.831698e-01 7.181961e-05 4.714866e-02 
4.835271e-01 1.443365e-04 7.543120e-02 
6.126320e-01 2.936176e-04 1.206793e-01 
7.720516e-01 5.878091e-04 1.930698e-01 
9.783360e-01 1.196567e-03 3.088844e-01 
1.233356e+00 2.398978e-03 4.941713e-01 
1.553876e+00 4.802519e-03 7.906043e-01 
1.958313e+00 9.629088e-03 1.264855e+00 
2.456652e+00 1.905997e-02 2.023590e+00 
3.063308e+00 3.711140e-02 3.237458e+00 
3.801803e+00 7.141052e-02 5.179475e+00 
4.658207e+00 1.327293e-01 8.286428e+00 
5.622412e+00 2.371447e-01 1.325711e+01 
6.641264e+00 4.003672e-01 2.120951e+01 
7.623606e+00 6.274672e-01 3.393222e+01 
8.457422e+00 9.009332e-01 5.428675e+01 
9.048302e+00 1.180597e+00 8.685114e+01 
9.338447e+00 1.414959e+00 1.389495e+02 
9.344364e+00 1.571138e+00 2.222996e+02 
9.129268e+00 1.641956e+00 3.556480e+02 
8.760452e+00 1.636007e+00 5.689866e+02 
8.327814e+00 1.579495e+00 9.102982e+02 
7.891165e+00 1.493878e+00 1.456348e+03 
7.499576e+00 1.398214e+00 2.329952e+03 
7.179054e+00 1.304788e+00 3.727594e+03 
6.949202e+00 1.223087e+00 5.963623e+03 
6.816142e+00 1.158802e+00 9.540955e+03 
6.784277e+00 1.116671e+00 1.526418e+04 
6.831435e+00 1.096294e+00 2.442053e+04 
6.940618e+00 1.097350e+00 3.906940e+04 
7.074168e+00 1.114078e+00 6.250552e+04 
7.210534e+00 1.141424e+00 1.000000e+05 


==> anc/TOV-Output-e0-341.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.477699e-03 2.104097e-10 1.000000e-05 
6.835926e-03 4.089435e-10 1.599859e-05 
8.760079e-03 8.605881e-10 2.559548e-05 
1.116728e-02 1.782844e-09 4.094915e-05 
1.424434e-02 3.699975e-09 6.551286e-05 
1.774132e-02 7.148741e-09 1.048113e-04 
2.238265e-02 1.435509e-08 1.676833e-04 
2.835472e-02 2.918419e-08 2.682696e-04 
3.636699e-02 6.157351e-08 4.291934e-04 
4.569722e-02 1.221636e-07 6.866488e-04 
5.779616e-02 2.471553e-07 1.098541e-03 
7.323863e-02 5.029151e-07 1.757511e-03 
9.251538e-02 1.013719e-06 2.811769e-03 
1.180090e-01 2.103894e-06 4.498433e-03 
1.486359e-01 4.203911e-06 7.196857e-03 
1.877557e-01 8.473614e-06 1.151395e-02 
2.384165e-01 1.735039e-05 1.842070e-02 
3.015823e-01 3.511841e-05 2.947052e-02 
3.803604e-01 7.045816e-05 4.714866e-02 
4.826806e-01 1.440018e-04 7.543120e-02 
6.107193e-01 2.917312e-04 1.206793e-01 
7.704042e-01 5.857701e-04 1.930698e-01 
9.744481e-01 1.185836e-03 3.088844e-01 
1.230479e+00 2.389218e-03 4.941713e-01 
1.548989e+00 4.771312e-03 7.906043e-01 
1.953165e+00 9.581285e-03 1.264855e+00 
2.449663e+00 1.895295e-02 2.023590e+00 
3.057216e+00 3.699667e-02 3.237458e+00 
3.789486e+00 7.092476e-02 5.179475e+00 
4.644486e+00 1.319390e-01 8.286428e+00 
5.609418e+00 2.361599e-01 1.325711e+01 
6.623451e+00 3.982702e-01 2.120951e+01 
7.604226e+00 6.244187e-01 3.393222e+01 
8.438882e+00 8.973968e-01 5.428675e+01 
9.028802e+00 1.176131e+00 8.685114e+01 
9.326677e+00 1.412583e+00 1.389495e+02 
9.331954e+00 1.568319e+00 2.222996e+02 
9.115563e+00 1.638657e+00 3.556480e+02 
8.752672e+00 1.634561e+00 5.689866e+02 
8.317145e+00 1.577317e+00 9.102982e+02 
7.883605e+00 1.492601e+00 1.456348e+03 
7.490204e+00 1.396631e+00 2.329952e+03 
7.169218e+00 1.303223e+00 3.727594e+03 
6.937706e+00 1.221302e+00 5.963623e+03 
6.806579e+00 1.157424e+00 9.540955e+03 
6.770549e+00 1.114574e+00 1.526418e+04 
6.822150e+00 1.094967e+00 2.442053e+04 
6.931974e+00 1.096109e+00 3.906940e+04 
7.066435e+00 1.112973e+00 6.250552e+04 
7.194907e+00 1.138717e+00 1.000000e+05 


==> anc/TOV-Output-e0-342.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.485868e-03 2.119722e-10 1.000000e-05 
6.912830e-03 4.241414e-10 1.599859e-05 
8.683380e-03 8.406388e-10 2.559548e-05 
1.092987e-02 1.676438e-09 4.094915e-05 
1.407696e-02 3.581542e-09 6.551286e-05 
1.766016e-02 7.071757e-09 1.048113e-04 
2.230316e-02 1.424434e-08 1.676833e-04 
2.836462e-02 2.930046e-08 2.682696e-04 
3.614702e-02 6.064028e-08 4.291934e-04 
4.568010e-02 1.223842e-07 6.866488e-04 
5.747257e-02 2.437399e-07 1.098541e-03 
7.352456e-02 5.103205e-07 1.757511e-03 
9.248730e-02 1.015766e-06 2.811769e-03 
1.168622e-01 2.049144e-06 4.498433e-03 
1.483466e-01 4.191672e-06 7.196857e-03 
1.873204e-01 8.439495e-06 1.151395e-02 
2.379178e-01 1.729228e-05 1.842070e-02 
3.010715e-01 3.504272e-05 2.947052e-02 
3.798823e-01 7.039855e-05 4.714866e-02 
4.805473e-01 1.425177e-04 7.543120e-02 
6.085867e-01 2.895321e-04 1.206793e-01 
7.675797e-01 5.810497e-04 1.930698e-01 
9.706224e-01 1.175361e-03 3.088844e-01 
1.227498e+00 2.378831e-03 4.941713e-01 
1.545121e+00 4.749485e-03 7.906043e-01 
1.946552e+00 9.512053e-03 1.264855e+00 
2.440931e+00 1.880586e-02 2.023590e+00 
3.048106e+00 3.677344e-02 3.237458e+00 
3.782112e+00 7.071166e-02 5.179475e+00 
4.636342e+00 1.316104e-01 8.286428e+00 
5.596628e+00 2.351986e-01 1.325711e+01 
6.608128e+00 3.965921e-01 2.120951e+01 
7.584656e+00 6.213279e-01 3.393222e+01 
8.423527e+00 8.947292e-01 5.428675e+01 
9.012880e+00 1.172783e+00 8.685114e+01 
9.312961e+00 1.409551e+00 1.389495e+02 
9.319967e+00 1.565637e+00 2.222996e+02 
9.104996e+00 1.636355e+00 3.556480e+02 
8.741466e+00 1.632103e+00 5.689866e+02 
8.307987e+00 1.575539e+00 9.102982e+02 
7.876731e+00 1.491486e+00 1.456348e+03 
7.483318e+00 1.395582e+00 2.329952e+03 
7.163715e+00 1.302513e+00 3.727594e+03 
6.932722e+00 1.220721e+00 5.963623e+03 
6.797459e+00 1.156123e+00 9.540955e+03 
6.760773e+00 1.113172e+00 1.526418e+04 
6.814022e+00 1.093846e+00 2.442053e+04 
6.919896e+00 1.094233e+00 3.906940e+04 
7.051868e+00 1.110556e+00 6.250552e+04 
7.183670e+00 1.136882e+00 1.000000e+05 


==> anc/TOV-Output-e0-343.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.526190e-03 2.173144e-10 1.000000e-05 
6.989893e-03 4.397670e-10 1.599859e-05 
8.794161e-03 8.757785e-10 2.559548e-05 
1.111077e-02 1.766216e-09 4.094915e-05 
1.404853e-02 3.570290e-09 6.551286e-05 
1.773344e-02 7.181087e-09 1.048113e-04 
2.260816e-02 1.488014e-08 1.676833e-04 
2.819264e-02 2.885483e-08 2.682696e-04 
3.577895e-02 5.897861e-08 4.291934e-04 
4.532296e-02 1.198856e-07 6.866488e-04 
5.740658e-02 2.436115e-07 1.098541e-03 
7.270628e-02 4.949139e-07 1.757511e-03 
9.227468e-02 1.011726e-06 2.811769e-03 
1.173441e-01 2.080664e-06 4.498433e-03 
1.474365e-01 4.127026e-06 7.196857e-03 
1.868128e-01 8.395553e-06 1.151395e-02 
2.368250e-01 1.710497e-05 1.842070e-02 
2.989842e-01 3.441930e-05 2.947052e-02 
3.783614e-01 6.975975e-05 4.714866e-02 
4.799677e-01 1.424175e-04 7.543120e-02 
6.062017e-01 2.869782e-04 1.206793e-01 
7.677447e-01 5.831197e-04 1.930698e-01 
9.672416e-01 1.166521e-03 3.088844e-01 
1.221040e+00 2.348347e-03 4.941713e-01 
1.540649e+00 4.722099e-03 7.906043e-01 
1.939777e+00 9.440561e-03 1.264855e+00 
2.436510e+00 1.875776e-02 2.023590e+00 
3.041512e+00 3.664014e-02 3.237458e+00 
3.767563e+00 7.010360e-02 5.179475e+00 
4.621684e+00 1.307421e-01 8.286428e+00 
5.582404e+00 2.340633e-01 1.325711e+01 
6.589314e+00 3.943266e-01 2.120951e+01 
7.571828e+00 6.197302e-01 3.393222e+01 
8.404207e+00 8.909747e-01 5.428675e+01 
8.997627e+00 1.169641e+00 8.685114e+01 
9.297041e+00 1.405778e+00 1.389495e+02 
9.308767e+00 1.563214e+00 2.222996e+02 
9.090932e+00 1.632931e+00 3.556480e+02 
8.728699e+00 1.629179e+00 5.689866e+02 
8.298389e+00 1.573639e+00 9.102982e+02 
7.867973e+00 1.489917e+00 1.456348e+03 
7.471953e+00 1.393563e+00 2.329952e+03 
7.154146e+00 1.300997e+00 3.727594e+03 
6.920875e+00 1.218867e+00 5.963623e+03 
6.789562e+00 1.155039e+00 9.540955e+03 
6.754523e+00 1.112392e+00 1.526418e+04 
6.802481e+00 1.092114e+00 2.442053e+04 
6.907956e+00 1.092381e+00 3.906940e+04 
7.040649e+00 1.108780e+00 6.250552e+04 
7.173089e+00 1.135177e+00 1.000000e+05 


==> anc/TOV-Output-e0-344.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.485815e-03 2.132057e-10 1.000000e-05 
6.926592e-03 4.291747e-10 1.599859e-05 
8.680881e-03 8.448251e-10 2.559548e-05 
1.087433e-02 1.660669e-09 4.094915e-05 
1.403732e-02 3.572135e-09 6.551286e-05 
1.749352e-02 6.913643e-09 1.048113e-04 
2.242194e-02 1.455778e-08 1.676833e-04 
2.853334e-02 3.000084e-08 2.682696e-04 
3.570882e-02 5.880339e-08 4.291934e-04 
4.535827e-02 1.205163e-07 6.866488e-04 
5.785559e-02 2.500997e-07 1.098541e-03 
7.265285e-02 4.952633e-07 1.757511e-03 
9.201780e-02 1.006225e-06 2.811769e-03 
1.162045e-01 2.026522e-06 4.498433e-03 
1.472209e-01 4.120927e-06 7.196857e-03 
1.869930e-01 8.444415e-06 1.151395e-02 
2.358284e-01 1.693918e-05 1.842070e-02 
2.981697e-01 3.423828e-05 2.947052e-02 
3.775815e-01 6.953133e-05 4.714866e-02 
4.791308e-01 1.420866e-04 7.543120e-02 
6.047288e-01 2.857215e-04 1.206793e-01 
7.637983e-01 5.758491e-04 1.930698e-01 
9.661016e-01 1.165780e-03 3.088844e-01 
1.219825e+00 2.348131e-03 4.941713e-01 
1.539085e+00 4.721346e-03 7.906043e-01 
1.933167e+00 9.371563e-03 1.264855e+00 
2.425780e+00 1.856524e-02 2.023590e+00 
3.028815e+00 3.628917e-02 3.237458e+00 
3.759765e+00 6.986625e-02 5.179475e+00 
4.607235e+00 1.298920e-01 8.286428e+00 
5.569267e+00 2.330583e-01 1.325711e+01 
6.579150e+00 3.935117e-01 2.120951e+01 
7.552345e+00 6.166563e-01 3.393222e+01 
8.391041e+00 8.888979e-01 5.428675e+01 
8.985760e+00 1.167553e+00 8.685114e+01 
9.282836e+00 1.402573e+00 1.389495e+02 
9.296381e+00 1.560389e+00 2.222996e+02 
9.082796e+00 1.631397e+00 3.556480e+02 
8.723377e+00 1.628447e+00 5.689866e+02 
8.289427e+00 1.571905e+00 9.102982e+02 
7.860385e+00 1.488625e+00 1.456348e+03 
7.463571e+00 1.392186e+00 2.329952e+03 
7.141548e+00 1.298879e+00 3.727594e+03 
6.915059e+00 1.218128e+00 5.963623e+03 
6.779067e+00 1.153490e+00 9.540955e+03 
6.742082e+00 1.110517e+00 1.526418e+04 
6.790522e+00 1.090305e+00 2.442053e+04 
6.899379e+00 1.091148e+00 3.906940e+04 
7.034939e+00 1.108059e+00 6.250552e+04 
7.164666e+00 1.133899e+00 1.000000e+05 


==> anc/TOV-Output-e0-345.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.444512e-03 2.090321e-10 1.000000e-05 
6.786555e-03 4.048406e-10 1.599859e-05 
8.697034e-03 8.520195e-10 2.559548e-05 
1.092650e-02 1.689584e-09 4.094915e-05 
1.404850e-02 3.591085e-09 6.551286e-05 
1.770877e-02 7.192853e-09 1.048113e-04 
2.236467e-02 1.448851e-08 1.676833e-04 
2.807922e-02 2.867421e-08 2.682696e-04 
3.597781e-02 6.031716e-08 4.291934e-04 
4.529057e-02 1.203263e-07 6.866488e-04 
5.697028e-02 2.394875e-07 1.098541e-03 
7.219590e-02 4.873897e-07 1.757511e-03 
9.177638e-02 1.001229e-06 2.811769e-03 
1.158250e-01 2.012567e-06 4.498433e-03 
1.466946e-01 4.088741e-06 7.196857e-03 
1.860077e-01 8.335791e-06 1.151395e-02 
2.355614e-01 1.693078e-05 1.842070e-02 
2.984651e-01 3.443989e-05 2.947052e-02 
3.759774e-01 6.884850e-05 4.714866e-02 
4.772804e-01 1.408550e-04 7.543120e-02 
6.020031e-01 2.826950e-04 1.206793e-01 
7.617191e-01 5.728182e-04 1.930698e-01 
9.617099e-01 1.153300e-03 3.088844e-01 
1.217109e+00 2.339245e-03 4.941713e-01 
1.533913e+00 4.687479e-03 7.906043e-01 
1.927935e+00 9.322568e-03 1.264855e+00 
2.422824e+00 1.855022e-02 2.023590e+00 
3.023650e+00 3.620634e-02 3.237458e+00 
3.746683e+00 6.933969e-02 5.179475e+00 
4.598210e+00 1.294879e-01 8.286428e+00 
5.550232e+00 2.313453e-01 1.325711e+01 
6.560319e+00 3.912423e-01 2.120951e+01 
7.536931e+00 6.144810e-01 3.393222e+01 
8.370456e+00 8.847938e-01 5.428675e+01 
8.965691e+00 1.162895e+00 8.685114e+01 
9.266887e+00 1.398781e+00 1.389495e+02 
9.281149e+00 1.556605e+00 2.222996e+02 
9.067911e+00 1.627701e+00 3.556480e+02 
8.709217e+00 1.625104e+00 5.689866e+02 
8.281737e+00 1.570508e+00 9.102982e+02 
7.846932e+00 1.485925e+00 1.456348e+03 
7.458858e+00 1.391601e+00 2.329952e+03 
7.136302e+00 1.298214e+00 3.727594e+03 
6.903944e+00 1.216406e+00 5.963623e+03 
6.772672e+00 1.152671e+00 9.540955e+03 
6.735982e+00 1.109760e+00 1.526418e+04 
6.781658e+00 1.089049e+00 2.442053e+04 
6.887862e+00 1.089371e+00 3.906940e+04 
7.023155e+00 1.106172e+00 6.250552e+04 
7.153105e+00 1.131996e+00 1.000000e+05 


==> anc/TOV-Output-e0-346.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.486164e-03 2.144862e-10 1.000000e-05 
6.931871e-03 4.326576e-10 1.599859e-05 
8.578247e-03 8.199524e-10 2.559548e-05 
1.109704e-02 1.775064e-09 4.094915e-05 
1.370000e-02 3.340062e-09 6.551286e-05 
1.774901e-02 7.262991e-09 1.048113e-04 
2.203417e-02 1.389578e-08 1.676833e-04 
2.814012e-02 2.894486e-08 2.682696e-04 
3.561264e-02 5.866865e-08 4.291934e-04 
4.500382e-02 1.183974e-07 6.866488e-04 
5.693010e-02 2.396737e-07 1.098541e-03 
7.231601e-02 4.912461e-07 1.757511e-03 
9.193152e-02 1.009231e-06 2.811769e-03 
1.163555e-01 2.046257e-06 4.498433e-03 
1.467040e-01 4.101377e-06 7.196857e-03 
1.859642e-01 8.354083e-06 1.151395e-02 
2.350332e-01 1.686587e-05 1.842070e-02 
2.968442e-01 3.398005e-05 2.947052e-02 
3.751255e-01 6.857973e-05 4.714866e-02 
4.763073e-01 1.404008e-04 7.543120e-02 
6.015514e-01 2.828756e-04 1.206793e-01 
7.596384e-01 5.697824e-04 1.930698e-01 
9.588465e-01 1.146339e-03 3.088844e-01 
1.211479e+00 2.313631e-03 4.941713e-01 
1.529948e+00 4.664654e-03 7.906043e-01 
1.924538e+00 9.300000e-03 1.264855e+00 
2.412247e+00 1.836161e-02 2.023590e+00 
3.013134e+00 3.593339e-02 3.237458e+00 
3.735519e+00 6.891828e-02 5.179475e+00 
4.583448e+00 1.286123e-01 8.286428e+00 
5.536070e+00 2.302171e-01 1.325711e+01 
6.542710e+00 3.891779e-01 2.120951e+01 
7.523720e+00 6.127888e-01 3.393222e+01 
8.354110e+00 8.818432e-01 5.428675e+01 
8.954806e+00 1.161105e+00 8.685114e+01 
9.252855e+00 1.395624e+00 1.389495e+02 
9.272652e+00 1.555074e+00 2.222996e+02 
9.058170e+00 1.625645e+00 3.556480e+02 
8.700948e+00 1.623495e+00 5.689866e+02 
8.270676e+00 1.568207e+00 9.102982e+02 
7.838603e+00 1.484450e+00 1.456348e+03 
7.449555e+00 1.390020e+00 2.329952e+03 
7.127118e+00 1.296767e+00 3.727594e+03 
6.894125e+00 1.214921e+00 5.963623e+03 
6.761192e+00 1.150943e+00 9.540955e+03 
6.724413e+00 1.108037e+00 1.526418e+04 
6.769385e+00 1.087181e+00 2.442053e+04 
6.878058e+00 1.087909e+00 3.906940e+04 
7.012496e+00 1.104499e+00 6.250552e+04 
7.142801e+00 1.130341e+00 1.000000e+05 


==> anc/TOV-Output-e0-347.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.422974e-03 2.077585e-10 1.000000e-05 
6.891180e-03 4.263116e-10 1.599859e-05 
8.640438e-03 8.403373e-10 2.559548e-05 
1.100143e-02 1.734578e-09 4.094915e-05 
1.393586e-02 3.525721e-09 6.551286e-05 
1.735435e-02 6.808818e-09 1.048113e-04 
2.198083e-02 1.383499e-08 1.676833e-04 
2.797114e-02 2.850869e-08 2.682696e-04 
3.576944e-02 5.961883e-08 4.291934e-04 
4.495642e-02 1.183648e-07 6.866488e-04 
5.734074e-02 2.456053e-07 1.098541e-03 
7.184278e-02 4.830572e-07 1.757511e-03 
9.162907e-02 1.002191e-06 2.811769e-03 
1.155722e-01 2.011008e-06 4.498433e-03 
1.459908e-01 4.053536e-06 7.196857e-03 
1.856903e-01 8.341256e-06 1.151395e-02 
2.340026e-01 1.669310e-05 1.842070e-02 
2.966524e-01 3.401221e-05 2.947052e-02 
3.749755e-01 6.869533e-05 4.714866e-02 
4.732212e-01 1.380877e-04 7.543120e-02 
5.984826e-01 2.793740e-04 1.206793e-01 
7.563249e-01 5.639846e-04 1.930698e-01 
9.564534e-01 1.141061e-03 3.088844e-01 
1.209326e+00 2.307945e-03 4.941713e-01 
1.522907e+00 4.613874e-03 7.906043e-01 
1.919230e+00 9.249796e-03 1.264855e+00 
2.407748e+00 1.831110e-02 2.023590e+00 
3.005369e+00 3.575799e-02 3.237458e+00 
3.729909e+00 6.879873e-02 5.179475e+00 
4.571265e+00 1.279484e-01 8.286428e+00 
5.523190e+00 2.292413e-01 1.325711e+01 
6.529379e+00 3.878267e-01 2.120951e+01 
7.500616e+00 6.089146e-01 3.393222e+01 
8.337313e+00 8.787672e-01 5.428675e+01 
8.937160e+00 1.157197e+00 8.685114e+01 
9.236993e+00 1.391852e+00 1.389495e+02 
9.257454e+00 1.551292e+00 2.222996e+02 
9.048447e+00 1.623591e+00 3.556480e+02 
8.688979e+00 1.620789e+00 5.689866e+02 
8.265992e+00 1.567607e+00 9.102982e+02 
7.833719e+00 1.483798e+00 1.456348e+03 
7.440524e+00 1.388495e+00 2.329952e+03 
7.120757e+00 1.295878e+00 3.727594e+03 
6.883892e+00 1.213358e+00 5.963623e+03 
6.753233e+00 1.149841e+00 9.540955e+03 
6.716698e+00 1.106992e+00 1.526418e+04 
6.760669e+00 1.085949e+00 2.442053e+04 
6.863228e+00 1.085520e+00 3.906940e+04 
7.000982e+00 1.102662e+00 6.250552e+04 
7.129042e+00 1.127997e+00 1.000000e+05 


==> anc/TOV-Output-e0-348.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.406054e-03 2.064131e-10 1.000000e-05 
6.705479e-03 3.938997e-10 1.599859e-05 
8.581808e-03 8.257196e-10 2.559548e-05 
1.088246e-02 1.683751e-09 4.094915e-05 
1.371974e-02 3.373912e-09 6.551286e-05 
1.727049e-02 6.729926e-09 1.048113e-04 
2.200045e-02 1.391205e-08 1.676833e-04 
2.826970e-02 2.951618e-08 2.682696e-04 
3.526758e-02 5.730913e-08 4.291934e-04 
4.486904e-02 1.180151e-07 6.866488e-04 
5.689371e-02 2.405973e-07 1.098541e-03 
7.176384e-02 4.828542e-07 1.757511e-03 
9.106582e-02 9.866583e-07 2.811769e-03 
1.157509e-01 2.026171e-06 4.498433e-03 
1.462746e-01 4.088969e-06 7.196857e-03 
1.849796e-01 8.269619e-06 1.151395e-02 
2.331619e-01 1.656140e-05 1.842070e-02 
2.946048e-01 3.340882e-05 2.947052e-02 
3.735732e-01 6.812325e-05 4.714866e-02 
4.719489e-01 1.373715e-04 7.543120e-02 
5.986169e-01 2.803663e-04 1.206793e-01 
7.551132e-01 5.628932e-04 1.930698e-01 
9.551251e-01 1.139579e-03 3.088844e-01 
1.205045e+00 2.290098e-03 4.941713e-01 
1.520124e+00 4.601769e-03 7.906043e-01 
1.914275e+00 9.204646e-03 1.264855e+00 
2.400034e+00 1.818773e-02 2.023590e+00 
2.999633e+00 3.565393e-02 3.237458e+00 
3.719773e+00 6.843262e-02 5.179475e+00 
4.560699e+00 1.274161e-01 8.286428e+00 
5.512631e+00 2.285411e-01 1.325711e+01 
6.513509e+00 3.860510e-01 2.120951e+01 
7.489439e+00 6.076647e-01 3.393222e+01 
8.322435e+00 8.762093e-01 5.428675e+01 
8.922751e+00 1.154296e+00 8.685114e+01 
9.225269e+00 1.389457e+00 1.389495e+02 
9.244917e+00 1.548396e+00 2.222996e+02 
9.037548e+00 1.621156e+00 3.556480e+02 
8.679421e+00 1.618792e+00 5.689866e+02 
8.257631e+00 1.566021e+00 9.102982e+02 
7.824429e+00 1.482087e+00 1.456348e+03 
7.432884e+00 1.387269e+00 2.329952e+03 
7.107537e+00 1.293626e+00 3.727594e+03 
6.880221e+00 1.213012e+00 5.963623e+03 
6.745120e+00 1.148711e+00 9.540955e+03 
6.702307e+00 1.104768e+00 1.526418e+04 
6.751234e+00 1.084587e+00 2.442053e+04 
6.856497e+00 1.084622e+00 3.906940e+04 
6.989285e+00 1.100788e+00 6.250552e+04 
7.120400e+00 1.126670e+00 1.000000e+05 


==> anc/TOV-Output-e0-349.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.274115e-03 1.922167e-10 1.000000e-05 
6.739782e-03 4.011251e-10 1.599859e-05 
8.645670e-03 8.467171e-10 2.559548e-05 
1.071427e-02 1.611500e-09 4.094915e-05 
1.367751e-02 3.352463e-09 6.551286e-05 
1.744938e-02 6.961169e-09 1.048113e-04 
2.216305e-02 1.426366e-08 1.676833e-04 
2.808986e-02 2.903964e-08 2.682696e-04 
3.559893e-02 5.910904e-08 4.291934e-04 
4.474339e-02 1.173627e-07 6.866488e-04 
5.670325e-02 2.388734e-07 1.098541e-03 
7.212597e-02 4.916093e-07 1.757511e-03 
9.053363e-02 9.722467e-07 2.811769e-03 
1.146977e-01 1.977031e-06 4.498433e-03 
1.459442e-01 4.072996e-06 7.196857e-03 
1.845206e-01 8.231787e-06 1.151395e-02 
2.329236e-01 1.655812e-05 1.842070e-02 
2.938863e-01 3.326027e-05 2.947052e-02 
3.717323e-01 6.731400e-05 4.714866e-02 
4.717689e-01 1.376083e-04 7.543120e-02 
5.949970e-01 2.761028e-04 1.206793e-01 
7.525990e-01 5.588904e-04 1.930698e-01 
9.503626e-01 1.125847e-03 3.088844e-01 
1.201163e+00 2.274546e-03 4.941713e-01 
1.513984e+00 4.559312e-03 7.906043e-01 
1.905353e+00 9.102716e-03 1.264855e+00 
2.394284e+00 1.810870e-02 2.023590e+00 
2.989506e+00 3.539508e-02 3.237458e+00 
3.709453e+00 6.805652e-02 5.179475e+00 
4.551530e+00 1.269969e-01 8.286428e+00 
5.492911e+00 2.267506e-01 1.325711e+01 
6.496670e+00 3.841137e-01 2.120951e+01 
7.468468e+00 6.042601e-01 3.393222e+01 
8.304274e+00 8.727570e-01 5.428675e+01 
8.901738e+00 1.149332e+00 8.685114e+01 
9.208315e+00 1.385312e+00 1.389495e+02 
9.231503e+00 1.545203e+00 2.222996e+02 
9.027516e+00 1.618995e+00 3.556480e+02 
8.668821e+00 1.616482e+00 5.689866e+02 
8.245313e+00 1.563372e+00 9.102982e+02 
7.812207e+00 1.479667e+00 1.456348e+03 
7.422707e+00 1.385491e+00 2.329952e+03 
7.101850e+00 1.292866e+00 3.727594e+03 
6.869389e+00 1.211334e+00 5.963623e+03 
6.732403e+00 1.146758e+00 9.540955e+03 
6.697569e+00 1.104246e+00 1.526418e+04 
6.742430e+00 1.083336e+00 2.442053e+04 
6.843763e+00 1.082616e+00 3.906940e+04 
6.979206e+00 1.099222e+00 6.250552e+04 
7.109104e+00 1.124814e+00 1.000000e+05 


==> anc/TOV-Output-e0-35.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.630201e-03 5.692571e-13 1.000000e-08 
1.931120e-03 9.462649e-13 1.450829e-08 
2.237186e-03 1.471266e-12 2.104904e-08 
2.940337e-03 3.340230e-12 3.053856e-08 
3.329205e-03 4.848490e-12 4.430621e-08 
4.266294e-03 1.020322e-11 6.428073e-08 
5.211181e-03 1.859488e-11 9.326033e-08 
6.149479e-03 3.055624e-11 1.353048e-07 
7.239635e-03 4.985801e-11 1.963041e-07 
8.756007e-03 8.820704e-11 2.848036e-07 
1.093245e-02 1.716869e-10 4.132012e-07 
1.295831e-02 2.859108e-10 5.994843e-07 
1.548592e-02 4.879729e-10 8.697490e-07 
1.896281e-02 8.959693e-10 1.261857e-06 
2.286361e-02 1.570432e-09 1.830738e-06 
2.771813e-02 2.798187e-09 2.656088e-06 
3.327438e-02 4.840775e-09 3.853529e-06 
4.021717e-02 8.547114e-09 5.590810e-06 
4.784343e-02 1.438971e-08 8.111308e-06 
5.873231e-02 2.662050e-08 1.176812e-05 
7.033686e-02 4.572294e-08 1.707353e-05 
8.423980e-02 7.854838e-08 2.477076e-05 
1.013564e-01 1.368165e-07 3.593814e-05 
1.235872e-01 2.480311e-07 5.214008e-05 
1.476641e-01 4.230685e-07 7.564633e-05 
1.791068e-01 7.549582e-07 1.097499e-04 
2.144667e-01 1.296185e-06 1.592283e-04 
2.594982e-01 2.296104e-06 2.310130e-04 
3.118063e-01 3.983317e-06 3.351603e-04 
3.771189e-01 7.047372e-06 4.862602e-04 
4.522804e-01 1.215680e-05 7.054802e-04 
5.484371e-01 2.167609e-05 1.023531e-03 
6.589924e-01 3.760529e-05 1.484968e-03 
7.951166e-01 6.605568e-05 2.154435e-03 
9.547438e-01 1.143650e-04 3.125716e-03 
1.154384e+00 2.021641e-04 4.534879e-03 
1.386985e+00 3.506715e-04 6.579332e-03 
1.671877e+00 6.142461e-04 9.545485e-03 
2.013349e+00 1.072881e-03 1.384886e-02 
2.421551e+00 1.867110e-03 2.009233e-02 
2.919959e+00 3.274561e-03 2.915053e-02 
3.511726e+00 5.698773e-03 4.229243e-02 
4.220077e+00 9.896150e-03 6.135907e-02 
5.070937e+00 1.718621e-02 8.902151e-02 
6.081312e+00 2.968265e-02 1.291550e-01 
7.279377e+00 5.100979e-02 1.873817e-01 
8.692928e+00 8.711738e-02 2.718588e-01 
1.033889e+01 1.471660e-01 3.944206e-01 
1.221945e+01 2.444052e-01 5.722368e-01 
1.435293e+01 3.994000e-01 8.302176e-01 
1.670885e+01 6.375456e-01 1.204504e+00 
1.919861e+01 9.830822e-01 1.747528e+00 
2.168604e+01 1.449431e+00 2.535364e+00 
2.406139e+01 2.040823e+00 3.678380e+00 
2.613977e+01 2.722524e+00 5.336699e+00 
2.772753e+01 3.419070e+00 7.742637e+00 
2.875528e+01 4.059046e+00 1.123324e+01 
2.920113e+01 4.574764e+00 1.629751e+01 
2.910082e+01 4.921923e+00 2.364489e+01 
2.857345e+01 5.100264e+00 3.430469e+01 
2.774635e+01 5.129959e+00 4.977024e+01 
2.672921e+01 5.039639e+00 7.220809e+01 
2.564171e+01 4.869002e+00 1.047616e+02 
2.457433e+01 4.651762e+00 1.519911e+02 
2.358067e+01 4.412183e+00 2.205131e+02 
2.272430e+01 4.175039e+00 3.199267e+02 
2.204353e+01 3.956861e+00 4.641589e+02 
2.154897e+01 3.767085e+00 6.734151e+02 
2.125367e+01 3.614744e+00 9.770100e+02 
2.113519e+01 3.501893e+00 1.417474e+03 
2.121138e+01 3.437300e+00 2.056512e+03 
2.140825e+01 3.412665e+00 2.983647e+03 
2.169308e+01 3.425248e+00 4.328761e+03 
2.203621e+01 3.470561e+00 6.280291e+03 
2.236124e+01 3.532398e+00 9.111628e+03 
2.264891e+01 3.602828e+00 1.321941e+04 
2.287709e+01 3.672082e+00 1.917910e+04 
2.302006e+01 3.729296e+00 2.782559e+04 
2.308544e+01 3.771195e+00 4.037017e+04 
2.309730e+01 3.799302e+00 5.857021e+04 
2.307035e+01 3.814538e+00 8.497534e+04 
2.301340e+01 3.817740e+00 1.232847e+05 
2.292606e+01 3.808769e+00 1.788650e+05 
2.283830e+01 3.794450e+00 2.595024e+05 
2.275711e+01 3.777167e+00 3.764936e+05 
2.269149e+01 3.759889e+00 5.462277e+05 
2.265627e+01 3.746779e+00 7.924829e+05 
2.262542e+01 3.733632e+00 1.149757e+06 
2.260059e+01 3.721721e+00 1.668101e+06 
2.260313e+01 3.716051e+00 2.420128e+06 
2.260317e+01 3.711064e+00 3.511192e+06 
2.263341e+01 3.713594e+00 5.094138e+06 
2.263872e+01 3.712547e+00 7.390722e+06 
2.266534e+01 3.717141e+00 1.072267e+07 
2.268979e+01 3.722395e+00 1.555676e+07 
2.269879e+01 3.725310e+00 2.257020e+07 
2.271897e+01 3.730991e+00 3.274549e+07 
2.271990e+01 3.732958e+00 4.750810e+07 
2.271935e+01 3.734592e+00 6.892612e+07 
2.273416e+01 3.739146e+00 1.000000e+08 


==> anc/TOV-Output-e0-350.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.341466e-03 2.002472e-10 1.000000e-05 
6.666973e-03 3.893777e-10 1.599859e-05 
8.623471e-03 8.426190e-10 2.559548e-05 
1.098101e-02 1.739849e-09 4.094915e-05 
1.354966e-02 3.268663e-09 6.551286e-05 
1.739397e-02 6.914830e-09 1.048113e-04 
2.216945e-02 1.431694e-08 1.676833e-04 
2.794210e-02 2.866569e-08 2.682696e-04 
3.520922e-02 5.735283e-08 4.291934e-04 
4.437770e-02 1.148366e-07 6.866488e-04 
5.651278e-02 2.371519e-07 1.098541e-03 
7.127713e-02 4.758152e-07 1.757511e-03 
9.076848e-02 9.826398e-07 2.811769e-03 
1.148707e-01 1.991680e-06 4.498433e-03 
1.448781e-01 3.995804e-06 7.196857e-03 
1.837853e-01 8.157077e-06 1.151395e-02 
2.314187e-01 1.628578e-05 1.842070e-02 
2.938273e-01 3.333543e-05 2.947052e-02 
3.710093e-01 6.711372e-05 4.714866e-02 
4.701637e-01 1.365987e-04 7.543120e-02 
5.933274e-01 2.745691e-04 1.206793e-01 
7.522471e-01 5.597021e-04 1.930698e-01 
9.500675e-01 1.128009e-03 3.088844e-01 
1.199177e+00 2.269743e-03 4.941713e-01 
1.510917e+00 4.544581e-03 7.906043e-01 
1.903871e+00 9.107169e-03 1.264855e+00 
2.385535e+00 1.796219e-02 2.023590e+00 
2.979166e+00 3.512914e-02 3.237458e+00 
3.699289e+00 6.768879e-02 5.179475e+00 
4.539149e+00 1.263156e-01 8.286428e+00 
5.483030e+00 2.261285e-01 1.325711e+01 
6.479371e+00 3.821004e-01 2.120951e+01 
7.458044e+00 6.031683e-01 3.393222e+01 
8.291005e+00 8.706289e-01 5.428675e+01 
8.886695e+00 1.146226e+00 8.685114e+01 
9.197899e+00 1.383344e+00 1.389495e+02 
9.219235e+00 1.542388e+00 2.222996e+02 
9.016780e+00 1.616603e+00 3.556480e+02 
8.661743e+00 1.615211e+00 5.689866e+02 
8.237084e+00 1.561815e+00 9.102982e+02 
7.807992e+00 1.479170e+00 1.456348e+03 
7.416033e+00 1.384469e+00 2.329952e+03 
7.091599e+00 1.291199e+00 3.727594e+03 
6.862610e+00 1.210407e+00 5.963623e+03 
6.722255e+00 1.145261e+00 9.540955e+03 
6.686080e+00 1.102531e+00 1.526418e+04 
6.731256e+00 1.081660e+00 2.442053e+04 
6.832020e+00 1.080793e+00 3.906940e+04 
6.966788e+00 1.097208e+00 6.250552e+04 
7.097943e+00 1.122983e+00 1.000000e+05 


==> anc/TOV-Output-e0-351.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.406627e-03 2.082588e-10 1.000000e-05 
6.769252e-03 4.087390e-10 1.599859e-05 
8.462833e-03 7.986773e-10 2.559548e-05 
1.084193e-02 1.679360e-09 4.094915e-05 
1.381797e-02 3.476616e-09 6.551286e-05 
1.727672e-02 6.795294e-09 1.048113e-04 
2.206120e-02 1.414854e-08 1.676833e-04 
2.800481e-02 2.894158e-08 2.682696e-04 
3.524267e-02 5.768076e-08 4.291934e-04 
4.439715e-02 1.153162e-07 6.866488e-04 
5.667095e-02 2.398320e-07 1.098541e-03 
7.102067e-02 4.720424e-07 1.757511e-03 
9.073316e-02 9.842976e-07 2.811769e-03 
1.143944e-01 1.972628e-06 4.498433e-03 
1.440273e-01 3.937034e-06 7.196857e-03 
1.833716e-01 8.125269e-06 1.151395e-02 
2.310896e-01 1.626273e-05 1.842070e-02 
2.923658e-01 3.293433e-05 2.947052e-02 
3.705831e-01 6.707369e-05 4.714866e-02 
4.683342e-01 1.353960e-04 7.543120e-02 
5.912975e-01 2.725369e-04 1.206793e-01 
7.476773e-01 5.511362e-04 1.930698e-01 
9.464833e-01 1.118477e-03 3.088844e-01 
1.196342e+00 2.260105e-03 4.941713e-01 
1.505584e+00 4.509464e-03 7.906043e-01 
1.898112e+00 9.050478e-03 1.264855e+00 
2.378269e+00 1.784915e-02 2.023590e+00 
2.971644e+00 3.496201e-02 3.237458e+00 
3.689109e+00 6.732027e-02 5.179475e+00 
4.528056e+00 1.257387e-01 8.286428e+00 
5.465333e+00 2.245801e-01 1.325711e+01 
6.467725e+00 3.810219e-01 2.120951e+01 
7.437014e+00 5.997496e-01 3.393222e+01 
8.274202e+00 8.675394e-01 5.428675e+01 
8.873297e+00 1.143629e+00 8.685114e+01 
9.182249e+00 1.379624e+00 1.389495e+02 
9.209115e+00 1.540290e+00 2.222996e+02 
9.003489e+00 1.613388e+00 3.556480e+02 
8.650712e+00 1.612766e+00 5.689866e+02 
8.226297e+00 1.559569e+00 9.102982e+02 
7.800347e+00 1.477845e+00 1.456348e+03 
7.407249e+00 1.382988e+00 2.329952e+03 
7.086114e+00 1.290475e+00 3.727594e+03 
6.848892e+00 1.208189e+00 5.963623e+03 
6.715162e+00 1.144308e+00 9.540955e+03 
6.674402e+00 1.100782e+00 1.526418e+04 
6.722114e+00 1.080347e+00 2.442053e+04 
6.822656e+00 1.079406e+00 3.906940e+04 
6.957476e+00 1.095787e+00 6.250552e+04 
7.087325e+00 1.121259e+00 1.000000e+05 


==> anc/TOV-Output-e0-352.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.179992e-03 1.836737e-10 1.000000e-05 
6.687523e-03 3.952350e-10 1.599859e-05 
8.429846e-03 7.916232e-10 2.559548e-05 
1.087518e-02 1.699686e-09 4.094915e-05 
1.374514e-02 3.431682e-09 6.551286e-05 
1.742943e-02 6.996956e-09 1.048113e-04 
2.176715e-02 1.362901e-08 1.676833e-04 
2.748111e-02 2.742601e-08 2.682696e-04 
3.526974e-02 5.797850e-08 4.291934e-04 
4.434675e-02 1.152513e-07 6.866488e-04 
5.641502e-02 2.372715e-07 1.098541e-03 
7.088149e-02 4.706095e-07 1.757511e-03 
8.989073e-02 9.598616e-07 2.811769e-03 
1.142899e-01 1.972831e-06 4.498433e-03 
1.442617e-01 3.967563e-06 7.196857e-03 
1.822125e-01 7.994871e-06 1.151395e-02 
2.308458e-01 1.625750e-05 1.842070e-02 
2.918549e-01 3.285530e-05 2.947052e-02 
3.703340e-01 6.712913e-05 4.714866e-02 
4.681963e-01 1.356614e-04 7.543120e-02 
5.902784e-01 2.719020e-04 1.206793e-01 
7.469049e-01 5.509922e-04 1.930698e-01 
9.429974e-01 1.109316e-03 3.088844e-01 
1.190286e+00 2.232314e-03 4.941713e-01 
1.501831e+00 4.488526e-03 7.906043e-01 
1.892457e+00 8.995290e-03 1.264855e+00 
2.371913e+00 1.775650e-02 2.023590e+00 
2.963422e+00 3.477033e-02 3.237458e+00 
3.677571e+00 6.687883e-02 5.179475e+00 
4.511031e+00 1.246822e-01 8.286428e+00 
5.451228e+00 2.234569e-01 1.325711e+01 
6.451625e+00 3.792051e-01 2.120951e+01 
7.419171e+00 5.970292e-01 3.393222e+01 
8.260020e+00 8.651565e-01 5.428675e+01 
8.855596e+00 1.139688e+00 8.685114e+01 
9.168771e+00 1.376625e+00 1.389495e+02 
9.191923e+00 1.535815e+00 2.222996e+02 
8.991075e+00 1.610450e+00 3.556480e+02 
8.640230e+00 1.610480e+00 5.689866e+02 
8.216195e+00 1.557503e+00 9.102982e+02 
7.789795e+00 1.475818e+00 1.456348e+03 
7.397711e+00 1.381340e+00 2.329952e+03 
7.076132e+00 1.288857e+00 3.727594e+03 
6.841078e+00 1.207066e+00 5.963623e+03 
6.707761e+00 1.143298e+00 9.540955e+03 
6.666242e+00 1.099652e+00 1.526418e+04 
6.708232e+00 1.078185e+00 2.442053e+04 
6.815514e+00 1.078427e+00 3.906940e+04 
6.942331e+00 1.093248e+00 6.250552e+04 
7.073344e+00 1.118865e+00 1.000000e+05 


==> anc/TOV-Output-e0-353.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.292725e-03 1.964851e-10 1.000000e-05 
6.791370e-03 4.151106e-10 1.599859e-05 
8.490474e-03 8.111243e-10 2.559548e-05 
1.087634e-02 1.705061e-09 4.094915e-05 
1.366460e-02 3.381287e-09 6.551286e-05 
1.720030e-02 6.743728e-09 1.048113e-04 
2.196437e-02 1.404262e-08 1.676833e-04 
2.781764e-02 2.852678e-08 2.682696e-04 
3.524610e-02 5.802639e-08 4.291934e-04 
4.402628e-02 1.130911e-07 6.866488e-04 
5.589113e-02 2.313779e-07 1.098541e-03 
7.106014e-02 4.755240e-07 1.757511e-03 
9.010998e-02 9.696491e-07 2.811769e-03 
1.130952e-01 1.917039e-06 4.498433e-03 
1.438403e-01 3.944064e-06 7.196857e-03 
1.819352e-01 7.981034e-06 1.151395e-02 
2.301893e-01 1.616497e-05 1.842070e-02 
2.910827e-01 3.268778e-05 2.947052e-02 
3.681398e-01 6.613041e-05 4.714866e-02 
4.669197e-01 1.349369e-04 7.543120e-02 
5.890675e-01 2.709992e-04 1.206793e-01 
7.435549e-01 5.451566e-04 1.930698e-01 
9.421580e-01 1.109489e-03 3.088844e-01 
1.187338e+00 2.222049e-03 4.941713e-01 
1.498177e+00 4.468459e-03 7.906043e-01 
1.884370e+00 8.905748e-03 1.264855e+00 
2.366730e+00 1.768992e-02 2.023590e+00 
2.958137e+00 3.468075e-02 3.237458e+00 
3.665245e+00 6.639579e-02 5.179475e+00 
4.502980e+00 1.243505e-01 8.286428e+00 
5.437637e+00 2.223941e-01 1.325711e+01 
6.440156e+00 3.781514e-01 2.120951e+01 
7.404640e+00 5.950307e-01 3.393222e+01 
8.240569e+00 8.613457e-01 5.428675e+01 
8.844901e+00 1.137923e+00 8.685114e+01 
9.154579e+00 1.373384e+00 1.389495e+02 
9.182737e+00 1.534021e+00 2.222996e+02 
8.982873e+00 1.608858e+00 3.556480e+02 
8.633435e+00 1.609282e+00 5.689866e+02 
8.209434e+00 1.556329e+00 9.102982e+02 
7.779317e+00 1.473805e+00 1.456348e+03 
7.388716e+00 1.379808e+00 2.329952e+03 
7.066393e+00 1.287284e+00 3.727594e+03 
6.833217e+00 1.205932e+00 5.963623e+03 
6.699918e+00 1.142209e+00 9.540955e+03 
6.654234e+00 1.097842e+00 1.526418e+04 
6.700815e+00 1.077177e+00 2.442053e+04 
6.802277e+00 1.076325e+00 3.906940e+04 
6.936603e+00 1.092511e+00 6.250552e+04 
7.066624e+00 1.117913e+00 1.000000e+05 


==> anc/TOV-Output-e0-354.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.319706e-03 2.000705e-10 1.000000e-05 
6.630007e-03 3.873130e-10 1.599859e-05 
8.473071e-03 8.084307e-10 2.559548e-05 
1.074418e-02 1.648313e-09 4.094915e-05 
1.361079e-02 3.350969e-09 6.551286e-05 
1.714028e-02 6.692282e-09 1.048113e-04 
2.154459e-02 1.329031e-08 1.676833e-04 
2.758907e-02 2.790819e-08 2.682696e-04 
3.495227e-02 5.674755e-08 4.291934e-04 
4.383267e-02 1.119219e-07 6.866488e-04 
5.593525e-02 2.325833e-07 1.098541e-03 
7.085594e-02 4.727719e-07 1.757511e-03 
8.958994e-02 9.556571e-07 2.811769e-03 
1.132599e-01 1.930879e-06 4.498433e-03 
1.429705e-01 3.883921e-06 7.196857e-03 
1.812747e-01 7.916786e-06 1.151395e-02 
2.296879e-01 1.610507e-05 1.842070e-02 
2.895651e-01 3.227035e-05 2.947052e-02 
3.674364e-01 6.593827e-05 4.714866e-02 
4.656131e-01 1.341862e-04 7.543120e-02 
5.876045e-01 2.697467e-04 1.206793e-01 
7.439674e-01 5.476068e-04 1.930698e-01 
9.390818e-01 1.101767e-03 3.088844e-01 
1.185347e+00 2.217129e-03 4.941713e-01 
1.492294e+00 4.428538e-03 7.906043e-01 
1.882471e+00 8.903699e-03 1.264855e+00 
2.358260e+00 1.755018e-02 2.023590e+00 
2.949612e+00 3.447829e-02 3.237458e+00 
3.658661e+00 6.621957e-02 5.179475e+00 
4.492253e+00 1.238023e-01 8.286428e+00 
5.425846e+00 2.215422e-01 1.325711e+01 
6.419942e+00 3.756559e-01 2.120951e+01 
7.388387e+00 5.926542e-01 3.393222e+01 
8.223066e+00 8.580604e-01 5.428675e+01 
8.825981e+00 1.133595e+00 8.685114e+01 
9.141577e+00 1.370534e+00 1.389495e+02 
9.169808e+00 1.530966e+00 2.222996e+02 
8.972192e+00 1.606467e+00 3.556480e+02 
8.620918e+00 1.606384e+00 5.689866e+02 
8.199312e+00 1.554250e+00 9.102982e+02 
7.770599e+00 1.472213e+00 1.456348e+03 
7.378873e+00 1.378088e+00 2.329952e+03 
7.058191e+00 1.286015e+00 3.727594e+03 
6.827105e+00 1.205123e+00 5.963623e+03 
6.690076e+00 1.140761e+00 9.540955e+03 
6.649132e+00 1.097248e+00 1.526418e+04 
6.691707e+00 1.075866e+00 2.442053e+04 
6.789436e+00 1.074294e+00 3.906940e+04 
6.924011e+00 1.090458e+00 6.250552e+04 
7.053708e+00 1.115728e+00 1.000000e+05 


==> anc/TOV-Output-e0-355.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.151561e-03 1.822056e-10 1.000000e-05 
6.767484e-03 4.130732e-10 1.599859e-05 
8.506320e-03 8.202957e-10 2.559548e-05 
1.052923e-02 1.555733e-09 4.094915e-05 
1.353032e-02 3.301186e-09 6.551286e-05 
1.728164e-02 6.878607e-09 1.048113e-04 
2.175967e-02 1.373101e-08 1.676833e-04 
2.739591e-02 2.740329e-08 2.682696e-04 
3.457968e-02 5.510728e-08 4.291934e-04 
4.369724e-02 1.112009e-07 6.866488e-04 
5.549908e-02 2.278265e-07 1.098541e-03 
7.051461e-02 4.672887e-07 1.757511e-03 
8.953636e-02 9.566384e-07 2.811769e-03 
1.131076e-01 1.928535e-06 4.498433e-03 
1.434125e-01 3.931130e-06 7.196857e-03 
1.813111e-01 7.943938e-06 1.151395e-02 
2.291736e-01 1.604229e-05 1.842070e-02 
2.895192e-01 3.234609e-05 2.947052e-02 
3.657628e-01 6.522508e-05 4.714866e-02 
4.637749e-01 1.329778e-04 7.543120e-02 
5.847365e-01 2.665674e-04 1.206793e-01 
7.392055e-01 5.386789e-04 1.930698e-01 
9.346076e-01 1.089166e-03 3.088844e-01 
1.181455e+00 2.201557e-03 4.941713e-01 
1.491027e+00 4.429645e-03 7.906043e-01 
1.876582e+00 8.845245e-03 1.264855e+00 
2.353619e+00 1.749545e-02 2.023590e+00 
2.941589e+00 3.429329e-02 3.237458e+00 
3.645406e+00 6.568755e-02 5.179475e+00 
4.480872e+00 1.232011e-01 8.286428e+00 
5.414105e+00 2.206950e-01 1.325711e+01 
6.404993e+00 3.740272e-01 2.120951e+01 
7.376521e+00 5.912308e-01 3.393222e+01 
8.212234e+00 8.565714e-01 5.428675e+01 
8.811354e+00 1.130600e+00 8.685114e+01 
9.126573e+00 1.367013e+00 1.389495e+02 
9.159790e+00 1.528884e+00 2.222996e+02 
8.959961e+00 1.603574e+00 3.556480e+02 
8.611544e+00 1.604415e+00 5.689866e+02 
8.189310e+00 1.552200e+00 9.102982e+02 
7.760770e+00 1.470351e+00 1.456348e+03 
7.373214e+00 1.377277e+00 2.329952e+03 
7.050822e+00 1.284910e+00 3.727594e+03 
6.818429e+00 1.203835e+00 5.963623e+03 
6.681676e+00 1.139568e+00 9.540955e+03 
6.638739e+00 1.095720e+00 1.526418e+04 
6.679644e+00 1.074026e+00 2.442053e+04 
6.780215e+00 1.072929e+00 3.906940e+04 
6.913929e+00 1.088885e+00 6.250552e+04 
7.040704e+00 1.113525e+00 1.000000e+05 


==> anc/TOV-Output-e0-356.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.120572e-03 1.794413e-10 1.000000e-05 
6.505807e-03 3.680192e-10 1.599859e-05 
8.488148e-03 8.173455e-10 2.559548e-05 
1.071599e-02 1.644615e-09 4.094915e-05 
1.365159e-02 3.400297e-09 6.551286e-05 
1.718311e-02 6.780667e-09 1.048113e-04 
2.153055e-02 1.333929e-08 1.676833e-04 
2.713903e-02 2.671470e-08 2.682696e-04 
3.483038e-02 5.647317e-08 4.291934e-04 
4.388335e-02 1.129451e-07 6.866488e-04 
5.572211e-02 2.312337e-07 1.098541e-03 
7.001689e-02 4.587520e-07 1.757511e-03 
8.946093e-02 9.569106e-07 2.811769e-03 
1.130118e-01 1.929056e-06 4.498433e-03 
1.424492e-01 3.863291e-06 7.196857e-03 
1.806913e-01 7.884900e-06 1.151395e-02 
2.288460e-01 1.601858e-05 1.842070e-02 
2.880136e-01 3.193378e-05 2.947052e-02 
3.661096e-01 6.559494e-05 4.714866e-02 
4.624103e-01 1.321788e-04 7.543120e-02 
5.842477e-01 2.666475e-04 1.206793e-01 
7.390805e-01 5.399185e-04 1.930698e-01 
9.320789e-01 1.083389e-03 3.088844e-01 
1.179100e+00 2.194564e-03 4.941713e-01 
1.487106e+00 4.407129e-03 7.906043e-01 
1.869684e+00 8.772704e-03 1.264855e+00 
2.346749e+00 1.739128e-02 2.023590e+00 
2.932718e+00 3.407901e-02 3.237458e+00 
3.641072e+00 6.562983e-02 5.179475e+00 
4.468890e+00 1.225515e-01 8.286428e+00 
5.399852e+00 2.195527e-01 1.325711e+01 
6.393425e+00 3.729516e-01 2.120951e+01 
7.356784e+00 5.880934e-01 3.393222e+01 
8.193267e+00 8.528859e-01 5.428675e+01 
8.800363e+00 1.128729e+00 8.685114e+01 
9.113624e+00 1.364172e+00 1.389495e+02 
9.142660e+00 1.524411e+00 2.222996e+02 
8.946503e+00 1.600282e+00 3.556480e+02 
8.602456e+00 1.602526e+00 5.689866e+02 
8.180631e+00 1.550502e+00 9.102982e+02 
7.752260e+00 1.468803e+00 1.456348e+03 
7.367637e+00 1.376482e+00 2.329952e+03 
7.044814e+00 1.284074e+00 3.727594e+03 
6.811103e+00 1.202796e+00 5.963623e+03 
6.672560e+00 1.138247e+00 9.540955e+03 
6.630759e+00 1.094617e+00 1.526418e+04 
6.668899e+00 1.072420e+00 2.442053e+04 
6.774189e+00 1.072151e+00 3.906940e+04 
6.901600e+00 1.086881e+00 6.250552e+04 
7.032569e+00 1.112287e+00 1.000000e+05 


==> anc/TOV-Output-e0-357.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.188954e-03 1.872511e-10 1.000000e-05 
6.513318e-03 3.703325e-10 1.599859e-05 
8.378532e-03 7.882952e-10 2.559548e-05 
1.065978e-02 1.623417e-09 4.094915e-05 
1.333276e-02 3.176475e-09 6.551286e-05 
1.719871e-02 6.818250e-09 1.048113e-04 
2.144537e-02 1.321862e-08 1.676833e-04 
2.729629e-02 2.725814e-08 2.682696e-04 
3.449352e-02 5.500450e-08 4.291934e-04 
4.390036e-02 1.133941e-07 6.866488e-04 
5.567641e-02 2.313132e-07 1.098541e-03 
7.015224e-02 4.627138e-07 1.757511e-03 
8.908255e-02 9.474738e-07 2.811769e-03 
1.122912e-01 1.897708e-06 4.498433e-03 
1.425140e-01 3.879436e-06 7.196857e-03 
1.797388e-01 7.782664e-06 1.151395e-02 
2.268504e-01 1.564701e-05 1.842070e-02 
2.876915e-01 3.191613e-05 2.947052e-02 
3.651010e-01 6.523701e-05 4.714866e-02 
4.602336e-01 1.306870e-04 7.543120e-02 
5.834354e-01 2.662819e-04 1.206793e-01 
7.367793e-01 5.363928e-04 1.930698e-01 
9.318808e-01 1.085728e-03 3.088844e-01 
1.175600e+00 2.181181e-03 4.941713e-01 
1.482653e+00 4.379900e-03 7.906043e-01 
1.864740e+00 8.727621e-03 1.264855e+00 
2.341687e+00 1.732698e-02 2.023590e+00 
2.927183e+00 3.397968e-02 3.237458e+00 
3.630159e+00 6.522227e-02 5.179475e+00 
4.453324e+00 1.216159e-01 8.286428e+00 
5.385343e+00 2.183807e-01 1.325711e+01 
6.375338e+00 3.708069e-01 2.120951e+01 
7.342486e+00 5.861366e-01 3.393222e+01 
8.178919e+00 8.504424e-01 5.428675e+01 
8.782429e+00 1.124699e+00 8.685114e+01 
9.097615e+00 1.360308e+00 1.389495e+02 
9.132714e+00 1.522344e+00 2.222996e+02 
8.937621e+00 1.598456e+00 3.556480e+02 
8.594394e+00 1.600939e+00 5.689866e+02 
8.172037e+00 1.548824e+00 9.102982e+02 
7.743654e+00 1.467229e+00 1.456348e+03 
7.356779e+00 1.374534e+00 2.329952e+03 
7.037349e+00 1.282946e+00 3.727594e+03 
6.798648e+00 1.200801e+00 5.963623e+03 
6.662084e+00 1.136681e+00 9.540955e+03 
6.620543e+00 1.093117e+00 1.526418e+04 
6.659210e+00 1.071001e+00 2.442053e+04 
6.763337e+00 1.070483e+00 3.906940e+04 
6.893906e+00 1.085762e+00 6.250552e+04 
7.022441e+00 1.110653e+00 1.000000e+05 


==> anc/TOV-Output-e0-358.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.172858e-03 1.860337e-10 1.000000e-05 
6.621433e-03 3.901718e-10 1.599859e-05 
8.329514e-03 7.767100e-10 2.559548e-05 
1.066145e-02 1.628730e-09 4.094915e-05 
1.351334e-02 3.316564e-09 6.551286e-05 
1.682016e-02 6.395739e-09 1.048113e-04 
2.149893e-02 1.335521e-08 1.676833e-04 
2.720581e-02 2.706360e-08 2.682696e-04 
3.439402e-02 5.468263e-08 4.291934e-04 
4.336434e-02 1.095971e-07 6.866488e-04 
5.555379e-02 2.304320e-07 1.098541e-03 
6.988487e-02 4.587246e-07 1.757511e-03 
8.857845e-02 9.340892e-07 2.811769e-03 
1.117402e-01 1.875144e-06 4.498433e-03 
1.417645e-01 3.829242e-06 7.196857e-03 
1.790356e-01 7.713217e-06 1.151395e-02 
2.270308e-01 1.572830e-05 1.842070e-02 
2.865285e-01 3.161897e-05 2.947052e-02 
3.633400e-01 6.447771e-05 4.714866e-02 
4.586536e-01 1.297080e-04 7.543120e-02 
5.819767e-01 2.650296e-04 1.206793e-01 
7.335096e-01 5.307666e-04 1.930698e-01 
9.293419e-01 1.079891e-03 3.088844e-01 
1.172734e+00 2.171318e-03 4.941713e-01 
1.476955e+00 4.341732e-03 7.906043e-01 
1.858962e+00 8.670892e-03 1.264855e+00 
2.336186e+00 1.725289e-02 2.023590e+00 
2.918775e+00 3.378127e-02 3.237458e+00 
3.616456e+00 6.466777e-02 5.179475e+00 
4.444472e+00 1.212163e-01 8.286428e+00 
5.371014e+00 2.172299e-01 1.325711e+01 
6.359581e+00 3.690439e-01 2.120951e+01 
7.328063e+00 5.841501e-01 3.393222e+01 
8.164799e+00 8.480564e-01 5.428675e+01 
8.767647e+00 1.121643e+00 8.685114e+01 
9.085105e+00 1.357605e+00 1.389495e+02 
9.118824e+00 1.518949e+00 2.222996e+02 
8.923545e+00 1.594957e+00 3.556480e+02 
8.580066e+00 1.597486e+00 5.689866e+02 
8.165789e+00 1.547774e+00 9.102982e+02 
7.736423e+00 1.465985e+00 1.456348e+03 
7.345787e+00 1.372553e+00 2.329952e+03 
7.028779e+00 1.281596e+00 3.727594e+03 
6.790030e+00 1.199518e+00 5.963623e+03 
6.651716e+00 1.135133e+00 9.540955e+03 
6.611456e+00 1.091816e+00 1.526418e+04 
6.650199e+00 1.069703e+00 2.442053e+04 
6.752308e+00 1.068782e+00 3.906940e+04 
6.880372e+00 1.083525e+00 6.250552e+04 
7.010800e+00 1.108716e+00 1.000000e+05 


==> anc/TOV-Output-e0-359.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.175091e-03 1.867951e-10 1.000000e-05 
6.598638e-03 3.872347e-10 1.599859e-05 
8.296490e-03 7.696523e-10 2.559548e-05 
1.056309e-02 1.588492e-09 4.094915e-05 
1.352757e-02 3.336341e-09 6.551286e-05 
1.700153e-02 6.623318e-09 1.048113e-04 
2.141348e-02 1.323345e-08 1.676833e-04 
2.707865e-02 2.676041e-08 2.682696e-04 
3.443308e-02 5.502242e-08 4.291934e-04 
4.383539e-02 1.135238e-07 6.866488e-04 
5.509462e-02 2.253931e-07 1.098541e-03 
6.982452e-02 4.588152e-07 1.757511e-03 
8.835124e-02 9.295090e-07 2.811769e-03 
1.113804e-01 1.862280e-06 4.498433e-03 
1.412216e-01 3.795991e-06 7.196857e-03 
1.784837e-01 7.663446e-06 1.151395e-02 
2.267188e-01 1.570729e-05 1.842070e-02 
2.870460e-01 3.187934e-05 2.947052e-02 
3.615399e-01 6.370159e-05 4.714866e-02 
4.585896e-01 1.300155e-04 7.543120e-02 
5.802818e-01 2.634544e-04 1.206793e-01 
7.314984e-01 5.278821e-04 1.930698e-01 
9.252232e-01 1.068575e-03 3.088844e-01 
1.167071e+00 2.146003e-03 4.941713e-01 
1.472023e+00 4.310377e-03 7.906043e-01 
1.855200e+00 8.642256e-03 1.264855e+00 
2.327218e+00 1.710267e-02 2.023590e+00 
2.909377e+00 3.354902e-02 3.237458e+00 
3.607326e+00 6.435511e-02 5.179475e+00 
4.434999e+00 1.207663e-01 8.286428e+00 
5.362494e+00 2.167541e-01 1.325711e+01 
6.345838e+00 3.676084e-01 2.120951e+01 
7.310519e+00 5.814863e-01 3.393222e+01 
8.143663e+00 8.437836e-01 5.428675e+01 
8.754691e+00 1.119150e+00 8.685114e+01 
9.071390e+00 1.354497e+00 1.389495e+02 
9.107191e+00 1.516307e+00 2.222996e+02 
8.917388e+00 1.593999e+00 3.556480e+02 
8.575112e+00 1.596816e+00 5.689866e+02 
8.156255e+00 1.545836e+00 9.102982e+02 
7.728370e+00 1.464539e+00 1.456348e+03 
7.341257e+00 1.371980e+00 2.329952e+03 
7.018420e+00 1.279887e+00 3.727594e+03 
6.785157e+00 1.198931e+00 5.963623e+03 
6.643948e+00 1.134047e+00 9.540955e+03 
6.599772e+00 1.090055e+00 1.526418e+04 
6.642935e+00 1.068715e+00 2.442053e+04 
6.738854e+00 1.066634e+00 3.906940e+04 
6.870915e+00 1.082067e+00 6.250552e+04 
6.998632e+00 1.106674e+00 1.000000e+05 


==> anc/TOV-Output-e0-36.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.514267e-03 4.692742e-13 1.000000e-08 
1.815854e-03 8.092121e-13 1.450829e-08 
2.343295e-03 1.739002e-12 2.104904e-08 
2.868068e-03 3.188509e-12 3.053856e-08 
3.306332e-03 4.884933e-12 4.430621e-08 
4.000943e-03 8.655786e-12 6.428073e-08 
4.822576e-03 1.515851e-11 9.326033e-08 
5.825916e-03 2.672466e-11 1.353048e-07 
7.370710e-03 5.411871e-11 1.963041e-07 
8.867870e-03 9.424913e-11 2.848036e-07 
1.049842e-02 1.563838e-10 4.132012e-07 
1.275632e-02 2.805407e-10 5.994843e-07 
1.534301e-02 4.881478e-10 8.697490e-07 
1.806455e-02 7.967114e-10 1.261857e-06 
2.185193e-02 1.410227e-09 1.830738e-06 
2.674509e-02 2.585543e-09 2.656088e-06 
3.246996e-02 4.626629e-09 3.853529e-06 
3.845848e-02 7.687689e-09 5.590810e-06 
4.665293e-02 1.372323e-08 8.111308e-06 
5.654588e-02 2.443557e-08 1.176812e-05 
6.830468e-02 4.306961e-08 1.707353e-05 
8.289726e-02 7.699105e-08 2.477076e-05 
9.923765e-02 1.320837e-07 3.593814e-05 
1.193158e-01 2.295692e-07 5.214008e-05 
1.431389e-01 3.963633e-07 7.564633e-05 
1.727094e-01 6.962561e-07 1.097499e-04 
2.100721e-01 1.252930e-06 1.592283e-04 
2.512053e-01 2.142442e-06 2.310130e-04 
3.034844e-01 3.777751e-06 3.351603e-04 
3.653105e-01 6.588906e-06 4.862602e-04 
4.407000e-01 1.156802e-05 7.054802e-04 
5.307128e-01 2.020289e-05 1.023531e-03 
6.421126e-01 3.578284e-05 1.484968e-03 
7.712183e-01 6.199883e-05 2.154435e-03 
9.298369e-01 1.086641e-04 3.125716e-03 
1.120118e+00 1.899666e-04 4.534879e-03 
1.351120e+00 3.334246e-04 6.579332e-03 
1.627082e+00 5.823550e-04 9.545485e-03 
1.958771e+00 1.016186e-03 1.384886e-02 
2.358080e+00 1.773328e-03 2.009233e-02 
2.834944e+00 3.082338e-03 2.915053e-02 
3.415672e+00 5.393423e-03 4.229243e-02 
4.104487e+00 9.364622e-03 6.135907e-02 
4.921781e+00 1.616171e-02 8.902151e-02 
5.912091e+00 2.804904e-02 1.291550e-01 
7.072719e+00 4.811687e-02 1.873817e-01 
8.449677e+00 8.227400e-02 2.718588e-01 
1.005461e+01 1.391780e-01 3.944206e-01 
1.190775e+01 2.325064e-01 5.722368e-01 
1.398937e+01 3.800874e-01 8.302176e-01 
1.628304e+01 6.063110e-01 1.204504e+00 
1.873684e+01 9.386411e-01 1.747528e+00 
2.121275e+01 1.392403e+00 2.535364e+00 
2.355609e+01 1.964508e+00 3.678380e+00 
2.561690e+01 2.627437e+00 5.336699e+00 
2.724421e+01 3.321594e+00 7.742637e+00 
2.830917e+01 3.962163e+00 1.123324e+01 
2.878135e+01 4.478516e+00 1.629751e+01 
2.872981e+01 4.837225e+00 2.364489e+01 
2.823112e+01 5.023041e+00 3.430469e+01 
2.742679e+01 5.060210e+00 4.977024e+01 
2.642660e+01 4.976742e+00 7.220809e+01 
2.536537e+01 4.815846e+00 1.047616e+02 
2.430328e+01 4.602753e+00 1.519911e+02 
2.331209e+01 4.366572e+00 2.205131e+02 
2.246780e+01 4.134497e+00 3.199267e+02 
2.177744e+01 3.916492e+00 4.641589e+02 
2.127777e+01 3.727377e+00 6.734151e+02 
2.096160e+01 3.572351e+00 9.770100e+02 
2.085202e+01 3.461558e+00 1.417474e+03 
2.088808e+01 3.389745e+00 2.056512e+03 
2.108351e+01 3.364145e+00 2.983647e+03 
2.137655e+01 3.377152e+00 4.328761e+03 
2.170458e+01 3.418327e+00 6.280291e+03 
2.203493e+01 3.479875e+00 9.111628e+03 
2.231544e+01 3.547702e+00 1.321941e+04 
2.252665e+01 3.612525e+00 1.917910e+04 
2.267747e+01 3.670705e+00 2.782559e+04 
2.275741e+01 3.715317e+00 4.037017e+04 
2.278094e+01 3.745804e+00 5.857021e+04 
2.275594e+01 3.761552e+00 8.497534e+04 
2.268814e+01 3.762714e+00 1.232847e+05 
2.260061e+01 3.754011e+00 1.788650e+05 
2.252324e+01 3.742160e+00 2.595024e+05 
2.245118e+01 3.727041e+00 3.764936e+05 
2.239020e+01 3.710952e+00 5.462277e+05 
2.232983e+01 3.692930e+00 7.924829e+05 
2.230581e+01 3.681301e+00 1.149757e+06 
2.228680e+01 3.670633e+00 1.668101e+06 
2.228518e+01 3.664135e+00 2.420128e+06 
2.228860e+01 3.659801e+00 3.511192e+06 
2.231152e+01 3.660794e+00 5.094138e+06 
2.233610e+01 3.663568e+00 7.390722e+06 
2.235622e+01 3.666769e+00 1.072267e+07 
2.236763e+01 3.669302e+00 1.555676e+07 
2.238711e+01 3.674284e+00 2.257020e+07 
2.239863e+01 3.678154e+00 3.274549e+07 
2.241277e+01 3.682781e+00 4.750810e+07 
2.241428e+01 3.684820e+00 6.892612e+07 
2.240126e+01 3.683701e+00 1.000000e+08 


==> anc/TOV-Output-e0-360.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.056531e-03 1.747339e-10 1.000000e-05 
6.459040e-03 3.641861e-10 1.599859e-05 
8.423720e-03 8.078508e-10 2.559548e-05 
1.040741e-02 1.523518e-09 4.094915e-05 
1.327951e-02 3.164940e-09 6.551286e-05 
1.703581e-02 6.682024e-09 1.048113e-04 
2.157079e-02 1.356494e-08 1.676833e-04 
2.689308e-02 2.628702e-08 2.682696e-04 
3.406143e-02 5.340830e-08 4.291934e-04 
4.354179e-02 1.115679e-07 6.866488e-04 
5.501136e-02 2.249977e-07 1.098541e-03 
6.932150e-02 4.502212e-07 1.757511e-03 
8.836860e-02 9.326473e-07 2.811769e-03 
1.114300e-01 1.869963e-06 4.498433e-03 
1.414912e-01 3.828410e-06 7.196857e-03 
1.788842e-01 7.736642e-06 1.151395e-02 
2.252898e-01 1.545508e-05 1.842070e-02 
2.859271e-01 3.159575e-05 2.947052e-02 
3.615227e-01 6.386983e-05 4.714866e-02 
4.569760e-01 1.290062e-04 7.543120e-02 
5.769925e-01 2.597216e-04 1.206793e-01 
7.311902e-01 5.286803e-04 1.930698e-01 
9.229467e-01 1.063658e-03 3.088844e-01 
1.164004e+00 2.135049e-03 4.941713e-01 
1.470274e+00 4.306913e-03 7.906043e-01 
1.848913e+00 8.578495e-03 1.264855e+00 
2.323262e+00 1.706232e-02 2.023590e+00 
2.900867e+00 3.334739e-02 3.237458e+00 
3.599605e+00 6.411632e-02 5.179475e+00 
4.423823e+00 1.201804e-01 8.286428e+00 
5.345926e+00 2.153426e-01 1.325711e+01 
6.330504e+00 3.659132e-01 2.120951e+01 
7.296569e+00 5.795983e-01 3.393222e+01 
8.127857e+00 8.409406e-01 5.428675e+01 
8.740051e+00 1.116131e+00 8.685114e+01 
9.058315e+00 1.351597e+00 1.389495e+02 
9.095903e+00 1.513777e+00 2.222996e+02 
8.907476e+00 1.591831e+00 3.556480e+02 
8.563358e+00 1.594120e+00 5.689866e+02 
8.147635e+00 1.544141e+00 9.102982e+02 
7.719645e+00 1.462929e+00 1.456348e+03 
7.335004e+00 1.371029e+00 2.329952e+03 
7.008121e+00 1.278187e+00 3.727594e+03 
6.774894e+00 1.197338e+00 5.963623e+03 
6.636350e+00 1.132991e+00 9.540955e+03 
6.589795e+00 1.088594e+00 1.526418e+04 
6.632505e+00 1.067161e+00 2.442053e+04 
6.728810e+00 1.065112e+00 3.906940e+04 
6.863379e+00 1.080975e+00 6.250552e+04 
6.987291e+00 1.104795e+00 1.000000e+05 


==> anc/TOV-Output-e0-361.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.090660e-03 1.787913e-10 1.000000e-05 
6.604048e-03 3.903505e-10 1.599859e-05 
8.190365e-03 7.446187e-10 2.559548e-05 
1.035852e-02 1.506322e-09 4.094915e-05 
1.336784e-02 3.237488e-09 6.551286e-05 
1.698279e-02 6.638210e-09 1.048113e-04 
2.140364e-02 1.328884e-08 1.676833e-04 
2.699732e-02 2.666776e-08 2.682696e-04 
3.404904e-02 5.349821e-08 4.291934e-04 
4.357860e-02 1.121618e-07 6.866488e-04 
5.459944e-02 2.205923e-07 1.098541e-03 
6.895591e-02 4.443665e-07 1.757511e-03 
8.792712e-02 9.212911e-07 2.811769e-03 
1.115855e-01 1.883018e-06 4.498433e-03 
1.403660e-01 3.748181e-06 7.196857e-03 
1.783413e-01 7.687713e-06 1.151395e-02 
2.253375e-01 1.550786e-05 1.842070e-02 
2.851327e-01 3.142018e-05 2.947052e-02 
3.592779e-01 6.286163e-05 4.714866e-02 
4.558405e-01 1.284025e-04 7.543120e-02 
5.763809e-01 2.596150e-04 1.206793e-01 
7.283469e-01 5.239885e-04 1.930698e-01 
9.207577e-01 1.059037e-03 3.088844e-01 
1.162870e+00 2.134698e-03 4.941713e-01 
1.466227e+00 4.283276e-03 7.906043e-01 
1.846124e+00 8.563218e-03 1.264855e+00 
2.315536e+00 1.693949e-02 2.023590e+00 
2.894025e+00 3.320267e-02 3.237458e+00 
3.590936e+00 6.382736e-02 5.179475e+00 
4.411616e+00 1.195127e-01 8.286428e+00 
5.335525e+00 2.146458e-01 1.325711e+01 
6.320773e+00 3.651271e-01 2.120951e+01 
7.281883e+00 5.775491e-01 3.393222e+01 
8.113760e+00 8.385527e-01 5.428675e+01 
8.724084e+00 1.112697e+00 8.685114e+01 
9.043199e+00 1.348014e+00 1.389495e+02 
9.086059e+00 1.511727e+00 2.222996e+02 
8.894191e+00 1.588572e+00 3.556480e+02 
8.553042e+00 1.591847e+00 5.689866e+02 
8.139487e+00 1.542571e+00 9.102982e+02 
7.714813e+00 1.462258e+00 1.456348e+03 
7.324811e+00 1.369215e+00 2.329952e+03 
7.000834e+00 1.277087e+00 3.727594e+03 
6.766769e+00 1.196143e+00 5.963623e+03 
6.628203e+00 1.131835e+00 9.540955e+03 
6.580273e+00 1.087212e+00 1.526418e+04 
6.623269e+00 1.065818e+00 2.442053e+04 
6.719531e+00 1.063729e+00 3.906940e+04 
6.849784e+00 1.078723e+00 6.250552e+04 
6.980941e+00 1.103905e+00 1.000000e+05 


==> anc/TOV-Output-e0-362.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.148192e-03 1.854341e-10 1.000000e-05 
6.597492e-03 3.902673e-10 1.599859e-05 
8.188862e-03 7.462704e-10 2.559548e-05 
1.039649e-02 1.527163e-09 4.094915e-05 
1.331412e-02 3.207476e-09 6.551286e-05 
1.660577e-02 6.223036e-09 1.048113e-04 
2.109468e-02 1.275688e-08 1.676833e-04 
2.677056e-02 2.607345e-08 2.682696e-04 
3.416541e-02 5.419833e-08 4.291934e-04 
4.295729e-02 1.077301e-07 6.866488e-04 
5.453218e-02 2.203868e-07 1.098541e-03 
6.920964e-02 4.505343e-07 1.757511e-03 
8.769922e-02 9.166781e-07 2.811769e-03 
1.106660e-01 1.841935e-06 4.498433e-03 
1.400554e-01 3.733669e-06 7.196857e-03 
1.772445e-01 7.567645e-06 1.151395e-02 
2.244648e-01 1.537083e-05 1.842070e-02 
2.831966e-01 3.086978e-05 2.947052e-02 
3.591621e-01 6.297470e-05 4.714866e-02 
4.551595e-01 1.281818e-04 7.543120e-02 
5.735437e-01 2.565090e-04 1.206793e-01 
7.274732e-01 5.235488e-04 1.930698e-01 
9.169283e-01 1.048777e-03 3.088844e-01 
1.158934e+00 2.118948e-03 4.941713e-01 
1.462333e+00 4.260980e-03 7.906043e-01 
1.837725e+00 8.470360e-03 1.264855e+00 
2.308298e+00 1.682744e-02 2.023590e+00 
2.883662e+00 3.293823e-02 3.237458e+00 
3.581964e+00 6.352228e-02 5.179475e+00 
4.398172e+00 1.187477e-01 8.286428e+00 
5.323437e+00 2.137528e-01 1.325711e+01 
6.301059e+00 3.627194e-01 2.120951e+01 
7.265699e+00 5.751753e-01 3.393222e+01 
8.101242e+00 8.365844e-01 5.428675e+01 
8.710252e+00 1.109921e+00 8.685114e+01 
9.032589e+00 1.345926e+00 1.389495e+02 
9.074239e+00 1.509010e+00 2.222996e+02 
8.881542e+00 1.585513e+00 3.556480e+02 
8.545710e+00 1.590460e+00 5.689866e+02 
8.128192e+00 1.540148e+00 9.102982e+02 
7.707099e+00 1.460887e+00 1.456348e+03 
7.314811e+00 1.367441e+00 2.329952e+03 
6.995131e+00 1.276300e+00 3.727594e+03 
6.757343e+00 1.194702e+00 5.963623e+03 
6.617867e+00 1.130287e+00 9.540955e+03 
6.572945e+00 1.086216e+00 1.526418e+04 
6.612277e+00 1.064162e+00 2.442053e+04 
6.709411e+00 1.062191e+00 3.906940e+04 
6.842746e+00 1.077723e+00 6.250552e+04 
6.969120e+00 1.101928e+00 1.000000e+05 


==> anc/TOV-Output-e0-363.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.021594e-03 1.725633e-10 1.000000e-05 
6.441945e-03 3.643129e-10 1.599859e-05 
8.263523e-03 7.689875e-10 2.559548e-05 
1.041806e-02 1.540936e-09 4.094915e-05 
1.323144e-02 3.156784e-09 6.551286e-05 
1.680531e-02 6.467898e-09 1.048113e-04 
2.131569e-02 1.319842e-08 1.676833e-04 
2.662107e-02 2.570990e-08 2.682696e-04 
3.407189e-02 5.390301e-08 4.291934e-04 
4.335101e-02 1.110253e-07 6.866488e-04 
5.444504e-02 2.199379e-07 1.098541e-03 
6.883584e-02 4.444983e-07 1.757511e-03 
8.741514e-02 9.103064e-07 2.811769e-03 
1.104367e-01 1.835568e-06 4.498433e-03 
1.394151e-01 3.692871e-06 7.196857e-03 
1.767978e-01 7.531326e-06 1.151395e-02 
2.241743e-01 1.535352e-05 1.842070e-02 
2.835521e-01 3.107171e-05 2.947052e-02 
3.589878e-01 6.305668e-05 4.714866e-02 
4.531628e-01 1.268517e-04 7.543120e-02 
5.723995e-01 2.556807e-04 1.206793e-01 
7.249602e-01 5.195729e-04 1.930698e-01 
9.154526e-01 1.046598e-03 3.088844e-01 
1.155680e+00 2.106944e-03 4.941713e-01 
1.456024e+00 4.217708e-03 7.906043e-01 
1.832990e+00 8.428171e-03 1.264855e+00 
2.300735e+00 1.670850e-02 2.023590e+00 
2.878157e+00 3.283870e-02 3.237458e+00 
3.574299e+00 6.328535e-02 5.179475e+00 
4.384646e+00 1.179771e-01 8.286428e+00 
5.307060e+00 2.123647e-01 1.325711e+01 
6.286395e+00 3.611310e-01 2.120951e+01 
7.251805e+00 5.732927e-01 3.393222e+01 
8.085388e+00 8.337199e-01 5.428675e+01 
8.694935e+00 1.106682e+00 8.685114e+01 
9.014560e+00 1.341366e+00 1.389495e+02 
9.057103e+00 1.504502e+00 2.222996e+02 
8.870330e+00 1.582913e+00 3.556480e+02 
8.534583e+00 1.587939e+00 5.689866e+02 
8.123458e+00 1.539493e+00 9.102982e+02 
7.697466e+00 1.459048e+00 1.456348e+03 
7.309444e+00 1.366677e+00 2.329952e+03 
6.986876e+00 1.275003e+00 3.727594e+03 
6.752834e+00 1.194177e+00 5.963623e+03 
6.609822e+00 1.129147e+00 9.540955e+03 
6.562403e+00 1.084652e+00 1.526418e+04 
6.603448e+00 1.062890e+00 2.442053e+04 
6.701509e+00 1.061059e+00 3.906940e+04 
6.830299e+00 1.075689e+00 6.250552e+04 
6.959610e+00 1.100408e+00 1.000000e+05 


==> anc/TOV-Output-e0-364.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.035486e-03 1.744788e-10 1.000000e-05 
6.461223e-03 3.686060e-10 1.599859e-05 
8.249099e-03 7.670752e-10 2.559548e-05 
1.050020e-02 1.582016e-09 4.094915e-05 
1.322869e-02 3.163509e-09 6.551286e-05 
1.662075e-02 6.274378e-09 1.048113e-04 
2.117464e-02 1.297378e-08 1.676833e-04 
2.683640e-02 2.641140e-08 2.682696e-04 
3.397538e-02 5.359345e-08 4.291934e-04 
4.279106e-02 1.070727e-07 6.866488e-04 
5.454004e-02 2.217003e-07 1.098541e-03 
6.879543e-02 4.449382e-07 1.757511e-03 
8.710725e-02 9.032028e-07 2.811769e-03 
1.104573e-01 1.841656e-06 4.498433e-03 
1.398767e-01 3.739946e-06 7.196857e-03 
1.764488e-01 7.507436e-06 1.151395e-02 
2.225886e-01 1.507142e-05 1.842070e-02 
2.817940e-01 3.058136e-05 2.947052e-02 
3.580798e-01 6.275181e-05 4.714866e-02 
4.521776e-01 1.263733e-04 7.543120e-02 
5.716758e-01 2.554131e-04 1.206793e-01 
7.215270e-01 5.136384e-04 1.930698e-01 
9.122977e-01 1.038667e-03 3.088844e-01 
1.151593e+00 2.090414e-03 4.941713e-01 
1.454982e+00 4.220159e-03 7.906043e-01 
1.830895e+00 8.422172e-03 1.264855e+00 
2.295544e+00 1.664094e-02 2.023590e+00 
2.872618e+00 3.273771e-02 3.237458e+00 
3.561461e+00 6.277858e-02 5.179475e+00 
4.375174e+00 1.175253e-01 8.286428e+00 
5.292828e+00 2.112246e-01 1.325711e+01 
6.277113e+00 3.604110e-01 2.120951e+01 
7.236233e+00 5.710475e-01 3.393222e+01 
8.070736e+00 8.311742e-01 5.428675e+01 
8.678797e+00 1.103186e+00 8.685114e+01 
9.004725e+00 1.339527e+00 1.389495e+02 
9.045448e+00 1.501831e+00 2.222996e+02 
8.865003e+00 1.582206e+00 3.556480e+02 
8.522146e+00 1.585022e+00 5.689866e+02 
8.114379e+00 1.537662e+00 9.102982e+02 
7.686932e+00 1.456988e+00 1.456348e+03 
7.301018e+00 1.365242e+00 2.329952e+03 
6.976746e+00 1.273329e+00 3.727594e+03 
6.741152e+00 1.192313e+00 5.963623e+03 
6.598811e+00 1.127474e+00 9.540955e+03 
6.552551e+00 1.083208e+00 1.526418e+04 
6.591863e+00 1.061125e+00 2.442053e+04 
6.689826e+00 1.059232e+00 3.906940e+04 
6.821933e+00 1.074433e+00 6.250552e+04 
6.947802e+00 1.098431e+00 1.000000e+05 


==> anc/TOV-Output-e0-365.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.136466e-03 1.856961e-10 1.000000e-05 
6.485838e-03 3.738592e-10 1.599859e-05 
8.258768e-03 7.718904e-10 2.559548e-05 
1.033728e-02 1.513662e-09 4.094915e-05 
1.308142e-02 3.067426e-09 6.551286e-05 
1.678923e-02 6.484888e-09 1.048113e-04 
2.096547e-02 1.262768e-08 1.676833e-04 
2.690813e-02 2.669688e-08 2.682696e-04 
3.380691e-02 5.294523e-08 4.291934e-04 
4.308655e-02 1.096064e-07 6.866488e-04 
5.394198e-02 2.150761e-07 1.098541e-03 
6.833352e-02 4.372339e-07 1.757511e-03 
8.667717e-02 8.923353e-07 2.811769e-03 
1.103143e-01 1.839549e-06 4.498433e-03 
1.394187e-01 3.713502e-06 7.196857e-03 
1.755241e-01 7.410317e-06 1.151395e-02 
2.223451e-01 1.506329e-05 1.842070e-02 
2.813177e-01 3.051012e-05 2.947052e-02 
3.566532e-01 6.217512e-05 4.714866e-02 
4.501063e-01 1.249870e-04 7.543120e-02 
5.686915e-01 2.521251e-04 1.206793e-01 
7.213076e-01 5.145765e-04 1.930698e-01 
9.096426e-01 1.032452e-03 3.088844e-01 
1.148349e+00 2.078480e-03 4.941713e-01 
1.447924e+00 4.170504e-03 7.906043e-01 
1.824210e+00 8.353146e-03 1.264855e+00 
2.290657e+00 1.657983e-02 2.023590e+00 
2.864168e+00 3.253817e-02 3.237458e+00 
3.550942e+00 6.239317e-02 5.179475e+00 
4.365867e+00 1.170858e-01 8.286428e+00 
5.285373e+00 2.108624e-01 1.325711e+01 
6.259574e+00 3.583562e-01 2.120951e+01 
7.221679e+00 5.690192e-01 3.393222e+01 
8.055934e+00 8.285855e-01 5.428675e+01 
8.665862e+00 1.100676e+00 8.685114e+01 
8.992709e+00 1.336959e+00 1.389495e+02 
9.033052e+00 1.498907e+00 2.222996e+02 
8.849636e+00 1.578258e+00 3.556480e+02 
8.518019e+00 1.584581e+00 5.689866e+02 
8.101912e+00 1.534912e+00 9.102982e+02 
7.682490e+00 1.456403e+00 1.456348e+03 
7.290550e+00 1.363358e+00 2.329952e+03 
6.970477e+00 1.272424e+00 3.727594e+03 
6.733906e+00 1.191274e+00 5.963623e+03 
6.590142e+00 1.126219e+00 9.540955e+03 
6.546372e+00 1.082411e+00 1.526418e+04 
6.582065e+00 1.059678e+00 2.442053e+04 
6.683675e+00 1.058419e+00 3.906940e+04 
6.807396e+00 1.071998e+00 6.250552e+04 
6.939979e+00 1.097243e+00 1.000000e+05 


==> anc/TOV-Output-e0-366.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.074506e-03 1.795474e-10 1.000000e-05 
6.477153e-03 3.733796e-10 1.599859e-05 
8.162418e-03 7.472304e-10 2.559548e-05 
1.041552e-02 1.552534e-09 4.094915e-05 
1.297255e-02 2.999671e-09 6.551286e-05 
1.678713e-02 6.500206e-09 1.048113e-04 
2.096774e-02 1.266640e-08 1.676833e-04 
2.684507e-02 2.658228e-08 2.682696e-04 
3.369565e-02 5.256784e-08 4.291934e-04 
4.266831e-02 1.067371e-07 6.866488e-04 
5.406300e-02 2.171201e-07 1.098541e-03 
6.857503e-02 4.430968e-07 1.757511e-03 
8.622218e-02 8.807632e-07 2.811769e-03 
1.094069e-01 1.799446e-06 4.498433e-03 
1.381559e-01 3.623409e-06 7.196857e-03 
1.757048e-01 7.453595e-06 1.151395e-02 
2.223380e-01 1.510309e-05 1.842070e-02 
2.811865e-01 3.055091e-05 2.947052e-02 
3.556090e-01 6.179943e-05 4.714866e-02 
4.487224e-01 1.241770e-04 7.543120e-02 
5.675429e-01 2.512867e-04 1.206793e-01 
7.191524e-01 5.113742e-04 1.930698e-01 
9.065938e-01 1.024904e-03 3.088844e-01 
1.145660e+00 2.069556e-03 4.941713e-01 
1.444279e+00 4.150386e-03 7.906043e-01 
1.819575e+00 8.312234e-03 1.264855e+00 
2.282199e+00 1.644180e-02 2.023590e+00 
2.856669e+00 3.237074e-02 3.237458e+00 
3.544953e+00 6.224250e-02 5.179475e+00 
4.352146e+00 1.163006e-01 8.286428e+00 
5.267914e+00 2.093518e-01 1.325711e+01 
6.245229e+00 3.568167e-01 2.120951e+01 
7.206590e+00 5.668745e-01 3.393222e+01 
8.040428e+00 8.258065e-01 5.428675e+01 
8.647568e+00 1.096509e+00 8.685114e+01 
8.978659e+00 1.333710e+00 1.389495e+02 
9.025294e+00 1.497537e+00 2.222996e+02 
8.839308e+00 1.575931e+00 3.556480e+02 
8.505429e+00 1.581611e+00 5.689866e+02 
8.092576e+00 1.533004e+00 9.102982e+02 
7.670963e+00 1.454095e+00 1.456348e+03 
7.284873e+00 1.362521e+00 2.329952e+03 
6.962326e+00 1.271141e+00 3.727594e+03 
6.728347e+00 1.190549e+00 5.963623e+03 
6.586296e+00 1.125826e+00 9.540955e+03 
6.539960e+00 1.081571e+00 1.526418e+04 
6.576101e+00 1.058914e+00 2.442053e+04 
6.673683e+00 1.056900e+00 3.906940e+04 
6.799326e+00 1.070797e+00 6.250552e+04 
6.927303e+00 1.095092e+00 1.000000e+05 


==> anc/TOV-Output-e0-367.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.142318e-03 1.873526e-10 1.000000e-05 
6.441271e-03 3.682118e-10 1.599859e-05 
8.165143e-03 7.500227e-10 2.559548e-05 
1.033393e-02 1.520476e-09 4.094915e-05 
1.291535e-02 2.968261e-09 6.551286e-05 
1.675218e-02 6.477342e-09 1.048113e-04 
2.089794e-02 1.257458e-08 1.676833e-04 
2.645667e-02 2.551460e-08 2.682696e-04 
3.363357e-02 5.242065e-08 4.291934e-04 
4.226823e-02 1.040462e-07 6.866488e-04 
5.407107e-02 2.178108e-07 1.098541e-03 
6.854837e-02 4.437894e-07 1.757511e-03 
8.626613e-02 8.845209e-07 2.811769e-03 
1.092191e-01 1.795089e-06 4.498433e-03 
1.379839e-01 3.619751e-06 7.196857e-03 
1.755378e-01 7.452670e-06 1.151395e-02 
2.210930e-01 1.489139e-05 1.842070e-02 
2.797657e-01 3.017236e-05 2.947052e-02 
3.535828e-01 6.091511e-05 4.714866e-02 
4.479695e-01 1.238904e-04 7.543120e-02 
5.676643e-01 2.521338e-04 1.206793e-01 
7.164311e-01 5.069726e-04 1.930698e-01 
9.056129e-01 1.024364e-03 3.088844e-01 
1.144422e+00 2.068463e-03 4.941713e-01 
1.440657e+00 4.130461e-03 7.906043e-01 
1.815447e+00 8.278218e-03 1.264855e+00 
2.279384e+00 1.642503e-02 2.023590e+00 
2.849198e+00 3.220426e-02 3.237458e+00 
3.532448e+00 6.175451e-02 5.179475e+00 
4.345618e+00 1.160772e-01 8.286428e+00 
5.258993e+00 2.088186e-01 1.325711e+01 
6.228599e+00 3.549097e-01 2.120951e+01 
7.186756e+00 5.637141e-01 3.393222e+01 
8.024570e+00 8.229315e-01 5.428675e+01 
8.633417e+00 1.093617e+00 8.685114e+01 
8.962610e+00 1.329793e+00 1.389495e+02 
9.012741e+00 1.494553e+00 2.222996e+02 
8.830193e+00 1.573991e+00 3.556480e+02 
8.498885e+00 1.580443e+00 5.689866e+02 
8.087206e+00 1.532167e+00 9.102982e+02 
7.662937e+00 1.452635e+00 1.456348e+03 
7.279439e+00 1.361735e+00 2.329952e+03 
6.953728e+00 1.269767e+00 3.727594e+03 
6.718847e+00 1.189087e+00 5.963623e+03 
6.574065e+00 1.123931e+00 9.540955e+03 
6.529632e+00 1.080039e+00 1.526418e+04 
6.564403e+00 1.057126e+00 2.442053e+04 
6.659262e+00 1.054567e+00 3.906940e+04 
6.789515e+00 1.069262e+00 6.250552e+04 
6.917935e+00 1.093596e+00 1.000000e+05 


==> anc/TOV-Output-e0-368.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.158441e-03 1.896357e-10 1.000000e-05 
6.346543e-03 3.531640e-10 1.599859e-05 
8.149002e-03 7.476150e-10 2.559548e-05 
1.031802e-02 1.517586e-09 4.094915e-05 
1.290854e-02 2.971643e-09 6.551286e-05 
1.634848e-02 6.036668e-09 1.048113e-04 
2.096661e-02 1.273356e-08 1.676833e-04 
2.662789e-02 2.608407e-08 2.682696e-04 
3.377890e-02 5.324780e-08 4.291934e-04 
4.261112e-02 1.068894e-07 6.866488e-04 
5.348944e-02 2.114319e-07 1.098541e-03 
6.816607e-02 4.375947e-07 1.757511e-03 
8.582461e-02 8.733823e-07 2.811769e-03 
1.084713e-01 1.763256e-06 4.498433e-03 
1.373588e-01 3.580507e-06 7.196857e-03 
1.744087e-01 7.329692e-06 1.151395e-02 
2.210748e-01 1.492826e-05 1.842070e-02 
2.790016e-01 3.000737e-05 2.947052e-02 
3.529830e-01 6.077074e-05 4.714866e-02 
4.468287e-01 1.232812e-04 7.543120e-02 
5.662818e-01 2.509778e-04 1.206793e-01 
7.138383e-01 5.028546e-04 1.930698e-01 
9.038593e-01 1.021195e-03 3.088844e-01 
1.139464e+00 2.047267e-03 4.941713e-01 
1.436750e+00 4.108084e-03 7.906043e-01 
1.812022e+00 8.253705e-03 1.264855e+00 
2.273231e+00 1.633650e-02 2.023590e+00 
2.839133e+00 3.195100e-02 3.237458e+00 
3.527372e+00 6.165004e-02 5.179475e+00 
4.334602e+00 1.155028e-01 8.286428e+00 
5.244986e+00 2.077034e-01 1.325711e+01 
6.214990e+00 3.534872e-01 2.120951e+01 
7.171195e+00 5.614673e-01 3.393222e+01 
8.007462e+00 8.197222e-01 5.428675e+01 
8.619512e+00 1.090797e+00 8.685114e+01 
8.948942e+00 1.326664e+00 1.389495e+02 
8.998349e+00 1.490946e+00 2.222996e+02 
8.821518e+00 1.572190e+00 3.556480e+02 
8.488565e+00 1.578144e+00 5.689866e+02 
8.075968e+00 1.529738e+00 9.102982e+02 
7.655203e+00 1.451244e+00 1.456348e+03 
7.267273e+00 1.359470e+00 2.329952e+03 
6.948158e+00 1.268998e+00 3.727594e+03 
6.712352e+00 1.188184e+00 5.963623e+03 
6.567937e+00 1.123127e+00 9.540955e+03 
6.519247e+00 1.078497e+00 1.526418e+04 
6.554909e+00 1.055730e+00 2.442053e+04 
6.654748e+00 1.054052e+00 3.906940e+04 
6.777644e+00 1.067333e+00 6.250552e+04 
6.910825e+00 1.092545e+00 1.000000e+05 


==> anc/TOV-Output-e0-369.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.065061e-03 1.800103e-10 1.000000e-05 
6.436057e-03 3.693201e-10 1.599859e-05 
8.019203e-03 7.143926e-10 2.559548e-05 
1.018381e-02 1.463100e-09 4.094915e-05 
1.304824e-02 3.077506e-09 6.551286e-05 
1.640762e-02 6.118998e-09 1.048113e-04 
2.097409e-02 1.278183e-08 1.676833e-04 
2.624794e-02 2.505125e-08 2.682696e-04 
3.327125e-02 5.102127e-08 4.291934e-04 
4.223794e-02 1.043884e-07 6.866488e-04 
5.330296e-02 2.097968e-07 1.098541e-03 
6.791110e-02 4.338786e-07 1.757511e-03 
8.617393e-02 8.864924e-07 2.811769e-03 
1.088015e-01 1.784246e-06 4.498433e-03 
1.370653e-01 3.567270e-06 7.196857e-03 
1.742726e-01 7.332418e-06 1.151395e-02 
2.206402e-01 1.488071e-05 1.842070e-02 
2.789520e-01 3.007283e-05 2.947052e-02 
3.523611e-01 6.061431e-05 4.714866e-02 
4.451446e-01 1.222237e-04 7.543120e-02 
5.645002e-01 2.492918e-04 1.206793e-01 
7.137183e-01 5.039636e-04 1.930698e-01 
9.017465e-01 1.016802e-03 3.088844e-01 
1.135587e+00 2.031944e-03 4.941713e-01 
1.435290e+00 4.106616e-03 7.906043e-01 
1.804618e+00 8.175151e-03 1.264855e+00 
2.263999e+00 1.618228e-02 2.023590e+00 
2.834699e+00 3.188602e-02 3.237458e+00 
3.516031e+00 6.122245e-02 5.179475e+00 
4.321253e+00 1.147472e-01 8.286428e+00 
5.230184e+00 2.064982e-01 1.325711e+01 
6.202613e+00 3.522609e-01 2.120951e+01 
7.161336e+00 5.604343e-01 3.393222e+01 
7.994845e+00 8.177047e-01 5.428675e+01 
8.606573e+00 1.088272e+00 8.685114e+01 
8.936195e+00 1.323836e+00 1.389495e+02 
8.988763e+00 1.488949e+00 2.222996e+02 
8.809999e+00 1.569466e+00 3.556480e+02 
8.476382e+00 1.575283e+00 5.689866e+02 
8.071692e+00 1.529192e+00 9.102982e+02 
7.648913e+00 1.450201e+00 1.456348e+03 
7.262184e+00 1.358756e+00 2.329952e+03 
6.939906e+00 1.267689e+00 3.727594e+03 
6.703308e+00 1.186803e+00 5.963623e+03 
6.560202e+00 1.122034e+00 9.540955e+03 
6.508386e+00 1.076869e+00 1.526418e+04 
6.547861e+00 1.054769e+00 2.442053e+04 
6.642099e+00 1.052042e+00 3.906940e+04 
6.769056e+00 1.066029e+00 6.250552e+04 
6.900517e+00 1.090860e+00 1.000000e+05 


==> anc/TOV-Output-e0-37.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.493223e-03 4.624795e-13 1.000000e-08 
1.751363e-03 7.461859e-13 1.450829e-08 
2.193371e-03 1.465732e-12 2.104904e-08 
2.808888e-03 3.078376e-12 3.053856e-08 
3.385889e-03 5.391836e-12 4.430621e-08 
3.961850e-03 8.637989e-12 6.428073e-08 
4.792788e-03 1.529267e-11 9.326033e-08 
5.692587e-03 2.562404e-11 1.353048e-07 
7.097997e-03 4.967364e-11 1.963041e-07 
8.610420e-03 8.867305e-11 2.848036e-07 
9.930976e-03 1.360487e-10 4.132012e-07 
1.241934e-02 2.660813e-10 5.994843e-07 
1.483151e-02 4.531839e-10 8.697490e-07 
1.801231e-02 8.117579e-10 1.261857e-06 
2.171690e-02 1.422697e-09 1.830738e-06 
2.612612e-02 2.477099e-09 2.656088e-06 
3.095053e-02 4.118345e-09 3.853529e-06 
3.799173e-02 7.617036e-09 5.590810e-06 
4.538041e-02 1.298147e-08 8.111308e-06 
5.475896e-02 2.280785e-08 1.176812e-05 
6.701537e-02 4.180633e-08 1.707353e-05 
7.981366e-02 7.062374e-08 2.477076e-05 
9.642688e-02 1.245413e-07 3.593814e-05 
1.169168e-01 2.219983e-07 5.214008e-05 
1.403866e-01 3.843230e-07 7.564633e-05 
1.684764e-01 6.642587e-07 1.097499e-04 
2.027539e-01 1.157786e-06 1.592283e-04 
2.458285e-01 2.063568e-06 2.310130e-04 
2.948880e-01 3.562007e-06 3.351603e-04 
3.576130e-01 6.352804e-06 4.862602e-04 
4.276639e-01 1.086517e-05 7.054802e-04 
5.177705e-01 1.928170e-05 1.023531e-03 
6.230630e-01 3.359975e-05 1.484968e-03 
7.493888e-01 5.846170e-05 2.154435e-03 
9.029435e-01 1.022694e-04 3.125716e-03 
1.092195e+00 1.810021e-04 4.534879e-03 
1.312733e+00 3.142982e-04 6.579332e-03 
1.580041e+00 5.481009e-04 9.545485e-03 
1.903766e+00 9.588649e-04 1.384886e-02 
2.295274e+00 1.680771e-03 2.009233e-02 
2.756734e+00 2.912863e-03 2.915053e-02 
3.317548e+00 5.078945e-03 4.229243e-02 
3.992472e+00 8.857592e-03 6.135907e-02 
4.797909e+00 1.538631e-02 8.902151e-02 
5.745225e+00 2.645290e-02 1.291550e-01 
6.892031e+00 4.575079e-02 1.873817e-01 
8.234858e+00 7.825192e-02 2.718588e-01 
9.789821e+00 1.319941e-01 3.944206e-01 
1.160052e+01 2.208353e-01 5.722368e-01 
1.363232e+01 3.612536e-01 8.302176e-01 
1.589519e+01 5.790794e-01 1.204504e+00 
1.830547e+01 8.983511e-01 1.747528e+00 
2.074228e+01 1.335525e+00 2.535364e+00 
2.308523e+01 1.895365e+00 3.678380e+00 
2.513873e+01 2.543493e+00 5.336699e+00 
2.676600e+01 3.224613e+00 7.742637e+00 
2.785408e+01 3.861112e+00 1.123324e+01 
2.836288e+01 4.381359e+00 1.629751e+01 
2.835649e+01 4.750386e+00 2.364489e+01 
2.788641e+01 4.943731e+00 3.430469e+01 
2.711344e+01 4.991127e+00 4.977024e+01 
2.614041e+01 4.917390e+00 7.220809e+01 
2.509135e+01 4.762319e+00 1.047616e+02 
2.403580e+01 4.553724e+00 1.519911e+02 
2.306549e+01 4.325064e+00 2.205131e+02 
2.222154e+01 4.095407e+00 3.199267e+02 
2.153544e+01 3.880193e+00 4.641589e+02 
2.102209e+01 3.690011e+00 6.734151e+02 
2.069670e+01 3.534350e+00 9.770100e+02 
2.056963e+01 3.420953e+00 1.417474e+03 
2.060573e+01 3.349077e+00 2.056512e+03 
2.077698e+01 3.318568e+00 2.983647e+03 
2.105169e+01 3.327169e+00 4.328761e+03 
2.138480e+01 3.368000e+00 6.280291e+03 
2.171276e+01 3.427777e+00 9.111628e+03 
2.199749e+01 3.495289e+00 1.321941e+04 
2.221759e+01 3.561038e+00 1.917910e+04 
2.235906e+01 3.616671e+00 2.782559e+04 
2.244774e+01 3.662781e+00 4.037017e+04 
2.246577e+01 3.692017e+00 5.857021e+04 
2.244720e+01 3.709214e+00 8.497534e+04 
2.237716e+01 3.710122e+00 1.232847e+05 
2.230389e+01 3.704669e+00 1.788650e+05 
2.223010e+01 3.693850e+00 2.595024e+05 
2.215740e+01 3.678876e+00 3.764936e+05 
2.208355e+01 3.660401e+00 5.462277e+05 
2.203148e+01 3.644258e+00 7.924829e+05 
2.199983e+01 3.631213e+00 1.149757e+06 
2.198790e+01 3.622044e+00 1.668101e+06 
2.197850e+01 3.613996e+00 2.420128e+06 
2.198639e+01 3.610536e+00 3.511192e+06 
2.200144e+01 3.609886e+00 5.094138e+06 
2.203009e+01 3.613409e+00 7.390722e+06 
2.204455e+01 3.615384e+00 1.072267e+07 
2.205327e+01 3.617295e+00 1.555676e+07 
2.207946e+01 3.623577e+00 2.257020e+07 
2.208510e+01 3.626201e+00 3.274549e+07 
2.209272e+01 3.629468e+00 4.750810e+07 
2.209874e+01 3.632408e+00 6.892612e+07 
2.209986e+01 3.634171e+00 1.000000e+08 


==> anc/TOV-Output-e0-370.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.013472e-03 1.750388e-10 1.000000e-05 
6.367991e-03 3.586955e-10 1.599859e-05 
8.177876e-03 7.596967e-10 2.559548e-05 
1.021219e-02 1.479366e-09 4.094915e-05 
1.291214e-02 2.990291e-09 6.551286e-05 
1.624374e-02 5.953560e-09 1.048113e-04 
2.064382e-02 1.222050e-08 1.676833e-04 
2.647975e-02 2.579056e-08 2.682696e-04 
3.363057e-02 5.283501e-08 4.291934e-04 
4.241459e-02 1.059901e-07 6.866488e-04 
5.326356e-02 2.098992e-07 1.098541e-03 
6.738958e-02 4.251081e-07 1.757511e-03 
8.594556e-02 8.818465e-07 2.811769e-03 
1.082746e-01 1.763214e-06 4.498433e-03 
1.375145e-01 3.612222e-06 7.196857e-03 
1.738847e-01 7.303300e-06 1.151395e-02 
2.199420e-01 1.477983e-05 1.842070e-02 
2.784292e-01 2.998506e-05 2.947052e-02 
3.513310e-01 6.024706e-05 4.714866e-02 
4.453763e-01 1.227460e-04 7.543120e-02 
5.618154e-01 2.464181e-04 1.206793e-01 
7.112158e-01 5.000324e-04 1.930698e-01 
8.988778e-01 1.009857e-03 3.088844e-01 
1.135321e+00 2.035990e-03 4.941713e-01 
1.429617e+00 4.069124e-03 7.906043e-01 
1.802061e+00 8.162300e-03 1.264855e+00 
2.261368e+00 1.616888e-02 2.023590e+00 
2.822972e+00 3.157786e-02 3.237458e+00 
3.504816e+00 6.080196e-02 5.179475e+00 
4.312414e+00 1.143418e-01 8.286428e+00 
5.222005e+00 2.060457e-01 1.325711e+01 
6.189587e+00 3.509293e-01 2.120951e+01 
7.146731e+00 5.583868e-01 3.393222e+01 
7.975298e+00 8.138443e-01 5.428675e+01 
8.591767e+00 1.085168e+00 8.685114e+01 
8.924556e+00 1.321373e+00 1.389495e+02 
8.974141e+00 1.485257e+00 2.222996e+02 
8.800423e+00 1.567366e+00 3.556480e+02 
8.466842e+00 1.573209e+00 5.689866e+02 
8.062509e+00 1.527314e+00 9.102982e+02 
7.639963e+00 1.448508e+00 1.456348e+03 
7.253463e+00 1.357243e+00 2.329952e+03 
6.933204e+00 1.266690e+00 3.727594e+03 
6.693512e+00 1.185280e+00 5.963623e+03 
6.549655e+00 1.120436e+00 9.540955e+03 
6.504427e+00 1.076457e+00 1.526418e+04 
6.536261e+00 1.052996e+00 2.442053e+04 
6.630436e+00 1.050212e+00 3.906940e+04 
6.758311e+00 1.064312e+00 6.250552e+04 
6.890182e+00 1.089168e+00 1.000000e+05 


==> anc/TOV-Output-e0-371.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.025654e-03 1.767944e-10 1.000000e-05 
6.358951e-03 3.581355e-10 1.599859e-05 
8.189087e-03 7.648869e-10 2.559548e-05 
1.005987e-02 1.417971e-09 4.094915e-05 
1.282574e-02 2.938584e-09 6.551286e-05 
1.638513e-02 6.126902e-09 1.048113e-04 
2.060446e-02 1.218358e-08 1.676833e-04 
2.625476e-02 2.520667e-08 2.682696e-04 
3.303632e-02 5.021881e-08 4.291934e-04 
4.197659e-02 1.030180e-07 6.866488e-04 
5.302545e-02 2.076565e-07 1.098541e-03 
6.760327e-02 4.303248e-07 1.757511e-03 
8.532665e-02 8.652647e-07 2.811769e-03 
1.082327e-01 1.765925e-06 4.498433e-03 
1.367895e-01 3.565003e-06 7.196857e-03 
1.727400e-01 7.179371e-06 1.151395e-02 
2.184837e-01 1.452696e-05 1.842070e-02 
2.767165e-01 2.951471e-05 2.947052e-02 
3.500918e-01 5.977290e-05 4.714866e-02 
4.442659e-01 1.221594e-04 7.543120e-02 
5.604513e-01 2.452884e-04 1.206793e-01 
7.084821e-01 4.956247e-04 1.930698e-01 
8.949100e-01 9.992387e-04 3.088844e-01 
1.129922e+00 2.012513e-03 4.941713e-01 
1.427132e+00 4.058828e-03 7.906043e-01 
1.793938e+00 8.074268e-03 1.264855e+00 
2.252582e+00 1.602445e-02 2.023590e+00 
2.816877e+00 3.145724e-02 3.237458e+00 
3.498646e+00 6.063987e-02 5.179475e+00 
4.301721e+00 1.137922e-01 8.286428e+00 
5.208044e+00 2.049356e-01 1.325711e+01 
6.173161e+00 3.490547e-01 2.120951e+01 
7.129511e+00 5.557821e-01 3.393222e+01 
7.963484e+00 8.120338e-01 5.428675e+01 
8.575552e+00 1.081627e+00 8.685114e+01 
8.909518e+00 1.317777e+00 1.389495e+02 
8.965780e+00 1.483664e+00 2.222996e+02 
8.790881e+00 1.565274e+00 3.556480e+02 
8.459120e+00 1.571676e+00 5.689866e+02 
8.050356e+00 1.524627e+00 9.102982e+02 
7.634284e+00 1.447610e+00 1.456348e+03 
7.243956e+00 1.355554e+00 2.329952e+03 
6.921551e+00 1.264695e+00 3.727594e+03 
6.687211e+00 1.184409e+00 5.963623e+03 
6.545114e+00 1.119912e+00 9.540955e+03 
6.490724e+00 1.074325e+00 1.526418e+04 
6.528845e+00 1.051967e+00 2.442053e+04 
6.621166e+00 1.048821e+00 3.906940e+04 
6.749958e+00 1.063051e+00 6.250552e+04 
6.879353e+00 1.087378e+00 1.000000e+05 


==> anc/TOV-Output-e0-372.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.098089e-03 1.850470e-10 1.000000e-05 
6.286663e-03 3.469928e-10 1.599859e-05 
8.094356e-03 7.406394e-10 2.559548e-05 
1.019923e-02 1.481705e-09 4.094915e-05 
1.305958e-02 3.110624e-09 6.551286e-05 
1.631354e-02 6.063234e-09 1.048113e-04 
2.069479e-02 1.237780e-08 1.676833e-04 
2.616501e-02 2.501629e-08 2.682696e-04 
3.296211e-02 5.001561e-08 4.291934e-04 
4.171883e-02 1.014045e-07 6.866488e-04 
5.286243e-02 2.063018e-07 1.098541e-03 
6.707705e-02 4.214871e-07 1.757511e-03 
8.556020e-02 8.747406e-07 2.811769e-03 
1.074354e-01 1.731841e-06 4.498433e-03 
1.369485e-01 3.587087e-06 7.196857e-03 
1.724817e-01 7.166475e-06 1.151395e-02 
2.185293e-01 1.457523e-05 1.842070e-02 
2.765023e-01 2.952556e-05 2.947052e-02 
3.502858e-01 6.003362e-05 4.714866e-02 
4.423880e-01 1.209421e-04 7.543120e-02 
5.583909e-01 2.432469e-04 1.206793e-01 
7.076052e-01 4.951154e-04 1.930698e-01 
8.945180e-01 1.000606e-03 3.088844e-01 
1.128465e+00 2.010120e-03 4.941713e-01 
1.423542e+00 4.039096e-03 7.906043e-01 
1.790768e+00 8.053022e-03 1.264855e+00 
2.250472e+00 1.602173e-02 2.023590e+00 
2.812594e+00 3.139646e-02 3.237458e+00 
3.491268e+00 6.041550e-02 5.179475e+00 
4.290170e+00 1.131763e-01 8.286428e+00 
5.191567e+00 2.035415e-01 1.325711e+01 
6.161158e+00 3.478841e-01 2.120951e+01 
7.111235e+00 5.529538e-01 3.393222e+01 
7.947838e+00 8.092049e-01 5.428675e+01 
8.563556e+00 1.079381e+00 8.685114e+01 
8.899359e+00 1.315797e+00 1.389495e+02 
8.952382e+00 1.480374e+00 2.222996e+02 
8.776368e+00 1.561571e+00 3.556480e+02 
8.452932e+00 1.570599e+00 5.689866e+02 
8.042777e+00 1.523177e+00 9.102982e+02 
7.622372e+00 1.445189e+00 1.456348e+03 
7.240569e+00 1.355208e+00 2.329952e+03 
6.916311e+00 1.263985e+00 3.727594e+03 
6.677906e+00 1.182975e+00 5.963623e+03 
6.536939e+00 1.118736e+00 9.540955e+03 
6.484667e+00 1.073541e+00 1.526418e+04 
6.519920e+00 1.050668e+00 2.442053e+04 
6.611794e+00 1.047409e+00 3.906940e+04 
6.738590e+00 1.061214e+00 6.250552e+04 
6.868849e+00 1.085650e+00 1.000000e+05 


==> anc/TOV-Output-e0-373.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.083081e-03 1.839106e-10 1.000000e-05 
6.311375e-03 3.520446e-10 1.599859e-05 
8.135097e-03 7.539004e-10 2.559548e-05 
1.028852e-02 1.525050e-09 4.094915e-05 
1.271314e-02 2.877292e-09 6.551286e-05 
1.648137e-02 6.269104e-09 1.048113e-04 
2.066869e-02 1.236416e-08 1.676833e-04 
2.598459e-02 2.456823e-08 2.682696e-04 
3.332906e-02 5.184365e-08 4.291934e-04 
4.206584e-02 1.042354e-07 6.866488e-04 
5.287258e-02 2.069754e-07 1.098541e-03 
6.676822e-02 4.168095e-07 1.757511e-03 
8.507532e-02 8.622646e-07 2.811769e-03 
1.077264e-01 1.750646e-06 4.498433e-03 
1.357662e-01 3.504383e-06 7.196857e-03 
1.719488e-01 7.119337e-06 1.151395e-02 
2.180864e-01 1.452573e-05 1.842070e-02 
2.756858e-01 2.934343e-05 2.947052e-02 
3.478832e-01 5.896492e-05 4.714866e-02 
4.419100e-01 1.208743e-04 7.543120e-02 
5.586103e-01 2.441873e-04 1.206793e-01 
7.036065e-01 4.880794e-04 1.930698e-01 
8.912116e-01 9.922124e-04 3.088844e-01 
1.125719e+00 2.000835e-03 4.941713e-01 
1.417870e+00 4.001751e-03 7.906043e-01 
1.785290e+00 8.000741e-03 1.264855e+00 
2.243196e+00 1.590938e-02 2.023590e+00 
2.804909e+00 3.122280e-02 3.237458e+00 
3.478952e+00 5.993938e-02 5.179475e+00 
4.279412e+00 1.126217e-01 8.286428e+00 
5.180820e+00 2.027955e-01 1.325711e+01 
6.150919e+00 3.469924e-01 2.120951e+01 
7.095836e+00 5.507356e-01 3.393222e+01 
7.934337e+00 8.069413e-01 5.428675e+01 
8.550047e+00 1.076666e+00 8.685114e+01 
8.883470e+00 1.311911e+00 1.389495e+02 
8.941730e+00 1.478004e+00 2.222996e+02 
8.770131e+00 1.560539e+00 3.556480e+02 
8.443861e+00 1.568656e+00 5.689866e+02 
8.033615e+00 1.521294e+00 9.102982e+02 
7.617143e+00 1.444396e+00 1.456348e+03 
7.232217e+00 1.353769e+00 2.329952e+03 
6.906935e+00 1.262443e+00 3.727594e+03 
6.667854e+00 1.181398e+00 5.963623e+03 
6.528169e+00 1.117452e+00 9.540955e+03 
6.475877e+00 1.072274e+00 1.526418e+04 
6.509338e+00 1.049073e+00 2.442053e+04 
6.605386e+00 1.046541e+00 3.906940e+04 
6.731610e+00 1.060212e+00 6.250552e+04 
6.856362e+00 1.083529e+00 1.000000e+05 


==> anc/TOV-Output-e0-374.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.958652e-03 1.711904e-10 1.000000e-05 
6.410943e-03 3.699595e-10 1.599859e-05 
8.013098e-03 7.224202e-10 2.559548e-05 
1.014531e-02 1.466172e-09 4.094915e-05 
1.298400e-02 3.073367e-09 6.551286e-05 
1.614577e-02 5.909690e-09 1.048113e-04 
2.067801e-02 1.241410e-08 1.676833e-04 
2.591552e-02 2.443818e-08 2.682696e-04 
3.302834e-02 5.058823e-08 4.291934e-04 
4.172454e-02 1.019915e-07 6.866488e-04 
5.297060e-02 2.086867e-07 1.098541e-03 
6.706847e-02 4.235906e-07 1.757511e-03 
8.440960e-02 8.444386e-07 2.811769e-03 
1.073687e-01 1.737912e-06 4.498433e-03 
1.351370e-01 3.465150e-06 7.196857e-03 
1.721036e-01 7.157726e-06 1.151395e-02 
2.169033e-01 1.432893e-05 1.842070e-02 
2.746775e-01 2.910045e-05 2.947052e-02 
3.483782e-01 5.937560e-05 4.714866e-02 
4.395560e-01 1.192719e-04 7.543120e-02 
5.557267e-01 2.410702e-04 1.206793e-01 
7.019530e-01 4.859446e-04 1.930698e-01 
8.884374e-01 9.856093e-04 3.088844e-01 
1.120762e+00 1.979821e-03 4.941713e-01 
1.413532e+00 3.975747e-03 7.906043e-01 
1.780717e+00 7.960602e-03 1.264855e+00 
2.236591e+00 1.581136e-02 2.023590e+00 
2.796743e+00 3.103334e-02 3.237458e+00 
3.471618e+00 5.971696e-02 5.179475e+00 
4.266739e+00 1.119200e-01 8.286428e+00 
5.170430e+00 2.020887e-01 1.325711e+01 
6.131645e+00 3.446652e-01 2.120951e+01 
7.082253e+00 5.489004e-01 3.393222e+01 
7.918175e+00 8.039717e-01 5.428675e+01 
8.532687e+00 1.072765e+00 8.685114e+01 
8.869274e+00 1.308584e+00 1.389495e+02 
8.931388e+00 1.475733e+00 2.222996e+02 
8.759671e+00 1.558138e+00 3.556480e+02 
8.431150e+00 1.565617e+00 5.689866e+02 
8.026312e+00 1.519914e+00 9.102982e+02 
7.607369e+00 1.442491e+00 1.456348e+03 
7.221194e+00 1.351740e+00 2.329952e+03 
6.901982e+00 1.261788e+00 3.727594e+03 
6.662055e+00 1.180617e+00 5.963623e+03 
6.519519e+00 1.116188e+00 9.540955e+03 
6.468805e+00 1.071308e+00 1.526418e+04 
6.499356e+00 1.047584e+00 2.442053e+04 
6.592395e+00 1.044464e+00 3.906940e+04 
6.718030e+00 1.057952e+00 6.250552e+04 
6.849891e+00 1.082597e+00 1.000000e+05 


==> anc/TOV-Output-e0-375.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.948361e-03 1.705816e-10 1.000000e-05 
6.203266e-03 3.360542e-10 1.599859e-05 
7.958062e-03 7.095289e-10 2.559548e-05 
1.009822e-02 1.449717e-09 4.094915e-05 
1.262113e-02 2.830371e-09 6.551286e-05 
1.620424e-02 5.990103e-09 1.048113e-04 
2.073568e-02 1.255171e-08 1.676833e-04 
2.611358e-02 2.506961e-08 2.682696e-04 
3.280216e-02 4.968855e-08 4.291934e-04 
4.161711e-02 1.014763e-07 6.866488e-04 
5.306259e-02 2.103367e-07 1.098541e-03 
6.710211e-02 4.253624e-07 1.757511e-03 
8.486837e-02 8.605770e-07 2.811769e-03 
1.065141e-01 1.701282e-06 4.498433e-03 
1.357015e-01 3.518137e-06 7.196857e-03 
1.708594e-01 7.022331e-06 1.151395e-02 
2.159629e-01 1.418118e-05 1.842070e-02 
2.744923e-01 2.911927e-05 2.947052e-02 
3.468739e-01 5.876650e-05 4.714866e-02 
4.381335e-01 1.184335e-04 7.543120e-02 
5.552163e-01 2.410487e-04 1.206793e-01 
7.005958e-01 4.844217e-04 1.930698e-01 
8.863027e-01 9.811349e-04 3.088844e-01 
1.119499e+00 1.978390e-03 4.941713e-01 
1.412767e+00 3.979818e-03 7.906043e-01 
1.776838e+00 7.929719e-03 1.264855e+00 
2.231181e+00 1.573855e-02 2.023590e+00 
2.786905e+00 3.078913e-02 3.237458e+00 
3.462209e+00 5.938907e-02 5.179475e+00 
4.258608e+00 1.115668e-01 8.286428e+00 
5.155272e+00 2.008449e-01 1.325711e+01 
6.120285e+00 3.435930e-01 2.120951e+01 
7.071146e+00 5.475862e-01 3.393222e+01 
7.904421e+00 8.016360e-01 5.428675e+01 
8.516851e+00 1.069331e+00 8.685114e+01 
8.861252e+00 1.307301e+00 1.389495e+02 
8.916905e+00 1.472067e+00 2.222996e+02 
8.748355e+00 1.555457e+00 3.556480e+02 
8.424024e+00 1.564250e+00 5.689866e+02 
8.018594e+00 1.518418e+00 9.102982e+02 
7.600922e+00 1.441396e+00 1.456348e+03 
7.216073e+00 1.351008e+00 2.329952e+03 
6.892841e+00 1.260289e+00 3.727594e+03 
6.654437e+00 1.179493e+00 5.963623e+03 
6.510162e+00 1.114796e+00 9.540955e+03 
6.460558e+00 1.070134e+00 1.526418e+04 
6.488794e+00 1.045990e+00 2.442053e+04 
6.585969e+00 1.043589e+00 3.906940e+04 
6.711063e+00 1.056950e+00 6.250552e+04 
6.839817e+00 1.080952e+00 1.000000e+05 


==> anc/TOV-Output-e0-376.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.885385e-03 1.645891e-10 1.000000e-05 
6.245685e-03 3.439102e-10 1.599859e-05 
7.956501e-03 7.110025e-10 2.559548e-05 
1.012774e-02 1.466364e-09 4.094915e-05 
1.283278e-02 2.983093e-09 6.551286e-05 
1.627887e-02 6.089449e-09 1.048113e-04 
2.049232e-02 1.214726e-08 1.676833e-04 
2.603181e-02 2.490109e-08 2.682696e-04 
3.272640e-02 4.947664e-08 4.291934e-04 
4.182497e-02 1.032791e-07 6.866488e-04 
5.254681e-02 2.048073e-07 1.098541e-03 
6.691612e-02 4.229602e-07 1.757511e-03 
8.462764e-02 8.555499e-07 2.811769e-03 
1.067541e-01 1.717375e-06 4.498433e-03 
1.351730e-01 3.486461e-06 7.196857e-03 
1.704106e-01 6.985723e-06 1.151395e-02 
2.162364e-01 1.427306e-05 1.842070e-02 
2.738238e-01 2.898411e-05 2.947052e-02 
3.456328e-01 5.829300e-05 4.714866e-02 
4.372227e-01 1.180102e-04 7.543120e-02 
5.522295e-01 2.378124e-04 1.206793e-01 
6.984597e-01 4.812840e-04 1.930698e-01 
8.823518e-01 9.706565e-04 3.088844e-01 
1.115367e+00 1.961783e-03 4.941713e-01 
1.406755e+00 3.939730e-03 7.906043e-01 
1.773702e+00 7.908671e-03 1.264855e+00 
2.224988e+00 1.564926e-02 2.023590e+00 
2.782831e+00 3.073418e-02 3.237458e+00 
3.455155e+00 5.918028e-02 5.179475e+00 
4.248991e+00 1.110991e-01 8.286428e+00 
5.143476e+00 1.999792e-01 1.325711e+01 
6.105909e+00 3.420425e-01 2.120951e+01 
7.057875e+00 5.458122e-01 3.393222e+01 
7.889838e+00 7.990790e-01 5.428675e+01 
8.507019e+00 1.067734e+00 8.685114e+01 
8.848700e+00 1.304511e+00 1.389495e+02 
8.908509e+00 1.470443e+00 2.222996e+02 
8.739997e+00 1.553729e+00 3.556480e+02 
8.415185e+00 1.562366e+00 5.689866e+02 
8.013149e+00 1.517538e+00 9.102982e+02 
7.591882e+00 1.439665e+00 1.456348e+03 
7.205951e+00 1.349172e+00 2.329952e+03 
6.885126e+00 1.259075e+00 3.727594e+03 
6.644337e+00 1.177903e+00 5.963623e+03 
6.503377e+00 1.113864e+00 9.540955e+03 
6.447486e+00 1.068108e+00 1.526418e+04 
6.484365e+00 1.045488e+00 2.442053e+04 
6.574294e+00 1.041752e+00 3.906940e+04 
6.699835e+00 1.055136e+00 6.250552e+04 
6.830931e+00 1.079540e+00 1.000000e+05 


==> anc/TOV-Output-e0-377.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.843681e-03 1.608366e-10 1.000000e-05 
6.184513e-03 3.347918e-10 1.599859e-05 
8.043498e-03 7.365345e-10 2.559548e-05 
1.007975e-02 1.449464e-09 4.094915e-05 
1.289162e-02 3.032357e-09 6.551286e-05 
1.596003e-02 5.753860e-09 1.048113e-04 
2.053375e-02 1.225359e-08 1.676833e-04 
2.595132e-02 2.473642e-08 2.682696e-04 
3.278666e-02 4.988276e-08 4.291934e-04 
4.154730e-02 1.015050e-07 6.866488e-04 
5.243812e-02 2.040803e-07 1.098541e-03 
6.668106e-02 4.196316e-07 1.757511e-03 
8.424322e-02 8.461885e-07 2.811769e-03 
1.064829e-01 1.708851e-06 4.498433e-03 
1.349175e-01 3.475949e-06 7.196857e-03 
1.697795e-01 6.926770e-06 1.151395e-02 
2.152314e-01 1.411241e-05 1.842070e-02 
2.724953e-01 2.864027e-05 2.947052e-02 
3.440786e-01 5.766313e-05 4.714866e-02 
4.369709e-01 1.181195e-04 7.543120e-02 
5.526638e-01 2.390067e-04 1.206793e-01 
6.966593e-01 4.788410e-04 1.930698e-01 
8.824014e-01 9.733921e-04 3.088844e-01 
1.113233e+00 1.955717e-03 4.941713e-01 
1.405148e+00 3.936615e-03 7.906043e-01 
1.765738e+00 7.823468e-03 1.264855e+00 
2.218624e+00 1.555645e-02 2.023590e+00 
2.772424e+00 3.047175e-02 3.237458e+00 
3.443484e+00 5.873832e-02 5.179475e+00 
4.237802e+00 1.105111e-01 8.286428e+00 
5.131640e+00 1.991086e-01 1.325711e+01 
6.092068e+00 3.405761e-01 2.120951e+01 
7.043066e+00 5.437122e-01 3.393222e+01 
7.876742e+00 7.969116e-01 5.428675e+01 
8.491872e+00 1.064504e+00 8.685114e+01 
8.833565e+00 1.300861e+00 1.389495e+02 
8.897835e+00 1.468050e+00 2.222996e+02 
8.729907e+00 1.551437e+00 3.556480e+02 
8.406624e+00 1.560562e+00 5.689866e+02 
8.004845e+00 1.515877e+00 9.102982e+02 
7.586925e+00 1.438930e+00 1.456348e+03 
7.197057e+00 1.347604e+00 2.329952e+03 
6.879992e+00 1.258379e+00 3.727594e+03 
6.636924e+00 1.176814e+00 5.963623e+03 
6.494500e+00 1.112556e+00 9.540955e+03 
6.439416e+00 1.066963e+00 1.526418e+04 
6.470349e+00 1.043277e+00 2.442053e+04 
6.566608e+00 1.040645e+00 3.906940e+04 
6.693047e+00 1.054166e+00 6.250552e+04 
6.821546e+00 1.078028e+00 1.000000e+05 


==> anc/TOV-Output-e0-378.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.991928e-03 1.765280e-10 1.000000e-05 
6.134357e-03 3.275789e-10 1.599859e-05 
7.949396e-03 7.128713e-10 2.559548e-05 
1.006103e-02 1.445228e-09 4.094915e-05 
1.259021e-02 2.832091e-09 6.551286e-05 
1.602788e-02 5.843011e-09 1.048113e-04 
2.055530e-02 1.232482e-08 1.676833e-04 
2.583405e-02 2.446734e-08 2.682696e-04 
3.288850e-02 5.048255e-08 4.291934e-04 
4.127107e-02 9.975781e-08 6.866488e-04 
5.246583e-02 2.049462e-07 1.098541e-03 
6.607381e-02 4.093543e-07 1.757511e-03 
8.342329e-02 8.239004e-07 2.811769e-03 
1.062628e-01 1.702779e-06 4.498433e-03 
1.342023e-01 3.430038e-06 7.196857e-03 
1.700597e-01 6.979572e-06 1.151395e-02 
2.154926e-01 1.420141e-05 1.842070e-02 
2.723848e-01 2.868130e-05 2.947052e-02 
3.441213e-01 5.783751e-05 4.714866e-02 
4.345280e-01 1.164577e-04 7.543120e-02 
5.512094e-01 2.377534e-04 1.206793e-01 
6.943980e-01 4.754509e-04 1.930698e-01 
8.801392e-01 9.684842e-04 3.088844e-01 
1.110389e+00 1.945909e-03 4.941713e-01 
1.398267e+00 3.889396e-03 7.906043e-01 
1.762336e+00 7.798820e-03 1.264855e+00 
2.214497e+00 1.551035e-02 2.023590e+00 
2.767284e+00 3.038150e-02 3.237458e+00 
3.438755e+00 5.864613e-02 5.179475e+00 
4.226634e+00 1.099249e-01 8.286428e+00 
5.123645e+00 1.986665e-01 1.325711e+01 
6.079204e+00 3.392629e-01 2.120951e+01 
7.028023e+00 5.415618e-01 3.393222e+01 
7.857300e+00 7.930715e-01 5.428675e+01 
8.476507e+00 1.061205e+00 8.685114e+01 
8.818132e+00 1.297109e+00 1.389495e+02 
8.887105e+00 1.465634e+00 2.222996e+02 
8.716106e+00 1.547939e+00 3.556480e+02 
8.393911e+00 1.557507e+00 5.689866e+02 
7.996546e+00 1.514215e+00 9.102982e+02 
7.576659e+00 1.436894e+00 1.456348e+03 
7.193820e+00 1.347282e+00 2.329952e+03 
6.871599e+00 1.257025e+00 3.727594e+03 
6.630851e+00 1.175976e+00 5.963623e+03 
6.483340e+00 1.110837e+00 9.540955e+03 
6.434631e+00 1.066397e+00 1.526418e+04 
6.462971e+00 1.042248e+00 2.442053e+04 
6.558630e+00 1.039483e+00 3.906940e+04 
6.683058e+00 1.052586e+00 6.250552e+04 
6.807929e+00 1.075679e+00 1.000000e+05 


==> anc/TOV-Output-e0-379.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.943385e-03 1.718816e-10 1.000000e-05 
6.112718e-03 3.249820e-10 1.599859e-05 
7.775441e-03 6.688539e-10 2.559548e-05 
9.886820e-03 1.375074e-09 4.094915e-05 
1.253768e-02 2.804189e-09 6.551286e-05 
1.590325e-02 5.722874e-09 1.048113e-04 
2.044819e-02 1.216525e-08 1.676833e-04 
2.560827e-02 2.389447e-08 2.682696e-04 
3.277405e-02 5.008952e-08 4.291934e-04 
4.123085e-02 9.972956e-08 6.866488e-04 
5.226988e-02 2.031946e-07 1.098541e-03 
6.586884e-02 4.066293e-07 1.757511e-03 
8.394548e-02 8.416896e-07 2.811769e-03 
1.061149e-01 1.700165e-06 4.498433e-03 
1.339788e-01 3.421958e-06 7.196857e-03 
1.699851e-01 6.988829e-06 1.151395e-02 
2.148064e-01 1.410339e-05 1.842070e-02 
2.714865e-01 2.847358e-05 2.947052e-02 
3.427696e-01 5.730987e-05 4.714866e-02 
4.332524e-01 1.157405e-04 7.543120e-02 
5.485240e-01 2.349157e-04 1.206793e-01 
6.948508e-01 4.776381e-04 1.930698e-01 
8.761304e-01 9.578410e-04 3.088844e-01 
1.107985e+00 1.938398e-03 4.941713e-01 
1.396978e+00 3.888835e-03 7.906043e-01 
1.758694e+00 7.770932e-03 1.264855e+00 
2.207953e+00 1.541376e-02 2.023590e+00 
2.760293e+00 3.023073e-02 3.237458e+00 
3.429037e+00 5.830264e-02 5.179475e+00 
4.216150e+00 1.093908e-01 8.286428e+00 
5.106955e+00 1.972533e-01 1.325711e+01 
6.063462e+00 3.374966e-01 2.120951e+01 
7.011704e+00 5.391427e-01 3.393222e+01 
7.847504e+00 7.917670e-01 5.428675e+01 
8.463316e+00 1.058568e+00 8.685114e+01 
8.806697e+00 1.294678e+00 1.389495e+02 
8.871456e+00 1.461559e+00 2.222996e+02 
8.707961e+00 1.546269e+00 3.556480e+02 
8.386549e+00 1.556057e+00 5.689866e+02 
7.986626e+00 1.512108e+00 9.102982e+02 
7.568405e+00 1.435347e+00 1.456348e+03 
7.185259e+00 1.345783e+00 2.329952e+03 
6.863581e+00 1.255745e+00 3.727594e+03 
6.625267e+00 1.175227e+00 5.963623e+03 
6.476083e+00 1.109816e+00 9.540955e+03 
6.423228e+00 1.064661e+00 1.526418e+04 
6.455731e+00 1.041242e+00 2.442053e+04 
6.545189e+00 1.037319e+00 3.906940e+04 
6.673379e+00 1.051063e+00 6.250552e+04 
6.802001e+00 1.074848e+00 1.000000e+05 


==> anc/TOV-Output-e0-38.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.538403e-03 5.194105e-13 1.000000e-08 
1.733600e-03 7.432715e-13 1.450829e-08 
2.252757e-03 1.630962e-12 2.104904e-08 
2.671655e-03 2.720457e-12 3.053856e-08 
3.071347e-03 4.133207e-12 4.430621e-08 
3.855138e-03 8.173729e-12 6.428073e-08 
4.486087e-03 1.287964e-11 9.326033e-08 
5.426224e-03 2.279259e-11 1.353048e-07 
6.611482e-03 4.122843e-11 1.963041e-07 
8.276753e-03 8.088732e-11 2.848036e-07 
9.845136e-03 1.361337e-10 4.132012e-07 
1.167679e-02 2.271283e-10 5.994843e-07 
1.437847e-02 4.240705e-10 8.697490e-07 
1.728605e-02 7.368642e-10 1.261857e-06 
2.062355e-02 1.251384e-09 1.830738e-06 
2.510444e-02 2.257106e-09 2.656088e-06 
3.084855e-02 4.187982e-09 3.853529e-06 
3.654342e-02 6.961903e-09 5.590810e-06 
4.434445e-02 1.243994e-08 8.111308e-06 
5.372905e-02 2.212729e-08 1.176812e-05 
6.501318e-02 3.920171e-08 1.707353e-05 
7.782583e-02 6.724688e-08 2.477076e-05 
9.362343e-02 1.170724e-07 3.593814e-05 
1.129000e-01 2.052973e-07 5.214008e-05 
1.364107e-01 3.621153e-07 7.564633e-05 
1.641930e-01 6.314897e-07 1.097499e-04 
1.975087e-01 1.099161e-06 1.592283e-04 
2.393175e-01 1.955362e-06 2.310130e-04 
2.881573e-01 3.413454e-06 3.351603e-04 
3.476089e-01 5.992111e-06 4.862602e-04 
4.178226e-01 1.040606e-05 7.054802e-04 
5.045497e-01 1.832427e-05 1.023531e-03 
6.048714e-01 3.157263e-05 1.484968e-03 
7.303288e-01 5.557586e-05 2.154435e-03 
8.791576e-01 9.694934e-05 3.125716e-03 
1.063673e+00 1.717069e-04 4.534879e-03 
1.278508e+00 2.981967e-04 6.579332e-03 
1.537185e+00 5.183380e-04 9.545485e-03 
1.851443e+00 9.057860e-04 1.384886e-02 
2.228032e+00 1.578869e-03 2.009233e-02 
2.689564e+00 2.778113e-03 2.915053e-02 
3.230949e+00 4.818126e-03 4.229243e-02 
3.886621e+00 8.392021e-03 6.135907e-02 
4.668079e+00 1.455277e-02 8.902151e-02 
5.603927e+00 2.520903e-02 1.291550e-01 
6.711121e+00 4.337688e-02 1.873817e-01 
8.013721e+00 7.405019e-02 2.718588e-01 
9.553145e+00 1.259186e-01 3.944206e-01 
1.130979e+01 2.100786e-01 5.722368e-01 
1.330676e+01 3.448225e-01 8.302176e-01 
1.551272e+01 5.523335e-01 1.204504e+00 
1.788329e+01 8.591911e-01 1.747528e+00 
2.030166e+01 1.283703e+00 2.535364e+00 
2.262246e+01 1.827487e+00 3.678380e+00 
2.466808e+01 2.460797e+00 5.336699e+00 
2.632569e+01 3.137984e+00 7.742637e+00 
2.743666e+01 3.771107e+00 1.123324e+01 
2.797016e+01 4.291585e+00 1.629751e+01 
2.798716e+01 4.663596e+00 2.364489e+01 
2.757337e+01 4.873466e+00 3.430469e+01 
2.680979e+01 4.923862e+00 4.977024e+01 
2.586791e+01 4.860910e+00 7.220809e+01 
2.483141e+01 4.711561e+00 1.047616e+02 
2.379840e+01 4.511144e+00 1.519911e+02 
2.283264e+01 4.285918e+00 2.205131e+02 
2.198326e+01 4.057344e+00 3.199267e+02 
2.128318e+01 3.841363e+00 4.641589e+02 
2.077254e+01 3.653294e+00 6.734151e+02 
2.044829e+01 3.498874e+00 9.770100e+02 
2.029688e+01 3.381666e+00 1.417474e+03 
2.031405e+01 3.306412e+00 2.056512e+03 
2.048123e+01 3.274609e+00 2.983647e+03 
2.076394e+01 3.283730e+00 4.328761e+03 
2.107879e+01 3.319967e+00 6.280291e+03 
2.140385e+01 3.377927e+00 9.111628e+03 
2.168813e+01 3.444214e+00 1.321941e+04 
2.191204e+01 3.509845e+00 1.917910e+04 
2.206430e+01 3.567113e+00 2.782559e+04 
2.214849e+01 3.611952e+00 4.037017e+04 
2.217069e+01 3.641963e+00 5.857021e+04 
2.214843e+01 3.658462e+00 8.497534e+04 
2.210018e+01 3.664130e+00 1.232847e+05 
2.201447e+01 3.656337e+00 1.788650e+05 
2.194303e+01 3.646291e+00 2.595024e+05 
2.186226e+01 3.629935e+00 3.764936e+05 
2.179776e+01 3.613611e+00 5.462277e+05 
2.173683e+01 3.595855e+00 7.924829e+05 
2.170656e+01 3.583224e+00 1.149757e+06 
2.169543e+01 3.574286e+00 1.668101e+06 
2.169080e+01 3.567218e+00 2.420128e+06 
2.170161e+01 3.564326e+00 3.511192e+06 
2.170806e+01 3.561888e+00 5.094138e+06 
2.173625e+01 3.565250e+00 7.390722e+06 
2.175407e+01 3.567832e+00 1.072267e+07 
2.176387e+01 3.569891e+00 1.555676e+07 
2.178447e+01 3.574977e+00 2.257020e+07 
2.179944e+01 3.579454e+00 3.274549e+07 
2.180895e+01 3.583074e+00 4.750810e+07 
2.181593e+01 3.586197e+00 6.892612e+07 
2.181275e+01 3.587078e+00 1.000000e+08 


==> anc/TOV-Output-e0-380.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.990883e-03 1.773506e-10 1.000000e-05 
6.144594e-03 3.309636e-10 1.599859e-05 
7.962315e-03 7.201427e-10 2.559548e-05 
1.006482e-02 1.454515e-09 4.094915e-05 
1.270367e-02 2.924746e-09 6.551286e-05 
1.602040e-02 5.865709e-09 1.048113e-04 
2.038054e-02 1.207669e-08 1.676833e-04 
2.564379e-02 2.405732e-08 2.682696e-04 
3.262641e-02 4.954606e-08 4.291934e-04 
4.088321e-02 9.748471e-08 6.866488e-04 
5.231811e-02 2.042952e-07 1.098541e-03 
6.587723e-02 4.078580e-07 1.757511e-03 
8.361604e-02 8.340138e-07 2.811769e-03 
1.057884e-01 1.688966e-06 4.498433e-03 
1.339060e-01 3.425393e-06 7.196857e-03 
1.694763e-01 6.944539e-06 1.151395e-02 
2.137056e-01 1.392432e-05 1.842070e-02 
2.699496e-01 2.806663e-05 2.947052e-02 
3.415320e-01 5.684093e-05 4.714866e-02 
4.335257e-01 1.162653e-04 7.543120e-02 
5.479345e-01 2.347763e-04 1.206793e-01 
6.915450e-01 4.720969e-04 1.930698e-01 
8.739047e-01 9.530649e-04 3.088844e-01 
1.102833e+00 1.916537e-03 4.941713e-01 
1.391252e+00 3.851364e-03 7.906043e-01 
1.752161e+00 7.704954e-03 1.264855e+00 
2.203114e+00 1.535269e-02 2.023590e+00 
2.751348e+00 3.001662e-02 3.237458e+00 
3.419699e+00 5.797837e-02 5.179475e+00 
4.205097e+00 1.088135e-01 8.286428e+00 
5.094342e+00 1.962953e-01 1.325711e+01 
6.055471e+00 3.369467e-01 2.120951e+01 
6.998034e+00 5.372790e-01 3.393222e+01 
7.829716e+00 7.883594e-01 5.428675e+01 
8.449898e+00 1.055859e+00 8.685114e+01 
8.794778e+00 1.292084e+00 1.389495e+02 
8.864362e+00 1.460358e+00 2.222996e+02 
8.698602e+00 1.544202e+00 3.556480e+02 
8.378744e+00 1.554470e+00 5.689866e+02 
7.978131e+00 1.510387e+00 9.102982e+02 
7.562966e+00 1.434488e+00 1.456348e+03 
7.176227e+00 1.344178e+00 2.329952e+03 
6.852835e+00 1.253913e+00 3.727594e+03 
6.617249e+00 1.174021e+00 5.963623e+03 
6.471634e+00 1.109298e+00 9.540955e+03 
6.415949e+00 1.063652e+00 1.526418e+04 
6.444285e+00 1.039486e+00 2.442053e+04 
6.538280e+00 1.036351e+00 3.906940e+04 
6.663367e+00 1.049477e+00 6.250552e+04 
6.787688e+00 1.072360e+00 1.000000e+05 


==> anc/TOV-Output-e0-381.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.788654e-03 1.570661e-10 1.000000e-05 
6.206114e-03 3.419016e-10 1.599859e-05 
7.839149e-03 6.890466e-10 2.559548e-05 
9.809089e-03 1.349982e-09 4.094915e-05 
1.265182e-02 2.896680e-09 6.551286e-05 
1.588422e-02 5.732443e-09 1.048113e-04 
2.017411e-02 1.174425e-08 1.676833e-04 
2.562203e-02 2.405930e-08 2.682696e-04 
3.241332e-02 4.870945e-08 4.291934e-04 
4.091396e-02 9.796192e-08 6.866488e-04 
5.214516e-02 2.028081e-07 1.098541e-03 
6.547423e-02 4.014722e-07 1.757511e-03 
8.331400e-02 8.271795e-07 2.811769e-03 
1.051856e-01 1.664628e-06 4.498433e-03 
1.334084e-01 3.396268e-06 7.196857e-03 
1.688990e-01 6.891907e-06 1.151395e-02 
2.128018e-01 1.378459e-05 1.842070e-02 
2.702011e-01 2.821918e-05 2.947052e-02 
3.404175e-01 5.643438e-05 4.714866e-02 
4.317614e-01 1.151538e-04 7.543120e-02 
5.468102e-01 2.339477e-04 1.206793e-01 
6.910229e-01 4.722655e-04 1.930698e-01 
8.718579e-01 9.488713e-04 3.088844e-01 
1.102725e+00 1.920987e-03 4.941713e-01 
1.390459e+00 3.854813e-03 7.906043e-01 
1.749484e+00 7.689698e-03 1.264855e+00 
2.194716e+00 1.521783e-02 2.023590e+00 
2.748056e+00 2.998571e-02 3.237458e+00 
3.408431e+00 5.755799e-02 5.179475e+00 
4.194900e+00 1.083010e-01 8.286428e+00 
5.087528e+00 1.959809e-01 1.325711e+01 
6.036706e+00 3.347061e-01 2.120951e+01 
6.981447e+00 5.348031e-01 3.393222e+01 
7.814127e+00 7.855283e-01 5.428675e+01 
8.437588e+00 1.053485e+00 8.685114e+01 
8.781730e+00 1.289111e+00 1.389495e+02 
8.850065e+00 1.456730e+00 2.222996e+02 
8.686707e+00 1.541310e+00 3.556480e+02 
8.367965e+00 1.551986e+00 5.689866e+02 
7.969546e+00 1.508637e+00 9.102982e+02 
7.556320e+00 1.433331e+00 1.456348e+03 
7.172094e+00 1.343653e+00 2.329952e+03 
6.846347e+00 1.252937e+00 3.727594e+03 
6.610767e+00 1.173102e+00 5.963623e+03 
6.462756e+00 1.107983e+00 9.540955e+03 
6.407310e+00 1.062402e+00 1.526418e+04 
6.437753e+00 1.038604e+00 2.442053e+04 
6.531349e+00 1.035378e+00 3.906940e+04 
6.655543e+00 1.048305e+00 6.250552e+04 
6.779466e+00 1.071073e+00 1.000000e+05 


==> anc/TOV-Output-e0-382.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.967641e-03 1.758049e-10 1.000000e-05 
6.087488e-03 3.235152e-10 1.599859e-05 
7.796908e-03 6.797473e-10 2.559548e-05 
9.999813e-03 1.434022e-09 4.094915e-05 
1.260800e-02 2.874212e-09 6.551286e-05 
1.581426e-02 5.671883e-09 1.048113e-04 
2.020753e-02 1.183369e-08 1.676833e-04 
2.562636e-02 2.413467e-08 2.682696e-04 
3.252220e-02 4.933109e-08 4.291934e-04 
4.076865e-02 9.717630e-08 6.866488e-04 
5.185751e-02 1.999939e-07 1.098541e-03 
6.522831e-02 3.980074e-07 1.757511e-03 
8.292184e-02 8.176945e-07 2.811769e-03 
1.053515e-01 1.676908e-06 4.498433e-03 
1.332909e-01 3.396186e-06 7.196857e-03 
1.681767e-01 6.821720e-06 1.151395e-02 
2.133143e-01 1.392086e-05 1.842070e-02 
2.685222e-01 2.776913e-05 2.947052e-02 
3.407176e-01 5.673217e-05 4.714866e-02 
4.299572e-01 1.140148e-04 7.543120e-02 
5.443813e-01 2.314500e-04 1.206793e-01 
6.894292e-01 4.702355e-04 1.930698e-01 
8.694668e-01 9.435537e-04 3.088844e-01 
1.097438e+00 1.898466e-03 4.941713e-01 
1.385397e+00 3.822883e-03 7.906043e-01 
1.745629e+00 7.658907e-03 1.264855e+00 
2.190213e+00 1.516365e-02 2.023590e+00 
2.739998e+00 2.980029e-02 3.237458e+00 
3.402622e+00 5.741000e-02 5.179475e+00 
4.184852e+00 1.077997e-01 8.286428e+00 
5.071151e+00 1.946049e-01 1.325711e+01 
6.028053e+00 3.340483e-01 2.120951e+01 
6.971445e+00 5.337037e-01 3.393222e+01 
7.800186e+00 7.831278e-01 5.428675e+01 
8.419903e+00 1.049466e+00 8.685114e+01 
8.772285e+00 1.287329e+00 1.389495e+02 
8.841277e+00 1.454952e+00 2.222996e+02 
8.677540e+00 1.539299e+00 3.556480e+02 
8.358885e+00 1.550009e+00 5.689866e+02 
7.964296e+00 1.507796e+00 9.102982e+02 
7.546570e+00 1.431410e+00 1.456348e+03 
7.164565e+00 1.342376e+00 2.329952e+03 
6.839575e+00 1.251903e+00 3.727594e+03 
6.598820e+00 1.171155e+00 5.963623e+03 
6.454592e+00 1.106796e+00 9.540955e+03 
6.398000e+00 1.061033e+00 1.526418e+04 
6.426465e+00 1.036874e+00 2.442053e+04 
6.521492e+00 1.033869e+00 3.906940e+04 
6.643662e+00 1.046361e+00 6.250552e+04 
6.771467e+00 1.069830e+00 1.000000e+05 


==> anc/TOV-Output-e0-383.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.958251e-03 1.752674e-10 1.000000e-05 
6.231843e-03 3.479887e-10 1.599859e-05 
7.924333e-03 7.154906e-10 2.559548e-05 
9.913498e-03 1.400865e-09 4.094915e-05 
1.254826e-02 2.840967e-09 6.551286e-05 
1.591932e-02 5.800816e-09 1.048113e-04 
2.024727e-02 1.193481e-08 1.676833e-04 
2.526037e-02 2.317582e-08 2.682696e-04 
3.245940e-02 4.917423e-08 4.291934e-04 
4.073192e-02 9.716756e-08 6.866488e-04 
5.177554e-02 1.995681e-07 1.098541e-03 
6.568258e-02 4.074447e-07 1.757511e-03 
8.257477e-02 8.095837e-07 2.811769e-03 
1.047748e-01 1.653837e-06 4.498433e-03 
1.327293e-01 3.362220e-06 7.196857e-03 
1.675461e-01 6.762928e-06 1.151395e-02 
2.121169e-01 1.372357e-05 1.842070e-02 
2.678156e-01 2.762260e-05 2.947052e-02 
3.397276e-01 5.638628e-05 4.714866e-02 
4.290252e-01 1.135714e-04 7.543120e-02 
5.427073e-01 2.299217e-04 1.206793e-01 
6.869050e-01 4.663071e-04 1.930698e-01 
8.662795e-01 9.356584e-04 3.088844e-01 
1.095670e+00 1.894236e-03 4.941713e-01 
1.383201e+00 3.814636e-03 7.906043e-01 
1.738715e+00 7.588119e-03 1.264855e+00 
2.185296e+00 1.510084e-02 2.023590e+00 
2.732863e+00 2.964480e-02 3.237458e+00 
3.395324e+00 5.718747e-02 5.179475e+00 
4.177028e+00 1.074656e-01 8.286428e+00 
5.063605e+00 1.942066e-01 1.325711e+01 
6.012991e+00 3.323875e-01 2.120951e+01 
6.953790e+00 5.310030e-01 3.393222e+01 
7.789818e+00 7.816597e-01 5.428675e+01 
8.409590e+00 1.047696e+00 8.685114e+01 
8.755263e+00 1.283034e+00 1.389495e+02 
8.826693e+00 1.451220e+00 2.222996e+02 
8.667591e+00 1.537030e+00 3.556480e+02 
8.350276e+00 1.548171e+00 5.689866e+02 
7.950732e+00 1.504681e+00 9.102982e+02 
7.542081e+00 1.430778e+00 1.456348e+03 
7.152991e+00 1.340203e+00 2.329952e+03 
6.835623e+00 1.251435e+00 3.727594e+03 
6.591597e+00 1.170093e+00 5.963623e+03 
6.443816e+00 1.105139e+00 9.540955e+03 
6.391023e+00 1.060074e+00 1.526418e+04 
6.421543e+00 1.036277e+00 2.442053e+04 
6.507989e+00 1.031690e+00 3.906940e+04 
6.634816e+00 1.044993e+00 6.250552e+04 
6.763177e+00 1.068528e+00 1.000000e+05 


==> anc/TOV-Output-e0-384.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.837587e-03 1.632054e-10 1.000000e-05 
6.184075e-03 3.409356e-10 1.599859e-05 
7.907730e-03 7.128589e-10 2.559548e-05 
9.720623e-03 1.324130e-09 4.094915e-05 
1.235606e-02 2.719494e-09 6.551286e-05 
1.567137e-02 5.548422e-09 1.048113e-04 
2.021869e-02 1.191536e-08 1.676833e-04 
2.546175e-02 2.379652e-08 2.682696e-04 
3.213778e-02 4.785157e-08 4.291934e-04 
4.078414e-02 9.779642e-08 6.866488e-04 
5.152156e-02 1.971590e-07 1.098541e-03 
6.541756e-02 4.035837e-07 1.757511e-03 
8.224953e-02 8.021441e-07 2.811769e-03 
1.044767e-01 1.644040e-06 4.498433e-03 
1.323986e-01 3.345863e-06 7.196857e-03 
1.674629e-01 6.770483e-06 1.151395e-02 
2.116629e-01 1.367124e-05 1.842070e-02 
2.675767e-01 2.762066e-05 2.947052e-02 
3.383133e-01 5.583042e-05 4.714866e-02 
4.283461e-01 1.133279e-04 7.543120e-02 
5.418613e-01 2.294452e-04 1.206793e-01 
6.843000e-01 4.622257e-04 1.930698e-01 
8.665005e-01 9.388095e-04 3.088844e-01 
1.092029e+00 1.880311e-03 4.941713e-01 
1.377338e+00 3.776188e-03 7.906043e-01 
1.734243e+00 7.549308e-03 1.264855e+00 
2.179648e+00 1.502295e-02 2.023590e+00 
2.724679e+00 2.945563e-02 3.237458e+00 
3.388014e+00 5.696405e-02 5.179475e+00 
4.164765e+00 1.067973e-01 8.286428e+00 
5.051442e+00 1.932970e-01 1.325711e+01 
5.998514e+00 3.308183e-01 2.120951e+01 
6.941692e+00 5.294617e-01 3.393222e+01 
7.774397e+00 7.788665e-01 5.428675e+01 
8.393021e+00 1.044013e+00 8.685114e+01 
8.744894e+00 1.280938e+00 1.389495e+02 
8.817629e+00 1.449342e+00 2.222996e+02 
8.656062e+00 1.534245e+00 3.556480e+02 
8.343462e+00 1.546870e+00 5.689866e+02 
7.947563e+00 1.504403e+00 9.102982e+02 
7.532319e+00 1.428848e+00 1.456348e+03 
7.148369e+00 1.339565e+00 2.329952e+03 
6.826109e+00 1.249844e+00 3.727594e+03 
6.584487e+00 1.169051e+00 5.963623e+03 
6.440090e+00 1.104746e+00 9.540955e+03 
6.380822e+00 1.058545e+00 1.526418e+04 
6.412904e+00 1.035017e+00 2.442053e+04 
6.501828e+00 1.030855e+00 3.906940e+04 
6.623210e+00 1.043100e+00 6.250552e+04 
6.751500e+00 1.066556e+00 1.000000e+05 


==> anc/TOV-Output-e0-385.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.916029e-03 1.717200e-10 1.000000e-05 
6.180957e-03 3.413066e-10 1.599859e-05 
7.736670e-03 6.693294e-10 2.559548e-05 
9.840525e-03 1.377313e-09 4.094915e-05 
1.258293e-02 2.879537e-09 6.551286e-05 
1.573572e-02 5.631673e-09 1.048113e-04 
2.004256e-02 1.163691e-08 1.676833e-04 
2.520293e-02 2.313827e-08 2.682696e-04 
3.214573e-02 4.801183e-08 4.291934e-04 
4.084076e-02 9.846007e-08 6.866488e-04 
5.127447e-02 1.948421e-07 1.098541e-03 
6.491769e-02 3.954297e-07 1.757511e-03 
8.203682e-02 7.980094e-07 2.811769e-03 
1.045967e-01 1.654008e-06 4.498433e-03 
1.313459e-01 3.275193e-06 7.196857e-03 
1.666622e-01 6.691217e-06 1.151395e-02 
2.107992e-01 1.353974e-05 1.842070e-02 
2.670912e-01 2.754211e-05 2.947052e-02 
3.376070e-01 5.562593e-05 4.714866e-02 
4.271423e-01 1.126677e-04 7.543120e-02 
5.411471e-01 2.291337e-04 1.206793e-01 
6.841195e-01 4.630601e-04 1.930698e-01 
8.623979e-01 9.279512e-04 3.088844e-01 
1.088621e+00 1.867608e-03 4.941713e-01 
1.373251e+00 3.752404e-03 7.906043e-01 
1.729097e+00 7.501746e-03 1.264855e+00 
2.175307e+00 1.497186e-02 2.023590e+00 
2.717164e+00 2.928810e-02 3.237458e+00 
3.376098e+00 5.651237e-02 5.179475e+00 
4.156899e+00 1.064591e-01 8.286428e+00 
5.037500e+00 1.921914e-01 1.325711e+01 
5.989495e+00 3.300978e-01 2.120951e+01 
6.925020e+00 5.269659e-01 3.393222e+01 
7.760774e+00 7.765415e-01 5.428675e+01 
8.382200e+00 1.042081e+00 8.685114e+01 
8.730910e+00 1.277642e+00 1.389495e+02 
8.806719e+00 1.446839e+00 2.222996e+02 
8.649984e+00 1.533226e+00 3.556480e+02 
8.331894e+00 1.544134e+00 5.689866e+02 
7.936800e+00 1.502047e+00 9.102982e+02 
7.526745e+00 1.427946e+00 1.456348e+03 
7.140034e+00 1.338103e+00 2.329952e+03 
6.817302e+00 1.248394e+00 3.727594e+03 
6.576185e+00 1.167784e+00 5.963623e+03 
6.430863e+00 1.103364e+00 9.540955e+03 
6.374058e+00 1.057622e+00 1.526418e+04 
6.402639e+00 1.033466e+00 2.442053e+04 
6.492009e+00 1.029350e+00 3.906940e+04 
6.617190e+00 1.042268e+00 6.250552e+04 
6.742630e+00 1.065137e+00 1.000000e+05 


==> anc/TOV-Output-e0-386.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.780186e-03 1.582846e-10 1.000000e-05 
5.998593e-03 3.127896e-10 1.599859e-05 
7.796043e-03 6.866364e-10 2.559548e-05 
9.790520e-03 1.359945e-09 4.094915e-05 
1.252969e-02 2.850527e-09 6.551286e-05 
1.555723e-02 5.456337e-09 1.048113e-04 
1.975869e-02 1.117838e-08 1.676833e-04 
2.519363e-02 2.317270e-08 2.682696e-04 
3.195418e-02 4.728115e-08 4.291934e-04 
4.040240e-02 9.557110e-08 6.866488e-04 
5.138930e-02 1.966636e-07 1.098541e-03 
6.520066e-02 4.016637e-07 1.757511e-03 
8.173514e-02 7.912881e-07 2.811769e-03 
1.037477e-01 1.618253e-06 4.498433e-03 
1.314562e-01 3.291985e-06 7.196857e-03 
1.659990e-01 6.628827e-06 1.151395e-02 
2.108921e-01 1.359284e-05 1.842070e-02 
2.668844e-01 2.754952e-05 2.947052e-02 
3.369980e-01 5.546908e-05 4.714866e-02 
4.255340e-01 1.116892e-04 7.543120e-02 
5.394969e-01 2.276336e-04 1.206793e-01 
6.813275e-01 4.586025e-04 1.930698e-01 
8.601785e-01 9.231946e-04 3.088844e-01 
1.085882e+00 1.858357e-03 4.941713e-01 
1.370918e+00 3.742959e-03 7.906043e-01 
1.726558e+00 7.487975e-03 1.264855e+00 
2.166939e+00 1.483830e-02 2.023590e+00 
2.712468e+00 2.921074e-02 3.237458e+00 
3.370877e+00 5.639201e-02 5.179475e+00 
4.145644e+00 1.058667e-01 8.286428e+00 
5.025423e+00 1.912915e-01 1.325711e+01 
5.975004e+00 3.285251e-01 2.120951e+01 
6.911337e+00 5.250918e-01 3.393222e+01 
7.744589e+00 7.735455e-01 5.428675e+01 
8.370245e+00 1.039799e+00 8.685114e+01 
8.719441e+00 1.275174e+00 1.389495e+02 
8.797060e+00 1.444753e+00 2.222996e+02 
8.637948e+00 1.530269e+00 3.556480e+02 
8.324333e+00 1.542602e+00 5.689866e+02 
7.930785e+00 1.500987e+00 9.102982e+02 
7.516793e+00 1.425964e+00 1.456348e+03 
7.130434e+00 1.336359e+00 2.329952e+03 
6.811422e+00 1.247533e+00 3.727594e+03 
6.570070e+00 1.166926e+00 5.963623e+03 
6.424894e+00 1.102566e+00 9.540955e+03 
6.366184e+00 1.056501e+00 1.526418e+04 
6.391617e+00 1.031780e+00 2.442053e+04 
6.485732e+00 1.028491e+00 3.906940e+04 
6.605305e+00 1.040319e+00 6.250552e+04 
6.732585e+00 1.063486e+00 1.000000e+05 


==> anc/TOV-Output-e0-387.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.870592e-03 1.678700e-10 1.000000e-05 
6.028507e-03 3.183150e-10 1.599859e-05 
7.834346e-03 6.986121e-10 2.559548e-05 
9.672753e-03 1.314856e-09 4.094915e-05 
1.252542e-02 2.854989e-09 6.551286e-05 
1.569173e-02 5.613583e-09 1.048113e-04 
1.995387e-02 1.154276e-08 1.676833e-04 
2.510968e-02 2.300126e-08 2.682696e-04 
3.178245e-02 4.664345e-08 4.291934e-04 
4.047350e-02 9.632549e-08 6.866488e-04 
5.101523e-02 1.928985e-07 1.098541e-03 
6.476852e-02 3.947500e-07 1.757511e-03 
8.193156e-02 7.990712e-07 2.811769e-03 
1.036607e-01 1.618363e-06 4.498433e-03 
1.316306e-01 3.313659e-06 7.196857e-03 
1.664564e-01 6.701080e-06 1.151395e-02 
2.095526e-01 1.337004e-05 1.842070e-02 
2.655829e-01 2.721880e-05 2.947052e-02 
3.362124e-01 5.522474e-05 4.714866e-02 
4.245616e-01 1.112125e-04 7.543120e-02 
5.376917e-01 2.259398e-04 1.206793e-01 
6.790091e-01 4.551129e-04 1.930698e-01 
8.586900e-01 9.207851e-04 3.088844e-01 
1.084354e+00 1.855296e-03 4.941713e-01 
1.368648e+00 3.733998e-03 7.906043e-01 
1.721651e+00 7.443497e-03 1.264855e+00 
2.163277e+00 1.480097e-02 2.023590e+00 
2.702355e+00 2.896038e-02 3.237458e+00 
3.363066e+00 5.614333e-02 5.179475e+00 
4.137422e+00 1.055009e-01 8.286428e+00 
5.015458e+00 1.906230e-01 1.325711e+01 
5.958500e+00 3.266409e-01 2.120951e+01 
6.898166e+00 5.233224e-01 3.393222e+01 
7.729266e+00 7.707735e-01 5.428675e+01 
8.353621e+00 1.036092e+00 8.685114e+01 
8.708873e+00 1.273001e+00 1.389495e+02 
8.785505e+00 1.442026e+00 2.222996e+02 
8.629355e+00 1.528426e+00 3.556480e+02 
8.313878e+00 1.540194e+00 5.689866e+02 
7.919561e+00 1.498498e+00 9.102982e+02 
7.510135e+00 1.424791e+00 1.456348e+03 
7.127808e+00 1.336157e+00 2.329952e+03 
6.803009e+00 1.246158e+00 3.727594e+03 
6.566180e+00 1.166486e+00 5.963623e+03 
6.413136e+00 1.100727e+00 9.540955e+03 
6.358911e+00 1.055486e+00 1.526418e+04 
6.387074e+00 1.031246e+00 2.442053e+04 
6.475498e+00 1.026908e+00 3.906940e+04 
6.599578e+00 1.039540e+00 6.250552e+04 
6.721641e+00 1.061656e+00 1.000000e+05 


==> anc/TOV-Output-e0-388.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.689341e-03 1.502049e-10 1.000000e-05 
6.011355e-03 3.164214e-10 1.599859e-05 
7.593458e-03 6.377748e-10 2.559548e-05 
9.878159e-03 1.404031e-09 4.094915e-05 
1.226939e-02 2.690403e-09 6.551286e-05 
1.567038e-02 5.605149e-09 1.048113e-04 
1.978684e-02 1.128438e-08 1.676833e-04 
2.507134e-02 2.295524e-08 2.682696e-04 
3.201828e-02 4.781268e-08 4.291934e-04 
4.007702e-02 9.376393e-08 6.866488e-04 
5.117144e-02 1.951790e-07 1.098541e-03 
6.479448e-02 3.962462e-07 1.757511e-03 
8.128397e-02 7.822893e-07 2.811769e-03 
1.033910e-01 1.609913e-06 4.498433e-03 
1.308010e-01 3.259805e-06 7.196857e-03 
1.652942e-01 6.578662e-06 1.151395e-02 
2.097056e-01 1.343395e-05 1.842070e-02 
2.651920e-01 2.716879e-05 2.947052e-02 
3.351783e-01 5.485811e-05 4.714866e-02 
4.246057e-01 1.115344e-04 7.543120e-02 
5.366997e-01 2.252719e-04 1.206793e-01 
6.787590e-01 4.557822e-04 1.930698e-01 
8.566387e-01 9.165615e-04 3.088844e-01 
1.079931e+00 1.837430e-03 4.941713e-01 
1.362520e+00 3.693621e-03 7.906043e-01 
1.716173e+00 7.391708e-03 1.264855e+00 
2.156226e+00 1.469456e-02 2.023590e+00 
2.696773e+00 2.885455e-02 3.237458e+00 
3.353986e+00 5.583214e-02 5.179475e+00 
4.123153e+00 1.046846e-01 8.286428e+00 
5.003395e+00 1.897241e-01 1.325711e+01 
5.947229e+00 3.255670e-01 2.120951e+01 
6.886301e+00 5.218224e-01 3.393222e+01 
7.715263e+00 7.683441e-01 5.428675e+01 
8.339036e+00 1.033004e+00 8.685114e+01 
8.697489e+00 1.270555e+00 1.389495e+02 
8.774189e+00 1.439375e+00 2.222996e+02 
8.617599e+00 1.525553e+00 3.556480e+02 
8.308097e+00 1.539194e+00 5.689866e+02 
7.915903e+00 1.498078e+00 9.102982e+02 
7.502727e+00 1.423430e+00 1.456348e+03 
7.119692e+00 1.334738e+00 2.329952e+03 
6.798361e+00 1.245543e+00 3.727594e+03 
6.558024e+00 1.165242e+00 5.963623e+03 
6.408237e+00 1.100119e+00 9.540955e+03 
6.349936e+00 1.054169e+00 1.526418e+04 
6.374136e+00 1.029217e+00 2.442053e+04 
6.466324e+00 1.025518e+00 3.906940e+04 
6.590925e+00 1.038204e+00 6.250552e+04 
6.715622e+00 1.060797e+00 1.000000e+05 


==> anc/TOV-Output-e0-389.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.770703e-03 1.585673e-10 1.000000e-05 
6.117362e-03 3.343175e-10 1.599859e-05 
7.681027e-03 6.617963e-10 2.559548e-05 
9.808398e-03 1.378037e-09 4.094915e-05 
1.246450e-02 2.828076e-09 6.551286e-05 
1.560015e-02 5.544383e-09 1.048113e-04 
1.969037e-02 1.114880e-08 1.676833e-04 
2.520081e-02 2.337277e-08 2.682696e-04 
3.173256e-02 4.666404e-08 4.291934e-04 
4.031472e-02 9.568819e-08 6.866488e-04 
5.058818e-02 1.890667e-07 1.098541e-03 
6.428777e-02 3.880198e-07 1.757511e-03 
8.169490e-02 7.962607e-07 2.811769e-03 
1.035519e-01 1.621611e-06 4.498433e-03 
1.301300e-01 3.218170e-06 7.196857e-03 
1.656326e-01 6.636202e-06 1.151395e-02 
2.090892e-01 1.335016e-05 1.842070e-02 
2.641064e-01 2.690568e-05 2.947052e-02 
3.342283e-01 5.453317e-05 4.714866e-02 
4.225134e-01 1.101770e-04 7.543120e-02 
5.348620e-01 2.235404e-04 1.206793e-01 
6.760404e-01 4.514887e-04 1.930698e-01 
8.539068e-01 9.101595e-04 3.088844e-01 
1.079987e+00 1.842423e-03 4.941713e-01 
1.361232e+00 3.692576e-03 7.906043e-01 
1.712782e+00 7.366793e-03 1.264855e+00 
2.150951e+00 1.462432e-02 2.023590e+00 
2.691281e+00 2.875144e-02 3.237458e+00 
3.345245e+00 5.553774e-02 5.179475e+00 
4.116991e+00 1.044712e-01 8.286428e+00 
4.994241e+00 1.891430e-01 1.325711e+01 
5.931828e+00 3.238546e-01 2.120951e+01 
6.868151e+00 5.190192e-01 3.393222e+01 
7.702084e+00 7.661265e-01 5.428675e+01 
8.325594e+00 1.030261e+00 8.685114e+01 
8.680716e+00 1.266323e+00 1.389495e+02 
8.762824e+00 1.436704e+00 2.222996e+02 
8.608084e+00 1.523404e+00 3.556480e+02 
8.298685e+00 1.537094e+00 5.689866e+02 
7.904310e+00 1.495482e+00 9.102982e+02 
7.493445e+00 1.421606e+00 1.456348e+03 
7.113718e+00 1.333792e+00 2.329952e+03 
6.790339e+00 1.244244e+00 3.727594e+03 
6.546106e+00 1.163288e+00 5.963623e+03 
6.400125e+00 1.098932e+00 9.540955e+03 
6.342054e+00 1.053044e+00 1.526418e+04 
6.369464e+00 1.028658e+00 2.442053e+04 
6.456067e+00 1.023928e+00 3.906940e+04 
6.579947e+00 1.036426e+00 6.250552e+04 
6.706289e+00 1.059283e+00 1.000000e+05 


==> anc/TOV-Output-e0-39.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.352386e-03 3.621456e-13 1.000000e-08 
1.701411e-03 7.211225e-13 1.450829e-08 
2.020558e-03 1.207802e-12 2.104904e-08 
2.532355e-03 2.377690e-12 3.053856e-08 
3.189993e-03 4.752814e-12 4.430621e-08 
3.757924e-03 7.770078e-12 6.428073e-08 
4.477231e-03 1.314045e-11 9.326033e-08 
5.292774e-03 2.170858e-11 1.353048e-07 
6.599409e-03 4.208202e-11 1.963041e-07 
8.051290e-03 7.641487e-11 2.848036e-07 
9.840696e-03 1.395272e-10 4.132012e-07 
1.137523e-02 2.155075e-10 5.994843e-07 
1.374559e-02 3.802521e-10 8.697490e-07 
1.662742e-02 6.730635e-10 1.261857e-06 
2.052534e-02 1.266054e-09 1.830738e-06 
2.473664e-02 2.216174e-09 2.656088e-06 
2.969054e-02 3.832092e-09 3.853529e-06 
3.576443e-02 6.697852e-09 5.590810e-06 
4.340415e-02 1.197224e-08 8.111308e-06 
5.266033e-02 2.138122e-08 1.176812e-05 
6.355331e-02 3.758341e-08 1.707353e-05 
7.532409e-02 6.257251e-08 2.477076e-05 
9.114713e-02 1.108692e-07 3.593814e-05 
1.109005e-01 1.997021e-07 5.214008e-05 
1.327578e-01 3.425808e-07 7.564633e-05 
1.601507e-01 6.014087e-07 1.097499e-04 
1.934642e-01 1.060195e-06 1.592283e-04 
2.327094e-01 1.845129e-06 2.310130e-04 
2.809069e-01 3.245437e-06 3.351603e-04 
3.384027e-01 5.674006e-06 4.862602e-04 
4.067650e-01 9.854214e-06 7.054802e-04 
4.914494e-01 1.737929e-05 1.023531e-03 
5.921948e-01 3.040853e-05 1.484968e-03 
7.114864e-01 5.273646e-05 2.154435e-03 
8.564466e-01 9.198678e-05 3.125716e-03 
1.031906e+00 1.609029e-04 4.534879e-03 
1.245850e+00 2.831841e-04 6.579332e-03 
1.498724e+00 4.930334e-04 9.545485e-03 
1.805661e+00 8.623406e-04 1.384886e-02 
2.174868e+00 1.507136e-03 2.009233e-02 
2.620697e+00 2.637699e-03 2.915053e-02 
3.149291e+00 4.579224e-03 4.229243e-02 
3.791487e+00 7.995310e-03 6.135907e-02 
4.546255e+00 1.379572e-02 8.902151e-02 
5.457877e+00 2.389954e-02 1.291550e-01 
6.542732e+00 4.124444e-02 1.873817e-01 
7.816768e+00 7.051595e-02 2.718588e-01 
9.310210e+00 1.195878e-01 3.944206e-01 
1.103849e+01 2.003673e-01 5.722368e-01 
1.298932e+01 3.289633e-01 8.302176e-01 
1.515247e+01 5.278229e-01 1.204504e+00 
1.747711e+01 8.221215e-01 1.747528e+00 
1.986929e+01 1.233068e+00 2.535364e+00 
2.216606e+01 1.760590e+00 3.678380e+00 
2.421786e+01 2.382786e+00 5.336699e+00 
2.587479e+01 3.047333e+00 7.742637e+00 
2.701521e+01 3.678732e+00 1.123324e+01 
2.760633e+01 4.210316e+00 1.629751e+01 
2.765288e+01 4.587370e+00 2.364489e+01 
2.724256e+01 4.796252e+00 3.430469e+01 
2.653388e+01 4.864070e+00 4.977024e+01 
2.559716e+01 4.803956e+00 7.220809e+01 
2.458394e+01 4.663235e+00 1.047616e+02 
2.356004e+01 4.467583e+00 1.519911e+02 
2.259088e+01 4.244112e+00 2.205131e+02 
2.176142e+01 4.022111e+00 3.199267e+02 
2.105921e+01 3.807513e+00 4.641589e+02 
2.053915e+01 3.619113e+00 6.734151e+02 
2.020258e+01 3.463483e+00 9.770100e+02 
2.003956e+01 3.344741e+00 1.417474e+03 
2.004671e+01 3.267726e+00 2.056512e+03 
2.021363e+01 3.235406e+00 2.983647e+03 
2.047639e+01 3.240023e+00 4.328761e+03 
2.078439e+01 3.273834e+00 6.280291e+03 
2.110327e+01 3.329380e+00 9.111628e+03 
2.138967e+01 3.394972e+00 1.321941e+04 
2.160445e+01 3.457834e+00 1.917910e+04 
2.176694e+01 3.516581e+00 2.782559e+04 
2.186130e+01 3.563203e+00 4.037017e+04 
2.188508e+01 3.593436e+00 5.857021e+04 
2.187285e+01 3.612106e+00 8.497534e+04 
2.181046e+01 3.614994e+00 1.232847e+05 
2.173672e+01 3.609955e+00 1.788650e+05 
2.165490e+01 3.598040e+00 2.595024e+05 
2.157810e+01 3.582778e+00 3.764936e+05 
2.151823e+01 3.567638e+00 5.462277e+05 
2.146346e+01 3.551316e+00 7.924829e+05 
2.143897e+01 3.539976e+00 1.149757e+06 
2.141792e+01 3.529108e+00 1.668101e+06 
2.141273e+01 3.521949e+00 2.420128e+06 
2.141345e+01 3.517002e+00 3.511192e+06 
2.142972e+01 3.516497e+00 5.094138e+06 
2.145516e+01 3.519239e+00 7.390722e+06 
2.147563e+01 3.522285e+00 1.072267e+07 
2.148484e+01 3.524157e+00 1.555676e+07 
2.149699e+01 3.527467e+00 2.257020e+07 
2.151581e+01 3.532679e+00 3.274549e+07 
2.151568e+01 3.534306e+00 4.750810e+07 
2.152430e+01 3.537744e+00 6.892612e+07 
2.152641e+01 3.539700e+00 1.000000e+08 


==> anc/TOV-Output-e0-390.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.716972e-03 1.536638e-10 1.000000e-05 
6.058068e-03 3.255246e-10 1.599859e-05 
7.752178e-03 6.821073e-10 2.559548e-05 
9.652943e-03 1.316924e-09 4.094915e-05 
1.240053e-02 2.791914e-09 6.551286e-05 
1.540067e-02 5.348114e-09 1.048113e-04 
1.959403e-02 1.101419e-08 1.676833e-04 
2.502823e-02 2.295474e-08 2.682696e-04 
3.163364e-02 4.634786e-08 4.291934e-04 
3.989345e-02 9.295808e-08 6.866488e-04 
5.086337e-02 1.926631e-07 1.098541e-03 
6.447086e-02 3.923506e-07 1.757511e-03 
8.097301e-02 7.773316e-07 2.811769e-03 
1.027093e-01 1.586417e-06 4.498433e-03 
1.305088e-01 3.254702e-06 7.196857e-03 
1.649174e-01 6.567450e-06 1.151395e-02 
2.084955e-01 1.327079e-05 1.842070e-02 
2.642350e-01 2.701422e-05 2.947052e-02 
3.335626e-01 5.434730e-05 4.714866e-02 
4.212264e-01 1.094539e-04 7.543120e-02 
5.340991e-01 2.231570e-04 1.206793e-01 
6.740637e-01 4.486900e-04 1.930698e-01 
8.532672e-01 9.104435e-04 3.088844e-01 
1.074801e+00 1.820685e-03 4.941713e-01 
1.355872e+00 3.658521e-03 7.906043e-01 
1.707295e+00 7.314956e-03 1.264855e+00 
2.144475e+00 1.452979e-02 2.023590e+00 
2.686463e+00 2.866952e-02 3.237458e+00 
3.336385e+00 5.523759e-02 5.179475e+00 
4.104326e+00 1.037750e-01 8.286428e+00 
4.979698e+00 1.879731e-01 1.325711e+01 
5.919397e+00 3.226004e-01 2.120951e+01 
6.856489e+00 5.175581e-01 3.393222e+01 
7.686576e+00 7.633017e-01 5.428675e+01 
8.311958e+00 1.027457e+00 8.685114e+01 
8.671194e+00 1.264486e+00 1.389495e+02 
8.751120e+00 1.433916e+00 2.222996e+02 
8.597124e+00 1.520782e+00 3.556480e+02 
8.289910e+00 1.535184e+00 5.689866e+02 
7.899448e+00 1.494728e+00 9.102982e+02 
7.486471e+00 1.420347e+00 1.456348e+03 
7.105440e+00 1.332332e+00 2.329952e+03 
6.780687e+00 1.242614e+00 3.727594e+03 
6.541145e+00 1.162642e+00 5.963623e+03 
6.393741e+00 1.098054e+00 9.540955e+03 
6.335983e+00 1.052238e+00 1.526418e+04 
6.358622e+00 1.027000e+00 2.442053e+04 
6.445146e+00 1.022217e+00 3.906940e+04 
6.569989e+00 1.034840e+00 6.250552e+04 
6.695444e+00 1.057469e+00 1.000000e+05 


==> anc/TOV-Output-e0-391.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.757215e-03 1.580345e-10 1.000000e-05 
6.106011e-03 3.341693e-10 1.599859e-05 
7.669018e-03 6.620837e-10 2.559548e-05 
9.686617e-03 1.334167e-09 4.094915e-05 
1.225644e-02 2.702631e-09 6.551286e-05 
1.550367e-02 5.470130e-09 1.048113e-04 
1.961276e-02 1.107413e-08 1.676833e-04 
2.481974e-02 2.244326e-08 2.682696e-04 
3.134681e-02 4.521416e-08 4.291934e-04 
4.023121e-02 9.558371e-08 6.866488e-04 
5.034682e-02 1.873317e-07 1.098541e-03 
6.407213e-02 3.861034e-07 1.757511e-03 
8.067369e-02 7.707142e-07 2.811769e-03 
1.027403e-01 1.591923e-06 4.498433e-03 
1.296060e-01 3.195795e-06 7.196857e-03 
1.642385e-01 6.503307e-06 1.151395e-02 
2.072383e-01 1.306559e-05 1.842070e-02 
2.629608e-01 2.669357e-05 2.947052e-02 
3.331889e-01 5.430364e-05 4.714866e-02 
4.212605e-01 1.097609e-04 7.543120e-02 
5.325780e-01 2.218229e-04 1.206793e-01 
6.720286e-01 4.457780e-04 1.930698e-01 
8.487527e-01 8.983711e-04 3.088844e-01 
1.074469e+00 1.823637e-03 4.941713e-01 
1.355215e+00 3.662496e-03 7.906043e-01 
1.704880e+00 7.302468e-03 1.264855e+00 
2.141003e+00 1.449592e-02 2.023590e+00 
2.677549e+00 2.845785e-02 3.237458e+00 
3.327824e+00 5.495217e-02 5.179475e+00 
4.096004e+00 1.034006e-01 8.286428e+00 
4.968716e+00 1.871916e-01 1.325711e+01 
5.911096e+00 3.219805e-01 2.120951e+01 
6.846279e+00 5.163944e-01 3.393222e+01 
7.676572e+00 7.619042e-01 5.428675e+01 
8.302864e+00 1.026028e+00 8.685114e+01 
8.658491e+00 1.261593e+00 1.389495e+02 
8.738130e+00 1.430691e+00 2.222996e+02 
8.591318e+00 1.519832e+00 3.556480e+02 
8.279288e+00 1.532712e+00 5.689866e+02 
7.889423e+00 1.492555e+00 9.102982e+02 
7.478999e+00 1.418964e+00 1.456348e+03 
7.098531e+00 1.331175e+00 2.329952e+03 
6.775800e+00 1.241946e+00 3.727594e+03 
6.531944e+00 1.161197e+00 5.963623e+03 
6.386543e+00 1.097030e+00 9.540955e+03 
6.328500e+00 1.051181e+00 1.526418e+04 
6.353023e+00 1.026274e+00 2.442053e+04 
6.437422e+00 1.021089e+00 3.906940e+04 
6.561484e+00 1.033530e+00 6.250552e+04 
6.689191e+00 1.056560e+00 1.000000e+05 


==> anc/TOV-Output-e0-392.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.810113e-03 1.637830e-10 1.000000e-05 
6.080241e-03 3.307998e-10 1.599859e-05 
7.657772e-03 6.608612e-10 2.559548e-05 
9.617118e-03 1.308995e-09 4.094915e-05 
1.219259e-02 2.667414e-09 6.551286e-05 
1.556151e-02 5.545723e-09 1.048113e-04 
1.955079e-02 1.099756e-08 1.676833e-04 
2.490685e-02 2.273840e-08 2.682696e-04 
3.150303e-02 4.601086e-08 4.291934e-04 
3.969688e-02 9.206045e-08 6.866488e-04 
5.031070e-02 1.874068e-07 1.098541e-03 
6.412260e-02 3.880063e-07 1.757511e-03 
8.049548e-02 7.675759e-07 2.811769e-03 
1.024674e-01 1.583311e-06 4.498433e-03 
1.294527e-01 3.192613e-06 7.196857e-03 
1.643863e-01 6.537557e-06 1.151395e-02 
2.066084e-01 1.297993e-05 1.842070e-02 
2.629015e-01 2.674372e-05 2.947052e-02 
3.309007e-01 5.332865e-05 4.714866e-02 
4.200133e-01 1.090672e-04 7.543120e-02 
5.305983e-01 2.199195e-04 1.206793e-01 
6.715503e-01 4.459624e-04 1.930698e-01 
8.477575e-01 8.974987e-04 3.088844e-01 
1.071999e+00 1.815715e-03 4.941713e-01 
1.351052e+00 3.638123e-03 7.906043e-01 
1.700078e+00 7.259414e-03 1.264855e+00 
2.137141e+00 1.445409e-02 2.023590e+00 
2.669062e+00 2.826005e-02 3.237458e+00 
3.318185e+00 5.461441e-02 5.179475e+00 
4.084802e+00 1.028133e-01 8.286428e+00 
4.955594e+00 1.861777e-01 1.325711e+01 
5.899492e+00 3.208507e-01 2.120951e+01 
6.827257e+00 5.134120e-01 3.393222e+01 
7.662897e+00 7.595509e-01 5.428675e+01 
8.284342e+00 1.021735e+00 8.685114e+01 
8.648047e+00 1.259443e+00 1.389495e+02 
8.729106e+00 1.428797e+00 2.222996e+02 
8.579040e+00 1.516775e+00 3.556480e+02 
8.273999e+00 1.531850e+00 5.689866e+02 
7.881099e+00 1.490846e+00 9.102982e+02 
7.471586e+00 1.417593e+00 1.456348e+03 
7.091971e+00 1.330093e+00 2.329952e+03 
6.766678e+00 1.240419e+00 3.727594e+03 
6.526692e+00 1.160494e+00 5.963623e+03 
6.375373e+00 1.095290e+00 9.540955e+03 
6.320505e+00 1.050033e+00 1.526418e+04 
6.343470e+00 1.024844e+00 2.442053e+04 
6.428781e+00 1.019793e+00 3.906940e+04 
6.551760e+00 1.031987e+00 6.250552e+04 
6.679295e+00 1.054932e+00 1.000000e+05 


==> anc/TOV-Output-e0-393.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.659207e-03 1.492264e-10 1.000000e-05 
6.008522e-03 3.200460e-10 1.599859e-05 
7.602185e-03 6.482234e-10 2.559548e-05 
9.599932e-03 1.305311e-09 4.094915e-05 
1.235667e-02 2.783647e-09 6.551286e-05 
1.538145e-02 5.369095e-09 1.048113e-04 
1.976765e-02 1.139658e-08 1.676833e-04 
2.472126e-02 2.229058e-08 2.682696e-04 
3.120144e-02 4.481609e-08 4.291934e-04 
3.982275e-02 9.317603e-08 6.866488e-04 
5.022704e-02 1.869492e-07 1.098541e-03 
6.401150e-02 3.869775e-07 1.757511e-03 
8.094453e-02 7.824845e-07 2.811769e-03 
1.017178e-01 1.552767e-06 4.498433e-03 
1.289283e-01 3.162014e-06 7.196857e-03 
1.632311e-01 6.417026e-06 1.151395e-02 
2.070520e-01 1.309703e-05 1.842070e-02 
2.622793e-01 2.662203e-05 2.947052e-02 
3.311946e-01 5.360714e-05 4.714866e-02 
4.185015e-01 1.081689e-04 7.543120e-02 
5.300270e-01 2.197686e-04 1.206793e-01 
6.684066e-01 4.408514e-04 1.930698e-01 
8.461940e-01 8.948152e-04 3.088844e-01 
1.067889e+00 1.799490e-03 4.941713e-01 
1.346405e+00 3.609896e-03 7.906043e-01 
1.695218e+00 7.215642e-03 1.264855e+00 
2.128241e+00 1.431089e-02 2.023590e+00 
2.662850e+00 2.813398e-02 3.237458e+00 
3.313722e+00 5.452827e-02 5.179475e+00 
4.078754e+00 1.026056e-01 8.286428e+00 
4.948086e+00 1.857723e-01 1.325711e+01 
5.881328e+00 3.187142e-01 2.120951e+01 
6.817649e+00 5.123682e-01 3.393222e+01 
7.649111e+00 7.571670e-01 5.428675e+01 
8.274484e+00 1.020068e+00 8.685114e+01 
8.635801e+00 1.256695e+00 1.389495e+02 
8.716276e+00 1.425619e+00 2.222996e+02 
8.567754e+00 1.514036e+00 3.556480e+02 
8.264063e+00 1.529579e+00 5.689866e+02 
7.874125e+00 1.489505e+00 9.102982e+02 
7.463182e+00 1.415975e+00 1.456348e+03 
7.083980e+00 1.328691e+00 2.329952e+03 
6.759540e+00 1.239292e+00 3.727594e+03 
6.518185e+00 1.159176e+00 5.963623e+03 
6.369179e+00 1.094443e+00 9.540955e+03 
6.311344e+00 1.048678e+00 1.526418e+04 
6.333380e+00 1.023317e+00 2.442053e+04 
6.423717e+00 1.019149e+00 3.906940e+04 
6.542201e+00 1.030474e+00 6.250552e+04 
6.667618e+00 1.052952e+00 1.000000e+05 


==> anc/TOV-Output-e0-394.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.752722e-03 1.587963e-10 1.000000e-05 
5.910160e-03 3.053590e-10 1.599859e-05 
7.644909e-03 6.608914e-10 2.559548e-05 
9.641398e-03 1.325663e-09 4.094915e-05 
1.214619e-02 2.650536e-09 6.551286e-05 
1.556251e-02 5.575096e-09 1.048113e-04 
1.958447e-02 1.111089e-08 1.676833e-04 
2.476360e-02 2.246233e-08 2.682696e-04 
3.140041e-02 4.579519e-08 4.291934e-04 
3.983025e-02 9.346588e-08 6.866488e-04 
5.025109e-02 1.876943e-07 1.098541e-03 
6.347831e-02 3.783481e-07 1.757511e-03 
8.022079e-02 7.636208e-07 2.811769e-03 
1.015468e-01 1.548879e-06 4.498433e-03 
1.289009e-01 3.168039e-06 7.196857e-03 
1.633824e-01 6.451259e-06 1.151395e-02 
2.060833e-01 1.294692e-05 1.842070e-02 
2.606820e-01 2.620513e-05 2.947052e-02 
3.300003e-01 5.316428e-05 4.714866e-02 
4.179910e-01 1.080476e-04 7.543120e-02 
5.273853e-01 2.170501e-04 1.206793e-01 
6.675016e-01 4.401788e-04 1.930698e-01 
8.438598e-01 8.896871e-04 3.088844e-01 
1.066587e+00 1.797463e-03 4.941713e-01 
1.342411e+00 3.586961e-03 7.906043e-01 
1.690031e+00 7.167786e-03 1.264855e+00 
2.126775e+00 1.431697e-02 2.023590e+00 
2.658850e+00 2.807716e-02 3.237458e+00 
3.302524e+00 5.411499e-02 5.179475e+00 
4.067157e+00 1.019892e-01 8.286428e+00 
4.935258e+00 1.847899e-01 1.325711e+01 
5.869913e+00 3.176126e-01 2.120951e+01 
6.804003e+00 5.104914e-01 3.393222e+01 
7.634866e+00 7.546625e-01 5.428675e+01 
8.258333e+00 1.016491e+00 8.685114e+01 
8.622276e+00 1.253521e+00 1.389495e+02 
8.704614e+00 1.422830e+00 2.222996e+02 
8.563169e+00 1.513475e+00 3.556480e+02 
8.255333e+00 1.527670e+00 5.689866e+02 
7.867429e+00 1.488239e+00 9.102982e+02 
7.458707e+00 1.415325e+00 1.456348e+03 
7.077161e+00 1.327548e+00 2.329952e+03 
6.755519e+00 1.238795e+00 3.727594e+03 
6.514198e+00 1.158709e+00 5.963623e+03 
6.361050e+00 1.093247e+00 9.540955e+03 
6.301499e+00 1.047201e+00 1.526418e+04 
6.325736e+00 1.022225e+00 2.442053e+04 
6.412535e+00 1.017387e+00 3.906940e+04 
6.532766e+00 1.028984e+00 6.250552e+04 
6.662066e+00 1.052178e+00 1.000000e+05 


==> anc/TOV-Output-e0-395.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.764367e-03 1.603724e-10 1.000000e-05 
5.975939e-03 3.164699e-10 1.599859e-05 
7.689179e-03 6.741459e-10 2.559548e-05 
9.676977e-03 1.343795e-09 4.094915e-05 
1.229914e-02 2.758915e-09 6.551286e-05 
1.551133e-02 5.534280e-09 1.048113e-04 
1.958666e-02 1.114283e-08 1.676833e-04 
2.460063e-02 2.207766e-08 2.682696e-04 
3.102199e-02 4.427141e-08 4.291934e-04 
3.953649e-02 9.164508e-08 6.866488e-04 
5.003408e-02 1.857434e-07 1.098541e-03 
6.333429e-02 3.767325e-07 1.757511e-03 
8.043575e-02 7.717297e-07 2.811769e-03 
1.012590e-01 1.539645e-06 4.498433e-03 
1.282624e-01 3.129115e-06 7.196857e-03 
1.625818e-01 6.373020e-06 1.151395e-02 
2.060628e-01 1.297591e-05 1.842070e-02 
2.606085e-01 2.624939e-05 2.947052e-02 
3.294405e-01 5.302839e-05 4.714866e-02 
4.167183e-01 1.073354e-04 7.543120e-02 
5.263891e-01 2.163699e-04 1.206793e-01 
6.658984e-01 4.381233e-04 1.930698e-01 
8.410935e-01 8.832018e-04 3.088844e-01 
1.062390e+00 1.780839e-03 4.941713e-01 
1.341607e+00 3.589538e-03 7.906043e-01 
1.688686e+00 7.168617e-03 1.264855e+00 
2.118744e+00 1.419144e-02 2.023590e+00 
2.650705e+00 2.789034e-02 3.237458e+00 
3.298022e+00 5.402609e-02 5.179475e+00 
4.056825e+00 1.014661e-01 8.286428e+00 
4.925495e+00 1.841387e-01 1.325711e+01 
5.858994e+00 3.165858e-01 2.120951e+01 
6.788414e+00 5.082152e-01 3.393222e+01 
7.619455e+00 7.518549e-01 5.428675e+01 
8.250393e+00 1.015397e+00 8.685114e+01 
8.611170e+00 1.251143e+00 1.389495e+02 
8.696213e+00 1.421136e+00 2.222996e+02 
8.553456e+00 1.511242e+00 3.556480e+02 
8.249200e+00 1.526545e+00 5.689866e+02 
7.858600e+00 1.486383e+00 9.102982e+02 
7.449872e+00 1.413596e+00 1.456348e+03 
7.069466e+00 1.326208e+00 2.329952e+03 
6.748071e+00 1.237602e+00 3.727594e+03 
6.503991e+00 1.157067e+00 5.963623e+03 
6.353707e+00 1.092191e+00 9.540955e+03 
6.295431e+00 1.046390e+00 1.526418e+04 
6.316158e+00 1.020787e+00 2.442053e+04 
6.401782e+00 1.015702e+00 3.906940e+04 
6.523967e+00 1.027614e+00 6.250552e+04 
6.648915e+00 1.049906e+00 1.000000e+05 


==> anc/TOV-Output-e0-396.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.729585e-03 1.572828e-10 1.000000e-05 
5.944467e-03 3.122848e-10 1.599859e-05 
7.590360e-03 6.501286e-10 2.559548e-05 
9.482168e-03 1.267462e-09 4.094915e-05 
1.224815e-02 2.731643e-09 6.551286e-05 
1.537538e-02 5.403680e-09 1.048113e-04 
1.931782e-02 1.071733e-08 1.676833e-04 
2.450038e-02 2.186407e-08 2.682696e-04 
3.126454e-02 4.543274e-08 4.291934e-04 
3.916147e-02 8.928738e-08 6.866488e-04 
4.985322e-02 1.842015e-07 1.098541e-03 
6.305644e-02 3.727373e-07 1.757511e-03 
8.030903e-02 7.700324e-07 2.811769e-03 
1.010600e-01 1.534461e-06 4.498433e-03 
1.284718e-01 3.152431e-06 7.196857e-03 
1.618226e-01 6.300074e-06 1.151395e-02 
2.052740e-01 1.285993e-05 1.842070e-02 
2.599513e-01 2.611726e-05 2.947052e-02 
3.290741e-01 5.298540e-05 4.714866e-02 
4.151611e-01 1.064053e-04 7.543120e-02 
5.258782e-01 2.162861e-04 1.206793e-01 
6.643720e-01 4.362179e-04 1.930698e-01 
8.398535e-01 8.815228e-04 3.088844e-01 
1.059881e+00 1.772720e-03 4.941713e-01 
1.338279e+00 3.571887e-03 7.906043e-01 
1.682112e+00 7.103206e-03 1.264855e+00 
2.113374e+00 1.411927e-02 2.023590e+00 
2.646533e+00 2.782775e-02 3.237458e+00 
3.287027e+00 5.362318e-02 5.179475e+00 
4.046476e+00 1.009419e-01 8.286428e+00 
4.913802e+00 1.832788e-01 1.325711e+01 
5.844377e+00 3.149937e-01 2.120951e+01 
6.777331e+00 5.068623e-01 3.393222e+01 
7.603385e+00 7.488767e-01 5.428675e+01 
8.236170e+00 1.012399e+00 8.685114e+01 
8.599827e+00 1.248682e+00 1.389495e+02 
8.687283e+00 1.419261e+00 2.222996e+02 
8.542778e+00 1.508691e+00 3.556480e+02 
8.236498e+00 1.523427e+00 5.689866e+02 
7.849180e+00 1.484361e+00 9.102982e+02 
7.440278e+00 1.411676e+00 1.456348e+03 
7.064381e+00 1.325447e+00 2.329952e+03 
6.738597e+00 1.235997e+00 3.727594e+03 
6.500375e+00 1.156668e+00 5.963623e+03 
6.348676e+00 1.091550e+00 9.540955e+03 
6.284317e+00 1.044687e+00 1.526418e+04 
6.310686e+00 1.020079e+00 2.442053e+04 
6.396533e+00 1.015022e+00 3.906940e+04 
6.514853e+00 1.026184e+00 6.250552e+04 
6.642450e+00 1.048950e+00 1.000000e+05 


==> anc/TOV-Output-e0-397.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.601813e-03 1.452427e-10 1.000000e-05 
6.017610e-03 3.247726e-10 1.599859e-05 
7.608542e-03 6.564653e-10 2.559548e-05 
9.415051e-03 1.243872e-09 4.094915e-05 
1.208451e-02 2.630237e-09 6.551286e-05 
1.535229e-02 5.392957e-09 1.048113e-04 
1.947204e-02 1.100379e-08 1.676833e-04 
2.436826e-02 2.156657e-08 2.682696e-04 
3.127635e-02 4.559908e-08 4.291934e-04 
3.925939e-02 9.018600e-08 6.866488e-04 
4.954966e-02 1.813138e-07 1.098541e-03 
6.336440e-02 3.791803e-07 1.757511e-03 
7.963262e-02 7.526347e-07 2.811769e-03 
1.012912e-01 1.548918e-06 4.498433e-03 
1.281929e-01 3.139852e-06 7.196857e-03 
1.620046e-01 6.337306e-06 1.151395e-02 
2.050870e-01 1.285721e-05 1.842070e-02 
2.583920e-01 2.571489e-05 2.947052e-02 
3.279734e-01 5.258793e-05 4.714866e-02 
4.139152e-01 1.057165e-04 7.543120e-02 
5.231166e-01 2.134346e-04 1.206793e-01 
6.611939e-01 4.310746e-04 1.930698e-01 
8.381615e-01 8.784149e-04 3.088844e-01 
1.057933e+00 1.767405e-03 4.941713e-01 
1.334453e+00 3.550272e-03 7.906043e-01 
1.677906e+00 7.067799e-03 1.264855e+00 
2.109614e+00 1.407912e-02 2.023590e+00 
2.639898e+00 2.768810e-02 3.237458e+00 
3.279155e+00 5.337120e-02 5.179475e+00 
4.039968e+00 1.006980e-01 8.286428e+00 
4.901589e+00 1.823631e-01 1.325711e+01 
5.833481e+00 3.139685e-01 2.120951e+01 
6.761307e+00 5.044960e-01 3.393222e+01 
7.588995e+00 7.463311e-01 5.428675e+01 
8.222027e+00 1.009422e+00 8.685114e+01 
8.583698e+00 1.244640e+00 1.389495e+02 
8.675460e+00 1.416407e+00 2.222996e+02 
8.534606e+00 1.506953e+00 3.556480e+02 
8.232530e+00 1.522952e+00 5.689866e+02 
7.840630e+00 1.482576e+00 9.102982e+02 
7.434699e+00 1.410747e+00 1.456348e+03 
7.057511e+00 1.324287e+00 2.329952e+03 
6.731779e+00 1.234928e+00 3.727594e+03 
6.490020e+00 1.154996e+00 5.963623e+03 
6.336595e+00 1.089640e+00 9.540955e+03 
6.280180e+00 1.044215e+00 1.526418e+04 
6.302969e+00 1.018971e+00 2.442053e+04 
6.388870e+00 1.013900e+00 3.906940e+04 
6.505190e+00 1.024648e+00 6.250552e+04 
6.632486e+00 1.047303e+00 1.000000e+05 


==> anc/TOV-Output-e0-398.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.770543e-03 1.622196e-10 1.000000e-05 
5.919260e-03 3.098862e-10 1.599859e-05 
7.630957e-03 6.639525e-10 2.559548e-05 
9.627140e-03 1.333189e-09 4.094915e-05 
1.210658e-02 2.651331e-09 6.551286e-05 
1.517425e-02 5.220613e-09 1.048113e-04 
1.940351e-02 1.091544e-08 1.676833e-04 
2.444520e-02 2.182635e-08 2.682696e-04 
3.077197e-02 4.353778e-08 4.291934e-04 
3.946611e-02 9.184886e-08 6.866488e-04 
4.979856e-02 1.845235e-07 1.098541e-03 
6.277830e-02 3.696844e-07 1.757511e-03 
7.948135e-02 7.502387e-07 2.811769e-03 
1.011305e-01 1.545441e-06 4.498433e-03 
1.273094e-01 3.083123e-06 7.196857e-03 
1.614342e-01 6.286401e-06 1.151395e-02 
2.041344e-01 1.271081e-05 1.842070e-02 
2.584710e-01 2.580327e-05 2.947052e-02 
3.272408e-01 5.236790e-05 4.714866e-02 
4.124861e-01 1.048888e-04 7.543120e-02 
5.232965e-01 2.141922e-04 1.206793e-01 
6.608485e-01 4.314814e-04 1.930698e-01 
8.354026e-01 8.719599e-04 3.088844e-01 
1.053260e+00 1.748491e-03 4.941713e-01 
1.330779e+00 3.529883e-03 7.906043e-01 
1.675543e+00 7.055547e-03 1.264855e+00 
2.102855e+00 1.397931e-02 2.023590e+00 
2.631090e+00 2.748097e-02 3.237458e+00 
3.270308e+00 5.307246e-02 5.179475e+00 
4.026953e+00 9.997958e-02 8.286428e+00 
4.892334e+00 1.817649e-01 1.325711e+01 
5.821667e+00 3.128026e-01 2.120951e+01 
6.750873e+00 5.032722e-01 3.393222e+01 
7.580530e+00 7.453100e-01 5.428675e+01 
8.206693e+00 1.006082e+00 8.685114e+01 
8.571041e+00 1.241741e+00 1.389495e+02 
8.665153e+00 1.414062e+00 2.222996e+02 
8.522896e+00 1.504058e+00 3.556480e+02 
8.222182e+00 1.520540e+00 5.689866e+02 
7.833961e+00 1.481307e+00 9.102982e+02 
7.430639e+00 1.410193e+00 1.456348e+03 
7.049214e+00 1.322806e+00 2.329952e+03 
6.727628e+00 1.234400e+00 3.727594e+03 
6.484710e+00 1.154274e+00 5.963623e+03 
6.329725e+00 1.088665e+00 9.540955e+03 
6.270731e+00 1.042804e+00 1.526418e+04 
6.293636e+00 1.017574e+00 2.442053e+04 
6.379332e+00 1.012434e+00 3.906940e+04 
6.500091e+00 1.023977e+00 6.250552e+04 
6.624079e+00 1.045963e+00 1.000000e+05 


==> anc/TOV-Output-e0-399.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.678837e-03 1.534276e-10 1.000000e-05 
5.943044e-03 3.144247e-10 1.599859e-05 
7.601687e-03 6.579907e-10 2.559548e-05 
9.591632e-03 1.321805e-09 4.094915e-05 
1.200986e-02 2.594796e-09 6.551286e-05 
1.514780e-02 5.206408e-09 1.048113e-04 
1.911553e-02 1.046283e-08 1.676833e-04 
2.452963e-02 2.210868e-08 2.682696e-04 
3.100678e-02 4.465399e-08 4.291934e-04 
3.892983e-02 8.837683e-08 6.866488e-04 
4.978412e-02 1.848263e-07 1.098541e-03 
6.295136e-02 3.736865e-07 1.757511e-03 
7.909244e-02 7.411372e-07 2.811769e-03 
1.001439e-01 1.504422e-06 4.498433e-03 
1.266368e-01 3.042139e-06 7.196857e-03 
1.603866e-01 6.180303e-06 1.151395e-02 
2.038015e-01 1.268050e-05 1.842070e-02 
2.574656e-01 2.556741e-05 2.947052e-02 
3.261996e-01 5.199992e-05 4.714866e-02 
4.122249e-01 1.049525e-04 7.543120e-02 
5.206990e-01 2.115490e-04 1.206793e-01 
6.599460e-01 4.307943e-04 1.930698e-01 
8.332519e-01 8.674150e-04 3.088844e-01 
1.052132e+00 1.747237e-03 4.941713e-01 
1.326220e+00 3.502511e-03 7.906043e-01 
1.671280e+00 7.019359e-03 1.264855e+00 
2.098940e+00 1.393594e-02 2.023590e+00 
2.625486e+00 2.737345e-02 3.237458e+00 
3.263531e+00 5.287296e-02 5.179475e+00 
4.019023e+00 9.963137e-02 8.286428e+00 
4.879145e+00 1.807446e-01 1.325711e+01 
5.810648e+00 3.117565e-01 2.120951e+01 
6.738413e+00 5.016324e-01 3.393222e+01 
7.567155e+00 7.430210e-01 5.428675e+01 
8.194789e+00 1.003778e+00 8.685114e+01 
8.563297e+00 1.240457e+00 1.389495e+02 
8.650396e+00 1.410213e+00 2.222996e+02 
8.513300e+00 1.501850e+00 3.556480e+02 
8.211065e+00 1.517892e+00 5.689866e+02 
7.830186e+00 1.480833e+00 9.102982e+02 
7.421787e+00 1.408450e+00 1.456348e+03 
7.043169e+00 1.321827e+00 2.329952e+03 
6.721246e+00 1.233417e+00 3.727594e+03 
6.478087e+00 1.153303e+00 5.963623e+03 
6.324017e+00 1.087899e+00 9.540955e+03 
6.264426e+00 1.041947e+00 1.526418e+04 
6.283046e+00 1.015953e+00 2.442053e+04 
6.368419e+00 1.010717e+00 3.906940e+04 
6.489744e+00 1.022310e+00 6.250552e+04 
6.612792e+00 1.044054e+00 1.000000e+05 


==> anc/TOV-Output-e0-4.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.432732e-02 4.416431e-11 1.000000e-08 
1.779287e-02 8.458914e-11 1.450829e-08 
2.059080e-02 1.310981e-10 2.104904e-08 
2.582339e-02 2.585929e-10 3.053856e-08 
3.098393e-02 4.466697e-10 4.430621e-08 
3.686588e-02 7.524036e-10 6.428073e-08 
4.536637e-02 1.402100e-09 9.326033e-08 
5.511294e-02 2.513840e-09 1.353048e-07 
6.608678e-02 4.334318e-09 1.963041e-07 
7.914359e-02 7.444304e-09 2.848036e-07 
9.636370e-02 1.343747e-08 4.132012e-07 
1.139910e-01 2.224276e-08 5.994843e-07 
1.368725e-01 3.850572e-08 8.697490e-07 
1.663099e-01 6.907671e-08 1.261857e-06 
2.017256e-01 1.232708e-07 1.830738e-06 
2.436894e-01 2.173138e-07 2.656088e-06 
2.901362e-01 3.667608e-07 3.853529e-06 
3.507964e-01 6.482509e-07 5.590810e-06 
4.265419e-01 1.165368e-06 8.111308e-06 
5.133000e-01 2.030917e-06 1.176812e-05 
6.173701e-01 3.533589e-06 1.707353e-05 
7.411674e-01 6.114052e-06 2.477076e-05 
8.939001e-01 1.072627e-05 3.593814e-05 
1.083852e+00 1.912027e-05 5.214008e-05 
1.303725e+00 3.327706e-05 7.564633e-05 
1.563817e+00 5.743144e-05 1.097499e-04 
1.885146e+00 1.006081e-04 1.592283e-04 
2.278095e+00 1.775510e-04 2.310130e-04 
2.748048e+00 3.116695e-04 3.351603e-04 
3.302061e+00 5.407502e-04 4.862602e-04 
3.975933e+00 9.440345e-04 7.054802e-04 
4.780521e+00 1.641115e-03 1.023531e-03 
5.776108e+00 2.895199e-03 1.484968e-03 
6.947852e+00 5.039794e-03 2.154435e-03 
8.365402e+00 8.799310e-03 3.125716e-03 
1.006851e+01 1.534856e-02 4.534879e-03 
1.208389e+01 2.654994e-02 6.579332e-03 
1.452382e+01 4.613938e-02 9.545485e-03 
1.742547e+01 7.978893e-02 1.384886e-02 
2.087337e+01 1.373957e-01 2.009233e-02 
2.492923e+01 2.346874e-01 2.915053e-02 
2.967072e+01 3.972134e-01 4.229243e-02 
3.514259e+01 6.636510e-01 6.135907e-02 
4.133645e+01 1.088568e+00 8.902151e-02 
4.820693e+01 1.745752e+00 1.291550e-01 
5.547011e+01 2.701550e+00 1.873817e-01 
6.291883e+01 4.027643e+00 2.718588e-01 
7.004005e+01 5.718849e+00 3.944206e-01 
7.632817e+01 7.689626e+00 5.722368e-01 
8.130974e+01 9.761160e+00 8.302176e-01 
8.467435e+01 1.170796e+01 1.204504e+00 
8.627953e+01 1.330650e+01 1.747528e+00 
8.623925e+01 1.442198e+01 2.535364e+00 
8.485497e+01 1.502757e+01 3.678380e+00 
8.249565e+01 1.517305e+01 5.336699e+00 
7.959439e+01 1.497013e+01 7.742637e+00 
7.637582e+01 1.449445e+01 1.123324e+01 
7.321060e+01 1.387417e+01 1.629751e+01 
7.021402e+01 1.317011e+01 2.364489e+01 
6.765714e+01 1.247515e+01 3.430469e+01 
6.551185e+01 1.180979e+01 4.977024e+01 
6.396455e+01 1.123442e+01 7.220809e+01 
6.296343e+01 1.075869e+01 1.047616e+02 
6.254697e+01 1.040784e+01 1.519911e+02 
6.264758e+01 1.018659e+01 2.205131e+02 
6.320428e+01 1.009894e+01 3.199267e+02 
6.401966e+01 1.012010e+01 4.641589e+02 
6.498194e+01 1.023327e+01 6.734151e+02 
6.600112e+01 1.041790e+01 9.770100e+02 
6.686212e+01 1.062121e+01 1.417474e+03 
6.757060e+01 1.082853e+01 2.056512e+03 
6.804237e+01 1.100617e+01 2.983647e+03 
6.828480e+01 1.114077e+01 4.328761e+03 
6.835903e+01 1.123401e+01 6.280291e+03 
6.824743e+01 1.127505e+01 9.111628e+03 
6.809801e+01 1.129152e+01 1.321941e+04 
6.786915e+01 1.127401e+01 1.917910e+04 
6.762762e+01 1.123786e+01 2.782559e+04 
6.737857e+01 1.118683e+01 4.037017e+04 
6.715234e+01 1.113051e+01 5.857021e+04 
6.700286e+01 1.108333e+01 8.497534e+04 
6.690628e+01 1.104364e+01 1.232847e+05 
6.684658e+01 1.101101e+01 1.788650e+05 
6.687170e+01 1.099730e+01 2.595024e+05 
6.685481e+01 1.097845e+01 3.764936e+05 
6.692243e+01 1.098078e+01 5.462277e+05 
6.699471e+01 1.098840e+01 7.924829e+05 
6.704832e+01 1.099628e+01 1.149757e+06 
6.709425e+01 1.100597e+01 1.668101e+06 
6.711948e+01 1.101397e+01 2.420128e+06 
6.720873e+01 1.103660e+01 3.511192e+06 
6.718895e+01 1.103778e+01 5.094138e+06 
6.724959e+01 1.105536e+01 7.390722e+06 
6.719751e+01 1.104942e+01 1.072267e+07 
6.723293e+01 1.106042e+01 1.555676e+07 
6.722372e+01 1.106124e+01 2.257020e+07 
6.717841e+01 1.105362e+01 3.274549e+07 
6.719860e+01 1.105834e+01 4.750810e+07 
6.716521e+01 1.105133e+01 6.892612e+07 
6.716262e+01 1.104999e+01 1.000000e+08 


==> anc/TOV-Output-e0-40.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.352561e-03 3.715759e-13 1.000000e-08 
1.796419e-03 8.705617e-13 1.450829e-08 
1.992672e-03 1.188186e-12 2.104904e-08 
2.480168e-03 2.290974e-12 3.053856e-08 
3.068664e-03 4.339351e-12 4.430621e-08 
3.777319e-03 8.093344e-12 6.428073e-08 
4.427671e-03 1.303475e-11 9.326033e-08 
5.415026e-03 2.384397e-11 1.353048e-07 
6.294717e-03 3.745463e-11 1.963041e-07 
7.688957e-03 6.826202e-11 2.848036e-07 
9.162963e-03 1.155273e-10 4.132012e-07 
1.153243e-02 2.303243e-10 5.994843e-07 
1.362592e-02 3.799048e-10 8.697490e-07 
1.659269e-02 6.860048e-10 1.261857e-06 
2.030347e-02 1.256862e-09 1.830738e-06 
2.433339e-02 2.163640e-09 2.656088e-06 
2.941543e-02 3.822103e-09 3.853529e-06 
3.527803e-02 6.593102e-09 5.590810e-06 
4.252708e-02 1.154978e-08 8.111308e-06 
5.089947e-02 1.980236e-08 1.176812e-05 
6.155788e-02 3.502902e-08 1.707353e-05 
7.356516e-02 5.978521e-08 2.477076e-05 
8.976661e-02 1.086230e-07 3.593814e-05 
1.075260e-01 1.866885e-07 5.214008e-05 
1.287642e-01 3.206000e-07 7.564633e-05 
1.556389e-01 5.661519e-07 1.097499e-04 
1.889016e-01 1.012246e-06 1.592283e-04 
2.262738e-01 1.739733e-06 2.310130e-04 
2.730771e-01 3.058000e-06 3.351603e-04 
3.304345e-01 5.418009e-06 4.862602e-04 
3.973290e-01 9.419702e-06 7.054802e-04 
4.791000e-01 1.651464e-05 1.023531e-03 
5.761490e-01 2.872111e-05 1.484968e-03 
6.931221e-01 5.000749e-05 2.154435e-03 
8.381939e-01 8.844063e-05 3.125716e-03 
1.008214e+00 1.539201e-04 4.534879e-03 
1.214911e+00 2.693381e-04 6.579332e-03 
1.465326e+00 4.726131e-04 9.545485e-03 
1.763982e+00 8.245977e-04 1.384886e-02 
2.120653e+00 1.433016e-03 2.009233e-02 
2.548879e+00 2.488920e-03 2.915053e-02 
3.068377e+00 4.343723e-03 4.229243e-02 
3.690704e+00 7.563333e-03 6.135907e-02 
4.431606e+00 1.310490e-02 8.902151e-02 
5.330162e+00 2.282891e-02 1.291550e-01 
6.385599e+00 3.932078e-02 1.873817e-01 
7.621809e+00 6.703349e-02 2.718588e-01 
9.090497e+00 1.141380e-01 3.944206e-01 
1.077656e+01 1.911397e-01 5.722368e-01 
1.268576e+01 3.141058e-01 8.302176e-01 
1.481913e+01 5.059498e-01 1.204504e+00 
1.710890e+01 7.900177e-01 1.747528e+00 
1.945391e+01 1.185176e+00 2.535364e+00 
2.173403e+01 1.698601e+00 3.678380e+00 
2.380153e+01 2.312871e+00 5.336699e+00 
2.545866e+01 2.966118e+00 7.742637e+00 
2.662452e+01 3.595236e+00 1.123324e+01 
2.723268e+01 4.124655e+00 1.629751e+01 
2.731707e+01 4.509511e+00 2.364489e+01 
2.695113e+01 4.730805e+00 3.430469e+01 
2.624437e+01 4.799057e+00 4.977024e+01 
2.535405e+01 4.754067e+00 7.220809e+01 
2.434075e+01 4.615232e+00 1.047616e+02 
2.333221e+01 4.425877e+00 1.519911e+02 
2.238210e+01 4.209092e+00 2.205131e+02 
2.152903e+01 3.984127e+00 3.199267e+02 
2.083581e+01 3.773293e+00 4.641589e+02 
2.030555e+01 3.584462e+00 6.734151e+02 
1.995169e+01 3.426775e+00 9.770100e+02 
1.979076e+01 3.308982e+00 1.417474e+03 
1.979572e+01 3.231624e+00 2.056512e+03 
1.993642e+01 3.194186e+00 2.983647e+03 
2.018235e+01 3.194845e+00 4.328761e+03 
2.050133e+01 3.229567e+00 6.280291e+03 
2.080966e+01 3.281892e+00 9.111628e+03 
2.109942e+01 3.347043e+00 1.321941e+04 
2.132621e+01 3.411483e+00 1.917910e+04 
2.148186e+01 3.468213e+00 2.782559e+04 
2.158523e+01 3.516370e+00 4.037017e+04 
2.161622e+01 3.547998e+00 5.857021e+04 
2.159826e+01 3.565515e+00 8.497534e+04 
2.153715e+01 3.568843e+00 1.232847e+05 
2.147633e+01 3.566734e+00 1.788650e+05 
2.140057e+01 3.556323e+00 2.595024e+05 
2.131614e+01 3.539736e+00 3.764936e+05 
2.124804e+01 3.523141e+00 5.462277e+05 
2.119709e+01 3.507776e+00 7.924829e+05 
2.116299e+01 3.494620e+00 1.149757e+06 
2.114077e+01 3.483590e+00 1.668101e+06 
2.114223e+01 3.477798e+00 2.420128e+06 
2.115131e+01 3.474522e+00 3.511192e+06 
2.115365e+01 3.471162e+00 5.094138e+06 
2.117254e+01 3.472512e+00 7.390722e+06 
2.119358e+01 3.475601e+00 1.072267e+07 
2.120998e+01 3.478864e+00 1.555676e+07 
2.123318e+01 3.484360e+00 2.257020e+07 
2.125183e+01 3.489495e+00 3.274549e+07 
2.125427e+01 3.491615e+00 4.750810e+07 
2.125644e+01 3.493723e+00 6.892612e+07 
2.125245e+01 3.494433e+00 1.000000e+08 


==> anc/TOV-Output-e0-400.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.565453e-03 1.428988e-10 1.000000e-05 
5.911725e-03 3.102556e-10 1.599859e-05 
7.485351e-03 6.298156e-10 2.559548e-05 
9.560122e-03 1.312101e-09 4.094915e-05 
1.185612e-02 2.502680e-09 6.551286e-05 
1.533303e-02 5.413290e-09 1.048113e-04 
1.910866e-02 1.047775e-08 1.676833e-04 
2.438246e-02 2.176757e-08 2.682696e-04 
3.104859e-02 4.494723e-08 4.291934e-04 
3.918394e-02 9.034458e-08 6.866488e-04 
4.933732e-02 1.803454e-07 1.098541e-03 
6.295001e-02 3.745990e-07 1.757511e-03 
7.960452e-02 7.575195e-07 2.811769e-03 
9.994131e-02 1.499057e-06 4.498433e-03 
1.269148e-01 3.069896e-06 7.196857e-03 
1.609474e-01 6.261011e-06 1.151395e-02 
2.035184e-01 1.265938e-05 1.842070e-02 
2.574076e-01 2.561416e-05 2.947052e-02 
3.245667e-01 5.135135e-05 4.714866e-02 
4.119369e-01 1.049950e-04 7.543120e-02 
5.203976e-01 2.117105e-04 1.206793e-01 
6.566799e-01 4.254948e-04 1.930698e-01 
8.308820e-01 8.621891e-04 3.088844e-01 
1.049575e+00 1.738873e-03 4.941713e-01 
1.323727e+00 3.491490e-03 7.906043e-01 
1.665293e+00 6.961624e-03 1.264855e+00 
2.095327e+00 1.389846e-02 2.023590e+00 
2.618394e+00 2.721985e-02 3.237458e+00 
3.257699e+00 5.271840e-02 5.179475e+00 
4.009927e+00 9.919821e-02 8.286428e+00 
4.868380e+00 1.799842e-01 1.325711e+01 
5.796408e+00 3.102214e-01 2.120951e+01 
6.721016e+00 4.989856e-01 3.393222e+01 
7.552830e+00 7.404860e-01 5.428675e+01 
8.185171e+00 1.002160e+00 8.685114e+01 
8.549322e+00 1.237117e+00 1.389495e+02 
8.644287e+00 1.409274e+00 2.222996e+02 
8.501197e+00 1.498820e+00 3.556480e+02 
8.206195e+00 1.517136e+00 5.689866e+02 
7.818484e+00 1.478171e+00 9.102982e+02 
7.415086e+00 1.407237e+00 1.456348e+03 
7.036445e+00 1.320693e+00 2.329952e+03 
6.714898e+00 1.232440e+00 3.727594e+03 
6.470927e+00 1.152230e+00 5.963623e+03 
6.317413e+00 1.086970e+00 9.540955e+03 
6.256717e+00 1.040841e+00 1.526418e+04 
6.278104e+00 1.015335e+00 2.442053e+04 
6.362382e+00 1.009889e+00 3.906940e+04 
6.478563e+00 1.020484e+00 6.250552e+04 
6.607767e+00 1.043378e+00 1.000000e+05 


==> anc/TOV-Output-e0-401.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.580997e-03 1.447242e-10 1.000000e-05 
5.790639e-03 2.923081e-10 1.599859e-05 
7.521750e-03 6.406457e-10 2.559548e-05 
9.545770e-03 1.309466e-09 4.094915e-05 
1.190024e-02 2.537050e-09 6.551286e-05 
1.525636e-02 5.345816e-09 1.048113e-04 
1.899308e-02 1.031449e-08 1.676833e-04 
2.445018e-02 2.200430e-08 2.682696e-04 
3.077206e-02 4.386637e-08 4.291934e-04 
3.888606e-02 8.852055e-08 6.866488e-04 
4.938562e-02 1.813278e-07 1.098541e-03 
6.213822e-02 3.611937e-07 1.757511e-03 
7.942396e-02 7.542575e-07 2.811769e-03 
1.001456e-01 1.512040e-06 4.498433e-03 
1.267748e-01 3.067397e-06 7.196857e-03 
1.601859e-01 6.187983e-06 1.151395e-02 
2.025355e-01 1.250804e-05 1.842070e-02 
2.567157e-01 2.547168e-05 2.947052e-02 
3.237850e-01 5.110864e-05 4.714866e-02 
4.096250e-01 1.034953e-04 7.543120e-02 
5.197526e-01 2.114511e-04 1.206793e-01 
6.545854e-01 4.224898e-04 1.930698e-01 
8.290887e-01 8.587573e-04 3.088844e-01 
1.046840e+00 1.729620e-03 4.941713e-01 
1.321878e+00 3.485525e-03 7.906043e-01 
1.662978e+00 6.949808e-03 1.264855e+00 
2.090515e+00 1.383719e-02 2.023590e+00 
2.613667e+00 2.713926e-02 3.237458e+00 
3.250424e+00 5.249457e-02 5.179475e+00 
4.001349e+00 9.880228e-02 8.286428e+00 
4.858868e+00 1.793568e-01 1.325711e+01 
5.785639e+00 3.092115e-01 2.120951e+01 
6.710647e+00 4.977696e-01 3.393222e+01 
7.540742e+00 7.385243e-01 5.428675e+01 
8.167255e+00 9.980353e-01 8.685114e+01 
8.538823e+00 1.234919e+00 1.389495e+02 
8.630487e+00 1.405742e+00 2.222996e+02 
8.493781e+00 1.497316e+00 3.556480e+02 
8.197010e+00 1.515068e+00 5.689866e+02 
7.810629e+00 1.476567e+00 9.102982e+02 
7.408325e+00 1.406008e+00 1.456348e+03 
7.025526e+00 1.318622e+00 2.329952e+03 
6.704779e+00 1.230694e+00 3.727594e+03 
6.464713e+00 1.151333e+00 5.963623e+03 
6.309938e+00 1.085884e+00 9.540955e+03 
6.247496e+00 1.039467e+00 1.526418e+04 
6.268700e+00 1.013924e+00 2.442053e+04 
6.354133e+00 1.008656e+00 3.906940e+04 
6.470856e+00 1.019316e+00 6.250552e+04 
6.597377e+00 1.041644e+00 1.000000e+05 


==> anc/TOV-Output-e0-402.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.625306e-03 1.493360e-10 1.000000e-05 
5.959577e-03 3.194400e-10 1.599859e-05 
7.534753e-03 6.455798e-10 2.559548e-05 
9.533513e-03 1.307681e-09 4.094915e-05 
1.178951e-02 2.473037e-09 6.551286e-05 
1.524153e-02 5.343536e-09 1.048113e-04 
1.929463e-02 1.084058e-08 1.676833e-04 
2.401293e-02 2.089676e-08 2.682696e-04 
3.079738e-02 4.408439e-08 4.291934e-04 
3.907316e-02 9.002840e-08 6.866488e-04 
4.939506e-02 1.818842e-07 1.098541e-03 
6.229921e-02 3.649161e-07 1.757511e-03 
7.842469e-02 7.279562e-07 2.811769e-03 
9.986544e-02 1.503124e-06 4.498433e-03 
1.260493e-01 3.022552e-06 7.196857e-03 
1.599880e-01 6.180459e-06 1.151395e-02 
2.021300e-01 1.246406e-05 1.842070e-02 
2.549961e-01 2.502551e-05 2.947052e-02 
3.234702e-01 5.108673e-05 4.714866e-02 
4.092610e-01 1.034770e-04 7.543120e-02 
5.166941e-01 2.082587e-04 1.206793e-01 
6.543702e-01 4.231236e-04 1.930698e-01 
8.258810e-01 8.509464e-04 3.088844e-01 
1.044748e+00 1.723549e-03 4.941713e-01 
1.316199e+00 3.449400e-03 7.906043e-01 
1.659366e+00 6.921754e-03 1.264855e+00 
2.085452e+00 1.377094e-02 2.023590e+00 
2.605351e+00 2.694804e-02 3.237458e+00 
3.241865e+00 5.220956e-02 5.179475e+00 
3.993548e+00 9.846227e-02 8.286428e+00 
4.845374e+00 1.783053e-01 1.325711e+01 
5.773071e+00 3.079288e-01 2.120951e+01 
6.700103e+00 4.965157e-01 3.393222e+01 
7.524711e+00 7.355487e-01 5.428675e+01 
8.159526e+00 9.969807e-01 8.685114e+01 
8.524781e+00 1.231551e+00 1.389495e+02 
8.623960e+00 1.404656e+00 2.222996e+02 
8.484772e+00 1.495289e+00 3.556480e+02 
8.185675e+00 1.512344e+00 5.689866e+02 
7.806174e+00 1.475899e+00 9.102982e+02 
7.401589e+00 1.404783e+00 1.456348e+03 
7.021753e+00 1.318144e+00 2.329952e+03 
6.698382e+00 1.229703e+00 3.727594e+03 
6.458298e+00 1.150398e+00 5.963623e+03 
6.302373e+00 1.084780e+00 9.540955e+03 
6.240466e+00 1.038479e+00 1.526418e+04 
6.261955e+00 1.012983e+00 2.442053e+04 
6.346074e+00 1.007458e+00 3.906940e+04 
6.462898e+00 1.018099e+00 6.250552e+04 
6.588043e+00 1.040117e+00 1.000000e+05 


==> anc/TOV-Output-e0-403.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.615820e-03 1.487882e-10 1.000000e-05 
5.820267e-03 2.982982e-10 1.599859e-05 
7.447658e-03 6.250016e-10 2.559548e-05 
9.351206e-03 1.237157e-09 4.094915e-05 
1.191515e-02 2.559299e-09 6.551286e-05 
1.511803e-02 5.227664e-09 1.048113e-04 
1.899488e-02 1.036888e-08 1.676833e-04 
2.399609e-02 2.090470e-08 2.682696e-04 
3.054786e-02 4.312854e-08 4.291934e-04 
3.880844e-02 8.843036e-08 6.866488e-04 
4.937678e-02 1.821343e-07 1.098541e-03 
6.189016e-02 3.586651e-07 1.757511e-03 
7.878018e-02 7.397358e-07 2.811769e-03 
9.904221e-02 1.469904e-06 4.498433e-03 
1.255123e-01 2.991514e-06 7.196857e-03 
1.595846e-01 6.149083e-06 1.151395e-02 
2.014712e-01 1.237330e-05 1.842070e-02 
2.554227e-01 2.521386e-05 2.947052e-02 
3.233490e-01 5.115622e-05 4.714866e-02 
4.079116e-01 1.027117e-04 7.543120e-02 
5.151588e-01 2.069212e-04 1.206793e-01 
6.533801e-01 4.222523e-04 1.930698e-01 
8.254664e-01 8.517725e-04 3.088844e-01 
1.040850e+00 1.708571e-03 4.941713e-01 
1.314920e+00 3.447851e-03 7.906043e-01 
1.655797e+00 6.894204e-03 1.264855e+00 
2.077082e+00 1.363983e-02 2.023590e+00 
2.598232e+00 2.679382e-02 3.237458e+00 
3.235620e+00 5.203456e-02 5.179475e+00 
3.983206e+00 9.793858e-02 8.286428e+00 
4.838811e+00 1.779905e-01 1.325711e+01 
5.760025e+00 3.065739e-01 2.120951e+01 
6.686361e+00 4.946104e-01 3.393222e+01 
7.508920e+00 7.326344e-01 5.428675e+01 
8.143966e+00 9.935625e-01 8.685114e+01 
8.512763e+00 1.228846e+00 1.389495e+02 
8.612075e+00 1.401761e+00 2.222996e+02 
8.477394e+00 1.493791e+00 3.556480e+02 
8.179046e+00 1.511046e+00 5.689866e+02 
7.797223e+00 1.473988e+00 9.102982e+02 
7.391961e+00 1.402837e+00 1.456348e+03 
7.013852e+00 1.316742e+00 2.329952e+03 
6.693648e+00 1.229049e+00 3.727594e+03 
6.447383e+00 1.148611e+00 5.963623e+03 
6.294230e+00 1.083571e+00 9.540955e+03 
6.233559e+00 1.037512e+00 1.526418e+04 
6.254359e+00 1.011891e+00 2.442053e+04 
6.333111e+00 1.005364e+00 3.906940e+04 
6.454684e+00 1.016833e+00 6.250552e+04 
6.579070e+00 1.038660e+00 1.000000e+05 


==> anc/TOV-Output-e0-404.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.604725e-03 1.480844e-10 1.000000e-05 
5.894465e-03 3.106215e-10 1.599859e-05 
7.370026e-03 6.071631e-10 2.559548e-05 
9.342018e-03 1.236575e-09 4.094915e-05 
1.197364e-02 2.603619e-09 6.551286e-05 
1.502915e-02 5.148746e-09 1.048113e-04 
1.918747e-02 1.071400e-08 1.676833e-04 
2.392274e-02 2.076498e-08 2.682696e-04 
3.044527e-02 4.280146e-08 4.291934e-04 
3.868256e-02 8.778993e-08 6.866488e-04 
4.904934e-02 1.789778e-07 1.098541e-03 
6.207792e-02 3.628373e-07 1.757511e-03 
7.842693e-02 7.316404e-07 2.811769e-03 
9.930696e-02 1.485400e-06 4.498433e-03 
1.258970e-01 3.026595e-06 7.196857e-03 
1.588486e-01 6.079442e-06 1.151395e-02 
2.016897e-01 1.244438e-05 1.842070e-02 
2.537001e-01 2.476848e-05 2.947052e-02 
3.213975e-01 5.036027e-05 4.714866e-02 
4.076573e-01 1.027739e-04 7.543120e-02 
5.139875e-01 2.060227e-04 1.206793e-01 
6.497721e-01 4.163280e-04 1.930698e-01 
8.232531e-01 8.470345e-04 3.088844e-01 
1.038595e+00 1.701693e-03 4.941713e-01 
1.309218e+00 3.411659e-03 7.906043e-01 
1.651687e+00 6.859915e-03 1.264855e+00 
2.075498e+00 1.364181e-02 2.023590e+00 
2.592583e+00 2.668470e-02 3.237458e+00 
3.223288e+00 5.157096e-02 5.179475e+00 
3.974036e+00 9.749950e-02 8.286428e+00 
4.825114e+00 1.769176e-01 1.325711e+01 
5.750603e+00 3.057641e-01 2.120951e+01 
6.670275e+00 4.922295e-01 3.393222e+01 
7.498227e+00 7.310243e-01 5.428675e+01 
8.129800e+00 9.905629e-01 8.685114e+01 
8.500349e+00 1.226008e+00 1.389495e+02 
8.602024e+00 1.399481e+00 2.222996e+02 
8.466601e+00 1.491176e+00 3.556480e+02 
8.173730e+00 1.510145e+00 5.689866e+02 
7.790460e+00 1.472678e+00 9.102982e+02 
7.387840e+00 1.402257e+00 1.456348e+03 
7.005176e+00 1.315165e+00 2.329952e+03 
6.686448e+00 1.227893e+00 3.727594e+03 
6.442153e+00 1.147897e+00 5.963623e+03 
6.287256e+00 1.082571e+00 9.540955e+03 
6.221945e+00 1.035713e+00 1.526418e+04 
6.243772e+00 1.010267e+00 2.442053e+04 
6.329035e+00 1.004890e+00 3.906940e+04 
6.447648e+00 1.015788e+00 6.250552e+04 
6.572649e+00 1.037705e+00 1.000000e+05 


==> anc/TOV-Output-e0-405.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.626639e-03 1.505805e-10 1.000000e-05 
5.730731e-03 2.861555e-10 1.599859e-05 
7.297524e-03 5.908789e-10 2.559548e-05 
9.485377e-03 1.297585e-09 4.094915e-05 
1.187988e-02 2.549224e-09 6.551286e-05 
1.508207e-02 5.216208e-09 1.048113e-04 
1.893526e-02 1.032253e-08 1.676833e-04 
2.393746e-02 2.085483e-08 2.682696e-04 
3.043367e-02 4.285835e-08 4.291934e-04 
3.854692e-02 8.708469e-08 6.866488e-04 
4.880530e-02 1.767561e-07 1.098541e-03 
6.212370e-02 3.645409e-07 1.757511e-03 
7.799187e-02 7.213129e-07 2.811769e-03 
9.893863e-02 1.472569e-06 4.498433e-03 
1.254743e-01 3.003624e-06 7.196857e-03 
1.583334e-01 6.035378e-06 1.151395e-02 
2.011955e-01 1.238372e-05 1.842070e-02 
2.539143e-01 2.489271e-05 2.947052e-02 
3.202059e-01 4.992547e-05 4.714866e-02 
4.061578e-01 1.018956e-04 7.543120e-02 
5.133406e-01 2.057533e-04 1.206793e-01 
6.502617e-01 4.182997e-04 1.930698e-01 
8.197346e-01 8.382927e-04 3.088844e-01 
1.037542e+00 1.700706e-03 4.941713e-01 
1.306940e+00 3.402249e-03 7.906043e-01 
1.647118e+00 6.819941e-03 1.264855e+00 
2.068476e+00 1.353727e-02 2.023590e+00 
2.588710e+00 2.662973e-02 3.237458e+00 
3.215281e+00 5.131270e-02 5.179475e+00 
3.961954e+00 9.685158e-02 8.286428e+00 
4.814019e+00 1.761210e-01 1.325711e+01 
5.734171e+00 3.038998e-01 2.120951e+01 
6.659108e+00 4.908448e-01 3.393222e+01 
7.487447e+00 7.293891e-01 5.428675e+01 
8.118105e+00 9.883047e-01 8.685114e+01 
8.488582e+00 1.223380e+00 1.389495e+02 
8.592261e+00 1.397295e+00 2.222996e+02 
8.458155e+00 1.489323e+00 3.556480e+02 
8.164651e+00 1.508097e+00 5.689866e+02 
7.783419e+00 1.471290e+00 9.102982e+02 
7.377630e+00 1.400162e+00 1.456348e+03 
7.001319e+00 1.314664e+00 2.329952e+03 
6.675837e+00 1.226039e+00 3.727594e+03 
6.432993e+00 1.146439e+00 5.963623e+03 
6.281283e+00 1.081751e+00 9.540955e+03 
6.216157e+00 1.034941e+00 1.526418e+04 
6.233919e+00 1.008772e+00 2.442053e+04 
6.319283e+00 1.003380e+00 3.906940e+04 
6.437912e+00 1.014232e+00 6.250552e+04 
6.561136e+00 1.035747e+00 1.000000e+05 


==> anc/TOV-Output-e0-406.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.555146e-03 1.440621e-10 1.000000e-05 
5.821075e-03 3.006440e-10 1.599859e-05 
7.397421e-03 6.169983e-10 2.559548e-05 
9.236067e-03 1.200893e-09 4.094915e-05 
1.183927e-02 2.529400e-09 6.551286e-05 
1.511924e-02 5.267840e-09 1.048113e-04 
1.882745e-02 1.017226e-08 1.676833e-04 
2.420791e-02 2.162296e-08 2.682696e-04 
3.048467e-02 4.318053e-08 4.291934e-04 
3.832772e-02 8.581886e-08 6.866488e-04 
4.893809e-02 1.786428e-07 1.098541e-03 
6.156117e-02 3.556034e-07 1.757511e-03 
7.812069e-02 7.266827e-07 2.811769e-03 
9.834166e-02 1.449645e-06 4.498433e-03 
1.250089e-01 2.977659e-06 7.196857e-03 
1.578326e-01 5.993057e-06 1.151395e-02 
1.999270e-01 1.218097e-05 1.842070e-02 
2.533557e-01 2.478985e-05 2.947052e-02 
3.204361e-01 5.015668e-05 4.714866e-02 
4.056449e-01 1.017605e-04 7.543120e-02 
5.116353e-01 2.042126e-04 1.206793e-01 
6.466943e-01 4.124704e-04 1.930698e-01 
8.183996e-01 8.362595e-04 3.088844e-01 
1.033539e+00 1.685255e-03 4.941713e-01 
1.303048e+00 3.380259e-03 7.906043e-01 
1.641810e+00 6.770903e-03 1.264855e+00 
2.062762e+00 1.345842e-02 2.023590e+00 
2.583292e+00 2.652738e-02 3.237458e+00 
3.208254e+00 5.110062e-02 5.179475e+00 
3.954745e+00 9.655298e-02 8.286428e+00 
4.805075e+00 1.755515e-01 1.325711e+01 
5.724900e+00 3.031107e-01 2.120951e+01 
6.646509e+00 4.891687e-01 3.393222e+01 
7.470648e+00 7.262135e-01 5.428675e+01 
8.106547e+00 9.860847e-01 8.685114e+01 
8.477450e+00 1.220958e+00 1.389495e+02 
8.581095e+00 1.394633e+00 2.222996e+02 
8.447645e+00 1.486794e+00 3.556480e+02 
8.154361e+00 1.505678e+00 5.689866e+02 
7.772579e+00 1.468847e+00 9.102982e+02 
7.370851e+00 1.398917e+00 1.456348e+03 
6.992689e+00 1.313093e+00 2.329952e+03 
6.672531e+00 1.225672e+00 3.727594e+03 
6.427800e+00 1.145729e+00 5.963623e+03 
6.273057e+00 1.080523e+00 9.540955e+03 
6.207757e+00 1.033707e+00 1.526418e+04 
6.226888e+00 1.007777e+00 2.442053e+04 
6.309225e+00 1.001813e+00 3.906940e+04 
6.430392e+00 1.013095e+00 6.250552e+04 
6.550289e+00 1.033919e+00 1.000000e+05 


==> anc/TOV-Output-e0-407.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.558443e-03 1.447308e-10 1.000000e-05 
5.757893e-03 2.916769e-10 1.599859e-05 
7.236384e-03 5.789967e-10 2.559548e-05 
9.423377e-03 1.278589e-09 4.094915e-05 
1.175958e-02 2.484773e-09 6.551286e-05 
1.483428e-02 4.987822e-09 1.048113e-04 
1.900338e-02 1.048586e-08 1.676833e-04 
2.389653e-02 2.085049e-08 2.682696e-04 
3.030727e-02 4.253557e-08 4.291934e-04 
3.855731e-02 8.758553e-08 6.866488e-04 
4.882097e-02 1.778000e-07 1.098541e-03 
6.137265e-02 3.532142e-07 1.757511e-03 
7.784677e-02 7.208366e-07 2.811769e-03 
9.818614e-02 1.446331e-06 4.498433e-03 
1.243700e-01 2.939465e-06 7.196857e-03 
1.574343e-01 5.962443e-06 1.151395e-02 
1.994691e-01 1.212726e-05 1.842070e-02 
2.525699e-01 2.462037e-05 2.947052e-02 
3.195158e-01 4.984827e-05 4.714866e-02 
4.035370e-01 1.004293e-04 7.543120e-02 
5.110902e-01 2.040615e-04 1.206793e-01 
6.471042e-01 4.142703e-04 1.930698e-01 
8.160634e-01 8.311596e-04 3.088844e-01 
1.030635e+00 1.675201e-03 4.941713e-01 
1.301223e+00 3.374321e-03 7.906043e-01 
1.639374e+00 6.757271e-03 1.264855e+00 
2.059153e+00 1.342053e-02 2.023590e+00 
2.576748e+00 2.639064e-02 3.237458e+00 
3.203127e+00 5.097773e-02 5.179475e+00 
3.945669e+00 9.612058e-02 8.286428e+00 
4.794838e+00 1.748449e-01 1.325711e+01 
5.710045e+00 3.014843e-01 2.120951e+01 
6.632680e+00 4.872433e-01 3.393222e+01 
7.457104e+00 7.238687e-01 5.428675e+01 
8.093263e+00 9.833431e-01 8.685114e+01 
8.464302e+00 1.217870e+00 1.389495e+02 
8.568933e+00 1.391633e+00 2.222996e+02 
8.439908e+00 1.485167e+00 3.556480e+02 
8.145274e+00 1.503622e+00 5.689866e+02 
7.768163e+00 1.468180e+00 9.102982e+02 
7.364121e+00 1.397683e+00 1.456348e+03 
6.984855e+00 1.311698e+00 2.329952e+03 
6.666498e+00 1.224749e+00 3.727594e+03 
6.422115e+00 1.144925e+00 5.963623e+03 
6.268771e+00 1.080005e+00 9.540955e+03 
6.201567e+00 1.032863e+00 1.526418e+04 
6.218422e+00 1.006527e+00 2.442053e+04 
6.304098e+00 1.001145e+00 3.906940e+04 
6.421439e+00 1.011685e+00 6.250552e+04 
6.545904e+00 1.033361e+00 1.000000e+05 


==> anc/TOV-Output-e0-408.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.654905e-03 1.544932e-10 1.000000e-05 
5.731687e-03 2.884194e-10 1.599859e-05 
7.271178e-03 5.888319e-10 2.559548e-05 
9.343186e-03 1.249287e-09 4.094915e-05 
1.185393e-02 2.551316e-09 6.551286e-05 
1.473953e-02 4.904876e-09 1.048113e-04 
1.899171e-02 1.049227e-08 1.676833e-04 
2.380363e-02 2.065890e-08 2.682696e-04 
3.047437e-02 4.334926e-08 4.291934e-04 
3.851568e-02 8.751662e-08 6.866488e-04 
4.823286e-02 1.718730e-07 1.098541e-03 
6.155881e-02 3.573141e-07 1.757511e-03 
7.782214e-02 7.219221e-07 2.811769e-03 
9.821490e-02 1.451159e-06 4.498433e-03 
1.247588e-01 2.974405e-06 7.196857e-03 
1.576504e-01 6.001746e-06 1.151395e-02 
1.989666e-01 1.206540e-05 1.842070e-02 
2.525129e-01 2.466413e-05 2.947052e-02 
3.193328e-01 4.988489e-05 4.714866e-02 
4.026017e-01 9.997757e-05 7.543120e-02 
5.087604e-01 2.017784e-04 1.206793e-01 
6.436513e-01 4.086771e-04 1.930698e-01 
8.132418e-01 8.245893e-04 3.088844e-01 
1.028267e+00 1.667760e-03 4.941713e-01 
1.296298e+00 3.344362e-03 7.906043e-01 
1.632934e+00 6.694410e-03 1.264855e+00 
2.051551e+00 1.330516e-02 2.023590e+00 
2.567364e+00 2.616783e-02 3.237458e+00 
3.194865e+00 5.070729e-02 5.179475e+00 
3.935498e+00 9.561008e-02 8.286428e+00 
4.783707e+00 1.740439e-01 1.325711e+01 
5.702416e+00 3.009381e-01 2.120951e+01 
6.617777e+00 4.851014e-01 3.393222e+01 
7.443594e+00 7.215311e-01 5.428675e+01 
8.080812e+00 9.808497e-01 8.685114e+01 
8.456093e+00 1.216402e+00 1.389495e+02 
8.558329e+00 1.389154e+00 2.222996e+02 
8.427940e+00 1.482154e+00 3.556480e+02 
8.137256e+00 1.501887e+00 5.689866e+02 
7.762107e+00 1.467057e+00 9.102982e+02 
7.359666e+00 1.397013e+00 1.456348e+03 
6.981648e+00 1.311339e+00 2.329952e+03 
6.657289e+00 1.223175e+00 3.727594e+03 
6.412967e+00 1.143465e+00 5.963623e+03 
6.261411e+00 1.078931e+00 9.540955e+03 
6.196956e+00 1.032296e+00 1.526418e+04 
6.210833e+00 1.005432e+00 2.442053e+04 
6.294222e+00 9.996100e-01 3.906940e+04 
6.410345e+00 1.009870e+00 6.250552e+04 
6.535580e+00 1.031634e+00 1.000000e+05 


==> anc/TOV-Output-e0-409.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.629257e-03 1.523260e-10 1.000000e-05 
5.656279e-03 2.778643e-10 1.599859e-05 
7.185743e-03 5.697120e-10 2.559548e-05 
9.247002e-03 1.214068e-09 4.094915e-05 
1.178564e-02 2.513623e-09 6.551286e-05 
1.476965e-02 4.947103e-09 1.048113e-04 
1.867261e-02 9.996667e-09 1.676833e-04 
2.391034e-02 2.098929e-08 2.682696e-04 
3.030932e-02 4.275327e-08 4.291934e-04 
3.826201e-02 8.600910e-08 6.866488e-04 
4.860911e-02 1.763578e-07 1.098541e-03 
6.093225e-02 3.473635e-07 1.757511e-03 
7.758481e-02 7.170906e-07 2.811769e-03 
9.826066e-02 1.456750e-06 4.498433e-03 
1.241734e-01 2.939920e-06 7.196857e-03 
1.571875e-01 5.963613e-06 1.151395e-02 
1.981646e-01 1.194930e-05 1.842070e-02 
2.509513e-01 2.426874e-05 2.947052e-02 
3.178552e-01 4.931618e-05 4.714866e-02 
4.013662e-01 9.930273e-05 7.543120e-02 
5.083663e-01 2.018027e-04 1.206793e-01 
6.434434e-01 4.092799e-04 1.930698e-01 
8.127286e-01 8.250405e-04 3.088844e-01 
1.027333e+00 1.667281e-03 4.941713e-01 
1.295693e+00 3.347804e-03 7.906043e-01 
1.629470e+00 6.668125e-03 1.264855e+00 
2.050476e+00 1.331618e-02 2.023590e+00 
2.564076e+00 2.612989e-02 3.237458e+00 
3.187643e+00 5.048566e-02 5.179475e+00 
3.927416e+00 9.524832e-02 8.286428e+00 
4.770528e+00 1.730281e-01 1.325711e+01 
5.689537e+00 2.996065e-01 2.120951e+01 
6.607593e+00 4.839086e-01 3.393222e+01 
7.435201e+00 7.204953e-01 5.428675e+01 
8.066340e+00 9.777472e-01 8.685114e+01 
8.442679e+00 1.213221e+00 1.389495e+02 
8.547016e+00 1.386433e+00 2.222996e+02 
8.420335e+00 1.480564e+00 3.556480e+02 
8.132876e+00 1.501260e+00 5.689866e+02 
7.751256e+00 1.464603e+00 9.102982e+02 
7.352199e+00 1.395591e+00 1.456348e+03 
6.973557e+00 1.309883e+00 2.329952e+03 
6.651881e+00 1.222376e+00 3.727594e+03 
6.407404e+00 1.142682e+00 5.963623e+03 
6.250605e+00 1.077235e+00 9.540955e+03 
6.188955e+00 1.031130e+00 1.526418e+04 
6.205188e+00 1.004680e+00 2.442053e+04 
6.287824e+00 9.987081e-01 3.906940e+04 
6.402580e+00 1.008684e+00 6.250552e+04 
6.529188e+00 1.030679e+00 1.000000e+05 


==> anc/TOV-Output-e0-41.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.418605e-03 4.394256e-13 1.000000e-08 
1.608919e-03 6.410665e-13 1.450829e-08 
2.028796e-03 1.285333e-12 2.104904e-08 
2.452388e-03 2.270220e-12 3.053856e-08 
2.886896e-03 3.703346e-12 4.430621e-08 
3.614850e-03 7.270620e-12 6.428073e-08 
4.309595e-03 1.231998e-11 9.326033e-08 
5.225051e-03 2.195697e-11 1.353048e-07 
6.090858e-03 3.478052e-11 1.963041e-07 
7.698719e-03 7.023541e-11 2.848036e-07 
8.999990e-03 1.122088e-10 4.132012e-07 
1.082133e-02 1.950487e-10 5.994843e-07 
1.343537e-02 3.732924e-10 8.697490e-07 
1.595249e-02 6.248644e-10 1.261857e-06 
1.936873e-02 1.118418e-09 1.830738e-06 
2.342717e-02 1.979067e-09 2.656088e-06 
2.833287e-02 3.500843e-09 3.853529e-06 
3.430227e-02 6.212545e-09 5.590810e-06 
4.124276e-02 1.079802e-08 8.111308e-06 
4.996549e-02 1.920045e-08 1.176812e-05 
5.984844e-02 3.299586e-08 1.707353e-05 
7.166089e-02 5.664318e-08 2.477076e-05 
8.645892e-02 9.947883e-08 3.593814e-05 
1.056018e-01 1.812658e-07 5.214008e-05 
1.265591e-01 3.120197e-07 7.564633e-05 
1.521776e-01 5.424433e-07 1.097499e-04 
1.836237e-01 9.529915e-07 1.592283e-04 
2.226447e-01 1.698795e-06 2.310130e-04 
2.665132e-01 2.913810e-06 3.351603e-04 
3.226795e-01 5.171558e-06 4.862602e-04 
3.889295e-01 9.055710e-06 7.054802e-04 
4.664052e-01 1.561724e-05 1.023531e-03 
5.635491e-01 2.754961e-05 1.484968e-03 
6.761408e-01 4.758175e-05 2.154435e-03 
8.160527e-01 8.365582e-05 3.125716e-03 
9.812062e-01 1.454256e-04 4.534879e-03 
1.185628e+00 2.565848e-04 6.579332e-03 
1.429902e+00 4.501349e-04 9.545485e-03 
1.720765e+00 7.845916e-04 1.384886e-02 
2.067031e+00 1.360197e-03 2.009233e-02 
2.491724e+00 2.383283e-03 2.915053e-02 
2.993277e+00 4.133208e-03 4.229243e-02 
3.602586e+00 7.209949e-03 6.135907e-02 
4.332101e+00 1.254686e-02 8.902151e-02 
5.199241e+00 2.171546e-02 1.291550e-01 
6.230414e+00 3.743132e-02 1.873817e-01 
7.451324e+00 6.418619e-02 2.718588e-01 
8.875354e+00 1.088499e-01 3.944206e-01 
1.052488e+01 1.824374e-01 5.722368e-01 
1.239629e+01 3.002474e-01 8.302176e-01 
1.449147e+01 4.845656e-01 1.204504e+00 
1.673960e+01 7.576412e-01 1.747528e+00 
1.907474e+01 1.143228e+00 2.535364e+00 
2.133379e+01 1.643002e+00 3.678380e+00 
2.338063e+01 2.241205e+00 5.336699e+00 
2.504274e+01 2.884221e+00 7.742637e+00 
2.623490e+01 3.511155e+00 1.123324e+01 
2.687154e+01 4.042153e+00 1.629751e+01 
2.697656e+01 4.429005e+00 2.364489e+01 
2.665350e+01 4.662306e+00 3.430469e+01 
2.598719e+01 4.743137e+00 4.977024e+01 
2.509666e+01 4.699177e+00 7.220809e+01 
2.411496e+01 4.571111e+00 1.047616e+02 
2.311726e+01 4.386665e+00 1.519911e+02 
2.216001e+01 4.170478e+00 2.205131e+02 
2.132002e+01 3.950502e+00 3.199267e+02 
2.062216e+01 3.740523e+00 4.641589e+02 
2.008957e+01 3.552682e+00 6.734151e+02 
1.973272e+01 3.395440e+00 9.770100e+02 
1.955508e+01 3.275217e+00 1.417474e+03 
1.954007e+01 3.194405e+00 2.056512e+03 
1.968481e+01 3.157289e+00 2.983647e+03 
1.992117e+01 3.155451e+00 4.328761e+03 
2.023058e+01 3.187360e+00 6.280291e+03 
2.053724e+01 3.238257e+00 9.111628e+03 
2.081508e+01 3.299988e+00 1.321941e+04 
2.105894e+01 3.367032e+00 1.917910e+04 
2.120822e+01 3.421853e+00 2.782559e+04 
2.130101e+01 3.467430e+00 4.037017e+04 
2.134851e+01 3.502394e+00 5.857021e+04 
2.132472e+01 3.518724e+00 8.497534e+04 
2.128836e+01 3.527405e+00 1.232847e+05 
2.121722e+01 3.523361e+00 1.788650e+05 
2.114506e+01 3.513951e+00 2.595024e+05 
2.106276e+01 3.498045e+00 3.764936e+05 
2.100077e+01 3.482911e+00 5.462277e+05 
2.094238e+01 3.466202e+00 7.924829e+05 
2.090221e+01 3.451946e+00 1.149757e+06 
2.088998e+01 3.443006e+00 1.668101e+06 
2.088397e+01 3.435732e+00 2.420128e+06 
2.087886e+01 3.429582e+00 3.511192e+06 
2.089598e+01 3.429160e+00 5.094138e+06 
2.091029e+01 3.429527e+00 7.390722e+06 
2.092684e+01 3.431640e+00 1.072267e+07 
2.094413e+01 3.435017e+00 1.555676e+07 
2.097038e+01 3.441074e+00 2.257020e+07 
2.097668e+01 3.443651e+00 3.274549e+07 
2.099524e+01 3.449023e+00 4.750810e+07 
2.099582e+01 3.450788e+00 6.892612e+07 
2.099302e+01 3.451737e+00 1.000000e+08 


==> anc/TOV-Output-e0-410.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.538614e-03 1.439032e-10 1.000000e-05 
5.809904e-03 3.018615e-10 1.599859e-05 
7.260846e-03 5.891997e-10 2.559548e-05 
9.168830e-03 1.186431e-09 4.094915e-05 
1.154261e-02 2.367081e-09 6.551286e-05 
1.468106e-02 4.870500e-09 1.048113e-04 
1.867197e-02 1.002008e-08 1.676833e-04 
2.376047e-02 2.064744e-08 2.682696e-04 
2.997397e-02 4.145091e-08 4.291934e-04 
3.804616e-02 8.476844e-08 6.866488e-04 
4.818877e-02 1.722423e-07 1.098541e-03 
6.139799e-02 3.562588e-07 1.757511e-03 
7.765021e-02 7.206630e-07 2.811769e-03 
9.779485e-02 1.439642e-06 4.498433e-03 
1.241671e-01 2.946659e-06 7.196857e-03 
1.565307e-01 5.903565e-06 1.151395e-02 
1.975691e-01 1.187086e-05 1.842070e-02 
2.506910e-01 2.425244e-05 2.947052e-02 
3.172645e-01 4.916164e-05 4.714866e-02 
4.014575e-01 9.961322e-05 7.543120e-02 
5.069274e-01 2.005832e-04 1.206793e-01 
6.415410e-01 4.066521e-04 1.930698e-01 
8.117473e-01 8.240610e-04 3.088844e-01 
1.024788e+00 1.658959e-03 4.941713e-01 
1.293128e+00 3.336069e-03 7.906043e-01 
1.625733e+00 6.638469e-03 1.264855e+00 
2.042993e+00 1.320324e-02 2.023590e+00 
2.559321e+00 2.604738e-02 3.237458e+00 
3.180271e+00 5.025694e-02 5.179475e+00 
3.919717e+00 9.491341e-02 8.286428e+00 
4.761073e+00 1.724032e-01 1.325711e+01 
5.674573e+00 2.979647e-01 2.120951e+01 
6.596335e+00 4.824980e-01 3.393222e+01 
7.420248e+00 7.177863e-01 5.428675e+01 
8.054868e+00 9.755428e-01 8.685114e+01 
8.433320e+00 1.211370e+00 1.389495e+02 
8.535134e+00 1.383517e+00 2.222996e+02 
8.413352e+00 1.479175e+00 3.556480e+02 
8.119599e+00 1.497917e+00 5.689866e+02 
7.745040e+00 1.463431e+00 9.102982e+02 
7.346540e+00 1.394618e+00 1.456348e+03 
6.965397e+00 1.308409e+00 2.329952e+03 
6.642709e+00 1.220807e+00 3.727594e+03 
6.402795e+00 1.142078e+00 5.963623e+03 
6.247324e+00 1.076895e+00 9.540955e+03 
6.180750e+00 1.029927e+00 1.526418e+04 
6.195234e+00 1.003164e+00 2.442053e+04 
6.275836e+00 9.967872e-01 3.906940e+04 
6.395417e+00 1.007611e+00 6.250552e+04 
6.517851e+00 1.028752e+00 1.000000e+05 


==> anc/TOV-Output-e0-411.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.556989e-03 1.460134e-10 1.000000e-05 
5.657154e-03 2.793527e-10 1.599859e-05 
7.365660e-03 6.165862e-10 2.559548e-05 
9.309538e-03 1.244925e-09 4.094915e-05 
1.172852e-02 2.489362e-09 6.551286e-05 
1.484056e-02 5.043243e-09 1.048113e-04 
1.853451e-02 9.824309e-09 1.676833e-04 
2.349711e-02 2.001716e-08 2.682696e-04 
2.989681e-02 4.123196e-08 4.291934e-04 
3.797464e-02 8.449687e-08 6.866488e-04 
4.821106e-02 1.729021e-07 1.098541e-03 
6.092049e-02 3.488600e-07 1.757511e-03 
7.715823e-02 7.087763e-07 2.811769e-03 
9.766594e-02 1.437454e-06 4.498433e-03 
1.235705e-01 2.911469e-06 7.196857e-03 
1.565642e-01 5.921763e-06 1.151395e-02 
1.981646e-01 1.200772e-05 1.842070e-02 
2.498721e-01 2.407410e-05 2.947052e-02 
3.165498e-01 4.894921e-05 4.714866e-02 
3.999187e-01 9.871239e-05 7.543120e-02 
5.058137e-01 1.997498e-04 1.206793e-01 
6.406157e-01 4.058813e-04 1.930698e-01 
8.092460e-01 8.184577e-04 3.088844e-01 
1.022008e+00 1.649506e-03 4.941713e-01 
1.289622e+00 3.317068e-03 7.906043e-01 
1.621151e+00 6.598519e-03 1.264855e+00 
2.039807e+00 1.317323e-02 2.023590e+00 
2.549349e+00 2.580741e-02 3.237458e+00 
3.171211e+00 4.994955e-02 5.179475e+00 
3.910484e+00 9.446946e-02 8.286428e+00 
4.752893e+00 1.719110e-01 1.325711e+01 
5.664424e+00 2.970394e-01 2.120951e+01 
6.580935e+00 4.802548e-01 3.393222e+01 
7.405747e+00 7.151919e-01 5.428675e+01 
8.040595e+00 9.724965e-01 8.685114e+01 
8.420500e+00 1.208377e+00 1.389495e+02 
8.528527e+00 1.382375e+00 2.222996e+02 
8.404254e+00 1.477091e+00 3.556480e+02 
8.113096e+00 1.496637e+00 5.689866e+02 
7.740577e+00 1.462743e+00 9.102982e+02 
7.335332e+00 1.392258e+00 1.456348e+03 
6.958915e+00 1.307310e+00 2.329952e+03 
6.639849e+00 1.220525e+00 3.727594e+03 
6.395377e+00 1.140941e+00 5.963623e+03 
6.237128e+00 1.075306e+00 9.540955e+03 
6.173662e+00 1.028920e+00 1.526418e+04 
6.190111e+00 1.002503e+00 2.442053e+04 
6.271563e+00 9.962705e-01 3.906940e+04 
6.387332e+00 1.006362e+00 6.250552e+04 
6.510183e+00 1.027544e+00 1.000000e+05 


==> anc/TOV-Output-e0-412.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.484517e-03 1.394958e-10 1.000000e-05 
5.810609e-03 3.034443e-10 1.599859e-05 
7.239920e-03 5.869693e-10 2.559548e-05 
9.129199e-03 1.176826e-09 4.094915e-05 
1.166049e-02 2.452246e-09 6.551286e-05 
1.461664e-02 4.830113e-09 1.048113e-04 
1.877479e-02 1.023623e-08 1.676833e-04 
2.365252e-02 2.046665e-08 2.682696e-04 
3.007584e-02 4.207925e-08 4.291934e-04 
3.798055e-02 8.474203e-08 6.866488e-04 
4.808556e-02 1.719727e-07 1.098541e-03 
6.075376e-02 3.468454e-07 1.757511e-03 
7.726796e-02 7.135364e-07 2.811769e-03 
9.777713e-02 1.445878e-06 4.498433e-03 
1.229442e-01 2.874401e-06 7.196857e-03 
1.561930e-01 5.894047e-06 1.151395e-02 
1.975190e-01 1.191967e-05 1.842070e-02 
2.502017e-01 2.422828e-05 2.947052e-02 
3.158764e-01 4.875581e-05 4.714866e-02 
3.999114e-01 9.894694e-05 7.543120e-02 
5.045858e-01 1.987810e-04 1.206793e-01 
6.373282e-01 4.006383e-04 1.930698e-01 
8.059062e-01 8.103348e-04 3.088844e-01 
1.018486e+00 1.636482e-03 4.941713e-01 
1.284987e+00 3.289420e-03 7.906043e-01 
1.618714e+00 6.584673e-03 1.264855e+00 
2.035923e+00 1.312969e-02 2.023590e+00 
2.543133e+00 2.568089e-02 3.237458e+00 
3.163684e+00 4.971375e-02 5.179475e+00 
3.900433e+00 9.396778e-02 8.286428e+00 
4.743045e+00 1.712437e-01 1.325711e+01 
5.650129e+00 2.954981e-01 2.120951e+01 
6.569584e+00 4.788232e-01 3.393222e+01 
7.391844e+00 7.127489e-01 5.428675e+01 
8.027769e+00 9.698817e-01 8.685114e+01 
8.412220e+00 1.206874e+00 1.389495e+02 
8.519762e+00 1.380503e+00 2.222996e+02 
8.395655e+00 1.475168e+00 3.556480e+02 
8.104066e+00 1.494583e+00 5.689866e+02 
7.728537e+00 1.459950e+00 9.102982e+02 
7.331754e+00 1.391800e+00 1.456348e+03 
6.950787e+00 1.305840e+00 2.329952e+03 
6.629619e+00 1.218737e+00 3.727594e+03 
6.387762e+00 1.139766e+00 5.963623e+03 
6.229794e+00 1.074233e+00 9.540955e+03 
6.163084e+00 1.027296e+00 1.526418e+04 
6.183344e+00 1.001550e+00 2.442053e+04 
6.261060e+00 9.946186e-01 3.906940e+04 
6.378539e+00 1.004979e+00 6.250552e+04 
6.499248e+00 1.025695e+00 1.000000e+05 


==> anc/TOV-Output-e0-413.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.546529e-03 1.457159e-10 1.000000e-05 
5.717216e-03 2.897482e-10 1.599859e-05 
7.325663e-03 6.095478e-10 2.559548e-05 
9.062022e-03 1.153831e-09 4.094915e-05 
1.157189e-02 2.402589e-09 6.551286e-05 
1.453724e-02 4.763356e-09 1.048113e-04 
1.875671e-02 1.023145e-08 1.676833e-04 
2.366576e-02 2.055079e-08 2.682696e-04 
2.978851e-02 4.098395e-08 4.291934e-04 
3.758822e-02 8.234231e-08 6.866488e-04 
4.784869e-02 1.698551e-07 1.098541e-03 
6.083476e-02 3.490797e-07 1.757511e-03 
7.662966e-02 6.976882e-07 2.811769e-03 
9.741739e-02 1.433449e-06 4.498433e-03 
1.231063e-01 2.892790e-06 7.196857e-03 
1.557298e-01 5.855940e-06 1.151395e-02 
1.967469e-01 1.180904e-05 1.842070e-02 
2.491383e-01 2.397873e-05 2.947052e-02 
3.148038e-01 4.837797e-05 4.714866e-02 
3.989718e-01 9.848953e-05 7.543120e-02 
5.041506e-01 1.987478e-04 1.206793e-01 
6.368040e-01 4.006190e-04 1.930698e-01 
8.059425e-01 8.124045e-04 3.088844e-01 
1.014819e+00 1.622805e-03 4.941713e-01 
1.283706e+00 3.287506e-03 7.906043e-01 
1.614025e+00 6.543432e-03 1.264855e+00 
2.029955e+00 1.304610e-02 2.023590e+00 
2.541470e+00 2.569096e-02 3.237458e+00 
3.157475e+00 4.953902e-02 5.179475e+00 
3.893767e+00 9.370500e-02 8.286428e+00 
4.731574e+00 1.704070e-01 1.325711e+01 
5.639896e+00 2.945590e-01 2.120951e+01 
6.556254e+00 4.769941e-01 3.393222e+01 
7.379018e+00 7.105774e-01 5.428675e+01 
8.019340e+00 9.685802e-01 8.685114e+01 
8.397915e+00 1.203389e+00 1.389495e+02 
8.506147e+00 1.376994e+00 2.222996e+02 
8.385313e+00 1.472671e+00 3.556480e+02 
8.099363e+00 1.493848e+00 5.689866e+02 
7.725856e+00 1.459753e+00 9.102982e+02 
7.324396e+00 1.390397e+00 1.456348e+03 
6.945261e+00 1.304952e+00 2.329952e+03 
6.626058e+00 1.218310e+00 3.727594e+03 
6.382562e+00 1.139047e+00 5.963623e+03 
6.223777e+00 1.073396e+00 9.540955e+03 
6.158979e+00 1.026814e+00 1.526418e+04 
6.173130e+00 9.999850e-01 2.442053e+04 
6.250239e+00 9.929083e-01 3.906940e+04 
6.368187e+00 1.003300e+00 6.250552e+04 
6.494700e+00 1.025098e+00 1.000000e+05 


==> anc/TOV-Output-e0-414.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.448531e-03 1.368255e-10 1.000000e-05 
5.641962e-03 2.791307e-10 1.599859e-05 
7.259957e-03 5.947294e-10 2.559548e-05 
9.097766e-03 1.170366e-09 4.094915e-05 
1.147021e-02 2.345476e-09 6.551286e-05 
1.458427e-02 4.821382e-09 1.048113e-04 
1.868796e-02 1.014386e-08 1.676833e-04 
2.366283e-02 2.059291e-08 2.682696e-04 
3.004442e-02 4.215114e-08 4.291934e-04 
3.759216e-02 8.256765e-08 6.866488e-04 
4.768613e-02 1.685369e-07 1.098541e-03 
6.068332e-02 3.473182e-07 1.757511e-03 
7.634449e-02 6.915985e-07 2.811769e-03 
9.681612e-02 1.410478e-06 4.498433e-03 
1.225284e-01 2.859153e-06 7.196857e-03 
1.553900e-01 5.831783e-06 1.151395e-02 
1.965337e-01 1.179919e-05 1.842070e-02 
2.484825e-01 2.384748e-05 2.947052e-02 
3.141963e-01 4.821485e-05 4.714866e-02 
3.970461e-01 9.730541e-05 7.543120e-02 
5.025059e-01 1.972855e-04 1.206793e-01 
6.352022e-01 3.985657e-04 1.930698e-01 
8.026929e-01 8.045622e-04 3.088844e-01 
1.013112e+00 1.618527e-03 4.941713e-01 
1.278493e+00 3.255501e-03 7.906043e-01 
1.612775e+00 6.543875e-03 1.264855e+00 
2.024029e+00 1.296343e-02 2.023590e+00 
2.532321e+00 2.547637e-02 3.237458e+00 
3.153075e+00 4.944794e-02 5.179475e+00 
3.884819e+00 9.328102e-02 8.286428e+00 
4.719492e+00 1.695071e-01 1.325711e+01 
5.628349e+00 2.934244e-01 2.120951e+01 
6.543381e+00 4.752559e-01 3.393222e+01 
7.368517e+00 7.089932e-01 5.428675e+01 
8.007329e+00 9.662038e-01 8.685114e+01 
8.388972e+00 1.201661e+00 1.389495e+02 
8.494742e+00 1.374226e+00 2.222996e+02 
8.377349e+00 1.470949e+00 3.556480e+02 
8.089000e+00 1.491382e+00 5.689866e+02 
7.715008e+00 1.457285e+00 9.102982e+02 
7.315608e+00 1.388634e+00 1.456348e+03 
6.939056e+00 1.303911e+00 2.329952e+03 
6.617261e+00 1.216810e+00 3.727594e+03 
6.376599e+00 1.138182e+00 5.963623e+03 
6.217450e+00 1.072502e+00 9.540955e+03 
6.149898e+00 1.025452e+00 1.526418e+04 
6.167901e+00 9.993034e-01 2.442053e+04 
6.245142e+00 9.922390e-01 3.906940e+04 
6.360948e+00 1.002209e+00 6.250552e+04 
6.484036e+00 1.023299e+00 1.000000e+05 


==> anc/TOV-Output-e0-415.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.535346e-03 1.453438e-10 1.000000e-05 
5.680320e-03 2.855509e-10 1.599859e-05 
7.157238e-03 5.712174e-10 2.559548e-05 
9.001919e-03 1.136502e-09 4.094915e-05 
1.159241e-02 2.427092e-09 6.551286e-05 
1.469901e-02 4.947995e-09 1.048113e-04 
1.872589e-02 1.023039e-08 1.676833e-04 
2.362660e-02 2.054796e-08 2.682696e-04 
2.990971e-02 4.168716e-08 4.291934e-04 
3.762518e-02 8.298540e-08 6.866488e-04 
4.736049e-02 1.655064e-07 1.098541e-03 
6.042525e-02 3.437342e-07 1.757511e-03 
7.595935e-02 6.828298e-07 2.811769e-03 
9.656558e-02 1.402936e-06 4.498433e-03 
1.224549e-01 2.860901e-06 7.196857e-03 
1.544993e-01 5.745918e-06 1.151395e-02 
1.962087e-01 1.176910e-05 1.842070e-02 
2.481131e-01 2.379862e-05 2.947052e-02 
3.128201e-01 4.769903e-05 4.714866e-02 
3.969952e-01 9.750271e-05 7.543120e-02 
5.011397e-01 1.961533e-04 1.206793e-01 
6.347915e-01 3.987524e-04 1.930698e-01 
8.001623e-01 7.989015e-04 3.088844e-01 
1.010108e+00 1.608048e-03 4.941713e-01 
1.274949e+00 3.236290e-03 7.906043e-01 
1.607856e+00 6.499839e-03 1.264855e+00 
2.018775e+00 1.289368e-02 2.023590e+00 
2.527401e+00 2.538849e-02 3.237458e+00 
3.144377e+00 4.915760e-02 5.179475e+00 
3.875020e+00 9.279721e-02 8.286428e+00 
4.709447e+00 1.688191e-01 1.325711e+01 
5.620089e+00 2.927746e-01 2.120951e+01 
6.534354e+00 4.742843e-01 3.393222e+01 
7.357442e+00 7.072613e-01 5.428675e+01 
7.991357e+00 9.626414e-01 8.685114e+01 
8.375063e+00 1.198301e+00 1.389495e+02 
8.485137e+00 1.372062e+00 2.222996e+02 
8.365734e+00 1.468029e+00 3.556480e+02 
8.079440e+00 1.489157e+00 5.689866e+02 
7.707990e+00 1.455879e+00 9.102982e+02 
7.310825e+00 1.387870e+00 1.456348e+03 
6.933614e+00 1.303039e+00 2.329952e+03 
6.611935e+00 1.216020e+00 3.727594e+03 
6.367186e+00 1.136662e+00 5.963623e+03 
6.211589e+00 1.071691e+00 9.540955e+03 
6.143038e+00 1.024482e+00 1.526418e+04 
6.156766e+00 9.975729e-01 2.442053e+04 
6.236172e+00 9.908640e-01 3.906940e+04 
6.350069e+00 1.000430e+00 6.250552e+04 
6.475574e+00 1.021933e+00 1.000000e+05 


==> anc/TOV-Output-e0-416.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.467974e-03 1.392971e-10 1.000000e-05 
5.727468e-03 2.934257e-10 1.599859e-05 
7.072286e-03 5.524459e-10 2.559548e-05 
8.990028e-03 1.134732e-09 4.094915e-05 
1.143096e-02 2.332699e-09 6.551286e-05 
1.477604e-02 5.038310e-09 1.048113e-04 
1.869014e-02 1.019643e-08 1.676833e-04 
2.351730e-02 2.031294e-08 2.682696e-04 
2.964455e-02 4.068604e-08 4.291934e-04 
3.749303e-02 8.231194e-08 6.866488e-04 
4.746143e-02 1.669683e-07 1.098541e-03 
5.995983e-02 3.366617e-07 1.757511e-03 
7.582788e-02 6.809272e-07 2.811769e-03 
9.661205e-02 1.408348e-06 4.498433e-03 
1.222454e-01 2.853101e-06 7.196857e-03 
1.546782e-01 5.779791e-06 1.151395e-02 
1.953340e-01 1.164039e-05 1.842070e-02 
2.465289e-01 2.340194e-05 2.947052e-02 
3.127059e-01 4.776160e-05 4.714866e-02 
3.949556e-01 9.623912e-05 7.543120e-02 
4.998959e-01 1.951654e-04 1.206793e-01 
6.321379e-01 3.947219e-04 1.930698e-01 
8.000471e-01 8.004742e-04 3.088844e-01 
1.009489e+00 1.608940e-03 4.941713e-01 
1.273991e+00 3.236729e-03 7.906043e-01 
1.603117e+00 6.458044e-03 1.264855e+00 
2.013978e+00 1.283265e-02 2.023590e+00 
2.523400e+00 2.532791e-02 3.237458e+00 
3.136010e+00 4.888279e-02 5.179475e+00 
3.864684e+00 9.227619e-02 8.286428e+00 
4.698386e+00 1.680256e-01 1.325711e+01 
5.607737e+00 2.915198e-01 2.120951e+01 
6.516062e+00 4.714644e-01 3.393222e+01 
7.341253e+00 7.042344e-01 5.428675e+01 
7.983067e+00 9.613723e-01 8.685114e+01 
8.364871e+00 1.196158e+00 1.389495e+02 
8.479098e+00 1.371096e+00 2.222996e+02 
8.357951e+00 1.466361e+00 3.556480e+02 
8.071634e+00 1.487466e+00 5.689866e+02 
7.699489e+00 1.454058e+00 9.102982e+02 
7.302293e+00 1.386166e+00 1.456348e+03 
6.929295e+00 1.302418e+00 2.329952e+03 
6.607070e+00 1.215322e+00 3.727594e+03 
6.359316e+00 1.135432e+00 5.963623e+03 
6.204182e+00 1.070600e+00 9.540955e+03 
6.135496e+00 1.023390e+00 1.526418e+04 
6.148786e+00 9.964016e-01 2.442053e+04 
6.227445e+00 9.895326e-01 3.906940e+04 
6.346082e+00 9.999514e-01 6.250552e+04 
6.468131e+00 1.020765e+00 1.000000e+05 


==> anc/TOV-Output-e0-417.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.504229e-03 1.430587e-10 1.000000e-05 
5.606565e-03 2.758949e-10 1.599859e-05 
7.193267e-03 5.826818e-10 2.559548e-05 
9.027673e-03 1.151809e-09 4.094915e-05 
1.140116e-02 2.320063e-09 6.551286e-05 
1.460196e-02 4.874010e-09 1.048113e-04 
1.858326e-02 1.004659e-08 1.676833e-04 
2.326515e-02 1.971381e-08 2.682696e-04 
2.939804e-02 3.977486e-08 4.291934e-04 
3.749439e-02 8.251876e-08 6.866488e-04 
4.724684e-02 1.651097e-07 1.098541e-03 
6.016793e-02 3.409968e-07 1.757511e-03 
7.603709e-02 6.882291e-07 2.811769e-03 
9.594499e-02 1.382693e-06 4.498433e-03 
1.221026e-01 2.849945e-06 7.196857e-03 
1.541143e-01 5.730550e-06 1.151395e-02 
1.952884e-01 1.166020e-05 1.842070e-02 
2.468009e-01 2.353590e-05 2.947052e-02 
3.119566e-01 4.753305e-05 4.714866e-02 
3.948708e-01 9.640814e-05 7.543120e-02 
4.986865e-01 1.942179e-04 1.206793e-01 
6.314141e-01 3.943119e-04 1.930698e-01 
7.957822e-01 7.896390e-04 3.088844e-01 
1.006311e+00 1.597622e-03 4.941713e-01 
1.271037e+00 3.221973e-03 7.906043e-01 
1.601144e+00 6.449550e-03 1.264855e+00 
2.009990e+00 1.278698e-02 2.023590e+00 
2.515366e+00 2.514712e-02 3.237458e+00 
3.130959e+00 4.876078e-02 5.179475e+00 
3.858319e+00 9.203302e-02 8.286428e+00 
4.687848e+00 1.672863e-01 1.325711e+01 
5.597525e+00 2.905800e-01 2.120951e+01 
6.506529e+00 4.703886e-01 3.393222e+01 
7.328406e+00 7.020515e-01 5.428675e+01 
7.970894e+00 9.589404e-01 8.685114e+01 
8.353120e+00 1.193500e+00 1.389495e+02 
8.468370e+00 1.368547e+00 2.222996e+02 
8.346250e+00 1.463406e+00 3.556480e+02 
8.064632e+00 1.486019e+00 5.689866e+02 
7.692887e+00 1.452763e+00 9.102982e+02 
7.295442e+00 1.384881e+00 1.456348e+03 
6.919075e+00 1.300468e+00 2.329952e+03 
6.600531e+00 1.214280e+00 3.727594e+03 
6.355026e+00 1.134881e+00 5.963623e+03 
6.195328e+00 1.069247e+00 9.540955e+03 
6.126355e+00 1.022015e+00 1.526418e+04 
6.143490e+00 9.957055e-01 2.442053e+04 
6.219391e+00 9.883229e-01 3.906940e+04 
6.335335e+00 9.981955e-01 6.250552e+04 
6.459624e+00 1.019388e+00 1.000000e+05 


==> anc/TOV-Output-e0-418.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.482269e-03 1.413146e-10 1.000000e-05 
5.685864e-03 2.884579e-10 1.599859e-05 
7.231626e-03 5.934732e-10 2.559548e-05 
9.020513e-03 1.151826e-09 4.094915e-05 
1.160112e-02 2.450155e-09 6.551286e-05 
1.466180e-02 4.946010e-09 1.048113e-04 
1.838541e-02 9.752434e-09 1.676833e-04 
2.317952e-02 1.954370e-08 2.682696e-04 
2.973400e-02 4.125281e-08 4.291934e-04 
3.740602e-02 8.213317e-08 6.866488e-04 
4.754784e-02 1.686891e-07 1.098541e-03 
6.016442e-02 3.417548e-07 1.757511e-03 
7.566965e-02 6.799266e-07 2.811769e-03 
9.601964e-02 1.389246e-06 4.498433e-03 
1.215401e-01 2.817482e-06 7.196857e-03 
1.541341e-01 5.746504e-06 1.151395e-02 
1.941490e-01 1.148477e-05 1.842070e-02 
2.458603e-01 2.332362e-05 2.947052e-02 
3.107859e-01 4.711264e-05 4.714866e-02 
3.941796e-01 9.613267e-05 7.543120e-02 
4.975501e-01 1.933556e-04 1.206793e-01 
6.290020e-01 3.907453e-04 1.930698e-01 
7.949578e-01 7.890704e-04 3.088844e-01 
1.005554e+00 1.597827e-03 4.941713e-01 
1.265733e+00 3.189457e-03 7.906043e-01 
1.596040e+00 6.403398e-03 1.264855e+00 
2.003592e+00 1.269565e-02 2.023590e+00 
2.508039e+00 2.498763e-02 3.237458e+00 
3.124650e+00 4.858060e-02 5.179475e+00 
3.850251e+00 9.167041e-02 8.286428e+00 
4.681268e+00 1.669552e-01 1.325711e+01 
5.584990e+00 2.892977e-01 2.120951e+01 
6.492570e+00 4.684319e-01 3.393222e+01 
7.317622e+00 7.003876e-01 5.428675e+01 
7.959341e+00 9.566913e-01 8.685114e+01 
8.339582e+00 1.190254e+00 1.389495e+02 
8.455933e+00 1.365420e+00 2.222996e+02 
8.337637e+00 1.461460e+00 3.556480e+02 
8.060559e+00 1.485465e+00 5.689866e+02 
7.684918e+00 1.451085e+00 9.102982e+02 
7.290267e+00 1.384014e+00 1.456348e+03 
6.914223e+00 1.299724e+00 2.329952e+03 
6.593459e+00 1.213128e+00 3.727594e+03 
6.346645e+00 1.133553e+00 5.963623e+03 
6.190660e+00 1.068648e+00 9.540955e+03 
6.121727e+00 1.021436e+00 1.526418e+04 
6.135556e+00 9.945405e-01 2.442053e+04 
6.213883e+00 9.875756e-01 3.906940e+04 
6.325773e+00 9.966628e-01 6.250552e+04 
6.449569e+00 1.017706e+00 1.000000e+05 


==> anc/TOV-Output-e0-419.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.474899e-03 1.409550e-10 1.000000e-05 
5.628988e-03 2.805575e-10 1.599859e-05 
7.212112e-03 5.900902e-10 2.559548e-05 
8.987147e-03 1.141817e-09 4.094915e-05 
1.136968e-02 2.311933e-09 6.551286e-05 
1.460601e-02 4.901461e-09 1.048113e-04 
1.838206e-02 9.770423e-09 1.676833e-04 
2.340338e-02 2.016356e-08 2.682696e-04 
2.956983e-02 4.067035e-08 4.291934e-04 
3.731119e-02 8.170509e-08 6.866488e-04 
4.708149e-02 1.641659e-07 1.098541e-03 
5.952716e-02 3.318017e-07 1.757511e-03 
7.528856e-02 6.713077e-07 2.811769e-03 
9.548827e-02 1.369578e-06 4.498433e-03 
1.208707e-01 2.777812e-06 7.196857e-03 
1.536794e-01 5.709431e-06 1.151395e-02 
1.932422e-01 1.135169e-05 1.842070e-02 
2.450491e-01 2.314877e-05 2.947052e-02 
3.105196e-01 4.710400e-05 4.714866e-02 
3.924798e-01 9.512145e-05 7.543120e-02 
4.966248e-01 1.927386e-04 1.206793e-01 
6.266757e-01 3.873508e-04 1.930698e-01 
7.933125e-01 7.860550e-04 3.088844e-01 
1.002314e+00 1.586218e-03 4.941713e-01 
1.265348e+00 3.194105e-03 7.906043e-01 
1.590593e+00 6.353234e-03 1.264855e+00 
2.000409e+00 1.266512e-02 2.023590e+00 
2.504513e+00 2.494076e-02 3.237458e+00 
3.114395e+00 4.821934e-02 5.179475e+00 
3.837935e+00 9.101191e-02 8.286428e+00 
4.667626e+00 1.658958e-01 1.325711e+01 
5.572537e+00 2.880277e-01 2.120951e+01 
6.481709e+00 4.670893e-01 3.393222e+01 
7.306133e+00 6.985435e-01 5.428675e+01 
7.944537e+00 9.534706e-01 8.685114e+01 
8.330616e+00 1.188504e+00 1.389495e+02 
8.444684e+00 1.362690e+00 2.222996e+02 
8.329277e+00 1.459595e+00 3.556480e+02 
8.050672e+00 1.483129e+00 5.689866e+02 
7.679260e+00 1.450048e+00 9.102982e+02 
7.282867e+00 1.382588e+00 1.456348e+03 
6.907909e+00 1.298650e+00 2.329952e+03 
6.587245e+00 1.212150e+00 3.727594e+03 
6.343352e+00 1.133189e+00 5.963623e+03 
6.182129e+00 1.067351e+00 9.540955e+03 
6.112026e+00 1.019961e+00 1.526418e+04 
6.127557e+00 9.933633e-01 2.442053e+04 
6.206270e+00 9.864446e-01 3.906940e+04 
6.317457e+00 9.953646e-01 6.250552e+04 
6.444035e+00 1.016910e+00 1.000000e+05 


==> anc/TOV-Output-e0-42.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.279258e-03 3.300960e-13 1.000000e-08 
1.705986e-03 7.828755e-13 1.450829e-08 
1.860647e-03 1.015684e-12 2.104904e-08 
2.498381e-03 2.458906e-12 3.053856e-08 
2.933184e-03 3.979091e-12 4.430621e-08 
3.449556e-03 6.472258e-12 6.428073e-08 
4.319968e-03 1.271182e-11 9.326033e-08 
5.160280e-03 2.166637e-11 1.353048e-07 
6.329795e-03 3.998849e-11 1.963041e-07 
7.615170e-03 6.963137e-11 2.848036e-07 
8.980807e-03 1.142122e-10 4.132012e-07 
1.076124e-02 1.964958e-10 5.994843e-07 
1.286217e-02 3.355124e-10 8.697490e-07 
1.604602e-02 6.514308e-10 1.261857e-06 
1.885053e-02 1.056178e-09 1.830738e-06 
2.320504e-02 1.970213e-09 2.656088e-06 
2.728014e-02 3.201149e-09 3.853529e-06 
3.355744e-02 5.958443e-09 5.590810e-06 
4.062918e-02 1.057500e-08 8.111308e-06 
4.824067e-02 1.770134e-08 1.176812e-05 
5.840055e-02 3.140634e-08 1.707353e-05 
7.056233e-02 5.539687e-08 2.477076e-05 
8.519261e-02 9.749277e-08 3.593814e-05 
1.023295e-01 1.689543e-07 5.214008e-05 
1.225794e-01 2.904151e-07 7.564633e-05 
1.482540e-01 5.137920e-07 1.097499e-04 
1.801407e-01 9.217293e-07 1.592283e-04 
2.168150e-01 1.607078e-06 2.310130e-04 
2.613967e-01 2.816248e-06 3.351603e-04 
3.151663e-01 4.936186e-06 4.862602e-04 
3.787318e-01 8.565851e-06 7.054802e-04 
4.569545e-01 1.504520e-05 1.023531e-03 
5.477041e-01 2.590736e-05 1.484968e-03 
6.596300e-01 4.525797e-05 2.154435e-03 
7.992787e-01 8.051937e-05 3.125716e-03 
9.600347e-01 1.395354e-04 4.534879e-03 
1.154426e+00 2.426319e-04 6.579332e-03 
1.392587e+00 4.259455e-04 9.545485e-03 
1.676147e+00 7.428104e-04 1.384886e-02 
2.016873e+00 1.294362e-03 2.009233e-02 
2.432157e+00 2.270424e-03 2.915053e-02 
2.925657e+00 3.953369e-03 4.229243e-02 
3.514357e+00 6.856071e-03 6.135907e-02 
4.232893e+00 1.198913e-02 8.902151e-02 
5.070255e+00 2.062867e-02 1.291550e-01 
6.085448e+00 3.572484e-02 1.873817e-01 
7.274447e+00 6.116889e-02 2.718588e-01 
8.664450e+00 1.037180e-01 3.944206e-01 
1.028423e+01 1.742934e-01 5.722368e-01 
1.211980e+01 2.872906e-01 8.302176e-01 
1.418621e+01 4.652893e-01 1.204504e+00 
1.639158e+01 7.279314e-01 1.747528e+00 
1.869104e+01 1.100303e+00 2.535364e+00 
2.093402e+01 1.587148e+00 3.678380e+00 
2.297429e+01 2.172732e+00 5.336699e+00 
2.466551e+01 2.812829e+00 7.742637e+00 
2.586372e+01 3.432080e+00 1.123324e+01 
2.652666e+01 3.964118e+00 1.629751e+01 
2.666390e+01 4.356877e+00 2.364489e+01 
2.636430e+01 4.595605e+00 3.430469e+01 
2.572871e+01 4.685924e+00 4.977024e+01 
2.486467e+01 4.650861e+00 7.220809e+01 
2.389338e+01 4.527407e+00 1.047616e+02 
2.288829e+01 4.343336e+00 1.519911e+02 
2.195555e+01 4.135297e+00 2.205131e+02 
2.110651e+01 3.915430e+00 3.199267e+02 
2.041184e+01 3.707969e+00 4.641589e+02 
1.987688e+01 3.521132e+00 6.734151e+02 
1.951140e+01 3.363341e+00 9.770100e+02 
1.933407e+01 3.243743e+00 1.417474e+03 
1.931757e+01 3.162767e+00 2.056512e+03 
1.943654e+01 3.120733e+00 2.983647e+03 
1.966048e+01 3.115899e+00 4.328761e+03 
1.996890e+01 3.146617e+00 6.280291e+03 
2.027887e+01 3.197088e+00 9.111628e+03 
2.055782e+01 3.258064e+00 1.321941e+04 
2.078471e+01 3.320833e+00 1.917910e+04 
2.095474e+01 3.379337e+00 2.782559e+04 
2.105349e+01 3.425825e+00 4.037017e+04 
2.108465e+01 3.457214e+00 5.857021e+04 
2.107916e+01 3.477426e+00 8.497534e+04 
2.103293e+01 3.484180e+00 1.232847e+05 
2.097229e+01 3.482545e+00 1.788650e+05 
2.088477e+01 3.470201e+00 2.595024e+05 
2.081677e+01 3.457489e+00 3.764936e+05 
2.074707e+01 3.440994e+00 5.462277e+05 
2.069340e+01 3.425422e+00 7.924829e+05 
2.065230e+01 3.411101e+00 1.149757e+06 
2.064176e+01 3.402576e+00 1.668101e+06 
2.063751e+01 3.395685e+00 2.420128e+06 
2.063743e+01 3.390539e+00 3.511192e+06 
2.064095e+01 3.387337e+00 5.094138e+06 
2.066991e+01 3.390608e+00 7.390722e+06 
2.067549e+01 3.390438e+00 1.072267e+07 
2.070536e+01 3.396306e+00 1.555676e+07 
2.071649e+01 3.399239e+00 2.257020e+07 
2.072579e+01 3.402382e+00 3.274549e+07 
2.073476e+01 3.405770e+00 4.750810e+07 
2.074428e+01 3.409341e+00 6.892612e+07 
2.075405e+01 3.412845e+00 1.000000e+08 


==> anc/TOV-Output-e0-420.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.491694e-03 1.428883e-10 1.000000e-05 
5.679534e-03 2.888712e-10 1.599859e-05 
7.082156e-03 5.600963e-10 2.559548e-05 
8.965108e-03 1.136142e-09 4.094915e-05 
1.149301e-02 2.393687e-09 6.551286e-05 
1.455881e-02 4.865688e-09 1.048113e-04 
1.839119e-02 9.808344e-09 1.676833e-04 
2.298525e-02 1.914759e-08 2.682696e-04 
2.945786e-02 4.030606e-08 4.291934e-04 
3.743217e-02 8.269936e-08 6.866488e-04 
4.692277e-02 1.628990e-07 1.098541e-03 
5.974726e-02 3.362966e-07 1.757511e-03 
7.547703e-02 6.779758e-07 2.811769e-03 
9.537639e-02 1.368027e-06 4.498433e-03 
1.213124e-01 2.815077e-06 7.196857e-03 
1.534310e-01 5.695343e-06 1.151395e-02 
1.940279e-01 1.151812e-05 1.842070e-02 
2.451099e-01 2.322128e-05 2.947052e-02 
3.097576e-01 4.686966e-05 4.714866e-02 
3.916875e-01 9.477214e-05 7.543120e-02 
4.955057e-01 1.918952e-04 1.206793e-01 
6.261196e-01 3.872410e-04 1.930698e-01 
7.906576e-01 7.800472e-04 3.088844e-01 
9.986794e-01 1.572772e-03 4.941713e-01 
1.260975e+00 3.168658e-03 7.906043e-01 
1.588662e+00 6.345098e-03 1.264855e+00 
1.997460e+00 1.263892e-02 2.023590e+00 
2.496944e+00 2.477424e-02 3.237458e+00 
3.107862e+00 4.802891e-02 5.179475e+00 
3.829849e+00 9.064816e-02 8.286428e+00 
4.661217e+00 1.655805e-01 1.325711e+01 
5.560750e+00 2.868553e-01 2.120951e+01 
6.472211e+00 4.660156e-01 3.393222e+01 
7.292587e+00 6.961797e-01 5.428675e+01 
7.930056e+00 9.503454e-01 8.685114e+01 
8.316540e+00 1.185076e+00 1.389495e+02 
8.438901e+00 1.361798e+00 2.222996e+02 
8.318815e+00 1.457036e+00 3.556480e+02 
8.044754e+00 1.482006e+00 5.689866e+02 
7.673952e+00 1.449107e+00 9.102982e+02 
7.275283e+00 1.381113e+00 1.456348e+03 
6.901979e+00 1.297660e+00 2.329952e+03 
6.582505e+00 1.211473e+00 3.727594e+03 
6.335280e+00 1.131916e+00 5.963623e+03 
6.175126e+00 1.066329e+00 9.540955e+03 
6.105603e+00 1.019063e+00 1.526418e+04 
6.117528e+00 9.918253e-01 2.442053e+04 
6.196178e+00 9.848619e-01 3.906940e+04 
6.312131e+00 9.946296e-01 6.250552e+04 
6.433424e+00 1.015118e+00 1.000000e+05 


==> anc/TOV-Output-e0-421.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.496311e-03 1.436706e-10 1.000000e-05 
5.522263e-03 2.661646e-10 1.599859e-05 
7.164600e-03 5.812658e-10 2.559548e-05 
8.899546e-03 1.114045e-09 4.094915e-05 
1.130886e-02 2.285891e-09 6.551286e-05 
1.450407e-02 4.822463e-09 1.048113e-04 
1.824731e-02 9.602752e-09 1.676833e-04 
2.328205e-02 1.994632e-08 2.682696e-04 
2.945196e-02 4.037774e-08 4.291934e-04 
3.682686e-02 7.893943e-08 6.866488e-04 
4.676854e-02 1.616821e-07 1.098541e-03 
5.950921e-02 3.330841e-07 1.757511e-03 
7.540123e-02 6.775444e-07 2.811769e-03 
9.485431e-02 1.348888e-06 4.498433e-03 
1.207145e-01 2.780269e-06 7.196857e-03 
1.520570e-01 5.556901e-06 1.151395e-02 
1.930050e-01 1.136392e-05 1.842070e-02 
2.445410e-01 2.311485e-05 2.947052e-02 
3.090856e-01 4.667611e-05 4.714866e-02 
3.901983e-01 9.391839e-05 7.543120e-02 
4.937363e-01 1.902989e-04 1.206793e-01 
6.241081e-01 3.844340e-04 1.930698e-01 
7.900069e-01 7.799706e-04 3.088844e-01 
9.979466e-01 1.573033e-03 4.941713e-01 
1.257633e+00 3.151006e-03 7.906043e-01 
1.583985e+00 6.304191e-03 1.264855e+00 
1.991620e+00 1.255817e-02 2.023590e+00 
2.492843e+00 2.471007e-02 3.237458e+00 
3.100625e+00 4.780620e-02 5.179475e+00 
3.823268e+00 9.038851e-02 8.286428e+00 
4.650526e+00 1.648246e-01 1.325711e+01 
5.549791e+00 2.858039e-01 2.120951e+01 
6.460600e+00 4.645214e-01 3.393222e+01 
7.279511e+00 6.939331e-01 5.428675e+01 
7.917726e+00 9.478588e-01 8.685114e+01 
8.309515e+00 1.183956e+00 1.389495e+02 
8.427470e+00 1.359001e+00 2.222996e+02 
8.311004e+00 1.455345e+00 3.556480e+02 
8.033688e+00 1.479304e+00 5.689866e+02 
7.664991e+00 1.447146e+00 9.102982e+02 
7.271438e+00 1.380574e+00 1.456348e+03 
6.893831e+00 1.296169e+00 2.329952e+03 
6.573154e+00 1.209849e+00 3.727594e+03 
6.327822e+00 1.130759e+00 5.963623e+03 
6.171484e+00 1.065913e+00 9.540955e+03 
6.101328e+00 1.018544e+00 1.526418e+04 
6.112999e+00 9.912619e-01 2.442053e+04 
6.191147e+00 9.841988e-01 3.906940e+04 
6.304072e+00 9.933781e-01 6.250552e+04 
6.424801e+00 1.013715e+00 1.000000e+05 


==> anc/TOV-Output-e0-422.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.480100e-03 1.424599e-10 1.000000e-05 
5.618600e-03 2.810047e-10 1.599859e-05 
7.073517e-03 5.607065e-10 2.559548e-05 
8.889242e-03 1.112817e-09 4.094915e-05 
1.147204e-02 2.391949e-09 6.551286e-05 
1.443044e-02 4.760668e-09 1.048113e-04 
1.822142e-02 9.584644e-09 1.676833e-04 
2.311645e-02 1.957011e-08 2.682696e-04 
2.938905e-02 4.021484e-08 4.291934e-04 
3.695918e-02 7.998291e-08 6.866488e-04 
4.702500e-02 1.647469e-07 1.098541e-03 
5.925852e-02 3.296734e-07 1.757511e-03 
7.474434e-02 6.615579e-07 2.811769e-03 
9.516433e-02 1.365393e-06 4.498433e-03 
1.206532e-01 2.782627e-06 7.196857e-03 
1.523231e-01 5.599393e-06 1.151395e-02 
1.921597e-01 1.124191e-05 1.842070e-02 
2.438828e-01 2.298318e-05 2.947052e-02 
3.078713e-01 4.623776e-05 4.714866e-02 
3.894745e-01 9.361845e-05 7.543120e-02 
4.929524e-01 1.898435e-04 1.206793e-01 
6.241164e-01 3.853605e-04 1.930698e-01 
7.880297e-01 7.759666e-04 3.088844e-01 
9.951281e-01 1.563445e-03 4.941713e-01 
1.255242e+00 3.140482e-03 7.906043e-01 
1.580877e+00 6.281962e-03 1.264855e+00 
1.984908e+00 1.246122e-02 2.023590e+00 
2.488117e+00 2.462737e-02 3.237458e+00 
3.095384e+00 4.767437e-02 5.179475e+00 
3.816142e+00 9.009064e-02 8.286428e+00 
4.639828e+00 1.640681e-01 1.325711e+01 
5.536938e+00 2.844755e-01 2.120951e+01 
6.444335e+00 4.621062e-01 3.393222e+01 
7.268093e+00 6.921019e-01 5.428675e+01 
7.906564e+00 9.457175e-01 8.685114e+01 
8.294945e+00 1.180362e+00 1.389495e+02 
8.415773e+00 1.356110e+00 2.222996e+02 
8.301799e+00 1.453193e+00 3.556480e+02 
8.025651e+00 1.477526e+00 5.689866e+02 
7.655762e+00 1.445106e+00 9.102982e+02 
7.262565e+00 1.378772e+00 1.456348e+03 
6.887619e+00 1.295112e+00 2.329952e+03 
6.568930e+00 1.209275e+00 3.727594e+03 
6.321065e+00 1.129734e+00 5.963623e+03 
6.161752e+00 1.064395e+00 9.540955e+03 
6.094435e+00 1.017561e+00 1.526418e+04 
6.102082e+00 9.895651e-01 2.442053e+04 
6.179562e+00 9.823434e-01 3.906940e+04 
6.294715e+00 9.918812e-01 6.250552e+04 
6.418295e+00 1.012725e+00 1.000000e+05 


==> anc/TOV-Output-e0-423.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.356536e-03 1.313050e-10 1.000000e-05 
5.589528e-03 2.773210e-10 1.599859e-05 
6.984178e-03 5.410074e-10 2.559548e-05 
9.041007e-03 1.173566e-09 4.094915e-05 
1.125254e-02 2.262606e-09 6.551286e-05 
1.445185e-02 4.793226e-09 1.048113e-04 
1.835439e-02 9.819223e-09 1.676833e-04 
2.318842e-02 1.980027e-08 2.682696e-04 
2.903626e-02 3.887585e-08 4.291934e-04 
3.710399e-02 8.111850e-08 6.866488e-04 
4.659429e-02 1.606412e-07 1.098541e-03 
5.893719e-02 3.251081e-07 1.757511e-03 
7.520532e-02 6.754707e-07 2.811769e-03 
9.499093e-02 1.361161e-06 4.498433e-03 
1.201858e-01 2.756929e-06 7.196857e-03 
1.517363e-01 5.548051e-06 1.151395e-02 
1.916204e-01 1.117392e-05 1.842070e-02 
2.433398e-01 2.288410e-05 2.947052e-02 
3.077560e-01 4.629521e-05 4.714866e-02 
3.890267e-01 9.351692e-05 7.543120e-02 
4.924815e-01 1.897482e-04 1.206793e-01 
6.212984e-01 3.810657e-04 1.930698e-01 
7.854356e-01 7.701496e-04 3.088844e-01 
9.937083e-01 1.560441e-03 4.941713e-01 
1.251264e+00 3.118093e-03 7.906043e-01 
1.575794e+00 6.236309e-03 1.264855e+00 
1.979911e+00 1.239652e-02 2.023590e+00 
2.481830e+00 2.449870e-02 3.237458e+00 
3.085121e+00 4.731413e-02 5.179475e+00 
3.805798e+00 8.957014e-02 8.286428e+00 
4.628747e+00 1.632727e-01 1.325711e+01 
5.529009e+00 2.838645e-01 2.120951e+01 
6.433146e+00 4.606942e-01 3.393222e+01 
7.256216e+00 6.901534e-01 5.428675e+01 
7.896889e+00 9.440159e-01 8.685114e+01 
8.288078e+00 1.179287e+00 1.389495e+02 
8.406709e+00 1.354105e+00 2.222996e+02 
8.292376e+00 1.450967e+00 3.556480e+02 
8.020516e+00 1.476636e+00 5.689866e+02 
7.653564e+00 1.445027e+00 9.102982e+02 
7.253466e+00 1.376910e+00 1.456348e+03 
6.879523e+00 1.293628e+00 2.329952e+03 
6.563114e+00 1.208373e+00 3.727594e+03 
6.313916e+00 1.128633e+00 5.963623e+03 
6.157043e+00 1.063785e+00 9.540955e+03 
6.084087e+00 1.015967e+00 1.526418e+04 
6.094988e+00 9.885452e-01 2.442053e+04 
6.175508e+00 9.818564e-01 3.906940e+04 
6.289079e+00 9.910854e-01 6.250552e+04 
6.406993e+00 1.010796e+00 1.000000e+05 


==> anc/TOV-Output-e0-424.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.405926e-03 1.361427e-10 1.000000e-05 
5.521274e-03 2.679172e-10 1.599859e-05 
7.072687e-03 5.631655e-10 2.559548e-05 
8.967055e-03 1.147710e-09 4.094915e-05 
1.145365e-02 2.391743e-09 6.551286e-05 
1.429184e-02 4.646731e-09 1.048113e-04 
1.819679e-02 9.591074e-09 1.676833e-04 
2.315461e-02 1.976038e-08 2.682696e-04 
2.928467e-02 3.997647e-08 4.291934e-04 
3.666087e-02 7.843174e-08 6.866488e-04 
4.685052e-02 1.636920e-07 1.098541e-03 
5.886070e-02 3.246095e-07 1.757511e-03 
7.487641e-02 6.682228e-07 2.811769e-03 
9.422066e-02 1.331456e-06 4.498433e-03 
1.194192e-01 2.710904e-06 7.196857e-03 
1.516614e-01 5.552928e-06 1.151395e-02 
1.915468e-01 1.118743e-05 1.842070e-02 
2.423418e-01 2.265714e-05 2.947052e-02 
3.074187e-01 4.625218e-05 4.714866e-02 
3.879055e-01 9.292981e-05 7.543120e-02 
4.911301e-01 1.886352e-04 1.206793e-01 
6.199605e-01 3.795038e-04 1.930698e-01 
7.850380e-01 7.707930e-04 3.088844e-01 
9.888434e-01 1.541281e-03 4.941713e-01 
1.249936e+00 3.115479e-03 7.906043e-01 
1.572285e+00 6.209315e-03 1.264855e+00 
1.975774e+00 1.234788e-02 2.023590e+00 
2.476886e+00 2.440944e-02 3.237458e+00 
3.079824e+00 4.717946e-02 5.179475e+00 
3.798318e+00 8.924746e-02 8.286428e+00 
4.619590e+00 1.626736e-01 1.325711e+01 
5.519025e+00 2.829530e-01 2.120951e+01 
6.421792e+00 4.592484e-01 3.393222e+01 
7.242083e+00 6.876377e-01 5.428675e+01 
7.887496e+00 9.423950e-01 8.685114e+01 
8.275621e+00 1.176379e+00 1.389495e+02 
8.396125e+00 1.351584e+00 2.222996e+02 
8.285636e+00 1.449618e+00 3.556480e+02 
8.010930e+00 1.474379e+00 5.689866e+02 
7.645207e+00 1.443227e+00 9.102982e+02 
7.251724e+00 1.376895e+00 1.456348e+03 
6.874076e+00 1.292741e+00 2.329952e+03 
6.556045e+00 1.207213e+00 3.727594e+03 
6.306335e+00 1.127448e+00 5.963623e+03 
6.150457e+00 1.062834e+00 9.540955e+03 
6.075834e+00 1.014743e+00 1.526418e+04 
6.091138e+00 9.880998e-01 2.442053e+04 
6.167623e+00 9.806721e-01 3.906940e+04 
6.278055e+00 9.892726e-01 6.250552e+04 
6.399987e+00 1.009707e+00 1.000000e+05 


==> anc/TOV-Output-e0-425.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.458564e-03 1.414135e-10 1.000000e-05 
5.635885e-03 2.856223e-10 1.599859e-05 
7.035290e-03 5.555866e-10 2.559548e-05 
8.836787e-03 1.101004e-09 4.094915e-05 
1.141900e-02 2.375691e-09 6.551286e-05 
1.418290e-02 4.551989e-09 1.048113e-04 
1.800481e-02 9.312613e-09 1.676833e-04 
2.300712e-02 1.943090e-08 2.682696e-04 
2.924333e-02 3.990126e-08 4.291934e-04 
3.653983e-02 7.784061e-08 6.866488e-04 
4.662650e-02 1.617356e-07 1.098541e-03 
5.917221e-02 3.305684e-07 1.757511e-03 
7.489516e-02 6.703022e-07 2.811769e-03 
9.393753e-02 1.322602e-06 4.498433e-03 
1.198633e-01 2.747728e-06 7.196857e-03 
1.514247e-01 5.540007e-06 1.151395e-02 
1.909990e-01 1.111789e-05 1.842070e-02 
2.422377e-01 2.268129e-05 2.947052e-02 
3.054647e-01 4.548292e-05 4.714866e-02 
3.863744e-01 9.205039e-05 7.543120e-02 
4.890312e-01 1.866665e-04 1.206793e-01 
6.190097e-01 3.786504e-04 1.930698e-01 
7.818662e-01 7.632858e-04 3.088844e-01 
9.869843e-01 1.536210e-03 4.941713e-01 
1.245147e+00 3.087085e-03 7.906043e-01 
1.570158e+00 6.198623e-03 1.264855e+00 
1.972721e+00 1.231939e-02 2.023590e+00 
2.470607e+00 2.428106e-02 3.237458e+00 
3.074311e+00 4.703472e-02 5.179475e+00 
3.791905e+00 8.899790e-02 8.286428e+00 
4.613062e+00 1.623419e-01 1.325711e+01 
5.506685e+00 2.816983e-01 2.120951e+01 
6.406901e+00 4.571058e-01 3.393222e+01 
7.230677e+00 6.858045e-01 5.428675e+01 
7.871492e+00 9.388082e-01 8.685114e+01 
8.262261e+00 1.173174e+00 1.389495e+02 
8.388612e+00 1.350095e+00 2.222996e+02 
8.278346e+00 1.448087e+00 3.556480e+02 
8.004745e+00 1.473162e+00 5.689866e+02 
7.634901e+00 1.440879e+00 9.102982e+02 
7.243468e+00 1.375241e+00 1.456348e+03 
6.867059e+00 1.291498e+00 2.329952e+03 
6.547255e+00 1.205697e+00 3.727594e+03 
6.302265e+00 1.126930e+00 5.963623e+03 
6.140906e+00 1.061346e+00 9.540955e+03 
6.071194e+00 1.014156e+00 1.526418e+04 
6.079930e+00 9.863489e-01 2.442053e+04 
6.159692e+00 9.794788e-01 3.906940e+04 
6.269954e+00 9.880106e-01 6.250552e+04 
6.394554e+00 1.008925e+00 1.000000e+05 


==> anc/TOV-Output-e0-426.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.408550e-03 1.370294e-10 1.000000e-05 
5.543487e-03 2.724429e-10 1.599859e-05 
6.976506e-03 5.430508e-10 2.559548e-05 
8.996233e-03 1.164417e-09 4.094915e-05 
1.124369e-02 2.273280e-09 6.551286e-05 
1.430999e-02 4.686461e-09 1.048113e-04 
1.813181e-02 9.533452e-09 1.676833e-04 
2.292451e-02 1.926757e-08 2.682696e-04 
2.910773e-02 3.944136e-08 4.291934e-04 
3.666922e-02 7.885558e-08 6.866488e-04 
4.622441e-02 1.579582e-07 1.098541e-03 
5.905366e-02 3.293587e-07 1.757511e-03 
7.428281e-02 6.555337e-07 2.811769e-03 
9.415915e-02 1.335118e-06 4.498433e-03 
1.194269e-01 2.724219e-06 7.196857e-03 
1.504390e-01 5.445303e-06 1.151395e-02 
1.906560e-01 1.108412e-05 1.842070e-02 
2.407428e-01 2.231637e-05 2.947052e-02 
3.049075e-01 4.534090e-05 4.714866e-02 
3.862454e-01 9.217440e-05 7.543120e-02 
4.876186e-01 1.854890e-04 1.206793e-01 
6.179329e-01 3.775632e-04 1.930698e-01 
7.802575e-01 7.603669e-04 3.088844e-01 
9.857150e-01 1.533880e-03 4.941713e-01 
1.242617e+00 3.075501e-03 7.906043e-01 
1.567186e+00 6.177914e-03 1.264855e+00 
1.968977e+00 1.227796e-02 2.023590e+00 
2.464434e+00 2.415585e-02 3.237458e+00 
3.068350e+00 4.686949e-02 5.179475e+00 
3.782255e+00 8.852546e-02 8.286428e+00 
4.600257e+00 1.613710e-01 1.325711e+01 
5.492011e+00 2.801061e-01 2.120951e+01 
6.398018e+00 4.561438e-01 3.393222e+01 
7.216714e+00 6.833299e-01 5.428675e+01 
7.859573e+00 9.364330e-01 8.685114e+01 
8.253670e+00 1.171526e+00 1.389495e+02 
8.377816e+00 1.347497e+00 2.222996e+02 
8.269222e+00 1.445951e+00 3.556480e+02 
7.993985e+00 1.470538e+00 5.689866e+02 
7.630268e+00 1.440115e+00 9.102982e+02 
7.236775e+00 1.373978e+00 1.456348e+03 
6.860042e+00 1.290253e+00 2.329952e+03 
6.541742e+00 1.204853e+00 3.727594e+03 
6.295688e+00 1.125934e+00 5.963623e+03 
6.133732e+00 1.060286e+00 9.540955e+03 
6.062224e+00 1.012803e+00 1.526418e+04 
6.074890e+00 9.856907e-01 2.442053e+04 
6.149921e+00 9.779503e-01 3.906940e+04 
6.263637e+00 9.870837e-01 6.250552e+04 
6.386552e+00 1.007640e+00 1.000000e+05 


==> anc/TOV-Output-e0-427.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.386968e-03 1.353437e-10 1.000000e-05 
5.513578e-03 2.686862e-10 1.599859e-05 
7.025931e-03 5.559766e-10 2.559548e-05 
8.812573e-03 1.097117e-09 4.094915e-05 
1.124175e-02 2.277439e-09 6.551286e-05 
1.415097e-02 4.542588e-09 1.048113e-04 
1.802619e-02 9.389809e-09 1.676833e-04 
2.261786e-02 1.854811e-08 2.682696e-04 
2.911319e-02 3.955620e-08 4.291934e-04 
3.639263e-02 7.726557e-08 6.866488e-04 
4.646325e-02 1.607959e-07 1.098541e-03 
5.848406e-02 3.206708e-07 1.757511e-03 
7.414581e-02 6.534436e-07 2.811769e-03 
9.345461e-02 1.308437e-06 4.498433e-03 
1.190488e-01 2.704763e-06 7.196857e-03 
1.507880e-01 5.496164e-06 1.151395e-02 
1.899203e-01 1.098203e-05 1.842070e-02 
2.405270e-01 2.230864e-05 2.947052e-02 
3.052531e-01 4.560196e-05 4.714866e-02 
3.843097e-01 9.100875e-05 7.543120e-02 
4.875053e-01 1.857943e-04 1.206793e-01 
6.148069e-01 3.727362e-04 1.930698e-01 
7.796198e-01 7.602801e-04 3.088844e-01 
9.830757e-01 1.525161e-03 4.941713e-01 
1.240539e+00 3.067250e-03 7.906043e-01 
1.564350e+00 6.158780e-03 1.264855e+00 
1.965598e+00 1.224324e-02 2.023590e+00 
2.456272e+00 2.397294e-02 3.237458e+00 
3.060508e+00 4.661934e-02 5.179475e+00 
3.771229e+00 8.795929e-02 8.286428e+00 
4.591211e+00 1.607823e-01 1.325711e+01 
5.481363e+00 2.790972e-01 2.120951e+01 
6.383187e+00 4.540129e-01 3.393222e+01 
7.209676e+00 6.825852e-01 5.428675e+01 
7.851405e+00 9.351678e-01 8.685114e+01 
8.239716e+00 1.168122e+00 1.389495e+02 
8.365555e+00 1.344402e+00 2.222996e+02 
8.259440e+00 1.443595e+00 3.556480e+02 
7.989715e+00 1.469905e+00 5.689866e+02 
7.621327e+00 1.438143e+00 9.102982e+02 
7.228951e+00 1.372428e+00 1.456348e+03 
6.857168e+00 1.289944e+00 2.329952e+03 
6.536062e+00 1.203974e+00 3.727594e+03 
6.287100e+00 1.124554e+00 5.963623e+03 
6.129201e+00 1.059704e+00 9.540955e+03 
6.055286e+00 1.011808e+00 1.526418e+04 
6.067906e+00 9.846874e-01 2.442053e+04 
6.142903e+00 9.769216e-01 3.906940e+04 
6.254801e+00 9.856816e-01 6.250552e+04 
6.378481e+00 1.006340e+00 1.000000e+05 


==> anc/TOV-Output-e0-428.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.380790e-03 1.350883e-10 1.000000e-05 
5.594583e-03 2.813610e-10 1.599859e-05 
6.887356e-03 5.249503e-10 2.559548e-05 
8.973649e-03 1.161096e-09 4.094915e-05 
1.132523e-02 2.334002e-09 6.551286e-05 
1.423669e-02 4.636474e-09 1.048113e-04 
1.816893e-02 9.637154e-09 1.676833e-04 
2.295929e-02 1.944628e-08 2.682696e-04 
2.893284e-02 3.891657e-08 4.291934e-04 
3.622312e-02 7.636936e-08 6.866488e-04 
4.640037e-02 1.605189e-07 1.098541e-03 
5.879315e-02 3.265449e-07 1.757511e-03 
7.426434e-02 6.581201e-07 2.811769e-03 
9.324547e-02 1.302715e-06 4.498433e-03 
1.188058e-01 2.694531e-06 7.196857e-03 
1.498324e-01 5.404955e-06 1.151395e-02 
1.898751e-01 1.099988e-05 1.842070e-02 
2.401139e-01 2.224585e-05 2.947052e-02 
3.038590e-01 4.508539e-05 4.714866e-02 
3.840927e-01 9.106730e-05 7.543120e-02 
4.856824e-01 1.841482e-04 1.206793e-01 
6.143607e-01 3.727947e-04 1.930698e-01 
7.765937e-01 7.532227e-04 3.088844e-01 
9.816949e-01 1.522289e-03 4.941713e-01 
1.238806e+00 3.061531e-03 7.906043e-01 
1.558894e+00 6.108861e-03 1.264855e+00 
1.960722e+00 1.218070e-02 2.023590e+00 
2.452493e+00 2.391736e-02 3.237458e+00 
3.051906e+00 4.633524e-02 5.179475e+00 
3.766242e+00 8.780638e-02 8.286428e+00 
4.579258e+00 1.598990e-01 1.325711e+01 
5.471574e+00 2.782119e-01 2.120951e+01 
6.371325e+00 4.524643e-01 3.393222e+01 
7.192517e+00 6.793096e-01 5.428675e+01 
7.840130e+00 9.329787e-01 8.685114e+01 
8.231205e+00 1.166495e+00 1.389495e+02 
8.357050e+00 1.342571e+00 2.222996e+02 
8.249157e+00 1.441072e+00 3.556480e+02 
7.981440e+00 1.468039e+00 5.689866e+02 
7.613780e+00 1.436559e+00 9.102982e+02 
7.225571e+00 1.371996e+00 1.456348e+03 
6.849403e+00 1.288526e+00 2.329952e+03 
6.531461e+00 1.203316e+00 3.727594e+03 
6.283715e+00 1.124164e+00 5.963623e+03 
6.123031e+00 1.058824e+00 9.540955e+03 
6.050305e+00 1.011158e+00 1.526418e+04 
6.059779e+00 9.834806e-01 2.442053e+04 
6.132265e+00 9.752346e-01 3.906940e+04 
6.248609e+00 9.847767e-01 6.250552e+04 
6.371438e+00 1.005240e+00 1.000000e+05 


==> anc/TOV-Output-e0-429.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.352124e-03 1.327633e-10 1.000000e-05 
5.532299e-03 2.727038e-10 1.599859e-05 
7.010016e-03 5.547933e-10 2.559548e-05 
8.857588e-03 1.119234e-09 4.094915e-05 
1.128749e-02 2.316149e-09 6.551286e-05 
1.409493e-02 4.509857e-09 1.048113e-04 
1.805125e-02 9.473183e-09 1.676833e-04 
2.272021e-02 1.888911e-08 2.682696e-04 
2.874683e-02 3.825996e-08 4.291934e-04 
3.657320e-02 7.878869e-08 6.866488e-04 
4.579832e-02 1.547121e-07 1.098541e-03 
5.817973e-02 3.171695e-07 1.757511e-03 
7.346960e-02 6.387056e-07 2.811769e-03 
9.323712e-02 1.305408e-06 4.498433e-03 
1.177689e-01 2.630725e-06 7.196857e-03 
1.493578e-01 5.366268e-06 1.151395e-02 
1.895252e-01 1.096472e-05 1.842070e-02 
2.399896e-01 2.226321e-05 2.947052e-02 
3.027657e-01 4.470467e-05 4.714866e-02 
3.833305e-01 9.073768e-05 7.543120e-02 
4.855739e-01 1.844543e-04 1.206793e-01 
6.119426e-01 3.692713e-04 1.930698e-01 
7.753160e-01 7.512593e-04 3.088844e-01 
9.790593e-01 1.513587e-03 4.941713e-01 
1.234190e+00 3.034523e-03 7.906043e-01 
1.557171e+00 6.102726e-03 1.264855e+00 
1.954689e+00 1.209681e-02 2.023590e+00 
2.446817e+00 2.380672e-02 3.237458e+00 
3.045521e+00 4.615082e-02 5.179475e+00 
3.754390e+00 8.718447e-02 8.286428e+00 
4.575126e+00 1.598065e-01 1.325711e+01 
5.464083e+00 2.776572e-01 2.120951e+01 
6.362843e+00 4.515759e-01 3.393222e+01 
7.184756e+00 6.783792e-01 5.428675e+01 
7.825081e+00 9.296694e-01 8.685114e+01 
8.218439e+00 1.163474e+00 1.389495e+02 
8.345030e+00 1.339552e+00 2.222996e+02 
8.245161e+00 1.440613e+00 3.556480e+02 
7.973916e+00 1.466401e+00 5.689866e+02 
7.610505e+00 1.436170e+00 9.102982e+02 
7.218051e+00 1.370519e+00 1.456348e+03 
6.845064e+00 1.287882e+00 2.329952e+03 
6.525082e+00 1.202290e+00 3.727594e+03 
6.278187e+00 1.123365e+00 5.963623e+03 
6.116218e+00 1.057827e+00 9.540955e+03 
6.045440e+00 1.010528e+00 1.526418e+04 
6.055191e+00 9.829002e-01 2.442053e+04 
6.124968e+00 9.741536e-01 3.906940e+04 
6.240791e+00 9.835648e-01 6.250552e+04 
6.358342e+00 1.002955e+00 1.000000e+05 


==> anc/TOV-Output-e0-43.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.247082e-03 3.130910e-13 1.000000e-08 
1.505915e-03 5.512988e-13 1.450829e-08 
1.877996e-03 1.069226e-12 2.104904e-08 
2.209948e-03 1.742335e-12 3.053856e-08 
2.693937e-03 3.156079e-12 4.430621e-08 
3.462398e-03 6.700640e-12 6.428073e-08 
4.019804e-03 1.048576e-11 9.326033e-08 
5.066594e-03 2.099586e-11 1.353048e-07 
5.857758e-03 3.244738e-11 1.963041e-07 
7.032102e-03 5.613592e-11 2.848036e-07 
8.638419e-03 1.040610e-10 4.132012e-07 
1.045018e-02 1.842282e-10 5.994843e-07 
1.264235e-02 3.261887e-10 8.697490e-07 
1.551620e-02 6.030333e-10 1.261857e-06 
1.879644e-02 1.072043e-09 1.830738e-06 
2.227136e-02 1.783304e-09 2.656088e-06 
2.723378e-02 3.260688e-09 3.853529e-06 
3.219626e-02 5.387676e-09 5.590810e-06 
3.932147e-02 9.814650e-09 8.111308e-06 
4.710181e-02 1.686934e-08 1.176812e-05 
5.736441e-02 3.047286e-08 1.707353e-05 
6.828477e-02 5.139930e-08 2.477076e-05 
8.332968e-02 9.340818e-08 3.593814e-05 
9.940789e-02 1.585801e-07 5.214008e-05 
1.212975e-01 2.880988e-07 7.564633e-05 
1.449009e-01 4.911343e-07 1.097499e-04 
1.755238e-01 8.729617e-07 1.592283e-04 
2.115402e-01 1.528154e-06 2.310130e-04 
2.553677e-01 2.688360e-06 3.351603e-04 
3.058660e-01 4.619396e-06 4.862602e-04 
3.687344e-01 8.093476e-06 7.054802e-04 
4.450836e-01 1.423387e-05 1.023531e-03 
5.362838e-01 2.489934e-05 1.484968e-03 
6.440303e-01 4.312521e-05 2.154435e-03 
7.763481e-01 7.554295e-05 3.125716e-03 
9.389317e-01 1.336421e-04 4.534879e-03 
1.130913e+00 2.335362e-04 6.579332e-03 
1.359417e+00 4.056592e-04 9.545485e-03 
1.638227e+00 7.100326e-04 1.384886e-02 
1.970419e+00 1.235689e-03 2.009233e-02 
2.374816e+00 2.163880e-03 2.915053e-02 
2.859044e+00 3.777163e-03 4.229243e-02 
3.436408e+00 6.562224e-03 6.135907e-02 
4.134236e+00 1.143551e-02 8.902151e-02 
4.953241e+00 1.968940e-02 1.291550e-01 
5.944887e+00 3.409498e-02 1.873817e-01 
7.103530e+00 5.830461e-02 2.718588e-01 
8.475607e+00 9.936685e-02 3.944206e-01 
1.005939e+01 1.669299e-01 5.722368e-01 
1.186774e+01 2.759970e-01 8.302176e-01 
1.388178e+01 4.460392e-01 1.204504e+00 
1.607013e+01 7.014799e-01 1.747528e+00 
1.832530e+01 1.060199e+00 2.535364e+00 
2.056359e+01 1.537060e+00 3.678380e+00 
2.258388e+01 2.107797e+00 5.336699e+00 
2.428004e+01 2.738398e+00 7.742637e+00 
2.549915e+01 3.354303e+00 1.123324e+01 
2.619439e+01 3.889384e+00 1.629751e+01 
2.636677e+01 4.289046e+00 2.364489e+01 
2.608283e+01 4.530527e+00 3.430469e+01 
2.546843e+01 4.627284e+00 4.977024e+01 
2.462602e+01 4.599825e+00 7.220809e+01 
2.367687e+01 4.484383e+00 1.047616e+02 
2.268397e+01 4.305499e+00 1.519911e+02 
2.174998e+01 4.099323e+00 2.205131e+02 
2.091881e+01 3.885340e+00 3.199267e+02 
2.021559e+01 3.677777e+00 4.641589e+02 
1.966881e+01 3.490076e+00 6.734151e+02 
1.929557e+01 3.331908e+00 9.770100e+02 
1.910881e+01 3.211228e+00 1.417474e+03 
1.908629e+01 3.129315e+00 2.056512e+03 
1.920449e+01 3.086835e+00 2.983647e+03 
1.942738e+01 3.081165e+00 4.328761e+03 
1.970589e+01 3.105387e+00 6.280291e+03 
2.000793e+01 3.153221e+00 9.111628e+03 
2.030498e+01 3.216744e+00 1.321941e+04 
2.053239e+01 3.278815e+00 1.917910e+04 
2.070385e+01 3.337031e+00 2.782559e+04 
2.079497e+01 3.381563e+00 4.037017e+04 
2.083247e+01 3.414134e+00 5.857021e+04 
2.082859e+01 3.434705e+00 8.497534e+04 
2.078237e+01 3.441602e+00 1.232847e+05 
2.072804e+01 3.441499e+00 1.788650e+05 
2.064545e+01 3.430414e+00 2.595024e+05 
2.057196e+01 3.416809e+00 3.764936e+05 
2.051676e+01 3.403489e+00 5.462277e+05 
2.045120e+01 3.385665e+00 7.924829e+05 
2.042384e+01 3.374245e+00 1.149757e+06 
2.039300e+01 3.361696e+00 1.668101e+06 
2.038231e+01 3.353538e+00 2.420128e+06 
2.039302e+01 3.350559e+00 3.511192e+06 
2.039912e+01 3.347841e+00 5.094138e+06 
2.042374e+01 3.350182e+00 7.390722e+06 
2.043151e+01 3.350395e+00 1.072267e+07 
2.045373e+01 3.354647e+00 1.555676e+07 
2.047309e+01 3.359195e+00 2.257020e+07 
2.048299e+01 3.362418e+00 3.274549e+07 
2.049845e+01 3.367097e+00 4.750810e+07 
2.050179e+01 3.369393e+00 6.892612e+07 
2.050451e+01 3.371452e+00 1.000000e+08 


==> anc/TOV-Output-e0-430.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.294525e-03 1.278588e-10 1.000000e-05 
5.564890e-03 2.781988e-10 1.599859e-05 
6.971508e-03 5.469725e-10 2.559548e-05 
8.737731e-03 1.076915e-09 4.094915e-05 
1.103198e-02 2.167433e-09 6.551286e-05 
1.411340e-02 4.538169e-09 1.048113e-04 
1.798860e-02 9.396755e-09 1.676833e-04 
2.256436e-02 1.854619e-08 2.682696e-04 
2.875870e-02 3.839669e-08 4.291934e-04 
3.605401e-02 7.565663e-08 6.866488e-04 
4.601648e-02 1.572993e-07 1.098541e-03 
5.824543e-02 3.189871e-07 1.757511e-03 
7.367727e-02 6.456386e-07 2.811769e-03 
9.365419e-02 1.326089e-06 4.498433e-03 
1.175849e-01 2.624514e-06 7.196857e-03 
1.488671e-01 5.325935e-06 1.151395e-02 
1.893905e-01 1.096687e-05 1.842070e-02 
2.388519e-01 2.199927e-05 2.947052e-02 
3.023237e-01 4.461288e-05 4.714866e-02 
3.820000e-01 9.000551e-05 7.543120e-02 
4.829789e-01 1.819363e-04 1.206793e-01 
6.107801e-01 3.680261e-04 1.930698e-01 
7.721925e-01 7.439479e-04 3.088844e-01 
9.773428e-01 1.509141e-03 4.941713e-01 
1.231012e+00 3.018147e-03 7.906043e-01 
1.552958e+00 6.067411e-03 1.264855e+00 
1.951510e+00 1.206564e-02 2.023590e+00 
2.442492e+00 2.373508e-02 3.237458e+00 
3.041237e+00 4.606036e-02 5.179475e+00 
3.749978e+00 8.706974e-02 8.286428e+00 
4.561404e+00 1.587446e-01 1.325711e+01 
5.448805e+00 2.759794e-01 2.120951e+01 
6.351820e+00 4.501889e-01 3.393222e+01 
7.169609e+00 6.756048e-01 5.428675e+01 
7.811252e+00 9.267209e-01 8.685114e+01 
8.209611e+00 1.161737e+00 1.389495e+02 
8.335618e+00 1.337409e+00 2.222996e+02 
8.236476e+00 1.438609e+00 3.556480e+02 
7.963301e+00 1.463811e+00 5.689866e+02 
7.600327e+00 1.433845e+00 9.102982e+02 
7.212865e+00 1.369628e+00 1.456348e+03 
6.839892e+00 1.287049e+00 2.329952e+03 
6.514857e+00 1.200471e+00 3.727594e+03 
6.268893e+00 1.121846e+00 5.963623e+03 
6.110757e+00 1.057074e+00 9.540955e+03 
6.038120e+00 1.009463e+00 1.526418e+04 
6.045483e+00 9.814117e-01 2.442053e+04 
6.118404e+00 9.732051e-01 3.906940e+04 
6.230453e+00 9.818779e-01 6.250552e+04 
6.354471e+00 1.002475e+00 1.000000e+05 


==> anc/TOV-Output-e0-431.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.294587e-03 1.281618e-10 1.000000e-05 
5.535384e-03 2.744337e-10 1.599859e-05 
6.973609e-03 5.487405e-10 2.559548e-05 
8.804276e-03 1.104270e-09 4.094915e-05 
1.109428e-02 2.209488e-09 6.551286e-05 
1.422577e-02 4.658234e-09 1.048113e-04 
1.804463e-02 9.506890e-09 1.676833e-04 
2.277271e-02 1.910904e-08 2.682696e-04 
2.861335e-02 3.790537e-08 4.291934e-04 
3.648335e-02 7.857404e-08 6.866488e-04 
4.618739e-02 1.594285e-07 1.098541e-03 
5.819405e-02 3.188836e-07 1.757511e-03 
7.373366e-02 6.486270e-07 2.811769e-03 
9.308758e-02 1.305194e-06 4.498433e-03 
1.177688e-01 2.642979e-06 7.196857e-03 
1.488673e-01 5.338347e-06 1.151395e-02 
1.887072e-01 1.087382e-05 1.842070e-02 
2.388625e-01 2.205334e-05 2.947052e-02 
3.012585e-01 4.424563e-05 4.714866e-02 
3.806886e-01 8.928890e-05 7.543120e-02 
4.834770e-01 1.829234e-04 1.206793e-01 
6.104280e-01 3.682428e-04 1.930698e-01 
7.716450e-01 7.440885e-04 3.088844e-01 
9.744085e-01 1.499066e-03 4.941713e-01 
1.228134e+00 3.003982e-03 7.906043e-01 
1.548905e+00 6.033995e-03 1.264855e+00 
1.946353e+00 1.199800e-02 2.023590e+00 
2.434786e+00 2.356592e-02 3.237458e+00 
3.032697e+00 4.577929e-02 5.179475e+00 
3.739796e+00 8.656202e-02 8.286428e+00 
4.554594e+00 1.583799e-01 1.325711e+01 
5.440578e+00 2.753166e-01 2.120951e+01 
6.341557e+00 4.489490e-01 3.393222e+01 
7.161666e+00 6.746239e-01 5.428675e+01 
7.801914e+00 9.250987e-01 8.685114e+01 
8.197120e+00 1.158802e+00 1.389495e+02 
8.327226e+00 1.335606e+00 2.222996e+02 
8.226119e+00 1.436054e+00 3.556480e+02 
7.956861e+00 1.462501e+00 5.689866e+02 
7.594192e+00 1.432650e+00 9.102982e+02 
7.203985e+00 1.367804e+00 1.456348e+03 
6.832417e+00 1.285692e+00 2.329952e+03 
6.509594e+00 1.199672e+00 3.727594e+03 
6.266586e+00 1.121659e+00 5.963623e+03 
6.103923e+00 1.056071e+00 9.540955e+03 
6.029415e+00 1.008152e+00 1.526418e+04 
6.038722e+00 9.804445e-01 2.442053e+04 
6.112822e+00 9.724341e-01 3.906940e+04 
6.225102e+00 9.811290e-01 6.250552e+04 
6.346041e+00 1.001101e+00 1.000000e+05 


==> anc/TOV-Output-e0-432.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.318723e-03 1.306372e-10 1.000000e-05 
5.376659e-03 2.520799e-10 1.599859e-05 
7.012691e-03 5.593127e-10 2.559548e-05 
8.763349e-03 1.091468e-09 4.094915e-05 
1.113416e-02 2.238585e-09 6.551286e-05 
1.420444e-02 4.648079e-09 1.048113e-04 
1.789925e-02 9.300477e-09 1.676833e-04 
2.235883e-02 1.812792e-08 2.682696e-04 
2.863028e-02 3.806080e-08 4.291934e-04 
3.625433e-02 7.728248e-08 6.866488e-04 
4.553906e-02 1.531631e-07 1.098541e-03 
5.789301e-02 3.146887e-07 1.757511e-03 
7.323673e-02 6.370756e-07 2.811769e-03 
9.307614e-02 1.307740e-06 4.498433e-03 
1.171309e-01 2.606299e-06 7.196857e-03 
1.490605e-01 5.371584e-06 1.151395e-02 
1.879048e-01 1.076061e-05 1.842070e-02 
2.383493e-01 2.196232e-05 2.947052e-02 
3.016191e-01 4.450768e-05 4.714866e-02 
3.812150e-01 8.986756e-05 7.543120e-02 
4.812294e-01 1.808029e-04 1.206793e-01 
6.089581e-01 3.664368e-04 1.930698e-01 
7.681353e-01 7.356872e-04 3.088844e-01 
9.729831e-01 1.495950e-03 4.941713e-01 
1.224950e+00 2.987592e-03 7.906043e-01 
1.543696e+00 5.987209e-03 1.264855e+00 
1.941701e+00 1.193968e-02 2.023590e+00 
2.430750e+00 2.350246e-02 3.237458e+00 
3.025683e+00 4.556656e-02 5.179475e+00 
3.729503e+00 8.604744e-02 8.286428e+00 
4.541394e+00 1.573722e-01 1.325711e+01 
5.432066e+00 2.746117e-01 2.120951e+01 
6.326402e+00 4.467541e-01 3.393222e+01 
7.146232e+00 6.717768e-01 5.428675e+01 
7.792471e+00 9.234427e-01 8.685114e+01 
8.188931e+00 1.157268e+00 1.389495e+02 
8.317175e+00 1.333243e+00 2.222996e+02 
8.217743e+00 1.434147e+00 3.556480e+02 
7.947836e+00 1.460394e+00 5.689866e+02 
7.588533e+00 1.431586e+00 9.102982e+02 
7.198284e+00 1.366780e+00 1.456348e+03 
6.826762e+00 1.284746e+00 2.329952e+03 
6.506922e+00 1.199406e+00 3.727594e+03 
6.259703e+00 1.120598e+00 5.963623e+03 
6.096504e+00 1.054961e+00 9.540955e+03 
6.023698e+00 1.007369e+00 1.526418e+04 
6.033509e+00 9.797512e-01 2.442053e+04 
6.105462e+00 9.713394e-01 3.906940e+04 
6.214994e+00 9.794840e-01 6.250552e+04 
6.337530e+00 9.997116e-01 1.000000e+05 


==> anc/TOV-Output-e0-433.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.276052e-03 1.270965e-10 1.000000e-05 
5.425726e-03 2.596440e-10 1.599859e-05 
6.795393e-03 5.100920e-10 2.559548e-05 
8.652326e-03 1.052940e-09 4.094915e-05 
1.107289e-02 2.206925e-09 6.551286e-05 
1.396641e-02 4.428530e-09 1.048113e-04 
1.787281e-02 9.280752e-09 1.676833e-04 
2.260967e-02 1.878830e-08 2.682696e-04 
2.869252e-02 3.839825e-08 4.291934e-04 
3.632390e-02 7.790820e-08 6.866488e-04 
4.555893e-02 1.537187e-07 1.098541e-03 
5.748146e-02 3.087382e-07 1.757511e-03 
7.333043e-02 6.410044e-07 2.811769e-03 
9.295828e-02 1.305794e-06 4.498433e-03 
1.175652e-01 2.641494e-06 7.196857e-03 
1.481462e-01 5.285555e-06 1.151395e-02 
1.881832e-01 1.083353e-05 1.842070e-02 
2.375627e-01 2.179596e-05 2.947052e-02 
3.005041e-01 4.411780e-05 4.714866e-02 
3.790512e-01 8.855060e-05 7.543120e-02 
4.805773e-01 1.804854e-04 1.206793e-01 
6.076702e-01 3.649592e-04 1.930698e-01 
7.677205e-01 7.361915e-04 3.088844e-01 
9.699654e-01 1.485506e-03 4.941713e-01 
1.221896e+00 2.972149e-03 7.906043e-01 
1.540741e+00 5.966600e-03 1.264855e+00 
1.937860e+00 1.189624e-02 2.023590e+00 
2.425005e+00 2.338982e-02 3.237458e+00 
3.016679e+00 4.526553e-02 5.179475e+00 
3.726690e+00 8.603931e-02 8.286428e+00 
4.535653e+00 1.571135e-01 1.325711e+01 
5.416214e+00 2.728537e-01 2.120951e+01 
6.318100e+00 4.458939e-01 3.393222e+01 
7.133804e+00 6.696767e-01 5.428675e+01 
7.779785e+00 9.208261e-01 8.685114e+01 
8.177106e+00 1.154545e+00 1.389495e+02 
8.310470e+00 1.332004e+00 2.222996e+02 
8.209555e+00 1.432299e+00 3.556480e+02 
7.942290e+00 1.459355e+00 5.689866e+02 
7.581946e+00 1.430261e+00 9.102982e+02 
7.193535e+00 1.365995e+00 1.456348e+03 
6.821626e+00 1.283916e+00 2.329952e+03 
6.501378e+00 1.198547e+00 3.727594e+03 
6.252134e+00 1.119404e+00 5.963623e+03 
6.091410e+00 1.054271e+00 9.540955e+03 
6.018552e+00 1.006686e+00 1.526418e+04 
6.023819e+00 9.782636e-01 2.442053e+04 
6.097234e+00 9.700867e-01 3.906940e+04 
6.206262e+00 9.780975e-01 6.250552e+04 
6.331329e+00 9.987728e-01 1.000000e+05 


==> anc/TOV-Output-e0-434.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.190580e-03 1.199027e-10 1.000000e-05 
5.448881e-03 2.635898e-10 1.599859e-05 
6.898768e-03 5.349598e-10 2.559548e-05 
8.786484e-03 1.105228e-09 4.094915e-05 
1.096294e-02 2.146781e-09 6.551286e-05 
1.401121e-02 4.481606e-09 1.048113e-04 
1.755869e-02 8.820300e-09 1.676833e-04 
2.240707e-02 1.832999e-08 2.682696e-04 
2.844197e-02 3.748749e-08 4.291934e-04 
3.572792e-02 7.430714e-08 6.866488e-04 
4.543630e-02 1.528330e-07 1.098541e-03 
5.741932e-02 3.084486e-07 1.757511e-03 
7.314406e-02 6.375984e-07 2.811769e-03 
9.214334e-02 1.274688e-06 4.498433e-03 
1.167528e-01 2.593087e-06 7.196857e-03 
1.483019e-01 5.314478e-06 1.151395e-02 
1.875911e-01 1.075637e-05 1.842070e-02 
2.370201e-01 2.169692e-05 2.947052e-02 
2.994673e-01 4.376356e-05 4.714866e-02 
3.792570e-01 8.889952e-05 7.543120e-02 
4.784963e-01 1.785626e-04 1.206793e-01 
6.070783e-01 3.647328e-04 1.930698e-01 
7.654800e-01 7.314500e-04 3.088844e-01 
9.678953e-01 1.479417e-03 4.941713e-01 
1.220367e+00 2.967812e-03 7.906043e-01 
1.536636e+00 5.932683e-03 1.264855e+00 
1.934061e+00 1.185351e-02 2.023590e+00 
2.417600e+00 2.322976e-02 3.237458e+00 
3.011811e+00 4.514820e-02 5.179475e+00 
3.718284e+00 8.565207e-02 8.286428e+00 
4.524091e+00 1.562707e-01 1.325711e+01 
5.407920e+00 2.721785e-01 2.120951e+01 
6.305929e+00 4.442794e-01 3.393222e+01 
7.121344e+00 6.675678e-01 5.428675e+01 
7.767580e+00 9.183499e-01 8.685114e+01 
8.165811e+00 1.151993e+00 1.389495e+02 
8.301035e+00 1.329842e+00 2.222996e+02 
8.198203e+00 1.429407e+00 3.556480e+02 
7.936855e+00 1.458349e+00 5.689866e+02 
7.574542e+00 1.428704e+00 9.102982e+02 
7.185623e+00 1.364409e+00 1.456348e+03 
6.812565e+00 1.282194e+00 2.329952e+03 
6.491960e+00 1.196888e+00 3.727594e+03 
6.245174e+00 1.118326e+00 5.963623e+03 
6.084422e+00 1.053238e+00 9.540955e+03 
6.007486e+00 1.004955e+00 1.526418e+04 
6.016164e+00 9.771361e-01 2.442053e+04 
6.090486e+00 9.691018e-01 3.906940e+04 
6.199193e+00 9.770230e-01 6.250552e+04 
6.321253e+00 9.970754e-01 1.000000e+05 


==> anc/TOV-Output-e0-435.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.317926e-03 1.314716e-10 1.000000e-05 
5.470185e-03 2.673082e-10 1.599859e-05 
6.918526e-03 5.408128e-10 2.559548e-05 
8.660594e-03 1.060838e-09 4.094915e-05 
1.113167e-02 2.252617e-09 6.551286e-05 
1.403791e-02 4.517662e-09 1.048113e-04 
1.768542e-02 9.033429e-09 1.676833e-04 
2.240802e-02 1.837455e-08 2.682696e-04 
2.817387e-02 3.652129e-08 4.291934e-04 
3.607902e-02 7.669573e-08 6.866488e-04 
4.557558e-02 1.545981e-07 1.098541e-03 
5.779874e-02 3.153287e-07 1.757511e-03 
7.272505e-02 6.281476e-07 2.811769e-03 
9.220055e-02 1.280007e-06 4.498433e-03 
1.162388e-01 2.564887e-06 7.196857e-03 
1.471592e-01 5.204544e-06 1.151395e-02 
1.871728e-01 1.070919e-05 1.842070e-02 
2.360073e-01 2.146935e-05 2.947052e-02 
2.985040e-01 4.344249e-05 4.714866e-02 
3.781684e-01 8.833929e-05 7.543120e-02 
4.777367e-01 1.781228e-04 1.206793e-01 
6.052998e-01 3.623697e-04 1.930698e-01 
7.633395e-01 7.270018e-04 3.088844e-01 
9.651541e-01 1.470262e-03 4.941713e-01 
1.216749e+00 2.948272e-03 7.906043e-01 
1.534132e+00 5.917242e-03 1.264855e+00 
1.928252e+00 1.177408e-02 2.023590e+00 
2.413603e+00 2.316716e-02 3.237458e+00 
3.004734e+00 4.493282e-02 5.179475e+00 
3.707525e+00 8.510633e-02 8.286428e+00 
4.515018e+00 1.556772e-01 1.325711e+01 
5.398282e+00 2.713101e-01 2.120951e+01 
6.295227e+00 4.429497e-01 3.393222e+01 
7.111884e+00 6.662012e-01 5.428675e+01 
7.754107e+00 9.154981e-01 8.685114e+01 
8.152648e+00 1.148829e+00 1.389495e+02 
8.287278e+00 1.326221e+00 2.222996e+02 
8.190784e+00 1.427807e+00 3.556480e+02 
7.927286e+00 1.456066e+00 5.689866e+02 
7.567405e+00 1.427220e+00 9.102982e+02 
7.180412e+00 1.363504e+00 1.456348e+03 
6.804462e+00 1.280687e+00 2.329952e+03 
6.486905e+00 1.196127e+00 3.727594e+03 
6.238275e+00 1.117258e+00 5.963623e+03 
6.077634e+00 1.052239e+00 9.540955e+03 
6.004233e+00 1.004605e+00 1.526418e+04 
6.010140e+00 9.762967e-01 2.442053e+04 
6.080209e+00 9.674760e-01 3.906940e+04 
6.190227e+00 9.755911e-01 6.250552e+04 
6.313665e+00 9.958640e-01 1.000000e+05 


==> anc/TOV-Output-e0-436.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.204538e-03 1.216629e-10 1.000000e-05 
5.366295e-03 2.529456e-10 1.599859e-05 
6.756982e-03 5.049654e-10 2.559548e-05 
8.800928e-03 1.115806e-09 4.094915e-05 
1.109635e-02 2.236373e-09 6.551286e-05 
1.397773e-02 4.470058e-09 1.048113e-04 
1.781275e-02 9.251162e-09 1.676833e-04 
2.214223e-02 1.776920e-08 2.682696e-04 
2.814600e-02 3.649673e-08 4.291934e-04 
3.606136e-02 7.675920e-08 6.866488e-04 
4.506890e-02 1.498427e-07 1.098541e-03 
5.768607e-02 3.142088e-07 1.757511e-03 
7.256535e-02 6.254532e-07 2.811769e-03 
9.210805e-02 1.279091e-06 4.498433e-03 
1.159263e-01 2.550108e-06 7.196857e-03 
1.469138e-01 5.190451e-06 1.151395e-02 
1.863683e-01 1.059601e-05 1.842070e-02 
2.352186e-01 2.130368e-05 2.947052e-02 
2.988156e-01 4.367877e-05 4.714866e-02 
3.780822e-01 8.848172e-05 7.543120e-02 
4.761637e-01 1.767746e-04 1.206793e-01 
6.028011e-01 3.587239e-04 1.930698e-01 
7.628051e-01 7.271394e-04 3.088844e-01 
9.639608e-01 1.468172e-03 4.941713e-01 
1.215524e+00 2.946090e-03 7.906043e-01 
1.532333e+00 5.909886e-03 1.264855e+00 
1.924782e+00 1.173731e-02 2.023590e+00 
2.408015e+00 2.305909e-02 3.237458e+00 
3.000957e+00 4.486334e-02 5.179475e+00 
3.698446e+00 8.467433e-02 8.286428e+00 
4.508188e+00 1.553073e-01 1.325711e+01 
5.387835e+00 2.703254e-01 2.120951e+01 
6.281001e+00 4.409356e-01 3.393222e+01 
7.101401e+00 6.645791e-01 5.428675e+01 
7.746337e+00 9.143258e-01 8.685114e+01 
8.145291e+00 1.147555e+00 1.389495e+02 
8.278253e+00 1.324192e+00 2.222996e+02 
8.185185e+00 1.426803e+00 3.556480e+02 
7.917528e+00 1.453723e+00 5.689866e+02 
7.559528e+00 1.425525e+00 9.102982e+02 
7.172512e+00 1.361917e+00 1.456348e+03 
6.800503e+00 1.280120e+00 2.329952e+03 
6.481785e+00 1.195352e+00 3.727594e+03 
6.232242e+00 1.116355e+00 5.963623e+03 
6.071473e+00 1.051353e+00 9.540955e+03 
5.996305e+00 1.003427e+00 1.526418e+04 
6.001938e+00 9.750706e-01 2.442053e+04 
6.073204e+00 9.664431e-01 3.906940e+04 
6.186463e+00 9.751370e-01 6.250552e+04 
6.305514e+00 9.945416e-01 1.000000e+05 


==> anc/TOV-Output-e0-437.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.286262e-03 1.291917e-10 1.000000e-05 
5.475724e-03 2.693538e-10 1.599859e-05 
6.717195e-03 4.972356e-10 2.559548e-05 
8.765084e-03 1.104757e-09 4.094915e-05 
1.092404e-02 2.138692e-09 6.551286e-05 
1.391503e-02 4.420291e-09 1.048113e-04 
1.777134e-02 9.207863e-09 1.676833e-04 
2.236848e-02 1.836150e-08 2.682696e-04 
2.835311e-02 3.739393e-08 4.291934e-04 
3.580253e-02 7.529052e-08 6.866488e-04 
4.542395e-02 1.537639e-07 1.098541e-03 
5.755300e-02 3.127551e-07 1.757511e-03 
7.280605e-02 6.331464e-07 2.811769e-03 
9.213007e-02 1.282945e-06 4.498433e-03 
1.162081e-01 2.574639e-06 7.196857e-03 
1.463818e-01 5.146043e-06 1.151395e-02 
1.859655e-01 1.055160e-05 1.842070e-02 
2.358110e-01 2.151426e-05 2.947052e-02 
2.976008e-01 4.324720e-05 4.714866e-02 
3.768348e-01 8.780972e-05 7.543120e-02 
4.763531e-01 1.773910e-04 1.206793e-01 
6.023635e-01 3.587629e-04 1.930698e-01 
7.596824e-01 7.198952e-04 3.088844e-01 
9.597687e-01 1.452432e-03 4.941713e-01 
1.212480e+00 2.930711e-03 7.906043e-01 
1.527280e+00 5.865046e-03 1.264855e+00 
1.918540e+00 1.165019e-02 2.023590e+00 
2.404642e+00 2.301404e-02 3.237458e+00 
2.993558e+00 4.463353e-02 5.179475e+00 
3.691415e+00 8.437991e-02 8.286428e+00 
4.498686e+00 1.546702e-01 1.325711e+01 
5.377728e+00 2.693889e-01 2.120951e+01 
6.269851e+00 4.395175e-01 3.393222e+01 
7.086207e+00 6.617895e-01 5.428675e+01 
7.731106e+00 9.109527e-01 8.685114e+01 
8.132384e+00 1.144470e+00 1.389495e+02 
8.271327e+00 1.322867e+00 2.222996e+02 
8.177291e+00 1.425041e+00 3.556480e+02 
7.914057e+00 1.453315e+00 5.689866e+02 
7.552864e+00 1.424169e+00 9.102982e+02 
7.165026e+00 1.360432e+00 1.456348e+03 
6.793576e+00 1.278877e+00 2.329952e+03 
6.475136e+00 1.194260e+00 3.727594e+03 
6.227773e+00 1.115749e+00 5.963623e+03 
6.066247e+00 1.050636e+00 9.540955e+03 
5.991459e+00 1.002794e+00 1.526418e+04 
5.996200e+00 9.742804e-01 2.442053e+04 
6.068144e+00 9.657624e-01 3.906940e+04 
6.176508e+00 9.735177e-01 6.250552e+04 
6.296840e+00 9.931163e-01 1.000000e+05 


==> anc/TOV-Output-e0-438.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.186112e-03 1.206211e-10 1.000000e-05 
5.372558e-03 2.549966e-10 1.599859e-05 
6.741168e-03 5.037284e-10 2.559548e-05 
8.698294e-03 1.082164e-09 4.094915e-05 
1.084236e-02 2.095864e-09 6.551286e-05 
1.400329e-02 4.515244e-09 1.048113e-04 
1.740784e-02 8.674130e-09 1.676833e-04 
2.227579e-02 1.817568e-08 2.682696e-04 
2.835957e-02 3.750513e-08 4.291934e-04 
3.562944e-02 7.437363e-08 6.866488e-04 
4.520627e-02 1.519107e-07 1.098541e-03 
5.734090e-02 3.100178e-07 1.757511e-03 
7.203386e-02 6.146169e-07 2.811769e-03 
9.140260e-02 1.255660e-06 4.498433e-03 
1.154705e-01 2.531707e-06 7.196857e-03 
1.467998e-01 5.202138e-06 1.151395e-02 
1.857365e-01 1.053672e-05 1.842070e-02 
2.353111e-01 2.142664e-05 2.947052e-02 
2.966960e-01 4.295202e-05 4.714866e-02 
3.751142e-01 8.681070e-05 7.543120e-02 
4.742193e-01 1.754185e-04 1.206793e-01 
6.012045e-01 3.575115e-04 1.930698e-01 
7.598810e-01 7.221024e-04 3.088844e-01 
9.578186e-01 1.446894e-03 4.941713e-01 
1.209602e+00 2.916538e-03 7.906043e-01 
1.524204e+00 5.842961e-03 1.264855e+00 
1.916167e+00 1.163324e-02 2.023590e+00 
2.396493e+00 2.283324e-02 3.237458e+00 
2.985804e+00 4.438829e-02 5.179475e+00 
3.686696e+00 8.424022e-02 8.286428e+00 
4.485028e+00 1.536201e-01 1.325711e+01 
5.364987e+00 2.680774e-01 2.120951e+01 
6.258995e+00 4.381555e-01 3.393222e+01 
7.073581e+00 6.596350e-01 5.428675e+01 
7.723082e+00 9.097004e-01 8.685114e+01 
8.124255e+00 1.142939e+00 1.389495e+02 
8.263221e+00 1.321143e+00 2.222996e+02 
8.166128e+00 1.422201e+00 3.556480e+02 
7.904880e+00 1.451146e+00 5.689866e+02 
7.549106e+00 1.423629e+00 9.102982e+02 
7.156998e+00 1.358808e+00 1.456348e+03 
6.785920e+00 1.277466e+00 2.329952e+03 
6.466120e+00 1.192677e+00 3.727594e+03 
6.221052e+00 1.114711e+00 5.963623e+03 
6.056846e+00 1.049161e+00 9.540955e+03 
5.983632e+00 1.001633e+00 1.526418e+04 
5.987782e+00 9.730148e-01 2.442053e+04 
6.061221e+00 9.647431e-01 3.906940e+04 
6.168299e+00 9.722261e-01 6.250552e+04 
6.289467e+00 9.919444e-01 1.000000e+05 


==> anc/TOV-Output-e0-439.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.177514e-03 1.201531e-10 1.000000e-05 
5.432151e-03 2.641782e-10 1.599859e-05 
6.714193e-03 4.988418e-10 2.559548e-05 
8.576330e-03 1.039647e-09 4.094915e-05 
1.103825e-02 2.216575e-09 6.551286e-05 
1.396798e-02 4.491406e-09 1.048113e-04 
1.745067e-02 8.758261e-09 1.676833e-04 
2.228494e-02 1.823962e-08 2.682696e-04 
2.828844e-02 3.730861e-08 4.291934e-04 
3.582536e-02 7.577990e-08 6.866488e-04 
4.493910e-02 1.495739e-07 1.098541e-03 
5.670662e-02 3.005280e-07 1.757511e-03 
7.212730e-02 6.184206e-07 2.811769e-03 
9.140544e-02 1.258645e-06 4.498433e-03 
1.152930e-01 2.525798e-06 7.196857e-03 
1.466883e-01 5.202139e-06 1.151395e-02 
1.855711e-01 1.053258e-05 1.842070e-02 
2.339279e-01 2.109908e-05 2.947052e-02 
2.960220e-01 4.275733e-05 4.714866e-02 
3.749204e-01 8.687399e-05 7.543120e-02 
4.740904e-01 1.756752e-04 1.206793e-01 
5.994475e-01 3.551953e-04 1.930698e-01 
7.581388e-01 7.187830e-04 3.088844e-01 
9.566602e-01 1.444931e-03 4.941713e-01 
1.205345e+00 2.892448e-03 7.906043e-01 
1.520393e+00 5.812458e-03 1.264855e+00 
1.911583e+00 1.157621e-02 2.023590e+00 
2.392981e+00 2.278400e-02 3.237458e+00 
2.978313e+00 4.415484e-02 5.179475e+00 
3.678012e+00 8.383441e-02 8.286428e+00 
4.481241e+00 1.535506e-01 1.325711e+01 
5.352975e+00 2.668702e-01 2.120951e+01 
6.247099e+00 4.365918e-01 3.393222e+01 
7.063699e+00 6.581569e-01 5.428675e+01 
7.712398e+00 9.076622e-01 8.685114e+01 
8.113450e+00 1.140535e+00 1.389495e+02 
8.250098e+00 1.317725e+00 2.222996e+02 
8.156919e+00 1.420001e+00 3.556480e+02 
7.898003e+00 1.449683e+00 5.689866e+02 
7.540326e+00 1.421674e+00 9.102982e+02 
7.150769e+00 1.357638e+00 1.456348e+03 
6.784387e+00 1.277449e+00 2.329952e+03 
6.464363e+00 1.192593e+00 3.727594e+03 
6.214807e+00 1.113764e+00 5.963623e+03 
6.049671e+00 1.048089e+00 9.540955e+03 
5.977840e+00 1.000830e+00 1.526418e+04 
5.982694e+00 9.723381e-01 2.442053e+04 
6.052629e+00 9.634203e-01 3.906940e+04 
6.162239e+00 9.713380e-01 6.250552e+04 
6.279864e+00 9.903364e-01 1.000000e+05 


==> anc/TOV-Output-e0-44.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.291131e-03 3.555335e-13 1.000000e-08 
1.473106e-03 5.280458e-13 1.450829e-08 
1.840137e-03 1.029249e-12 2.104904e-08 
2.280401e-03 1.958858e-12 3.053856e-08 
2.673912e-03 3.157990e-12 4.430621e-08 
3.243798e-03 5.638075e-12 6.428073e-08 
4.093565e-03 1.133117e-11 9.326033e-08 
4.957376e-03 2.012450e-11 1.353048e-07 
5.922142e-03 3.430884e-11 1.963041e-07 
6.888741e-03 5.399941e-11 2.848036e-07 
8.363598e-03 9.663823e-11 4.132012e-07 
1.039662e-02 1.856290e-10 5.994843e-07 
1.221388e-02 3.009752e-10 8.697490e-07 
1.502627e-02 5.604327e-10 1.261857e-06 
1.829771e-02 1.011952e-09 1.830738e-06 
2.194117e-02 1.744813e-09 2.656088e-06 
2.654187e-02 3.088617e-09 3.853529e-06 
3.176258e-02 5.293182e-09 5.590810e-06 
3.813563e-02 9.161412e-09 8.111308e-06 
4.659601e-02 1.671151e-08 1.176812e-05 
5.630753e-02 2.948962e-08 1.707353e-05 
6.747943e-02 5.075562e-08 2.477076e-05 
8.084424e-02 8.728051e-08 3.593814e-05 
9.721792e-02 1.517781e-07 5.214008e-05 
1.171039e-01 2.652677e-07 7.564633e-05 
1.421802e-01 4.747752e-07 1.097499e-04 
1.701661e-01 8.139364e-07 1.592283e-04 
2.056916e-01 1.437547e-06 2.310130e-04 
2.490649e-01 2.552178e-06 3.351603e-04 
2.984859e-01 4.392855e-06 4.862602e-04 
3.603230e-01 7.727769e-06 7.054802e-04 
4.361717e-01 1.370738e-05 1.023531e-03 
5.228811e-01 2.361547e-05 1.484968e-03 
6.321298e-01 4.172675e-05 2.154435e-03 
7.594590e-01 7.236369e-05 3.125716e-03 
9.164441e-01 1.271576e-04 4.534879e-03 
1.106436e+00 2.237831e-04 6.579332e-03 
1.328459e+00 3.873728e-04 9.545485e-03 
1.602550e+00 6.800966e-04 1.384886e-02 
1.928690e+00 1.185765e-03 2.009233e-02 
2.321115e+00 2.067329e-03 2.915053e-02 
2.796784e+00 3.617855e-03 4.229243e-02 
3.362755e+00 6.291979e-03 6.135907e-02 
4.041169e+00 1.092825e-02 8.902151e-02 
4.847895e+00 1.888715e-02 1.291550e-01 
5.814953e+00 3.264584e-02 1.873817e-01 
6.942438e+00 5.568407e-02 2.718588e-01 
8.284039e+00 9.491660e-02 3.944206e-01 
9.841260e+00 1.598835e-01 5.722368e-01 
1.160345e+01 2.638514e-01 8.302176e-01 
1.359513e+01 4.284151e-01 1.204504e+00 
1.574354e+01 6.742856e-01 1.747528e+00 
1.797384e+01 1.022275e+00 2.535364e+00 
2.017977e+01 1.483971e+00 3.678380e+00 
2.221181e+01 2.046966e+00 5.336699e+00 
2.391172e+01 2.668280e+00 7.742637e+00 
2.514711e+01 3.279730e+00 1.123324e+01 
2.586797e+01 3.815745e+00 1.629751e+01 
2.605794e+01 4.216393e+00 2.364489e+01 
2.581972e+01 4.470644e+00 3.430469e+01 
2.522317e+01 4.572549e+00 4.977024e+01 
2.440558e+01 4.553404e+00 7.220809e+01 
2.346825e+01 4.442850e+00 1.047616e+02 
2.248346e+01 4.268034e+00 1.519911e+02 
2.156509e+01 4.067592e+00 2.205131e+02 
2.072673e+01 3.853884e+00 3.199267e+02 
2.002089e+01 3.647499e+00 4.641589e+02 
1.947362e+01 3.461088e+00 6.734151e+02 
1.909180e+01 3.302341e+00 9.770100e+02 
1.889337e+01 3.180176e+00 1.417474e+03 
1.885365e+01 3.095378e+00 2.056512e+03 
1.896204e+01 3.050852e+00 2.983647e+03 
1.919121e+01 3.045645e+00 4.328761e+03 
1.947339e+01 3.069680e+00 6.280291e+03 
1.976200e+01 3.113978e+00 9.111628e+03 
2.005374e+01 3.175484e+00 1.321941e+04 
2.029166e+01 3.238880e+00 1.917910e+04 
2.045272e+01 3.294368e+00 2.782559e+04 
2.056243e+01 3.342426e+00 4.037017e+04 
2.060690e+01 3.376319e+00 5.857021e+04 
2.059847e+01 3.395939e+00 8.497534e+04 
2.055961e+01 3.404500e+00 1.232847e+05 
2.049477e+01 3.402389e+00 1.788650e+05 
2.041901e+01 3.392944e+00 2.595024e+05 
2.034240e+01 3.378918e+00 3.764936e+05 
2.027272e+01 3.362846e+00 5.462277e+05 
2.023325e+01 3.350499e+00 7.924829e+05 
2.018286e+01 3.334533e+00 1.149757e+06 
2.016657e+01 3.324999e+00 1.668101e+06 
2.015521e+01 3.316736e+00 2.420128e+06 
2.016270e+01 3.313101e+00 3.511192e+06 
2.016718e+01 3.310025e+00 5.094138e+06 
2.018185e+01 3.310304e+00 7.390722e+06 
2.019965e+01 3.312487e+00 1.072267e+07 
2.022330e+01 3.316973e+00 1.555676e+07 
2.023449e+01 3.319808e+00 2.257020e+07 
2.026048e+01 3.326263e+00 3.274549e+07 
2.026505e+01 3.328695e+00 4.750810e+07 
2.026025e+01 3.329315e+00 6.892612e+07 
2.026487e+01 3.331756e+00 1.000000e+08 


==> anc/TOV-Output-e0-440.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.205628e-03 1.228746e-10 1.000000e-05 
5.405100e-03 2.608440e-10 1.599859e-05 
6.728241e-03 5.031231e-10 2.559548e-05 
8.513940e-03 1.019439e-09 4.094915e-05 
1.095791e-02 2.173466e-09 6.551286e-05 
1.376552e-02 4.308710e-09 1.048113e-04 
1.758788e-02 8.986912e-09 1.676833e-04 
2.207837e-02 1.777751e-08 2.682696e-04 
2.800215e-02 3.626971e-08 4.291934e-04 
3.570443e-02 7.518596e-08 6.866488e-04 
4.517489e-02 1.522867e-07 1.098541e-03 
5.676882e-02 3.022048e-07 1.757511e-03 
7.205404e-02 6.179423e-07 2.811769e-03 
9.107336e-02 1.247812e-06 4.498433e-03 
1.156493e-01 2.555095e-06 7.196857e-03 
1.459558e-01 5.136270e-06 1.151395e-02 
1.849978e-01 1.045904e-05 1.842070e-02 
2.338951e-01 2.113823e-05 2.947052e-02 
2.957190e-01 4.272323e-05 4.714866e-02 
3.739682e-01 8.641013e-05 7.543120e-02 
4.729903e-01 1.748523e-04 1.206793e-01 
5.978979e-01 3.532504e-04 1.930698e-01 
7.555769e-01 7.131423e-04 3.088844e-01 
9.545944e-01 1.438856e-03 4.941713e-01 
1.204102e+00 2.890038e-03 7.906043e-01 
1.517323e+00 5.790417e-03 1.264855e+00 
1.905965e+00 1.150056e-02 2.023590e+00 
2.386013e+00 2.263695e-02 3.237458e+00 
2.973294e+00 4.402980e-02 5.179475e+00 
3.667281e+00 8.329231e-02 8.286428e+00 
4.470986e+00 1.528384e-01 1.325711e+01 
5.346657e+00 2.664697e-01 2.120951e+01 
6.234512e+00 4.348945e-01 3.393222e+01 
7.053195e+00 6.565232e-01 5.428675e+01 
7.698609e+00 9.047094e-01 8.685114e+01 
8.104852e+00 1.138846e+00 1.389495e+02 
8.239719e+00 1.315229e+00 2.222996e+02 
8.150149e+00 1.418601e+00 3.556480e+02 
7.891352e+00 1.448288e+00 5.689866e+02 
7.535154e+00 1.420732e+00 9.102982e+02 
7.147933e+00 1.357326e+00 1.456348e+03 
6.776302e+00 1.275937e+00 2.329952e+03 
6.458765e+00 1.191714e+00 3.727594e+03 
6.208313e+00 1.112768e+00 5.963623e+03 
6.043001e+00 1.047107e+00 9.540955e+03 
5.971441e+00 9.999200e-01 1.526418e+04 
5.975144e+00 9.712246e-01 2.442053e+04 
6.042974e+00 9.619043e-01 3.906940e+04 
6.156819e+00 9.705692e-01 6.250552e+04 
6.273255e+00 9.893123e-01 1.000000e+05 


==> anc/TOV-Output-e0-441.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.126190e-03 1.163063e-10 1.000000e-05 
5.442638e-03 2.669216e-10 1.599859e-05 
6.882065e-03 5.396496e-10 2.559548e-05 
8.712897e-03 1.095074e-09 4.094915e-05 
1.076567e-02 2.065754e-09 6.551286e-05 
1.391381e-02 4.459575e-09 1.048113e-04 
1.757453e-02 8.986838e-09 1.676833e-04 
2.210136e-02 1.787362e-08 2.682696e-04 
2.817294e-02 3.702136e-08 4.291934e-04 
3.525219e-02 7.252951e-08 6.866488e-04 
4.506051e-02 1.514765e-07 1.098541e-03 
5.678264e-02 3.031128e-07 1.757511e-03 
7.167350e-02 6.095857e-07 2.811769e-03 
9.069349e-02 1.235064e-06 4.498433e-03 
1.152714e-01 2.535881e-06 7.196857e-03 
1.454725e-01 5.096970e-06 1.151395e-02 
1.847805e-01 1.044590e-05 1.842070e-02 
2.328787e-01 2.091128e-05 2.947052e-02 
2.950785e-01 4.254269e-05 4.714866e-02 
3.732054e-01 8.607758e-05 7.543120e-02 
4.713223e-01 1.734023e-04 1.206793e-01 
5.959111e-01 3.505357e-04 1.930698e-01 
7.540959e-01 7.105662e-04 3.088844e-01 
9.516276e-01 1.428723e-03 4.941713e-01 
1.201197e+00 2.875686e-03 7.906043e-01 
1.513235e+00 5.756777e-03 1.264855e+00 
1.901840e+00 1.145188e-02 2.023590e+00 
2.382989e+00 2.260125e-02 3.237458e+00 
2.968366e+00 4.390851e-02 5.179475e+00 
3.658316e+00 8.286861e-02 8.286428e+00 
4.458172e+00 1.518737e-01 1.325711e+01 
5.337023e+00 2.655981e-01 2.120951e+01 
6.222879e+00 4.333806e-01 3.393222e+01 
7.042561e+00 6.548559e-01 5.428675e+01 
7.687219e+00 9.024603e-01 8.685114e+01 
8.094449e+00 1.136567e+00 1.389495e+02 
8.230378e+00 1.313080e+00 2.222996e+02 
8.140313e+00 1.416190e+00 3.556480e+02 
7.881153e+00 1.445795e+00 5.689866e+02 
7.528798e+00 1.419456e+00 9.102982e+02 
7.139579e+00 1.355614e+00 1.456348e+03 
6.772609e+00 1.275425e+00 2.329952e+03 
6.450632e+00 1.190310e+00 3.727594e+03 
6.204123e+00 1.112211e+00 5.963623e+03 
6.041279e+00 1.047021e+00 9.540955e+03 
5.963393e+00 9.987172e-01 1.526418e+04 
5.969998e+00 9.705363e-01 2.442053e+04 
6.039945e+00 9.615887e-01 3.906940e+04 
6.145487e+00 9.686889e-01 6.250552e+04 
6.267585e+00 9.884711e-01 1.000000e+05 


==> anc/TOV-Output-e0-442.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.198261e-03 1.227856e-10 1.000000e-05 
5.258313e-03 2.412563e-10 1.599859e-05 
6.843257e-03 5.317749e-10 2.559548e-05 
8.666765e-03 1.080215e-09 4.094915e-05 
1.095631e-02 2.182389e-09 6.551286e-05 
1.382514e-02 4.384778e-09 1.048113e-04 
1.724196e-02 8.505490e-09 1.676833e-04 
2.219999e-02 1.815507e-08 2.682696e-04 
2.797582e-02 3.633189e-08 4.291934e-04 
3.511382e-02 7.184130e-08 6.866488e-04 
4.446561e-02 1.458859e-07 1.098541e-03 
5.653790e-02 2.998888e-07 1.757511e-03 
7.201555e-02 6.197570e-07 2.811769e-03 
9.094894e-02 1.248354e-06 4.498433e-03 
1.148237e-01 2.512130e-06 7.196857e-03 
1.455050e-01 5.111952e-06 1.151395e-02 
1.832850e-01 1.021744e-05 1.842070e-02 
2.324820e-01 2.085176e-05 2.947052e-02 
2.945321e-01 4.240270e-05 4.714866e-02 
3.728511e-01 8.602716e-05 7.543120e-02 
4.699841e-01 1.723194e-04 1.206793e-01 
5.949268e-01 3.495916e-04 1.930698e-01 
7.520050e-01 7.062694e-04 3.088844e-01 
9.502914e-01 1.425930e-03 4.941713e-01 
1.200088e+00 2.874191e-03 7.906043e-01 
1.509553e+00 5.727782e-03 1.264855e+00 
1.898921e+00 1.142481e-02 2.023590e+00 
2.377948e+00 2.250856e-02 3.237458e+00 
2.961867e+00 4.371833e-02 5.179475e+00 
3.655034e+00 8.282259e-02 8.286428e+00 
4.451196e+00 1.514860e-01 1.325711e+01 
5.325650e+00 2.644802e-01 2.120951e+01 
6.213385e+00 4.322774e-01 3.393222e+01 
7.026757e+00 6.519144e-01 5.428675e+01 
7.677731e+00 9.007677e-01 8.685114e+01 
8.083875e+00 1.134230e+00 1.389495e+02 
8.225709e+00 1.312503e+00 2.222996e+02 
8.133818e+00 1.414876e+00 3.556480e+02 
7.875433e+00 1.444684e+00 5.689866e+02 
7.522168e+00 1.418100e+00 9.102982e+02 
7.135251e+00 1.354921e+00 1.456348e+03 
6.762798e+00 1.273516e+00 2.329952e+03 
6.446501e+00 1.189732e+00 3.727594e+03 
6.194659e+00 1.110644e+00 5.963623e+03 
6.030580e+00 1.045307e+00 9.540955e+03 
5.957921e+00 9.979692e-01 1.526418e+04 
5.959411e+00 9.688838e-01 2.442053e+04 
6.031939e+00 9.603702e-01 3.906940e+04 
6.137284e+00 9.673960e-01 6.250552e+04 
6.257979e+00 9.868604e-01 1.000000e+05 


==> anc/TOV-Output-e0-443.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.153488e-03 1.191679e-10 1.000000e-05 
5.389161e-03 2.603059e-10 1.599859e-05 
6.823098e-03 5.282816e-10 2.559548e-05 
8.449639e-03 1.003310e-09 4.094915e-05 
1.085882e-02 2.129458e-09 6.551286e-05 
1.360961e-02 4.192349e-09 1.048113e-04 
1.734479e-02 8.678173e-09 1.676833e-04 
2.182826e-02 1.729731e-08 2.682696e-04 
2.789524e-02 3.610034e-08 4.291934e-04 
3.525521e-02 7.287717e-08 6.866488e-04 
4.482550e-02 1.497950e-07 1.098541e-03 
5.637181e-02 2.979263e-07 1.757511e-03 
7.168369e-02 6.126115e-07 2.811769e-03 
9.039425e-02 1.228425e-06 4.498433e-03 
1.143622e-01 2.487581e-06 7.196857e-03 
1.445909e-01 5.027565e-06 1.151395e-02 
1.831825e-01 1.022339e-05 1.842070e-02 
2.319273e-01 2.074970e-05 2.947052e-02 
2.930874e-01 4.187637e-05 4.714866e-02 
3.719500e-01 8.559814e-05 7.543120e-02 
4.701776e-01 1.729220e-04 1.206793e-01 
5.946913e-01 3.499653e-04 1.930698e-01 
7.509334e-01 7.048429e-04 3.088844e-01 
9.472770e-01 1.415600e-03 4.941713e-01 
1.194676e+00 2.841926e-03 7.906043e-01 
1.507067e+00 5.712345e-03 1.264855e+00 
1.893330e+00 1.134980e-02 2.023590e+00 
2.373341e+00 2.242803e-02 3.237458e+00 
2.954995e+00 4.351190e-02 5.179475e+00 
3.645670e+00 8.237202e-02 8.286428e+00 
4.444459e+00 1.511211e-01 1.325711e+01 
5.312364e+00 2.630930e-01 2.120951e+01 
6.203466e+00 4.310913e-01 3.393222e+01 
7.020382e+00 6.512919e-01 5.428675e+01 
7.662382e+00 8.973535e-01 8.685114e+01 
8.072560e+00 1.131649e+00 1.389495e+02 
8.212822e+00 1.309155e+00 2.222996e+02 
8.125350e+00 1.412910e+00 3.556480e+02 
7.868352e+00 1.443149e+00 5.689866e+02 
7.512562e+00 1.415902e+00 9.102982e+02 
7.128890e+00 1.353710e+00 1.456348e+03 
6.761110e+00 1.273459e+00 2.329952e+03 
6.439929e+00 1.188647e+00 3.727594e+03 
6.190207e+00 1.110036e+00 5.963623e+03 
6.027338e+00 1.044944e+00 9.540955e+03 
5.949061e+00 9.966212e-01 1.526418e+04 
5.953887e+00 9.681271e-01 2.442053e+04 
6.023733e+00 9.591148e-01 3.906940e+04 
6.132291e+00 9.667053e-01 6.250552e+04 
6.250425e+00 9.856495e-01 1.000000e+05 


==> anc/TOV-Output-e0-444.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.211797e-03 1.245381e-10 1.000000e-05 
5.327026e-03 2.519732e-10 1.599859e-05 
6.812236e-03 5.269494e-10 2.559548e-05 
8.476439e-03 1.015173e-09 4.094915e-05 
1.071714e-02 2.051806e-09 6.551286e-05 
1.373912e-02 4.322917e-09 1.048113e-04 
1.742730e-02 8.822476e-09 1.676833e-04 
2.210272e-02 1.799855e-08 2.682696e-04 
2.796374e-02 3.644903e-08 4.291934e-04 
3.518245e-02 7.259039e-08 6.866488e-04 
4.437985e-02 1.456997e-07 1.098541e-03 
5.647121e-02 3.001811e-07 1.757511e-03 
7.108967e-02 5.988566e-07 2.811769e-03 
9.018074e-02 1.222494e-06 4.498433e-03 
1.137890e-01 2.455893e-06 7.196857e-03 
1.450744e-01 5.089629e-06 1.151395e-02 
1.833558e-01 1.027557e-05 1.842070e-02 
2.320416e-01 2.082727e-05 2.947052e-02 
2.923710e-01 4.166386e-05 4.714866e-02 
3.710490e-01 8.516940e-05 7.543120e-02 
4.688225e-01 1.718181e-04 1.206793e-01 
5.933577e-01 3.484003e-04 1.930698e-01 
7.481649e-01 6.986506e-04 3.088844e-01 
9.466122e-01 1.415797e-03 4.941713e-01 
1.193309e+00 2.838540e-03 7.906043e-01 
1.503266e+00 5.682003e-03 1.264855e+00 
1.888733e+00 1.129267e-02 2.023590e+00 
2.366435e+00 2.228299e-02 3.237458e+00 
2.948092e+00 4.330419e-02 5.179475e+00 
3.638512e+00 8.206793e-02 8.286428e+00 
4.431626e+00 1.501559e-01 1.325711e+01 
5.301176e+00 2.620021e-01 2.120951e+01 
6.189458e+00 4.291196e-01 3.393222e+01 
7.004534e+00 6.483387e-01 5.428675e+01 
7.654043e+00 8.959933e-01 8.685114e+01 
8.061098e+00 1.129019e+00 1.389495e+02 
8.202501e+00 1.306668e+00 2.222996e+02 
8.118179e+00 1.411369e+00 3.556480e+02 
7.858293e+00 1.440691e+00 5.689866e+02 
7.509906e+00 1.415663e+00 9.102982e+02 
7.123014e+00 1.352621e+00 1.456348e+03 
6.754949e+00 1.272380e+00 2.329952e+03 
6.433686e+00 1.187630e+00 3.727594e+03 
6.184766e+00 1.109237e+00 5.963623e+03 
6.022658e+00 1.044319e+00 9.540955e+03 
5.942557e+00 9.956889e-01 1.526418e+04 
5.944536e+00 9.666921e-01 2.442053e+04 
6.018171e+00 9.583381e-01 3.906940e+04 
6.125358e+00 9.656494e-01 6.250552e+04 
6.242631e+00 9.843914e-01 1.000000e+05 


==> anc/TOV-Output-e0-445.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.104012e-03 1.154789e-10 1.000000e-05 
5.294637e-03 2.479622e-10 1.599859e-05 
6.625707e-03 4.859298e-10 2.559548e-05 
8.412440e-03 9.945872e-10 4.094915e-05 
1.089762e-02 2.162080e-09 6.551286e-05 
1.360243e-02 4.204621e-09 1.048113e-04 
1.741613e-02 8.825355e-09 1.676833e-04 
2.188334e-02 1.750725e-08 2.682696e-04 
2.752749e-02 3.484795e-08 4.291934e-04 
3.491483e-02 7.110621e-08 6.866488e-04 
4.421439e-02 1.444007e-07 1.098541e-03 
5.620735e-02 2.966595e-07 1.757511e-03 
7.100495e-02 5.980620e-07 2.811769e-03 
9.007405e-02 1.220904e-06 4.498433e-03 
1.142902e-01 2.494093e-06 7.196857e-03 
1.439525e-01 4.983658e-06 1.151395e-02 
1.830846e-01 1.025309e-05 1.842070e-02 
2.312269e-01 2.065510e-05 2.947052e-02 
2.924677e-01 4.179908e-05 4.714866e-02 
3.697929e-01 8.449723e-05 7.543120e-02 
4.666544e-01 1.698273e-04 1.206793e-01 
5.907411e-01 3.445865e-04 1.930698e-01 
7.460837e-01 6.943964e-04 3.088844e-01 
9.445663e-01 1.409800e-03 4.941713e-01 
1.190409e+00 2.824229e-03 7.906043e-01 
1.498602e+00 5.641967e-03 1.264855e+00 
1.887421e+00 1.129410e-02 2.023590e+00 
2.359582e+00 2.213968e-02 3.237458e+00 
2.939127e+00 4.300725e-02 5.179475e+00 
3.628926e+00 8.160330e-02 8.286428e+00 
4.424689e+00 1.497703e-01 1.325711e+01 
5.291586e+00 2.611356e-01 2.120951e+01 
6.178271e+00 4.276888e-01 3.393222e+01 
6.993508e+00 6.465699e-01 5.428675e+01 
7.642429e+00 8.936714e-01 8.685114e+01 
8.048535e+00 1.126029e+00 1.389495e+02 
8.197142e+00 1.305850e+00 2.222996e+02 
8.108712e+00 1.409068e+00 3.556480e+02 
7.854921e+00 1.440299e+00 5.689866e+02 
7.501054e+00 1.413673e+00 9.102982e+02 
7.117553e+00 1.351636e+00 1.456348e+03 
6.747188e+00 1.270934e+00 2.329952e+03 
6.427491e+00 1.186621e+00 3.727594e+03 
6.179486e+00 1.108468e+00 5.963623e+03 
6.013475e+00 1.042877e+00 9.540955e+03 
5.937563e+00 9.950231e-01 1.526418e+04 
5.938659e+00 9.658714e-01 2.442053e+04 
6.007651e+00 9.566623e-01 3.906940e+04 
6.115374e+00 9.640202e-01 6.250552e+04 
6.234534e+00 9.830733e-01 1.000000e+05 


==> anc/TOV-Output-e0-446.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.078119e-03 1.135615e-10 1.000000e-05 
5.290729e-03 2.479695e-10 1.599859e-05 
6.811035e-03 5.290431e-10 2.559548e-05 
8.384025e-03 9.867554e-10 4.094915e-05 
1.080143e-02 2.110064e-09 6.551286e-05 
1.366697e-02 4.274336e-09 1.048113e-04 
1.713636e-02 8.425728e-09 1.676833e-04 
2.171274e-02 1.713941e-08 2.682696e-04 
2.757328e-02 3.510086e-08 4.291934e-04 
3.505059e-02 7.210056e-08 6.866488e-04 
4.450795e-02 1.476270e-07 1.098541e-03 
5.624704e-02 2.979565e-07 1.757511e-03 
7.079661e-02 5.941452e-07 2.811769e-03 
8.953699e-02 1.201890e-06 4.498433e-03 
1.135031e-01 2.448410e-06 7.196857e-03 
1.434128e-01 4.938895e-06 1.151395e-02 
1.824845e-01 1.017540e-05 1.842070e-02 
2.307392e-01 2.057079e-05 2.947052e-02 
2.920834e-01 4.172807e-05 4.714866e-02 
3.681044e-01 8.353246e-05 7.543120e-02 
4.666874e-01 1.702445e-04 1.206793e-01 
5.901350e-01 3.442980e-04 1.930698e-01 
7.445606e-01 6.917017e-04 3.088844e-01 
9.425619e-01 1.403988e-03 4.941713e-01 
1.186531e+00 2.803010e-03 7.906043e-01 
1.495149e+00 5.615614e-03 1.264855e+00 
1.879831e+00 1.118367e-02 2.023590e+00 
2.355357e+00 2.206982e-02 3.237458e+00 
2.936344e+00 4.297816e-02 5.179475e+00 
3.621381e+00 8.127364e-02 8.286428e+00 
4.414939e+00 1.491086e-01 1.325711e+01 
5.285670e+00 2.607839e-01 2.120951e+01 
6.170602e+00 4.269303e-01 3.393222e+01 
6.985180e+00 6.454607e-01 5.428675e+01 
7.628988e+00 8.908128e-01 8.685114e+01 
8.039869e+00 1.124303e+00 1.389495e+02 
8.183662e+00 1.302294e+00 2.222996e+02 
8.099545e+00 1.406863e+00 3.556480e+02 
7.843808e+00 1.437510e+00 5.689866e+02 
7.492909e+00 1.411881e+00 9.102982e+02 
7.112023e+00 1.350632e+00 1.456348e+03 
6.739752e+00 1.269560e+00 2.329952e+03 
6.422826e+00 1.185928e+00 3.727594e+03 
6.172238e+00 1.107320e+00 5.963623e+03 
6.008833e+00 1.042257e+00 9.540955e+03 
5.929621e+00 9.938349e-01 1.526418e+04 
5.932227e+00 9.649518e-01 2.442053e+04 
6.000376e+00 9.555740e-01 3.906940e+04 
6.106838e+00 9.626623e-01 6.250552e+04 
6.229910e+00 9.824322e-01 1.000000e+05 


==> anc/TOV-Output-e0-447.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.211733e-03 1.253738e-10 1.000000e-05 
5.240624e-03 2.415312e-10 1.599859e-05 
6.646314e-03 4.926824e-10 2.559548e-05 
8.502156e-03 1.031363e-09 4.094915e-05 
1.064754e-02 2.025684e-09 6.551286e-05 
1.346417e-02 4.096028e-09 1.048113e-04 
1.704195e-02 8.305818e-09 1.676833e-04 
2.159244e-02 1.689389e-08 2.682696e-04 
2.745941e-02 3.474551e-08 4.291934e-04 
3.470290e-02 7.013304e-08 6.866488e-04 
4.398509e-02 1.428046e-07 1.098541e-03 
5.608304e-02 2.960201e-07 1.757511e-03 
7.097209e-02 5.999162e-07 2.811769e-03 
8.987711e-02 1.218364e-06 4.498433e-03 
1.134355e-01 2.449512e-06 7.196857e-03 
1.441498e-01 5.026667e-06 1.151395e-02 
1.819166e-01 1.010331e-05 1.842070e-02 
2.299100e-01 2.039546e-05 2.947052e-02 
2.914063e-01 4.153146e-05 4.714866e-02 
3.676639e-01 8.341943e-05 7.543120e-02 
4.657346e-01 1.695832e-04 1.206793e-01 
5.888053e-01 3.427423e-04 1.930698e-01 
7.426484e-01 6.879241e-04 3.088844e-01 
9.385197e-01 1.389117e-03 4.941713e-01 
1.183969e+00 2.791119e-03 7.906043e-01 
1.493004e+00 5.603927e-03 1.264855e+00 
1.876560e+00 1.115012e-02 2.023590e+00 
2.350826e+00 2.199133e-02 3.237458e+00 
2.927292e+00 4.267772e-02 5.179475e+00 
3.617371e+00 8.117655e-02 8.286428e+00 
4.405732e+00 1.484999e-01 1.325711e+01 
5.272487e+00 2.594122e-01 2.120951e+01 
6.157315e+00 4.250964e-01 3.393222e+01 
6.972395e+00 6.432577e-01 5.428675e+01 
7.622797e+00 8.900741e-01 8.685114e+01 
8.028651e+00 1.121745e+00 1.389495e+02 
8.178269e+00 1.301460e+00 2.222996e+02 
8.089793e+00 1.404464e+00 3.556480e+02 
7.836520e+00 1.435902e+00 5.689866e+02 
7.486053e+00 1.410450e+00 9.102982e+02 
7.105432e+00 1.349356e+00 1.456348e+03 
6.734520e+00 1.268689e+00 2.329952e+03 
6.414375e+00 1.184448e+00 3.727594e+03 
6.167228e+00 1.106601e+00 5.963623e+03 
5.999645e+00 1.040812e+00 9.540955e+03 
5.923987e+00 9.930543e-01 1.526418e+04 
5.924672e+00 9.638326e-01 2.442053e+04 
5.993037e+00 9.544732e-01 3.906940e+04 
6.102941e+00 9.621743e-01 6.250552e+04 
6.222914e+00 9.813275e-01 1.000000e+05 


==> anc/TOV-Output-e0-448.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.130865e-03 1.185545e-10 1.000000e-05 
5.190340e-03 2.351702e-10 1.599859e-05 
6.570724e-03 4.771276e-10 2.559548e-05 
8.531950e-03 1.044576e-09 4.094915e-05 
1.076518e-02 2.098256e-09 6.551286e-05 
1.361087e-02 4.240849e-09 1.048113e-04 
1.730187e-02 8.711127e-09 1.676833e-04 
2.194027e-02 1.776319e-08 2.682696e-04 
2.732967e-02 3.433197e-08 4.291934e-04 
3.479499e-02 7.085098e-08 6.866488e-04 
4.441663e-02 1.473781e-07 1.098541e-03 
5.567570e-02 2.902646e-07 1.757511e-03 
7.054443e-02 5.904546e-07 2.811769e-03 
8.971366e-02 1.214440e-06 4.498433e-03 
1.133045e-01 2.446499e-06 7.196857e-03 
1.431752e-01 4.936423e-06 1.151395e-02 
1.808031e-01 9.941105e-06 1.842070e-02 
2.295989e-01 2.035819e-05 2.947052e-02 
2.903198e-01 4.116054e-05 4.714866e-02 
3.662733e-01 8.266101e-05 7.543120e-02 
4.649266e-01 1.690793e-04 1.206793e-01 
5.870099e-01 3.403764e-04 1.930698e-01 
7.430638e-01 6.906146e-04 3.088844e-01 
9.365271e-01 1.383371e-03 4.941713e-01 
1.181928e+00 2.782902e-03 7.906043e-01 
1.491001e+00 5.593802e-03 1.264855e+00 
1.872852e+00 1.110877e-02 2.023590e+00 
2.347484e+00 2.194581e-02 3.237458e+00 
2.919785e+00 4.244439e-02 5.179475e+00 
3.609502e+00 8.082504e-02 8.286428e+00 
4.399544e+00 1.481860e-01 1.325711e+01 
5.260943e+00 2.582709e-01 2.120951e+01 
6.143629e+00 4.231871e-01 3.393222e+01 
6.959226e+00 6.409603e-01 5.428675e+01 
7.609965e+00 8.873902e-01 8.685114e+01 
8.017070e+00 1.119068e+00 1.389495e+02 
8.167713e+00 1.298884e+00 2.222996e+02 
8.084162e+00 1.403421e+00 3.556480e+02 
7.832746e+00 1.435380e+00 5.689866e+02 
7.483342e+00 1.410190e+00 9.102982e+02 
7.096425e+00 1.347463e+00 1.456348e+03 
6.731250e+00 1.268265e+00 2.329952e+03 
6.410724e+00 1.183964e+00 3.727594e+03 
6.162538e+00 1.105942e+00 5.963623e+03 
5.993273e+00 1.039876e+00 9.540955e+03 
5.915237e+00 9.917217e-01 1.526418e+04 
5.921279e+00 9.634497e-01 2.442053e+04 
5.989315e+00 9.540269e-01 3.906940e+04 
6.092937e+00 9.605397e-01 6.250552e+04 
6.215127e+00 9.800676e-01 1.000000e+05 


==> anc/TOV-Output-e0-449.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.171302e-03 1.223427e-10 1.000000e-05 
5.335343e-03 2.560061e-10 1.599859e-05 
6.738543e-03 5.157762e-10 2.559548e-05 
8.459419e-03 1.020434e-09 4.094915e-05 
1.067379e-02 2.049837e-09 6.551286e-05 
1.339015e-02 4.046877e-09 1.048113e-04 
1.706702e-02 8.379860e-09 1.676833e-04 
2.185996e-02 1.760807e-08 2.682696e-04 
2.743203e-02 3.479664e-08 4.291934e-04 
3.499323e-02 7.222976e-08 6.866488e-04 
4.414311e-02 1.449951e-07 1.098541e-03 
5.583600e-02 2.934325e-07 1.757511e-03 
7.019328e-02 5.829794e-07 2.811769e-03 
8.936235e-02 1.202908e-06 4.498433e-03 
1.126646e-01 2.410651e-06 7.196857e-03 
1.428191e-01 4.910612e-06 1.151395e-02 
1.811104e-01 1.001418e-05 1.842070e-02 
2.288816e-01 2.021300e-05 2.947052e-02 
2.894501e-01 4.088275e-05 4.714866e-02 
3.666537e-01 8.310373e-05 7.543120e-02 
4.625856e-01 1.669102e-04 1.206793e-01 
5.854237e-01 3.383779e-04 1.930698e-01 
7.410562e-01 6.865607e-04 3.088844e-01 
9.340256e-01 1.375377e-03 4.941713e-01 
1.180353e+00 2.777951e-03 7.906043e-01 
1.488422e+00 5.577171e-03 1.264855e+00 
1.870475e+00 1.109094e-02 2.023590e+00 
2.342888e+00 2.186532e-02 3.237458e+00 
2.915820e+00 4.236348e-02 5.179475e+00 
3.598460e+00 8.026556e-02 8.286428e+00 
4.387642e+00 1.473143e-01 1.325711e+01 
5.253884e+00 2.577558e-01 2.120951e+01 
6.136510e+00 4.225289e-01 3.393222e+01 
6.947513e+00 6.390184e-01 5.428675e+01 
7.600649e+00 8.857323e-01 8.685114e+01 
8.007358e+00 1.116995e+00 1.389495e+02 
8.157835e+00 1.296534e+00 2.222996e+02 
8.072800e+00 1.400484e+00 3.556480e+02 
7.825194e+00 1.433686e+00 5.689866e+02 
7.474199e+00 1.408109e+00 9.102982e+02 
7.091910e+00 1.346712e+00 1.456348e+03 
6.721589e+00 1.266377e+00 2.329952e+03 
6.405398e+00 1.183130e+00 3.727594e+03 
6.157088e+00 1.105137e+00 5.963623e+03 
5.988426e+00 1.039217e+00 9.540955e+03 
5.912137e+00 9.913875e-01 1.526418e+04 
5.910956e+00 9.618393e-01 2.442053e+04 
5.980766e+00 9.527058e-01 3.906940e+04 
6.086716e+00 9.596143e-01 6.250552e+04 
6.207367e+00 9.788126e-01 1.000000e+05 


==> anc/TOV-Output-e0-45.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.175998e-03 2.747572e-13 1.000000e-08 
1.594142e-03 6.844006e-13 1.450829e-08 
1.811026e-03 1.003467e-12 2.104904e-08 
2.127844e-03 1.627604e-12 3.053856e-08 
2.573215e-03 2.878443e-12 4.430621e-08 
3.323339e-03 6.200881e-12 6.428073e-08 
4.020148e-03 1.097629e-11 9.326033e-08 
4.670912e-03 1.721609e-11 1.353048e-07 
5.744015e-03 3.201666e-11 1.963041e-07 
7.101796e-03 6.051096e-11 2.848036e-07 
8.204287e-03 9.329361e-11 4.132012e-07 
1.011701e-02 1.749387e-10 5.994843e-07 
1.227470e-02 3.124370e-10 8.697490e-07 
1.485431e-02 5.537159e-10 1.261857e-06 
1.771531e-02 9.392373e-10 1.830738e-06 
2.169559e-02 1.725216e-09 2.656088e-06 
2.552908e-02 2.810831e-09 3.853529e-06 
3.147634e-02 5.268442e-09 5.590810e-06 
3.737809e-02 8.822276e-09 8.111308e-06 
4.518623e-02 1.558647e-08 1.176812e-05 
5.432769e-02 2.708902e-08 1.707353e-05 
6.561966e-02 4.773441e-08 2.477076e-05 
7.881280e-02 8.270277e-08 3.593814e-05 
9.524280e-02 1.459575e-07 5.214008e-05 
1.147226e-01 2.550805e-07 7.564633e-05 
1.392459e-01 4.561191e-07 1.097499e-04 
1.663313e-01 7.774158e-07 1.592283e-04 
2.008736e-01 1.369307e-06 2.310130e-04 
2.439252e-01 2.451903e-06 3.351603e-04 
2.918232e-01 4.198504e-06 4.862602e-04 
3.519450e-01 7.364824e-06 7.054802e-04 
4.267166e-01 1.312684e-05 1.023531e-03 
5.142216e-01 2.297195e-05 1.484968e-03 
6.171391e-01 3.971040e-05 2.154435e-03 
7.422630e-01 6.909396e-05 3.125716e-03 
8.951631e-01 1.211964e-04 4.534879e-03 
1.079280e+00 2.124268e-04 6.579332e-03 
1.298850e+00 3.702707e-04 9.545485e-03 
1.564165e+00 6.467562e-04 1.384886e-02 
1.885218e+00 1.132532e-03 2.009233e-02 
2.269333e+00 1.975906e-03 2.915053e-02 
2.728704e+00 3.436336e-03 4.229243e-02 
3.283002e+00 5.987727e-03 6.135907e-02 
3.946137e+00 1.040607e-02 8.902151e-02 
4.735575e+00 1.800348e-02 1.291550e-01 
5.686992e+00 3.122833e-02 1.873817e-01 
6.796641e+00 5.342690e-02 2.718588e-01 
8.103097e+00 9.083043e-02 3.944206e-01 
9.626215e+00 1.529837e-01 5.722368e-01 
1.137681e+01 2.541998e-01 8.302176e-01 
1.332042e+01 4.118441e-01 1.204504e+00 
1.544306e+01 6.502221e-01 1.747528e+00 
1.765050e+01 9.886902e-01 2.535364e+00 
1.983075e+01 1.437688e+00 3.678380e+00 
2.185565e+01 1.989612e+00 5.336699e+00 
2.356005e+01 2.602315e+00 7.742637e+00 
2.481016e+01 3.209189e+00 1.123324e+01 
2.554212e+01 3.741508e+00 1.629751e+01 
2.577254e+01 4.150797e+00 2.364489e+01 
2.555637e+01 4.409867e+00 3.430469e+01 
2.498525e+01 4.519363e+00 4.977024e+01 
2.418563e+01 4.506432e+00 7.220809e+01 
2.326040e+01 4.400901e+00 1.047616e+02 
2.230403e+01 4.235328e+00 1.519911e+02 
2.137576e+01 4.034357e+00 2.205131e+02 
2.053866e+01 3.822853e+00 3.199267e+02 
1.983414e+01 3.618424e+00 4.641589e+02 
1.928889e+01 3.433739e+00 6.734151e+02 
1.890272e+01 3.275142e+00 9.770100e+02 
1.868665e+01 3.150404e+00 1.417474e+03 
1.864842e+01 3.066043e+00 2.056512e+03 
1.874128e+01 3.018525e+00 2.983647e+03 
1.895208e+01 3.009377e+00 4.328761e+03 
1.922855e+01 3.031444e+00 6.280291e+03 
1.953236e+01 3.077670e+00 9.111628e+03 
1.981332e+01 3.136141e+00 1.321941e+04 
2.003728e+01 3.195895e+00 1.917910e+04 
2.021279e+01 3.253741e+00 2.782559e+04 
2.032242e+01 3.301412e+00 4.037017e+04 
2.037126e+01 3.336062e+00 5.857021e+04 
2.036356e+01 3.355837e+00 8.497534e+04 
2.033435e+01 3.366544e+00 1.232847e+05 
2.027184e+01 3.365103e+00 1.788650e+05 
2.019051e+01 3.354721e+00 2.595024e+05 
2.012167e+01 3.342517e+00 3.764936e+05 
2.006333e+01 3.328956e+00 5.462277e+05 
2.000161e+01 3.312240e+00 7.924829e+05 
1.996309e+01 3.298804e+00 1.149757e+06 
1.994286e+01 3.288546e+00 1.668101e+06 
1.992252e+01 3.278506e+00 2.420128e+06 
1.994007e+01 3.276895e+00 3.511192e+06 
1.994693e+01 3.274269e+00 5.094138e+06 
1.996314e+01 3.274813e+00 7.390722e+06 
1.998030e+01 3.276812e+00 1.072267e+07 
1.999408e+01 3.279241e+00 1.555676e+07 
2.000751e+01 3.282480e+00 2.257020e+07 
2.003254e+01 3.288697e+00 3.274549e+07 
2.004203e+01 3.292103e+00 4.750810e+07 
2.003945e+01 3.293157e+00 6.892612e+07 
2.003763e+01 3.294279e+00 1.000000e+08 


==> anc/TOV-Output-e0-450.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.076157e-03 1.144148e-10 1.000000e-05 
5.138485e-03 2.292106e-10 1.599859e-05 
6.649159e-03 4.966262e-10 2.559548e-05 
8.513970e-03 1.042619e-09 4.094915e-05 
1.054745e-02 1.982310e-09 6.551286e-05 
1.347400e-02 4.132559e-09 1.048113e-04 
1.728220e-02 8.720209e-09 1.676833e-04 
2.180485e-02 1.751414e-08 2.682696e-04 
2.757061e-02 3.540537e-08 4.291934e-04 
3.481607e-02 7.129669e-08 6.866488e-04 
4.400131e-02 1.439221e-07 1.098541e-03 
5.573799e-02 2.925401e-07 1.757511e-03 
7.075149e-02 5.983282e-07 2.811769e-03 
8.894322e-02 1.188703e-06 4.498433e-03 
1.127955e-01 2.424452e-06 7.196857e-03 
1.431578e-01 4.956650e-06 1.151395e-02 
1.800930e-01 9.868293e-06 1.842070e-02 
2.279984e-01 2.002443e-05 2.947052e-02 
2.896267e-01 4.104883e-05 4.714866e-02 
3.650873e-01 8.222594e-05 7.543120e-02 
4.630749e-01 1.678126e-04 1.206793e-01 
5.834129e-01 3.356493e-04 1.930698e-01 
7.383076e-01 6.804629e-04 3.088844e-01 
9.321296e-01 1.370058e-03 4.941713e-01 
1.177422e+00 2.763439e-03 7.906043e-01 
1.484013e+00 5.540066e-03 1.264855e+00 
1.865904e+00 1.103427e-02 2.023590e+00 
2.334296e+00 2.167425e-02 3.237458e+00 
2.909108e+00 4.216436e-02 5.179475e+00 
3.592184e+00 8.001870e-02 8.286428e+00 
4.380140e+00 1.468714e-01 1.325711e+01 
5.242605e+00 2.566510e-01 2.120951e+01 
6.124852e+00 4.210048e-01 3.393222e+01 
6.935263e+00 6.369442e-01 5.428675e+01 
7.586398e+00 8.826316e-01 8.685114e+01 
7.998405e+00 1.115166e+00 1.389495e+02 
8.147051e+00 1.293876e+00 2.222996e+02 
8.068223e+00 1.399785e+00 3.556480e+02 
7.818200e+00 1.432163e+00 5.689866e+02 
7.468252e+00 1.406930e+00 9.102982e+02 
7.086968e+00 1.345851e+00 1.456348e+03 
6.719930e+00 1.266320e+00 2.329952e+03 
6.399924e+00 1.182265e+00 3.727594e+03 
6.147273e+00 1.103492e+00 5.963623e+03 
5.983358e+00 1.038517e+00 9.540955e+03 
5.903713e+00 9.901111e-01 1.526418e+04 
5.907500e+00 9.614436e-01 2.442053e+04 
5.972686e+00 9.514689e-01 3.906940e+04 
6.078496e+00 9.583132e-01 6.250552e+04 
6.200707e+00 9.777713e-01 1.000000e+05 


==> anc/TOV-Output-e0-451.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.035474e-03 1.112698e-10 1.000000e-05 
5.288870e-03 2.504852e-10 1.599859e-05 
6.582259e-03 4.828569e-10 2.559548e-05 
8.433007e-03 1.015409e-09 4.094915e-05 
1.065962e-02 2.050780e-09 6.551286e-05 
1.362751e-02 4.284927e-09 1.048113e-04 
1.722831e-02 8.658080e-09 1.676833e-04 
2.145732e-02 1.672708e-08 2.682696e-04 
2.736140e-02 3.468239e-08 4.291934e-04 
3.487950e-02 7.184641e-08 6.866488e-04 
4.406085e-02 1.448283e-07 1.098541e-03 
5.525696e-02 2.856647e-07 1.757511e-03 
7.050668e-02 5.934547e-07 2.811769e-03 
8.862580e-02 1.178635e-06 4.498433e-03 
1.127285e-01 2.425510e-06 7.196857e-03 
1.422084e-01 4.869480e-06 1.151395e-02 
1.802727e-01 9.919849e-06 1.842070e-02 
2.282340e-01 2.013119e-05 2.947052e-02 
2.890639e-01 4.090066e-05 4.714866e-02 
3.644354e-01 8.196799e-05 7.543120e-02 
4.618699e-01 1.668760e-04 1.206793e-01 
5.837719e-01 3.370147e-04 1.930698e-01 
7.361263e-01 6.759484e-04 3.088844e-01 
9.297381e-01 1.362559e-03 4.941713e-01 
1.175031e+00 2.752724e-03 7.906043e-01 
1.479833e+00 5.505594e-03 1.264855e+00 
1.860903e+00 1.097007e-02 2.023590e+00 
2.332388e+00 2.166803e-02 3.237458e+00 
2.904146e+00 4.204020e-02 5.179475e+00 
3.585759e+00 7.976177e-02 8.286428e+00 
4.369078e+00 1.460824e-01 1.325711e+01 
5.231583e+00 2.555822e-01 2.120951e+01 
6.115506e+00 4.199198e-01 3.393222e+01 
6.929688e+00 6.364972e-01 5.428675e+01 
7.573740e+00 8.799949e-01 8.685114e+01 
7.990465e+00 1.113663e+00 1.389495e+02 
8.138050e+00 1.291816e+00 2.222996e+02 
8.058071e+00 1.397242e+00 3.556480e+02 
7.809712e+00 1.430174e+00 5.689866e+02 
7.458911e+00 1.404788e+00 9.102982e+02 
7.080040e+00 1.344482e+00 1.456348e+03 
6.712660e+00 1.264976e+00 2.329952e+03 
6.394500e+00 1.181409e+00 3.727594e+03 
6.144131e+00 1.103127e+00 5.963623e+03 
5.976952e+00 1.037573e+00 9.540955e+03 
5.899342e+00 9.895507e-01 1.526418e+04 
5.900633e+00 9.604435e-01 2.442053e+04 
5.964557e+00 9.502229e-01 3.906940e+04 
6.074215e+00 9.577502e-01 6.250552e+04 
6.190352e+00 9.760088e-01 1.000000e+05 


==> anc/TOV-Output-e0-452.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.058968e-03 1.134755e-10 1.000000e-05 
5.233653e-03 2.432597e-10 1.599859e-05 
6.640774e-03 4.969487e-10 2.559548e-05 
8.395415e-03 1.004111e-09 4.094915e-05 
1.063510e-02 2.041172e-09 6.551286e-05 
1.343626e-02 4.116143e-09 1.048113e-04 
1.691232e-02 8.208522e-09 1.676833e-04 
2.148593e-02 1.683131e-08 2.682696e-04 
2.732305e-02 3.461332e-08 4.291934e-04 
3.453273e-02 6.987934e-08 6.866488e-04 
4.364266e-02 1.410556e-07 1.098541e-03 
5.531090e-02 2.871374e-07 1.757511e-03 
7.046271e-02 5.936584e-07 2.811769e-03 
8.911771e-02 1.201027e-06 4.498433e-03 
1.121820e-01 2.395703e-06 7.196857e-03 
1.425576e-01 4.916320e-06 1.151395e-02 
1.793668e-01 9.792718e-06 1.842070e-02 
2.272314e-01 1.991109e-05 2.947052e-02 
2.879801e-01 4.053202e-05 4.714866e-02 
3.630059e-01 8.118687e-05 7.543120e-02 
4.600207e-01 1.652454e-04 1.206793e-01 
5.827306e-01 3.359572e-04 1.930698e-01 
7.346318e-01 6.733280e-04 3.088844e-01 
9.293216e-01 1.363732e-03 4.941713e-01 
1.171540e+00 2.734313e-03 7.906043e-01 
1.476548e+00 5.481095e-03 1.264855e+00 
1.856475e+00 1.091599e-02 2.023590e+00 
2.326699e+00 2.155731e-02 3.237458e+00 
2.896257e+00 4.179076e-02 5.179475e+00 
3.575430e+00 7.925019e-02 8.286428e+00 
4.360855e+00 1.455690e-01 1.325711e+01 
5.223564e+00 2.549307e-01 2.120951e+01 
6.101396e+00 4.179296e-01 3.393222e+01 
6.916148e+00 6.341057e-01 5.428675e+01 
7.565438e+00 8.786269e-01 8.685114e+01 
7.978199e+00 1.110755e+00 1.389495e+02 
8.131835e+00 1.290692e+00 2.222996e+02 
8.050426e+00 1.395525e+00 3.556480e+02 
7.802098e+00 1.428454e+00 5.689866e+02 
7.453212e+00 1.403675e+00 9.102982e+02 
7.071881e+00 1.342798e+00 1.456348e+03 
6.703946e+00 1.263300e+00 2.329952e+03 
6.386791e+00 1.180076e+00 3.727594e+03 
6.137911e+00 1.102171e+00 5.963623e+03 
5.971581e+00 1.036816e+00 9.540955e+03 
5.893196e+00 9.886756e-01 1.526418e+04 
5.891832e+00 9.591005e-01 2.442053e+04 
5.959314e+00 9.494983e-01 3.906940e+04 
6.062976e+00 9.558818e-01 6.250552e+04 
6.185468e+00 9.753123e-01 1.000000e+05 


==> anc/TOV-Output-e0-453.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.140236e-03 1.206953e-10 1.000000e-05 
5.284861e-03 2.510244e-10 1.599859e-05 
6.621029e-03 4.936188e-10 2.559548e-05 
8.438065e-03 1.021748e-09 4.094915e-05 
1.063985e-02 2.048433e-09 6.551286e-05 
1.329752e-02 3.998772e-09 1.048113e-04 
1.690323e-02 8.213421e-09 1.676833e-04 
2.164842e-02 1.725416e-08 2.682696e-04 
2.735940e-02 3.482853e-08 4.291934e-04 
3.421433e-02 6.811457e-08 6.866488e-04 
4.352314e-02 1.402094e-07 1.098541e-03 
5.493718e-02 2.819788e-07 1.757511e-03 
6.988444e-02 5.804434e-07 2.811769e-03 
8.875735e-02 1.189141e-06 4.498433e-03 
1.118776e-01 2.381516e-06 7.196857e-03 
1.416341e-01 4.832060e-06 1.151395e-02 
1.792984e-01 9.803160e-06 1.842070e-02 
2.273072e-01 1.997512e-05 2.947052e-02 
2.875244e-01 4.042915e-05 4.714866e-02 
3.637644e-01 8.187735e-05 7.543120e-02 
4.586832e-01 1.641706e-04 1.206793e-01 
5.802825e-01 3.324753e-04 1.930698e-01 
7.333714e-01 6.713481e-04 3.088844e-01 
9.258482e-01 1.351486e-03 4.941713e-01 
1.168547e+00 2.719409e-03 7.906043e-01 
1.472643e+00 5.449732e-03 1.264855e+00 
1.853324e+00 1.088431e-02 2.023590e+00 
2.322485e+00 2.148724e-02 3.237458e+00 
2.889620e+00 4.159500e-02 5.179475e+00 
3.571971e+00 7.918609e-02 8.286428e+00 
4.355654e+00 1.453477e-01 1.325711e+01 
5.215798e+00 2.543133e-01 2.120951e+01 
6.090676e+00 4.165827e-01 3.393222e+01 
6.903107e+00 6.318359e-01 5.428675e+01 
7.554459e+00 8.764767e-01 8.685114e+01 
7.970581e+00 1.109352e+00 1.389495e+02 
8.120841e+00 1.287957e+00 2.222996e+02 
8.040484e+00 1.393047e+00 3.556480e+02 
7.796932e+00 1.427491e+00 5.689866e+02 
7.447651e+00 1.402599e+00 9.102982e+02 
7.066951e+00 1.341935e+00 1.456348e+03 
6.698295e+00 1.262324e+00 2.329952e+03 
6.379583e+00 1.178846e+00 3.727594e+03 
6.133093e+00 1.101482e+00 5.963623e+03 
5.967348e+00 1.036265e+00 9.540955e+03 
5.883502e+00 9.871721e-01 1.526418e+04 
5.884289e+00 9.579795e-01 2.442053e+04 
5.952427e+00 9.484758e-01 3.906940e+04 
6.059902e+00 9.555438e-01 6.250552e+04 
6.174920e+00 9.735113e-01 1.000000e+05 


==> anc/TOV-Output-e0-454.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.089399e-03 1.165605e-10 1.000000e-05 
5.123497e-03 2.292304e-10 1.599859e-05 
6.689222e-03 5.101520e-10 2.559548e-05 
8.308558e-03 9.775741e-10 4.094915e-05 
1.047460e-02 1.958776e-09 6.551286e-05 
1.333941e-02 4.045594e-09 1.048113e-04 
1.701075e-02 8.389638e-09 1.676833e-04 
2.157880e-02 1.712595e-08 2.682696e-04 
2.703858e-02 3.369185e-08 4.291934e-04 
3.447017e-02 6.980776e-08 6.866488e-04 
4.344205e-02 1.397349e-07 1.098541e-03 
5.517253e-02 2.862487e-07 1.757511e-03 
6.943461e-02 5.705636e-07 2.811769e-03 
8.794231e-02 1.159236e-06 4.498433e-03 
1.114860e-01 2.361797e-06 7.196857e-03 
1.408586e-01 4.763610e-06 1.151395e-02 
1.784144e-01 9.680205e-06 1.842070e-02 
2.260562e-01 1.969051e-05 2.947052e-02 
2.861671e-01 3.994729e-05 4.714866e-02 
3.624168e-01 8.114953e-05 7.543120e-02 
4.578180e-01 1.636035e-04 1.206793e-01 
5.791757e-01 3.313057e-04 1.930698e-01 
7.318390e-01 6.686199e-04 3.088844e-01 
9.260922e-01 1.355523e-03 4.941713e-01 
1.167860e+00 2.720563e-03 7.906043e-01 
1.472290e+00 5.457696e-03 1.264855e+00 
1.847109e+00 1.079905e-02 2.023590e+00 
2.316267e+00 2.136206e-02 3.237458e+00 
2.884071e+00 4.144560e-02 5.179475e+00 
3.560273e+00 7.858613e-02 8.286428e+00 
4.343871e+00 1.444895e-01 1.325711e+01 
5.205334e+00 2.533210e-01 2.120951e+01 
6.079239e+00 4.150995e-01 3.393222e+01 
6.892079e+00 6.300553e-01 5.428675e+01 
7.546226e+00 8.751241e-01 8.685114e+01 
7.955266e+00 1.105451e+00 1.389495e+02 
8.110865e+00 1.285561e+00 2.222996e+02 
8.036830e+00 1.392644e+00 3.556480e+02 
7.786036e+00 1.424747e+00 5.689866e+02 
7.440468e+00 1.401062e+00 9.102982e+02 
7.062161e+00 1.341106e+00 1.456348e+03 
6.696213e+00 1.262166e+00 2.329952e+03 
6.373156e+00 1.177778e+00 3.727594e+03 
6.126763e+00 1.100502e+00 5.963623e+03 
5.959977e+00 1.035143e+00 9.540955e+03 
5.879696e+00 9.867093e-01 1.526418e+04 
5.881535e+00 9.577053e-01 2.442053e+04 
5.942994e+00 9.469918e-01 3.906940e+04 
6.052120e+00 9.543223e-01 6.250552e+04 
6.167686e+00 9.723555e-01 1.000000e+05 


==> anc/TOV-Output-e0-455.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.152963e-03 1.223496e-10 1.000000e-05 
5.157760e-03 2.343752e-10 1.599859e-05 
6.573508e-03 4.851990e-10 2.559548e-05 
8.225250e-03 9.505515e-10 4.094915e-05 
1.048661e-02 1.969854e-09 6.551286e-05 
1.334682e-02 4.061271e-09 1.048113e-04 
1.694450e-02 8.310260e-09 1.676833e-04 
2.137779e-02 1.668848e-08 2.682696e-04 
2.726744e-02 3.463074e-08 4.291934e-04 
3.410911e-02 6.778606e-08 6.866488e-04 
4.367631e-02 1.423204e-07 1.098541e-03 
5.517055e-02 2.868483e-07 1.757511e-03 
6.989853e-02 5.833587e-07 2.811769e-03 
8.783548e-02 1.157560e-06 4.498433e-03 
1.112434e-01 2.351577e-06 7.196857e-03 
1.412661e-01 4.815661e-06 1.151395e-02 
1.781953e-01 9.665829e-06 1.842070e-02 
2.263082e-01 1.979993e-05 2.947052e-02 
2.852922e-01 3.966918e-05 4.714866e-02 
3.608265e-01 8.026242e-05 7.543120e-02 
4.566834e-01 1.627478e-04 1.206793e-01 
5.784814e-01 3.308420e-04 1.930698e-01 
7.314035e-01 6.688934e-04 3.088844e-01 
9.235500e-01 1.347351e-03 4.941713e-01 
1.164321e+00 2.701847e-03 7.906043e-01 
1.465768e+00 5.397429e-03 1.264855e+00 
1.844626e+00 1.077898e-02 2.023590e+00 
2.312390e+00 2.130115e-02 3.237458e+00 
2.876315e+00 4.120242e-02 5.179475e+00 
3.552938e+00 7.826989e-02 8.286428e+00 
4.337047e+00 1.441103e-01 1.325711e+01 
5.191548e+00 2.518691e-01 2.120951e+01 
6.071317e+00 4.142798e-01 3.393222e+01 
6.884934e+00 6.292165e-01 5.428675e+01 
7.532911e+00 8.722897e-01 8.685114e+01 
7.947197e+00 1.103897e+00 1.389495e+02 
8.101013e+00 1.283206e+00 2.222996e+02 
8.024894e+00 1.389502e+00 3.556480e+02 
7.778613e+00 1.423079e+00 5.689866e+02 
7.434276e+00 1.399804e+00 9.102982e+02 
7.054430e+00 1.339525e+00 1.456348e+03 
6.688270e+00 1.260661e+00 2.329952e+03 
6.368555e+00 1.177088e+00 3.727594e+03 
6.120068e+00 1.099451e+00 5.963623e+03 
5.955655e+00 1.034574e+00 9.540955e+03 
5.872351e+00 9.856198e-01 1.526418e+04 
5.872523e+00 9.563229e-01 2.442053e+04 
5.936843e+00 9.461012e-01 3.906940e+04 
6.043044e+00 9.528578e-01 6.250552e+04 
6.163393e+00 9.717717e-01 1.000000e+05 


==> anc/TOV-Output-e0-456.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.052481e-03 1.139317e-10 1.000000e-05 
5.109297e-03 2.283312e-10 1.599859e-05 
6.656026e-03 5.048086e-10 2.559548e-05 
8.421429e-03 1.022443e-09 4.094915e-05 
1.052426e-02 1.995524e-09 6.551286e-05 
1.329247e-02 4.020678e-09 1.048113e-04 
1.690875e-02 8.275921e-09 1.676833e-04 
2.125268e-02 1.643323e-08 2.682696e-04 
2.682755e-02 3.305411e-08 4.291934e-04 
3.401133e-02 6.735243e-08 6.866488e-04 
4.361219e-02 1.420060e-07 1.098541e-03 
5.468182e-02 2.799063e-07 1.757511e-03 
6.954978e-02 5.759335e-07 2.811769e-03 
8.758266e-02 1.150116e-06 4.498433e-03 
1.113801e-01 2.365449e-06 7.196857e-03 
1.408158e-01 4.780236e-06 1.151395e-02 
1.781613e-01 9.681517e-06 1.842070e-02 
2.259749e-01 1.975589e-05 2.947052e-02 
2.857092e-01 3.993092e-05 4.714866e-02 
3.608234e-01 8.043659e-05 7.543120e-02 
4.555743e-01 1.619199e-04 1.206793e-01 
5.768312e-01 3.287396e-04 1.930698e-01 
7.284095e-01 6.621664e-04 3.088844e-01 
9.200802e-01 1.335154e-03 4.941713e-01 
1.160592e+00 2.681855e-03 7.906043e-01 
1.464327e+00 5.393246e-03 1.264855e+00 
1.840844e+00 1.073622e-02 2.023590e+00 
2.305078e+00 2.114626e-02 3.237458e+00 
2.873326e+00 4.116141e-02 5.179475e+00 
3.548431e+00 7.813630e-02 8.286428e+00 
4.327586e+00 1.434766e-01 1.325711e+01 
5.182404e+00 2.510597e-01 2.120951e+01 
6.062761e+00 4.133389e-01 3.393222e+01 
6.873932e+00 6.274387e-01 5.428675e+01 
7.524204e+00 8.707949e-01 8.685114e+01 
7.935811e+00 1.101266e+00 1.389495e+02 
8.095858e+00 1.282429e+00 2.222996e+02 
8.016837e+00 1.387639e+00 3.556480e+02 
7.773419e+00 1.422102e+00 5.689866e+02 
7.430323e+00 1.399179e+00 9.102982e+02 
7.049589e+00 1.338680e+00 1.456348e+03 
6.684261e+00 1.260058e+00 2.329952e+03 
6.366139e+00 1.176852e+00 3.727594e+03 
6.115058e+00 1.098723e+00 5.963623e+03 
5.947133e+00 1.033241e+00 9.540955e+03 
5.868210e+00 9.850966e-01 1.526418e+04 
5.866125e+00 9.554027e-01 2.442053e+04 
5.929395e+00 9.449753e-01 3.906940e+04 
6.036508e+00 9.518687e-01 6.250552e+04 
6.153649e+00 9.701256e-01 1.000000e+05 


==> anc/TOV-Output-e0-457.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.982968e-03 1.084060e-10 1.000000e-05 
5.057826e-03 2.219856e-10 1.599859e-05 
6.643148e-03 5.029849e-10 2.559548e-05 
8.226186e-03 9.550555e-10 4.094915e-05 
1.040245e-02 1.931255e-09 6.551286e-05 
1.336543e-02 4.096207e-09 1.048113e-04 
1.688654e-02 8.261436e-09 1.676833e-04 
2.114845e-02 1.622814e-08 2.682696e-04 
2.698428e-02 3.371059e-08 4.291934e-04 
3.418726e-02 6.855308e-08 6.866488e-04 
4.342641e-02 1.405064e-07 1.098541e-03 
5.471107e-02 2.809705e-07 1.757511e-03 
6.967650e-02 5.803571e-07 2.811769e-03 
8.768105e-02 1.156527e-06 4.498433e-03 
1.114380e-01 2.374334e-06 7.196857e-03 
1.401804e-01 4.726164e-06 1.151395e-02 
1.781679e-01 9.703832e-06 1.842070e-02 
2.244137e-01 1.939169e-05 2.947052e-02 
2.847672e-01 3.962394e-05 4.714866e-02 
3.603631e-01 8.030480e-05 7.543120e-02 
4.554731e-01 1.621665e-04 1.206793e-01 
5.760866e-01 3.281855e-04 1.930698e-01 
7.279746e-01 6.624268e-04 3.088844e-01 
9.186704e-01 1.331933e-03 4.941713e-01 
1.159055e+00 2.677049e-03 7.906043e-01 
1.459605e+00 5.352971e-03 1.264855e+00 
1.837912e+00 1.070821e-02 2.023590e+00 
2.298950e+00 2.102393e-02 3.237458e+00 
2.865650e+00 4.092170e-02 5.179475e+00 
3.540930e+00 7.780886e-02 8.286428e+00 
4.320344e+00 1.430562e-01 1.325711e+01 
5.176269e+00 2.506644e-01 2.120951e+01 
6.051056e+00 4.118026e-01 3.393222e+01 
6.858459e+00 6.245763e-01 5.428675e+01 
7.513064e+00 8.685905e-01 8.685114e+01 
7.928740e+00 1.100030e+00 1.389495e+02 
8.083412e+00 1.279194e+00 2.222996e+02 
8.010716e+00 1.386413e+00 3.556480e+02 
7.765579e+00 1.420300e+00 5.689866e+02 
7.424918e+00 1.398141e+00 9.102982e+02 
7.043192e+00 1.337436e+00 1.456348e+03 
6.675773e+00 1.258425e+00 2.329952e+03 
6.360403e+00 1.175924e+00 3.727594e+03 
6.111447e+00 1.098263e+00 5.963623e+03 
5.940683e+00 1.032283e+00 9.540955e+03 
5.859605e+00 9.837825e-01 1.526418e+04 
5.860576e+00 9.546317e-01 2.442053e+04 
5.923357e+00 9.441037e-01 3.906940e+04 
6.030104e+00 9.509037e-01 6.250552e+04 
6.146585e+00 9.690008e-01 1.000000e+05 


==> anc/TOV-Output-e0-458.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.994185e-03 1.095637e-10 1.000000e-05 
5.126148e-03 2.316092e-10 1.599859e-05 
6.621764e-03 4.992333e-10 2.559548e-05 
8.304452e-03 9.847259e-10 4.094915e-05 
1.050104e-02 1.991037e-09 6.551286e-05 
1.326134e-02 4.010001e-09 1.048113e-04 
1.672553e-02 8.044931e-09 1.676833e-04 
2.135776e-02 1.675135e-08 2.682696e-04 
2.713816e-02 3.436561e-08 4.291934e-04 
3.407138e-02 6.800680e-08 6.866488e-04 
4.345421e-02 1.410845e-07 1.098541e-03 
5.451299e-02 2.785380e-07 1.757511e-03 
6.894785e-02 5.635701e-07 2.811769e-03 
8.756902e-02 1.154620e-06 4.498433e-03 
1.108031e-01 2.339088e-06 7.196857e-03 
1.399077e-01 4.708912e-06 1.151395e-02 
1.768210e-01 9.506177e-06 1.842070e-02 
2.250309e-01 1.959489e-05 2.947052e-02 
2.837816e-01 3.929978e-05 4.714866e-02 
3.586719e-01 7.935282e-05 7.543120e-02 
4.540413e-01 1.609935e-04 1.206793e-01 
5.742790e-01 3.258175e-04 1.930698e-01 
7.263428e-01 6.594210e-04 3.088844e-01 
9.172987e-01 1.328870e-03 4.941713e-01 
1.157449e+00 2.671747e-03 7.906043e-01 
1.456871e+00 5.334544e-03 1.264855e+00 
1.831088e+00 1.061269e-02 2.023590e+00 
2.296643e+00 2.100560e-02 3.237458e+00 
2.858243e+00 4.069368e-02 5.179475e+00 
3.535933e+00 7.764289e-02 8.286428e+00 
4.310141e+00 1.423513e-01 1.325711e+01 
5.166649e+00 2.497876e-01 2.120951e+01 
6.036477e+00 4.097256e-01 3.393222e+01 
6.849150e+00 6.232073e-01 5.428675e+01 
7.501403e+00 8.662332e-01 8.685114e+01 
7.920556e+00 1.098431e+00 1.389495e+02 
8.075069e+00 1.277340e+00 2.222996e+02 
8.003829e+00 1.384933e+00 3.556480e+02 
7.757423e+00 1.418397e+00 5.689866e+02 
7.418188e+00 1.396725e+00 9.102982e+02 
7.037742e+00 1.336433e+00 1.456348e+03 
6.671676e+00 1.257800e+00 2.329952e+03 
6.354151e+00 1.174887e+00 3.727594e+03 
6.105181e+00 1.097291e+00 5.963623e+03 
5.933701e+00 1.031228e+00 9.540955e+03 
5.855388e+00 9.832444e-01 1.526418e+04 
5.850313e+00 9.530263e-01 2.442053e+04 
5.915068e+00 9.428246e-01 3.906940e+04 
6.024496e+00 9.500873e-01 6.250552e+04 
6.138321e+00 9.676418e-01 1.000000e+05 


==> anc/TOV-Output-e0-459.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.057678e-03 1.151231e-10 1.000000e-05 
5.170032e-03 2.381274e-10 1.599859e-05 
6.459952e-03 4.645340e-10 2.559548e-05 
8.265868e-03 9.731840e-10 4.094915e-05 
1.059094e-02 2.047074e-09 6.551286e-05 
1.307716e-02 3.853628e-09 1.048113e-04 
1.694084e-02 8.377895e-09 1.676833e-04 
2.128195e-02 1.660980e-08 2.682696e-04 
2.708508e-02 3.423896e-08 4.291934e-04 
3.380337e-02 6.655953e-08 6.866488e-04 
4.305718e-02 1.375522e-07 1.098541e-03 
5.443507e-02 2.779508e-07 1.757511e-03 
6.898699e-02 5.657630e-07 2.811769e-03 
8.726572e-02 1.145159e-06 4.498433e-03 
1.100489e-01 2.296654e-06 7.196857e-03 
1.402067e-01 4.749518e-06 1.151395e-02 
1.773364e-01 9.610474e-06 1.842070e-02 
2.242072e-01 1.942283e-05 2.947052e-02 
2.827683e-01 3.896517e-05 4.714866e-02 
3.587569e-01 7.958249e-05 7.543120e-02 
4.537137e-01 1.609957e-04 1.206793e-01 
5.735651e-01 3.253117e-04 1.930698e-01 
7.242389e-01 6.551347e-04 3.088844e-01 
9.145594e-01 1.319877e-03 4.941713e-01 
1.154600e+00 2.657843e-03 7.906043e-01 
1.456465e+00 5.341588e-03 1.264855e+00 
1.830491e+00 1.062504e-02 2.023590e+00 
2.289423e+00 2.085370e-02 3.237458e+00 
2.853219e+00 4.056618e-02 5.179475e+00 
3.524842e+00 7.708430e-02 8.286428e+00 
4.301292e+00 1.417765e-01 1.325711e+01 
5.155633e+00 2.487185e-01 2.120951e+01 
6.028697e+00 4.089275e-01 3.393222e+01 
6.838690e+00 6.215582e-01 5.428675e+01 
7.489599e+00 8.638331e-01 8.685114e+01 
7.909438e+00 1.095881e+00 1.389495e+02 
8.067350e+00 1.275692e+00 2.222996e+02 
7.997287e+00 1.383564e+00 3.556480e+02 
7.753285e+00 1.417742e+00 5.689866e+02 
7.412158e+00 1.395505e+00 9.102982e+02 
7.032048e+00 1.335365e+00 1.456348e+03 
6.666299e+00 1.256879e+00 2.329952e+03 
6.347252e+00 1.173713e+00 3.727594e+03 
6.097890e+00 1.096121e+00 5.963623e+03 
5.930710e+00 1.030898e+00 9.540955e+03 
5.847022e+00 9.819711e-01 1.526418e+04 
5.848274e+00 9.528751e-01 2.442053e+04 
5.908437e+00 9.418446e-01 3.906940e+04 
6.014459e+00 9.484406e-01 6.250552e+04 
6.133425e+00 9.669378e-01 1.000000e+05 


==> anc/TOV-Output-e0-46.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.227240e-03 3.192002e-13 1.000000e-08 
1.560835e-03 6.566676e-13 1.450829e-08 
1.709117e-03 8.621641e-13 2.104904e-08 
2.271162e-03 2.023109e-12 3.053856e-08 
2.547901e-03 2.856423e-12 4.430621e-08 
3.306218e-03 6.241213e-12 6.428073e-08 
3.971758e-03 1.081989e-11 9.326033e-08 
4.768123e-03 1.872048e-11 1.353048e-07 
5.559970e-03 2.968193e-11 1.963041e-07 
6.926863e-03 5.739639e-11 2.848036e-07 
8.127796e-03 9.272419e-11 4.132012e-07 
9.947559e-03 1.699903e-10 5.994843e-07 
1.207472e-02 3.040225e-10 8.697490e-07 
1.427011e-02 5.018305e-10 1.261857e-06 
1.734927e-02 9.018169e-10 1.830738e-06 
2.072263e-02 1.536771e-09 2.656088e-06 
2.497494e-02 2.690223e-09 3.853529e-06 
3.074706e-02 5.019790e-09 5.590810e-06 
3.698104e-02 8.733978e-09 8.111308e-06 
4.462063e-02 1.534200e-08 1.176812e-05 
5.343610e-02 2.634991e-08 1.707353e-05 
6.455386e-02 4.645599e-08 2.477076e-05 
7.739762e-02 8.006783e-08 3.593814e-05 
9.410253e-02 1.439061e-07 5.214008e-05 
1.121146e-01 2.433671e-07 7.564633e-05 
1.359424e-01 4.338508e-07 1.097499e-04 
1.638373e-01 7.594772e-07 1.592283e-04 
1.978822e-01 1.338128e-06 2.310130e-04 
2.379605e-01 2.326984e-06 3.351603e-04 
2.861223e-01 4.045159e-06 4.862602e-04 
3.441156e-01 7.037136e-06 7.054802e-04 
4.174003e-01 1.255870e-05 1.023531e-03 
5.025361e-01 2.191764e-05 1.484968e-03 
6.032178e-01 3.790725e-05 2.154435e-03 
7.287081e-01 6.683002e-05 3.125716e-03 
8.789102e-01 1.172628e-04 4.534879e-03 
1.053936e+00 2.022060e-04 6.579332e-03 
1.273856e+00 3.570639e-04 9.545485e-03 
1.533851e+00 6.234239e-04 1.384886e-02 
1.844744e+00 1.084710e-03 2.009233e-02 
2.217480e+00 1.884474e-03 2.915053e-02 
2.675086e+00 3.309566e-03 4.229243e-02 
3.214302e+00 5.744299e-03 6.135907e-02 
3.858082e+00 9.940535e-03 8.902151e-02 
4.642465e+00 1.733759e-02 1.291550e-01 
5.556401e+00 2.977077e-02 1.873817e-01 
6.658756e+00 5.134814e-02 2.718588e-01 
7.943268e+00 8.743914e-02 3.944206e-01 
9.425019e+00 1.467350e-01 5.722368e-01 
1.114470e+01 2.441557e-01 8.302176e-01 
1.305607e+01 3.961694e-01 1.204504e+00 
1.514115e+01 6.259118e-01 1.747528e+00 
1.731999e+01 9.538309e-01 2.535364e+00 
1.948830e+01 1.392474e+00 3.678380e+00 
2.150456e+01 1.933113e+00 5.336699e+00 
2.320755e+01 2.535607e+00 7.742637e+00 
2.447362e+01 3.138133e+00 1.123324e+01 
2.523922e+01 3.674127e+00 1.629751e+01 
2.549408e+01 4.086756e+00 2.364489e+01 
2.530123e+01 4.351033e+00 3.430469e+01 
2.475822e+01 4.468900e+00 4.977024e+01 
2.397255e+01 4.460833e+00 7.220809e+01 
2.306565e+01 4.361949e+00 1.047616e+02 
2.211340e+01 4.199283e+00 1.519911e+02 
2.118816e+01 4.001053e+00 2.205131e+02 
2.035997e+01 3.793420e+00 3.199267e+02 
1.965743e+01 3.590999e+00 4.641589e+02 
1.910569e+01 3.406369e+00 6.734151e+02 
1.870856e+01 3.246743e+00 9.770100e+02 
1.849764e+01 3.123526e+00 1.417474e+03 
1.844883e+01 3.037479e+00 2.056512e+03 
1.853353e+01 2.988311e+00 2.983647e+03 
1.872900e+01 2.975843e+00 4.328761e+03 
1.899548e+01 2.995223e+00 6.280291e+03 
1.930312e+01 3.041223e+00 9.111628e+03 
1.957661e+01 3.097309e+00 1.321941e+04 
1.981412e+01 3.159025e+00 1.917910e+04 
1.998869e+01 3.216126e+00 2.782559e+04 
2.008943e+01 3.261584e+00 4.037017e+04 
2.014817e+01 3.298143e+00 5.857021e+04 
2.013694e+01 3.317170e+00 8.497534e+04 
2.010249e+01 3.326889e+00 1.232847e+05 
2.004655e+01 3.327011e+00 1.788650e+05 
1.996922e+01 3.317679e+00 2.595024e+05 
1.990741e+01 3.307141e+00 3.764936e+05 
1.984631e+01 3.293208e+00 5.462277e+05 
1.978421e+01 3.276576e+00 7.924829e+05 
1.974696e+01 3.263517e+00 1.149757e+06 
1.971567e+01 3.251104e+00 1.668101e+06 
1.971700e+01 3.245466e+00 2.420128e+06 
1.972066e+01 3.241054e+00 3.511192e+06 
1.972387e+01 3.237663e+00 5.094138e+06 
1.974013e+01 3.238170e+00 7.390722e+06 
1.976353e+01 3.241377e+00 1.072267e+07 
1.977671e+01 3.243629e+00 1.555676e+07 
1.979099e+01 3.246991e+00 2.257020e+07 
1.981414e+01 3.252787e+00 3.274549e+07 
1.981447e+01 3.254296e+00 4.750810e+07 
1.982929e+01 3.258878e+00 6.892612e+07 
1.981748e+01 3.257957e+00 1.000000e+08 


==> anc/TOV-Output-e0-460.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.043287e-03 1.141507e-10 1.000000e-05 
5.188035e-03 2.411479e-10 1.599859e-05 
6.445849e-03 4.625036e-10 2.559548e-05 
8.318439e-03 9.940319e-10 4.094915e-05 
1.050228e-02 2.000441e-09 6.551286e-05 
1.321627e-02 3.986585e-09 1.048113e-04 
1.656366e-02 7.847728e-09 1.676833e-04 
2.113654e-02 1.630711e-08 2.682696e-04 
2.663840e-02 3.264373e-08 4.291934e-04 
3.378182e-02 6.657704e-08 6.866488e-04 
4.288685e-02 1.362224e-07 1.098541e-03 
5.424304e-02 2.756188e-07 1.757511e-03 
6.873141e-02 5.607171e-07 2.811769e-03 
8.697563e-02 1.136247e-06 4.498433e-03 
1.101760e-01 2.309639e-06 7.196857e-03 
1.397809e-01 4.716624e-06 1.151395e-02 
1.769632e-01 9.570732e-06 1.842070e-02 
2.240524e-01 1.942483e-05 2.947052e-02 
2.822871e-01 3.885102e-05 4.714866e-02 
3.581501e-01 7.935176e-05 7.543120e-02 
4.530599e-01 1.606497e-04 1.206793e-01 
5.712796e-01 3.221393e-04 1.930698e-01 
7.215776e-01 6.493519e-04 3.088844e-01 
9.128693e-01 1.315427e-03 4.941713e-01 
1.151443e+00 2.641842e-03 7.906043e-01 
1.451170e+00 5.295093e-03 1.264855e+00 
1.826091e+00 1.057151e-02 2.023590e+00 
2.288021e+00 2.085958e-02 3.237458e+00 
2.849026e+00 4.047344e-02 5.179475e+00 
3.517955e+00 7.679649e-02 8.286428e+00 
4.292763e+00 1.412322e-01 1.325711e+01 
5.146255e+00 2.478746e-01 2.120951e+01 
6.017927e+00 4.075663e-01 3.393222e+01 
6.827006e+00 6.196119e-01 5.428675e+01 
7.481580e+00 8.625294e-01 8.685114e+01 
7.898331e+00 1.093332e+00 1.389495e+02 
8.059592e+00 1.274030e+00 2.222996e+02 
7.987998e+00 1.381285e+00 3.556480e+02 
7.743448e+00 1.415312e+00 5.689866e+02 
7.402387e+00 1.393220e+00 9.102982e+02 
7.027258e+00 1.334528e+00 1.456348e+03 
6.662199e+00 1.256250e+00 2.329952e+03 
6.339125e+00 1.172283e+00 3.727594e+03 
6.092986e+00 1.095410e+00 5.963623e+03 
5.923384e+00 1.029779e+00 9.540955e+03 
5.843112e+00 9.814859e-01 1.526418e+04 
5.838795e+00 9.514069e-01 2.442053e+04 
5.900888e+00 9.406980e-01 3.906940e+04 
6.005535e+00 9.470021e-01 6.250552e+04 
6.125213e+00 9.655876e-01 1.000000e+05 


==> anc/TOV-Output-e0-461.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.036145e-03 1.137937e-10 1.000000e-05 
5.123994e-03 2.328326e-10 1.599859e-05 
6.470091e-03 4.687584e-10 2.559548e-05 
8.111813e-03 9.237866e-10 4.094915e-05 
1.031519e-02 1.899546e-09 6.551286e-05 
1.330817e-02 4.079177e-09 1.048113e-04 
1.683912e-02 8.263734e-09 1.676833e-04 
2.131290e-02 1.675504e-08 2.682696e-04 
2.674704e-02 3.311658e-08 4.291934e-04 
3.379499e-02 6.679986e-08 6.866488e-04 
4.299401e-02 1.375444e-07 1.098541e-03 
5.420674e-02 2.756638e-07 1.757511e-03 
6.860341e-02 5.588024e-07 2.811769e-03 
8.724441e-02 1.149307e-06 4.498433e-03 
1.098119e-01 2.291791e-06 7.196857e-03 
1.396808e-01 4.716736e-06 1.151395e-02 
1.756817e-01 9.384667e-06 1.842070e-02 
2.233659e-01 1.928868e-05 2.947052e-02 
2.814418e-01 3.858675e-05 4.714866e-02 
3.561690e-01 7.821206e-05 7.543120e-02 
4.515179e-01 1.593608e-04 1.206793e-01 
5.715667e-01 3.233248e-04 1.930698e-01 
7.215371e-01 6.506496e-04 3.088844e-01 
9.109975e-01 1.310190e-03 4.941713e-01 
1.149205e+00 2.632163e-03 7.906043e-01 
1.447042e+00 5.261437e-03 1.264855e+00 
1.820147e+00 1.049144e-02 2.023590e+00 
2.280720e+00 2.070564e-02 3.237458e+00 
2.840314e+00 4.019087e-02 5.179475e+00 
3.511505e+00 7.653647e-02 8.286428e+00 
4.283660e+00 1.406332e-01 1.325711e+01 
5.137648e+00 2.471360e-01 2.120951e+01 
6.005807e+00 4.059518e-01 3.393222e+01 
6.819142e+00 6.185870e-01 5.428675e+01 
7.469412e+00 8.600208e-01 8.685114e+01 
7.890581e+00 1.091866e+00 1.389495e+02 
8.050087e+00 1.271776e+00 2.222996e+02 
7.980077e+00 1.379455e+00 3.556480e+02 
7.740715e+00 1.415091e+00 5.689866e+02 
7.397365e+00 1.392284e+00 9.102982e+02 
7.019817e+00 1.333010e+00 1.456348e+03 
6.656305e+00 1.255208e+00 2.329952e+03 
6.335101e+00 1.171707e+00 3.727594e+03 
6.087138e+00 1.094515e+00 5.963623e+03 
5.920462e+00 1.029460e+00 9.540955e+03 
5.835825e+00 9.804020e-01 1.526418e+04 
5.833625e+00 9.507006e-01 2.442053e+04 
5.896281e+00 9.400827e-01 3.906940e+04 
6.000512e+00 9.462931e-01 6.250552e+04 
6.117097e+00 9.642556e-01 1.000000e+05 


==> anc/TOV-Output-e0-462.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.984475e-03 1.097165e-10 1.000000e-05 
5.064069e-03 2.252464e-10 1.599859e-05 
6.480034e-03 4.719444e-10 2.559548e-05 
8.080452e-03 9.150944e-10 4.094915e-05 
1.037211e-02 1.935351e-09 6.551286e-05 
1.302370e-02 3.831444e-09 1.048113e-04 
1.657203e-02 7.893795e-09 1.676833e-04 
2.118996e-02 1.650250e-08 2.682696e-04 
2.664584e-02 3.281312e-08 4.291934e-04 
3.403766e-02 6.839724e-08 6.866488e-04 
4.272596e-02 1.352807e-07 1.098541e-03 
5.446410e-02 2.802154e-07 1.757511e-03 
6.877294e-02 5.641764e-07 2.811769e-03 
8.696487e-02 1.140763e-06 4.498433e-03 
1.096532e-01 2.286818e-06 7.196857e-03 
1.391614e-01 4.674428e-06 1.151395e-02 
1.759983e-01 9.455964e-06 1.842070e-02 
2.222439e-01 1.904070e-05 2.947052e-02 
2.821130e-01 3.894772e-05 4.714866e-02 
3.567313e-01 7.875330e-05 7.543120e-02 
4.502082e-01 1.583207e-04 1.206793e-01 
5.701091e-01 3.215533e-04 1.930698e-01 
7.199307e-01 6.477145e-04 3.088844e-01 
9.090760e-01 1.304737e-03 4.941713e-01 
1.147165e+00 2.623832e-03 7.906043e-01 
1.446285e+00 5.264457e-03 1.264855e+00 
1.818028e+00 1.047724e-02 2.023590e+00 
2.274928e+00 2.059273e-02 3.237458e+00 
2.838777e+00 4.020909e-02 5.179475e+00 
3.504893e+00 7.626596e-02 8.286428e+00 
4.275582e+00 1.401318e-01 1.325711e+01 
5.124246e+00 2.457409e-01 2.120951e+01 
5.999374e+00 4.054020e-01 3.393222e+01 
6.806448e+00 6.163948e-01 5.428675e+01 
7.460185e+00 8.583630e-01 8.685114e+01 
7.876653e+00 1.088402e+00 1.389495e+02 
8.039918e+00 1.269297e+00 2.222996e+02 
7.969386e+00 1.376707e+00 3.556480e+02 
7.732453e+00 1.413147e+00 5.689866e+02 
7.391000e+00 1.390964e+00 9.102982e+02 
7.015401e+00 1.332265e+00 1.456348e+03 
6.651047e+00 1.254310e+00 2.329952e+03 
6.328507e+00 1.170593e+00 3.727594e+03 
6.079443e+00 1.093264e+00 5.963623e+03 
5.913946e+00 1.028486e+00 9.540955e+03 
5.828582e+00 9.793252e-01 1.526418e+04 
5.828666e+00 9.500308e-01 2.442053e+04 
5.890080e+00 9.391784e-01 3.906940e+04 
5.996593e+00 9.457902e-01 6.250552e+04 
6.109727e+00 9.630680e-01 1.000000e+05 


==> anc/TOV-Output-e0-463.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.002886e-03 1.114853e-10 1.000000e-05 
5.073407e-03 2.269849e-10 1.599859e-05 
6.494158e-03 4.760653e-10 2.559548e-05 
8.111678e-03 9.277480e-10 4.094915e-05 
1.024927e-02 1.871442e-09 6.551286e-05 
1.322144e-02 4.017298e-09 1.048113e-04 
1.661725e-02 7.975825e-09 1.676833e-04 
2.115450e-02 1.645533e-08 2.682696e-04 
2.657754e-02 3.263191e-08 4.291934e-04 
3.362442e-02 6.607892e-08 6.866488e-04 
4.298923e-02 1.380951e-07 1.098541e-03 
5.383406e-02 2.711885e-07 1.757511e-03 
6.839491e-02 5.561252e-07 2.811769e-03 
8.640750e-02 1.121392e-06 4.498433e-03 
1.097281e-01 2.296464e-06 7.196857e-03 
1.389792e-01 4.666172e-06 1.151395e-02 
1.751745e-01 9.343976e-06 1.842070e-02 
2.220184e-01 1.902387e-05 2.947052e-02 
2.807653e-01 3.847532e-05 4.714866e-02 
3.543854e-01 7.737713e-05 7.543120e-02 
4.501227e-01 1.585725e-04 1.206793e-01 
5.679886e-01 3.186674e-04 1.930698e-01 
7.185440e-01 6.453711e-04 3.088844e-01 
9.070862e-01 1.298990e-03 4.941713e-01 
1.143504e+00 2.604426e-03 7.906043e-01 
1.443020e+00 5.240175e-03 1.264855e+00 
1.813758e+00 1.042603e-02 2.023590e+00 
2.270727e+00 2.052268e-02 3.237458e+00 
2.831923e+00 4.000438e-02 5.179475e+00 
3.499960e+00 7.610246e-02 8.286428e+00 
4.269489e+00 1.398187e-01 1.325711e+01 
5.115797e+00 2.450233e-01 2.120951e+01 
5.988917e+00 4.040972e-01 3.393222e+01 
6.795964e+00 6.147349e-01 5.428675e+01 
7.446449e+00 8.553977e-01 8.685114e+01 
7.867697e+00 1.086542e+00 1.389495e+02 
8.030825e+00 1.267178e+00 2.222996e+02 
7.964791e+00 1.375974e+00 3.556480e+02 
7.724395e+00 1.411264e+00 5.689866e+02 
7.385121e+00 1.389780e+00 9.102982e+02 
7.007416e+00 1.330604e+00 1.456348e+03 
6.645143e+00 1.253263e+00 2.329952e+03 
6.324450e+00 1.170008e+00 3.727594e+03 
6.076430e+00 1.092914e+00 5.963623e+03 
5.904483e+00 1.026975e+00 9.540955e+03 
5.823863e+00 9.786945e-01 1.526418e+04 
5.819000e+00 9.485278e-01 2.442053e+04 
5.885426e+00 9.385532e-01 3.906940e+04 
5.989514e+00 9.446950e-01 6.250552e+04 
6.105363e+00 9.624646e-01 1.000000e+05 


==> anc/TOV-Output-e0-464.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.049554e-03 1.156795e-10 1.000000e-05 
5.035954e-03 2.224745e-10 1.599859e-05 
6.446634e-03 4.666959e-10 2.559548e-05 
8.231936e-03 9.717194e-10 4.094915e-05 
1.038270e-02 1.949692e-09 6.551286e-05 
1.305700e-02 3.877624e-09 1.048113e-04 
1.660692e-02 7.978149e-09 1.676833e-04 
2.112006e-02 1.641046e-08 2.682696e-04 
2.659235e-02 3.275712e-08 4.291934e-04 
3.371861e-02 6.677971e-08 6.866488e-04 
4.289574e-02 1.374923e-07 1.098541e-03 
5.371673e-02 2.700011e-07 1.757511e-03 
6.812572e-02 5.507716e-07 2.811769e-03 
8.628321e-02 1.118972e-06 4.498433e-03 
1.095977e-01 2.293230e-06 7.196857e-03 
1.386360e-01 4.641692e-06 1.151395e-02 
1.748280e-01 9.308704e-06 1.842070e-02 
2.215656e-01 1.894855e-05 2.947052e-02 
2.805001e-01 3.844926e-05 4.714866e-02 
3.548602e-01 7.785616e-05 7.543120e-02 
4.490439e-01 1.577751e-04 1.206793e-01 
5.668046e-01 3.173623e-04 1.930698e-01 
7.176057e-01 6.442324e-04 3.088844e-01 
9.044945e-01 1.290669e-03 4.941713e-01 
1.143019e+00 2.606688e-03 7.906043e-01 
1.440309e+00 5.221898e-03 1.264855e+00 
1.809284e+00 1.037136e-02 2.023590e+00 
2.268043e+00 2.049333e-02 3.237458e+00 
2.825419e+00 3.981444e-02 5.179475e+00 
3.490258e+00 7.563453e-02 8.286428e+00 
4.260180e+00 1.391998e-01 1.325711e+01 
5.107832e+00 2.443709e-01 2.120951e+01 
5.973356e+00 4.018391e-01 3.393222e+01 
6.783305e+00 6.125506e-01 5.428675e+01 
7.438770e+00 8.541841e-01 8.685114e+01 
7.858895e+00 1.084730e+00 1.389495e+02 
8.022364e+00 1.265269e+00 2.222996e+02 
7.954934e+00 1.373497e+00 3.556480e+02 
7.719751e+00 1.410442e+00 5.689866e+02 
7.378953e+00 1.388512e+00 9.102982e+02 
7.000350e+00 1.329177e+00 1.456348e+03 
6.639049e+00 1.252170e+00 2.329952e+03 
6.317092e+00 1.168732e+00 3.727594e+03 
6.068252e+00 1.091567e+00 5.963623e+03 
5.901471e+00 1.026638e+00 9.540955e+03 
5.819217e+00 9.780761e-01 1.526418e+04 
5.812214e+00 9.475336e-01 2.442053e+04 
5.877485e+00 9.373335e-01 3.906940e+04 
5.982136e+00 9.435434e-01 6.250552e+04 
6.095734e+00 9.608364e-01 1.000000e+05 


==> anc/TOV-Output-e0-465.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.000064e-03 1.117302e-10 1.000000e-05 
5.060376e-03 2.262133e-10 1.599859e-05 
6.526864e-03 4.853819e-10 2.559548e-05 
8.120238e-03 9.347083e-10 4.094915e-05 
1.018102e-02 1.842232e-09 6.551286e-05 
1.308938e-02 3.914957e-09 1.048113e-04 
1.637689e-02 7.667681e-09 1.676833e-04 
2.083716e-02 1.579377e-08 2.682696e-04 
2.643363e-02 3.224341e-08 4.291934e-04 
3.370379e-02 6.683545e-08 6.866488e-04 
4.247115e-02 1.337375e-07 1.098541e-03 
5.356146e-02 2.682435e-07 1.757511e-03 
6.836668e-02 5.578360e-07 2.811769e-03 
8.580027e-02 1.102659e-06 4.498433e-03 
1.092089e-01 2.273800e-06 7.196857e-03 
1.380255e-01 4.590515e-06 1.151395e-02 
1.748808e-01 9.337221e-06 1.842070e-02 
2.205011e-01 1.871700e-05 2.947052e-02 
2.790960e-01 3.795640e-05 4.714866e-02 
3.537882e-01 7.731897e-05 7.543120e-02 
4.474155e-01 1.564013e-04 1.206793e-01 
5.663232e-01 3.172356e-04 1.930698e-01 
7.150784e-01 6.388245e-04 3.088844e-01 
9.017213e-01 1.281591e-03 4.941713e-01 
1.138814e+00 2.583596e-03 7.906043e-01 
1.436793e+00 5.194906e-03 1.264855e+00 
1.806230e+00 1.034097e-02 2.023590e+00 
2.263283e+00 2.040808e-02 3.237458e+00 
2.818513e+00 3.960787e-02 5.179475e+00 
3.484565e+00 7.542217e-02 8.286428e+00 
4.249336e+00 1.384358e-01 1.325711e+01 
5.095688e+00 2.431490e-01 2.120951e+01 
5.967106e+00 4.013189e-01 3.393222e+01 
6.773784e+00 6.111203e-01 5.428675e+01 
7.427968e+00 8.520651e-01 8.685114e+01 
7.847879e+00 1.082201e+00 1.389495e+02 
8.016443e+00 1.264213e+00 2.222996e+02 
7.949041e+00 1.372330e+00 3.556480e+02 
7.710890e+00 1.408305e+00 5.689866e+02 
7.372240e+00 1.387087e+00 9.102982e+02 
6.997365e+00 1.328795e+00 1.456348e+03 
6.632111e+00 1.250881e+00 2.329952e+03 
6.312091e+00 1.167948e+00 3.727594e+03 
6.064490e+00 1.091071e+00 5.963623e+03 
5.894337e+00 1.025548e+00 9.540955e+03 
5.809411e+00 9.765435e-01 1.526418e+04 
5.805319e+00 9.465196e-01 2.442053e+04 
5.868423e+00 9.359109e-01 3.906940e+04 
5.971973e+00 9.418702e-01 6.250552e+04 
6.088984e+00 9.597678e-01 1.000000e+05 


==> anc/TOV-Output-e0-466.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.028916e-03 1.144109e-10 1.000000e-05 
5.126172e-03 2.356581e-10 1.599859e-05 
6.420867e-03 4.631097e-10 2.559548e-05 
8.026755e-03 9.047380e-10 4.094915e-05 
1.015020e-02 1.829473e-09 6.551286e-05 
1.288115e-02 3.739097e-09 1.048113e-04 
1.666496e-02 8.096840e-09 1.676833e-04 
2.107327e-02 1.637189e-08 2.682696e-04 
2.627748e-02 3.174348e-08 4.291934e-04 
3.372453e-02 6.710291e-08 6.866488e-04 
4.227667e-02 1.321923e-07 1.098541e-03 
5.365204e-02 2.701865e-07 1.757511e-03 
6.810341e-02 5.526022e-07 2.811769e-03 
8.632883e-02 1.125578e-06 4.498433e-03 
1.088424e-01 2.255828e-06 7.196857e-03 
1.377510e-01 4.572989e-06 1.151395e-02 
1.744585e-01 9.289677e-06 1.842070e-02 
2.208314e-01 1.884165e-05 2.947052e-02 
2.793678e-01 3.814920e-05 4.714866e-02 
3.525734e-01 7.668981e-05 7.543120e-02 
4.466459e-01 1.559302e-04 1.206793e-01 
5.641448e-01 3.142636e-04 1.930698e-01 
7.142864e-01 6.380706e-04 3.088844e-01 
9.006722e-01 1.279862e-03 4.941713e-01 
1.135894e+00 2.569285e-03 7.906043e-01 
1.433190e+00 5.166992e-03 1.264855e+00 
1.800161e+00 1.025919e-02 2.023590e+00 
2.257898e+00 2.030614e-02 3.237458e+00 
2.812522e+00 3.943946e-02 5.179475e+00 
3.476558e+00 7.506258e-02 8.286428e+00 
4.243348e+00 1.381313e-01 1.325711e+01 
5.085373e+00 2.421764e-01 2.120951e+01 
5.957266e+00 4.001276e-01 3.393222e+01 
6.763229e+00 6.094402e-01 5.428675e+01 
7.418059e+00 8.502023e-01 8.685114e+01 
7.839067e+00 1.080381e+00 1.389495e+02 
8.004668e+00 1.261184e+00 2.222996e+02 
7.941573e+00 1.370639e+00 3.556480e+02 
7.705232e+00 1.407163e+00 5.689866e+02 
7.364296e+00 1.385309e+00 9.102982e+02 
6.991354e+00 1.327635e+00 1.456348e+03 
6.627349e+00 1.250093e+00 2.329952e+03 
6.308076e+00 1.167369e+00 3.727594e+03 
6.057530e+00 1.089957e+00 5.963623e+03 
5.889705e+00 1.024915e+00 9.540955e+03 
5.802975e+00 9.756068e-01 1.526418e+04 
5.800252e+00 9.458282e-01 2.442053e+04 
5.860774e+00 9.347430e-01 3.906940e+04 
5.967550e+00 9.412705e-01 6.250552e+04 
6.082669e+00 9.587829e-01 1.000000e+05 


==> anc/TOV-Output-e0-467.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.955206e-03 1.084779e-10 1.000000e-05 
5.017302e-03 2.214342e-10 1.599859e-05 
6.431371e-03 4.663849e-10 2.559548e-05 
8.032317e-03 9.085658e-10 4.094915e-05 
1.025458e-02 1.890546e-09 6.551286e-05 
1.300552e-02 3.856714e-09 1.048113e-04 
1.630284e-02 7.596672e-09 1.676833e-04 
2.094655e-02 1.611283e-08 2.682696e-04 
2.653718e-02 3.276413e-08 4.291934e-04 
3.329219e-02 6.469365e-08 6.866488e-04 
4.229601e-02 1.326580e-07 1.098541e-03 
5.345396e-02 2.677784e-07 1.757511e-03 
6.784753e-02 5.475694e-07 2.811769e-03 
8.560345e-02 1.099798e-06 4.498433e-03 
1.085527e-01 2.242664e-06 7.196857e-03 
1.379087e-01 4.598561e-06 1.151395e-02 
1.743653e-01 9.294685e-06 1.842070e-02 
2.201173e-01 1.869950e-05 2.947052e-02 
2.780332e-01 3.768581e-05 4.714866e-02 
3.529715e-01 7.711484e-05 7.543120e-02 
4.461806e-01 1.557766e-04 1.206793e-01 
5.640239e-01 3.147344e-04 1.930698e-01 
7.107457e-01 6.299810e-04 3.088844e-01 
8.998400e-01 1.279047e-03 4.941713e-01 
1.133899e+00 2.561236e-03 7.906043e-01 
1.430305e+00 5.146828e-03 1.264855e+00 
1.796864e+00 1.022467e-02 2.023590e+00 
2.251065e+00 2.016563e-02 3.237458e+00 
2.808909e+00 3.936967e-02 5.179475e+00 
3.469521e+00 7.476461e-02 8.286428e+00 
4.235111e+00 1.376140e-01 1.325711e+01 
5.079187e+00 2.417642e-01 2.120951e+01 
5.942904e+00 3.980947e-01 3.393222e+01 
6.754865e+00 6.082847e-01 5.428675e+01 
7.403313e+00 8.469422e-01 8.685114e+01 
7.831115e+00 1.078837e+00 1.389495e+02 
7.995071e+00 1.258886e+00 2.222996e+02 
7.930429e+00 1.367728e+00 3.556480e+02 
7.698124e+00 1.405568e+00 5.689866e+02 
7.359941e+00 1.384552e+00 9.102982e+02 
6.985947e+00 1.326629e+00 1.456348e+03 
6.621231e+00 1.248990e+00 2.329952e+03 
6.301425e+00 1.166237e+00 3.727594e+03 
6.050811e+00 1.088889e+00 5.963623e+03 
5.883211e+00 1.023940e+00 9.540955e+03 
5.800455e+00 9.753627e-01 1.526418e+04 
5.794177e+00 9.449577e-01 2.442053e+04 
5.858549e+00 9.345539e-01 3.906940e+04 
5.958391e+00 9.397840e-01 6.250552e+04 
6.077659e+00 9.580509e-01 1.000000e+05 


==> anc/TOV-Output-e0-468.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.035480e-03 1.154644e-10 1.000000e-05 
4.978182e-03 2.167580e-10 1.599859e-05 
6.353982e-03 4.507137e-10 2.559548e-05 
8.062585e-03 9.208431e-10 4.094915e-05 
1.021876e-02 1.874811e-09 6.551286e-05 
1.293012e-02 3.798134e-09 1.048113e-04 
1.656933e-02 7.992417e-09 1.676833e-04 
2.099958e-02 1.627027e-08 2.682696e-04 
2.623963e-02 3.174214e-08 4.291934e-04 
3.348131e-02 6.594334e-08 6.866488e-04 
4.249810e-02 1.348567e-07 1.098541e-03 
5.362335e-02 2.709109e-07 1.757511e-03 
6.738907e-02 5.376929e-07 2.811769e-03 
8.581095e-02 1.110187e-06 4.498433e-03 
1.087182e-01 2.257757e-06 7.196857e-03 
1.370298e-01 4.520862e-06 1.151395e-02 
1.737627e-01 9.218359e-06 1.842070e-02 
2.199474e-01 1.869617e-05 2.947052e-02 
2.778965e-01 3.771079e-05 4.714866e-02 
3.508881e-01 7.591974e-05 7.543120e-02 
4.439419e-01 1.537724e-04 1.206793e-01 
5.614715e-01 3.111465e-04 1.930698e-01 
7.103109e-01 6.301687e-04 3.088844e-01 
8.980749e-01 1.274253e-03 4.941713e-01 
1.132618e+00 2.558003e-03 7.906043e-01 
1.428207e+00 5.135123e-03 1.264855e+00 
1.794401e+00 1.020425e-02 2.023590e+00 
2.247161e+00 2.010332e-02 3.237458e+00 
2.803370e+00 3.921983e-02 5.179475e+00 
3.460381e+00 7.433378e-02 8.286428e+00 
4.225344e+00 1.369524e-01 1.325711e+01 
5.071390e+00 2.411320e-01 2.120951e+01 
5.935548e+00 3.973642e-01 3.393222e+01 
6.741956e+00 6.060376e-01 5.428675e+01 
7.394686e+00 8.454463e-01 8.685114e+01 
7.820290e+00 1.076364e+00 1.389495e+02 
7.987664e+00 1.257323e+00 2.222996e+02 
7.922540e+00 1.365893e+00 3.556480e+02 
7.687672e+00 1.402927e+00 5.689866e+02 
7.353364e+00 1.383160e+00 9.102982e+02 
6.976671e+00 1.324627e+00 1.456348e+03 
6.616467e+00 1.248199e+00 2.329952e+03 
6.298305e+00 1.165844e+00 3.727594e+03 
6.047730e+00 1.088522e+00 5.963623e+03 
5.878059e+00 1.023210e+00 9.540955e+03 
5.792667e+00 9.741849e-01 1.526418e+04 
5.789633e+00 9.443573e-01 2.442053e+04 
5.851190e+00 9.334369e-01 3.906940e+04 
5.954285e+00 9.392421e-01 6.250552e+04 
6.068322e+00 9.564775e-01 1.000000e+05 


==> anc/TOV-Output-e0-469.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.955360e-03 1.089552e-10 1.000000e-05 
4.966072e-03 2.156397e-10 1.599859e-05 
6.376013e-03 4.563913e-10 2.559548e-05 
8.020750e-03 9.085205e-10 4.094915e-05 
1.017400e-02 1.854237e-09 6.551286e-05 
1.288172e-02 3.763666e-09 1.048113e-04 
1.626678e-02 7.578704e-09 1.676833e-04 
2.093283e-02 1.615005e-08 2.682696e-04 
2.621617e-02 3.172473e-08 4.291934e-04 
3.306424e-02 6.364527e-08 6.866488e-04 
4.242873e-02 1.344842e-07 1.098541e-03 
5.363937e-02 2.717332e-07 1.757511e-03 
6.765402e-02 5.452224e-07 2.811769e-03 
8.532156e-02 1.093632e-06 4.498433e-03 
1.085008e-01 2.249035e-06 7.196857e-03 
1.368360e-01 4.511321e-06 1.151395e-02 
1.732348e-01 9.154106e-06 1.842070e-02 
2.186980e-01 1.841865e-05 2.947052e-02 
2.779310e-01 3.780539e-05 4.714866e-02 
3.506613e-01 7.593442e-05 7.543120e-02 
4.437960e-01 1.539487e-04 1.206793e-01 
5.608480e-01 3.107728e-04 1.930698e-01 
7.093949e-01 6.290730e-04 3.088844e-01 
8.946910e-01 1.262600e-03 4.941713e-01 
1.130454e+00 2.548787e-03 7.906043e-01 
1.423110e+00 5.091232e-03 1.264855e+00 
1.789523e+00 1.014287e-02 2.023590e+00 
2.243538e+00 2.004842e-02 3.237458e+00 
2.794895e+00 3.894869e-02 5.179475e+00 
3.454075e+00 7.408203e-02 8.286428e+00 
4.219520e+00 1.366618e-01 1.325711e+01 
5.060413e+00 2.400688e-01 2.120951e+01 
5.924170e+00 3.958860e-01 3.393222e+01 
6.731875e+00 6.044677e-01 5.428675e+01 
7.385219e+00 8.437067e-01 8.685114e+01 
7.809845e+00 1.074011e+00 1.389495e+02 
7.978986e+00 1.255330e+00 2.222996e+02 
7.915931e+00 1.364480e+00 3.556480e+02 
7.683603e+00 1.402275e+00 5.689866e+02 
7.348342e+00 1.382210e+00 9.102982e+02 
6.973843e+00 1.324281e+00 1.456348e+03 
6.608824e+00 1.246741e+00 2.329952e+03 
6.293029e+00 1.164998e+00 3.727594e+03 
6.041804e+00 1.087604e+00 5.963623e+03 
5.871780e+00 1.022273e+00 9.540955e+03 
5.784606e+00 9.729583e-01 1.526418e+04 
5.782394e+00 9.432801e-01 2.442053e+04 
5.840300e+00 9.316822e-01 3.906940e+04 
5.947687e+00 9.382336e-01 6.250552e+04 
6.062901e+00 9.556643e-01 1.000000e+05 


==> anc/TOV-Output-e0-47.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.204881e-03 3.086365e-13 1.000000e-08 
1.488230e-03 5.816007e-13 1.450829e-08 
1.719374e-03 8.968630e-13 2.104904e-08 
2.065366e-03 1.554555e-12 3.053856e-08 
2.647985e-03 3.276131e-12 4.430621e-08 
3.117900e-03 5.348122e-12 6.428073e-08 
3.890639e-03 1.039148e-11 9.326033e-08 
4.450247e-03 1.555131e-11 1.353048e-07 
5.566903e-03 3.044077e-11 1.963041e-07 
6.521411e-03 4.893723e-11 2.848036e-07 
8.179625e-03 9.656393e-11 4.132012e-07 
9.727422e-03 1.624082e-10 5.994843e-07 
1.143418e-02 2.637728e-10 8.697490e-07 
1.377597e-02 4.612972e-10 1.261857e-06 
1.718748e-02 8.958831e-10 1.830738e-06 
2.034769e-02 1.486484e-09 2.656088e-06 
2.475522e-02 2.676795e-09 3.853529e-06 
2.984868e-02 4.692347e-09 5.590810e-06 
3.546454e-02 7.870419e-09 8.111308e-06 
4.326709e-02 1.429183e-08 1.176812e-05 
5.279183e-02 2.596062e-08 1.707353e-05 
6.290548e-02 4.392183e-08 2.477076e-05 
7.570711e-02 7.656409e-08 3.593814e-05 
9.170598e-02 1.360844e-07 5.214008e-05 
1.107475e-01 2.396724e-07 7.564633e-05 
1.326343e-01 4.117029e-07 1.097499e-04 
1.609717e-01 7.359787e-07 1.592283e-04 
1.939039e-01 1.286403e-06 2.310130e-04 
2.337435e-01 2.253395e-06 3.351603e-04 
2.798323e-01 3.866464e-06 4.862602e-04 
3.377126e-01 6.796178e-06 7.054802e-04 
4.058844e-01 1.179869e-05 1.023531e-03 
4.897522e-01 2.072817e-05 1.484968e-03 
5.920220e-01 3.661446e-05 2.154435e-03 
7.119380e-01 6.367614e-05 3.125716e-03 
8.569642e-01 1.110592e-04 4.534879e-03 
1.032366e+00 1.941738e-04 6.579332e-03 
1.243267e+00 3.391690e-04 9.545485e-03 
1.498972e+00 5.944993e-04 1.384886e-02 
1.808315e+00 1.043908e-03 2.009233e-02 
2.173079e+00 1.812046e-03 2.915053e-02 
2.613560e+00 3.153462e-03 4.229243e-02 
3.142929e+00 5.486657e-03 6.135907e-02 
3.780618e+00 9.556501e-03 8.902151e-02 
4.544538e+00 1.661579e-02 1.291550e-01 
5.441050e+00 2.855954e-02 1.873817e-01 
6.520455e+00 4.925542e-02 2.718588e-01 
7.774528e+00 8.375013e-02 3.944206e-01 
9.242031e+00 1.413115e-01 5.722368e-01 
1.091871e+01 2.344947e-01 8.302176e-01 
1.280229e+01 3.813969e-01 1.204504e+00 
1.486248e+01 6.042986e-01 1.747528e+00 
1.701768e+01 9.232327e-01 2.535364e+00 
1.915595e+01 1.349043e+00 3.678380e+00 
2.115768e+01 1.877309e+00 5.336699e+00 
2.286768e+01 2.471972e+00 7.742637e+00 
2.415435e+01 3.071834e+00 1.123324e+01 
2.494701e+01 3.609562e+00 1.629751e+01 
2.521959e+01 4.023312e+00 2.364489e+01 
2.504713e+01 4.291803e+00 3.430469e+01 
2.453362e+01 4.418520e+00 4.977024e+01 
2.377060e+01 4.417919e+00 7.220809e+01 
2.286620e+01 4.321128e+00 1.047616e+02 
2.192695e+01 4.163788e+00 1.519911e+02 
2.101865e+01 3.971524e+00 2.205131e+02 
2.018650e+01 3.764722e+00 3.199267e+02 
1.947402e+01 3.561885e+00 4.641589e+02 
1.892071e+01 3.378355e+00 6.734151e+02 
1.852915e+01 3.220756e+00 9.770100e+02 
1.829918e+01 3.094735e+00 1.417474e+03 
1.824830e+01 3.008535e+00 2.056512e+03 
1.832756e+01 2.958218e+00 2.983647e+03 
1.851333e+01 2.943470e+00 4.328761e+03 
1.877558e+01 2.961282e+00 6.280291e+03 
1.907501e+01 3.004799e+00 9.111628e+03 
1.935968e+01 3.062193e+00 1.321941e+04 
1.959876e+01 3.123503e+00 1.917910e+04 
1.976653e+01 3.178656e+00 2.782559e+04 
1.987538e+01 3.225449e+00 4.037017e+04 
1.992931e+01 3.260832e+00 5.857021e+04 
1.993318e+01 3.283022e+00 8.497534e+04 
1.988911e+01 3.290813e+00 1.232847e+05 
1.983783e+01 3.292079e+00 1.788650e+05 
1.976497e+01 3.283871e+00 2.595024e+05 
1.968883e+01 3.270587e+00 3.764936e+05 
1.963893e+01 3.259145e+00 5.462277e+05 
1.958394e+01 3.244112e+00 7.924829e+05 
1.954628e+01 3.231081e+00 1.149757e+06 
1.950800e+01 3.217325e+00 1.668101e+06 
1.950309e+01 3.210465e+00 2.420128e+06 
1.951092e+01 3.206895e+00 3.511192e+06 
1.950896e+01 3.202435e+00 5.094138e+06 
1.952908e+01 3.203677e+00 7.390722e+06 
1.955122e+01 3.206576e+00 1.072267e+07 
1.956634e+01 3.209168e+00 1.555676e+07 
1.957171e+01 3.210673e+00 2.257020e+07 
1.960028e+01 3.217529e+00 3.274549e+07 
1.959578e+01 3.218025e+00 4.750810e+07 
1.961123e+01 3.222716e+00 6.892612e+07 
1.960290e+01 3.222499e+00 1.000000e+08 


==> anc/TOV-Output-e0-470.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.917398e-03 1.060737e-10 1.000000e-05 
5.091292e-03 2.328620e-10 1.599859e-05 
6.421342e-03 4.671884e-10 2.559548e-05 
8.009754e-03 9.067181e-10 4.094915e-05 
1.018797e-02 1.865853e-09 6.551286e-05 
1.278881e-02 3.690669e-09 1.048113e-04 
1.638451e-02 7.760953e-09 1.676833e-04 
2.070209e-02 1.565516e-08 2.682696e-04 
2.622226e-02 3.181455e-08 4.291934e-04 
3.342487e-02 6.589077e-08 6.866488e-04 
4.196879e-02 1.304353e-07 1.098541e-03 
5.346271e-02 2.696310e-07 1.757511e-03 
6.722608e-02 5.360821e-07 2.811769e-03 
8.521747e-02 1.091958e-06 4.498433e-03 
1.076930e-01 2.203868e-06 7.196857e-03 
1.366436e-01 4.501904e-06 1.151395e-02 
1.729906e-01 9.134886e-06 1.842070e-02 
2.187805e-01 1.847882e-05 2.947052e-02 
2.773747e-01 3.765897e-05 4.714866e-02 
3.496580e-01 7.544501e-05 7.543120e-02 
4.416450e-01 1.520448e-04 1.206793e-01 
5.588083e-01 3.080503e-04 1.930698e-01 
7.078955e-01 6.264243e-04 3.088844e-01 
8.925068e-01 1.256046e-03 4.941713e-01 
1.127400e+00 2.533580e-03 7.906043e-01 
1.421757e+00 5.087452e-03 1.264855e+00 
1.785962e+00 1.010380e-02 2.023590e+00 
2.241075e+00 2.002423e-02 3.237458e+00 
2.788492e+00 3.876339e-02 5.179475e+00 
3.449326e+00 7.392823e-02 8.286428e+00 
4.211474e+00 1.361619e-01 1.325711e+01 
5.048003e+00 2.388126e-01 2.120951e+01 
5.913466e+00 3.945326e-01 3.393222e+01 
6.723468e+00 6.032970e-01 5.428675e+01 
7.373335e+00 8.412688e-01 8.685114e+01 
7.802025e+00 1.072502e+00 1.389495e+02 
7.967815e+00 1.252496e+00 2.222996e+02 
7.910756e+00 1.363541e+00 3.556480e+02 
7.675740e+00 1.400438e+00 5.689866e+02 
7.339687e+00 1.380221e+00 9.102982e+02 
6.968895e+00 1.323388e+00 1.456348e+03 
6.605412e+00 1.246259e+00 2.329952e+03 
6.285200e+00 1.163616e+00 3.727594e+03 
6.036245e+00 1.086757e+00 5.963623e+03 
5.868535e+00 1.021889e+00 9.540955e+03 
5.780274e+00 9.723912e-01 1.526418e+04 
5.775549e+00 9.422717e-01 2.442053e+04 
5.834710e+00 9.308837e-01 3.906940e+04 
5.939036e+00 9.368408e-01 6.250552e+04 
6.057714e+00 9.548961e-01 1.000000e+05 


==> anc/TOV-Output-e0-471.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.893201e-03 1.043418e-10 1.000000e-05 
4.927447e-03 2.115454e-10 1.599859e-05 
6.381818e-03 4.595905e-10 2.559548e-05 
8.142384e-03 9.545366e-10 4.094915e-05 
1.004619e-02 1.792844e-09 6.551286e-05 
1.303138e-02 3.912995e-09 1.048113e-04 
1.636418e-02 7.748562e-09 1.676833e-04 
2.068209e-02 1.564305e-08 2.682696e-04 
2.635098e-02 3.235403e-08 4.291934e-04 
3.313180e-02 6.430928e-08 6.866488e-04 
4.208267e-02 1.317798e-07 1.098541e-03 
5.337684e-02 2.689047e-07 1.757511e-03 
6.707184e-02 5.335335e-07 2.811769e-03 
8.507828e-02 1.088928e-06 4.498433e-03 
1.078183e-01 2.216274e-06 7.196857e-03 
1.366508e-01 4.512191e-06 1.151395e-02 
1.724108e-01 9.062580e-06 1.842070e-02 
2.181509e-01 1.835872e-05 2.947052e-02 
2.767416e-01 3.748124e-05 4.714866e-02 
3.495684e-01 7.554732e-05 7.543120e-02 
4.422673e-01 1.530128e-04 1.206793e-01 
5.594756e-01 3.098112e-04 1.930698e-01 
7.054020e-01 6.211478e-04 3.088844e-01 
8.927155e-01 1.259587e-03 4.941713e-01 
1.125302e+00 2.524803e-03 7.906043e-01 
1.418903e+00 5.067602e-03 1.264855e+00 
1.782122e+00 1.006003e-02 2.023590e+00 
2.233509e+00 1.986458e-02 3.237458e+00 
2.782916e+00 3.861217e-02 5.179475e+00 
3.441008e+00 7.354956e-02 8.286428e+00 
4.201015e+00 1.354358e-01 1.325711e+01 
5.038802e+00 2.379902e-01 2.120951e+01 
5.905534e+00 3.936917e-01 3.393222e+01 
6.711915e+00 6.013725e-01 5.428675e+01 
7.363924e+00 8.395418e-01 8.685114e+01 
7.789677e+00 1.069533e+00 1.389495e+02 
7.959204e+00 1.250521e+00 2.222996e+02 
7.899158e+00 1.360470e+00 3.556480e+02 
7.667527e+00 1.398489e+00 5.689866e+02 
7.335678e+00 1.379557e+00 9.102982e+02 
6.963926e+00 1.322489e+00 1.456348e+03 
6.599217e+00 1.245133e+00 2.329952e+03 
6.281812e+00 1.163163e+00 3.727594e+03 
6.032780e+00 1.086313e+00 5.963623e+03 
5.861966e+00 1.020898e+00 9.540955e+03 
5.774590e+00 9.715842e-01 1.526418e+04 
5.767368e+00 9.410266e-01 2.442053e+04 
5.831935e+00 9.305926e-01 3.906940e+04 
5.930629e+00 9.354929e-01 6.250552e+04 
6.045901e+00 9.528399e-01 1.000000e+05 


==> anc/TOV-Output-e0-472.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.958099e-03 1.098800e-10 1.000000e-05 
5.030804e-03 2.256166e-10 1.599859e-05 
6.400885e-03 4.647068e-10 2.559548e-05 
8.084263e-03 9.362249e-10 4.094915e-05 
1.012270e-02 1.838009e-09 6.551286e-05 
1.285855e-02 3.767343e-09 1.048113e-04 
1.619499e-02 7.526637e-09 1.676833e-04 
2.077858e-02 1.589668e-08 2.682696e-04 
2.600007e-02 3.114461e-08 4.291934e-04 
3.283275e-02 6.271643e-08 6.866488e-04 
4.172752e-02 1.287443e-07 1.098541e-03 
5.310270e-02 2.653448e-07 1.757511e-03 
6.721489e-02 5.380945e-07 2.811769e-03 
8.532667e-02 1.100825e-06 4.498433e-03 
1.071553e-01 2.180258e-06 7.196857e-03 
1.362659e-01 4.483670e-06 1.151395e-02 
1.716502e-01 8.962158e-06 1.842070e-02 
2.178197e-01 1.831402e-05 2.947052e-02 
2.760941e-01 3.729781e-05 4.714866e-02 
3.487258e-01 7.516155e-05 7.543120e-02 
4.409568e-01 1.519786e-04 1.206793e-01 
5.569887e-01 3.063478e-04 1.930698e-01 
7.045889e-01 6.203140e-04 3.088844e-01 
8.895695e-01 1.248967e-03 4.941713e-01 
1.121980e+00 2.507823e-03 7.906043e-01 
1.416075e+00 5.048011e-03 1.264855e+00 
1.779708e+00 1.004026e-02 2.023590e+00 
2.231681e+00 1.985697e-02 3.237458e+00 
2.779683e+00 3.855709e-02 5.179475e+00 
3.436395e+00 7.340364e-02 8.286428e+00 
4.193391e+00 1.349755e-01 1.325711e+01 
5.031662e+00 2.374447e-01 2.120951e+01 
5.895713e+00 3.925003e-01 3.393222e+01 
6.699575e+00 5.992596e-01 5.428675e+01 
7.351303e+00 8.368896e-01 8.685114e+01 
7.783227e+00 1.068461e+00 1.389495e+02 
7.955349e+00 1.250144e+00 2.222996e+02 
7.894262e+00 1.359618e+00 3.556480e+02 
7.663477e+00 1.397838e+00 5.689866e+02 
7.326289e+00 1.377354e+00 9.102982e+02 
6.957574e+00 1.321232e+00 1.456348e+03 
6.591749e+00 1.243711e+00 2.329952e+03 
6.276556e+00 1.162318e+00 3.727594e+03 
6.025180e+00 1.085069e+00 5.963623e+03 
5.857343e+00 1.020261e+00 9.540955e+03 
5.766877e+00 9.704170e-01 1.526418e+04 
5.765235e+00 9.408500e-01 2.442053e+04 
5.821663e+00 9.289479e-01 3.906940e+04 
5.926594e+00 9.349618e-01 6.250552e+04 
6.038930e+00 9.517239e-01 1.000000e+05 


==> anc/TOV-Output-e0-473.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.998211e-03 1.134946e-10 1.000000e-05 
4.972002e-03 2.182589e-10 1.599859e-05 
6.355179e-03 4.557865e-10 2.559548e-05 
7.906041e-03 8.775165e-10 4.094915e-05 
1.010352e-02 1.831452e-09 6.551286e-05 
1.282798e-02 3.748459e-09 1.048113e-04 
1.615749e-02 7.490315e-09 1.676833e-04 
2.042893e-02 1.513962e-08 2.682696e-04 
2.605595e-02 3.141225e-08 4.291934e-04 
3.321960e-02 6.509717e-08 6.866488e-04 
4.196150e-02 1.311995e-07 1.098541e-03 
5.295642e-02 2.637157e-07 1.757511e-03 
6.670626e-02 5.270854e-07 2.811769e-03 
8.444576e-02 1.069342e-06 4.498433e-03 
1.075528e-01 2.209283e-06 7.196857e-03 
1.352055e-01 4.389087e-06 1.151395e-02 
1.720367e-01 9.041944e-06 1.842070e-02 
2.174553e-01 1.826085e-05 2.947052e-02 
2.747004e-01 3.681367e-05 4.714866e-02 
3.480127e-01 7.485965e-05 7.543120e-02 
4.388768e-01 1.501557e-04 1.206793e-01 
5.559957e-01 3.053575e-04 1.930698e-01 
7.019637e-01 6.147073e-04 3.088844e-01 
8.866054e-01 1.239145e-03 4.941713e-01 
1.120383e+00 2.502401e-03 7.906043e-01 
1.411938e+00 5.014513e-03 1.264855e+00 
1.777145e+00 1.001791e-02 2.023590e+00 
2.225351e+00 1.973023e-02 3.237458e+00 
2.774920e+00 3.843900e-02 5.179475e+00 
3.427649e+00 7.299838e-02 8.286428e+00 
4.187443e+00 1.346714e-01 1.325711e+01 
5.021085e+00 2.364364e-01 2.120951e+01 
5.885047e+00 3.911521e-01 3.393222e+01 
6.690938e+00 5.980299e-01 5.428675e+01 
7.345770e+00 8.362742e-01 8.685114e+01 
7.772282e+00 1.065940e+00 1.389495e+02 
7.945731e+00 1.247826e+00 2.222996e+02 
7.886832e+00 1.357925e+00 3.556480e+02 
7.655576e+00 1.395982e+00 5.689866e+02 
7.324603e+00 1.377351e+00 9.102982e+02 
6.950251e+00 1.319723e+00 1.456348e+03 
6.587243e+00 1.242973e+00 2.329952e+03 
6.271714e+00 1.161558e+00 3.727594e+03 
6.022347e+00 1.084746e+00 5.963623e+03 
5.848183e+00 1.018796e+00 9.540955e+03 
5.763636e+00 9.700412e-01 1.526418e+04 
5.759316e+00 9.400035e-01 2.442053e+04 
5.817702e+00 9.284416e-01 3.906940e+04 
5.920741e+00 9.340902e-01 6.250552e+04 
6.034698e+00 9.511392e-01 1.000000e+05 


==> anc/TOV-Output-e0-474.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.848021e-03 1.013929e-10 1.000000e-05 
5.010982e-03 2.239049e-10 1.599859e-05 
6.374717e-03 4.609757e-10 2.559548e-05 
7.865810e-03 8.660155e-10 4.094915e-05 
1.013275e-02 1.851304e-09 6.551286e-05 
1.265569e-02 3.607057e-09 1.048113e-04 
1.610053e-02 7.427038e-09 1.676833e-04 
2.049622e-02 1.532204e-08 2.682696e-04 
2.610017e-02 3.163923e-08 4.291934e-04 
3.278935e-02 6.273278e-08 6.866488e-04 
4.160025e-02 1.281104e-07 1.098541e-03 
5.253405e-02 2.580002e-07 1.757511e-03 
6.714431e-02 5.386740e-07 2.811769e-03 
8.478362e-02 1.084517e-06 4.498433e-03 
1.072120e-01 2.192974e-06 7.196857e-03 
1.351305e-01 4.391052e-06 1.151395e-02 
1.710790e-01 8.910583e-06 1.842070e-02 
2.170687e-01 1.820202e-05 2.947052e-02 
2.750021e-01 3.701314e-05 4.714866e-02 
3.473993e-01 7.462188e-05 7.543120e-02 
4.385202e-01 1.501065e-04 1.206793e-01 
5.547248e-01 3.039091e-04 1.930698e-01 
7.014648e-01 6.146914e-04 3.088844e-01 
8.857259e-01 1.238065e-03 4.941713e-01 
1.119145e+00 2.499361e-03 7.906043e-01 
1.410723e+00 5.012054e-03 1.264855e+00 
1.771560e+00 9.944801e-03 2.023590e+00 
2.218787e+00 1.959760e-02 3.237458e+00 
2.766748e+00 3.818125e-02 5.179475e+00 
3.419870e+00 7.265396e-02 8.286428e+00 
4.180586e+00 1.342818e-01 1.325711e+01 
5.010935e+00 2.354857e-01 2.120951e+01 
5.871806e+00 3.893295e-01 3.393222e+01 
6.679265e+00 5.960748e-01 5.428675e+01 
7.331963e+00 8.332787e-01 8.685114e+01 
7.763006e+00 1.063954e+00 1.389495e+02 
7.935404e+00 1.245266e+00 2.222996e+02 
7.879578e+00 1.356287e+00 3.556480e+02 
7.649240e+00 1.394613e+00 5.689866e+02 
7.315890e+00 1.375338e+00 9.102982e+02 
6.944169e+00 1.318532e+00 1.456348e+03 
6.584402e+00 1.242620e+00 2.329952e+03 
6.267807e+00 1.160994e+00 3.727594e+03 
6.013056e+00 1.083173e+00 5.963623e+03 
5.841858e+00 1.017847e+00 9.540955e+03 
5.755219e+00 9.687478e-01 1.526418e+04 
5.752072e+00 9.389221e-01 2.442053e+04 
5.812369e+00 9.276870e-01 3.906940e+04 
5.912331e+00 9.327402e-01 6.250552e+04 
6.026172e+00 9.497201e-01 1.000000e+05 


==> anc/TOV-Output-e0-475.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.972124e-03 1.117581e-10 1.000000e-05 
5.033970e-03 2.274796e-10 1.599859e-05 
6.275578e-03 4.407290e-10 2.559548e-05 
7.864209e-03 8.673128e-10 4.094915e-05 
9.984821e-03 1.775135e-09 6.551286e-05 
1.274240e-02 3.689476e-09 1.048113e-04 
1.624011e-02 7.637970e-09 1.676833e-04 
2.036862e-02 1.506940e-08 2.682696e-04 
2.615329e-02 3.189993e-08 4.291934e-04 
3.288868e-02 6.343816e-08 6.866488e-04 
4.160002e-02 1.283786e-07 1.098541e-03 
5.273498e-02 2.615224e-07 1.757511e-03 
6.660505e-02 5.269086e-07 2.811769e-03 
8.440016e-02 1.072125e-06 4.498433e-03 
1.065314e-01 2.156015e-06 7.196857e-03 
1.349734e-01 4.384989e-06 1.151395e-02 
1.705629e-01 8.848822e-06 1.842070e-02 
2.163647e-01 1.806353e-05 2.947052e-02 
2.731493e-01 3.634663e-05 4.714866e-02 
3.456315e-01 7.364368e-05 7.543120e-02 
4.376384e-01 1.495174e-04 1.206793e-01 
5.536837e-01 3.028384e-04 1.930698e-01 
7.006090e-01 6.137341e-04 3.088844e-01 
8.844025e-01 1.235118e-03 4.941713e-01 
1.115412e+00 2.479667e-03 7.906043e-01 
1.407045e+00 4.983441e-03 1.264855e+00 
1.768648e+00 9.916549e-03 2.023590e+00 
2.214572e+00 1.952683e-02 3.237458e+00 
2.762495e+00 3.808389e-02 5.179475e+00 
3.416596e+00 7.259078e-02 8.286428e+00 
4.170844e+00 1.336232e-01 1.325711e+01 
5.004712e+00 2.350610e-01 2.120951e+01 
5.861488e+00 3.880456e-01 3.393222e+01 
6.667144e+00 5.940129e-01 5.428675e+01 
7.324158e+00 8.320058e-01 8.685114e+01 
7.751594e+00 1.061279e+00 1.389495e+02 
7.925764e+00 1.242936e+00 2.222996e+02 
7.872720e+00 1.354779e+00 3.556480e+02 
7.641411e+00 1.392775e+00 5.689866e+02 
7.310339e+00 1.374226e+00 9.102982e+02 
6.939983e+00 1.317829e+00 1.456348e+03 
6.577097e+00 1.241231e+00 2.329952e+03 
6.260601e+00 1.159737e+00 3.727594e+03 
6.010051e+00 1.082815e+00 5.963623e+03 
5.836883e+00 1.017143e+00 9.540955e+03 
5.752247e+00 9.684183e-01 1.526418e+04 
5.745345e+00 9.379317e-01 2.442053e+04 
5.805764e+00 9.267024e-01 3.906940e+04 
5.906735e+00 9.319155e-01 6.250552e+04 
6.021805e+00 9.491077e-01 1.000000e+05 


==> anc/TOV-Output-e0-476.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.941807e-03 1.094485e-10 1.000000e-05 
5.038628e-03 2.285918e-10 1.599859e-05 
6.203599e-03 4.266335e-10 2.559548e-05 
7.863000e-03 8.687378e-10 4.094915e-05 
1.008497e-02 1.832936e-09 6.551286e-05 
1.263927e-02 3.608190e-09 1.048113e-04 
1.597671e-02 7.287625e-09 1.676833e-04 
2.060484e-02 1.563262e-08 2.682696e-04 
2.599844e-02 3.140264e-08 4.291934e-04 
3.286761e-02 6.344959e-08 6.866488e-04 
4.159843e-02 1.286340e-07 1.098541e-03 
5.255391e-02 2.593827e-07 1.757511e-03 
6.684901e-02 5.338410e-07 2.811769e-03 
8.432193e-02 1.071397e-06 4.498433e-03 
1.069853e-01 2.188285e-06 7.196857e-03 
1.349061e-01 4.387651e-06 1.151395e-02 
1.701686e-01 8.806094e-06 1.842070e-02 
2.165476e-01 1.814749e-05 2.947052e-02 
2.734820e-01 3.655636e-05 4.714866e-02 
3.462664e-01 7.420594e-05 7.543120e-02 
4.371678e-01 1.493491e-04 1.206793e-01 
5.515980e-01 3.000598e-04 1.930698e-01 
6.986415e-01 6.098591e-04 3.088844e-01 
8.827884e-01 1.230949e-03 4.941713e-01 
1.113347e+00 2.471095e-03 7.906043e-01 
1.403324e+00 4.954412e-03 1.264855e+00 
1.763471e+00 9.850445e-03 2.023590e+00 
2.211990e+00 1.949880e-02 3.237458e+00 
2.755074e+00 3.785731e-02 5.179475e+00 
3.406687e+00 7.211357e-02 8.286428e+00 
4.160130e+00 1.328750e-01 1.325711e+01 
4.997395e+00 2.344889e-01 2.120951e+01 
5.852939e+00 3.870863e-01 3.393222e+01 
6.656195e+00 5.922296e-01 5.428675e+01 
7.313764e+00 8.299882e-01 8.685114e+01 
7.741837e+00 1.059135e+00 1.389495e+02 
7.918144e+00 1.241284e+00 2.222996e+02 
7.861959e+00 1.351974e+00 3.556480e+02 
7.635359e+00 1.391492e+00 5.689866e+02 
7.303724e+00 1.372808e+00 9.102982e+02 
6.931410e+00 1.315992e+00 1.456348e+03 
6.573635e+00 1.240732e+00 2.329952e+03 
6.254340e+00 1.158676e+00 3.727594e+03 
6.006233e+00 1.082299e+00 5.963623e+03 
5.831573e+00 1.016377e+00 9.540955e+03 
5.744296e+00 9.672061e-01 1.526418e+04 
5.738732e+00 9.369607e-01 2.442053e+04 
5.795628e+00 9.250804e-01 3.906940e+04 
5.896993e+00 9.303159e-01 6.250552e+04 
6.013000e+00 9.476332e-01 1.000000e+05 


==> anc/TOV-Output-e0-477.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.864830e-03 1.033776e-10 1.000000e-05 
5.007173e-03 2.248086e-10 1.599859e-05 
6.206252e-03 4.280786e-10 2.559548e-05 
7.848471e-03 8.657459e-10 4.094915e-05 
1.005185e-02 1.818753e-09 6.551286e-05 
1.272814e-02 3.692581e-09 1.048113e-04 
1.595116e-02 7.267958e-09 1.676833e-04 
2.046519e-02 1.534910e-08 2.682696e-04 
2.601160e-02 3.151644e-08 4.291934e-04 
3.270577e-02 6.264830e-08 6.866488e-04 
4.129716e-02 1.261238e-07 1.098541e-03 
5.223685e-02 2.552515e-07 1.757511e-03 
6.671628e-02 5.317822e-07 2.811769e-03 
8.415770e-02 1.067387e-06 4.498433e-03 
1.062763e-01 2.149577e-06 7.196857e-03 
1.340728e-01 4.315889e-06 1.151395e-02 
1.707931e-01 8.922100e-06 1.842070e-02 
2.150247e-01 1.780466e-05 2.947052e-02 
2.729117e-01 3.640444e-05 4.714866e-02 
3.446690e-01 7.333750e-05 7.543120e-02 
4.367253e-01 1.492086e-04 1.206793e-01 
5.508852e-01 2.995253e-04 1.930698e-01 
6.980500e-01 6.095866e-04 3.088844e-01 
8.801879e-01 1.222667e-03 4.941713e-01 
1.110653e+00 2.458351e-03 7.906043e-01 
1.402069e+00 4.951422e-03 1.264855e+00 
1.761680e+00 9.840825e-03 2.023590e+00 
2.208390e+00 1.944400e-02 3.237458e+00 
2.750709e+00 3.775516e-02 5.179475e+00 
3.402029e+00 7.196340e-02 8.286428e+00 
4.152232e+00 1.323885e-01 1.325711e+01 
4.985994e+00 2.333701e-01 2.120951e+01 
5.841543e+00 3.856037e-01 3.393222e+01 
6.646897e+00 5.908377e-01 5.428675e+01 
7.305263e+00 8.285117e-01 8.685114e+01 
7.733375e+00 1.057405e+00 1.389495e+02 
7.908682e+00 1.239010e+00 2.222996e+02 
7.854575e+00 1.350287e+00 3.556480e+02 
7.629474e+00 1.390258e+00 5.689866e+02 
7.299787e+00 1.372156e+00 9.102982e+02 
6.930366e+00 1.316097e+00 1.456348e+03 
6.566680e+00 1.239421e+00 2.329952e+03 
6.247078e+00 1.157404e+00 3.727594e+03 
5.999227e+00 1.081165e+00 5.963623e+03 
5.828838e+00 1.016081e+00 9.540955e+03 
5.739232e+00 9.665048e-01 1.526418e+04 
5.730628e+00 9.357256e-01 2.442053e+04 
5.789202e+00 9.241271e-01 3.906940e+04 
5.893576e+00 9.298967e-01 6.250552e+04 
6.008851e+00 9.470619e-01 1.000000e+05 


==> anc/TOV-Output-e0-478.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.923700e-03 1.084007e-10 1.000000e-05 
5.002661e-03 2.246715e-10 1.599859e-05 
6.194717e-03 4.265886e-10 2.559548e-05 
7.900672e-03 8.849872e-10 4.094915e-05 
1.007041e-02 1.832681e-09 6.551286e-05 
1.277856e-02 3.744471e-09 1.048113e-04 
1.604479e-02 7.412200e-09 1.676833e-04 
2.035412e-02 1.513221e-08 2.682696e-04 
2.592971e-02 3.128515e-08 4.291934e-04 
3.285266e-02 6.362929e-08 6.866488e-04 
4.161071e-02 1.292889e-07 1.098541e-03 
5.212621e-02 2.541647e-07 1.757511e-03 
6.643240e-02 5.261235e-07 2.811769e-03 
8.376744e-02 1.054813e-06 4.498433e-03 
1.063742e-01 2.160041e-06 7.196857e-03 
1.341944e-01 4.336711e-06 1.151395e-02 
1.699597e-01 8.810554e-06 1.842070e-02 
2.155783e-01 1.798011e-05 2.947052e-02 
2.723353e-01 3.625009e-05 4.714866e-02 
3.448708e-01 7.362026e-05 7.543120e-02 
4.342720e-01 1.470162e-04 1.206793e-01 
5.495857e-01 2.980339e-04 1.930698e-01 
6.966499e-01 6.071953e-04 3.088844e-01 
8.789261e-01 1.219962e-03 4.941713e-01 
1.109028e+00 2.452686e-03 7.906043e-01 
1.398663e+00 4.925706e-03 1.264855e+00 
1.759318e+00 9.821641e-03 2.023590e+00 
2.201488e+00 1.930284e-02 3.237458e+00 
2.746278e+00 3.765020e-02 5.179475e+00 
3.395783e+00 7.171426e-02 8.286428e+00 
4.144365e+00 1.319049e-01 1.325711e+01 
4.977748e+00 2.326727e-01 2.120951e+01 
5.831594e+00 3.843861e-01 3.393222e+01 
6.637557e+00 5.894343e-01 5.428675e+01 
7.292921e+00 8.259326e-01 8.685114e+01 
7.721074e+00 1.054439e+00 1.389495e+02 
7.904067e+00 1.238364e+00 2.222996e+02 
7.846492e+00 1.348366e+00 3.556480e+02 
7.620202e+00 1.387963e+00 5.689866e+02 
7.293547e+00 1.370843e+00 9.102982e+02 
6.919868e+00 1.313759e+00 1.456348e+03 
6.562930e+00 1.238853e+00 2.329952e+03 
6.245192e+00 1.157260e+00 3.727594e+03 
5.992308e+00 1.080046e+00 5.963623e+03 
5.821624e+00 1.014967e+00 9.540955e+03 
5.734096e+00 9.657900e-01 1.526418e+04 
5.724446e+00 9.348297e-01 2.442053e+04 
5.784109e+00 9.234136e-01 3.906940e+04 
5.884552e+00 9.284304e-01 6.250552e+04 
5.998408e+00 9.452685e-01 1.000000e+05 


==> anc/TOV-Output-e0-479.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.962637e-03 1.118936e-10 1.000000e-05 
4.865516e-03 2.071281e-10 1.599859e-05 
6.312954e-03 4.524287e-10 2.559548e-05 
7.794407e-03 8.515333e-10 4.094915e-05 
1.006270e-02 1.832299e-09 6.551286e-05 
1.282050e-02 3.789373e-09 1.048113e-04 
1.606477e-02 7.455495e-09 1.676833e-04 
2.020408e-02 1.483097e-08 2.682696e-04 
2.587640e-02 3.115762e-08 4.291934e-04 
3.250626e-02 6.176669e-08 6.866488e-04 
4.106211e-02 1.245023e-07 1.098541e-03 
5.226819e-02 2.567832e-07 1.757511e-03 
6.603150e-02 5.177369e-07 2.811769e-03 
8.388206e-02 1.061365e-06 4.498433e-03 
1.056203e-01 2.118859e-06 7.196857e-03 
1.335021e-01 4.278873e-06 1.151395e-02 
1.697504e-01 8.796407e-06 1.842070e-02 
2.149213e-01 1.785350e-05 2.947052e-02 
2.707247e-01 3.568527e-05 4.714866e-02 
3.430301e-01 7.259942e-05 7.543120e-02 
4.335937e-01 1.466343e-04 1.206793e-01 
5.484437e-01 2.967991e-04 1.930698e-01 
6.951094e-01 6.044370e-04 3.088844e-01 
8.768379e-01 1.213820e-03 4.941713e-01 
1.107347e+00 2.446641e-03 7.906043e-01 
1.395146e+00 4.898867e-03 1.264855e+00 
1.752330e+00 9.725547e-03 2.023590e+00 
2.198377e+00 1.926071e-02 3.237458e+00 
2.738327e+00 3.740250e-02 5.179475e+00 
3.388929e+00 7.142732e-02 8.286428e+00 
4.135697e+00 1.313471e-01 1.325711e+01 
4.968518e+00 2.318439e-01 2.120951e+01 
5.826821e+00 3.841158e-01 3.393222e+01 
6.625858e+00 5.874703e-01 5.428675e+01 
7.284530e+00 8.244843e-01 8.685114e+01 
7.714578e+00 1.053337e+00 1.389495e+02 
7.895092e+00 1.236249e+00 2.222996e+02 
7.839094e+00 1.346670e+00 3.556480e+02 
7.615595e+00 1.387126e+00 5.689866e+02 
7.288207e+00 1.369786e+00 9.102982e+02 
6.918317e+00 1.313732e+00 1.456348e+03 
6.558548e+00 1.238137e+00 2.329952e+03 
6.237720e+00 1.155942e+00 3.727594e+03 
5.988196e+00 1.079471e+00 5.963623e+03 
5.815700e+00 1.014087e+00 9.540955e+03 
5.730003e+00 9.652594e-01 1.526418e+04 
5.719004e+00 9.340640e-01 2.442053e+04 
5.779179e+00 9.227288e-01 3.906940e+04 
5.876542e+00 9.271529e-01 6.250552e+04 
5.994664e+00 9.447745e-01 1.000000e+05 


==> anc/TOV-Output-e0-48.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.200856e-03 3.120550e-13 1.000000e-08 
1.465881e-03 5.676160e-13 1.450829e-08 
1.691341e-03 8.718692e-13 2.104904e-08 
2.150524e-03 1.792218e-12 3.053856e-08 
2.566682e-03 3.047012e-12 4.430621e-08 
3.067562e-03 5.201613e-12 6.428073e-08 
3.792154e-03 9.826892e-12 9.326033e-08 
4.472688e-03 1.612367e-11 1.353048e-07 
5.281014e-03 2.654056e-11 1.963041e-07 
6.391665e-03 4.705439e-11 2.848036e-07 
7.697779e-03 8.219670e-11 4.132012e-07 
9.313808e-03 1.455928e-10 5.994843e-07 
1.115587e-02 2.501893e-10 8.697490e-07 
1.356197e-02 4.494969e-10 1.261857e-06 
1.668136e-02 8.364744e-10 1.830738e-06 
1.990970e-02 1.422173e-09 2.656088e-06 
2.415460e-02 2.539556e-09 3.853529e-06 
2.907065e-02 4.427133e-09 5.590810e-06 
3.529168e-02 7.920913e-09 8.111308e-06 
4.211199e-02 1.345785e-08 1.176812e-05 
5.148634e-02 2.459430e-08 1.707353e-05 
6.116652e-02 4.123820e-08 2.477076e-05 
7.495667e-02 7.589085e-08 3.593814e-05 
8.928502e-02 1.282610e-07 5.214008e-05 
1.081466e-01 2.279276e-07 7.564633e-05 
1.298552e-01 3.945817e-07 1.097499e-04 
1.570294e-01 6.977551e-07 1.592283e-04 
1.895335e-01 1.226927e-06 2.310130e-04 
2.282326e-01 2.142372e-06 3.351603e-04 
2.747244e-01 3.736418e-06 4.862602e-04 
3.317382e-01 6.578884e-06 7.054802e-04 
3.990117e-01 1.144791e-05 1.023531e-03 
4.814611e-01 2.011214e-05 1.484968e-03 
5.787553e-01 3.493551e-05 2.154435e-03 
6.984127e-01 6.139445e-05 3.125716e-03 
8.414952e-01 1.073898e-04 4.534879e-03 
1.010488e+00 1.859622e-04 6.579332e-03 
1.216635e+00 3.245978e-04 9.545485e-03 
1.467909e+00 5.701759e-04 1.384886e-02 
1.767563e+00 9.956449e-04 2.009233e-02 
2.125410e+00 1.731444e-03 2.915053e-02 
2.562649e+00 3.035915e-03 4.229243e-02 
3.079372e+00 5.270095e-03 6.135907e-02 
3.699434e+00 9.144116e-03 8.902151e-02 
4.444031e+00 1.586730e-02 1.291550e-01 
5.334557e+00 2.748479e-02 1.873817e-01 
6.376896e+00 4.704833e-02 2.718588e-01 
7.619581e+00 8.050208e-02 3.944206e-01 
9.053430e+00 1.356247e-01 5.722368e-01 
1.069639e+01 2.250677e-01 8.302176e-01 
1.256141e+01 3.677082e-01 1.204504e+00 
1.457662e+01 5.817983e-01 1.747528e+00 
1.671090e+01 8.918328e-01 2.535364e+00 
1.884983e+01 1.310491e+00 3.678380e+00 
2.084017e+01 1.828157e+00 5.336699e+00 
2.255118e+01 2.414359e+00 7.742637e+00 
2.384402e+01 3.007721e+00 1.123324e+01 
2.464867e+01 3.542320e+00 1.629751e+01 
2.494467e+01 3.959019e+00 2.364489e+01 
2.480837e+01 4.236973e+00 3.430469e+01 
2.430368e+01 4.365769e+00 4.977024e+01 
2.355591e+01 4.370578e+00 7.220809e+01 
2.267837e+01 4.282975e+00 1.047616e+02 
2.175420e+01 4.131304e+00 1.519911e+02 
2.084851e+01 3.941434e+00 2.205131e+02 
2.002415e+01 3.738062e+00 3.199267e+02 
1.931535e+01 3.537423e+00 4.641589e+02 
1.875378e+01 3.353478e+00 6.734151e+02 
1.835535e+01 3.195539e+00 9.770100e+02 
1.811655e+01 3.068526e+00 1.417474e+03 
1.805182e+01 2.980103e+00 2.056512e+03 
1.813074e+01 2.929566e+00 2.983647e+03 
1.831245e+01 2.913608e+00 4.328761e+03 
1.857814e+01 2.931358e+00 6.280291e+03 
1.886704e+01 2.972070e+00 9.111628e+03 
1.914104e+01 3.026535e+00 1.321941e+04 
1.938095e+01 3.087259e+00 1.917910e+04 
1.955538e+01 3.143224e+00 2.782559e+04 
1.965993e+01 3.188762e+00 4.037017e+04 
1.971938e+01 3.225128e+00 5.857021e+04 
1.972047e+01 3.246713e+00 8.497534e+04 
1.969068e+01 3.257594e+00 1.232847e+05 
1.962960e+01 3.256967e+00 1.788650e+05 
1.956477e+01 3.250623e+00 2.595024e+05 
1.949668e+01 3.239191e+00 3.764936e+05 
1.943754e+01 3.226034e+00 5.462277e+05 
1.937362e+01 3.209340e+00 7.924829e+05 
1.934342e+01 3.197941e+00 1.149757e+06 
1.931602e+01 3.186457e+00 1.668101e+06 
1.929991e+01 3.177372e+00 2.420128e+06 
1.930297e+01 3.172842e+00 3.511192e+06 
1.930626e+01 3.169416e+00 5.094138e+06 
1.931630e+01 3.168579e+00 7.390722e+06 
1.934250e+01 3.172248e+00 1.072267e+07 
1.935272e+01 3.173792e+00 1.555676e+07 
1.937057e+01 3.177783e+00 2.257020e+07 
1.938829e+01 3.182392e+00 3.274549e+07 
1.939218e+01 3.184570e+00 4.750810e+07 
1.939999e+01 3.187685e+00 6.892612e+07 
1.940539e+01 3.190258e+00 1.000000e+08 


==> anc/TOV-Output-e0-480.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.789077e-03 9.802991e-11 1.000000e-05 
4.984926e-03 2.232206e-10 1.599859e-05 
6.169525e-03 4.231684e-10 2.559548e-05 
7.836077e-03 8.670701e-10 4.094915e-05 
9.852676e-03 1.723537e-09 6.551286e-05 
1.258560e-02 3.592365e-09 1.048113e-04 
1.604121e-02 7.438236e-09 1.676833e-04 
2.015780e-02 1.476004e-08 2.682696e-04 
2.578987e-02 3.091051e-08 4.291934e-04 
3.245289e-02 6.159124e-08 6.866488e-04 
4.121136e-02 1.261276e-07 1.098541e-03 
5.231087e-02 2.579502e-07 1.757511e-03 
6.592822e-02 5.163872e-07 2.811769e-03 
8.320521e-02 1.038042e-06 4.498433e-03 
1.060815e-01 2.151220e-06 7.196857e-03 
1.333552e-01 4.273671e-06 1.151395e-02 
1.691588e-01 8.722929e-06 1.842070e-02 
2.147295e-01 1.784292e-05 2.947052e-02 
2.706969e-01 3.574870e-05 4.714866e-02 
3.433611e-01 7.296163e-05 7.543120e-02 
4.329979e-01 1.463354e-04 1.206793e-01 
5.487324e-01 2.978873e-04 1.930698e-01 
6.931458e-01 6.005804e-04 3.088844e-01 
8.755168e-01 1.210858e-03 4.941713e-01 
1.104767e+00 2.434648e-03 7.906043e-01 
1.390927e+00 4.864700e-03 1.264855e+00 
1.751709e+00 9.735143e-03 2.023590e+00 
2.195296e+00 1.921926e-02 3.237458e+00 
2.733710e+00 3.728991e-02 5.179475e+00 
3.383506e+00 7.122887e-02 8.286428e+00 
4.129837e+00 1.310484e-01 1.325711e+01 
4.956423e+00 2.306342e-01 2.120951e+01 
5.816109e+00 3.827567e-01 3.393222e+01 
6.617329e+00 5.862567e-01 5.428675e+01 
7.271716e+00 8.217684e-01 8.685114e+01 
7.703310e+00 1.050700e+00 1.389495e+02 
7.884119e+00 1.233460e+00 2.222996e+02 
7.833100e+00 1.345438e+00 3.556480e+02 
7.609583e+00 1.385847e+00 5.689866e+02 
7.281158e+00 1.368237e+00 9.102982e+02 
6.910302e+00 1.312032e+00 1.456348e+03 
6.550685e+00 1.236612e+00 2.329952e+03 
6.235723e+00 1.155773e+00 3.727594e+03 
5.982160e+00 1.078521e+00 5.963623e+03 
5.811017e+00 1.013433e+00 9.540955e+03 
5.723636e+00 9.643251e-01 1.526418e+04 
5.715600e+00 9.336577e-01 2.442053e+04 
5.771909e+00 9.216217e-01 3.906940e+04 
5.869057e+00 9.259730e-01 6.250552e+04 
5.987013e+00 9.435220e-01 1.000000e+05 


==> anc/TOV-Output-e0-481.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.778740e-03 9.743229e-11 1.000000e-05 
4.813747e-03 2.014242e-10 1.599859e-05 
6.169402e-03 4.240248e-10 2.559548e-05 
7.836345e-03 8.689658e-10 4.094915e-05 
9.954829e-03 1.781408e-09 6.551286e-05 
1.275329e-02 3.745665e-09 1.048113e-04 
1.583744e-02 7.173273e-09 1.676833e-04 
2.031269e-02 1.513438e-08 2.682696e-04 
2.582234e-02 3.109204e-08 4.291934e-04 
3.224567e-02 6.054482e-08 6.866488e-04 
4.095763e-02 1.240703e-07 1.098541e-03 
5.176579e-02 2.504912e-07 1.757511e-03 
6.613325e-02 5.223056e-07 2.811769e-03 
8.352369e-02 1.052194e-06 4.498433e-03 
1.059207e-01 2.145915e-06 7.196857e-03 
1.330044e-01 4.248867e-06 1.151395e-02 
1.694355e-01 8.784069e-06 1.842070e-02 
2.135250e-01 1.758090e-05 2.947052e-02 
2.705587e-01 3.576833e-05 4.714866e-02 
3.420865e-01 7.230246e-05 7.543120e-02 
4.327342e-01 1.463721e-04 1.206793e-01 
5.476235e-01 2.967016e-04 1.930698e-01 
6.903044e-01 5.944624e-04 3.088844e-01 
8.729989e-01 1.202943e-03 4.941713e-01 
1.101777e+00 2.419961e-03 7.906043e-01 
1.388665e+00 4.851039e-03 1.264855e+00 
1.748419e+00 9.700441e-03 2.023590e+00 
2.189345e+00 1.910312e-02 3.237458e+00 
2.729945e+00 3.721155e-02 5.179475e+00 
3.374783e+00 7.082642e-02 8.286428e+00 
4.122182e+00 1.305838e-01 1.325711e+01 
4.950014e+00 2.301801e-01 2.120951e+01 
5.803630e+00 3.810747e-01 3.393222e+01 
6.604899e+00 5.841188e-01 5.428675e+01 
7.261872e+00 8.199014e-01 8.685114e+01 
7.693549e+00 1.048546e+00 1.389495e+02 
7.877873e+00 1.232259e+00 2.222996e+02 
7.824388e+00 1.343302e+00 3.556480e+02 
7.599669e+00 1.383343e+00 5.689866e+02 
7.273943e+00 1.366638e+00 9.102982e+02 
6.904254e+00 1.310839e+00 1.456348e+03 
6.545014e+00 1.235594e+00 2.329952e+03 
6.229330e+00 1.154679e+00 3.727594e+03 
5.977802e+00 1.077896e+00 5.963623e+03 
5.802945e+00 1.012159e+00 9.540955e+03 
5.717232e+00 9.633834e-01 1.526418e+04 
5.706843e+00 9.323048e-01 2.442053e+04 
5.766560e+00 9.208604e-01 3.906940e+04 
5.864965e+00 9.254252e-01 6.250552e+04 
5.980565e+00 9.425019e-01 1.000000e+05 


==> anc/TOV-Output-e0-482.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.837640e-03 1.022720e-10 1.000000e-05 
4.974178e-03 2.227039e-10 1.599859e-05 
6.217088e-03 4.348356e-10 2.559548e-05 
7.824478e-03 8.668224e-10 4.094915e-05 
1.004922e-02 1.836371e-09 6.551286e-05 
1.259061e-02 3.611639e-09 1.048113e-04 
1.595609e-02 7.350956e-09 1.676833e-04 
2.040803e-02 1.538040e-08 2.682696e-04 
2.556098e-02 3.022019e-08 4.291934e-04 
3.250573e-02 6.215049e-08 6.866488e-04 
4.081693e-02 1.230513e-07 1.098541e-03 
5.168198e-02 2.497947e-07 1.757511e-03 
6.558754e-02 5.105416e-07 2.811769e-03 
8.350365e-02 1.053623e-06 4.498433e-03 
1.054137e-01 2.119647e-06 7.196857e-03 
1.327997e-01 4.238072e-06 1.151395e-02 
1.680973e-01 8.595409e-06 1.842070e-02 
2.137957e-01 1.768452e-05 2.947052e-02 
2.699598e-01 3.560518e-05 4.714866e-02 
3.417054e-01 7.221081e-05 7.543120e-02 
4.319586e-01 1.458891e-04 1.206793e-01 
5.454269e-01 2.937554e-04 1.930698e-01 
6.888955e-01 5.920573e-04 3.088844e-01 
8.700899e-01 1.193436e-03 4.941713e-01 
1.099795e+00 2.411914e-03 7.906043e-01 
1.385746e+00 4.830502e-03 1.264855e+00 
1.741365e+00 9.603605e-03 2.023590e+00 
2.186356e+00 1.906392e-02 3.237458e+00 
2.725248e+00 3.709541e-02 5.179475e+00 
3.367971e+00 7.054213e-02 8.286428e+00 
4.116155e+00 1.302687e-01 1.325711e+01 
4.941690e+00 2.294709e-01 2.120951e+01 
5.796376e+00 3.803465e-01 3.393222e+01 
6.595659e+00 5.827348e-01 5.428675e+01 
7.255114e+00 8.189146e-01 8.685114e+01 
7.683696e+00 1.046360e+00 1.389495e+02 
7.869668e+00 1.230397e+00 2.222996e+02 
7.818919e+00 1.342240e+00 3.556480e+02 
7.597528e+00 1.383274e+00 5.689866e+02 
7.268323e+00 1.365495e+00 9.102982e+02 
6.901662e+00 1.310539e+00 1.456348e+03 
6.539287e+00 1.234561e+00 2.329952e+03 
6.223597e+00 1.153723e+00 3.727594e+03 
5.973965e+00 1.077372e+00 5.963623e+03 
5.800496e+00 1.011911e+00 9.540955e+03 
5.712134e+00 9.626728e-01 1.526418e+04 
5.703635e+00 9.319321e-01 2.442053e+04 
5.760754e+00 9.200159e-01 3.906940e+04 
5.859438e+00 9.246094e-01 6.250552e+04 
5.975469e+00 9.417437e-01 1.000000e+05 


==> anc/TOV-Output-e0-483.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.920947e-03 1.093042e-10 1.000000e-05 
4.884778e-03 2.113482e-10 1.599859e-05 
6.165642e-03 4.250098e-10 2.559548e-05 
7.926982e-03 9.032076e-10 4.094915e-05 
9.868117e-03 1.742477e-09 6.551286e-05 
1.264130e-02 3.663018e-09 1.048113e-04 
1.608835e-02 7.550904e-09 1.676833e-04 
2.029118e-02 1.514909e-08 2.682696e-04 
2.573610e-02 3.090957e-08 4.291934e-04 
3.242416e-02 6.181172e-08 6.866488e-04 
4.081706e-02 1.233078e-07 1.098541e-03 
5.198953e-02 2.548084e-07 1.757511e-03 
6.569335e-02 5.140809e-07 2.811769e-03 
8.285136e-02 1.031260e-06 4.498433e-03 
1.051580e-01 2.108621e-06 7.196857e-03 
1.332057e-01 4.285929e-06 1.151395e-02 
1.678288e-01 8.572032e-06 1.842070e-02 
2.121776e-01 1.732190e-05 2.947052e-02 
2.692592e-01 3.540198e-05 4.714866e-02 
3.413023e-01 7.210479e-05 7.543120e-02 
4.309215e-01 1.451413e-04 1.206793e-01 
5.450454e-01 2.937468e-04 1.930698e-01 
6.874750e-01 5.896222e-04 3.088844e-01 
8.688672e-01 1.190872e-03 4.941713e-01 
1.096541e+00 2.395534e-03 7.906043e-01 
1.381699e+00 4.798246e-03 1.264855e+00 
1.737729e+00 9.563292e-03 2.023590e+00 
2.181800e+00 1.898401e-02 3.237458e+00 
2.717313e+00 3.684897e-02 5.179475e+00 
3.361070e+00 7.025245e-02 8.286428e+00 
4.108964e+00 1.298462e-01 1.325711e+01 
4.930530e+00 2.283861e-01 2.120951e+01 
5.787646e+00 3.793479e-01 3.393222e+01 
6.586188e+00 5.812947e-01 5.428675e+01 
7.241928e+00 8.160897e-01 8.685114e+01 
7.677580e+00 1.045371e+00 1.389495e+02 
7.860366e+00 1.228164e+00 2.222996e+02 
7.810709e+00 1.340266e+00 3.556480e+02 
7.588650e+00 1.381091e+00 5.689866e+02 
7.263914e+00 1.364699e+00 9.102982e+02 
6.897056e+00 1.309716e+00 1.456348e+03 
6.537148e+00 1.234362e+00 2.329952e+03 
6.216982e+00 1.152580e+00 3.727594e+03 
5.966465e+00 1.076136e+00 5.963623e+03 
5.792696e+00 1.010685e+00 9.540955e+03 
5.705212e+00 9.616380e-01 1.526418e+04 
5.694642e+00 9.305366e-01 2.442053e+04 
5.751008e+00 9.184610e-01 3.906940e+04 
5.852050e+00 9.234459e-01 6.250552e+04 
5.965585e+00 9.400565e-01 1.000000e+05 


==> anc/TOV-Output-e0-484.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.846028e-03 1.033712e-10 1.000000e-05 
4.942585e-03 2.193940e-10 1.599859e-05 
6.199236e-03 4.328893e-10 2.559548e-05 
7.931310e-03 9.065610e-10 4.094915e-05 
9.814152e-03 1.717594e-09 6.551286e-05 
1.263132e-02 3.661918e-09 1.048113e-04 
1.605853e-02 7.524538e-09 1.676833e-04 
1.993911e-02 1.440389e-08 2.682696e-04 
2.563749e-02 3.061887e-08 4.291934e-04 
3.204658e-02 5.980095e-08 6.866488e-04 
4.059970e-02 1.215995e-07 1.098541e-03 
5.144181e-02 2.473506e-07 1.757511e-03 
6.513537e-02 5.021299e-07 2.811769e-03 
8.275281e-02 1.029711e-06 4.498433e-03 
1.049148e-01 2.098363e-06 7.196857e-03 
1.323796e-01 4.215392e-06 1.151395e-02 
1.678691e-01 8.595969e-06 1.842070e-02 
2.122026e-01 1.736388e-05 2.947052e-02 
2.680186e-01 3.498720e-05 4.714866e-02 
3.391716e-01 7.090946e-05 7.543120e-02 
4.293890e-01 1.438956e-04 1.206793e-01 
5.441722e-01 2.929421e-04 1.930698e-01 
6.858414e-01 5.866407e-04 3.088844e-01 
8.673614e-01 1.187139e-03 4.941713e-01 
1.093684e+00 2.381775e-03 7.906043e-01 
1.381365e+00 4.804584e-03 1.264855e+00 
1.734516e+00 9.529908e-03 2.023590e+00 
2.174328e+00 1.882887e-02 3.237458e+00 
2.714628e+00 3.681355e-02 5.179475e+00 
3.357125e+00 7.014424e-02 8.286428e+00 
4.100547e+00 1.293110e-01 1.325711e+01 
4.925812e+00 2.281532e-01 2.120951e+01 
5.776723e+00 3.779491e-01 3.393222e+01 
6.577511e+00 5.800410e-01 5.428675e+01 
7.232024e+00 8.142009e-01 8.685114e+01 
7.665821e+00 1.042570e+00 1.389495e+02 
7.850793e+00 1.225838e+00 2.222996e+02 
7.804341e+00 1.338902e+00 3.556480e+02 
7.581797e+00 1.379541e+00 5.689866e+02 
7.258742e+00 1.363682e+00 9.102982e+02 
6.889910e+00 1.308235e+00 1.456348e+03 
6.529922e+00 1.232979e+00 2.329952e+03 
6.212127e+00 1.151806e+00 3.727594e+03 
5.960518e+00 1.075200e+00 5.963623e+03 
5.790299e+00 1.010446e+00 9.540955e+03 
5.699266e+00 9.607758e-01 1.526418e+04 
5.691321e+00 9.301425e-01 2.442053e+04 
5.745647e+00 9.176958e-01 3.906940e+04 
5.845336e+00 9.224076e-01 6.250552e+04 
5.959465e+00 9.390986e-01 1.000000e+05 


==> anc/TOV-Output-e0-485.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.789989e-03 9.912254e-11 1.000000e-05 
4.836075e-03 2.059386e-10 1.599859e-05 
6.145656e-03 4.226329e-10 2.559548e-05 
7.868324e-03 8.869627e-10 4.094915e-05 
9.945588e-03 1.791225e-09 6.551286e-05 
1.241357e-02 3.482965e-09 1.048113e-04 
1.575403e-02 7.119246e-09 1.676833e-04 
2.006753e-02 1.471434e-08 2.682696e-04 
2.526295e-02 2.935699e-08 4.291934e-04 
3.211998e-02 6.033718e-08 6.866488e-04 
4.078045e-02 1.234855e-07 1.098541e-03 
5.159999e-02 2.501552e-07 1.757511e-03 
6.535056e-02 5.081708e-07 2.811769e-03 
8.253157e-02 1.023585e-06 4.498433e-03 
1.046479e-01 2.086694e-06 7.196857e-03 
1.326085e-01 4.246049e-06 1.151395e-02 
1.670307e-01 8.485322e-06 1.842070e-02 
2.125051e-01 1.747427e-05 2.947052e-02 
2.676857e-01 3.492900e-05 4.714866e-02 
3.396322e-01 7.134566e-05 7.543120e-02 
4.287448e-01 1.435448e-04 1.206793e-01 
5.422928e-01 2.905165e-04 1.930698e-01 
6.844746e-01 5.843440e-04 3.088844e-01 
8.662278e-01 1.184927e-03 4.941713e-01 
1.091447e+00 2.372071e-03 7.906043e-01 
1.378004e+00 4.779445e-03 1.264855e+00 
1.731813e+00 9.504860e-03 2.023590e+00 
2.171711e+00 1.879905e-02 3.237458e+00 
2.705638e+00 3.652520e-02 5.179475e+00 
3.348637e+00 6.975699e-02 8.286428e+00 
4.090540e+00 1.286305e-01 1.325711e+01 
4.916950e+00 2.273716e-01 2.120951e+01 
5.766876e+00 3.767461e-01 3.393222e+01 
6.565645e+00 5.780342e-01 5.428675e+01 
7.221708e+00 8.121935e-01 8.685114e+01 
7.656825e+00 1.040653e+00 1.389495e+02 
7.841461e+00 1.223591e+00 2.222996e+02 
7.797852e+00 1.337496e+00 3.556480e+02 
7.574650e+00 1.377897e+00 5.689866e+02 
7.250635e+00 1.361819e+00 9.102982e+02 
6.881955e+00 1.306542e+00 1.456348e+03 
6.526345e+00 1.232443e+00 2.329952e+03 
6.209304e+00 1.151460e+00 3.727594e+03 
5.956631e+00 1.074663e+00 5.963623e+03 
5.782839e+00 1.009281e+00 9.540955e+03 
5.691919e+00 9.596643e-01 1.526418e+04 
5.682378e+00 9.287547e-01 2.442053e+04 
5.739465e+00 9.167823e-01 3.906940e+04 
5.837913e+00 9.212366e-01 6.250552e+04 
5.954247e+00 9.383149e-01 1.000000e+05 


==> anc/TOV-Output-e0-486.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.845080e-03 1.037216e-10 1.000000e-05 
4.772047e-03 1.982748e-10 1.599859e-05 
6.174080e-03 4.294077e-10 2.559548e-05 
7.737486e-03 8.451869e-10 4.094915e-05 
9.961264e-03 1.803419e-09 6.551286e-05 
1.254318e-02 3.600614e-09 1.048113e-04 
1.590793e-02 7.345050e-09 1.676833e-04 
2.004358e-02 1.469195e-08 2.682696e-04 
2.546546e-02 3.013063e-08 4.291934e-04 
3.213012e-02 6.051887e-08 6.866488e-04 
4.061451e-02 1.222357e-07 1.098541e-03 
5.175433e-02 2.529270e-07 1.757511e-03 
6.534882e-02 5.091778e-07 2.811769e-03 
8.280688e-02 1.035994e-06 4.498433e-03 
1.046010e-01 2.088180e-06 7.196857e-03 
1.324019e-01 4.234954e-06 1.151395e-02 
1.666817e-01 8.449623e-06 1.842070e-02 
2.116694e-01 1.730454e-05 2.947052e-02 
2.670564e-01 3.475474e-05 4.714866e-02 
3.378445e-01 7.036983e-05 7.543120e-02 
4.273989e-01 1.424904e-04 1.206793e-01 
5.402022e-01 2.877622e-04 1.930698e-01 
6.840343e-01 5.844169e-04 3.088844e-01 
8.641700e-01 1.178927e-03 4.941713e-01 
1.091510e+00 2.377332e-03 7.906043e-01 
1.375196e+00 4.760047e-03 1.264855e+00 
1.728708e+00 9.473187e-03 2.023590e+00 
2.166812e+00 1.871042e-02 3.237458e+00 
2.702711e+00 3.647970e-02 5.179475e+00 
3.341028e+00 6.942398e-02 8.286428e+00 
4.084645e+00 1.283261e-01 1.325711e+01 
4.905421e+00 2.262382e-01 2.120951e+01 
5.754466e+00 3.750777e-01 3.393222e+01 
6.558991e+00 5.772546e-01 5.428675e+01 
7.213604e+00 8.108151e-01 8.685114e+01 
7.647844e+00 1.038739e+00 1.389495e+02 
7.834477e+00 1.222131e+00 2.222996e+02 
7.786497e+00 1.334471e+00 3.556480e+02 
7.569305e+00 1.376816e+00 5.689866e+02 
7.245480e+00 1.360804e+00 9.102982e+02 
6.878298e+00 1.305961e+00 1.456348e+03 
6.518474e+00 1.230907e+00 2.329952e+03 
6.201091e+00 1.149976e+00 3.727594e+03 
5.953083e+00 1.074191e+00 5.963623e+03 
5.780130e+00 1.008984e+00 9.540955e+03 
5.686963e+00 9.589761e-01 1.526418e+04 
5.678624e+00 9.282830e-01 2.442053e+04 
5.731819e+00 9.156042e-01 3.906940e+04 
5.830633e+00 9.200917e-01 6.250552e+04 
5.945192e+00 9.367871e-01 1.000000e+05 


==> anc/TOV-Output-e0-487.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.753142e-03 9.665644e-11 1.000000e-05 
4.833344e-03 2.064377e-10 1.599859e-05 
6.056613e-03 4.061958e-10 2.559548e-05 
7.650653e-03 8.187314e-10 4.094915e-05 
9.851833e-03 1.748224e-09 6.551286e-05 
1.251695e-02 3.585431e-09 1.048113e-04 
1.591942e-02 7.376111e-09 1.676833e-04 
1.995897e-02 1.453653e-08 2.682696e-04 
2.512564e-02 2.899998e-08 4.291934e-04 
3.206277e-02 6.026287e-08 6.866488e-04 
4.067193e-02 1.230074e-07 1.098541e-03 
5.149395e-02 2.496413e-07 1.757511e-03 
6.520483e-02 5.068602e-07 2.811769e-03 
8.249747e-02 1.026532e-06 4.498433e-03 
1.042235e-01 2.069909e-06 7.196857e-03 
1.314013e-01 4.148184e-06 1.151395e-02 
1.665831e-01 8.451993e-06 1.842070e-02 
2.110021e-01 1.717664e-05 2.947052e-02 
2.670614e-01 3.482818e-05 4.714866e-02 
3.376815e-01 7.041252e-05 7.543120e-02 
4.264075e-01 1.417923e-04 1.206793e-01 
5.399840e-01 2.880040e-04 1.930698e-01 
6.820244e-01 5.804726e-04 3.088844e-01 
8.633539e-01 1.178001e-03 4.941713e-01 
1.087194e+00 2.354098e-03 7.906043e-01 
1.372441e+00 4.741197e-03 1.264855e+00 
1.723777e+00 9.411696e-03 2.023590e+00 
2.164138e+00 1.867894e-02 3.237458e+00 
2.694752e+00 3.623316e-02 5.179475e+00 
3.336913e+00 6.930445e-02 8.286428e+00 
4.077718e+00 1.279270e-01 1.325711e+01 
4.894632e+00 2.252034e-01 2.120951e+01 
5.747715e+00 3.744355e-01 3.393222e+01 
6.546049e+00 5.749933e-01 5.428675e+01 
7.205255e+00 8.093650e-01 8.685114e+01 
7.637687e+00 1.036447e+00 1.389495e+02 
7.825978e+00 1.220160e+00 2.222996e+02 
7.779101e+00 1.332759e+00 3.556480e+02 
7.562148e+00 1.375165e+00 5.689866e+02 
7.239549e+00 1.359564e+00 9.102982e+02 
6.871376e+00 1.304533e+00 1.456348e+03 
6.513461e+00 1.230035e+00 2.329952e+03 
6.198561e+00 1.149690e+00 3.727594e+03 
5.946928e+00 1.073212e+00 5.963623e+03 
5.772081e+00 1.007708e+00 9.540955e+03 
5.683070e+00 9.584758e-01 1.526418e+04 
5.671684e+00 9.272479e-01 2.442053e+04 
5.728919e+00 9.152806e-01 3.906940e+04 
5.823674e+00 9.190065e-01 6.250552e+04 
5.942350e+00 9.364626e-01 1.000000e+05 


==> anc/TOV-Output-e0-488.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.768689e-03 9.806358e-11 1.000000e-05 
4.778599e-03 1.999118e-10 1.599859e-05 
6.188541e-03 4.342117e-10 2.559548e-05 
7.672711e-03 8.275292e-10 4.094915e-05 
9.772631e-03 1.709902e-09 6.551286e-05 
1.249736e-02 3.575956e-09 1.048113e-04 
1.585214e-02 7.297944e-09 1.676833e-04 
2.004739e-02 1.476083e-08 2.682696e-04 
2.548002e-02 3.030655e-08 4.291934e-04 
3.224922e-02 6.144622e-08 6.866488e-04 
4.071836e-02 1.236826e-07 1.098541e-03 
5.108109e-02 2.441851e-07 1.757511e-03 
6.472852e-02 4.968518e-07 2.811769e-03 
8.217367e-02 1.016576e-06 4.498433e-03 
1.041219e-01 2.068098e-06 7.196857e-03 
1.315505e-01 4.170877e-06 1.151395e-02 
1.660679e-01 8.391009e-06 1.842070e-02 
2.110178e-01 1.721576e-05 2.947052e-02 
2.664317e-01 3.465339e-05 4.714866e-02 
3.362503e-01 6.966386e-05 7.543120e-02 
4.254647e-01 1.411430e-04 1.206793e-01 
5.389150e-01 2.868845e-04 1.930698e-01 
6.809669e-01 5.789614e-04 3.088844e-01 
8.598666e-01 1.166179e-03 4.941713e-01 
1.085340e+00 2.346868e-03 7.906043e-01 
1.368754e+00 4.712746e-03 1.264855e+00 
1.721564e+00 9.394547e-03 2.023590e+00 
2.157595e+00 1.854820e-02 3.237458e+00 
2.690689e+00 3.614205e-02 5.179475e+00 
3.327667e+00 6.887176e-02 8.286428e+00 
4.067099e+00 1.271917e-01 1.325711e+01 
4.890747e+00 2.250760e-01 2.120951e+01 
5.739088e+00 3.734522e-01 3.393222e+01 
6.535839e+00 5.733744e-01 5.428675e+01 
7.193695e+00 8.069987e-01 8.685114e+01 
7.628543e+00 1.034478e+00 1.389495e+02 
7.815725e+00 1.217597e+00 2.222996e+02 
7.771650e+00 1.331027e+00 3.556480e+02 
7.556573e+00 1.374008e+00 5.689866e+02 
7.233590e+00 1.358314e+00 9.102982e+02 
6.868546e+00 1.304164e+00 1.456348e+03 
6.509693e+00 1.229451e+00 2.329952e+03 
6.191245e+00 1.148393e+00 3.727594e+03 
5.940725e+00 1.072223e+00 5.963623e+03 
5.768152e+00 1.007187e+00 9.540955e+03 
5.677578e+00 9.576914e-01 1.526418e+04 
5.666361e+00 9.264979e-01 2.442053e+04 
5.723033e+00 9.144188e-01 3.906940e+04 
5.820612e+00 9.186466e-01 6.250552e+04 
5.934701e+00 9.352060e-01 1.000000e+05 


==> anc/TOV-Output-e0-489.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.741238e-03 9.613286e-11 1.000000e-05 
4.810409e-03 2.043487e-10 1.599859e-05 
6.211902e-03 4.400476e-10 2.559548e-05 
7.683762e-03 8.328130e-10 4.094915e-05 
9.880203e-03 1.770612e-09 6.551286e-05 
1.244648e-02 3.539693e-09 1.048113e-04 
1.578089e-02 7.214734e-09 1.676833e-04 
1.999738e-02 1.468064e-08 2.682696e-04 
2.527490e-02 2.964111e-08 4.291934e-04 
3.176017e-02 5.881320e-08 6.866488e-04 
4.050157e-02 1.219670e-07 1.098541e-03 
5.129521e-02 2.477754e-07 1.757511e-03 
6.452516e-02 4.931922e-07 2.811769e-03 
8.168170e-02 1.000472e-06 4.498433e-03 
1.033561e-01 2.026943e-06 7.196857e-03 
1.311378e-01 4.140208e-06 1.151395e-02 
1.663474e-01 8.450729e-06 1.842070e-02 
2.099809e-01 1.699798e-05 2.947052e-02 
2.656903e-01 3.443533e-05 4.714866e-02 
3.358603e-01 6.956394e-05 7.543120e-02 
4.256078e-01 1.415745e-04 1.206793e-01 
5.386945e-01 2.871187e-04 1.930698e-01 
6.808378e-01 5.798146e-04 3.088844e-01 
8.593542e-01 1.166472e-03 4.941713e-01 
1.084307e+00 2.344943e-03 7.906043e-01 
1.366206e+00 4.696041e-03 1.264855e+00 
1.718315e+00 9.360489e-03 2.023590e+00 
2.152376e+00 1.845154e-02 3.237458e+00 
2.683851e+00 3.594055e-02 5.179475e+00 
3.320707e+00 6.857872e-02 8.286428e+00 
4.062213e+00 1.269780e-01 1.325711e+01 
4.877259e+00 2.236869e-01 2.120951e+01 
5.730357e+00 3.724491e-01 3.393222e+01 
6.526859e+00 5.720435e-01 5.428675e+01 
7.184835e+00 8.054002e-01 8.685114e+01 
7.620373e+00 1.032818e+00 1.389495e+02 
7.808206e+00 1.215952e+00 2.222996e+02 
7.766523e+00 1.330066e+00 3.556480e+02 
7.547940e+00 1.371889e+00 5.689866e+02 
7.227720e+00 1.357088e+00 9.102982e+02 
6.861129e+00 1.302604e+00 1.456348e+03 
6.506238e+00 1.228940e+00 2.329952e+03 
6.186549e+00 1.147648e+00 3.727594e+03 
5.934355e+00 1.071200e+00 5.963623e+03 
5.761488e+00 1.006163e+00 9.540955e+03 
5.673237e+00 9.571104e-01 1.526418e+04 
5.657733e+00 9.251636e-01 2.442053e+04 
5.714846e+00 9.131419e-01 3.906940e+04 
5.810756e+00 9.170204e-01 6.250552e+04 
5.925444e+00 9.336375e-01 1.000000e+05 


==> anc/TOV-Output-e0-49.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.216651e-03 3.312924e-13 1.000000e-08 
1.416136e-03 5.224299e-13 1.450829e-08 
1.594609e-03 7.458910e-13 2.104904e-08 
2.100583e-03 1.705033e-12 3.053856e-08 
2.522705e-03 2.953333e-12 4.430621e-08 
2.967419e-03 4.806728e-12 6.428073e-08 
3.742860e-03 9.645480e-12 9.326033e-08 
4.452460e-03 1.623727e-11 1.353048e-07 
5.287469e-03 2.719296e-11 1.963041e-07 
6.491485e-03 5.032052e-11 2.848036e-07 
7.594461e-03 8.057566e-11 4.132012e-07 
9.046514e-03 1.361936e-10 5.994843e-07 
1.112159e-02 2.530540e-10 8.697490e-07 
1.346604e-02 4.491926e-10 1.261857e-06 
1.653839e-02 8.321332e-10 1.830738e-06 
1.945116e-02 1.353784e-09 2.656088e-06 
2.367149e-02 2.440001e-09 3.853529e-06 
2.814958e-02 4.103259e-09 5.590810e-06 
3.441235e-02 7.496458e-09 8.111308e-06 
4.203325e-02 1.366130e-08 1.176812e-05 
5.020911e-02 2.328417e-08 1.707353e-05 
6.045821e-02 4.065174e-08 2.477076e-05 
7.251969e-02 7.015864e-08 3.593814e-05 
8.715711e-02 1.217929e-07 5.214008e-05 
1.057188e-01 2.173555e-07 7.564633e-05 
1.279082e-01 3.849542e-07 1.097499e-04 
1.529585e-01 6.583177e-07 1.592283e-04 
1.853544e-01 1.171452e-06 2.310130e-04 
2.235734e-01 2.055781e-06 3.351603e-04 
2.700168e-01 3.621519e-06 4.862602e-04 
3.246840e-01 6.296560e-06 7.054802e-04 
3.919061e-01 1.107313e-05 1.023531e-03 
4.713304e-01 1.926218e-05 1.484968e-03 
5.675009e-01 3.362298e-05 2.154435e-03 
6.831621e-01 5.865680e-05 3.125716e-03 
8.229195e-01 1.025261e-04 4.534879e-03 
9.910918e-01 1.791126e-04 6.579332e-03 
1.191235e+00 3.110352e-04 9.545485e-03 
1.436079e+00 5.450022e-04 1.384886e-02 
1.731653e+00 9.556796e-04 2.009233e-02 
2.087784e+00 1.675262e-03 2.915053e-02 
2.511907e+00 2.918619e-03 4.229243e-02 
3.015867e+00 5.053713e-03 6.135907e-02 
3.630579e+00 8.822538e-03 8.902151e-02 
4.354049e+00 1.523275e-02 1.291550e-01 
5.226548e+00 2.638497e-02 1.873817e-01 
6.258908e+00 4.540401e-02 2.718588e-01 
7.461463e+00 7.715550e-02 3.944206e-01 
8.874253e+00 1.303560e-01 5.722368e-01 
1.049078e+01 2.166727e-01 8.302176e-01 
1.231925e+01 3.538901e-01 1.204504e+00 
1.431047e+01 5.615366e-01 1.747528e+00 
1.641846e+01 8.625180e-01 2.535364e+00 
1.853895e+01 1.270819e+00 3.678380e+00 
2.052626e+01 1.779530e+00 5.336699e+00 
2.223803e+01 2.357228e+00 7.742637e+00 
2.354704e+01 2.947170e+00 1.123324e+01 
2.437109e+01 3.481275e+00 1.629751e+01 
2.468618e+01 3.899594e+00 2.364489e+01 
2.456563e+01 4.180155e+00 3.430469e+01 
2.408937e+01 4.317376e+00 4.977024e+01 
2.335872e+01 4.327900e+00 7.220809e+01 
2.249253e+01 4.244855e+00 1.047616e+02 
2.157177e+01 4.095879e+00 1.519911e+02 
2.068030e+01 3.911393e+00 2.205131e+02 
1.986004e+01 3.710673e+00 3.199267e+02 
1.915673e+01 3.512670e+00 4.641589e+02 
1.858173e+01 3.327353e+00 6.734151e+02 
1.818146e+01 3.170062e+00 9.770100e+02 
1.794744e+01 3.044508e+00 1.417474e+03 
1.786546e+01 2.953263e+00 2.056512e+03 
1.793797e+01 2.901457e+00 2.983647e+03 
1.810301e+01 2.882026e+00 4.328761e+03 
1.836119e+01 2.897624e+00 6.280291e+03 
1.864963e+01 2.937348e+00 9.111628e+03 
1.892272e+01 2.990749e+00 1.321941e+04 
1.916512e+01 3.051209e+00 1.917910e+04 
1.933958e+01 3.106599e+00 2.782559e+04 
1.946056e+01 3.155197e+00 4.037017e+04 
1.951555e+01 3.190453e+00 5.857021e+04 
1.951709e+01 3.212105e+00 8.497534e+04 
1.949195e+01 3.224046e+00 1.232847e+05 
1.942874e+01 3.223127e+00 1.788650e+05 
1.936463e+01 3.217125e+00 2.595024e+05 
1.929410e+01 3.205391e+00 3.764936e+05 
1.923359e+01 3.192142e+00 5.462277e+05 
1.917386e+01 3.176462e+00 7.924829e+05 
1.913861e+01 3.164157e+00 1.149757e+06 
1.911292e+01 3.153097e+00 1.668101e+06 
1.910723e+01 3.146153e+00 2.420128e+06 
1.910483e+01 3.140525e+00 3.511192e+06 
1.910404e+01 3.136254e+00 5.094138e+06 
1.912290e+01 3.137159e+00 7.390722e+06 
1.914618e+01 3.140189e+00 1.072267e+07 
1.916187e+01 3.142794e+00 1.555676e+07 
1.917288e+01 3.145350e+00 2.257020e+07 
1.919573e+01 3.150966e+00 3.274549e+07 
1.920048e+01 3.153290e+00 4.750810e+07 
1.920229e+01 3.155167e+00 6.892612e+07 
1.920403e+01 3.156984e+00 1.000000e+08 


==> anc/TOV-Output-e0-490.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.850811e-03 1.050436e-10 1.000000e-05 
4.764011e-03 1.988984e-10 1.599859e-05 
6.055952e-03 4.085642e-10 2.559548e-05 
7.770354e-03 8.630488e-10 4.094915e-05 
9.854694e-03 1.760526e-09 6.551286e-05 
1.241851e-02 3.523068e-09 1.048113e-04 
1.578987e-02 7.241836e-09 1.676833e-04 
1.989831e-02 1.449312e-08 2.682696e-04 
2.522904e-02 2.954036e-08 4.291934e-04 
3.200652e-02 6.031552e-08 6.866488e-04 
4.012831e-02 1.188685e-07 1.098541e-03 
5.108742e-02 2.452770e-07 1.757511e-03 
6.485775e-02 5.018820e-07 2.811769e-03 
8.157686e-02 9.986629e-07 4.498433e-03 
1.038911e-01 2.062794e-06 7.196857e-03 
1.312831e-01 4.162479e-06 1.151395e-02 
1.655015e-01 8.339488e-06 1.842070e-02 
2.102687e-01 1.710285e-05 2.947052e-02 
2.658339e-01 3.456168e-05 4.714866e-02 
3.364420e-01 7.006884e-05 7.543120e-02 
4.241328e-01 1.403944e-04 1.206793e-01 
5.374653e-01 2.857407e-04 1.930698e-01 
6.779202e-01 5.735651e-04 3.088844e-01 
8.576688e-01 1.161991e-03 4.941713e-01 
1.081168e+00 2.329395e-03 7.906043e-01 
1.363581e+00 4.678543e-03 1.264855e+00 
1.715626e+00 9.335503e-03 2.023590e+00 
2.150390e+00 1.843737e-02 3.237458e+00 
2.681016e+00 3.589791e-02 5.179475e+00 
3.314992e+00 6.836123e-02 8.286428e+00 
4.055308e+00 1.265803e-01 1.325711e+01 
4.868979e+00 2.229815e-01 2.120951e+01 
5.718320e+00 3.708482e-01 3.393222e+01 
6.516547e+00 5.703990e-01 5.428675e+01 
7.173975e+00 8.032311e-01 8.685114e+01 
7.609890e+00 1.030417e+00 1.389495e+02 
7.802096e+00 1.214777e+00 2.222996e+02 
7.760268e+00 1.328727e+00 3.556480e+02 
7.543625e+00 1.371125e+00 5.689866e+02 
7.221562e+00 1.355777e+00 9.102982e+02 
6.858328e+00 1.302241e+00 1.456348e+03 
6.497980e+00 1.227307e+00 2.329952e+03 
6.183720e+00 1.147296e+00 3.727594e+03 
5.929532e+00 1.070478e+00 5.963623e+03 
5.756069e+00 1.005367e+00 9.540955e+03 
5.663564e+00 9.555831e-01 1.526418e+04 
5.656049e+00 9.250553e-01 2.442053e+04 
5.708741e+00 9.122395e-01 3.906940e+04 
5.804272e+00 9.160219e-01 6.250552e+04 
5.918671e+00 9.325499e-01 1.000000e+05 


==> anc/TOV-Output-e0-491.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.838291e-03 1.042346e-10 1.000000e-05 
4.740065e-03 1.963140e-10 1.599859e-05 
6.070086e-03 4.122712e-10 2.559548e-05 
7.727906e-03 8.507146e-10 4.094915e-05 
9.881221e-03 1.778403e-09 6.551286e-05 
1.222837e-02 3.370580e-09 1.048113e-04 
1.551081e-02 6.878637e-09 1.676833e-04 
1.975317e-02 1.420721e-08 2.682696e-04 
2.495047e-02 2.863092e-08 4.291934e-04 
3.196992e-02 6.023151e-08 6.866488e-04 
4.028357e-02 1.204990e-07 1.098541e-03 
5.064181e-02 2.394021e-07 1.757511e-03 
6.431566e-02 4.904013e-07 2.811769e-03 
8.187695e-02 1.011785e-06 4.498433e-03 
1.035054e-01 2.044067e-06 7.196857e-03 
1.306754e-01 4.113323e-06 1.151395e-02 
1.652005e-01 8.310986e-06 1.842070e-02 
2.092520e-01 1.689037e-05 2.947052e-02 
2.654913e-01 3.449850e-05 4.714866e-02 
3.356853e-01 6.973914e-05 7.543120e-02 
4.230557e-01 1.396117e-04 1.206793e-01 
5.347932e-01 2.820755e-04 1.930698e-01 
6.766425e-01 5.714908e-04 3.088844e-01 
8.547565e-01 1.152544e-03 4.941713e-01 
1.079921e+00 2.326057e-03 7.906043e-01 
1.361419e+00 4.665780e-03 1.264855e+00 
1.710649e+00 9.273420e-03 2.023590e+00 
2.144975e+00 1.833574e-02 3.237458e+00 
2.675834e+00 3.576207e-02 5.179475e+00 
3.310408e+00 6.821219e-02 8.286428e+00 
4.048014e+00 1.261470e-01 1.325711e+01 
4.864680e+00 2.227963e-01 2.120951e+01 
5.711087e+00 3.701143e-01 3.393222e+01 
6.509304e+00 5.694728e-01 5.428675e+01 
7.162718e+00 8.009488e-01 8.685114e+01 
7.604062e+00 1.029503e+00 1.389495e+02 
7.793645e+00 1.212815e+00 2.222996e+02 
7.754055e+00 1.327401e+00 3.556480e+02 
7.534227e+00 1.368762e+00 5.689866e+02 
7.213578e+00 1.353939e+00 9.102982e+02 
6.853285e+00 1.301295e+00 1.456348e+03 
6.491044e+00 1.225981e+00 2.329952e+03 
6.179198e+00 1.146586e+00 3.727594e+03 
5.924791e+00 1.069770e+00 5.963623e+03 
5.749818e+00 1.004418e+00 9.540955e+03 
5.658217e+00 9.548226e-01 1.526418e+04 
5.646287e+00 9.235194e-01 2.442053e+04 
5.703592e+00 9.115086e-01 3.906940e+04 
5.801694e+00 9.157504e-01 6.250552e+04 
5.915316e+00 9.321234e-01 1.000000e+05 


==> anc/TOV-Output-e0-492.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.717083e-03 9.486126e-11 1.000000e-05 
4.852709e-03 2.110740e-10 1.599859e-05 
6.162976e-03 4.323680e-10 2.559548e-05 
7.712955e-03 8.475092e-10 4.094915e-05 
9.743662e-03 1.708633e-09 6.551286e-05 
1.233121e-02 3.463375e-09 1.048113e-04 
1.574261e-02 7.206295e-09 1.676833e-04 
1.965761e-02 1.403054e-08 2.682696e-04 
2.487775e-02 2.843909e-08 4.291934e-04 
3.158078e-02 5.817698e-08 6.866488e-04 
4.034914e-02 1.213349e-07 1.098541e-03 
5.114116e-02 2.470562e-07 1.757511e-03 
6.431727e-02 4.914370e-07 2.811769e-03 
8.167604e-02 1.006401e-06 4.498433e-03 
1.035407e-01 2.050326e-06 7.196857e-03 
1.301987e-01 4.076759e-06 1.151395e-02 
1.650913e-01 8.311401e-06 1.842070e-02 
2.093525e-01 1.694915e-05 2.947052e-02 
2.639434e-01 3.396766e-05 4.714866e-02 
3.336183e-01 6.859835e-05 7.543120e-02 
4.231346e-01 1.399741e-04 1.206793e-01 
5.339750e-01 2.813542e-04 1.930698e-01 
6.764840e-01 5.722494e-04 3.088844e-01 
8.544354e-01 1.153581e-03 4.941713e-01 
1.076056e+00 2.305876e-03 7.906043e-01 
1.358721e+00 4.647507e-03 1.264855e+00 
1.709867e+00 9.279262e-03 2.023590e+00 
2.142765e+00 1.831564e-02 3.237458e+00 
2.671984e+00 3.567885e-02 5.179475e+00 
3.305385e+00 6.803616e-02 8.286428e+00 
4.037325e+00 1.254067e-01 1.325711e+01 
4.855000e+00 2.219065e-01 2.120951e+01 
5.699132e+00 3.685285e-01 3.393222e+01 
6.495585e+00 5.670289e-01 5.428675e+01 
7.152928e+00 7.990819e-01 8.685114e+01 
7.594838e+00 1.027500e+00 1.389495e+02 
7.784910e+00 1.210754e+00 2.222996e+02 
7.746574e+00 1.325651e+00 3.556480e+02 
7.531648e+00 1.368540e+00 5.689866e+02 
7.208141e+00 1.352832e+00 9.102982e+02 
6.846969e+00 1.300016e+00 1.456348e+03 
6.487360e+00 1.225413e+00 2.329952e+03 
6.174702e+00 1.145881e+00 3.727594e+03 
5.921894e+00 1.069420e+00 5.963623e+03 
5.744989e+00 1.003729e+00 9.540955e+03 
5.655679e+00 9.545594e-01 1.526418e+04 
5.640325e+00 9.226544e-01 2.442053e+04 
5.695331e+00 9.102172e-01 3.906940e+04 
5.794920e+00 9.146967e-01 6.250552e+04 
5.909565e+00 9.312323e-01 1.000000e+05 


==> anc/TOV-Output-e0-493.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.709804e-03 9.449674e-11 1.000000e-05 
4.722422e-03 1.949208e-10 1.599859e-05 
6.037330e-03 4.072852e-10 2.559548e-05 
7.584638e-03 8.075482e-10 4.094915e-05 
9.856919e-03 1.772505e-09 6.551286e-05 
1.237029e-02 3.503511e-09 1.048113e-04 
1.562997e-02 7.067051e-09 1.676833e-04 
1.969201e-02 1.413299e-08 2.682696e-04 
2.516196e-02 2.948476e-08 4.291934e-04 
3.173233e-02 5.913854e-08 6.866488e-04 
3.992608e-02 1.177972e-07 1.098541e-03 
5.054666e-02 2.390249e-07 1.757511e-03 
6.419272e-02 4.895807e-07 2.811769e-03 
8.138368e-02 9.976559e-07 4.498433e-03 
1.025844e-01 1.998095e-06 7.196857e-03 
1.298806e-01 4.055176e-06 1.151395e-02 
1.644669e-01 8.234155e-06 1.842070e-02 
2.088698e-01 1.686641e-05 2.947052e-02 
2.638773e-01 3.401113e-05 4.714866e-02 
3.339650e-01 6.895217e-05 7.543120e-02 
4.217405e-01 1.388768e-04 1.206793e-01 
5.336809e-01 2.814595e-04 1.930698e-01 
6.751090e-01 5.699222e-04 3.088844e-01 
8.530228e-01 1.150197e-03 4.941713e-01 
1.076456e+00 2.313096e-03 7.906043e-01 
1.355214e+00 4.620978e-03 1.264855e+00 
1.704730e+00 9.214604e-03 2.023590e+00 
2.136843e+00 1.820118e-02 3.237458e+00 
2.666735e+00 3.554021e-02 5.179475e+00 
3.296011e+00 6.759708e-02 8.286428e+00 
4.033624e+00 1.252981e-01 1.325711e+01 
4.842959e+00 2.207093e-01 2.120951e+01 
5.692088e+00 3.678268e-01 3.393222e+01 
6.486732e+00 5.657236e-01 5.428675e+01 
7.143243e+00 7.972432e-01 8.685114e+01 
7.583924e+00 1.024956e+00 1.389495e+02 
7.775429e+00 1.208441e+00 2.222996e+02 
7.736401e+00 1.323004e+00 3.556480e+02 
7.523694e+00 1.366627e+00 5.689866e+02 
7.205070e+00 1.352407e+00 9.102982e+02 
6.841450e+00 1.298942e+00 1.456348e+03 
6.485523e+00 1.225276e+00 2.329952e+03 
6.165939e+00 1.144272e+00 3.727594e+03 
5.914178e+00 1.068132e+00 5.963623e+03 
5.742748e+00 1.003512e+00 9.540955e+03 
5.648490e+00 9.534708e-01 1.526418e+04 
5.638326e+00 9.224886e-01 2.442053e+04 
5.689521e+00 9.093662e-01 3.906940e+04 
5.787242e+00 9.134743e-01 6.250552e+04 
5.902050e+00 9.299991e-01 1.000000e+05 


==> anc/TOV-Output-e0-494.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.834766e-03 1.045829e-10 1.000000e-05 
4.690205e-03 1.913460e-10 1.599859e-05 
6.009248e-03 4.024430e-10 2.559548e-05 
7.676262e-03 8.388673e-10 4.094915e-05 
9.833358e-03 1.763395e-09 6.551286e-05 
1.234761e-02 3.491342e-09 1.048113e-04 
1.543671e-02 6.821951e-09 1.676833e-04 
1.965084e-02 1.407302e-08 2.682696e-04 
2.504060e-02 2.911912e-08 4.291934e-04 
3.178005e-02 5.952621e-08 6.866488e-04 
3.979880e-02 1.169109e-07 1.098541e-03 
5.095461e-02 2.453557e-07 1.757511e-03 
6.442086e-02 4.958227e-07 2.811769e-03 
8.137889e-02 9.995027e-07 4.498433e-03 
1.023284e-01 1.987197e-06 7.196857e-03 
1.297772e-01 4.053703e-06 1.151395e-02 
1.647512e-01 8.293719e-06 1.842070e-02 
2.086441e-01 1.684589e-05 2.947052e-02 
2.635278e-01 3.394484e-05 4.714866e-02 
3.332099e-01 6.862436e-05 7.543120e-02 
4.206477e-01 1.380795e-04 1.206793e-01 
5.334569e-01 2.816745e-04 1.930698e-01 
6.737979e-01 5.677565e-04 3.088844e-01 
8.511481e-01 1.144946e-03 4.941713e-01 
1.074334e+00 2.304097e-03 7.906043e-01 
1.351993e+00 4.597403e-03 1.264855e+00 
1.702182e+00 9.191803e-03 2.023590e+00 
2.134405e+00 1.817510e-02 3.237458e+00 
2.660589e+00 3.536625e-02 5.179475e+00 
3.292144e+00 6.749057e-02 8.286428e+00 
4.025066e+00 1.247504e-01 1.325711e+01 
4.836423e+00 2.202299e-01 2.120951e+01 
5.681615e+00 3.665075e-01 3.393222e+01 
6.478185e+00 5.644886e-01 5.428675e+01 
7.136768e+00 7.963133e-01 8.685114e+01 
7.574569e+00 1.022908e+00 1.389495e+02 
7.768327e+00 1.206925e+00 2.222996e+02 
7.729585e+00 1.321471e+00 3.556480e+02 
7.516889e+00 1.365073e+00 5.689866e+02 
7.198047e+00 1.350840e+00 9.102982e+02 
6.833958e+00 1.297355e+00 1.456348e+03 
6.479187e+00 1.224086e+00 2.329952e+03 
6.160861e+00 1.143441e+00 3.727594e+03 
5.911052e+00 1.067736e+00 5.963623e+03 
5.734274e+00 1.002154e+00 9.540955e+03 
5.643170e+00 9.527130e-01 1.526418e+04 
5.633056e+00 9.217447e-01 2.442053e+04 
5.683198e+00 9.084226e-01 3.906940e+04 
5.782848e+00 9.128630e-01 6.250552e+04 
5.896570e+00 9.291595e-01 1.000000e+05 


==> anc/TOV-Output-e0-495.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.749341e-03 9.794604e-11 1.000000e-05 
4.747202e-03 1.988086e-10 1.599859e-05 
5.924344e-03 3.864052e-10 2.559548e-05 
7.559681e-03 8.028466e-10 4.094915e-05 
9.728057e-03 1.710805e-09 6.551286e-05 
1.241740e-02 3.558072e-09 1.048113e-04 
1.556023e-02 7.001167e-09 1.676833e-04 
1.958191e-02 1.395364e-08 2.682696e-04 
2.497179e-02 2.893820e-08 4.291934e-04 
3.172843e-02 5.935655e-08 6.866488e-04 
3.971287e-02 1.163904e-07 1.098541e-03 
5.025954e-02 2.359281e-07 1.757511e-03 
6.429036e-02 4.938133e-07 2.811769e-03 
8.088239e-02 9.833065e-07 4.498433e-03 
1.025936e-01 2.006740e-06 7.196857e-03 
1.291851e-01 4.006567e-06 1.151395e-02 
1.641364e-01 8.217829e-06 1.842070e-02 
2.080512e-01 1.673650e-05 2.947052e-02 
2.622957e-01 3.353873e-05 4.714866e-02 
3.325369e-01 6.834746e-05 7.543120e-02 
4.199341e-01 1.376560e-04 1.206793e-01 
5.305820e-01 2.777072e-04 1.930698e-01 
6.707568e-01 5.612397e-04 3.088844e-01 
8.481103e-01 1.135027e-03 4.941713e-01 
1.070068e+00 2.281389e-03 7.906043e-01 
1.348889e+00 4.575036e-03 1.264855e+00 
1.698840e+00 9.156178e-03 2.023590e+00 
2.130360e+00 1.810823e-02 3.237458e+00 
2.655957e+00 3.525194e-02 5.179475e+00 
3.282813e+00 6.705482e-02 8.286428e+00 
4.017127e+00 1.242587e-01 1.325711e+01 
4.829532e+00 2.197033e-01 2.120951e+01 
5.674141e+00 3.657264e-01 3.393222e+01 
6.468262e+00 5.629310e-01 5.428675e+01 
7.127187e+00 7.945011e-01 8.685114e+01 
7.565032e+00 1.020801e+00 1.389495e+02 
7.760307e+00 1.205099e+00 2.222996e+02 
7.724343e+00 1.320460e+00 3.556480e+02 
7.511610e+00 1.363997e+00 5.689866e+02 
7.190754e+00 1.349193e+00 9.102982e+02 
6.831703e+00 1.297128e+00 1.456348e+03 
6.474679e+00 1.223323e+00 2.329952e+03 
6.156496e+00 1.142760e+00 3.727594e+03 
5.906988e+00 1.067157e+00 5.963623e+03 
5.729066e+00 1.001393e+00 9.540955e+03 
5.640240e+00 9.523788e-01 1.526418e+04 
5.626385e+00 9.207527e-01 2.442053e+04 
5.677802e+00 9.076453e-01 3.906940e+04 
5.776989e+00 9.119784e-01 6.250552e+04 
5.890324e+00 9.281710e-01 1.000000e+05 


==> anc/TOV-Output-e0-496.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.719521e-03 9.582074e-11 1.000000e-05 
4.836688e-03 2.106894e-10 1.599859e-05 
6.006060e-03 4.034295e-10 2.559548e-05 
7.541283e-03 7.986093e-10 4.094915e-05 
9.742367e-03 1.721837e-09 6.551286e-05 
1.232244e-02 3.484082e-09 1.048113e-04 
1.543883e-02 6.852382e-09 1.676833e-04 
1.947409e-02 1.375215e-08 2.682696e-04 
2.487721e-02 2.866845e-08 4.291934e-04 
3.144269e-02 5.788400e-08 6.866488e-04 
3.973848e-02 1.168513e-07 1.098541e-03 
5.024583e-02 2.362112e-07 1.757511e-03 
6.383960e-02 4.844758e-07 2.811769e-03 
8.093831e-02 9.873378e-07 4.498433e-03 
1.027233e-01 2.018425e-06 7.196857e-03 
1.295493e-01 4.048701e-06 1.151395e-02 
1.632458e-01 8.101109e-06 1.842070e-02 
2.072740e-01 1.658305e-05 2.947052e-02 
2.616405e-01 3.335528e-05 4.714866e-02 
3.321218e-01 6.822936e-05 7.543120e-02 
4.184547e-01 1.364815e-04 1.206793e-01 
5.309341e-01 2.788213e-04 1.930698e-01 
6.700198e-01 5.605198e-04 3.088844e-01 
8.473372e-01 1.134206e-03 4.941713e-01 
1.067692e+00 2.270793e-03 7.906043e-01 
1.348799e+00 4.583254e-03 1.264855e+00 
1.695660e+00 9.123139e-03 2.023590e+00 
2.124707e+00 1.800077e-02 3.237458e+00 
2.649186e+00 3.505361e-02 5.179475e+00 
3.280425e+00 6.703659e-02 8.286428e+00 
4.007174e+00 1.235864e-01 1.325711e+01 
4.817615e+00 2.185236e-01 2.120951e+01 
5.662821e+00 3.642547e-01 3.393222e+01 
6.460041e+00 5.617697e-01 5.428675e+01 
7.117328e+00 7.926087e-01 8.685114e+01 
7.559798e+00 1.020066e+00 1.389495e+02 
7.754161e+00 1.203901e+00 2.222996e+02 
7.714248e+00 1.317832e+00 3.556480e+02 
7.502639e+00 1.361758e+00 5.689866e+02 
7.187792e+00 1.348796e+00 9.102982e+02 
6.823188e+00 1.295271e+00 1.456348e+03 
6.468119e+00 1.222078e+00 2.329952e+03 
6.152526e+00 1.142162e+00 3.727594e+03 
5.899210e+00 1.065853e+00 5.963623e+03 
5.727100e+00 1.001225e+00 9.540955e+03 
5.631636e+00 9.510370e-01 1.526418e+04 
5.617043e+00 9.192883e-01 2.442053e+04 
5.673702e+00 9.071006e-01 3.906940e+04 
5.766860e+00 9.102984e-01 6.250552e+04 
5.881409e+00 9.266656e-01 1.000000e+05 


==> anc/TOV-Output-e0-497.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.677655e-03 9.280819e-11 1.000000e-05 
4.804406e-03 2.069152e-10 1.599859e-05 
6.004827e-03 4.039938e-10 2.559548e-05 
7.628551e-03 8.283225e-10 4.094915e-05 
9.713008e-03 1.709758e-09 6.551286e-05 
1.217419e-02 3.366614e-09 1.048113e-04 
1.531923e-02 6.707861e-09 1.676833e-04 
1.954735e-02 1.393598e-08 2.682696e-04 
2.495367e-02 2.899193e-08 4.291934e-04 
3.147183e-02 5.816210e-08 6.866488e-04 
3.958104e-02 1.157007e-07 1.098541e-03 
5.020663e-02 2.361339e-07 1.757511e-03 
6.392764e-02 4.874637e-07 2.811769e-03 
8.085806e-02 9.863885e-07 4.498433e-03 
1.022162e-01 1.992692e-06 7.196857e-03 
1.292158e-01 4.025621e-06 1.151395e-02 
1.632661e-01 8.120465e-06 1.842070e-02 
2.070720e-01 1.656795e-05 2.947052e-02 
2.619539e-01 3.354272e-05 4.714866e-02 
3.309027e-01 6.761687e-05 7.543120e-02 
4.182330e-01 1.365392e-04 1.206793e-01 
5.299798e-01 2.778792e-04 1.930698e-01 
6.684820e-01 5.577910e-04 3.088844e-01 
8.440484e-01 1.123315e-03 4.941713e-01 
1.065458e+00 2.261113e-03 7.906043e-01 
1.344360e+00 4.547330e-03 1.264855e+00 
1.692561e+00 9.091402e-03 2.023590e+00 
2.121286e+00 1.794963e-02 3.237458e+00 
2.643076e+00 3.488145e-02 5.179475e+00 
3.270594e+00 6.657133e-02 8.286428e+00 
4.003468e+00 1.234747e-01 1.325711e+01 
4.809972e+00 2.178988e-01 2.120951e+01 
5.650804e+00 3.626592e-01 3.393222e+01 
6.449898e+00 5.601589e-01 5.428675e+01 
7.104472e+00 7.898678e-01 8.685114e+01 
7.549546e+00 1.017727e+00 1.389495e+02 
7.742235e+00 1.200759e+00 2.222996e+02 
7.708868e+00 1.316772e+00 3.556480e+02 
7.498115e+00 1.360916e+00 5.689866e+02 
7.179101e+00 1.346742e+00 9.102982e+02 
6.821123e+00 1.295092e+00 1.456348e+03 
6.465192e+00 1.221683e+00 2.329952e+03 
6.147845e+00 1.141412e+00 3.727594e+03 
5.895855e+00 1.065410e+00 5.963623e+03 
5.719727e+00 1.000066e+00 9.540955e+03 
5.627293e+00 9.504507e-01 1.526418e+04 
5.615551e+00 9.192099e-01 2.442053e+04 
5.667214e+00 9.061257e-01 3.906940e+04 
5.762851e+00 9.097571e-01 6.250552e+04 
5.874690e+00 9.255845e-01 1.000000e+05 


==> anc/TOV-Output-e0-498.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.647136e-03 9.069890e-11 1.000000e-05 
4.664341e-03 1.897218e-10 1.599859e-05 
6.001108e-03 4.040551e-10 2.559548e-05 
7.603200e-03 8.217422e-10 4.094915e-05 
9.635609e-03 1.672568e-09 6.551286e-05 
1.226023e-02 3.445424e-09 1.048113e-04 
1.527560e-02 6.664090e-09 1.676833e-04 
1.963762e-02 1.415836e-08 2.682696e-04 
2.485772e-02 2.871643e-08 4.291934e-04 
3.143330e-02 5.806533e-08 6.866488e-04 
3.976137e-02 1.175253e-07 1.098541e-03 
5.025466e-02 2.372888e-07 1.757511e-03 
6.349406e-02 4.785734e-07 2.811769e-03 
8.035954e-02 9.702050e-07 4.498433e-03 
1.021994e-01 1.995716e-06 7.196857e-03 
1.286300e-01 3.979109e-06 1.151395e-02 
1.630792e-01 8.108898e-06 1.842070e-02 
2.060282e-01 1.635153e-05 2.947052e-02 
2.604149e-01 3.302133e-05 4.714866e-02 
3.306430e-01 6.759346e-05 7.543120e-02 
4.171294e-01 1.357337e-04 1.206793e-01 
5.274771e-01 2.745131e-04 1.930698e-01 
6.671959e-01 5.556927e-04 3.088844e-01 
8.434201e-01 1.123056e-03 4.941713e-01 
1.063512e+00 2.253261e-03 7.906043e-01 
1.340614e+00 4.518497e-03 1.264855e+00 
1.686620e+00 9.014205e-03 2.023590e+00 
2.114732e+00 1.781975e-02 3.237458e+00 
2.637037e+00 3.471220e-02 5.179475e+00 
3.266842e+00 6.647056e-02 8.286428e+00 
3.993576e+00 1.228081e-01 1.325711e+01 
4.802534e+00 2.173001e-01 2.120951e+01 
5.641459e+00 3.615416e-01 3.393222e+01 
6.441502e+00 5.589542e-01 5.428675e+01 
7.097066e+00 7.886671e-01 8.685114e+01 
7.540119e+00 1.015650e+00 1.389495e+02 
7.733868e+00 1.198811e+00 2.222996e+02 
7.700234e+00 1.314626e+00 3.556480e+02 
7.493202e+00 1.359951e+00 5.689866e+02 
7.175941e+00 1.346284e+00 9.102982e+02 
6.814004e+00 1.293595e+00 1.456348e+03 
6.456595e+00 1.219958e+00 2.329952e+03 
6.142595e+00 1.140541e+00 3.727594e+03 
5.891074e+00 1.064689e+00 5.963623e+03 
5.713057e+00 9.990343e-01 9.540955e+03 
5.622521e+00 9.497878e-01 1.526418e+04 
5.606409e+00 9.177799e-01 2.442053e+04 
5.661949e+00 9.053704e-01 3.906940e+04 
5.753533e+00 9.082275e-01 6.250552e+04 
5.869976e+00 9.248908e-01 1.000000e+05 


==> anc/TOV-Output-e0-499.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.665317e-03 9.224696e-11 1.000000e-05 
4.703981e-03 1.949908e-10 1.599859e-05 
6.016619e-03 4.080138e-10 2.559548e-05 
7.467992e-03 7.802414e-10 4.094915e-05 
9.633429e-03 1.674789e-09 6.551286e-05 
1.210035e-02 3.319034e-09 1.048113e-04 
1.553753e-02 7.026896e-09 1.676833e-04 
1.936025e-02 1.359410e-08 2.682696e-04 
2.457631e-02 2.780788e-08 4.291934e-04 
3.136244e-02 5.778936e-08 6.866488e-04 
3.983285e-02 1.183976e-07 1.098541e-03 
5.020387e-02 2.370450e-07 1.757511e-03 
6.337833e-02 4.769172e-07 2.811769e-03 
8.052382e-02 9.781272e-07 4.498433e-03 
1.012363e-01 1.943721e-06 7.196857e-03 
1.289048e-01 4.012701e-06 1.151395e-02 
1.631029e-01 8.128717e-06 1.842070e-02 
2.053690e-01 1.622758e-05 2.947052e-02 
2.600851e-01 3.296207e-05 4.714866e-02 
3.300159e-01 6.734448e-05 7.543120e-02 
4.166180e-01 1.355065e-04 1.206793e-01 
5.277762e-01 2.755313e-04 1.930698e-01 
6.671847e-01 5.567773e-04 3.088844e-01 
8.415144e-01 1.117699e-03 4.941713e-01 
1.061041e+00 2.242078e-03 7.906043e-01 
1.339609e+00 4.517323e-03 1.264855e+00 
1.684212e+00 8.993520e-03 2.023590e+00 
2.110707e+00 1.775347e-02 3.237458e+00 
2.633447e+00 3.463844e-02 5.179475e+00 
3.259659e+00 6.616432e-02 8.286428e+00 
3.987827e+00 1.225125e-01 1.325711e+01 
4.796736e+00 2.169128e-01 2.120951e+01 
5.634651e+00 3.608764e-01 3.393222e+01 
6.426882e+00 5.563016e-01 5.428675e+01 
7.087595e+00 7.868810e-01 8.685114e+01 
7.533145e+00 1.014353e+00 1.389495e+02 
7.728695e+00 1.197934e+00 2.222996e+02 
7.693858e+00 1.313230e+00 3.556480e+02 
7.484436e+00 1.357770e+00 5.689866e+02 
7.170312e+00 1.345112e+00 9.102982e+02 
6.810597e+00 1.293064e+00 1.456348e+03 
6.453654e+00 1.219557e+00 2.329952e+03 
6.135336e+00 1.139243e+00 3.727594e+03 
5.883444e+00 1.063412e+00 5.963623e+03 
5.709875e+00 9.986418e-01 9.540955e+03 
5.618486e+00 9.492551e-01 1.526418e+04 
5.602479e+00 9.172698e-01 2.442053e+04 
5.654361e+00 9.041966e-01 3.906940e+04 
5.750687e+00 9.079012e-01 6.250552e+04 
5.864814e+00 9.241099e-01 1.000000e+05 


==> anc/TOV-Output-e0-5.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.123966e-02 2.665299e-11 1.000000e-08 
1.436512e-02 5.564351e-11 1.450829e-08 
1.721165e-02 9.570932e-11 2.104904e-08 
2.044000e-02 1.602986e-10 3.053856e-08 
2.501669e-02 2.938842e-10 4.430621e-08 
2.956980e-02 4.853242e-10 6.428073e-08 
3.525801e-02 8.227355e-10 9.326033e-08 
4.360568e-02 1.556381e-09 1.353048e-07 
5.220022e-02 2.669955e-09 1.963041e-07 
6.314752e-02 4.726676e-09 2.848036e-07 
7.658118e-02 8.430496e-09 4.132012e-07 
9.135541e-02 1.431165e-08 5.994843e-07 
1.095090e-01 2.465112e-08 8.697490e-07 
1.327937e-01 4.395614e-08 1.261857e-06 
1.592842e-01 7.585862e-08 1.830738e-06 
1.933918e-01 1.357693e-07 2.656088e-06 
2.340916e-01 2.407935e-07 3.853529e-06 
2.824879e-01 4.231427e-07 5.590810e-06 
3.381692e-01 7.259222e-07 8.111308e-06 
4.076854e-01 1.271931e-06 1.176812e-05 
4.947034e-01 2.272603e-06 1.707353e-05 
5.917072e-01 3.888751e-06 2.477076e-05 
7.133832e-01 6.814898e-06 3.593814e-05 
8.601492e-01 1.194576e-05 5.214008e-05 
1.042260e+00 2.125312e-05 7.564633e-05 
1.256522e+00 3.723997e-05 1.097499e-04 
1.510398e+00 6.468121e-05 1.592283e-04 
1.817575e+00 1.127169e-04 2.310130e-04 
2.197323e+00 1.991610e-04 3.351603e-04 
2.647984e+00 3.485656e-04 4.862602e-04 
3.179299e+00 6.033319e-04 7.054802e-04 
3.823231e+00 1.049271e-03 1.023531e-03 
4.621409e+00 1.853391e-03 1.484968e-03 
5.546107e+00 3.203915e-03 2.154435e-03 
6.694040e+00 5.634838e-03 3.125716e-03 
8.051858e+00 9.809647e-03 4.534879e-03 
9.683667e+00 1.707258e-02 6.579332e-03 
1.163342e+01 2.962195e-02 9.545485e-03 
1.398487e+01 5.151236e-02 1.384886e-02 
1.674209e+01 8.851605e-02 2.009233e-02 
2.004574e+01 1.522621e-01 2.915053e-02 
2.391896e+01 2.594773e-01 4.229243e-02 
2.842493e+01 4.374242e-01 6.135907e-02 
3.359385e+01 7.266733e-01 8.902151e-02 
3.934636e+01 1.178231e+00 1.291550e-01 
4.565573e+01 1.864372e+00 1.873817e-01 
5.227498e+01 2.848486e+00 2.718588e-01 
5.889955e+01 4.173724e+00 3.944206e-01 
6.500128e+01 5.795443e+00 5.722368e-01 
7.023580e+01 7.625896e+00 8.302176e-01 
7.414210e+01 9.461481e+00 1.204504e+00 
7.648392e+01 1.108613e+01 1.747528e+00 
7.733084e+01 1.235982e+01 2.535364e+00 
7.676179e+01 1.316855e+01 3.678380e+00 
7.515462e+01 1.354392e+01 5.336699e+00 
7.279690e+01 1.353344e+01 7.742637e+00 
7.006805e+01 1.324593e+01 1.123324e+01 
6.717550e+01 1.275668e+01 1.629751e+01 
6.437935e+01 1.216195e+01 2.364489e+01 
6.184837e+01 1.153071e+01 3.430469e+01 
5.970996e+01 1.091691e+01 4.977024e+01 
5.798671e+01 1.034812e+01 7.220809e+01 
5.681173e+01 9.869486e+00 1.047616e+02 
5.613416e+01 9.488260e+00 1.519911e+02 
5.595605e+01 9.220727e+00 2.205131e+02 
5.618716e+01 9.065323e+00 3.199267e+02 
5.678960e+01 9.027192e+00 4.641589e+02 
5.758802e+01 9.082052e+00 6.734151e+02 
5.852207e+01 9.219764e+00 9.770100e+02 
5.934763e+01 9.387452e+00 1.417474e+03 
6.009374e+01 9.578672e+00 2.056512e+03 
6.061903e+01 9.750393e+00 2.983647e+03 
6.093182e+01 9.889606e+00 4.328761e+03 
6.112869e+01 1.000461e+01 6.280291e+03 
6.111598e+01 1.006724e+01 9.111628e+03 
6.102153e+01 1.009934e+01 1.321941e+04 
6.081337e+01 1.009221e+01 1.917910e+04 
6.058872e+01 1.006648e+01 2.782559e+04 
6.035936e+01 1.002634e+01 4.037017e+04 
6.019214e+01 9.988151e+00 5.857021e+04 
6.003291e+01 9.943852e+00 8.497534e+04 
5.992370e+01 9.905100e+00 1.232847e+05 
5.981092e+01 9.863847e+00 1.788650e+05 
5.979551e+01 9.842773e+00 2.595024e+05 
5.978350e+01 9.824628e+00 3.764936e+05 
5.981946e+01 9.819489e+00 5.462277e+05 
5.988571e+01 9.824303e+00 7.924829e+05 
5.991509e+01 9.825479e+00 1.149757e+06 
5.999655e+01 9.840602e+00 1.668101e+06 
6.005196e+01 9.853181e+00 2.420128e+06 
6.007859e+01 9.861840e+00 3.511192e+06 
6.010521e+01 9.871608e+00 5.094138e+06 
6.014123e+01 9.883683e+00 7.390722e+06 
6.014824e+01 9.889637e+00 1.072267e+07 
6.010512e+01 9.884743e+00 1.555676e+07 
6.010722e+01 9.888175e+00 2.257020e+07 
6.011157e+01 9.891080e+00 3.274549e+07 
6.010648e+01 9.891104e+00 4.750810e+07 
6.009864e+01 9.889735e+00 6.892612e+07 
6.004074e+01 9.877526e+00 1.000000e+08 


==> anc/TOV-Output-e0-50.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.183089e-02 3.108415e-10 1.000000e-06 
1.572938e-02 7.305018e-10 1.757511e-06 
2.073532e-02 1.673474e-09 3.088844e-06 
2.793773e-02 4.093176e-09 5.428675e-06 
3.696509e-02 9.481180e-09 9.540955e-06 
4.897653e-02 2.205215e-08 1.676833e-05 
6.416607e-02 4.959107e-08 2.947052e-05 
8.599901e-02 1.193899e-07 5.179475e-05 
1.145818e-01 2.823808e-07 9.102982e-05 
1.514427e-01 6.519795e-07 1.599859e-04 
1.995183e-01 1.490865e-06 2.811769e-04 
2.649745e-01 3.492244e-06 4.941713e-04 
3.527599e-01 8.240126e-06 8.685114e-04 
4.658862e-01 1.898205e-05 1.526418e-03 
6.219097e-01 4.515411e-05 2.682696e-03 
8.206441e-01 1.037533e-04 4.714866e-03 
1.092831e+00 2.450381e-04 8.286428e-03 
1.446158e+00 5.679208e-04 1.456348e-02 
1.915387e+00 1.319858e-03 2.559548e-02 
2.536263e+00 3.065802e-03 4.498433e-02 
3.350949e+00 7.076587e-03 7.906043e-02 
4.431054e+00 1.638553e-02 1.389495e-01 
5.819080e+00 3.720525e-02 2.442053e-01 
7.612799e+00 8.367115e-02 4.291934e-01 
9.874782e+00 1.839858e-01 7.543120e-01 
1.259273e+01 3.865086e-01 1.325711e+00 
1.566307e+01 7.600630e-01 2.329952e+00 
1.882001e+01 1.365680e+00 4.094915e+00 
2.161554e+01 2.184577e+00 7.196857e+00 
2.356873e+01 3.063606e+00 1.264855e+01 
2.441842e+01 3.783571e+00 2.222996e+01 
2.421615e+01 4.194009e+00 3.906940e+01 
2.327793e+01 4.291563e+00 6.866488e+01 
2.197651e+01 4.161235e+00 1.206793e+02 
2.060789e+01 3.902388e+00 2.120951e+02 
1.938557e+01 3.599955e+00 3.727594e+02 
1.845640e+01 3.315633e+00 6.551286e+02 
1.789149e+01 3.086437e+00 1.151395e+03 
1.768355e+01 2.930128e+00 2.023590e+03 
1.780915e+01 2.859181e+00 3.556480e+03 
1.816000e+01 2.866977e+00 6.250552e+03 
1.859636e+01 2.932196e+00 1.098541e+04 
1.896762e+01 3.018963e+00 1.930698e+04 
1.921363e+01 3.100442e+00 3.393222e+04 
1.932504e+01 3.159440e+00 5.963623e+04 
1.931034e+01 3.186858e+00 1.048113e+05 
1.924423e+01 3.193215e+00 1.842070e+05 
1.913948e+01 3.180494e+00 3.237458e+05 
1.904392e+01 3.160670e+00 5.689866e+05 
1.895713e+01 3.136886e+00 1.000000e+06 


==> anc/TOV-Output-e0-500.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.647267e-03 9.107301e-11 1.000000e-05 
4.640883e-03 1.876241e-10 1.599859e-05 
6.020650e-03 4.096538e-10 2.559548e-05 
7.548307e-03 8.073013e-10 4.094915e-05 
9.474501e-03 1.596452e-09 6.551286e-05 
1.219456e-02 3.403968e-09 1.048113e-04 
1.524736e-02 6.653826e-09 1.676833e-04 
1.952819e-02 1.397890e-08 2.682696e-04 
2.464605e-02 2.810149e-08 4.291934e-04 
3.105438e-02 5.621553e-08 6.866488e-04 
3.934069e-02 1.142915e-07 1.098541e-03 
5.015676e-02 2.368521e-07 1.757511e-03 
6.337282e-02 4.777481e-07 2.811769e-03 
8.006655e-02 9.634853e-07 4.498433e-03 
1.017276e-01 1.976107e-06 7.196857e-03 
1.281421e-01 3.949799e-06 1.151395e-02 
1.627390e-01 8.090612e-06 1.842070e-02 
2.055419e-01 1.630119e-05 2.947052e-02 
2.603896e-01 3.314422e-05 4.714866e-02 
3.289948e-01 6.685504e-05 7.543120e-02 
4.155208e-01 1.347081e-04 1.206793e-01 
5.265630e-01 2.741838e-04 1.930698e-01 
6.651718e-01 5.528593e-04 3.088844e-01 
8.401286e-01 1.114411e-03 4.941713e-01 
1.061137e+00 2.247147e-03 7.906043e-01 
1.335673e+00 4.486607e-03 1.264855e+00 
1.682658e+00 8.986407e-03 2.023590e+00 
2.109634e+00 1.776107e-02 3.237458e+00 
2.627192e+00 3.446089e-02 5.179475e+00 
3.255240e+00 6.602314e-02 8.286428e+00 
3.980003e+00 1.220312e-01 1.325711e+01 
4.785070e+00 2.157671e-01 2.120951e+01 
5.626252e+00 3.599263e-01 3.393222e+01 
6.417267e+00 5.548124e-01 5.428675e+01 
7.079428e+00 7.854620e-01 8.685114e+01 
7.524394e+00 1.012488e+00 1.389495e+02 
7.717787e+00 1.195128e+00 2.222996e+02 
7.684770e+00 1.310930e+00 3.556480e+02 
7.480707e+00 1.357175e+00 5.689866e+02 
7.165580e+00 1.344197e+00 9.102982e+02 
6.801679e+00 1.291094e+00 1.456348e+03 
6.446632e+00 1.218199e+00 2.329952e+03 
6.131054e+00 1.138575e+00 3.727594e+03 
5.881726e+00 1.063286e+00 5.963623e+03 
5.702550e+00 9.974888e-01 9.540955e+03 
5.610415e+00 9.480052e-01 1.526418e+04 
5.597085e+00 9.165008e-01 2.442053e+04 
5.647200e+00 9.030994e-01 3.906940e+04 
5.744342e+00 9.069237e-01 6.250552e+04 
5.858350e+00 9.230767e-01 1.000000e+05 


==> anc/TOV-Output-e0-501.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.624111e-03 8.952803e-11 1.000000e-05 
4.611800e-03 1.844871e-10 1.599859e-05 
6.006683e-03 4.076231e-10 2.559548e-05 
7.629694e-03 8.353646e-10 4.094915e-05 
9.512053e-03 1.618741e-09 6.551286e-05 
1.198014e-02 3.234000e-09 1.048113e-04 
1.550207e-02 7.006869e-09 1.676833e-04 
1.961094e-02 1.418568e-08 2.682696e-04 
2.446706e-02 2.754867e-08 4.291934e-04 
3.140937e-02 5.828181e-08 6.866488e-04 
3.970912e-02 1.177678e-07 1.098541e-03 
4.989408e-02 2.336166e-07 1.757511e-03 
6.315940e-02 4.738836e-07 2.811769e-03 
7.986322e-02 9.580760e-07 4.498433e-03 
1.013679e-01 1.959134e-06 7.196857e-03 
1.277035e-01 3.917197e-06 1.151395e-02 
1.625709e-01 8.081696e-06 1.842070e-02 
2.056753e-01 1.636561e-05 2.947052e-02 
2.588988e-01 3.264340e-05 4.714866e-02 
3.277873e-01 6.625391e-05 7.543120e-02 
4.153418e-01 1.348029e-04 1.206793e-01 
5.260240e-01 2.738887e-04 1.930698e-01 
6.642876e-01 5.517570e-04 3.088844e-01 
8.377773e-01 1.107291e-03 4.941713e-01 
1.056909e+00 2.224851e-03 7.906043e-01 
1.333816e+00 4.476795e-03 1.264855e+00 
1.677518e+00 8.922167e-03 2.023590e+00 
2.105372e+00 1.768872e-02 3.237458e+00 
2.622537e+00 3.434557e-02 5.179475e+00 
3.246383e+00 6.561733e-02 8.286428e+00 
3.972659e+00 1.215927e-01 1.325711e+01 
4.778407e+00 2.152670e-01 2.120951e+01 
5.615177e+00 3.584989e-01 3.393222e+01 
6.410058e+00 5.538804e-01 5.428675e+01 
7.068794e+00 7.833449e-01 8.685114e+01 
7.515739e+00 1.010652e+00 1.389495e+02 
7.710759e+00 1.193624e+00 2.222996e+02 
7.680018e+00 1.310071e+00 3.556480e+02 
7.474118e+00 1.355676e+00 5.689866e+02 
7.159765e+00 1.342968e+00 9.102982e+02 
6.798326e+00 1.290575e+00 1.456348e+03 
6.443944e+00 1.217856e+00 2.329952e+03 
6.125690e+00 1.137676e+00 3.727594e+03 
5.875398e+00 1.062260e+00 5.963623e+03 
5.697566e+00 9.967644e-01 9.540955e+03 
5.605284e+00 9.472767e-01 1.526418e+04 
5.590762e+00 9.155669e-01 2.442053e+04 
5.641539e+00 9.022713e-01 3.906940e+04 
5.737817e+00 9.059122e-01 6.250552e+04 
5.851766e+00 9.220197e-01 1.000000e+05 


==> anc/TOV-Output-e0-502.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.629336e-03 9.009529e-11 1.000000e-05 
4.681418e-03 1.933539e-10 1.599859e-05 
5.938776e-03 3.947403e-10 2.559548e-05 
7.478946e-03 7.883913e-10 4.094915e-05 
9.502555e-03 1.617118e-09 6.551286e-05 
1.199781e-02 3.254814e-09 1.048113e-04 
1.539830e-02 6.880800e-09 1.676833e-04 
1.948583e-02 1.394368e-08 2.682696e-04 
2.435978e-02 2.724215e-08 4.291934e-04 
3.100826e-02 5.618928e-08 6.866488e-04 
3.939855e-02 1.152558e-07 1.098541e-03 
5.015881e-02 2.378286e-07 1.757511e-03 
6.331906e-02 4.784394e-07 2.811769e-03 
8.010409e-02 9.687004e-07 4.498433e-03 
1.011464e-01 1.950203e-06 7.196857e-03 
1.277181e-01 3.926359e-06 1.151395e-02 
1.614329e-01 7.928965e-06 1.842070e-02 
2.046621e-01 1.615713e-05 2.947052e-02 
2.595343e-01 3.294993e-05 4.714866e-02 
3.271950e-01 6.602687e-05 7.543120e-02 
4.147588e-01 1.345038e-04 1.206793e-01 
5.233162e-01 2.702201e-04 1.930698e-01 
6.623996e-01 5.481582e-04 3.088844e-01 
8.378629e-01 1.109830e-03 4.941713e-01 
1.057395e+00 2.232327e-03 7.906043e-01 
1.332408e+00 4.471480e-03 1.264855e+00 
1.675031e+00 8.900125e-03 2.023590e+00 
2.101490e+00 1.762584e-02 3.237458e+00 
2.617260e+00 3.420606e-02 5.179475e+00 
3.241678e+00 6.545881e-02 8.286428e+00 
3.965191e+00 1.211432e-01 1.325711e+01 
4.769048e+00 2.144194e-01 2.120951e+01 
5.606514e+00 3.575009e-01 3.393222e+01 
6.401345e+00 5.525980e-01 5.428675e+01 
7.056194e+00 7.806732e-01 8.685114e+01 
7.506991e+00 1.008784e+00 1.389495e+02 
7.705275e+00 1.192637e+00 2.222996e+02 
7.673948e+00 1.308772e+00 3.556480e+02 
7.467709e+00 1.354233e+00 5.689866e+02 
7.150372e+00 1.340701e+00 9.102982e+02 
6.795124e+00 1.290095e+00 1.456348e+03 
6.435435e+00 1.216146e+00 2.329952e+03 
6.124372e+00 1.137636e+00 3.727594e+03 
5.870416e+00 1.061497e+00 5.963623e+03 
5.694157e+00 9.963285e-01 9.540955e+03 
5.602189e+00 9.469092e-01 1.526418e+04 
5.585388e+00 9.148002e-01 2.442053e+04 
5.636981e+00 9.016410e-01 3.906940e+04 
5.730171e+00 9.046918e-01 6.250552e+04 
5.840867e+00 9.201284e-01 1.000000e+05 


==> anc/TOV-Output-e0-503.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.701422e-03 9.576141e-11 1.000000e-05 
4.677349e-03 1.932343e-10 1.599859e-05 
5.925339e-03 3.928479e-10 2.559548e-05 
7.533758e-03 8.074579e-10 4.094915e-05 
9.501843e-03 1.619975e-09 6.551286e-05 
1.222294e-02 3.448357e-09 1.048113e-04 
1.545118e-02 6.965786e-09 1.676833e-04 
1.934147e-02 1.366324e-08 2.682696e-04 
2.463873e-02 2.824490e-08 4.291934e-04 
3.087260e-02 5.556549e-08 6.866488e-04 
3.924843e-02 1.141703e-07 1.098541e-03 
4.951174e-02 2.291982e-07 1.757511e-03 
6.292073e-02 4.704020e-07 2.811769e-03 
7.944564e-02 9.468910e-07 4.498433e-03 
1.008254e-01 1.935542e-06 7.196857e-03 
1.278882e-01 3.949922e-06 1.151395e-02 
1.610353e-01 7.886203e-06 1.842070e-02 
2.047997e-01 1.622199e-05 2.947052e-02 
2.589365e-01 3.278797e-05 4.714866e-02 
3.267517e-01 6.588980e-05 7.543120e-02 
4.140139e-01 1.340468e-04 1.206793e-01 
5.236988e-01 2.713513e-04 1.930698e-01 
6.620964e-01 5.484935e-04 3.088844e-01 
8.338140e-01 1.096006e-03 4.941713e-01 
1.053677e+00 2.213277e-03 7.906043e-01 
1.328863e+00 4.444724e-03 1.264855e+00 
1.671671e+00 8.864212e-03 2.023590e+00 
2.093837e+00 1.746913e-02 3.237458e+00 
2.614743e+00 3.417343e-02 5.179475e+00 
3.236691e+00 6.528324e-02 8.286428e+00 
3.958664e+00 1.207772e-01 1.325711e+01 
4.763865e+00 2.141086e-01 2.120951e+01 
5.596013e+00 3.561759e-01 3.393222e+01 
6.391114e+00 5.509631e-01 5.428675e+01 
7.051189e+00 7.801409e-01 8.685114e+01 
7.493634e+00 1.005447e+00 1.389495e+02 
7.697977e+00 1.191038e+00 2.222996e+02 
7.666753e+00 1.307096e+00 3.556480e+02 
7.460410e+00 1.352507e+00 5.689866e+02 
7.146872e+00 1.340138e+00 9.102982e+02 
6.788314e+00 1.288670e+00 1.456348e+03 
6.430939e+00 1.215376e+00 2.329952e+03 
6.119643e+00 1.136870e+00 3.727594e+03 
5.866675e+00 1.060974e+00 5.963623e+03 
5.688278e+00 9.954384e-01 9.540955e+03 
5.595190e+00 9.458478e-01 1.526418e+04 
5.581341e+00 9.142673e-01 2.442053e+04 
5.630515e+00 9.006673e-01 3.906940e+04 
5.725431e+00 9.040112e-01 6.250552e+04 
5.835980e+00 9.193985e-01 1.000000e+05 


==> anc/TOV-Output-e0-504.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.764512e-03 1.009423e-10 1.000000e-05 
4.590165e-03 1.829921e-10 1.599859e-05 
5.949464e-03 3.984565e-10 2.559548e-05 
7.605313e-03 8.323361e-10 4.094915e-05 
9.498558e-03 1.621513e-09 6.551286e-05 
1.200751e-02 3.275717e-09 1.048113e-04 
1.514960e-02 6.578862e-09 1.676833e-04 
1.923334e-02 1.346206e-08 2.682696e-04 
2.457742e-02 2.809032e-08 4.291934e-04 
3.118795e-02 5.739955e-08 6.866488e-04 
3.916737e-02 1.136899e-07 1.098541e-03 
4.987168e-02 2.346991e-07 1.757511e-03 
6.272004e-02 4.668414e-07 2.811769e-03 
7.968760e-02 9.574683e-07 4.498433e-03 
1.006392e-01 1.928664e-06 7.196857e-03 
1.277005e-01 3.940369e-06 1.151395e-02 
1.615532e-01 7.978357e-06 1.842070e-02 
2.035127e-01 1.594972e-05 2.947052e-02 
2.581732e-01 3.256345e-05 4.714866e-02 
3.268819e-01 6.609967e-05 7.543120e-02 
4.127744e-01 1.331106e-04 1.206793e-01 
5.209924e-01 2.676982e-04 1.930698e-01 
6.605994e-01 5.458642e-04 3.088844e-01 
8.333211e-01 1.096230e-03 4.941713e-01 
1.051720e+00 2.205332e-03 7.906043e-01 
1.326394e+00 4.428752e-03 1.264855e+00 
1.669810e+00 8.852021e-03 2.023590e+00 
2.093491e+00 1.749422e-02 3.237458e+00 
2.609333e+00 3.402866e-02 5.179475e+00 
3.231187e+00 6.507681e-02 8.286428e+00 
3.952640e+00 1.204557e-01 1.325711e+01 
4.753917e+00 2.131848e-01 2.120951e+01 
5.586261e+00 3.549839e-01 3.393222e+01 
6.383958e+00 5.500392e-01 5.428675e+01 
7.041930e+00 7.784079e-01 8.685114e+01 
7.488987e+00 1.004883e+00 1.389495e+02 
7.690029e+00 1.189219e+00 2.222996e+02 
7.660648e+00 1.305781e+00 3.556480e+02 
7.454680e+00 1.351274e+00 5.689866e+02 
7.143020e+00 1.339473e+00 9.102982e+02 
6.782126e+00 1.287407e+00 1.456348e+03 
6.427113e+00 1.214762e+00 2.329952e+03 
6.113059e+00 1.135710e+00 3.727594e+03 
5.862853e+00 1.060435e+00 5.963623e+03 
5.686341e+00 9.952717e-01 9.540955e+03 
5.589635e+00 9.450421e-01 1.526418e+04 
5.572086e+00 9.128143e-01 2.442053e+04 
5.622658e+00 8.994431e-01 3.906940e+04 
5.717093e+00 9.026615e-01 6.250552e+04 
5.828363e+00 9.181404e-01 1.000000e+05 


==> anc/TOV-Output-e0-505.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.740011e-03 9.918067e-11 1.000000e-05 
4.675778e-03 1.938072e-10 1.599859e-05 
5.996465e-03 4.087842e-10 2.559548e-05 
7.558634e-03 8.187255e-10 4.094915e-05 
9.571987e-03 1.662703e-09 6.551286e-05 
1.191434e-02 3.206408e-09 1.048113e-04 
1.507702e-02 6.497636e-09 1.676833e-04 
1.947304e-02 1.399942e-08 2.682696e-04 
2.454830e-02 2.804614e-08 4.291934e-04 
3.107758e-02 5.690503e-08 6.866488e-04 
3.920722e-02 1.142635e-07 1.098541e-03 
4.929518e-02 2.271033e-07 1.757511e-03 
6.239765e-02 4.605915e-07 2.811769e-03 
7.938442e-02 9.484598e-07 4.498433e-03 
1.004830e-01 1.923507e-06 7.196857e-03 
1.276055e-01 3.939389e-06 1.151395e-02 
1.606390e-01 7.859248e-06 1.842070e-02 
2.040864e-01 1.611689e-05 2.947052e-02 
2.575881e-01 3.240674e-05 4.714866e-02 
3.249069e-01 6.503770e-05 7.543120e-02 
4.117577e-01 1.323916e-04 1.206793e-01 
5.200346e-01 2.667525e-04 1.930698e-01 
6.592680e-01 5.436460e-04 3.088844e-01 
8.327101e-01 1.095984e-03 4.941713e-01 
1.051306e+00 2.207074e-03 7.906043e-01 
1.323480e+00 4.408340e-03 1.264855e+00 
1.663891e+00 8.775702e-03 2.023590e+00 
2.087845e+00 1.738752e-02 3.237458e+00 
2.601942e+00 3.380760e-02 5.179475e+00 
3.223859e+00 6.476239e-02 8.286428e+00 
3.945334e+00 1.200201e-01 1.325711e+01 
4.744475e+00 2.123264e-01 2.120951e+01 
5.578334e+00 3.541149e-01 3.393222e+01 
6.371093e+00 5.477943e-01 5.428675e+01 
7.030876e+00 7.761688e-01 8.685114e+01 
7.479058e+00 1.002634e+00 1.389495e+02 
7.679964e+00 1.186687e+00 2.222996e+02 
7.652972e+00 1.303941e+00 3.556480e+02 
7.446978e+00 1.349416e+00 5.689866e+02 
7.134462e+00 1.337442e+00 9.102982e+02 
6.777084e+00 1.286442e+00 1.456348e+03 
6.422515e+00 1.213967e+00 2.329952e+03 
6.107565e+00 1.134780e+00 3.727594e+03 
5.857336e+00 1.059565e+00 5.963623e+03 
5.678138e+00 9.939535e-01 9.540955e+03 
5.585324e+00 9.444569e-01 1.526418e+04 
5.568417e+00 9.123471e-01 2.442053e+04 
5.616078e+00 8.984478e-01 3.906940e+04 
5.712623e+00 9.020301e-01 6.250552e+04 
5.822462e+00 9.172136e-01 1.000000e+05 


==> anc/TOV-Output-e0-506.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.647192e-03 9.216019e-11 1.000000e-05 
4.641966e-03 1.900086e-10 1.599859e-05 
5.811302e-03 3.728102e-10 2.559548e-05 
7.479135e-03 7.947336e-10 4.094915e-05 
9.531822e-03 1.645111e-09 6.551286e-05 
1.189327e-02 3.195740e-09 1.048113e-04 
1.518490e-02 6.651255e-09 1.676833e-04 
1.939807e-02 1.386575e-08 2.682696e-04 
2.431120e-02 2.729523e-08 4.291934e-04 
3.092141e-02 5.616246e-08 6.866488e-04 
3.885443e-02 1.114269e-07 1.098541e-03 
4.966844e-02 2.327613e-07 1.757511e-03 
6.279174e-02 4.703032e-07 2.811769e-03 
7.925141e-02 9.455688e-07 4.498433e-03 
1.004009e-01 1.922596e-06 7.196857e-03 
1.270664e-01 3.897368e-06 1.151395e-02 
1.600349e-01 7.786308e-06 1.842070e-02 
2.028493e-01 1.585693e-05 2.947052e-02 
2.573004e-01 3.236223e-05 4.714866e-02 
3.245801e-01 6.497000e-05 7.543120e-02 
4.113383e-01 1.322486e-04 1.206793e-01 
5.194908e-01 2.664425e-04 1.930698e-01 
6.576579e-01 5.407411e-04 3.088844e-01 
8.304643e-01 1.089293e-03 4.941713e-01 
1.046410e+00 2.180714e-03 7.906043e-01 
1.320967e+00 4.391922e-03 1.264855e+00 
1.662841e+00 8.776204e-03 2.023590e+00 
2.082190e+00 1.728081e-02 3.237458e+00 
2.597792e+00 3.371152e-02 5.179475e+00 
3.219360e+00 6.461521e-02 8.286428e+00 
3.935120e+00 1.193276e-01 1.325711e+01 
4.735451e+00 2.115220e-01 2.120951e+01 
5.573409e+00 3.537764e-01 3.393222e+01 
6.360550e+00 5.460859e-01 5.428675e+01 
7.018490e+00 7.735550e-01 8.685114e+01 
7.468326e+00 1.000129e+00 1.389495e+02 
7.670326e+00 1.184297e+00 2.222996e+02 
7.646871e+00 1.302624e+00 3.556480e+02 
7.442849e+00 1.348686e+00 5.689866e+02 
7.131679e+00 1.337084e+00 9.102982e+02 
6.772580e+00 1.285617e+00 1.456348e+03 
6.417019e+00 1.212959e+00 2.329952e+03 
6.101518e+00 1.133731e+00 3.727594e+03 
5.850080e+00 1.058353e+00 5.963623e+03 
5.673085e+00 9.932130e-01 9.540955e+03 
5.581155e+00 9.438963e-01 1.526418e+04 
5.563002e+00 9.115710e-01 2.442053e+04 
5.610664e+00 8.976618e-01 3.906940e+04 
5.705741e+00 9.009501e-01 6.250552e+04 
5.817851e+00 9.165353e-01 1.000000e+05 


==> anc/TOV-Output-e0-507.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.644879e-03 9.216673e-11 1.000000e-05 
4.582100e-03 1.831127e-10 1.599859e-05 
5.842234e-03 3.795437e-10 2.559548e-05 
7.496132e-03 8.017457e-10 4.094915e-05 
9.348747e-03 1.555196e-09 6.551286e-05 
1.205514e-02 3.334583e-09 1.048113e-04 
1.502759e-02 6.459413e-09 1.676833e-04 
1.934901e-02 1.378801e-08 2.682696e-04 
2.444634e-02 2.780780e-08 4.291934e-04 
3.077912e-02 5.550014e-08 6.866488e-04 
3.909358e-02 1.137215e-07 1.098541e-03 
4.932025e-02 2.283508e-07 1.757511e-03 
6.249591e-02 4.646037e-07 2.811769e-03 
7.889044e-02 9.345506e-07 4.498433e-03 
1.002358e-01 1.916908e-06 7.196857e-03 
1.267164e-01 3.872890e-06 1.151395e-02 
1.601876e-01 7.824033e-06 1.842070e-02 
2.024311e-01 1.579021e-05 2.947052e-02 
2.565563e-01 3.214566e-05 4.714866e-02 
3.250690e-01 6.539285e-05 7.543120e-02 
4.094170e-01 1.306621e-04 1.206793e-01 
5.196636e-01 2.672344e-04 1.930698e-01 
6.553174e-01 5.360467e-04 3.088844e-01 
8.295279e-01 1.087752e-03 4.941713e-01 
1.046455e+00 2.185270e-03 7.906043e-01 
1.317282e+00 4.363891e-03 1.264855e+00 
1.659594e+00 8.742049e-03 2.023590e+00 
2.080458e+00 1.727112e-02 3.237458e+00 
2.596096e+00 3.370972e-02 5.179475e+00 
3.209288e+00 6.413939e-02 8.286428e+00 
3.929575e+00 1.190478e-01 1.325711e+01 
4.729670e+00 2.111317e-01 2.120951e+01 
5.560628e+00 3.520474e-01 3.393222e+01 
6.353139e+00 5.450996e-01 5.428675e+01 
7.011841e+00 7.725523e-01 8.685114e+01 
7.460449e+00 9.985305e-01 1.389495e+02 
7.664972e+00 1.183344e+00 2.222996e+02 
7.636969e+00 1.300038e+00 3.556480e+02 
7.437371e+00 1.347528e+00 5.689866e+02 
7.122552e+00 1.334885e+00 9.102982e+02 
6.767462e+00 1.284629e+00 1.456348e+03 
6.415017e+00 1.212772e+00 2.329952e+03 
6.100054e+00 1.133656e+00 3.727594e+03 
5.844677e+00 1.057503e+00 5.963623e+03 
5.670274e+00 9.928838e-01 9.540955e+03 
5.575091e+00 9.429984e-01 1.526418e+04 
5.558839e+00 9.110154e-01 2.442053e+04 
5.607227e+00 8.972305e-01 3.906940e+04 
5.702174e+00 9.004853e-01 6.250552e+04 
5.810544e+00 9.153360e-01 1.000000e+05 


==> anc/TOV-Output-e0-508.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.718144e-03 9.803005e-11 1.000000e-05 
4.712151e-03 1.995437e-10 1.599859e-05 
5.958405e-03 4.034323e-10 2.559548e-05 
7.555566e-03 8.225867e-10 4.094915e-05 
9.428833e-03 1.598654e-09 6.551286e-05 
1.190447e-02 3.217440e-09 1.048113e-04 
1.512189e-02 6.594761e-09 1.676833e-04 
1.927038e-02 1.364747e-08 2.682696e-04 
2.443097e-02 2.781014e-08 4.291934e-04 
3.095648e-02 5.657649e-08 6.866488e-04 
3.882495e-02 1.116129e-07 1.098541e-03 
4.913751e-02 2.262673e-07 1.757511e-03 
6.249226e-02 4.654384e-07 2.811769e-03 
7.901954e-02 9.409983e-07 4.498433e-03 
9.983818e-02 1.897921e-06 7.196857e-03 
1.260569e-01 3.820259e-06 1.151395e-02 
1.600930e-01 7.825585e-06 1.842070e-02 
2.026817e-01 1.588017e-05 2.947052e-02 
2.561062e-01 3.203983e-05 4.714866e-02 
3.236491e-01 6.466699e-05 7.543120e-02 
4.096706e-01 1.311628e-04 1.206793e-01 
5.185377e-01 2.660248e-04 1.930698e-01 
6.540343e-01 5.339545e-04 3.088844e-01 
8.257639e-01 1.075136e-03 4.941713e-01 
1.044109e+00 2.174884e-03 7.906043e-01 
1.314625e+00 4.346068e-03 1.264855e+00 
1.654075e+00 8.672288e-03 2.023590e+00 
2.074827e+00 1.716509e-02 3.237458e+00 
2.587669e+00 3.344922e-02 5.179475e+00 
3.204109e+00 6.395203e-02 8.286428e+00 
3.921902e+00 1.185800e-01 1.325711e+01 
4.721123e+00 2.103876e-01 2.120951e+01 
5.552864e+00 3.512049e-01 3.393222e+01 
6.343564e+00 5.436132e-01 5.428675e+01 
7.004538e+00 7.713641e-01 8.685114e+01 
7.453823e+00 9.973284e-01 1.389495e+02 
7.656304e+00 1.181276e+00 2.222996e+02 
7.629812e+00 1.298366e+00 3.556480e+02 
7.428105e+00 1.345171e+00 5.689866e+02 
7.118351e+00 1.334113e+00 9.102982e+02 
6.763980e+00 1.284069e+00 1.456348e+03 
6.409060e+00 1.211653e+00 2.329952e+03 
6.092130e+00 1.132206e+00 3.727594e+03 
5.842240e+00 1.057232e+00 5.963623e+03 
5.662915e+00 9.917183e-01 9.540955e+03 
5.570260e+00 9.423190e-01 1.526418e+04 
5.549661e+00 9.095740e-01 2.442053e+04 
5.601800e+00 8.964411e-01 3.906940e+04 
5.692455e+00 8.988773e-01 6.250552e+04 
5.805341e+00 9.145423e-01 1.000000e+05 


==> anc/TOV-Output-e0-509.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.702972e-03 9.702548e-11 1.000000e-05 
4.572575e-03 1.826910e-10 1.599859e-05 
5.818164e-03 3.763506e-10 2.559548e-05 
7.324687e-03 7.509343e-10 4.094915e-05 
9.313060e-03 1.543519e-09 6.551286e-05 
1.198734e-02 3.291575e-09 1.048113e-04 
1.499842e-02 6.447201e-09 1.676833e-04 
1.902584e-02 1.316032e-08 2.682696e-04 
2.440543e-02 2.777759e-08 4.291934e-04 
3.043985e-02 5.389681e-08 6.866488e-04 
3.888688e-02 1.123686e-07 1.098541e-03 
4.933594e-02 2.294704e-07 1.757511e-03 
6.244376e-02 4.652696e-07 2.811769e-03 
7.906190e-02 9.443678e-07 4.498433e-03 
9.981081e-02 1.900094e-06 7.196857e-03 
1.259615e-01 3.819091e-06 1.151395e-02 
1.593684e-01 7.735015e-06 1.842070e-02 
2.024842e-01 1.586496e-05 2.947052e-02 
2.554234e-01 3.184684e-05 4.714866e-02 
3.229732e-01 6.438919e-05 7.543120e-02 
4.085937e-01 1.303874e-04 1.206793e-01 
5.171463e-01 2.644084e-04 1.930698e-01 
6.536870e-01 5.341513e-04 3.088844e-01 
8.263027e-01 1.079350e-03 4.941713e-01 
1.041457e+00 2.162601e-03 7.906043e-01 
1.313919e+00 4.347530e-03 1.264855e+00 
1.653678e+00 8.682813e-03 2.023590e+00 
2.072293e+00 1.713542e-02 3.237458e+00 
2.584283e+00 3.338218e-02 5.179475e+00 
3.199129e+00 6.377616e-02 8.286428e+00 
3.914379e+00 1.181255e-01 1.325711e+01 
4.711841e+00 2.095498e-01 2.120951e+01 
5.544029e+00 3.501730e-01 3.393222e+01 
6.332320e+00 5.417419e-01 5.428675e+01 
6.992073e+00 7.687258e-01 8.685114e+01 
7.443272e+00 9.948763e-01 1.389495e+02 
7.648458e+00 1.179483e+00 2.222996e+02 
7.623696e+00 1.297038e+00 3.556480e+02 
7.421760e+00 1.343735e+00 5.689866e+02 
7.114749e+00 1.333513e+00 9.102982e+02 
6.754720e+00 1.281993e+00 1.456348e+03 
6.403401e+00 1.210603e+00 2.329952e+03 
6.090024e+00 1.131993e+00 3.727594e+03 
5.837903e+00 1.056589e+00 5.963623e+03 
5.659753e+00 9.913233e-01 9.540955e+03 
5.564724e+00 9.415139e-01 1.526418e+04 
5.547356e+00 9.093454e-01 2.442053e+04 
5.594362e+00 8.952900e-01 3.906940e+04 
5.687563e+00 8.981656e-01 6.250552e+04 
5.802022e+00 9.141120e-01 1.000000e+05 


==> anc/TOV-Output-e0-51.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.138729e-02 2.827145e-10 1.000000e-06 
1.509371e-02 6.583779e-10 1.757511e-06 
2.068778e-02 1.695232e-09 3.088844e-06 
2.693248e-02 3.740385e-09 5.428675e-06 
3.625470e-02 9.123894e-09 9.540955e-06 
4.798772e-02 2.115815e-08 1.676833e-05 
6.373737e-02 4.957581e-08 2.947052e-05 
8.447701e-02 1.154259e-07 5.179475e-05 
1.119776e-01 2.688327e-07 9.102982e-05 
1.472078e-01 6.107755e-07 1.599859e-04 
1.964049e-01 1.450597e-06 2.811769e-04 
2.613140e-01 3.416491e-06 4.941713e-04 
3.452266e-01 7.877875e-06 8.685114e-04 
4.586938e-01 1.847871e-05 1.526418e-03 
6.098759e-01 4.343496e-05 2.682696e-03 
8.081423e-01 1.010647e-04 4.714866e-03 
1.070975e+00 2.352400e-04 8.286428e-03 
1.417391e+00 5.453903e-04 1.456348e-02 
1.878908e+00 1.270774e-03 2.559548e-02 
2.489257e+00 2.956377e-03 4.498433e-02 
3.288653e+00 6.822700e-03 7.906043e-02 
4.334856e+00 1.564751e-02 1.389495e-01 
5.706661e+00 3.578809e-02 2.442053e-01 
7.470481e+00 8.063032e-02 4.291934e-01 
9.686172e+00 1.770608e-01 7.543120e-01 
1.236694e+01 3.731952e-01 1.325711e+00 
1.540655e+01 7.370301e-01 2.329952e+00 
1.853158e+01 1.327834e+00 4.094915e+00 
2.132060e+01 2.133256e+00 7.196857e+00 
2.328784e+01 3.004719e+00 1.264855e+01 
2.416030e+01 3.723691e+00 2.222996e+01 
2.398996e+01 4.140956e+00 3.906940e+01 
2.309886e+01 4.253232e+00 6.866488e+01 
2.180612e+01 4.127012e+00 1.206793e+02 
2.044926e+01 3.873677e+00 2.120951e+02 
1.923692e+01 3.575858e+00 3.727594e+02 
1.830655e+01 3.293161e+00 6.551286e+02 
1.772968e+01 3.063026e+00 1.151395e+03 
1.750787e+01 2.904805e+00 2.023590e+03 
1.762606e+01 2.832305e+00 3.556480e+03 
1.797356e+01 2.838622e+00 6.250552e+03 
1.839741e+01 2.900284e+00 1.098541e+04 
1.876368e+01 2.984929e+00 1.930698e+04 
1.901219e+01 3.066146e+00 3.393222e+04 
1.912801e+01 3.125719e+00 5.963623e+04 
1.912490e+01 3.155569e+00 1.048113e+05 
1.905726e+01 3.161795e+00 1.842070e+05 
1.895206e+01 3.149254e+00 3.237458e+05 
1.885096e+01 3.128567e+00 5.689866e+05 
1.877568e+01 3.107333e+00 1.000000e+06 


==> anc/TOV-Output-e0-510.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.713325e-03 9.803385e-11 1.000000e-05 
4.540450e-03 1.792189e-10 1.599859e-05 
5.850431e-03 3.833987e-10 2.559548e-05 
7.490673e-03 8.047289e-10 4.094915e-05 
9.368289e-03 1.574229e-09 6.551286e-05 
1.193125e-02 3.251958e-09 1.048113e-04 
1.521794e-02 6.747688e-09 1.676833e-04 
1.902125e-02 1.317664e-08 2.682696e-04 
2.411362e-02 2.684570e-08 4.291934e-04 
3.068013e-02 5.529161e-08 6.866488e-04 
3.851556e-02 1.093949e-07 1.098541e-03 
4.909162e-02 2.265223e-07 1.757511e-03 
6.220364e-02 4.608265e-07 2.811769e-03 
7.855311e-02 9.280727e-07 4.498433e-03 
9.943640e-02 1.882482e-06 7.196857e-03 
1.258064e-01 3.812477e-06 1.151395e-02 
1.591478e-01 7.718069e-06 1.842070e-02 
2.017152e-01 1.571569e-05 2.947052e-02 
2.546663e-01 3.162649e-05 4.714866e-02 
3.224341e-01 6.419315e-05 7.543120e-02 
4.081339e-01 1.302029e-04 1.206793e-01 
5.165447e-01 2.640040e-04 1.930698e-01 
6.522677e-01 5.317217e-04 3.088844e-01 
8.234813e-01 1.070433e-03 4.941713e-01 
1.040482e+00 2.160750e-03 7.906043e-01 
1.310730e+00 4.324425e-03 1.264855e+00 
1.648965e+00 8.625734e-03 2.023590e+00 
2.066996e+00 1.703776e-02 3.237458e+00 
2.579339e+00 3.325541e-02 5.179475e+00 
3.193376e+00 6.355482e-02 8.286428e+00 
3.907959e+00 1.177679e-01 1.325711e+01 
4.704010e+00 2.088970e-01 2.120951e+01 
5.536649e+00 3.493967e-01 3.393222e+01 
6.325967e+00 5.409953e-01 5.428675e+01 
6.985583e+00 7.677625e-01 8.685114e+01 
7.432373e+00 9.923129e-01 1.389495e+02 
7.638473e+00 1.176969e+00 2.222996e+02 
7.616685e+00 1.295410e+00 3.556480e+02 
7.417984e+00 1.343110e+00 5.689866e+02 
7.106408e+00 1.331536e+00 9.102982e+02 
6.753887e+00 1.282125e+00 1.456348e+03 
6.396774e+00 1.209325e+00 2.329952e+03 
6.082453e+00 1.130616e+00 3.727594e+03 
5.833349e+00 1.055902e+00 5.963623e+03 
5.656177e+00 9.908518e-01 9.540955e+03 
5.557448e+00 9.403989e-01 1.526418e+04 
5.539356e+00 9.081109e-01 2.442053e+04 
5.590768e+00 8.948289e-01 3.906940e+04 
5.680924e+00 8.971288e-01 6.250552e+04 
5.792979e+00 9.125759e-01 1.000000e+05 


==> anc/TOV-Output-e0-511.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.608199e-03 9.011753e-11 1.000000e-05 
4.608469e-03 1.877621e-10 1.599859e-05 
5.764982e-03 3.675629e-10 2.559548e-05 
7.384510e-03 7.725078e-10 4.094915e-05 
9.451514e-03 1.619728e-09 6.551286e-05 
1.174025e-02 3.104343e-09 1.048113e-04 
1.519263e-02 6.727241e-09 1.676833e-04 
1.886060e-02 1.287077e-08 2.682696e-04 
2.413799e-02 2.697997e-08 4.291934e-04 
3.065752e-02 5.527767e-08 6.866488e-04 
3.869650e-02 1.111614e-07 1.098541e-03 
4.918083e-02 2.282060e-07 1.757511e-03 
6.165227e-02 4.495603e-07 2.811769e-03 
7.862144e-02 9.323210e-07 4.498433e-03 
9.966925e-02 1.899455e-06 7.196857e-03 
1.255931e-01 3.800556e-06 1.151395e-02 
1.589382e-01 7.702681e-06 1.842070e-02 
2.005205e-01 1.546840e-05 2.947052e-02 
2.539332e-01 3.141561e-05 4.714866e-02 
3.216005e-01 6.382145e-05 7.543120e-02 
4.067283e-01 1.291150e-04 1.206793e-01 
5.150304e-01 2.622020e-04 1.930698e-01 
6.495707e-01 5.261846e-04 3.088844e-01 
8.212625e-01 1.063886e-03 4.941713e-01 
1.038749e+00 2.154179e-03 7.906043e-01 
1.307910e+00 4.304982e-03 1.264855e+00 
1.647243e+00 8.615407e-03 2.023590e+00 
2.062052e+00 1.694888e-02 3.237458e+00 
2.572813e+00 3.306833e-02 5.179475e+00 
3.188692e+00 6.339598e-02 8.286428e+00 
3.899854e+00 1.172626e-01 1.325711e+01 
4.698108e+00 2.084887e-01 2.120951e+01 
5.528284e+00 3.484462e-01 3.393222e+01 
6.313707e+00 5.388899e-01 5.428675e+01 
6.977176e+00 7.662600e-01 8.685114e+01 
7.423257e+00 9.903147e-01 1.389495e+02 
7.629823e+00 1.174903e+00 2.222996e+02 
7.609519e+00 1.293729e+00 3.556480e+02 
7.411169e+00 1.341523e+00 5.689866e+02 
7.103085e+00 1.331015e+00 9.102982e+02 
6.746859e+00 1.280632e+00 1.456348e+03 
6.393539e+00 1.208844e+00 2.329952e+03 
6.078302e+00 1.129966e+00 3.727594e+03 
5.824217e+00 1.054319e+00 5.963623e+03 
5.649163e+00 9.897474e-01 9.540955e+03 
5.554350e+00 9.400257e-01 1.526418e+04 
5.535499e+00 9.076072e-01 2.442053e+04 
5.584014e+00 8.937997e-01 3.906940e+04 
5.676242e+00 8.964549e-01 6.250552e+04 
5.789276e+00 9.120702e-01 1.000000e+05 


==> anc/TOV-Output-e0-512.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.647884e-03 9.330610e-11 1.000000e-05 
4.632039e-03 1.910308e-10 1.599859e-05 
5.865715e-03 3.879268e-10 2.559548e-05 
7.386081e-03 7.745135e-10 4.094915e-05 
9.447195e-03 1.620673e-09 6.551286e-05 
1.187608e-02 3.219631e-09 1.048113e-04 
1.513070e-02 6.658316e-09 1.676833e-04 
1.888194e-02 1.293979e-08 2.682696e-04 
2.407794e-02 2.683152e-08 4.291934e-04 
3.040913e-02 5.405050e-08 6.866488e-04 
3.834081e-02 1.083357e-07 1.098541e-03 
4.881996e-02 2.236562e-07 1.757511e-03 
6.216947e-02 4.618717e-07 2.811769e-03 
7.801724e-02 9.127743e-07 4.498433e-03 
9.928964e-02 1.881509e-06 7.196857e-03 
1.256754e-01 3.815487e-06 1.151395e-02 
1.588837e-01 7.709823e-06 1.842070e-02 
2.011152e-01 1.563696e-05 2.947052e-02 
2.544183e-01 3.165779e-05 4.714866e-02 
3.216678e-01 6.398640e-05 7.543120e-02 
4.070928e-01 1.297154e-04 1.206793e-01 
5.139935e-01 2.611315e-04 1.930698e-01 
6.503862e-01 5.291980e-04 3.088844e-01 
8.206746e-01 1.063674e-03 4.941713e-01 
1.036968e+00 2.147300e-03 7.906043e-01 
1.306344e+00 4.297874e-03 1.264855e+00 
1.641669e+00 8.545025e-03 2.023590e+00 
2.059007e+00 1.690652e-02 3.237458e+00 
2.570869e+00 3.305589e-02 5.179475e+00 
3.181948e+00 6.311653e-02 8.286428e+00 
3.896200e+00 1.171467e-01 1.325711e+01 
4.690647e+00 2.078819e-01 2.120951e+01 
5.519212e+00 3.473709e-01 3.393222e+01 
6.308024e+00 5.382942e-01 5.428675e+01 
6.966143e+00 7.640210e-01 8.685114e+01 
7.417350e+00 9.893334e-01 1.389495e+02 
7.625521e+00 1.174292e+00 2.222996e+02 
7.604067e+00 1.292618e+00 3.556480e+02 
7.404328e+00 1.339925e+00 5.689866e+02 
7.095115e+00 1.329142e+00 9.102982e+02 
6.742965e+00 1.279959e+00 1.456348e+03 
6.386534e+00 1.207473e+00 2.329952e+03 
6.074990e+00 1.129494e+00 3.727594e+03 
5.820379e+00 1.053771e+00 5.963623e+03 
5.645213e+00 9.892056e-01 9.540955e+03 
5.548447e+00 9.391535e-01 1.526418e+04 
5.530204e+00 9.068493e-01 2.442053e+04 
5.578295e+00 8.929560e-01 3.906940e+04 
5.669230e+00 8.953482e-01 6.250552e+04 
5.779167e+00 9.103277e-01 1.000000e+05 


==> anc/TOV-Output-e0-513.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.575773e-03 8.805296e-11 1.000000e-05 
4.608622e-03 1.885157e-10 1.599859e-05 
5.795768e-03 3.749447e-10 2.559548e-05 
7.402171e-03 7.811088e-10 4.094915e-05 
9.216992e-03 1.508002e-09 6.551286e-05 
1.174510e-02 3.120362e-09 1.048113e-04 
1.507728e-02 6.600900e-09 1.676833e-04 
1.904715e-02 1.330835e-08 2.682696e-04 
2.421760e-02 2.735444e-08 4.291934e-04 
3.021055e-02 5.310201e-08 6.866488e-04 
3.856199e-02 1.104368e-07 1.098541e-03 
4.898337e-02 2.263508e-07 1.757511e-03 
6.146720e-02 4.472678e-07 2.811769e-03 
7.847820e-02 9.308637e-07 4.498433e-03 
9.872365e-02 1.853128e-06 7.196857e-03 
1.246489e-01 3.730026e-06 1.151395e-02 
1.579255e-01 7.585957e-06 1.842070e-02 
2.006982e-01 1.557024e-05 2.947052e-02 
2.535998e-01 3.141447e-05 4.714866e-02 
3.211371e-01 6.379452e-05 7.543120e-02 
4.054673e-01 1.284182e-04 1.206793e-01 
5.134107e-01 2.607519e-04 1.930698e-01 
6.489344e-01 5.266883e-04 3.088844e-01 
8.191814e-01 1.059942e-03 4.941713e-01 
1.032810e+00 2.125733e-03 7.906043e-01 
1.303099e+00 4.274259e-03 1.264855e+00 
1.637741e+00 8.500388e-03 2.023590e+00 
2.056433e+00 1.687561e-02 3.237458e+00 
2.566034e+00 3.293318e-02 5.179475e+00 
3.175535e+00 6.285656e-02 8.286428e+00 
3.885642e+00 1.164268e-01 1.325711e+01 
4.681050e+00 2.070042e-01 2.120951e+01 
5.509329e+00 3.461530e-01 3.393222e+01 
6.300234e+00 5.372132e-01 5.428675e+01 
6.957828e+00 7.625416e-01 8.685114e+01 
7.407272e+00 9.870265e-01 1.389495e+02 
7.619060e+00 1.172956e+00 2.222996e+02 
7.597707e+00 1.291203e+00 3.556480e+02 
7.397414e+00 1.338302e+00 5.689866e+02 
7.090934e+00 1.328369e+00 9.102982e+02 
6.737481e+00 1.278868e+00 1.456348e+03 
6.382707e+00 1.206850e+00 2.329952e+03 
6.068858e+00 1.128420e+00 3.727594e+03 
5.818724e+00 1.053650e+00 5.963623e+03 
5.638129e+00 9.880870e-01 9.540955e+03 
5.540789e+00 9.379689e-01 1.526418e+04 
5.526088e+00 9.062990e-01 2.442053e+04 
5.569639e+00 8.915843e-01 3.906940e+04 
5.663873e+00 8.945482e-01 6.250552e+04 
5.777151e+00 9.101465e-01 1.000000e+05 


==> anc/TOV-Output-e0-514.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.656008e-03 9.429776e-11 1.000000e-05 
4.514460e-03 1.775405e-10 1.599859e-05 
5.851299e-03 3.865777e-10 2.559548e-05 
7.371421e-03 7.729186e-10 4.094915e-05 
9.227536e-03 1.516133e-09 6.551286e-05 
1.180770e-02 3.176697e-09 1.048113e-04 
1.507648e-02 6.612716e-09 1.676833e-04 
1.905147e-02 1.334337e-08 2.682696e-04 
2.386482e-02 2.622740e-08 4.291934e-04 
3.050049e-02 5.475213e-08 6.866488e-04 
3.846299e-02 1.098020e-07 1.098541e-03 
4.857033e-02 2.211031e-07 1.757511e-03 
6.160180e-02 4.510899e-07 2.811769e-03 
7.787633e-02 9.113834e-07 4.498433e-03 
9.860777e-02 1.850210e-06 7.196857e-03 
1.245648e-01 3.729736e-06 1.151395e-02 
1.576311e-01 7.558314e-06 1.842070e-02 
1.995768e-01 1.534055e-05 2.947052e-02 
2.524228e-01 3.103951e-05 4.714866e-02 
3.203053e-01 6.342350e-05 7.543120e-02 
4.039412e-01 1.272212e-04 1.206793e-01 
5.114731e-01 2.583138e-04 1.930698e-01 
6.464014e-01 5.215611e-04 3.088844e-01 
8.172428e-01 1.054485e-03 4.941713e-01 
1.032813e+00 2.129863e-03 7.906043e-01 
1.299262e+00 4.244879e-03 1.264855e+00 
1.636753e+00 8.501327e-03 2.023590e+00 
2.050950e+00 1.677367e-02 3.237458e+00 
2.558434e+00 3.270556e-02 5.179475e+00 
3.168009e+00 6.253198e-02 8.286428e+00 
3.881825e+00 1.162957e-01 1.325711e+01 
4.670060e+00 2.059509e-01 2.120951e+01 
5.499733e+00 3.449855e-01 3.393222e+01 
6.286844e+00 5.348484e-01 5.428675e+01 
6.949183e+00 7.609688e-01 8.685114e+01 
7.399592e+00 9.854791e-01 1.389495e+02 
7.607507e+00 1.169910e+00 2.222996e+02 
7.588982e+00 1.288996e+00 3.556480e+02 
7.392598e+00 1.337342e+00 5.689866e+02 
7.084831e+00 1.327036e+00 9.102982e+02 
6.731242e+00 1.277577e+00 1.456348e+03 
6.381039e+00 1.206736e+00 2.329952e+03 
6.066887e+00 1.128232e+00 3.727594e+03 
5.810378e+00 1.052217e+00 5.963623e+03 
5.632456e+00 9.872268e-01 9.540955e+03 
5.537577e+00 9.375737e-01 1.526418e+04 
5.517307e+00 9.049247e-01 2.442053e+04 
5.564627e+00 8.908666e-01 3.906940e+04 
5.658409e+00 8.937277e-01 6.250552e+04 
5.768004e+00 9.085889e-01 1.000000e+05 


==> anc/TOV-Output-e0-515.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.585256e-03 8.910144e-11 1.000000e-05 
4.663324e-03 1.960699e-10 1.599859e-05 
5.757363e-03 3.689733e-10 2.559548e-05 
7.327363e-03 7.606191e-10 4.094915e-05 
9.411594e-03 1.611809e-09 6.551286e-05 
1.165575e-02 3.061578e-09 1.048113e-04 
1.508668e-02 6.639041e-09 1.676833e-04 
1.906652e-02 1.340105e-08 2.682696e-04 
2.398112e-02 2.666448e-08 4.291934e-04 
3.044885e-02 5.458050e-08 6.866488e-04 
3.823917e-02 1.081062e-07 1.098541e-03 
4.865236e-02 2.226576e-07 1.757511e-03 
6.179259e-02 4.561799e-07 2.811769e-03 
7.746058e-02 8.986096e-07 4.498433e-03 
9.857687e-02 1.852067e-06 7.196857e-03 
1.251289e-01 3.787992e-06 1.151395e-02 
1.582578e-01 7.663705e-06 1.842070e-02 
2.000280e-01 1.547486e-05 2.947052e-02 
2.522282e-01 3.102801e-05 4.714866e-02 
3.196445e-01 6.315441e-05 7.543120e-02 
4.046991e-01 1.281872e-04 1.206793e-01 
5.114632e-01 2.588005e-04 1.930698e-01 
6.462990e-01 5.223247e-04 3.088844e-01 
8.168532e-01 1.055018e-03 4.941713e-01 
1.028797e+00 2.109228e-03 7.906043e-01 
1.298522e+00 4.245797e-03 1.264855e+00 
1.632736e+00 8.455288e-03 2.023590e+00 
2.047748e+00 1.672734e-02 3.237458e+00 
2.556778e+00 3.270345e-02 5.179475e+00 
3.162515e+00 6.232566e-02 8.286428e+00 
3.871802e+00 1.156234e-01 1.325711e+01 
4.662063e+00 2.052763e-01 2.120951e+01 
5.490911e+00 3.439533e-01 3.393222e+01 
6.276478e+00 5.331767e-01 5.428675e+01 
6.936139e+00 7.581657e-01 8.685114e+01 
7.391068e+00 9.836623e-01 1.389495e+02 
7.600472e+00 1.168378e+00 2.222996e+02 
7.582612e+00 1.287573e+00 3.556480e+02 
7.387845e+00 1.336401e+00 5.689866e+02 
7.080756e+00 1.326291e+00 9.102982e+02 
6.726940e+00 1.276793e+00 1.456348e+03 
6.373603e+00 1.205260e+00 2.329952e+03 
6.060225e+00 1.127043e+00 3.727594e+03 
5.806297e+00 1.051619e+00 5.963623e+03 
5.631566e+00 9.872466e-01 9.540955e+03 
5.531719e+00 9.367078e-01 1.526418e+04 
5.511511e+00 9.040768e-01 2.442053e+04 
5.561121e+00 8.904188e-01 3.906940e+04 
5.653261e+00 8.929655e-01 6.250552e+04 
5.764944e+00 9.082050e-01 1.000000e+05 


==> anc/TOV-Output-e0-516.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.519426e-03 8.444656e-11 1.000000e-05 
4.489674e-03 1.753117e-10 1.599859e-05 
5.874840e-03 3.927849e-10 2.559548e-05 
7.423958e-03 7.926347e-10 4.094915e-05 
9.308807e-03 1.562603e-09 6.551286e-05 
1.166427e-02 3.074248e-09 1.048113e-04 
1.473967e-02 6.203401e-09 1.676833e-04 
1.870873e-02 1.268528e-08 2.682696e-04 
2.376934e-02 2.601466e-08 4.291934e-04 
3.001935e-02 5.240482e-08 6.866488e-04 
3.819541e-02 1.079447e-07 1.098541e-03 
4.820322e-02 2.169685e-07 1.757511e-03 
6.148493e-02 4.502727e-07 2.811769e-03 
7.773101e-02 9.098173e-07 4.498433e-03 
9.825542e-02 1.837569e-06 7.196857e-03 
1.241233e-01 3.704573e-06 1.151395e-02 
1.577971e-01 7.611712e-06 1.842070e-02 
1.990087e-01 1.526911e-05 2.947052e-02 
2.523375e-01 3.112867e-05 4.714866e-02 
3.179725e-01 6.228929e-05 7.543120e-02 
4.036404e-01 1.274307e-04 1.206793e-01 
5.106446e-01 2.580596e-04 1.930698e-01 
6.449203e-01 5.199965e-04 3.088844e-01 
8.153315e-01 1.051168e-03 4.941713e-01 
1.026369e+00 2.098394e-03 7.906043e-01 
1.294973e+00 4.219266e-03 1.264855e+00 
1.629023e+00 8.414003e-03 2.023590e+00 
2.042674e+00 1.663552e-02 3.237458e+00 
2.549995e+00 3.250700e-02 5.179475e+00 
3.158412e+00 6.219988e-02 8.286428e+00 
3.868695e+00 1.155531e-01 1.325711e+01 
4.659120e+00 2.052386e-01 2.120951e+01 
5.482241e+00 3.429476e-01 3.393222e+01 
6.269109e+00 5.321895e-01 5.428675e+01 
6.928862e+00 7.569726e-01 8.685114e+01 
7.385176e+00 9.826784e-01 1.389495e+02 
7.595008e+00 1.167371e+00 2.222996e+02 
7.577525e+00 1.286577e+00 3.556480e+02 
7.382244e+00 1.335189e+00 5.689866e+02 
7.072658e+00 1.324374e+00 9.102982e+02 
6.721485e+00 1.275706e+00 1.456348e+03 
6.370812e+00 1.204879e+00 2.329952e+03 
6.057496e+00 1.126692e+00 3.727594e+03 
5.802055e+00 1.050989e+00 5.963623e+03 
5.623205e+00 9.858903e-01 9.540955e+03 
5.527007e+00 9.360450e-01 1.526418e+04 
5.508714e+00 9.037578e-01 2.442053e+04 
5.553735e+00 8.892741e-01 3.906940e+04 
5.644271e+00 8.914902e-01 6.250552e+04 
5.756335e+00 9.067505e-01 1.000000e+05 


==> anc/TOV-Output-e0-517.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.637898e-03 9.344564e-11 1.000000e-05 
4.533363e-03 1.808294e-10 1.599859e-05 
5.716196e-03 3.625174e-10 2.559548e-05 
7.347981e-03 7.700370e-10 4.094915e-05 
9.278536e-03 1.550408e-09 6.551286e-05 
1.179916e-02 3.188314e-09 1.048113e-04 
1.487922e-02 6.393637e-09 1.676833e-04 
1.900149e-02 1.331589e-08 2.682696e-04 
2.397485e-02 2.674702e-08 4.291934e-04 
3.027799e-02 5.387525e-08 6.866488e-04 
3.824933e-02 1.086126e-07 1.098541e-03 
4.808920e-02 2.158500e-07 1.757511e-03 
6.105270e-02 4.416976e-07 2.811769e-03 
7.752292e-02 9.042792e-07 4.498433e-03 
9.794758e-02 1.823879e-06 7.196857e-03 
1.243979e-01 3.736441e-06 1.151395e-02 
1.572612e-01 7.549026e-06 1.842070e-02 
1.993281e-01 1.537245e-05 2.947052e-02 
2.510662e-01 3.072000e-05 4.714866e-02 
3.187040e-01 6.284162e-05 7.543120e-02 
4.025434e-01 1.266395e-04 1.206793e-01 
5.089240e-01 2.559552e-04 1.930698e-01 
6.433460e-01 5.171979e-04 3.088844e-01 
8.131576e-01 1.044804e-03 4.941713e-01 
1.024721e+00 2.092334e-03 7.906043e-01 
1.293833e+00 4.216223e-03 1.264855e+00 
1.627659e+00 8.408951e-03 2.023590e+00 
2.041659e+00 1.664217e-02 3.237458e+00 
2.547250e+00 3.246331e-02 5.179475e+00 
3.152787e+00 6.198569e-02 8.286428e+00 
3.857268e+00 1.147596e-01 1.325711e+01 
4.650195e+00 2.044458e-01 2.120951e+01 
5.472904e+00 3.418249e-01 3.393222e+01 
6.262604e+00 5.313983e-01 5.428675e+01 
6.922873e+00 7.561378e-01 8.685114e+01 
7.375479e+00 9.804866e-01 1.389495e+02 
7.588144e+00 1.165892e+00 2.222996e+02 
7.566811e+00 1.283701e+00 3.556480e+02 
7.374379e+00 1.333258e+00 5.689866e+02 
7.068739e+00 1.323671e+00 9.102982e+02 
6.717248e+00 1.274937e+00 1.456348e+03 
6.362991e+00 1.203310e+00 2.329952e+03 
6.050339e+00 1.125396e+00 3.727594e+03 
5.800115e+00 1.050810e+00 5.963623e+03 
5.617712e+00 9.850615e-01 9.540955e+03 
5.520871e+00 9.351284e-01 1.526418e+04 
5.501293e+00 9.026220e-01 2.442053e+04 
5.547441e+00 8.883248e-01 3.906940e+04 
5.638032e+00 8.905246e-01 6.250552e+04 
5.748981e+00 9.055377e-01 1.000000e+05 


==> anc/TOV-Output-e0-518.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.621617e-03 9.237493e-11 1.000000e-05 
4.595678e-03 1.887537e-10 1.599859e-05 
5.841702e-03 3.876724e-10 2.559548e-05 
7.337031e-03 7.680821e-10 4.094915e-05 
9.152937e-03 1.491174e-09 6.551286e-05 
1.157926e-02 3.019183e-09 1.048113e-04 
1.482878e-02 6.341082e-09 1.676833e-04 
1.880714e-02 1.293644e-08 2.682696e-04 
2.400314e-02 2.689376e-08 4.291934e-04 
3.025149e-02 5.383785e-08 6.866488e-04 
3.836435e-02 1.098073e-07 1.098541e-03 
4.833328e-02 2.195772e-07 1.757511e-03 
6.110216e-02 4.436284e-07 2.811769e-03 
7.702726e-02 8.887605e-07 4.498433e-03 
9.780076e-02 1.819201e-06 7.196857e-03 
1.241718e-01 3.723291e-06 1.151395e-02 
1.572376e-01 7.560226e-06 1.842070e-02 
1.984340e-01 1.519587e-05 2.947052e-02 
2.512764e-01 3.085675e-05 4.714866e-02 
3.167591e-01 6.181759e-05 7.543120e-02 
4.016865e-01 1.260758e-04 1.206793e-01 
5.085246e-01 2.558463e-04 1.930698e-01 
6.424433e-01 5.160188e-04 3.088844e-01 
8.099205e-01 1.034377e-03 4.941713e-01 
1.023368e+00 2.088075e-03 7.906043e-01 
1.291886e+00 4.205301e-03 1.264855e+00 
1.623406e+00 8.359346e-03 2.023590e+00 
2.034834e+00 1.650799e-02 3.237458e+00 
2.540107e+00 3.225357e-02 5.179475e+00 
3.146966e+00 6.176007e-02 8.286428e+00 
3.855301e+00 1.147869e-01 1.325711e+01 
4.642869e+00 2.038545e-01 2.120951e+01 
5.465558e+00 3.410492e-01 3.393222e+01 
6.252657e+00 5.298199e-01 5.428675e+01 
6.909662e+00 7.532864e-01 8.685114e+01 
7.365228e+00 9.781182e-01 1.389495e+02 
7.576517e+00 1.162815e+00 2.222996e+02 
7.560508e+00 1.282295e+00 3.556480e+02 
7.368717e+00 1.332024e+00 5.689866e+02 
7.065883e+00 1.323278e+00 9.102982e+02 
6.708855e+00 1.273074e+00 1.456348e+03 
6.359467e+00 1.202754e+00 2.329952e+03 
6.045291e+00 1.124548e+00 3.727594e+03 
5.794342e+00 1.049878e+00 5.963623e+03 
5.614867e+00 9.847195e-01 9.540955e+03 
5.515000e+00 9.342584e-01 1.526418e+04 
5.497644e+00 9.021515e-01 2.442053e+04 
5.541006e+00 8.873500e-01 3.906940e+04 
5.633675e+00 8.899078e-01 6.250552e+04 
5.747078e+00 9.053750e-01 1.000000e+05 


==> anc/TOV-Output-e0-519.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.526428e-03 8.544554e-11 1.000000e-05 
4.621984e-03 1.923843e-10 1.599859e-05 
5.793824e-03 3.789484e-10 2.559548e-05 
7.394716e-03 7.878593e-10 4.094915e-05 
9.117812e-03 1.476917e-09 6.551286e-05 
1.173334e-02 3.147381e-09 1.048113e-04 
1.493775e-02 6.494414e-09 1.676833e-04 
1.889407e-02 1.314199e-08 2.682696e-04 
2.390507e-02 2.661675e-08 4.291934e-04 
2.998757e-02 5.254225e-08 6.866488e-04 
3.833334e-02 1.097528e-07 1.098541e-03 
4.838055e-02 2.206473e-07 1.757511e-03 
6.069148e-02 4.355825e-07 2.811769e-03 
7.713201e-02 8.941141e-07 4.498433e-03 
9.785868e-02 1.825954e-06 7.196857e-03 
1.237630e-01 3.693757e-06 1.151395e-02 
1.566738e-01 7.493633e-06 1.842070e-02 
1.979085e-01 1.510457e-05 2.947052e-02 
2.504312e-01 3.060538e-05 4.714866e-02 
3.165947e-01 6.184048e-05 7.543120e-02 
4.001375e-01 1.248636e-04 1.206793e-01 
5.058589e-01 2.523310e-04 1.930698e-01 
6.412210e-01 5.140687e-04 3.088844e-01 
8.089679e-01 1.032717e-03 4.941713e-01 
1.022713e+00 2.088067e-03 7.906043e-01 
1.287335e+00 4.169087e-03 1.264855e+00 
1.619428e+00 8.314062e-03 2.023590e+00 
2.030651e+00 1.643790e-02 3.237458e+00 
2.538150e+00 3.223924e-02 5.179475e+00 
3.139851e+00 6.145990e-02 8.286428e+00 
3.846618e+00 1.142318e-01 1.325711e+01 
4.631760e+00 2.027879e-01 2.120951e+01 
5.455718e+00 3.398384e-01 3.393222e+01 
6.239942e+00 5.276107e-01 5.428675e+01 
6.902111e+00 7.520128e-01 8.685114e+01 
7.359079e+00 9.770473e-01 1.389495e+02 
7.568667e+00 1.161003e+00 2.222996e+02 
7.554132e+00 1.280864e+00 3.556480e+02 
7.362467e+00 1.330602e+00 5.689866e+02 
7.057782e+00 1.321355e+00 9.102982e+02 
6.708387e+00 1.273295e+00 1.456348e+03 
6.354487e+00 1.201853e+00 2.329952e+03 
6.042246e+00 1.124127e+00 3.727594e+03 
5.787879e+00 1.048810e+00 5.963623e+03 
5.610369e+00 9.840724e-01 9.540955e+03 
5.511410e+00 9.337933e-01 1.526418e+04 
5.493203e+00 9.015408e-01 2.442053e+04 
5.538360e+00 8.870545e-01 3.906940e+04 
5.630276e+00 8.894680e-01 6.250552e+04 
5.739426e+00 9.041037e-01 1.000000e+05 


==> anc/TOV-Output-e0-52.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.153236e-02 2.994162e-10 1.000000e-06 
1.519201e-02 6.844876e-10 1.757511e-06 
1.977422e-02 1.509449e-09 3.088844e-06 
2.624763e-02 3.530128e-09 5.428675e-06 
3.481688e-02 8.239294e-09 9.540955e-06 
4.685905e-02 2.008634e-08 1.676833e-05 
6.231865e-02 4.724705e-08 2.947052e-05 
8.172286e-02 1.065495e-07 5.179475e-05 
1.091546e-01 2.538907e-07 9.102982e-05 
1.453754e-01 5.997837e-07 1.599859e-04 
1.928669e-01 1.400542e-06 2.811769e-04 
2.556866e-01 3.263242e-06 4.941713e-04 
3.388318e-01 7.594198e-06 8.685114e-04 
4.497322e-01 1.775816e-05 1.526418e-03 
5.958003e-01 4.129049e-05 2.682696e-03 
7.895853e-01 9.610940e-05 4.714866e-03 
1.050384e+00 2.262815e-04 8.286428e-03 
1.390709e+00 5.252636e-04 1.456348e-02 
1.840677e+00 1.218186e-03 2.559548e-02 
2.439457e+00 2.836975e-03 4.498433e-02 
3.225842e+00 6.565217e-03 7.906043e-02 
4.256279e+00 1.510127e-02 1.389495e-01 
5.607289e+00 3.461191e-02 2.442053e-01 
7.328666e+00 7.760362e-02 4.291934e-01 
9.502012e+00 1.703808e-01 7.543120e-01 
1.214613e+01 3.603009e-01 1.325711e+00 
1.515158e+01 7.141195e-01 2.329952e+00 
1.824689e+01 1.290555e+00 4.094915e+00 
2.103637e+01 2.084395e+00 7.196857e+00 
2.300782e+01 2.945637e+00 1.264855e+01 
2.391785e+01 3.668506e+00 2.222996e+01 
2.379232e+01 4.096790e+00 3.906940e+01 
2.291383e+01 4.212571e+00 6.866488e+01 
2.164088e+01 4.093758e+00 1.206793e+02 
2.029917e+01 3.846664e+00 2.120951e+02 
1.908383e+01 3.550521e+00 3.727594e+02 
1.815235e+01 3.269608e+00 6.551286e+02 
1.757656e+01 3.040985e+00 1.151395e+03 
1.734273e+01 2.881173e+00 2.023590e+03 
1.744607e+01 2.805834e+00 3.556480e+03 
1.778324e+01 2.809404e+00 6.250552e+03 
1.819998e+01 2.868513e+00 1.098541e+04 
1.857534e+01 2.953877e+00 1.930698e+04 
1.881856e+01 3.033272e+00 3.393222e+04 
1.893789e+01 3.093234e+00 5.963623e+04 
1.894894e+01 3.126045e+00 1.048113e+05 
1.887010e+01 3.130104e+00 1.842070e+05 
1.876839e+01 3.118561e+00 3.237458e+05 
1.867566e+01 3.099852e+00 5.689866e+05 
1.860340e+01 3.079425e+00 1.000000e+06 


==> anc/TOV-Output-e0-520.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.558588e-03 8.797377e-11 1.000000e-05 
4.599438e-03 1.899479e-10 1.599859e-05 
5.783573e-03 3.776668e-10 2.559548e-05 
7.201009e-03 7.289542e-10 4.094915e-05 
9.239806e-03 1.539958e-09 6.551286e-05 
1.177138e-02 3.184219e-09 1.048113e-04 
1.487111e-02 6.420230e-09 1.676833e-04 
1.887234e-02 1.312194e-08 2.682696e-04 
2.380595e-02 2.633765e-08 4.291934e-04 
3.003684e-02 5.290341e-08 6.866488e-04 
3.781407e-02 1.055557e-07 1.098541e-03 
4.800787e-02 2.160028e-07 1.757511e-03 
6.091903e-02 4.413489e-07 2.811769e-03 
7.738198e-02 9.045744e-07 4.498433e-03 
9.791962e-02 1.832891e-06 7.196857e-03 
1.236231e-01 3.688342e-06 1.151395e-02 
1.559459e-01 7.403916e-06 1.842070e-02 
1.971154e-01 1.495246e-05 2.947052e-02 
2.501016e-01 3.054344e-05 4.714866e-02 
3.156706e-01 6.141866e-05 7.543120e-02 
3.998994e-01 1.248809e-04 1.206793e-01 
5.050102e-01 2.515465e-04 1.930698e-01 
6.391123e-01 5.099953e-04 3.088844e-01 
8.073852e-01 1.028643e-03 4.941713e-01 
1.019426e+00 2.071994e-03 7.906043e-01 
1.287106e+00 4.174801e-03 1.264855e+00 
1.617870e+00 8.305871e-03 2.023590e+00 
2.029219e+00 1.643409e-02 3.237458e+00 
2.531762e+00 3.205812e-02 5.179475e+00 
3.133385e+00 6.119734e-02 8.286428e+00 
3.840755e+00 1.139207e-01 1.325711e+01 
4.624259e+00 2.021745e-01 2.120951e+01 
5.449542e+00 3.392648e-01 3.393222e+01 
6.231816e+00 5.264470e-01 5.428675e+01 
6.894516e+00 7.507252e-01 8.685114e+01 
7.349698e+00 9.749515e-01 1.389495e+02 
7.561367e+00 1.159373e+00 2.222996e+02 
7.545939e+00 1.278823e+00 3.556480e+02 
7.354110e+00 1.328509e+00 5.689866e+02 
7.050648e+00 1.319712e+00 9.102982e+02 
6.700016e+00 1.271434e+00 1.456348e+03 
6.353008e+00 1.201779e+00 2.329952e+03 
6.038035e+00 1.123457e+00 3.727594e+03 
5.781911e+00 1.047838e+00 5.963623e+03 
5.605315e+00 9.833224e-01 9.540955e+03 
5.504848e+00 9.327993e-01 1.526418e+04 
5.485281e+00 9.003153e-01 2.442053e+04 
5.533281e+00 8.863220e-01 3.906940e+04 
5.624957e+00 8.886716e-01 6.250552e+04 
5.732069e+00 9.028891e-01 1.000000e+05 


==> anc/TOV-Output-e0-521.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.629289e-03 9.350163e-11 1.000000e-05 
4.581907e-03 1.881453e-10 1.599859e-05 
5.665464e-03 3.556813e-10 2.559548e-05 
7.376741e-03 7.851422e-10 4.094915e-05 
9.179746e-03 1.513027e-09 6.551286e-05 
1.168216e-02 3.118349e-09 1.048113e-04 
1.475302e-02 6.280546e-09 1.676833e-04 
1.852950e-02 1.244359e-08 2.682696e-04 
2.365972e-02 2.590502e-08 4.291934e-04 
2.984264e-02 5.198370e-08 6.866488e-04 
3.797337e-02 1.071009e-07 1.098541e-03 
4.800188e-02 2.163371e-07 1.757511e-03 
6.098833e-02 4.437086e-07 2.811769e-03 
7.686998e-02 8.884432e-07 4.498433e-03 
9.729783e-02 1.801654e-06 7.196857e-03 
1.235125e-01 3.685527e-06 1.151395e-02 
1.560612e-01 7.434615e-06 1.842070e-02 
1.968267e-01 1.491547e-05 2.947052e-02 
2.492812e-01 3.030204e-05 4.714866e-02 
3.156045e-01 6.149804e-05 7.543120e-02 
3.993951e-01 1.246481e-04 1.206793e-01 
5.053841e-01 2.525893e-04 1.930698e-01 
6.371819e-01 5.063605e-04 3.088844e-01 
8.064383e-01 1.026994e-03 4.941713e-01 
1.018592e+00 2.070868e-03 7.906043e-01 
1.284557e+00 4.158004e-03 1.264855e+00 
1.616008e+00 8.292993e-03 2.023590e+00 
2.024596e+00 1.635332e-02 3.237458e+00 
2.525795e+00 3.189307e-02 5.179475e+00 
3.129969e+00 6.111013e-02 8.286428e+00 
3.833878e+00 1.135220e-01 1.325711e+01 
4.618874e+00 2.018256e-01 2.120951e+01 
5.438189e+00 3.377907e-01 3.393222e+01 
6.222598e+00 5.250338e-01 5.428675e+01 
6.883320e+00 7.484342e-01 8.685114e+01 
7.339756e+00 9.726769e-01 1.389495e+02 
7.555805e+00 1.158324e+00 2.222996e+02 
7.541285e+00 1.277963e+00 3.556480e+02 
7.351312e+00 1.328179e+00 5.689866e+02 
7.047869e+00 1.319337e+00 9.102982e+02 
6.693999e+00 1.270192e+00 1.456348e+03 
6.346188e+00 1.200441e+00 2.329952e+03 
6.032420e+00 1.122485e+00 3.727594e+03 
5.781078e+00 1.047873e+00 5.963623e+03 
5.600151e+00 9.825515e-01 9.540955e+03 
5.500765e+00 9.322453e-01 1.526418e+04 
5.482716e+00 9.000345e-01 2.442053e+04 
5.525815e+00 8.851608e-01 3.906940e+04 
5.617923e+00 8.875571e-01 6.250552e+04 
5.728067e+00 9.023202e-01 1.000000e+05 


==> anc/TOV-Output-e0-522.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.581065e-03 8.999618e-11 1.000000e-05 
4.578547e-03 1.880920e-10 1.599859e-05 
5.669050e-03 3.570412e-10 2.559548e-05 
7.260539e-03 7.500566e-10 4.094915e-05 
9.148712e-03 1.500608e-09 6.551286e-05 
1.163636e-02 3.087729e-09 1.048113e-04 
1.457456e-02 6.066999e-09 1.676833e-04 
1.866057e-02 1.273393e-08 2.682696e-04 
2.349769e-02 2.542513e-08 4.291934e-04 
3.009299e-02 5.340529e-08 6.866488e-04 
3.799897e-02 1.075236e-07 1.098541e-03 
4.788571e-02 2.151826e-07 1.757511e-03 
6.094283e-02 4.435658e-07 2.811769e-03 
7.663842e-02 8.821281e-07 4.498433e-03 
9.726005e-02 1.803011e-06 7.196857e-03 
1.228889e-01 3.636946e-06 1.151395e-02 
1.560294e-01 7.444334e-06 1.842070e-02 
1.974256e-01 1.508091e-05 2.947052e-02 
2.492599e-01 3.035237e-05 4.714866e-02 
3.156713e-01 6.165512e-05 7.543120e-02 
3.988276e-01 1.243556e-04 1.206793e-01 
5.033583e-01 2.500435e-04 1.930698e-01 
6.359853e-01 5.044788e-04 3.088844e-01 
8.049063e-01 1.023110e-03 4.941713e-01 
1.015418e+00 2.055510e-03 7.906043e-01 
1.280803e+00 4.129579e-03 1.264855e+00 
1.610203e+00 8.219816e-03 2.023590e+00 
2.020979e+00 1.629680e-02 3.237458e+00 
2.521191e+00 3.177913e-02 5.179475e+00 
3.123989e+00 6.087534e-02 8.286428e+00 
3.826850e+00 1.131102e-01 1.325711e+01 
4.612297e+00 2.013268e-01 2.120951e+01 
5.430047e+00 3.368744e-01 3.393222e+01 
6.213721e+00 5.236976e-01 5.428675e+01 
6.875198e+00 7.469976e-01 8.685114e+01 
7.333046e+00 9.714234e-01 1.389495e+02 
7.548208e+00 1.156591e+00 2.222996e+02 
7.534707e+00 1.276459e+00 3.556480e+02 
7.344905e+00 1.326702e+00 5.689866e+02 
7.043804e+00 1.318587e+00 9.102982e+02 
6.691091e+00 1.269767e+00 1.456348e+03 
6.339057e+00 1.199027e+00 2.329952e+03 
6.026097e+00 1.121361e+00 3.727594e+03 
5.774334e+00 1.046748e+00 5.963623e+03 
5.596616e+00 9.820802e-01 9.540955e+03 
5.496110e+00 9.315894e-01 1.526418e+04 
5.474835e+00 8.988153e-01 2.442053e+04 
5.518534e+00 8.840324e-01 3.906940e+04 
5.610488e+00 8.863677e-01 6.250552e+04 
5.720635e+00 9.010903e-01 1.000000e+05 


==> anc/TOV-Output-e0-523.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.544817e-03 8.745810e-11 1.000000e-05 
4.551682e-03 1.851545e-10 1.599859e-05 
5.694630e-03 3.625894e-10 2.559548e-05 
7.279613e-03 7.574316e-10 4.094915e-05 
9.159640e-03 1.508877e-09 6.551286e-05 
1.152093e-02 3.002487e-09 1.048113e-04 
1.473962e-02 6.287499e-09 1.676833e-04 
1.871241e-02 1.286495e-08 2.682696e-04 
2.341872e-02 2.521787e-08 4.291934e-04 
2.963726e-02 5.111323e-08 6.866488e-04 
3.797055e-02 1.074881e-07 1.098541e-03 
4.782389e-02 2.147608e-07 1.757511e-03 
6.048879e-02 4.345565e-07 2.811769e-03 
7.633121e-02 8.732321e-07 4.498433e-03 
9.692033e-02 1.787601e-06 7.196857e-03 
1.227992e-01 3.635938e-06 1.151395e-02 
1.551973e-01 7.339894e-06 1.842070e-02 
1.969152e-01 1.499293e-05 2.947052e-02 
2.482582e-01 3.004538e-05 4.714866e-02 
3.143097e-01 6.097740e-05 7.543120e-02 
3.982093e-01 1.240152e-04 1.206793e-01 
5.019958e-01 2.484938e-04 1.930698e-01 
6.368598e-01 5.075287e-04 3.088844e-01 
8.043281e-01 1.022857e-03 4.941713e-01 
1.015221e+00 2.058223e-03 7.906043e-01 
1.278425e+00 4.114464e-03 1.264855e+00 
1.609255e+00 8.220793e-03 2.023590e+00 
2.017688e+00 1.624806e-02 3.237458e+00 
2.517030e+00 3.168170e-02 5.179475e+00 
3.117180e+00 6.059313e-02 8.286428e+00 
3.821620e+00 1.128530e-01 1.325711e+01 
4.603760e+00 2.005829e-01 2.120951e+01 
5.424132e+00 3.363435e-01 3.393222e+01 
6.206767e+00 5.227970e-01 5.428675e+01 
6.867206e+00 7.455958e-01 8.685114e+01 
7.324963e+00 9.697342e-01 1.389495e+02 
7.540159e+00 1.154705e+00 2.222996e+02 
7.526186e+00 1.274304e+00 3.556480e+02 
7.339438e+00 1.325522e+00 5.689866e+02 
7.035023e+00 1.316458e+00 9.102982e+02 
6.688300e+00 1.269373e+00 1.456348e+03 
6.336906e+00 1.198792e+00 2.329952e+03 
6.024147e+00 1.121172e+00 3.727594e+03 
5.768809e+00 1.045860e+00 5.963623e+03 
5.592073e+00 9.814224e-01 9.540955e+03 
5.489502e+00 9.305855e-01 1.526418e+04 
5.468014e+00 8.977827e-01 2.442053e+04 
5.517351e+00 8.839973e-01 3.906940e+04 
5.607516e+00 8.860050e-01 6.250552e+04 
5.715270e+00 9.002579e-01 1.000000e+05 


==> anc/TOV-Output-e0-524.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.514017e-03 8.536108e-11 1.000000e-05 
4.533213e-03 1.832596e-10 1.599859e-05 
5.683052e-03 3.610713e-10 2.559548e-05 
7.162530e-03 7.228489e-10 4.094915e-05 
9.105787e-03 1.485254e-09 6.551286e-05 
1.155870e-02 3.037913e-09 1.048113e-04 
1.477797e-02 6.348814e-09 1.676833e-04 
1.864008e-02 1.274066e-08 2.682696e-04 
2.338510e-02 2.515742e-08 4.291934e-04 
2.976670e-02 5.188487e-08 6.866488e-04 
3.781988e-02 1.064167e-07 1.098541e-03 
4.748933e-02 2.106872e-07 1.757511e-03 
6.057757e-02 4.373073e-07 2.811769e-03 
7.655586e-02 8.826491e-07 4.498433e-03 
9.684814e-02 1.787020e-06 7.196857e-03 
1.223790e-01 3.605626e-06 1.151395e-02 
1.550407e-01 7.331685e-06 1.842070e-02 
1.964841e-01 1.492314e-05 2.947052e-02 
2.486118e-01 3.023159e-05 4.714866e-02 
3.136921e-01 6.073450e-05 7.543120e-02 
3.972509e-01 1.233573e-04 1.206793e-01 
5.027371e-01 2.500721e-04 1.930698e-01 
6.348327e-01 5.036598e-04 3.088844e-01 
8.021800e-01 1.016624e-03 4.941713e-01 
1.013090e+00 2.049200e-03 7.906043e-01 
1.274742e+00 4.086821e-03 1.264855e+00 
1.604759e+00 8.167701e-03 2.023590e+00 
2.014270e+00 1.619626e-02 3.237458e+00 
2.515042e+00 3.166526e-02 5.179475e+00 
3.114266e+00 6.053395e-02 8.286428e+00 
3.813416e+00 1.123399e-01 1.325711e+01 
4.591553e+00 1.993818e-01 2.120951e+01 
5.415332e+00 3.353118e-01 3.393222e+01 
6.199915e+00 5.219183e-01 5.428675e+01 
6.858659e+00 7.440382e-01 8.685114e+01 
7.313584e+00 9.670015e-01 1.389495e+02 
7.533998e+00 1.153450e+00 2.222996e+02 
7.523091e+00 1.273960e+00 3.556480e+02 
7.333132e+00 1.324073e+00 5.689866e+02 
7.030357e+00 1.315528e+00 9.102982e+02 
6.683222e+00 1.268375e+00 1.456348e+03 
6.331093e+00 1.197688e+00 2.329952e+03 
6.020201e+00 1.120555e+00 3.727594e+03 
5.763703e+00 1.045055e+00 5.963623e+03 
5.586511e+00 9.805761e-01 9.540955e+03 
5.486567e+00 9.302342e-01 1.526418e+04 
5.466968e+00 8.977684e-01 2.442053e+04 
5.511641e+00 8.831498e-01 3.906940e+04 
5.598310e+00 8.844868e-01 6.250552e+04 
5.708578e+00 8.991695e-01 1.000000e+05 


==> anc/TOV-Output-e0-525.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.465157e-03 8.200585e-11 1.000000e-05 
4.441331e-03 1.726694e-10 1.599859e-05 
5.650368e-03 3.555547e-10 2.559548e-05 
7.224304e-03 7.431291e-10 4.094915e-05 
9.137217e-03 1.503550e-09 6.551286e-05 
1.147291e-02 2.976437e-09 1.048113e-04 
1.468649e-02 6.243531e-09 1.676833e-04 
1.858576e-02 1.265370e-08 2.682696e-04 
2.350649e-02 2.560000e-08 4.291934e-04 
2.971379e-02 5.170720e-08 6.866488e-04 
3.739265e-02 1.030472e-07 1.098541e-03 
4.741872e-02 2.101491e-07 1.757511e-03 
6.023163e-02 4.306783e-07 2.811769e-03 
7.599025e-02 8.648773e-07 4.498433e-03 
9.703866e-02 1.801017e-06 7.196857e-03 
1.219682e-01 3.576251e-06 1.151395e-02 
1.543490e-01 7.247810e-06 1.842070e-02 
1.951708e-01 1.465383e-05 2.947052e-02 
2.472206e-01 2.978368e-05 4.714866e-02 
3.134409e-01 6.070431e-05 7.543120e-02 
3.961097e-01 1.225306e-04 1.206793e-01 
5.007811e-01 2.476368e-04 1.930698e-01 
6.328294e-01 4.998594e-04 3.088844e-01 
8.010302e-01 1.014186e-03 4.941713e-01 
1.010704e+00 2.038634e-03 7.906043e-01 
1.274316e+00 4.090443e-03 1.264855e+00 
1.603255e+00 8.160123e-03 2.023590e+00 
2.010325e+00 1.613182e-02 3.237458e+00 
2.506344e+00 3.139874e-02 5.179475e+00 
3.109458e+00 6.036605e-02 8.286428e+00 
3.806080e+00 1.119017e-01 1.325711e+01 
4.586292e+00 1.990461e-01 2.120951e+01 
5.404214e+00 3.338793e-01 3.393222e+01 
6.186810e+00 5.196212e-01 5.428675e+01 
6.849608e+00 7.423399e-01 8.685114e+01 
7.304511e+00 9.649969e-01 1.389495e+02 
7.526925e+00 1.151888e+00 2.222996e+02 
7.514372e+00 1.271735e+00 3.556480e+02 
7.325342e+00 1.322152e+00 5.689866e+02 
7.026260e+00 1.314764e+00 9.102982e+02 
6.674047e+00 1.266294e+00 1.456348e+03 
6.327140e+00 1.197025e+00 2.329952e+03 
6.015120e+00 1.119694e+00 3.727594e+03 
5.760251e+00 1.044573e+00 5.963623e+03 
5.581632e+00 9.798549e-01 9.540955e+03 
5.481120e+00 9.294357e-01 1.526418e+04 
5.461828e+00 8.970314e-01 2.442053e+04 
5.502040e+00 8.816041e-01 3.906940e+04 
5.592315e+00 8.835633e-01 6.250552e+04 
5.702489e+00 8.981969e-01 1.000000e+05 


==> anc/TOV-Output-e0-526.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.499133e-03 8.460264e-11 1.000000e-05 
4.496806e-03 1.795623e-10 1.599859e-05 
5.651702e-03 3.564843e-10 2.559548e-05 
7.200254e-03 7.371336e-10 4.094915e-05 
9.002897e-03 1.440952e-09 6.551286e-05 
1.155510e-02 3.046660e-09 1.048113e-04 
1.475233e-02 6.339934e-09 1.676833e-04 
1.839779e-02 1.229703e-08 2.682696e-04 
2.343787e-02 2.542480e-08 4.291934e-04 
2.968564e-02 5.165859e-08 6.866488e-04 
3.775098e-02 1.062401e-07 1.098541e-03 
4.775634e-02 2.150788e-07 1.757511e-03 
6.045122e-02 4.362352e-07 2.811769e-03 
7.643832e-02 8.819431e-07 4.498433e-03 
9.604567e-02 1.749619e-06 7.196857e-03 
1.221223e-01 3.596663e-06 1.151395e-02 
1.549533e-01 7.347230e-06 1.842070e-02 
1.954291e-01 1.474010e-05 2.947052e-02 
2.470152e-01 2.976607e-05 4.714866e-02 
3.118993e-01 5.992704e-05 7.543120e-02 
3.953024e-01 1.220149e-04 1.206793e-01 
5.005041e-01 2.476962e-04 1.930698e-01 
6.317254e-01 4.981941e-04 3.088844e-01 
7.997709e-01 1.011330e-03 4.941713e-01 
1.007908e+00 2.025618e-03 7.906043e-01 
1.271937e+00 4.075302e-03 1.264855e+00 
1.598437e+00 8.102239e-03 2.023590e+00 
2.006651e+00 1.607384e-02 3.237458e+00 
2.505814e+00 3.143614e-02 5.179475e+00 
3.101115e+00 5.999633e-02 8.286428e+00 
3.799908e+00 1.115632e-01 1.325711e+01 
4.576799e+00 1.981840e-01 2.120951e+01 
5.397051e+00 3.331302e-01 3.393222e+01 
6.177764e+00 5.182439e-01 5.428675e+01 
6.839700e+00 7.404027e-01 8.685114e+01 
7.297146e+00 9.635301e-01 1.389495e+02 
7.516367e+00 1.149156e+00 2.222996e+02 
7.507337e+00 1.270072e+00 3.556480e+02 
7.318189e+00 1.320432e+00 5.689866e+02 
7.022533e+00 1.314108e+00 9.102982e+02 
6.669706e+00 1.265487e+00 1.456348e+03 
6.322900e+00 1.196292e+00 2.329952e+03 
6.008856e+00 1.118578e+00 3.727594e+03 
5.758382e+00 1.044402e+00 5.963623e+03 
5.578646e+00 9.794825e-01 9.540955e+03 
5.476002e+00 9.286950e-01 1.526418e+04 
5.455632e+00 8.961076e-01 2.442053e+04 
5.500057e+00 8.814240e-01 3.906940e+04 
5.587068e+00 8.827777e-01 6.250552e+04 
5.699828e+00 8.978840e-01 1.000000e+05 


==> anc/TOV-Output-e0-527.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.506516e-03 8.530114e-11 1.000000e-05 
4.482658e-03 1.782109e-10 1.599859e-05 
5.766058e-03 3.792840e-10 2.559548e-05 
7.089734e-03 7.050459e-10 4.094915e-05 
9.195621e-03 1.538405e-09 6.551286e-05 
1.149101e-02 3.001943e-09 1.048113e-04 
1.454082e-02 6.082666e-09 1.676833e-04 
1.839999e-02 1.232482e-08 2.682696e-04 
2.357605e-02 2.592634e-08 4.291934e-04 
2.959357e-02 5.127673e-08 6.866488e-04 
3.769669e-02 1.059835e-07 1.098541e-03 
4.723658e-02 2.085282e-07 1.757511e-03 
6.014561e-02 4.304692e-07 2.811769e-03 
7.615880e-02 8.739616e-07 4.498433e-03 
9.653852e-02 1.780068e-06 7.196857e-03 
1.221788e-01 3.608501e-06 1.151395e-02 
1.546190e-01 7.313653e-06 1.842070e-02 
1.954883e-01 1.478153e-05 2.947052e-02 
2.470247e-01 2.982606e-05 4.714866e-02 
3.119967e-01 6.009710e-05 7.543120e-02 
3.943431e-01 1.213590e-04 1.206793e-01 
4.997714e-01 2.470785e-04 1.930698e-01 
6.310429e-01 4.975238e-04 3.088844e-01 
7.981573e-01 1.007131e-03 4.941713e-01 
1.005996e+00 2.017933e-03 7.906043e-01 
1.269834e+00 4.062795e-03 1.264855e+00 
1.597863e+00 8.108667e-03 2.023590e+00 
2.003191e+00 1.602098e-02 3.237458e+00 
2.499990e+00 3.127666e-02 5.179475e+00 
3.093945e+00 5.969408e-02 8.286428e+00 
3.794758e+00 1.113119e-01 1.325711e+01 
4.572217e+00 1.979316e-01 2.120951e+01 
5.387457e+00 3.319611e-01 3.393222e+01 
6.173832e+00 5.180224e-01 5.428675e+01 
6.833923e+00 7.396098e-01 8.685114e+01 
7.292885e+00 9.630417e-01 1.389495e+02 
7.511905e+00 1.148465e+00 2.222996e+02 
7.499270e+00 1.268061e+00 3.556480e+02 
7.314129e+00 1.319692e+00 5.689866e+02 
7.013603e+00 1.311928e+00 9.102982e+02 
6.664981e+00 1.264578e+00 1.456348e+03 
6.319733e+00 1.195813e+00 2.329952e+03 
6.003920e+00 1.117746e+00 3.727594e+03 
5.750341e+00 1.043017e+00 5.963623e+03 
5.570419e+00 9.781425e-01 9.540955e+03 
5.470236e+00 9.278386e-01 1.526418e+04 
5.448483e+00 8.950151e-01 2.442053e+04 
5.495222e+00 8.807322e-01 3.906940e+04 
5.580953e+00 8.818311e-01 6.250552e+04 
5.689482e+00 8.960909e-01 1.000000e+05 


==> anc/TOV-Output-e0-528.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.446819e-03 8.117199e-11 1.000000e-05 
4.532698e-03 1.845955e-10 1.599859e-05 
5.581794e-03 3.447246e-10 2.559548e-05 
7.195675e-03 7.385254e-10 4.094915e-05 
9.135125e-03 1.511104e-09 6.551286e-05 
1.147380e-02 2.994141e-09 1.048113e-04 
1.460794e-02 6.178994e-09 1.676833e-04 
1.834793e-02 1.224368e-08 2.682696e-04 
2.340750e-02 2.542240e-08 4.291934e-04 
2.945367e-02 5.064888e-08 6.866488e-04 
3.769558e-02 1.061752e-07 1.098541e-03 
4.760606e-02 2.138648e-07 1.757511e-03 
5.984981e-02 4.249541e-07 2.811769e-03 
7.606507e-02 8.723912e-07 4.498433e-03 
9.631486e-02 1.771079e-06 7.196857e-03 
1.214914e-01 3.554665e-06 1.151395e-02 
1.534920e-01 7.168473e-06 1.842070e-02 
1.946691e-01 1.462418e-05 2.947052e-02 
2.455680e-01 2.935718e-05 4.714866e-02 
3.109849e-01 5.962726e-05 7.543120e-02 
3.937487e-01 1.210402e-04 1.206793e-01 
4.982742e-01 2.453294e-04 1.930698e-01 
6.300939e-01 4.962212e-04 3.088844e-01 
7.955871e-01 9.993276e-04 4.941713e-01 
1.005291e+00 2.017497e-03 7.906043e-01 
1.266422e+00 4.037784e-03 1.264855e+00 
1.591645e+00 8.029734e-03 2.023590e+00 
1.998478e+00 1.593831e-02 3.237458e+00 
2.492886e+00 3.107004e-02 5.179475e+00 
3.092497e+00 5.971708e-02 8.286428e+00 
3.784968e+00 1.106643e-01 1.325711e+01 
4.563111e+00 1.971173e-01 2.120951e+01 
5.382028e+00 3.315095e-01 3.393222e+01 
6.160379e+00 5.156471e-01 5.428675e+01 
6.824806e+00 7.378898e-01 8.685114e+01 
7.280599e+00 9.600184e-01 1.389495e+02 
7.500378e+00 1.145406e+00 2.222996e+02 
7.494146e+00 1.267033e+00 3.556480e+02 
7.307906e+00 1.318264e+00 5.689866e+02 
7.010204e+00 1.311364e+00 9.102982e+02 
6.662370e+00 1.264226e+00 1.456348e+03 
6.315539e+00 1.195089e+00 2.329952e+03 
6.002714e+00 1.117713e+00 3.727594e+03 
5.748037e+00 1.042759e+00 5.963623e+03 
5.568840e+00 9.780286e-01 9.540955e+03 
5.466798e+00 9.273957e-01 1.526418e+04 
5.442692e+00 8.941618e-01 2.442053e+04 
5.487482e+00 8.795191e-01 3.906940e+04 
5.578231e+00 8.815121e-01 6.250552e+04 
5.684222e+00 8.952766e-01 1.000000e+05 


==> anc/TOV-Output-e0-529.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.442066e-03 8.098975e-11 1.000000e-05 
4.533858e-03 1.850872e-10 1.599859e-05 
5.645979e-03 3.574295e-10 2.559548e-05 
7.142056e-03 7.235062e-10 4.094915e-05 
9.000869e-03 1.448191e-09 6.551286e-05 
1.158155e-02 3.085127e-09 1.048113e-04 
1.450196e-02 6.056932e-09 1.676833e-04 
1.855589e-02 1.268873e-08 2.682696e-04 
2.333742e-02 2.524246e-08 4.291934e-04 
2.971513e-02 5.210823e-08 6.866488e-04 
3.762706e-02 1.057973e-07 1.098541e-03 
4.718022e-02 2.085712e-07 1.757511e-03 
5.961495e-02 4.207664e-07 2.811769e-03 
7.568672e-02 8.610656e-07 4.498433e-03 
9.566377e-02 1.738691e-06 7.196857e-03 
1.212627e-01 3.541323e-06 1.151395e-02 
1.540354e-01 7.258591e-06 1.842070e-02 
1.937438e-01 1.444395e-05 2.947052e-02 
2.460673e-01 2.959248e-05 4.714866e-02 
3.115799e-01 6.008363e-05 7.543120e-02 
3.930819e-01 1.206543e-04 1.206793e-01 
4.966213e-01 2.433563e-04 1.930698e-01 
6.274188e-01 4.908576e-04 3.088844e-01 
7.935493e-01 9.935464e-04 4.941713e-01 
1.003686e+00 2.011641e-03 7.906043e-01 
1.265140e+00 4.033110e-03 1.264855e+00 
1.590600e+00 8.028894e-03 2.023590e+00 
1.993174e+00 1.584175e-02 3.237458e+00 
2.490155e+00 3.102522e-02 5.179475e+00 
3.085826e+00 5.944296e-02 8.286428e+00 
3.781247e+00 1.105343e-01 1.325711e+01 
4.557547e+00 1.967418e-01 2.120951e+01 
5.374003e+00 3.306097e-01 3.393222e+01 
6.153088e+00 5.146641e-01 5.428675e+01 
6.813647e+00 7.356034e-01 8.685114e+01 
7.276282e+00 9.595085e-01 1.389495e+02 
7.496601e+00 1.144941e+00 2.222996e+02 
7.485543e+00 1.264840e+00 3.556480e+02 
7.300145e+00 1.316345e+00 5.689866e+02 
7.002883e+00 1.309652e+00 9.102982e+02 
6.656360e+00 1.262975e+00 1.456348e+03 
6.308159e+00 1.193608e+00 2.329952e+03 
5.996059e+00 1.116511e+00 3.727594e+03 
5.740999e+00 1.041570e+00 5.963623e+03 
5.563241e+00 9.771720e-01 9.540955e+03 
5.461810e+00 9.266767e-01 1.526418e+04 
5.437369e+00 8.933906e-01 2.442053e+04 
5.483831e+00 8.790385e-01 3.906940e+04 
5.573475e+00 8.808162e-01 6.250552e+04 
5.682180e+00 8.950809e-01 1.000000e+05 


==> anc/TOV-Output-e0-53.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.126739e-02 2.846179e-10 1.000000e-06 
1.449939e-02 6.065155e-10 1.757511e-06 
1.928716e-02 1.427571e-09 3.088844e-06 
2.631314e-02 3.625022e-09 5.428675e-06 
3.410902e-02 7.895880e-09 9.540955e-06 
4.599171e-02 1.935672e-08 1.676833e-05 
6.103965e-02 4.525110e-08 2.947052e-05 
8.067248e-02 1.044647e-07 5.179475e-05 
1.073245e-01 2.459746e-07 9.102982e-05 
1.429616e-01 5.813695e-07 1.599859e-04 
1.893266e-01 1.350301e-06 2.811769e-04 
2.496271e-01 3.095089e-06 4.941713e-04 
3.313877e-01 7.241205e-06 8.685114e-04 
4.400916e-01 1.696045e-05 1.526418e-03 
5.834125e-01 3.951366e-05 2.682696e-03 
7.742996e-01 9.237778e-05 4.714866e-03 
1.028203e+00 2.163277e-04 8.286428e-03 
1.365768e+00 5.070705e-04 1.456348e-02 
1.806797e+00 1.174292e-03 2.559548e-02 
2.389924e+00 2.718907e-03 4.498433e-02 
3.166158e+00 6.326659e-03 7.906043e-02 
4.175695e+00 1.453305e-02 1.389495e-01 
5.504373e+00 3.336689e-02 2.442053e-01 
7.191498e+00 7.472454e-02 4.291934e-01 
9.331308e+00 1.644135e-01 7.543120e-01 
1.193127e+01 3.479094e-01 1.325711e+00 
1.489552e+01 6.910128e-01 2.329952e+00 
1.797988e+01 1.256559e+00 4.094915e+00 
2.074406e+01 2.033154e+00 7.196857e+00 
2.273817e+01 2.889336e+00 1.264855e+01 
2.367987e+01 3.614282e+00 2.222996e+01 
2.357676e+01 4.046144e+00 3.906940e+01 
2.273194e+01 4.172383e+00 6.866488e+01 
2.148564e+01 4.062841e+00 1.206793e+02 
2.015470e+01 3.820672e+00 2.120951e+02 
1.894500e+01 3.527951e+00 3.727594e+02 
1.800673e+01 3.247481e+00 6.551286e+02 
1.742027e+01 3.018177e+00 1.151395e+03 
1.718326e+01 2.858378e+00 2.023590e+03 
1.728160e+01 2.781989e+00 3.556480e+03 
1.759211e+01 2.779902e+00 6.250552e+03 
1.801414e+01 2.838847e+00 1.098541e+04 
1.838020e+01 2.921280e+00 1.930698e+04 
1.864470e+01 3.004313e+00 3.393222e+04 
1.876378e+01 3.063905e+00 5.963623e+04 
1.876897e+01 3.095462e+00 1.048113e+05 
1.870177e+01 3.102127e+00 1.842070e+05 
1.859455e+01 3.089684e+00 3.237458e+05 
1.850251e+01 3.071367e+00 5.689866e+05 
1.841770e+01 3.048589e+00 1.000000e+06 


==> anc/TOV-Output-e0-530.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.446012e-03 8.142225e-11 1.000000e-05 
4.457569e-03 1.762329e-10 1.599859e-05 
5.720665e-03 3.725052e-10 2.559548e-05 
7.153427e-03 7.283417e-10 4.094915e-05 
9.115589e-03 1.507117e-09 6.551286e-05 
1.134593e-02 2.906116e-09 1.048113e-04 
1.443228e-02 5.981336e-09 1.676833e-04 
1.827633e-02 1.214674e-08 2.682696e-04 
2.340237e-02 2.550190e-08 4.291934e-04 
2.930322e-02 5.006563e-08 6.866488e-04 
3.713973e-02 1.019319e-07 1.098541e-03 
4.717173e-02 2.088527e-07 1.757511e-03 
5.957837e-02 4.207862e-07 2.811769e-03 
7.577029e-02 8.655539e-07 4.498433e-03 
9.601017e-02 1.760969e-06 7.196857e-03 
1.214440e-01 3.563955e-06 1.151395e-02 
1.529342e-01 7.117466e-06 1.842070e-02 
1.939018e-01 1.450667e-05 2.947052e-02 
2.453621e-01 2.939425e-05 4.714866e-02 
3.103455e-01 5.948466e-05 7.543120e-02 
3.927493e-01 1.205756e-04 1.206793e-01 
4.965298e-01 2.436809e-04 1.930698e-01 
6.273373e-01 4.915913e-04 3.088844e-01 
7.937968e-01 9.963471e-04 4.941713e-01 
1.001058e+00 1.999653e-03 7.906043e-01 
1.261890e+00 4.009680e-03 1.264855e+00 
1.588666e+00 8.014628e-03 2.023590e+00 
1.990158e+00 1.579942e-02 3.237458e+00 
2.485468e+00 3.090810e-02 5.179475e+00 
3.080668e+00 5.925481e-02 8.286428e+00 
3.775018e+00 1.101902e-01 1.325711e+01 
4.549667e+00 1.960792e-01 2.120951e+01 
5.361099e+00 3.288715e-01 3.393222e+01 
6.143055e+00 5.130615e-01 5.428675e+01 
6.807188e+00 7.346171e-01 8.685114e+01 
7.267666e+00 9.576407e-01 1.389495e+02 
7.485628e+00 1.142064e+00 2.222996e+02 
7.480629e+00 1.263879e+00 3.556480e+02 
7.298069e+00 1.316232e+00 5.689866e+02 
6.997931e+00 1.308631e+00 9.102982e+02 
6.651918e+00 1.262137e+00 1.456348e+03 
6.304087e+00 1.192911e+00 2.329952e+03 
5.993706e+00 1.116231e+00 3.727594e+03 
5.737047e+00 1.040987e+00 5.963623e+03 
5.555999e+00 9.760117e-01 9.540955e+03 
5.455573e+00 9.257347e-01 1.526418e+04 
5.431602e+00 8.925405e-01 2.442053e+04 
5.475066e+00 8.776407e-01 3.906940e+04 
5.566989e+00 8.797994e-01 6.250552e+04 
5.672490e+00 8.934131e-01 1.000000e+05 


==> anc/TOV-Output-e0-531.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.570289e-03 9.072387e-11 1.000000e-05 
4.493650e-03 1.808877e-10 1.599859e-05 
5.695903e-03 3.683827e-10 2.559548e-05 
7.132231e-03 7.232486e-10 4.094915e-05 
8.929992e-03 1.419595e-09 6.551286e-05 
1.142081e-02 2.969631e-09 1.048113e-04 
1.464054e-02 6.255798e-09 1.676833e-04 
1.819641e-02 1.201072e-08 2.682696e-04 
2.315340e-02 2.474323e-08 4.291934e-04 
2.959760e-02 5.168705e-08 6.866488e-04 
3.747829e-02 1.049426e-07 1.098541e-03 
4.729965e-02 2.109536e-07 1.757511e-03 
5.954822e-02 4.209404e-07 2.811769e-03 
7.556098e-02 8.600202e-07 4.498433e-03 
9.528074e-02 1.724385e-06 7.196857e-03 
1.213334e-01 3.560931e-06 1.151395e-02 
1.525244e-01 7.073721e-06 1.842070e-02 
1.929567e-01 1.432258e-05 2.947052e-02 
2.452319e-01 2.940286e-05 4.714866e-02 
3.099526e-01 5.937077e-05 7.543120e-02 
3.913505e-01 1.195171e-04 1.206793e-01 
4.958409e-01 2.431256e-04 1.930698e-01 
6.265121e-01 4.905766e-04 3.088844e-01 
7.914160e-01 9.892736e-04 4.941713e-01 
9.997908e-01 1.995815e-03 7.906043e-01 
1.257902e+00 3.979301e-03 1.264855e+00 
1.585416e+00 7.980532e-03 2.023590e+00 
1.987414e+00 1.576349e-02 3.237458e+00 
2.482174e+00 3.084227e-02 5.179475e+00 
3.071743e+00 5.885376e-02 8.286428e+00 
3.767130e+00 1.097052e-01 1.325711e+01 
4.541136e+00 1.953363e-01 2.120951e+01 
5.354635e+00 3.282395e-01 3.393222e+01 
6.134457e+00 5.117821e-01 5.428675e+01 
6.798895e+00 7.331219e-01 8.685114e+01 
7.259064e+00 9.557760e-01 1.389495e+02 
7.479153e+00 1.140693e+00 2.222996e+02 
7.474239e+00 1.262423e+00 3.556480e+02 
7.289360e+00 1.314008e+00 5.689866e+02 
6.993934e+00 1.307889e+00 9.102982e+02 
6.645195e+00 1.260695e+00 1.456348e+03 
6.299774e+00 1.192156e+00 2.329952e+03 
5.989260e+00 1.115501e+00 3.727594e+03 
5.731951e+00 1.040177e+00 5.963623e+03 
5.553434e+00 9.757140e-01 9.540955e+03 
5.450012e+00 9.249126e-01 1.526418e+04 
5.426867e+00 8.918722e-01 2.442053e+04 
5.468875e+00 8.767042e-01 3.906940e+04 
5.561829e+00 8.790278e-01 6.250552e+04 
5.670847e+00 8.932932e-01 1.000000e+05 


==> anc/TOV-Output-e0-532.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.419142e-03 7.983255e-11 1.000000e-05 
4.515820e-03 1.839240e-10 1.599859e-05 
5.663053e-03 3.627275e-10 2.559548e-05 
7.024760e-03 6.923459e-10 4.094915e-05 
8.919489e-03 1.417256e-09 6.551286e-05 
1.151278e-02 3.047683e-09 1.048113e-04 
1.437714e-02 5.935342e-09 1.676833e-04 
1.849075e-02 1.262678e-08 2.682696e-04 
2.320002e-02 2.493987e-08 4.291934e-04 
2.958171e-02 5.170103e-08 6.866488e-04 
3.714540e-02 1.023634e-07 1.098541e-03 
4.712356e-02 2.089991e-07 1.757511e-03 
5.950187e-02 4.207491e-07 2.811769e-03 
7.543785e-02 8.574347e-07 4.498433e-03 
9.532361e-02 1.729965e-06 7.196857e-03 
1.210062e-01 3.538854e-06 1.151395e-02 
1.531286e-01 7.171592e-06 1.842070e-02 
1.931871e-01 1.440099e-05 2.947052e-02 
2.447090e-01 2.927017e-05 4.714866e-02 
3.086635e-01 5.874353e-05 7.543120e-02 
3.902594e-01 1.187435e-04 1.206793e-01 
4.939475e-01 2.408040e-04 1.930698e-01 
6.238918e-01 4.853610e-04 3.088844e-01 
7.890051e-01 9.821081e-04 4.941713e-01 
9.956470e-01 1.974831e-03 7.906043e-01 
1.258017e+00 3.987799e-03 1.264855e+00 
1.582805e+00 7.956033e-03 2.023590e+00 
1.983606e+00 1.570236e-02 3.237458e+00 
2.476296e+00 3.068126e-02 5.179475e+00 
3.068119e+00 5.875225e-02 8.286428e+00 
3.760294e+00 1.093097e-01 1.325711e+01 
4.532794e+00 1.946169e-01 2.120951e+01 
5.345465e+00 3.271428e-01 3.393222e+01 
6.126894e+00 5.107348e-01 5.428675e+01 
6.789891e+00 7.314291e-01 8.685114e+01 
7.250700e+00 9.539849e-01 1.389495e+02 
7.471517e+00 1.138930e+00 2.222996e+02 
7.467366e+00 1.260803e+00 3.556480e+02 
7.286013e+00 1.313489e+00 5.689866e+02 
6.987850e+00 1.306534e+00 9.102982e+02 
6.641067e+00 1.259937e+00 1.456348e+03 
6.295466e+00 1.191401e+00 2.329952e+03 
5.982978e+00 1.114375e+00 3.727594e+03 
5.730967e+00 1.040177e+00 5.963623e+03 
5.549243e+00 9.751157e-01 9.540955e+03 
5.446489e+00 9.244526e-01 1.526418e+04 
5.424830e+00 8.916793e-01 2.442053e+04 
5.467257e+00 8.765867e-01 3.906940e+04 
5.552732e+00 8.775271e-01 6.250552e+04 
5.660649e+00 8.915273e-01 1.000000e+05 


==> anc/TOV-Output-e0-533.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.426611e-03 8.050789e-11 1.000000e-05 
4.445787e-03 1.758289e-10 1.599859e-05 
5.671601e-03 3.650574e-10 2.559548e-05 
7.090292e-03 7.132413e-10 4.094915e-05 
8.902299e-03 1.411727e-09 6.551286e-05 
1.130585e-02 2.891703e-09 1.048113e-04 
1.458029e-02 6.202154e-09 1.676833e-04 
1.820230e-02 1.206766e-08 2.682696e-04 
2.295420e-02 2.420086e-08 4.291934e-04 
2.908486e-02 4.923181e-08 6.866488e-04 
3.722641e-02 1.032283e-07 1.098541e-03 
4.721144e-02 2.105657e-07 1.757511e-03 
5.953941e-02 4.223382e-07 2.811769e-03 
7.481583e-02 8.379716e-07 4.498433e-03 
9.504223e-02 1.717914e-06 7.196857e-03 
1.207684e-01 3.524645e-06 1.151395e-02 
1.526596e-01 7.119256e-06 1.842070e-02 
1.928929e-01 1.436224e-05 2.947052e-02 
2.441220e-01 2.911467e-05 4.714866e-02 
3.082816e-01 5.863574e-05 7.543120e-02 
3.904244e-01 1.191173e-04 1.206793e-01 
4.932316e-01 2.402088e-04 1.930698e-01 
6.227541e-01 4.836173e-04 3.088844e-01 
7.892641e-01 9.849140e-04 4.941713e-01 
9.946409e-01 1.972535e-03 7.906043e-01 
1.253084e+00 3.948526e-03 1.264855e+00 
1.578894e+00 7.912047e-03 2.023590e+00 
1.979942e+00 1.564466e-02 3.237458e+00 
2.472308e+00 3.058979e-02 5.179475e+00 
3.064263e+00 5.863743e-02 8.286428e+00 
3.751387e+00 1.087390e-01 1.325711e+01 
4.528087e+00 1.943448e-01 2.120951e+01 
5.337697e+00 3.262862e-01 3.393222e+01 
6.118063e+00 5.094014e-01 5.428675e+01 
6.779463e+00 7.293422e-01 8.685114e+01 
7.241177e+00 9.518275e-01 1.389495e+02 
7.466493e+00 1.138041e+00 2.222996e+02 
7.462592e+00 1.259884e+00 3.556480e+02 
7.279134e+00 1.311844e+00 5.689866e+02 
6.981707e+00 1.305160e+00 9.102982e+02 
6.636426e+00 1.259044e+00 1.456348e+03 
6.291617e+00 1.190754e+00 2.329952e+03 
5.980003e+00 1.113960e+00 3.727594e+03 
5.724464e+00 1.039089e+00 5.963623e+03 
5.544572e+00 9.744279e-01 9.540955e+03 
5.440454e+00 9.235449e-01 1.526418e+04 
5.419483e+00 8.909020e-01 2.442053e+04 
5.462183e+00 8.758491e-01 3.906940e+04 
5.549833e+00 8.771731e-01 6.250552e+04 
5.657586e+00 8.911332e-01 1.000000e+05 


==> anc/TOV-Output-e0-534.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.453651e-03 8.258353e-11 1.000000e-05 
4.436222e-03 1.750242e-10 1.599859e-05 
5.687747e-03 3.688748e-10 2.559548e-05 
7.160309e-03 7.359587e-10 4.094915e-05 
8.843131e-03 1.386361e-09 6.551286e-05 
1.133796e-02 2.921887e-09 1.048113e-04 
1.434303e-02 5.915360e-09 1.676833e-04 
1.824303e-02 1.217165e-08 2.682696e-04 
2.301475e-02 2.443866e-08 4.291934e-04 
2.917392e-02 4.977866e-08 6.866488e-04 
3.676493e-02 9.962318e-08 1.098541e-03 
4.656867e-02 2.024610e-07 1.757511e-03 
5.900724e-02 4.118859e-07 2.811769e-03 
7.510848e-02 8.494339e-07 4.498433e-03 
9.540146e-02 1.740726e-06 7.196857e-03 
1.203980e-01 3.498872e-06 1.151395e-02 
1.520936e-01 7.053583e-06 1.842070e-02 
1.926338e-01 1.433129e-05 2.947052e-02 
2.441318e-01 2.917277e-05 4.714866e-02 
3.076486e-01 5.838459e-05 7.543120e-02 
3.889459e-01 1.179902e-04 1.206793e-01 
4.918834e-01 2.386914e-04 1.930698e-01 
6.235123e-01 4.862927e-04 3.088844e-01 
7.875254e-01 9.802540e-04 4.941713e-01 
9.921717e-01 1.961555e-03 7.906043e-01 
1.251441e+00 3.940352e-03 1.264855e+00 
1.576518e+00 7.891042e-03 2.023590e+00 
1.975145e+00 1.556035e-02 3.237458e+00 
2.468836e+00 3.051720e-02 5.179475e+00 
3.055776e+00 5.826185e-02 8.286428e+00 
3.747474e+00 1.085907e-01 1.325711e+01 
4.517709e+00 1.933749e-01 2.120951e+01 
5.329628e+00 3.253774e-01 3.393222e+01 
6.111087e+00 5.084842e-01 5.428675e+01 
6.771176e+00 7.278456e-01 8.685114e+01 
7.233542e+00 9.502633e-01 1.389495e+02 
7.458889e+00 1.136286e+00 2.222996e+02 
7.453547e+00 1.257534e+00 3.556480e+02 
7.271509e+00 1.309959e+00 5.689866e+02 
6.977874e+00 1.304462e+00 9.102982e+02 
6.631092e+00 1.257965e+00 1.456348e+03 
6.285747e+00 1.189626e+00 2.329952e+03 
5.971645e+00 1.112386e+00 3.727594e+03 
5.721136e+00 1.038626e+00 5.963623e+03 
5.540113e+00 9.737788e-01 9.540955e+03 
5.438389e+00 9.233435e-01 1.526418e+04 
5.412575e+00 8.898486e-01 2.442053e+04 
5.453657e+00 8.744929e-01 3.906940e+04 
5.545191e+00 8.764960e-01 6.250552e+04 
5.650728e+00 8.900088e-01 1.000000e+05 


==> anc/TOV-Output-e0-535.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.404769e-03 7.927449e-11 1.000000e-05 
4.364619e-03 1.669974e-10 1.599859e-05 
5.590207e-03 3.508766e-10 2.559548e-05 
7.041396e-03 7.012083e-10 4.094915e-05 
8.830704e-03 1.383110e-09 6.551286e-05 
1.148452e-02 3.042354e-09 1.048113e-04 
1.434078e-02 5.923650e-09 1.676833e-04 
1.821817e-02 1.214465e-08 2.682696e-04 
2.298775e-02 2.439836e-08 4.291934e-04 
2.916430e-02 4.982256e-08 6.866488e-04 
3.717133e-02 1.031564e-07 1.098541e-03 
4.680677e-02 2.059673e-07 1.757511e-03 
5.898202e-02 4.121283e-07 2.811769e-03 
7.516786e-02 8.530445e-07 4.498433e-03 
9.511925e-02 1.728555e-06 7.196857e-03 
1.203817e-01 3.503994e-06 1.151395e-02 
1.520708e-01 7.063600e-06 1.842070e-02 
1.926302e-01 1.435730e-05 2.947052e-02 
2.431238e-01 2.886688e-05 4.714866e-02 
3.079100e-01 5.864305e-05 7.543120e-02 
3.888457e-01 1.181196e-04 1.206793e-01 
4.910886e-01 2.379808e-04 1.930698e-01 
6.220008e-01 4.836689e-04 3.088844e-01 
7.859727e-01 9.762903e-04 4.941713e-01 
9.917584e-01 1.962751e-03 7.906043e-01 
1.248623e+00 3.921120e-03 1.264855e+00 
1.573506e+00 7.860539e-03 2.023590e+00 
1.972942e+00 1.553693e-02 3.237458e+00 
2.464224e+00 3.040275e-02 5.179475e+00 
3.054157e+00 5.827236e-02 8.286428e+00 
3.742506e+00 1.083526e-01 1.325711e+01 
4.511153e+00 1.928748e-01 2.120951e+01 
5.323175e+00 3.247443e-01 3.393222e+01 
6.102196e+00 5.071356e-01 5.428675e+01 
6.764402e+00 7.267654e-01 8.685114e+01 
7.226370e+00 9.488435e-01 1.389495e+02 
7.448801e+00 1.133698e+00 2.222996e+02 
7.445354e+00 1.255468e+00 3.556480e+02 
7.267382e+00 1.309188e+00 5.689866e+02 
6.974843e+00 1.303999e+00 9.102982e+02 
6.629935e+00 1.257992e+00 1.456348e+03 
6.280342e+00 1.188607e+00 2.329952e+03 
5.969424e+00 1.112130e+00 3.727594e+03 
5.715101e+00 1.037629e+00 5.963623e+03 
5.535518e+00 9.731041e-01 9.540955e+03 
5.433228e+00 9.225904e-01 1.526418e+04 
5.408829e+00 8.893528e-01 2.442053e+04 
5.449705e+00 8.739558e-01 3.906940e+04 
5.535003e+00 8.747928e-01 6.250552e+04 
5.645769e+00 8.892490e-01 1.000000e+05 


==> anc/TOV-Output-e0-536.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.473360e-03 8.432008e-11 1.000000e-05 
4.415529e-03 1.732327e-10 1.599859e-05 
5.632535e-03 3.595782e-10 2.559548e-05 
6.984841e-03 6.857270e-10 4.094915e-05 
9.054773e-03 1.493875e-09 6.551286e-05 
1.125682e-02 2.870307e-09 1.048113e-04 
1.418212e-02 5.739912e-09 1.676833e-04 
1.830565e-02 1.234348e-08 2.682696e-04 
2.307520e-02 2.472400e-08 4.291934e-04 
2.926069e-02 5.041226e-08 6.866488e-04 
3.673065e-02 9.971684e-08 1.098541e-03 
4.644346e-02 2.015845e-07 1.757511e-03 
5.940237e-02 4.217896e-07 2.811769e-03 
7.444380e-02 8.301793e-07 4.498433e-03 
9.494952e-02 1.722532e-06 7.196857e-03 
1.193705e-01 3.422824e-06 1.151395e-02 
1.519614e-01 7.061543e-06 1.842070e-02 
1.918910e-01 1.421918e-05 2.947052e-02 
2.429472e-01 2.885785e-05 4.714866e-02 
3.072763e-01 5.839065e-05 7.543120e-02 
3.877262e-01 1.173213e-04 1.206793e-01 
4.914585e-01 2.389639e-04 1.930698e-01 
6.203651e-01 4.807601e-04 3.088844e-01 
7.844093e-01 9.722884e-04 4.941713e-01 
9.901622e-01 1.956931e-03 7.906043e-01 
1.246707e+00 3.910355e-03 1.264855e+00 
1.570278e+00 7.826825e-03 2.023590e+00 
1.971117e+00 1.552231e-02 3.237458e+00 
2.458683e+00 3.025436e-02 5.179475e+00 
3.045222e+00 5.787210e-02 8.286428e+00 
3.732232e+00 1.076675e-01 1.325711e+01 
4.502297e+00 1.920925e-01 2.120951e+01 
5.315238e+00 3.238571e-01 3.393222e+01 
6.093017e+00 5.057220e-01 5.428675e+01 
6.751582e+00 7.240173e-01 8.685114e+01 
7.217916e+00 9.470188e-01 1.389495e+02 
7.441101e+00 1.131908e+00 2.222996e+02 
7.440280e+00 1.254444e+00 3.556480e+02 
7.261323e+00 1.307799e+00 5.689866e+02 
6.968042e+00 1.302428e+00 9.102982e+02 
6.621776e+00 1.256162e+00 1.456348e+03 
6.275157e+00 1.187639e+00 2.329952e+03 
5.962270e+00 1.110814e+00 3.727594e+03 
5.712260e+00 1.037261e+00 5.963623e+03 
5.529789e+00 9.722189e-01 9.540955e+03 
5.426864e+00 9.216225e-01 1.526418e+04 
5.404838e+00 8.888135e-01 2.442053e+04 
5.444500e+00 8.731936e-01 3.906940e+04 
5.530169e+00 8.740793e-01 6.250552e+04 
5.641184e+00 8.885609e-01 1.000000e+05 


==> anc/TOV-Output-e0-537.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.465685e-03 8.391866e-11 1.000000e-05 
4.367915e-03 1.680017e-10 1.599859e-05 
5.506346e-03 3.365749e-10 2.559548e-05 
6.948344e-03 6.762934e-10 4.094915e-05 
8.933035e-03 1.437104e-09 6.551286e-05 
1.122749e-02 2.853246e-09 1.048113e-04 
1.419933e-02 5.771581e-09 1.676833e-04 
1.802096e-02 1.179846e-08 2.682696e-04 
2.277506e-02 2.381609e-08 4.291934e-04 
2.904679e-02 4.940676e-08 6.866488e-04 
3.705942e-02 1.026096e-07 1.098541e-03 
4.673367e-02 2.057703e-07 1.757511e-03 
5.897059e-02 4.134285e-07 2.811769e-03 
7.496897e-02 8.494549e-07 4.498433e-03 
9.455790e-02 1.704480e-06 7.196857e-03 
1.193465e-01 3.427138e-06 1.151395e-02 
1.517869e-01 7.050374e-06 1.842070e-02 
1.919132e-01 1.425066e-05 2.947052e-02 
2.423378e-01 2.869468e-05 4.714866e-02 
3.065660e-01 5.809482e-05 7.543120e-02 
3.880466e-01 1.178315e-04 1.206793e-01 
4.901311e-01 2.374750e-04 1.930698e-01 
6.192826e-01 4.791392e-04 3.088844e-01 
7.811573e-01 9.620428e-04 4.941713e-01 
9.884098e-01 1.950184e-03 7.906043e-01 
1.245563e+00 3.906828e-03 1.264855e+00 
1.567489e+00 7.799649e-03 2.023590e+00 
1.964441e+00 1.539410e-02 3.237458e+00 
2.455307e+00 3.018504e-02 5.179475e+00 
3.041770e+00 5.777925e-02 8.286428e+00 
3.728507e+00 1.075337e-01 1.325711e+01 
4.497331e+00 1.917864e-01 2.120951e+01 
5.307312e+00 3.229712e-01 3.393222e+01 
6.084013e+00 5.043472e-01 5.428675e+01 
6.742019e+00 7.221670e-01 8.685114e+01 
7.210967e+00 9.456662e-01 1.389495e+02 
7.435079e+00 1.130678e+00 2.222996e+02 
7.436459e+00 1.253837e+00 3.556480e+02 
7.255794e+00 1.306578e+00 5.689866e+02 
6.963864e+00 1.301625e+00 9.102982e+02 
6.618581e+00 1.255647e+00 1.456348e+03 
6.271572e+00 1.187052e+00 2.329952e+03 
5.958376e+00 1.110197e+00 3.727594e+03 
5.708114e+00 1.036635e+00 5.963623e+03 
5.524251e+00 9.713684e-01 9.540955e+03 
5.424702e+00 9.214025e-01 1.526418e+04 
5.398303e+00 8.878246e-01 2.442053e+04 
5.437351e+00 8.720831e-01 3.906940e+04 
5.526131e+00 8.735127e-01 6.250552e+04 
5.633490e+00 8.872744e-01 1.000000e+05 


==> anc/TOV-Output-e0-538.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.527589e-03 8.866106e-11 1.000000e-05 
4.370964e-03 1.686673e-10 1.599859e-05 
5.469715e-03 3.305167e-10 2.559548e-05 
6.929429e-03 6.720346e-10 4.094915e-05 
9.014620e-03 1.479591e-09 6.551286e-05 
1.131845e-02 2.928604e-09 1.048113e-04 
1.415656e-02 5.730236e-09 1.676833e-04 
1.826701e-02 1.231124e-08 2.682696e-04 
2.304337e-02 2.471368e-08 4.291934e-04 
2.897224e-02 4.911861e-08 6.866488e-04 
3.685935e-02 1.011447e-07 1.098541e-03 
4.663073e-02 2.047941e-07 1.757511e-03 
5.893895e-02 4.135320e-07 2.811769e-03 
7.436005e-02 8.304676e-07 4.498433e-03 
9.413967e-02 1.685095e-06 7.196857e-03 
1.196166e-01 3.456889e-06 1.151395e-02 
1.504494e-01 6.878421e-06 1.842070e-02 
1.909608e-01 1.406569e-05 2.947052e-02 
2.419562e-01 2.861250e-05 4.714866e-02 
3.056701e-01 5.769427e-05 7.543120e-02 
3.861937e-01 1.163682e-04 1.206793e-01 
4.887225e-01 2.358720e-04 1.930698e-01 
6.173362e-01 4.755201e-04 3.088844e-01 
7.806169e-01 9.618296e-04 4.941713e-01 
9.848020e-01 1.932511e-03 7.906043e-01 
1.243405e+00 3.893770e-03 1.264855e+00 
1.565619e+00 7.786107e-03 2.023590e+00 
1.960858e+00 1.533833e-02 3.237458e+00 
2.450690e+00 3.007045e-02 5.179475e+00 
3.034542e+00 5.747520e-02 8.286428e+00 
3.721221e+00 1.071004e-01 1.325711e+01 
4.491156e+00 1.913317e-01 2.120951e+01 
5.295219e+00 3.213762e-01 3.393222e+01 
6.075121e+00 5.029972e-01 5.428675e+01 
6.733612e+00 7.206336e-01 8.685114e+01 
7.200850e+00 9.433159e-01 1.389495e+02 
7.427753e+00 1.129011e+00 2.222996e+02 
7.430145e+00 1.252395e+00 3.556480e+02 
7.251634e+00 1.305792e+00 5.689866e+02 
6.956271e+00 1.299818e+00 9.102982e+02 
6.612297e+00 1.254311e+00 1.456348e+03 
6.267954e+00 1.186455e+00 2.329952e+03 
5.956840e+00 1.110087e+00 3.727594e+03 
5.703814e+00 1.035978e+00 5.963623e+03 
5.522841e+00 9.712808e-01 9.540955e+03 
5.416497e+00 9.201057e-01 1.526418e+04 
5.391011e+00 8.867019e-01 2.442053e+04 
5.431597e+00 8.712217e-01 3.906940e+04 
5.519943e+00 8.725481e-01 6.250552e+04 
5.629926e+00 8.867817e-01 1.000000e+05 


==> anc/TOV-Output-e0-539.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.413954e-03 8.051533e-11 1.000000e-05 
4.421597e-03 1.749215e-10 1.599859e-05 
5.578581e-03 3.512989e-10 2.559548e-05 
6.941379e-03 6.767730e-10 4.094915e-05 
8.880480e-03 1.417148e-09 6.551286e-05 
1.132355e-02 2.938010e-09 1.048113e-04 
1.440877e-02 6.053218e-09 1.676833e-04 
1.823876e-02 1.227698e-08 2.682696e-04 
2.274790e-02 2.381936e-08 4.291934e-04 
2.889494e-02 4.881709e-08 6.866488e-04 
3.691658e-02 1.018055e-07 1.098541e-03 
4.637320e-02 2.017942e-07 1.757511e-03 
5.853046e-02 4.057461e-07 2.811769e-03 
7.439491e-02 8.331820e-07 4.498433e-03 
9.448308e-02 1.706770e-06 7.196857e-03 
1.191021e-01 3.418812e-06 1.151395e-02 
1.504828e-01 6.895796e-06 1.842070e-02 
1.904172e-01 1.397184e-05 2.947052e-02 
2.405544e-01 2.817039e-05 4.714866e-02 
3.057671e-01 5.785648e-05 7.543120e-02 
3.864142e-01 1.167840e-04 1.206793e-01 
4.879020e-01 2.351220e-04 1.930698e-01 
6.173689e-01 4.764773e-04 3.088844e-01 
7.798567e-01 9.608001e-04 4.941713e-01 
9.836298e-01 1.929184e-03 7.906043e-01 
1.242102e+00 3.888707e-03 1.264855e+00 
1.560282e+00 7.721166e-03 2.023590e+00 
1.959971e+00 1.534536e-02 3.237458e+00 
2.443271e+00 2.985419e-02 5.179475e+00 
3.029543e+00 5.729571e-02 8.286428e+00 
3.715692e+00 1.068145e-01 1.325711e+01 
4.483613e+00 1.907095e-01 2.120951e+01 
5.291835e+00 3.212621e-01 3.393222e+01 
6.069763e+00 5.024370e-01 5.428675e+01 
6.729721e+00 7.203407e-01 8.685114e+01 
7.190101e+00 9.407662e-01 1.389495e+02 
7.422626e+00 1.128077e+00 2.222996e+02 
7.420486e+00 1.249832e+00 3.556480e+02 
7.245771e+00 1.304461e+00 5.689866e+02 
6.954469e+00 1.299711e+00 9.102982e+02 
6.608190e+00 1.253552e+00 1.456348e+03 
6.262107e+00 1.185327e+00 2.329952e+03 
5.949333e+00 1.108691e+00 3.727594e+03 
5.698754e+00 1.035170e+00 5.963623e+03 
5.514686e+00 9.699451e-01 9.540955e+03 
5.411477e+00 9.193755e-01 1.526418e+04 
5.389535e+00 8.866048e-01 2.442053e+04 
5.430240e+00 8.711476e-01 3.906940e+04 
5.515402e+00 8.718878e-01 6.250552e+04 
5.621160e+00 8.852888e-01 1.000000e+05 


==> anc/TOV-Output-e0-54.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.082300e-02 2.570120e-10 1.000000e-06 
1.460603e-02 6.316951e-10 1.757511e-06 
1.895051e-02 1.379664e-09 3.088844e-06 
2.527214e-02 3.272176e-09 5.428675e-06 
3.417531e-02 8.091854e-09 9.540955e-06 
4.474177e-02 1.815726e-08 1.676833e-05 
5.967747e-02 4.308660e-08 2.947052e-05 
7.955337e-02 1.020674e-07 5.179475e-05 
1.054481e-01 2.376990e-07 9.102982e-05 
1.405296e-01 5.626206e-07 1.599859e-04 
1.859465e-01 1.303399e-06 2.811769e-04 
2.451364e-01 2.986338e-06 4.941713e-04 
3.255057e-01 6.991896e-06 8.685114e-04 
4.337741e-01 1.654690e-05 1.526418e-03 
5.729006e-01 3.812196e-05 2.682696e-03 
7.606004e-01 8.921274e-05 4.714866e-03 
1.011864e+00 2.100668e-04 8.286428e-03 
1.339818e+00 4.877426e-04 1.456348e-02 
1.773836e+00 1.132144e-03 2.559548e-02 
2.346218e+00 2.620936e-03 4.498433e-02 
3.104735e+00 6.077934e-03 7.906043e-02 
4.096919e+00 1.398419e-02 1.389495e-01 
5.399149e+00 3.208102e-02 2.442053e-01 
7.062731e+00 7.210464e-02 4.291934e-01 
9.174931e+00 1.591789e-01 7.543120e-01 
1.172394e+01 3.361506e-01 1.325711e+00 
1.465749e+01 6.702482e-01 2.329952e+00 
1.770315e+01 1.220551e+00 4.094915e+00 
2.047150e+01 1.986729e+00 7.196857e+00 
2.248683e+01 2.838258e+00 1.264855e+01 
2.344822e+01 3.561666e+00 2.222996e+01 
2.336887e+01 3.997523e+00 3.906940e+01 
2.255792e+01 4.134155e+00 6.866488e+01 
2.132069e+01 4.028840e+00 1.206793e+02 
2.000669e+01 3.793492e+00 2.120951e+02 
1.880997e+01 3.505934e+00 3.727594e+02 
1.786237e+01 3.225374e+00 6.551286e+02 
1.727378e+01 2.996960e+00 1.151395e+03 
1.702379e+01 2.835428e+00 2.023590e+03 
1.710945e+01 2.756638e+00 3.556480e+03 
1.741875e+01 2.753560e+00 6.250552e+03 
1.782775e+01 2.808937e+00 1.098541e+04 
1.821143e+01 2.893851e+00 1.930698e+04 
1.846555e+01 2.974074e+00 3.393222e+04 
1.859032e+01 3.034517e+00 5.963623e+04 
1.858558e+01 3.063952e+00 1.048113e+05 
1.851844e+01 3.070810e+00 1.842070e+05 
1.842787e+01 3.062082e+00 3.237458e+05 
1.832894e+01 3.042596e+00 5.689866e+05 
1.825827e+01 3.022885e+00 1.000000e+06 


==> anc/TOV-Output-e0-540.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.465729e-03 8.439065e-11 1.000000e-05 
4.325605e-03 1.640783e-10 1.599859e-05 
5.521807e-03 3.413142e-10 2.559548e-05 
6.909010e-03 6.685873e-10 4.094915e-05 
8.812016e-03 1.387192e-09 6.551286e-05 
1.116020e-02 2.817908e-09 1.048113e-04 
1.440365e-02 6.057987e-09 1.676833e-04 
1.793053e-02 1.168665e-08 2.682696e-04 
2.299696e-02 2.465599e-08 4.291934e-04 
2.875600e-02 4.820552e-08 6.866488e-04 
3.665115e-02 9.981011e-08 1.098541e-03 
4.609596e-02 1.985643e-07 1.757511e-03 
5.834727e-02 4.026940e-07 2.811769e-03 
7.394417e-02 8.196472e-07 4.498433e-03 
9.409106e-02 1.688740e-06 7.196857e-03 
1.190957e-01 3.424604e-06 1.151395e-02 
1.509471e-01 6.972738e-06 1.842070e-02 
1.901272e-01 1.393391e-05 2.947052e-02 
2.411072e-01 2.841763e-05 4.714866e-02 
3.045281e-01 5.726206e-05 7.543120e-02 
3.855951e-01 1.162582e-04 1.206793e-01 
4.876607e-01 2.352083e-04 1.930698e-01 
6.156488e-01 4.733826e-04 3.088844e-01 
7.772408e-01 9.529313e-04 4.941713e-01 
9.823198e-01 1.925040e-03 7.906043e-01 
1.237870e+00 3.856270e-03 1.264855e+00 
1.559897e+00 7.729543e-03 2.023590e+00 
1.954940e+00 1.525579e-02 3.237458e+00 
2.439546e+00 2.977210e-02 5.179475e+00 
3.025964e+00 5.719517e-02 8.286428e+00 
3.708809e+00 1.064150e-01 1.325711e+01 
4.472161e+00 1.896113e-01 2.120951e+01 
5.282284e+00 3.200991e-01 3.393222e+01 
6.057192e+00 5.002634e-01 5.428675e+01 
6.716557e+00 7.174979e-01 8.685114e+01 
7.183349e+00 9.394712e-01 1.389495e+02 
7.411547e+00 1.125150e+00 2.222996e+02 
7.416817e+00 1.249272e+00 3.556480e+02 
7.237519e+00 1.302367e+00 5.689866e+02 
6.947171e+00 1.297988e+00 9.102982e+02 
6.604631e+00 1.252938e+00 1.456348e+03 
6.257939e+00 1.184597e+00 2.329952e+03 
5.945673e+00 1.108122e+00 3.727594e+03 
5.692210e+00 1.034068e+00 5.963623e+03 
5.512027e+00 9.696252e-01 9.540955e+03 
5.409193e+00 9.191320e-01 1.526418e+04 
5.381712e+00 8.853874e-01 2.442053e+04 
5.424147e+00 8.702248e-01 3.906940e+04 
5.508073e+00 8.707115e-01 6.250552e+04 
5.618773e+00 8.850208e-01 1.000000e+05 


==> anc/TOV-Output-e0-541.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.363923e-03 7.731299e-11 1.000000e-05 
4.349341e-03 1.671032e-10 1.599859e-05 
5.530577e-03 3.435781e-10 2.559548e-05 
6.921167e-03 6.733674e-10 4.094915e-05 
8.761503e-03 1.365998e-09 6.551286e-05 
1.126883e-02 2.906366e-09 1.048113e-04 
1.410392e-02 5.698154e-09 1.676833e-04 
1.790302e-02 1.165450e-08 2.682696e-04 
2.300116e-02 2.471519e-08 4.291934e-04 
2.892774e-02 4.916527e-08 6.866488e-04 
3.669914e-02 1.003882e-07 1.098541e-03 
4.654410e-02 2.047905e-07 1.757511e-03 
5.872588e-02 4.113444e-07 2.811769e-03 
7.383225e-02 8.174422e-07 4.498433e-03 
9.332950e-02 1.651118e-06 7.196857e-03 
1.186423e-01 3.391909e-06 1.151395e-02 
1.496003e-01 6.800333e-06 1.842070e-02 
1.895681e-01 1.383690e-05 2.947052e-02 
2.405092e-01 2.825891e-05 4.714866e-02 
3.038406e-01 5.698047e-05 7.543120e-02 
3.848860e-01 1.158320e-04 1.206793e-01 
4.862015e-01 2.335351e-04 1.930698e-01 
6.154947e-01 4.739010e-04 3.088844e-01 
7.756093e-01 9.486957e-04 4.941713e-01 
9.795513e-01 1.912348e-03 7.906043e-01 
1.237254e+00 3.857584e-03 1.264855e+00 
1.556175e+00 7.688549e-03 2.023590e+00 
1.952316e+00 1.522222e-02 3.237458e+00 
2.437619e+00 2.975499e-02 5.179475e+00 
3.021377e+00 5.703832e-02 8.286428e+00 
3.702432e+00 1.060579e-01 1.325711e+01 
4.466074e+00 1.891666e-01 2.120951e+01 
5.271522e+00 3.187313e-01 3.393222e+01 
6.047874e+00 4.988169e-01 5.428675e+01 
6.712396e+00 7.171274e-01 8.685114e+01 
7.176245e+00 9.380644e-01 1.389495e+02 
7.406519e+00 1.124246e+00 2.222996e+02 
7.407262e+00 1.246740e+00 3.556480e+02 
7.233204e+00 1.301527e+00 5.689866e+02 
6.943022e+00 1.297189e+00 9.102982e+02 
6.598808e+00 1.251721e+00 1.456348e+03 
6.252938e+00 1.183668e+00 2.329952e+03 
5.941293e+00 1.107398e+00 3.727594e+03 
5.688739e+00 1.033572e+00 5.963623e+03 
5.508969e+00 9.692312e-01 9.540955e+03 
5.401846e+00 9.179865e-01 1.526418e+04 
5.378780e+00 8.850324e-01 2.442053e+04 
5.417956e+00 8.692841e-01 3.906940e+04 
5.504530e+00 8.702347e-01 6.250552e+04 
5.611843e+00 8.838800e-01 1.000000e+05 


==> anc/TOV-Output-e0-542.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.429849e-03 8.209965e-11 1.000000e-05 
4.381942e-03 1.712049e-10 1.599859e-05 
5.567649e-03 3.511816e-10 2.559548e-05 
6.948851e-03 6.827397e-10 4.094915e-05 
8.938829e-03 1.453310e-09 6.551286e-05 
1.121732e-02 2.871995e-09 1.048113e-04 
1.414898e-02 5.763576e-09 1.676833e-04 
1.801287e-02 1.189228e-08 2.682696e-04 
2.294697e-02 2.458628e-08 4.291934e-04 
2.858511e-02 4.752657e-08 6.866488e-04 
3.642220e-02 9.831408e-08 1.098541e-03 
4.637186e-02 2.028997e-07 1.757511e-03 
5.821566e-02 4.014565e-07 2.811769e-03 
7.422093e-02 8.319550e-07 4.498433e-03 
9.361824e-02 1.669571e-06 7.196857e-03 
1.186591e-01 3.399621e-06 1.151395e-02 
1.502584e-01 6.903202e-06 1.842070e-02 
1.898102e-01 1.391566e-05 2.947052e-02 
2.404871e-01 2.830335e-05 4.714866e-02 
3.028459e-01 5.652697e-05 7.543120e-02 
3.839704e-01 1.152199e-04 1.206793e-01 
4.862264e-01 2.340019e-04 1.930698e-01 
6.133854e-01 4.699136e-04 3.088844e-01 
7.761325e-01 9.523641e-04 4.941713e-01 
9.779811e-01 1.906676e-03 7.906043e-01 
1.233694e+00 3.831458e-03 1.264855e+00 
1.551040e+00 7.626847e-03 2.023590e+00 
1.949254e+00 1.517844e-02 3.237458e+00 
2.432239e+00 2.961285e-02 5.179475e+00 
3.016564e+00 5.686879e-02 8.286428e+00 
3.693850e+00 1.055170e-01 1.325711e+01 
4.459488e+00 1.886608e-01 2.120951e+01 
5.266344e+00 3.183095e-01 3.393222e+01 
6.042628e+00 4.982778e-01 5.428675e+01 
6.702784e+00 7.152588e-01 8.685114e+01 
7.167419e+00 9.361154e-01 1.389495e+02 
7.399743e+00 1.122756e+00 2.222996e+02 
7.401851e+00 1.245594e+00 3.556480e+02 
7.228439e+00 1.300542e+00 5.689866e+02 
6.938834e+00 1.296378e+00 9.102982e+02 
6.596165e+00 1.251348e+00 1.456348e+03 
6.251450e+00 1.183577e+00 2.329952e+03 
5.937798e+00 1.106863e+00 3.727594e+03 
5.685589e+00 1.033139e+00 5.963623e+03 
5.503332e+00 9.683593e-01 9.540955e+03 
5.397815e+00 9.174309e-01 1.526418e+04 
5.371347e+00 8.838830e-01 2.442053e+04 
5.412751e+00 8.685195e-01 3.906940e+04 
5.499537e+00 8.694895e-01 6.250552e+04 
5.607365e+00 8.832097e-01 1.000000e+05 


==> anc/TOV-Output-e0-543.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.376511e-03 7.847320e-11 1.000000e-05 
4.345560e-03 1.672838e-10 1.599859e-05 
5.493382e-03 3.379373e-10 2.559548e-05 
6.979171e-03 6.929921e-10 4.094915e-05 
8.707956e-03 1.346063e-09 6.551286e-05 
1.122432e-02 2.882683e-09 1.048113e-04 
1.402241e-02 5.620627e-09 1.676833e-04 
1.785832e-02 1.161018e-08 2.682696e-04 
2.291398e-02 2.452554e-08 4.291934e-04 
2.884593e-02 4.892950e-08 6.866488e-04 
3.655460e-02 9.957350e-08 1.098541e-03 
4.589399e-02 1.970544e-07 1.757511e-03 
5.808590e-02 3.995138e-07 2.811769e-03 
7.399835e-02 8.260137e-07 4.498433e-03 
9.370428e-02 1.677267e-06 7.196857e-03 
1.181140e-01 3.359172e-06 1.151395e-02 
1.499193e-01 6.869226e-06 1.842070e-02 
1.892313e-01 1.381416e-05 2.947052e-02 
2.399365e-01 2.816123e-05 4.714866e-02 
3.024161e-01 5.639046e-05 7.543120e-02 
3.827305e-01 1.143179e-04 1.206793e-01 
4.847904e-01 2.323629e-04 1.930698e-01 
6.129953e-01 4.698811e-04 3.088844e-01 
7.740016e-01 9.462851e-04 4.941713e-01 
9.754983e-01 1.895683e-03 7.906043e-01 
1.231734e+00 3.820235e-03 1.264855e+00 
1.549428e+00 7.616977e-03 2.023590e+00 
1.946245e+00 1.513586e-02 3.237458e+00 
2.426462e+00 2.945659e-02 5.179475e+00 
3.008802e+00 5.653575e-02 8.286428e+00 
3.691215e+00 1.054717e-01 1.325711e+01 
4.454468e+00 1.883449e-01 2.120951e+01 
5.255649e+00 3.169535e-01 3.393222e+01 
6.031827e+00 4.964998e-01 5.428675e+01 
6.693199e+00 7.133969e-01 8.685114e+01 
7.159271e+00 9.343778e-01 1.389495e+02 
7.389838e+00 1.120218e+00 2.222996e+02 
7.397111e+00 1.244671e+00 3.556480e+02 
7.219414e+00 1.298196e+00 5.689866e+02 
6.932752e+00 1.295008e+00 9.102982e+02 
6.589477e+00 1.249898e+00 1.456348e+03 
6.246351e+00 1.182623e+00 2.329952e+03 
5.934230e+00 1.106312e+00 3.727594e+03 
5.680835e+00 1.032389e+00 5.963623e+03 
5.500095e+00 9.679310e-01 9.540955e+03 
5.395553e+00 9.171902e-01 1.526418e+04 
5.367527e+00 8.833707e-01 2.442053e+04 
5.409284e+00 8.680658e-01 3.906940e+04 
5.493225e+00 8.684999e-01 6.250552e+04 
5.600208e+00 8.820242e-01 1.000000e+05 


==> anc/TOV-Output-e0-544.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.399184e-03 8.021211e-11 1.000000e-05 
4.322604e-03 1.649499e-10 1.599859e-05 
5.421665e-03 3.254722e-10 2.559548e-05 
6.952362e-03 6.862984e-10 4.094915e-05 
8.808593e-03 1.395839e-09 6.551286e-05 
1.108928e-02 2.785005e-09 1.048113e-04 
1.407027e-02 5.688832e-09 1.676833e-04 
1.804785e-02 1.200585e-08 2.682696e-04 
2.269904e-02 2.388574e-08 4.291934e-04 
2.853020e-02 4.742757e-08 6.866488e-04 
3.630186e-02 9.770202e-08 1.098541e-03 
4.602647e-02 1.991317e-07 1.757511e-03 
5.796501e-02 3.977557e-07 2.811769e-03 
7.404087e-02 8.289623e-07 4.498433e-03 
9.356083e-02 1.672650e-06 7.196857e-03 
1.180234e-01 3.357618e-06 1.151395e-02 
1.497196e-01 6.854398e-06 1.842070e-02 
1.888765e-01 1.376190e-05 2.947052e-02 
2.389635e-01 2.787127e-05 4.714866e-02 
3.027382e-01 5.667495e-05 7.543120e-02 
3.826958e-01 1.144971e-04 1.206793e-01 
4.826990e-01 2.297916e-04 1.930698e-01 
6.102839e-01 4.645293e-04 3.088844e-01 
7.733460e-01 9.456156e-04 4.941713e-01 
9.754855e-01 1.899076e-03 7.906043e-01 
1.229160e+00 3.803314e-03 1.264855e+00 
1.548478e+00 7.616798e-03 2.023590e+00 
1.942734e+00 1.508161e-02 3.237458e+00 
2.422185e+00 2.935444e-02 5.179475e+00 
3.003797e+00 5.635559e-02 8.286428e+00 
3.685594e+00 1.051772e-01 1.325711e+01 
4.446489e+00 1.876694e-01 2.120951e+01 
5.251772e+00 3.167498e-01 3.393222e+01 
6.026712e+00 4.959871e-01 5.428675e+01 
6.687632e+00 7.126357e-01 8.685114e+01 
7.151443e+00 9.327396e-01 1.389495e+02 
7.385418e+00 1.119513e+00 2.222996e+02 
7.387627e+00 1.242158e+00 3.556480e+02 
7.215706e+00 1.297546e+00 5.689866e+02 
6.927640e+00 1.293922e+00 9.102982e+02 
6.583043e+00 1.248515e+00 1.456348e+03 
6.238288e+00 1.180959e+00 2.329952e+03 
5.929703e+00 1.105554e+00 3.727594e+03 
5.676863e+00 1.031792e+00 5.963623e+03 
5.492840e+00 9.667581e-01 9.540955e+03 
5.390920e+00 9.165265e-01 1.526418e+04 
5.362279e+00 8.826058e-01 2.442053e+04 
5.401661e+00 8.668676e-01 3.906940e+04 
5.488862e+00 8.678703e-01 6.250552e+04 
5.592994e+00 8.808279e-01 1.000000e+05 


==> anc/TOV-Output-e0-545.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.396502e-03 8.016949e-11 1.000000e-05 
4.261782e-03 1.583751e-10 1.599859e-05 
5.387335e-03 3.199155e-10 2.559548e-05 
7.037746e-03 7.132047e-10 4.094915e-05 
8.853536e-03 1.419919e-09 6.551286e-05 
1.106126e-02 2.769024e-09 1.048113e-04 
1.408813e-02 5.721027e-09 1.676833e-04 
1.780779e-02 1.155430e-08 2.682696e-04 
2.252423e-02 2.338103e-08 4.291934e-04 
2.850564e-02 4.739218e-08 6.866488e-04 
3.616386e-02 9.676961e-08 1.098541e-03 
4.579999e-02 1.965673e-07 1.757511e-03 
5.794490e-02 3.980722e-07 2.811769e-03 
7.322349e-02 8.032840e-07 4.498433e-03 
9.277186e-02 1.633689e-06 7.196857e-03 
1.176735e-01 3.333961e-06 1.151395e-02 
1.488001e-01 6.741264e-06 1.842070e-02 
1.884967e-01 1.370420e-05 2.947052e-02 
2.391066e-01 2.797268e-05 4.714866e-02 
3.018433e-01 5.627711e-05 7.543120e-02 
3.821285e-01 1.141981e-04 1.206793e-01 
4.827733e-01 2.303194e-04 1.930698e-01 
6.100102e-01 4.647554e-04 3.088844e-01 
7.715038e-01 9.405997e-04 4.941713e-01 
9.723857e-01 1.884494e-03 7.906043e-01 
1.228520e+00 3.804303e-03 1.264855e+00 
1.545343e+00 7.584509e-03 2.023590e+00 
1.939173e+00 1.502622e-02 3.237458e+00 
2.420119e+00 2.933169e-02 5.179475e+00 
2.998352e+00 5.615114e-02 8.286428e+00 
3.678921e+00 1.047951e-01 1.325711e+01 
4.436991e+00 1.868104e-01 2.120951e+01 
5.239431e+00 3.151163e-01 3.393222e+01 
6.017595e+00 4.945830e-01 5.428675e+01 
6.677636e+00 7.106594e-01 8.685114e+01 
7.144412e+00 9.313499e-01 1.389495e+02 
7.378198e+00 1.117870e+00 2.222996e+02 
7.384434e+00 1.241749e+00 3.556480e+02 
7.210535e+00 1.296427e+00 5.689866e+02 
6.923183e+00 1.293028e+00 9.102982e+02 
6.582139e+00 1.248602e+00 1.456348e+03 
6.234723e+00 1.180369e+00 2.329952e+03 
5.923488e+00 1.104430e+00 3.727594e+03 
5.672359e+00 1.031090e+00 5.963623e+03 
5.489156e+00 9.662460e-01 9.540955e+03 
5.386968e+00 9.159835e-01 1.526418e+04 
5.359619e+00 8.822970e-01 2.442053e+04 
5.398425e+00 8.664543e-01 3.906940e+04 
5.482070e+00 8.667914e-01 6.250552e+04 
5.586812e+00 8.798292e-01 1.000000e+05 


==> anc/TOV-Output-e0-546.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.424420e-03 8.231341e-11 1.000000e-05 
4.392795e-03 1.737530e-10 1.599859e-05 
5.524336e-03 3.455809e-10 2.559548e-05 
6.813777e-03 6.484451e-10 4.094915e-05 
8.648853e-03 1.326127e-09 6.551286e-05 
1.110179e-02 2.804715e-09 1.048113e-04 
1.411591e-02 5.765491e-09 1.676833e-04 
1.789076e-02 1.173806e-08 2.682696e-04 
2.262211e-02 2.373064e-08 4.291934e-04 
2.837297e-02 4.681928e-08 6.866488e-04 
3.623360e-02 9.750912e-08 1.098541e-03 
4.569076e-02 1.955224e-07 1.757511e-03 
5.818053e-02 4.036876e-07 2.811769e-03 
7.312194e-02 8.014145e-07 4.498433e-03 
9.284090e-02 1.640343e-06 7.196857e-03 
1.178633e-01 3.356269e-06 1.151395e-02 
1.486401e-01 6.731874e-06 1.842070e-02 
1.880110e-01 1.362348e-05 2.947052e-02 
2.380864e-01 2.766682e-05 4.714866e-02 
3.017588e-01 5.633294e-05 7.543120e-02 
3.813247e-01 1.136872e-04 1.206793e-01 
4.817335e-01 2.292543e-04 1.930698e-01 
6.099641e-01 4.655004e-04 3.088844e-01 
7.684837e-01 9.313070e-04 4.941713e-01 
9.725849e-01 1.889086e-03 7.906043e-01 
1.225731e+00 3.785375e-03 1.264855e+00 
1.540370e+00 7.525377e-03 2.023590e+00 
1.933296e+00 1.491755e-02 3.237458e+00 
2.414762e+00 2.919066e-02 5.179475e+00 
2.994811e+00 5.605169e-02 8.286428e+00 
3.668984e+00 1.041425e-01 1.325711e+01 
4.433054e+00 1.866239e-01 2.120951e+01 
5.235542e+00 3.149082e-01 3.393222e+01 
6.010218e+00 4.935650e-01 5.428675e+01 
6.670832e+00 7.095566e-01 8.685114e+01 
7.136547e+00 9.296974e-01 1.389495e+02 
7.370223e+00 1.115972e+00 2.222996e+02 
7.377350e+00 1.240037e+00 3.556480e+02 
7.201842e+00 1.294182e+00 5.689866e+02 
6.918098e+00 1.291947e+00 9.102982e+02 
6.573666e+00 1.246673e+00 1.456348e+03 
6.233254e+00 1.180280e+00 2.329952e+03 
5.921337e+00 1.104182e+00 3.727594e+03 
5.669209e+00 1.030654e+00 5.963623e+03 
5.486373e+00 9.659002e-01 9.540955e+03 
5.382124e+00 9.152813e-01 1.526418e+04 
5.351429e+00 8.810124e-01 2.442053e+04 
5.393252e+00 8.656937e-01 3.906940e+04 
5.479163e+00 8.664299e-01 6.250552e+04 
5.585221e+00 8.797111e-01 1.000000e+05 


==> anc/TOV-Output-e0-547.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.390248e-03 8.002003e-11 1.000000e-05 
4.305745e-03 1.639264e-10 1.599859e-05 
5.407257e-03 3.246649e-10 2.559548e-05 
6.802242e-03 6.463392e-10 4.094915e-05 
8.847970e-03 1.422444e-09 6.551286e-05 
1.101645e-02 2.745549e-09 1.048113e-04 
1.416683e-02 5.838789e-09 1.676833e-04 
1.777385e-02 1.153052e-08 2.682696e-04 
2.246097e-02 2.326968e-08 4.291934e-04 
2.877251e-02 4.891454e-08 6.866488e-04 
3.626766e-02 9.796339e-08 1.098541e-03 
4.564516e-02 1.952946e-07 1.757511e-03 
5.795463e-02 3.997343e-07 2.811769e-03 
7.350514e-02 8.155710e-07 4.498433e-03 
9.237858e-02 1.618919e-06 7.196857e-03 
1.169379e-01 3.283832e-06 1.151395e-02 
1.482561e-01 6.692068e-06 1.842070e-02 
1.880387e-01 1.365447e-05 2.947052e-02 
2.380742e-01 2.771320e-05 4.714866e-02 
3.000267e-01 5.546996e-05 7.543120e-02 
3.811232e-01 1.137148e-04 1.206793e-01 
4.816892e-01 2.296101e-04 1.930698e-01 
6.087860e-01 4.636555e-04 3.088844e-01 
7.676525e-01 9.299843e-04 4.941713e-01 
9.707947e-01 1.882109e-03 7.906043e-01 
1.223496e+00 3.771585e-03 1.264855e+00 
1.539313e+00 7.523485e-03 2.023590e+00 
1.930381e+00 1.487707e-02 3.237458e+00 
2.410909e+00 2.910360e-02 5.179475e+00 
2.987376e+00 5.573757e-02 8.286428e+00 
3.665160e+00 1.039967e-01 1.325711e+01 
4.423795e+00 1.857940e-01 2.120951e+01 
5.226496e+00 3.138303e-01 3.393222e+01 
5.997549e+00 4.913720e-01 5.428675e+01 
6.660398e+00 7.074594e-01 8.685114e+01 
7.129071e+00 9.281651e-01 1.389495e+02 
7.364889e+00 1.114957e+00 2.222996e+02 
7.369984e+00 1.238228e+00 3.556480e+02 
7.197242e+00 1.293243e+00 5.689866e+02 
6.912903e+00 1.290833e+00 9.102982e+02 
6.572259e+00 1.246625e+00 1.456348e+03 
6.228801e+00 1.179476e+00 2.329952e+03 
5.914528e+00 1.102928e+00 3.727594e+03 
5.664585e+00 1.029927e+00 5.963623e+03 
5.478555e+00 9.646211e-01 9.540955e+03 
5.377287e+00 9.145796e-01 1.526418e+04 
5.350069e+00 8.809320e-01 2.442053e+04 
5.384407e+00 8.642759e-01 3.906940e+04 
5.469597e+00 8.648383e-01 6.250552e+04 
5.577539e+00 8.784237e-01 1.000000e+05 


==> anc/TOV-Output-e0-548.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.449111e-03 8.441490e-11 1.000000e-05 
4.346887e-03 1.689790e-10 1.599859e-05 
5.476636e-03 3.379397e-10 2.559548e-05 
6.833415e-03 6.564638e-10 4.094915e-05 
8.863801e-03 1.432708e-09 6.551286e-05 
1.120823e-02 2.896736e-09 1.048113e-04 
1.411102e-02 5.780600e-09 1.676833e-04 
1.793339e-02 1.186548e-08 2.682696e-04 
2.261362e-02 2.379074e-08 4.291934e-04 
2.833025e-02 4.677885e-08 6.866488e-04 
3.607870e-02 9.661646e-08 1.098541e-03 
4.581917e-02 1.978977e-07 1.757511e-03 
5.764207e-02 3.940206e-07 2.811769e-03 
7.340124e-02 8.136021e-07 4.498433e-03 
9.270738e-02 1.639258e-06 7.196857e-03 
1.168499e-01 3.282416e-06 1.151395e-02 
1.486135e-01 6.752894e-06 1.842070e-02 
1.879210e-01 1.365375e-05 2.947052e-02 
2.372336e-01 2.747084e-05 4.714866e-02 
3.001674e-01 5.564951e-05 7.543120e-02 
3.800435e-01 1.129572e-04 1.206793e-01 
4.800002e-01 2.276189e-04 1.930698e-01 
6.067574e-01 4.598761e-04 3.088844e-01 
7.674186e-01 9.308269e-04 4.941713e-01 
9.686933e-01 1.873329e-03 7.906043e-01 
1.219765e+00 3.744037e-03 1.264855e+00 
1.535559e+00 7.482237e-03 2.023590e+00 
1.928485e+00 1.485996e-02 3.237458e+00 
2.407820e+00 2.904383e-02 5.179475e+00 
2.985892e+00 5.575088e-02 8.286428e+00 
3.660672e+00 1.037955e-01 1.325711e+01 
4.416979e+00 1.852591e-01 2.120951e+01 
5.216658e+00 3.126196e-01 3.393222e+01 
5.991500e+00 4.906474e-01 5.428675e+01 
6.654328e+00 7.065546e-01 8.685114e+01 
7.119932e+00 9.261109e-01 1.389495e+02 
7.355884e+00 1.112712e+00 2.222996e+02 
7.364105e+00 1.236916e+00 3.556480e+02 
7.194171e+00 1.292791e+00 5.689866e+02 
6.904257e+00 1.288700e+00 9.102982e+02 
6.568066e+00 1.245833e+00 1.456348e+03 
6.222030e+00 1.178117e+00 2.329952e+03 
5.911302e+00 1.102448e+00 3.727594e+03 
5.657871e+00 1.028785e+00 5.963623e+03 
5.475722e+00 9.642648e-01 9.540955e+03 
5.370436e+00 9.135184e-01 1.526418e+04 
5.342049e+00 8.796764e-01 2.442053e+04 
5.380156e+00 8.636797e-01 3.906940e+04 
5.466443e+00 8.644301e-01 6.250552e+04 
5.573179e+00 8.777734e-01 1.000000e+05 


==> anc/TOV-Output-e0-549.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.310182e-03 7.475578e-11 1.000000e-05 
4.216246e-03 1.544782e-10 1.599859e-05 
5.375171e-03 3.200856e-10 2.559548e-05 
6.876968e-03 6.703171e-10 4.094915e-05 
8.758508e-03 1.384777e-09 6.551286e-05 
1.112414e-02 2.837194e-09 1.048113e-04 
1.407005e-02 5.740858e-09 1.676833e-04 
1.765737e-02 1.134665e-08 2.682696e-04 
2.234969e-02 2.300934e-08 4.291934e-04 
2.861762e-02 4.830482e-08 6.866488e-04 
3.598266e-02 9.602187e-08 1.098541e-03 
4.543819e-02 1.933544e-07 1.757511e-03 
5.753276e-02 3.924982e-07 2.811769e-03 
7.336649e-02 8.139297e-07 4.498433e-03 
9.214293e-02 1.612436e-06 7.196857e-03 
1.166115e-01 3.268323e-06 1.151395e-02 
1.478631e-01 6.663253e-06 1.842070e-02 
1.872826e-01 1.353974e-05 2.947052e-02 
2.364037e-01 2.723315e-05 4.714866e-02 
2.994253e-01 5.533857e-05 7.543120e-02 
3.788049e-01 1.120606e-04 1.206793e-01 
4.784879e-01 2.258860e-04 1.930698e-01 
6.049953e-01 4.567134e-04 3.088844e-01 
7.662781e-01 9.283712e-04 4.941713e-01 
9.657105e-01 1.859471e-03 7.906043e-01 
1.217365e+00 3.728756e-03 1.264855e+00 
1.533541e+00 7.466258e-03 2.023590e+00 
1.924188e+00 1.478774e-02 3.237458e+00 
2.401470e+00 2.886748e-02 5.179475e+00 
2.977262e+00 5.537138e-02 8.286428e+00 
3.655232e+00 1.035154e-01 1.325711e+01 
4.409864e+00 1.846879e-01 2.120951e+01 
5.209259e+00 3.118188e-01 3.393222e+01 
5.982580e+00 4.892856e-01 5.428675e+01 
6.643342e+00 7.043058e-01 8.685114e+01 
7.112307e+00 9.245297e-01 1.389495e+02 
7.347128e+00 1.110550e+00 2.222996e+02 
7.358343e+00 1.235642e+00 3.556480e+02 
7.188672e+00 1.291563e+00 5.689866e+02 
6.900078e+00 1.287883e+00 9.102982e+02 
6.559564e+00 1.243892e+00 1.456348e+03 
6.216396e+00 1.177028e+00 2.329952e+03 
5.906360e+00 1.101595e+00 3.727594e+03 
5.654475e+00 1.028299e+00 5.963623e+03 
5.471762e+00 9.636992e-01 9.540955e+03 
5.367247e+00 9.131097e-01 1.526418e+04 
5.335958e+00 8.787607e-01 2.442053e+04 
5.375261e+00 8.629678e-01 3.906940e+04 
5.462347e+00 8.638476e-01 6.250552e+04 
5.568109e+00 8.769864e-01 1.000000e+05 


==> anc/TOV-Output-e0-55.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.090031e-02 2.674216e-10 1.000000e-06 
1.431328e-02 6.054758e-10 1.757511e-06 
1.898778e-02 1.413521e-09 3.088844e-06 
2.513239e-02 3.277791e-09 5.428675e-06 
3.350732e-02 7.767816e-09 9.540955e-06 
4.386404e-02 1.742632e-08 1.676833e-05 
5.835399e-02 4.102905e-08 2.947052e-05 
7.838863e-02 9.945792e-08 5.179475e-05 
1.039280e-01 2.317809e-07 9.102982e-05 
1.377167e-01 5.393130e-07 1.599859e-04 
1.824657e-01 1.254372e-06 2.811769e-04 
2.407644e-01 2.881784e-06 4.941713e-04 
3.204684e-01 6.795851e-06 8.685114e-04 
4.248246e-01 1.583155e-05 1.526418e-03 
5.645715e-01 3.715886e-05 2.682696e-03 
7.482458e-01 8.650834e-05 4.714866e-03 
9.926753e-01 2.020137e-04 8.286428e-03 
1.315057e+00 4.697359e-04 1.456348e-02 
1.738987e+00 1.086465e-03 2.559548e-02 
2.308343e+00 2.542206e-03 4.498433e-02 
3.048724e+00 5.861266e-03 7.906043e-02 
4.023531e+00 1.349060e-02 1.389495e-01 
5.301869e+00 3.093759e-02 2.442053e-01 
6.940139e+00 6.966919e-02 4.291934e-01 
9.019298e+00 1.539677e-01 7.543120e-01 
1.152680e+01 3.252335e-01 1.325711e+00 
1.442707e+01 6.504202e-01 2.329952e+00 
1.744859e+01 1.188654e+00 4.094915e+00 
2.020387e+01 1.941299e+00 7.196857e+00 
2.222415e+01 2.783288e+00 1.264855e+01 
2.321633e+01 3.508485e+00 2.222996e+01 
2.317505e+01 3.953086e+00 3.906940e+01 
2.238149e+01 4.094725e+00 6.866488e+01 
2.117738e+01 4.000451e+00 1.206793e+02 
1.986940e+01 3.768609e+00 2.120951e+02 
1.866847e+01 3.482266e+00 3.727594e+02 
1.773576e+01 3.206507e+00 6.551286e+02 
1.712731e+01 2.975569e+00 1.151395e+03 
1.687718e+01 2.814597e+00 2.023590e+03 
1.695266e+01 2.733893e+00 3.556480e+03 
1.724793e+01 2.727562e+00 6.250552e+03 
1.765748e+01 2.782013e+00 1.098541e+04 
1.802267e+01 2.862233e+00 1.930698e+04 
1.829345e+01 2.945124e+00 3.393222e+04 
1.841499e+01 3.004548e+00 5.963623e+04 
1.841502e+01 3.034948e+00 1.048113e+05 
1.836502e+01 3.045544e+00 1.842070e+05 
1.826633e+01 3.035347e+00 3.237458e+05 
1.816628e+01 3.015863e+00 5.689866e+05 
1.809415e+01 2.996046e+00 1.000000e+06 


==> anc/TOV-Output-e0-550.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.416975e-03 8.237684e-11 1.000000e-05 
4.311165e-03 1.654488e-10 1.599859e-05 
5.367725e-03 3.193379e-10 2.559548e-05 
6.776126e-03 6.424275e-10 4.094915e-05 
8.695155e-03 1.357412e-09 6.551286e-05 
1.108632e-02 2.813465e-09 1.048113e-04 
1.409170e-02 5.777903e-09 1.676833e-04 
1.785604e-02 1.175535e-08 2.682696e-04 
2.254547e-02 2.366236e-08 4.291934e-04 
2.844551e-02 4.752490e-08 6.866488e-04 
3.599141e-02 9.626694e-08 1.098541e-03 
4.541053e-02 1.933530e-07 1.757511e-03 
5.743708e-02 3.912545e-07 2.811769e-03 
7.296124e-02 8.019747e-07 4.498433e-03 
9.221377e-02 1.619101e-06 7.196857e-03 
1.166400e-01 3.276673e-06 1.151395e-02 
1.475002e-01 6.626367e-06 1.842070e-02 
1.868340e-01 1.346716e-05 2.947052e-02 
2.359743e-01 2.713437e-05 4.714866e-02 
2.989168e-01 5.515738e-05 7.543120e-02 
3.787487e-01 1.122145e-04 1.206793e-01 
4.791493e-01 2.272360e-04 1.930698e-01 
6.050187e-01 4.575961e-04 3.088844e-01 
7.649689e-01 9.253009e-04 4.941713e-01 
9.638959e-01 1.852371e-03 7.906043e-01 
1.215044e+00 3.714210e-03 1.264855e+00 
1.530647e+00 7.437539e-03 2.023590e+00 
1.920880e+00 1.473818e-02 3.237458e+00 
2.396957e+00 2.875685e-02 5.179475e+00 
2.973112e+00 5.523791e-02 8.286428e+00 
3.644810e+00 1.028244e-01 1.325711e+01 
4.403615e+00 1.842207e-01 2.120951e+01 
5.202190e+00 3.110728e-01 3.393222e+01 
5.975239e+00 4.882726e-01 5.428675e+01 
6.636294e+00 7.031314e-01 8.685114e+01 
7.103766e+00 9.226605e-01 1.389495e+02 
7.340875e+00 1.109223e+00 2.222996e+02 
7.350084e+00 1.233529e+00 3.556480e+02 
7.181417e+00 1.289771e+00 5.689866e+02 
6.897293e+00 1.287475e+00 9.102982e+02 
6.557866e+00 1.243764e+00 1.456348e+03 
6.216590e+00 1.177334e+00 2.329952e+03 
5.903002e+00 1.101084e+00 3.727594e+03 
5.651089e+00 1.027814e+00 5.963623e+03 
5.468208e+00 9.632084e-01 9.540955e+03 
5.363076e+00 9.125254e-01 1.526418e+04 
5.333016e+00 8.784000e-01 2.442053e+04 
5.372645e+00 8.626634e-01 3.906940e+04 
5.453839e+00 8.624505e-01 6.250552e+04 
5.563026e+00 8.761964e-01 1.000000e+05 


==> anc/TOV-Output-e0-551.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.302175e-03 7.448498e-11 1.000000e-05 
4.204265e-03 1.537230e-10 1.599859e-05 
5.479835e-03 3.403854e-10 2.559548e-05 
6.960193e-03 6.974809e-10 4.094915e-05 
8.799115e-03 1.409242e-09 6.551286e-05 
1.104944e-02 2.790548e-09 1.048113e-04 
1.392479e-02 5.585146e-09 1.676833e-04 
1.759032e-02 1.125874e-08 2.682696e-04 
2.246610e-02 2.345589e-08 4.291934e-04 
2.832917e-02 4.702956e-08 6.866488e-04 
3.587031e-02 9.547178e-08 1.098541e-03 
4.520246e-02 1.910541e-07 1.757511e-03 
5.736292e-02 3.904497e-07 2.811769e-03 
7.297375e-02 8.038459e-07 4.498433e-03 
9.221774e-02 1.622254e-06 7.196857e-03 
1.167001e-01 3.287712e-06 1.151395e-02 
1.470610e-01 6.579289e-06 1.842070e-02 
1.863259e-01 1.338187e-05 2.947052e-02 
2.360841e-01 2.722164e-05 4.714866e-02 
2.984858e-01 5.501897e-05 7.543120e-02 
3.771336e-01 1.109867e-04 1.206793e-01 
4.773032e-01 2.250283e-04 1.930698e-01 
6.036887e-01 4.554112e-04 3.088844e-01 
7.632274e-01 9.206663e-04 4.941713e-01 
9.637457e-01 1.854850e-03 7.906043e-01 
1.214752e+00 3.718215e-03 1.264855e+00 
1.528614e+00 7.421321e-03 2.023590e+00 
1.917791e+00 1.469364e-02 3.237458e+00 
2.392593e+00 2.865157e-02 5.179475e+00 
2.970321e+00 5.517863e-02 8.286428e+00 
3.643012e+00 1.028440e-01 1.325711e+01 
4.398060e+00 1.838364e-01 2.120951e+01 
5.193651e+00 3.100800e-01 3.393222e+01 
5.966167e+00 4.868762e-01 5.428675e+01 
6.627445e+00 7.014645e-01 8.685114e+01 
7.098484e+00 9.218096e-01 1.389495e+02 
7.332009e+00 1.107021e+00 2.222996e+02 
7.344349e+00 1.232261e+00 3.556480e+02 
7.174480e+00 1.288079e+00 5.689866e+02 
6.891189e+00 1.286087e+00 9.102982e+02 
6.550409e+00 1.242099e+00 1.456348e+03 
6.208861e+00 1.175742e+00 2.329952e+03 
5.899967e+00 1.100642e+00 3.727594e+03 
5.645390e+00 1.026871e+00 5.963623e+03 
5.463121e+00 9.624328e-01 9.540955e+03 
5.358587e+00 9.118838e-01 1.526418e+04 
5.328197e+00 8.777077e-01 2.442053e+04 
5.367621e+00 8.619276e-01 3.906940e+04 
5.448106e+00 8.615651e-01 6.250552e+04 
5.555478e+00 8.749334e-01 1.000000e+05 


==> anc/TOV-Output-e0-552.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.439451e-03 8.431859e-11 1.000000e-05 
4.283747e-03 1.629024e-10 1.599859e-05 
5.415206e-03 3.290796e-10 2.559548e-05 
6.932723e-03 6.905060e-10 4.094915e-05 
8.677149e-03 1.353902e-09 6.551286e-05 
1.110322e-02 2.836628e-09 1.048113e-04 
1.381377e-02 5.462520e-09 1.676833e-04 
1.760759e-02 1.131243e-08 2.682696e-04 
2.228701e-02 2.294096e-08 4.291934e-04 
2.843027e-02 4.762113e-08 6.866488e-04 
3.568611e-02 9.417915e-08 1.098541e-03 
4.550183e-02 1.952290e-07 1.757511e-03 
5.755417e-02 3.950837e-07 2.811769e-03 
7.284488e-02 8.010460e-07 4.498433e-03 
9.152388e-02 1.588789e-06 7.196857e-03 
1.163855e-01 3.267109e-06 1.151395e-02 
1.469521e-01 6.576600e-06 1.842070e-02 
1.866104e-01 1.346765e-05 2.947052e-02 
2.359090e-01 2.721040e-05 4.714866e-02 
2.981834e-01 5.495144e-05 7.543120e-02 
3.764408e-01 1.105764e-04 1.206793e-01 
4.763907e-01 2.241461e-04 1.930698e-01 
6.015174e-01 4.513337e-04 3.088844e-01 
7.613861e-01 9.156780e-04 4.941713e-01 
9.618178e-01 1.847083e-03 7.906043e-01 
1.210285e+00 3.684058e-03 1.264855e+00 
1.525063e+00 7.383080e-03 2.023590e+00 
1.913878e+00 1.463027e-02 3.237458e+00 
2.391216e+00 2.865234e-02 5.179475e+00 
2.961717e+00 5.480147e-02 8.286428e+00 
3.632458e+00 1.021430e-01 1.325711e+01 
4.386457e+00 1.827271e-01 2.120951e+01 
5.187888e+00 3.095517e-01 3.393222e+01 
5.959996e+00 4.861205e-01 5.428675e+01 
6.621578e+00 7.006100e-01 8.685114e+01 
7.089155e+00 9.196916e-01 1.389495e+02 
7.324854e+00 1.105389e+00 2.222996e+02 
7.340716e+00 1.231696e+00 3.556480e+02 
7.169854e+00 1.287124e+00 5.689866e+02 
6.886567e+00 1.285136e+00 9.102982e+02 
6.548728e+00 1.241973e+00 1.456348e+03 
6.203437e+00 1.174700e+00 2.329952e+03 
5.895022e+00 1.099787e+00 3.727594e+03 
5.640480e+00 1.026083e+00 5.963623e+03 
5.459056e+00 9.618461e-01 9.540955e+03 
5.353343e+00 9.111071e-01 1.526418e+04 
5.325162e+00 8.773298e-01 2.442053e+04 
5.360131e+00 8.607504e-01 3.906940e+04 
5.444421e+00 8.610572e-01 6.250552e+04 
5.548848e+00 8.738461e-01 1.000000e+05 


==> anc/TOV-Output-e0-553.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.327991e-03 7.652239e-11 1.000000e-05 
4.188754e-03 1.525797e-10 1.599859e-05 
5.416418e-03 3.298971e-10 2.559548e-05 
6.923519e-03 6.890055e-10 4.094915e-05 
8.751721e-03 1.391626e-09 6.551286e-05 
1.105762e-02 2.806900e-09 1.048113e-04 
1.374234e-02 5.387956e-09 1.676833e-04 
1.761736e-02 1.135180e-08 2.682696e-04 
2.225458e-02 2.288235e-08 4.291934e-04 
2.826008e-02 4.685573e-08 6.866488e-04 
3.557760e-02 9.349173e-08 1.098541e-03 
4.536600e-02 1.938363e-07 1.757511e-03 
5.721449e-02 3.888327e-07 2.811769e-03 
7.257987e-02 7.937706e-07 4.498433e-03 
9.179139e-02 1.605665e-06 7.196857e-03 
1.163608e-01 3.270948e-06 1.151395e-02 
1.463795e-01 6.511792e-06 1.842070e-02 
1.856438e-01 1.328349e-05 2.947052e-02 
2.353555e-01 2.706825e-05 4.714866e-02 
2.977097e-01 5.478901e-05 7.543120e-02 
3.768066e-01 1.110997e-04 1.206793e-01 
4.747822e-01 2.222856e-04 1.930698e-01 
6.019818e-01 4.531965e-04 3.088844e-01 
7.604064e-01 9.137968e-04 4.941713e-01 
9.590126e-01 1.834291e-03 7.906043e-01 
1.208987e+00 3.678829e-03 1.264855e+00 
1.522905e+00 7.365012e-03 2.023590e+00 
1.911718e+00 1.460684e-02 3.237458e+00 
2.387559e+00 2.857200e-02 5.179475e+00 
2.960276e+00 5.481541e-02 8.286428e+00 
3.627050e+00 1.018654e-01 1.325711e+01 
4.379659e+00 1.821938e-01 2.120951e+01 
5.181184e+00 3.088652e-01 3.393222e+01 
5.951068e+00 4.847547e-01 5.428675e+01 
6.613053e+00 6.990295e-01 8.685114e+01 
7.081925e+00 9.182286e-01 1.389495e+02 
7.318398e+00 1.103989e+00 2.222996e+02 
7.329717e+00 1.228660e+00 3.556480e+02 
7.166211e+00 1.286484e+00 5.689866e+02 
6.881056e+00 1.283921e+00 9.102982e+02 
6.544212e+00 1.241090e+00 1.456348e+03 
6.203226e+00 1.174908e+00 2.329952e+03 
5.889369e+00 1.098777e+00 3.727594e+03 
5.636715e+00 1.025521e+00 5.963623e+03 
5.452026e+00 9.607090e-01 9.540955e+03 
5.349723e+00 9.106196e-01 1.526418e+04 
5.316977e+00 8.760431e-01 2.442053e+04 
5.354772e+00 8.599539e-01 3.906940e+04 
5.441450e+00 8.606808e-01 6.250552e+04 
5.544213e+00 8.731408e-01 1.000000e+05 


==> anc/TOV-Output-e0-554.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.321143e-03 7.618846e-11 1.000000e-05 
4.230801e-03 1.575050e-10 1.599859e-05 
5.426162e-03 3.322806e-10 2.559548e-05 
6.822433e-03 6.604568e-10 4.094915e-05 
8.652378e-03 1.347203e-09 6.551286e-05 
1.106493e-02 2.817556e-09 1.048113e-04 
1.393267e-02 5.625100e-09 1.676833e-04 
1.751137e-02 1.116831e-08 2.682696e-04 
2.233838e-02 2.318366e-08 4.291934e-04 
2.832266e-02 4.725302e-08 6.866488e-04 
3.584934e-02 9.582334e-08 1.098541e-03 
4.507045e-02 1.904162e-07 1.757511e-03 
5.732976e-02 3.918950e-07 2.811769e-03 
7.233581e-02 7.872110e-07 4.498433e-03 
9.165495e-02 1.601406e-06 7.196857e-03 
1.160442e-01 3.250187e-06 1.151395e-02 
1.463611e-01 6.521107e-06 1.842070e-02 
1.852709e-01 1.322748e-05 2.947052e-02 
2.346347e-01 2.686884e-05 4.714866e-02 
2.974286e-01 5.473268e-05 7.543120e-02 
3.754517e-01 1.101044e-04 1.206793e-01 
4.748425e-01 2.227717e-04 1.930698e-01 
6.009404e-01 4.516630e-04 3.088844e-01 
7.592801e-01 9.113847e-04 4.941713e-01 
9.583250e-01 1.833642e-03 7.906043e-01 
1.208809e+00 3.683783e-03 1.264855e+00 
1.519299e+00 7.326035e-03 2.023590e+00 
1.905569e+00 1.449277e-02 3.237458e+00 
2.382465e+00 2.844063e-02 5.179475e+00 
2.951816e+00 5.444665e-02 8.286428e+00 
3.623482e+00 1.017381e-01 1.325711e+01 
4.375548e+00 1.819811e-01 2.120951e+01 
5.172361e+00 3.078240e-01 3.393222e+01 
5.939896e+00 4.828943e-01 5.428675e+01 
6.601438e+00 6.966071e-01 8.685114e+01 
7.073022e+00 9.162415e-01 1.389495e+02 
7.310879e+00 1.102233e+00 2.222996e+02 
7.327955e+00 1.228719e+00 3.556480e+02 
7.160881e+00 1.285302e+00 5.689866e+02 
6.878167e+00 1.283478e+00 9.102982e+02 
6.539292e+00 1.240098e+00 1.456348e+03 
6.197316e+00 1.173748e+00 2.329952e+03 
5.885026e+00 1.098050e+00 3.727594e+03 
5.631184e+00 1.024609e+00 5.963623e+03 
5.449593e+00 9.604237e-01 9.540955e+03 
5.344530e+00 9.098509e-01 1.526418e+04 
5.315851e+00 8.760009e-01 2.442053e+04 
5.350615e+00 8.593721e-01 3.906940e+04 
5.434113e+00 8.594983e-01 6.250552e+04 
5.540988e+00 8.727056e-01 1.000000e+05 


==> anc/TOV-Output-e0-555.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.393167e-03 8.140023e-11 1.000000e-05 
4.159061e-03 1.498979e-10 1.599859e-05 
5.329184e-03 3.153494e-10 2.559548e-05 
6.902534e-03 6.852288e-10 4.094915e-05 
8.535791e-03 1.295810e-09 6.551286e-05 
1.081049e-02 2.632364e-09 1.048113e-04 
1.385233e-02 5.538332e-09 1.676833e-04 
1.737024e-02 1.092013e-08 2.682696e-04 
2.225187e-02 2.295672e-08 4.291934e-04 
2.829921e-02 4.722082e-08 6.866488e-04 
3.574347e-02 9.514831e-08 1.098541e-03 
4.489145e-02 1.884962e-07 1.757511e-03 
5.736297e-02 3.932851e-07 2.811769e-03 
7.197117e-02 7.767657e-07 4.498433e-03 
9.164605e-02 1.603829e-06 7.196857e-03 
1.155842e-01 3.217481e-06 1.151395e-02 
1.459584e-01 6.479101e-06 1.842070e-02 
1.851800e-01 1.323185e-05 2.947052e-02 
2.348865e-01 2.700406e-05 4.714866e-02 
2.969044e-01 5.454206e-05 7.543120e-02 
3.749964e-01 1.099022e-04 1.206793e-01 
4.742537e-01 2.223443e-04 1.930698e-01 
5.985706e-01 4.471479e-04 3.088844e-01 
7.574599e-01 9.064793e-04 4.941713e-01 
9.555424e-01 1.821001e-03 7.906043e-01 
1.204189e+00 3.648331e-03 1.264855e+00 
1.516919e+00 7.304751e-03 2.023590e+00 
1.904768e+00 1.450003e-02 3.237458e+00 
2.379195e+00 2.837393e-02 5.179475e+00 
2.946579e+00 5.425362e-02 8.286428e+00 
3.614982e+00 1.012070e-01 1.325711e+01 
4.370267e+00 1.816281e-01 2.120951e+01 
5.163774e+00 3.068225e-01 3.393222e+01 
5.932745e+00 4.819199e-01 5.428675e+01 
6.596924e+00 6.961168e-01 8.685114e+01 
7.066336e+00 9.149460e-01 1.389495e+02 
7.306808e+00 1.101627e+00 2.222996e+02 
7.320425e+00 1.226843e+00 3.556480e+02 
7.153384e+00 1.283424e+00 5.689866e+02 
6.872735e+00 1.282284e+00 9.102982e+02 
6.532224e+00 1.238532e+00 1.456348e+03 
6.193817e+00 1.173165e+00 2.329952e+03 
5.880805e+00 1.097348e+00 3.727594e+03 
5.626250e+00 1.023814e+00 5.963623e+03 
5.445770e+00 9.598803e-01 9.540955e+03 
5.339775e+00 9.091600e-01 1.526418e+04 
5.310166e+00 8.751542e-01 2.442053e+04 
5.345747e+00 8.586626e-01 3.906940e+04 
5.430276e+00 8.589611e-01 6.250552e+04 
5.533607e+00 8.714733e-01 1.000000e+05 


==> anc/TOV-Output-e0-556.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.373280e-03 8.012146e-11 1.000000e-05 
4.278088e-03 1.634334e-10 1.599859e-05 
5.363741e-03 3.221032e-10 2.559548e-05 
6.865484e-03 6.754686e-10 4.094915e-05 
8.553637e-03 1.306304e-09 6.551286e-05 
1.087599e-02 2.685337e-09 1.048113e-04 
1.369953e-02 5.366716e-09 1.676833e-04 
1.733818e-02 1.087933e-08 2.682696e-04 
2.220771e-02 2.286144e-08 4.291934e-04 
2.813502e-02 4.648726e-08 6.866488e-04 
3.570794e-02 9.503575e-08 1.098541e-03 
4.477963e-02 1.874281e-07 1.757511e-03 
5.701735e-02 3.869149e-07 2.811769e-03 
7.184587e-02 7.741079e-07 4.498433e-03 
9.095833e-02 1.570819e-06 7.196857e-03 
1.155260e-01 3.218412e-06 1.151395e-02 
1.456962e-01 6.455857e-06 1.842070e-02 
1.848486e-01 1.318466e-05 2.947052e-02 
2.334219e-01 2.654982e-05 4.714866e-02 
2.955125e-01 5.387556e-05 7.543120e-02 
3.748436e-01 1.099655e-04 1.206793e-01 
4.726100e-01 2.204372e-04 1.930698e-01 
5.989625e-01 4.488311e-04 3.088844e-01 
7.557856e-01 9.021034e-04 4.941713e-01 
9.531208e-01 1.810449e-03 7.906043e-01 
1.204082e+00 3.653858e-03 1.264855e+00 
1.513089e+00 7.262634e-03 2.023590e+00 
1.900108e+00 1.441982e-02 3.237458e+00 
2.373283e+00 2.821382e-02 5.179475e+00 
2.942343e+00 5.411490e-02 8.286428e+00 
3.609380e+00 1.009130e-01 1.325711e+01 
4.363699e+00 1.811210e-01 2.120951e+01 
5.155803e+00 3.059235e-01 3.393222e+01 
5.926405e+00 4.811231e-01 5.428675e+01 
6.585959e+00 6.938705e-01 8.685114e+01 
7.059645e+00 9.136475e-01 1.389495e+02 
7.297621e+00 1.099311e+00 2.222996e+02 
7.311671e+00 1.224556e+00 3.556480e+02 
7.148147e+00 1.282270e+00 5.689866e+02 
6.866990e+00 1.280996e+00 9.102982e+02 
6.527595e+00 1.237615e+00 1.456348e+03 
6.188890e+00 1.172239e+00 2.329952e+03 
5.876626e+00 1.096655e+00 3.727594e+03 
5.622038e+00 1.023162e+00 5.963623e+03 
5.442004e+00 9.593468e-01 9.540955e+03 
5.334949e+00 9.084559e-01 1.526418e+04 
5.303203e+00 8.740818e-01 2.442053e+04 
5.340479e+00 8.578814e-01 3.906940e+04 
5.422442e+00 8.576866e-01 6.250552e+04 
5.528188e+00 8.706167e-01 1.000000e+05 


==> anc/TOV-Output-e0-557.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.366650e-03 7.979322e-11 1.000000e-05 
4.156616e-03 1.501730e-10 1.599859e-05 
5.432208e-03 3.351979e-10 2.559548e-05 
6.888128e-03 6.834012e-10 4.094915e-05 
8.624451e-03 1.341425e-09 6.551286e-05 
1.101566e-02 2.795144e-09 1.048113e-04 
1.369417e-02 5.370061e-09 1.676833e-04 
1.760783e-02 1.141537e-08 2.682696e-04 
2.207398e-02 2.249129e-08 4.291934e-04 
2.824347e-02 4.711152e-08 6.866488e-04 
3.562409e-02 9.453755e-08 1.098541e-03 
4.492533e-02 1.896040e-07 1.757511e-03 
5.700992e-02 3.874593e-07 2.811769e-03 
7.177200e-02 7.731106e-07 4.498433e-03 
9.143349e-02 1.598435e-06 7.196857e-03 
1.149231e-01 3.173986e-06 1.151395e-02 
1.458926e-01 6.493666e-06 1.842070e-02 
1.843402e-01 1.309969e-05 2.947052e-02 
2.336539e-01 2.667696e-05 4.714866e-02 
2.952336e-01 5.381975e-05 7.543120e-02 
3.739764e-01 1.094005e-04 1.206793e-01 
4.717103e-01 2.195747e-04 1.930698e-01 
5.978540e-01 4.471462e-04 3.088844e-01 
7.548483e-01 9.003645e-04 4.941713e-01 
9.528721e-01 1.812266e-03 7.906043e-01 
1.200738e+00 3.630032e-03 1.264855e+00 
1.512300e+00 7.264147e-03 2.023590e+00 
1.897844e+00 1.439385e-02 3.237458e+00 
2.368856e+00 2.810626e-02 5.179475e+00 
2.939225e+00 5.403658e-02 8.286428e+00 
3.602761e+00 1.005360e-01 1.325711e+01 
4.354358e+00 1.802836e-01 2.120951e+01 
5.148697e+00 3.051683e-01 3.393222e+01 
5.916557e+00 4.795539e-01 5.428675e+01 
6.579475e+00 6.928417e-01 8.685114e+01 
7.052072e+00 9.120722e-01 1.389495e+02 
7.290186e+00 1.097579e+00 2.222996e+02 
7.308131e+00 1.224014e+00 3.556480e+02 
7.141422e+00 1.280637e+00 5.689866e+02 
6.863560e+00 1.280390e+00 9.102982e+02 
6.524314e+00 1.237058e+00 1.456348e+03 
6.183276e+00 1.171147e+00 2.329952e+03 
5.875078e+00 1.096532e+00 3.727594e+03 
5.621481e+00 1.023234e+00 5.963623e+03 
5.436401e+00 9.584720e-01 9.540955e+03 
5.327749e+00 9.073278e-01 1.526418e+04 
5.299057e+00 8.735056e-01 2.442053e+04 
5.333421e+00 8.567798e-01 3.906940e+04 
5.416083e+00 8.566838e-01 6.250552e+04 
5.521809e+00 8.695757e-01 1.000000e+05 


==> anc/TOV-Output-e0-558.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.353820e-03 7.902604e-11 1.000000e-05 
4.157353e-03 1.505226e-10 1.599859e-05 
5.268438e-03 3.063351e-10 2.559548e-05 
6.773623e-03 6.510497e-10 4.094915e-05 
8.660001e-03 1.360520e-09 6.551286e-05 
1.075107e-02 2.603189e-09 1.048113e-04 
1.369251e-02 5.377747e-09 1.676833e-04 
1.751311e-02 1.125229e-08 2.682696e-04 
2.211615e-02 2.266104e-08 4.291934e-04 
2.791528e-02 4.556988e-08 6.866488e-04 
3.533475e-02 9.241834e-08 1.098541e-03 
4.494751e-02 1.902259e-07 1.757511e-03 
5.676736e-02 3.832216e-07 2.811769e-03 
7.179073e-02 7.751049e-07 4.498433e-03 
9.067946e-02 1.562014e-06 7.196857e-03 
1.152236e-01 3.204695e-06 1.151395e-02 
1.459735e-01 6.516140e-06 1.842070e-02 
1.844610e-01 1.314901e-05 2.947052e-02 
2.334028e-01 2.663878e-05 4.714866e-02 
2.946400e-01 5.359177e-05 7.543120e-02 
3.730090e-01 1.087486e-04 1.206793e-01 
4.711561e-01 2.191942e-04 1.930698e-01 
5.969158e-01 4.458427e-04 3.088844e-01 
7.531707e-01 8.959799e-04 4.941713e-01 
9.506533e-01 1.802867e-03 7.906043e-01 
1.199624e+00 3.626391e-03 1.264855e+00 
1.507339e+00 7.205884e-03 2.023590e+00 
1.892816e+00 1.430548e-02 3.237458e+00 
2.365657e+00 2.804189e-02 5.179475e+00 
2.935042e+00 5.390036e-02 8.286428e+00 
3.601013e+00 1.005557e-01 1.325711e+01 
4.348725e+00 1.798876e-01 2.120951e+01 
5.141735e+00 3.044365e-01 3.393222e+01 
5.907092e+00 4.780692e-01 5.428675e+01 
6.568370e+00 6.905571e-01 8.685114e+01 
7.041866e+00 9.096742e-01 1.389495e+02 
7.283959e+00 1.096248e+00 2.222996e+02 
7.301401e+00 1.222402e+00 3.556480e+02 
7.137284e+00 1.279831e+00 5.689866e+02 
6.854756e+00 1.278195e+00 9.102982e+02 
6.519666e+00 1.236134e+00 1.456348e+03 
6.178789e+00 1.170325e+00 2.329952e+03 
5.870286e+00 1.095705e+00 3.727594e+03 
5.614843e+00 1.022100e+00 5.963623e+03 
5.432604e+00 9.579317e-01 9.540955e+03 
5.324404e+00 9.068869e-01 1.526418e+04 
5.295226e+00 8.729847e-01 2.442053e+04 
5.329347e+00 8.562112e-01 3.906940e+04 
5.415034e+00 8.566595e-01 6.250552e+04 
5.518606e+00 8.691429e-01 1.000000e+05 


==> anc/TOV-Output-e0-559.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.265469e-03 7.307441e-11 1.000000e-05 
4.223177e-03 1.580690e-10 1.599859e-05 
5.352750e-03 3.218546e-10 2.559548e-05 
6.849151e-03 6.742780e-10 4.094915e-05 
8.693738e-03 1.378950e-09 6.551286e-05 
1.092738e-02 2.738277e-09 1.048113e-04 
1.377266e-02 5.482543e-09 1.676833e-04 
1.737648e-02 1.101068e-08 2.682696e-04 
2.203713e-02 2.245919e-08 4.291934e-04 
2.794183e-02 4.578192e-08 6.866488e-04 
3.515181e-02 9.115336e-08 1.098541e-03 
4.476591e-02 1.882663e-07 1.757511e-03 
5.673693e-02 3.832913e-07 2.811769e-03 
7.160256e-02 7.704045e-07 4.498433e-03 
9.098927e-02 1.580906e-06 7.196857e-03 
1.148489e-01 3.179218e-06 1.151395e-02 
1.455652e-01 6.473194e-06 1.842070e-02 
1.843565e-01 1.315019e-05 2.947052e-02 
2.320984e-01 2.624161e-05 4.714866e-02 
2.937042e-01 5.317792e-05 7.543120e-02 
3.718189e-01 1.079041e-04 1.206793e-01 
4.706358e-01 2.188600e-04 1.930698e-01 
5.943760e-01 4.409662e-04 3.088844e-01 
7.507085e-01 8.888140e-04 4.941713e-01 
9.479457e-01 1.790714e-03 7.906043e-01 
1.196190e+00 3.601797e-03 1.264855e+00 
1.506874e+00 7.211927e-03 2.023590e+00 
1.890813e+00 1.428527e-02 3.237458e+00 
2.361926e+00 2.795877e-02 5.179475e+00 
2.929375e+00 5.368385e-02 8.286428e+00 
3.591629e+00 9.995339e-02 1.325711e+01 
4.339177e+00 1.790265e-01 2.120951e+01 
5.132394e+00 3.033095e-01 3.393222e+01 
5.900387e+00 4.771895e-01 5.428675e+01 
6.559584e+00 6.889017e-01 8.685114e+01 
7.032756e+00 9.076178e-01 1.389495e+02 
7.279110e+00 1.095376e+00 2.222996e+02 
7.293644e+00 1.220444e+00 3.556480e+02 
7.131777e+00 1.278586e+00 5.689866e+02 
6.853189e+00 1.278139e+00 9.102982e+02 
6.516236e+00 1.235535e+00 1.456348e+03 
6.175753e+00 1.169850e+00 2.329952e+03 
5.864417e+00 1.094643e+00 3.727594e+03 
5.612777e+00 1.021871e+00 5.963623e+03 
5.425536e+00 9.567834e-01 9.540955e+03 
5.321561e+00 9.065352e-01 1.526418e+04 
5.288935e+00 8.720296e-01 2.442053e+04 
5.326563e+00 8.558729e-01 3.906940e+04 
5.408644e+00 8.556500e-01 6.250552e+04 
5.514955e+00 8.686237e-01 1.000000e+05 


==> anc/TOV-Output-e0-56.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.039394e-02 2.360728e-10 1.000000e-06 
1.391498e-02 5.664390e-10 1.757511e-06 
1.867372e-02 1.368981e-09 3.088844e-06 
2.483231e-02 3.219263e-09 5.428675e-06 
3.310311e-02 7.626256e-09 9.540955e-06 
4.372821e-02 1.757884e-08 1.676833e-05 
5.788783e-02 4.078185e-08 2.947052e-05 
7.655512e-02 9.432528e-08 5.179475e-05 
1.008170e-01 2.154302e-07 9.102982e-05 
1.350877e-01 5.182675e-07 1.599859e-04 
1.788659e-01 1.203068e-06 2.811769e-04 
2.381175e-01 2.838466e-06 4.941713e-04 
3.152570e-01 6.587300e-06 8.685114e-04 
4.183246e-01 1.539075e-05 1.526418e-03 
5.550431e-01 3.595095e-05 2.682696e-03 
7.361283e-01 8.387064e-05 4.714866e-03 
9.742621e-01 1.944513e-04 8.286428e-03 
1.292275e+00 4.538444e-04 1.456348e-02 
1.709304e+00 1.050521e-03 2.559548e-02 
2.261092e+00 2.432684e-03 4.498433e-02 
2.993873e+00 5.651315e-03 7.906043e-02 
3.960514e+00 1.309959e-02 1.389495e-01 
5.207249e+00 2.984084e-02 2.442053e-01 
6.823056e+00 6.739398e-02 4.291934e-01 
8.861036e+00 1.486205e-01 7.543120e-01 
1.133883e+01 3.150534e-01 1.325711e+00 
1.420020e+01 6.309990e-01 2.329952e+00 
1.720550e+01 1.158775e+00 4.094915e+00 
1.995128e+01 1.899419e+00 7.196857e+00 
2.198453e+01 2.735004e+00 1.264855e+01 
2.299798e+01 3.459368e+00 2.222996e+01 
2.298566e+01 3.909653e+00 3.906940e+01 
2.220948e+01 4.056232e+00 6.866488e+01 
2.101895e+01 3.967490e+00 1.206793e+02 
1.973060e+01 3.743056e+00 2.120951e+02 
1.853640e+01 3.460383e+00 3.727594e+02 
1.760213e+01 3.186074e+00 6.551286e+02 
1.699195e+01 2.956026e+00 1.151395e+03 
1.673129e+01 2.793750e+00 2.023590e+03 
1.678093e+01 2.708366e+00 3.556480e+03 
1.708086e+01 2.702138e+00 6.250552e+03 
1.748939e+01 2.755381e+00 1.098541e+04 
1.786223e+01 2.836180e+00 1.930698e+04 
1.812060e+01 2.915854e+00 3.393222e+04 
1.824830e+01 2.976214e+00 5.963623e+04 
1.826025e+01 3.009077e+00 1.048113e+05 
1.819236e+01 3.016066e+00 1.842070e+05 
1.810200e+01 3.007847e+00 3.237458e+05 
1.800043e+01 2.988294e+00 5.689866e+05 
1.793147e+01 2.969317e+00 1.000000e+06 


==> anc/TOV-Output-e0-560.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.238350e-03 7.139637e-11 1.000000e-05 
4.137401e-03 1.488977e-10 1.599859e-05 
5.347910e-03 3.215565e-10 2.559548e-05 
6.830238e-03 6.699038e-10 4.094915e-05 
8.492719e-03 1.287790e-09 6.551286e-05 
1.090292e-02 2.724791e-09 1.048113e-04 
1.364312e-02 5.338834e-09 1.676833e-04 
1.737460e-02 1.102680e-08 2.682696e-04 
2.204477e-02 2.252279e-08 4.291934e-04 
2.794126e-02 4.586101e-08 6.866488e-04 
3.540902e-02 9.333566e-08 1.098541e-03 
4.496269e-02 1.911012e-07 1.757511e-03 
5.640903e-02 3.773581e-07 2.811769e-03 
7.178282e-02 7.776261e-07 4.498433e-03 
9.068675e-02 1.567990e-06 7.196857e-03 
1.144075e-01 3.148322e-06 1.151395e-02 
1.450132e-01 6.411284e-06 1.842070e-02 
1.834408e-01 1.297838e-05 2.947052e-02 
2.323387e-01 2.637027e-05 4.714866e-02 
2.931724e-01 5.298419e-05 7.543120e-02 
3.714982e-01 1.078175e-04 1.206793e-01 
4.688559e-01 2.167738e-04 1.930698e-01 
5.931844e-01 4.391033e-04 3.088844e-01 
7.507248e-01 8.904552e-04 4.941713e-01 
9.462893e-01 1.784524e-03 7.906043e-01 
1.194535e+00 3.593252e-03 1.264855e+00 
1.503989e+00 7.183372e-03 2.023590e+00 
1.886619e+00 1.421578e-02 3.237458e+00 
2.358318e+00 2.787990e-02 5.179475e+00 
2.923003e+00 5.342938e-02 8.286428e+00 
3.589129e+00 9.991087e-02 1.325711e+01 
4.336179e+00 1.789424e-01 2.120951e+01 
5.127131e+00 3.028587e-01 3.393222e+01 
5.891027e+00 4.757273e-01 5.428675e+01 
6.553420e+00 6.879565e-01 8.685114e+01 
7.027540e+00 9.067737e-01 1.389495e+02 
7.269405e+00 1.092882e+00 2.222996e+02 
7.288382e+00 1.219322e+00 3.556480e+02 
7.124456e+00 1.276757e+00 5.689866e+02 
6.845947e+00 1.276402e+00 9.102982e+02 
6.512602e+00 1.234881e+00 1.456348e+03 
6.171392e+00 1.169056e+00 2.329952e+03 
5.863900e+00 1.094741e+00 3.727594e+03 
5.609531e+00 1.021409e+00 5.963623e+03 
5.424379e+00 9.567325e-01 9.540955e+03 
5.315559e+00 9.056192e-01 1.526418e+04 
5.285127e+00 8.715118e-01 2.442053e+04 
5.322380e+00 8.552840e-01 3.906940e+04 
5.404671e+00 8.550859e-01 6.250552e+04 
5.505874e+00 8.670640e-01 1.000000e+05 


==> anc/TOV-Output-e0-561.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.286014e-03 7.472878e-11 1.000000e-05 
4.130063e-03 1.483713e-10 1.599859e-05 
5.229573e-03 3.012163e-10 2.559548e-05 
6.651389e-03 6.197503e-10 4.094915e-05 
8.510180e-03 1.298064e-09 6.551286e-05 
1.075622e-02 2.620950e-09 1.048113e-04 
1.370540e-02 5.421940e-09 1.676833e-04 
1.732490e-02 1.095197e-08 2.682696e-04 
2.209231e-02 2.270929e-08 4.291934e-04 
2.802342e-02 4.634939e-08 6.866488e-04 
3.512998e-02 9.130919e-08 1.098541e-03 
4.478745e-02 1.892128e-07 1.757511e-03 
5.670941e-02 3.841031e-07 2.811769e-03 
7.115383e-02 7.587154e-07 4.498433e-03 
9.078193e-02 1.575741e-06 7.196857e-03 
1.143609e-01 3.150093e-06 1.151395e-02 
1.446974e-01 6.380869e-06 1.842070e-02 
1.834291e-01 1.299908e-05 2.947052e-02 
2.323324e-01 2.641516e-05 4.714866e-02 
2.936888e-01 5.335968e-05 7.543120e-02 
3.701795e-01 1.068641e-04 1.206793e-01 
4.684783e-01 2.166362e-04 1.930698e-01 
5.937032e-01 4.410397e-04 3.088844e-01 
7.495790e-01 8.879648e-04 4.941713e-01 
9.456850e-01 1.784272e-03 7.906043e-01 
1.193279e+00 3.588285e-03 1.264855e+00 
1.501458e+00 7.159872e-03 2.023590e+00 
1.884995e+00 1.420400e-02 3.237458e+00 
2.351325e+00 2.768256e-02 5.179475e+00 
2.916780e+00 5.318325e-02 8.286428e+00 
3.578575e+00 9.921468e-02 1.325711e+01 
4.326217e+00 1.780326e-01 2.120951e+01 
5.118152e+00 3.017915e-01 3.393222e+01 
5.886841e+00 4.753976e-01 5.428675e+01 
6.546467e+00 6.867959e-01 8.685114e+01 
7.020467e+00 9.053496e-01 1.389495e+02 
7.261481e+00 1.090981e+00 2.222996e+02 
7.282750e+00 1.218073e+00 3.556480e+02 
7.121951e+00 1.276471e+00 5.689866e+02 
6.844028e+00 1.276240e+00 9.102982e+02 
6.505550e+00 1.233310e+00 1.456348e+03 
6.169211e+00 1.168786e+00 2.329952e+03 
5.858749e+00 1.093834e+00 3.727594e+03 
5.605445e+00 1.020778e+00 5.963623e+03 
5.418552e+00 9.558133e-01 9.540955e+03 
5.310529e+00 9.048763e-01 1.526418e+04 
5.280288e+00 8.708118e-01 2.442053e+04 
5.313264e+00 8.538132e-01 3.906940e+04 
5.397606e+00 8.539513e-01 6.250552e+04 
5.501337e+00 8.663744e-01 1.000000e+05 


==> anc/TOV-Output-e0-562.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.370053e-03 8.075385e-11 1.000000e-05 
4.265419e-03 1.637338e-10 1.599859e-05 
5.399699e-03 3.321710e-10 2.559548e-05 
6.795420e-03 6.620674e-10 4.094915e-05 
8.557783e-03 1.322321e-09 6.551286e-05 
1.089989e-02 2.732242e-09 1.048113e-04 
1.370163e-02 5.427133e-09 1.676833e-04 
1.728594e-02 1.089764e-08 2.682696e-04 
2.209537e-02 2.275923e-08 4.291934e-04 
2.763687e-02 4.453693e-08 6.866488e-04 
3.508048e-02 9.108581e-08 1.098541e-03 
4.452949e-02 1.862936e-07 1.757511e-03 
5.641691e-02 3.788643e-07 2.811769e-03 
7.136683e-02 7.669141e-07 4.498433e-03 
9.027493e-02 1.552250e-06 7.196857e-03 
1.139252e-01 3.119779e-06 1.151395e-02 
1.447590e-01 6.400400e-06 1.842070e-02 
1.823818e-01 1.280047e-05 2.947052e-02 
2.318460e-01 2.629642e-05 4.714866e-02 
2.929108e-01 5.303110e-05 7.543120e-02 
3.707722e-01 1.075693e-04 1.206793e-01 
4.679238e-01 2.162524e-04 1.930698e-01 
5.913672e-01 4.366325e-04 3.088844e-01 
7.486779e-01 8.863402e-04 4.941713e-01 
9.447400e-01 1.782087e-03 7.906043e-01 
1.190708e+00 3.571497e-03 1.264855e+00 
1.499618e+00 7.146198e-03 2.023590e+00 
1.878977e+00 1.409371e-02 3.237458e+00 
2.347131e+00 2.758329e-02 5.179475e+00 
2.914001e+00 5.312228e-02 8.286428e+00 
3.575875e+00 9.915496e-02 1.325711e+01 
4.319425e+00 1.774985e-01 2.120951e+01 
5.109960e+00 3.008547e-01 3.393222e+01 
5.879862e+00 4.744553e-01 5.428675e+01 
6.538794e+00 6.854393e-01 8.685114e+01 
7.012950e+00 9.037857e-01 1.389495e+02 
7.254976e+00 1.089552e+00 2.222996e+02 
7.278223e+00 1.217194e+00 3.556480e+02 
7.117264e+00 1.275484e+00 5.689866e+02 
6.839197e+00 1.275214e+00 9.102982e+02 
6.503528e+00 1.233086e+00 1.456348e+03 
6.164120e+00 1.167815e+00 2.329952e+03 
5.852126e+00 1.092605e+00 3.727594e+03 
5.598102e+00 1.019500e+00 5.963623e+03 
5.413148e+00 9.549723e-01 9.540955e+03 
5.305311e+00 9.040992e-01 1.526418e+04 
5.273645e+00 8.697933e-01 2.442053e+04 
5.309419e+00 8.532839e-01 3.906940e+04 
5.391670e+00 8.530248e-01 6.250552e+04 
5.494936e+00 8.653275e-01 1.000000e+05 


==> anc/TOV-Output-e0-563.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.302955e-03 7.616114e-11 1.000000e-05 
4.178657e-03 1.542182e-10 1.599859e-05 
5.318377e-03 3.179528e-10 2.559548e-05 
6.678471e-03 6.295880e-10 4.094915e-05 
8.411764e-03 1.258017e-09 6.551286e-05 
1.085357e-02 2.702358e-09 1.048113e-04 
1.360502e-02 5.322590e-09 1.676833e-04 
1.716442e-02 1.068840e-08 2.682696e-04 
2.189382e-02 2.218146e-08 4.291934e-04 
2.759036e-02 4.439130e-08 6.866488e-04 
3.495029e-02 9.023578e-08 1.098541e-03 
4.420831e-02 1.826160e-07 1.757511e-03 
5.650398e-02 3.812984e-07 2.811769e-03 
7.128770e-02 7.657259e-07 4.498433e-03 
9.029731e-02 1.556168e-06 7.196857e-03 
1.142642e-01 3.153309e-06 1.151395e-02 
1.447657e-01 6.412682e-06 1.842070e-02 
1.828358e-01 1.291924e-05 2.947052e-02 
2.313002e-01 2.615758e-05 4.714866e-02 
2.921175e-01 5.269498e-05 7.543120e-02 
3.697545e-01 1.068758e-04 1.206793e-01 
4.665765e-01 2.147714e-04 1.930698e-01 
5.895986e-01 4.334973e-04 3.088844e-01 
7.455169e-01 8.767231e-04 4.941713e-01 
9.433037e-01 1.777121e-03 7.906043e-01 
1.187029e+00 3.544811e-03 1.264855e+00 
1.495042e+00 7.093640e-03 2.023590e+00 
1.875569e+00 1.404195e-02 3.237458e+00 
2.345473e+00 2.757243e-02 5.179475e+00 
2.909111e+00 5.294772e-02 8.286428e+00 
3.567172e+00 9.860960e-02 1.325711e+01 
4.313098e+00 1.770190e-01 2.120951e+01 
5.102873e+00 3.001004e-01 3.393222e+01 
5.870773e+00 4.730505e-01 5.428675e+01 
6.531160e+00 6.840921e-01 8.685114e+01 
7.003484e+00 9.016138e-01 1.389495e+02 
7.251800e+00 1.089232e+00 2.222996e+02 
7.268405e+00 1.214539e+00 3.556480e+02 
7.111330e+00 1.274097e+00 5.689866e+02 
6.832936e+00 1.273764e+00 9.102982e+02 
6.497386e+00 1.231757e+00 1.456348e+03 
6.158251e+00 1.166655e+00 2.329952e+03 
5.851125e+00 1.092597e+00 3.727594e+03 
5.595268e+00 1.019117e+00 5.963623e+03 
5.411895e+00 9.549023e-01 9.540955e+03 
5.303890e+00 9.039995e-01 1.526418e+04 
5.269650e+00 8.692414e-01 2.442053e+04 
5.305627e+00 8.527639e-01 3.906940e+04 
5.387838e+00 8.524855e-01 6.250552e+04 
5.490018e+00 8.645643e-01 1.000000e+05 


==> anc/TOV-Output-e0-564.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.225713e-03 7.106786e-11 1.000000e-05 
4.193212e-03 1.561121e-10 1.599859e-05 
5.214914e-03 3.002876e-10 2.559548e-05 
6.631856e-03 6.175914e-10 4.094915e-05 
8.464069e-03 1.283907e-09 6.551286e-05 
1.081750e-02 2.680259e-09 1.048113e-04 
1.348265e-02 5.189462e-09 1.676833e-04 
1.714178e-02 1.066507e-08 2.682696e-04 
2.167587e-02 2.156385e-08 4.291934e-04 
2.757555e-02 4.439857e-08 6.866488e-04 
3.526537e-02 9.286289e-08 1.098541e-03 
4.412770e-02 1.819414e-07 1.757511e-03 
5.598950e-02 3.716367e-07 2.811769e-03 
7.141533e-02 7.712136e-07 4.498433e-03 
8.991653e-02 1.539294e-06 7.196857e-03 
1.140737e-01 3.143138e-06 1.151395e-02 
1.434992e-01 6.256936e-06 1.842070e-02 
1.819575e-01 1.275656e-05 2.947052e-02 
2.305701e-01 2.595669e-05 4.714866e-02 
2.915511e-01 5.248211e-05 7.543120e-02 
3.686013e-01 1.060670e-04 1.206793e-01 
4.670614e-01 2.158234e-04 1.930698e-01 
5.887596e-01 4.324150e-04 3.088844e-01 
7.448867e-01 8.760507e-04 4.941713e-01 
9.395315e-01 1.759019e-03 7.906043e-01 
1.185106e+00 3.533857e-03 1.264855e+00 
1.492959e+00 7.076485e-03 2.023590e+00 
1.874189e+00 1.403541e-02 3.237458e+00 
2.340832e+00 2.745745e-02 5.179475e+00 
2.905359e+00 5.283417e-02 8.286428e+00 
3.564334e+00 9.853787e-02 1.325711e+01 
4.305774e+00 1.764219e-01 2.120951e+01 
5.093202e+00 2.989196e-01 3.393222e+01 
5.861180e+00 4.715358e-01 5.428675e+01 
6.523375e+00 6.827032e-01 8.685114e+01 
6.995052e+00 8.997634e-01 1.389495e+02 
7.244503e+00 1.087536e+00 2.222996e+02 
7.262358e+00 1.213147e+00 3.556480e+02 
7.102640e+00 1.271823e+00 5.689866e+02 
6.826590e+00 1.272287e+00 9.102982e+02 
6.495932e+00 1.231684e+00 1.456348e+03 
6.156645e+00 1.166521e+00 2.329952e+03 
5.844544e+00 1.091376e+00 3.727594e+03 
5.591026e+00 1.018454e+00 5.963623e+03 
5.406818e+00 9.541208e-01 9.540955e+03 
5.298168e+00 9.031317e-01 1.526418e+04 
5.266717e+00 8.688763e-01 2.442053e+04 
5.301446e+00 8.521738e-01 3.906940e+04 
5.383480e+00 8.518487e-01 6.250552e+04 
5.487122e+00 8.641875e-01 1.000000e+05 


==> anc/TOV-Output-e0-565.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.288646e-03 7.544259e-11 1.000000e-05 
4.158809e-03 1.525711e-10 1.599859e-05 
5.293017e-03 3.145396e-10 2.559548e-05 
6.796048e-03 6.657859e-10 4.094915e-05 
8.565332e-03 1.332901e-09 6.551286e-05 
1.060668e-02 2.531068e-09 1.048113e-04 
1.345197e-02 5.163249e-09 1.676833e-04 
1.729267e-02 1.096862e-08 2.682696e-04 
2.186120e-02 2.216092e-08 4.291934e-04 
2.760704e-02 4.462988e-08 6.866488e-04 
3.511384e-02 9.183354e-08 1.098541e-03 
4.453232e-02 1.873238e-07 1.757511e-03 
5.633857e-02 3.793023e-07 2.811769e-03 
7.093556e-02 7.571148e-07 4.498433e-03 
8.959765e-02 1.525675e-06 7.196857e-03 
1.139062e-01 3.134858e-06 1.151395e-02 
1.440922e-01 6.346063e-06 1.842070e-02 
1.817610e-01 1.273783e-05 2.947052e-02 
2.295453e-01 2.565756e-05 4.714866e-02 
2.917222e-01 5.266769e-05 7.543120e-02 
3.689524e-01 1.065587e-04 1.206793e-01 
4.649713e-01 2.133171e-04 1.930698e-01 
5.880488e-01 4.316137e-04 3.088844e-01 
7.447471e-01 8.771045e-04 4.941713e-01 
9.379501e-01 1.753249e-03 7.906043e-01 
1.183356e+00 3.524436e-03 1.264855e+00 
1.491584e+00 7.069336e-03 2.023590e+00 
1.868841e+00 1.394043e-02 3.237458e+00 
2.336231e+00 2.734396e-02 5.179475e+00 
2.899467e+00 5.260587e-02 8.286428e+00 
3.556961e+00 9.810016e-02 1.325711e+01 
4.299107e+00 1.759021e-01 2.120951e+01 
5.088091e+00 2.984904e-01 3.393222e+01 
5.855320e+00 4.708355e-01 5.428675e+01 
6.511411e+00 6.801846e-01 8.685114e+01 
6.987680e+00 8.982415e-01 1.389495e+02 
7.234105e+00 1.084805e+00 2.222996e+02 
7.259831e+00 1.212935e+00 3.556480e+02 
7.097661e+00 1.270739e+00 5.689866e+02 
6.820133e+00 1.270776e+00 9.102982e+02 
6.490799e+00 1.230623e+00 1.456348e+03 
6.149252e+00 1.164992e+00 2.329952e+03 
5.840811e+00 1.090773e+00 3.727594e+03 
5.588694e+00 1.018170e+00 5.963623e+03 
5.400272e+00 9.530657e-01 9.540955e+03 
5.292968e+00 9.023563e-01 1.526418e+04 
5.260163e+00 8.678722e-01 2.442053e+04 
5.296897e+00 8.515176e-01 3.906940e+04 
5.378447e+00 8.510873e-01 6.250552e+04 
5.480788e+00 8.631523e-01 1.000000e+05 


==> anc/TOV-Output-e0-566.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.283703e-03 7.523590e-11 1.000000e-05 
4.214165e-03 1.590259e-10 1.599859e-05 
5.173136e-03 2.941678e-10 2.559548e-05 
6.612035e-03 6.142411e-10 4.094915e-05 
8.433225e-03 1.274425e-09 6.551286e-05 
1.066506e-02 2.577645e-09 1.048113e-04 
1.361327e-02 5.360694e-09 1.676833e-04 
1.712860e-02 1.067822e-08 2.682696e-04 
2.161854e-02 2.146906e-08 4.291934e-04 
2.746895e-02 4.404128e-08 6.866488e-04 
3.490626e-02 9.037417e-08 1.098541e-03 
4.445821e-02 1.867200e-07 1.757511e-03 
5.570150e-02 3.672288e-07 2.811769e-03 
7.066773e-02 7.498959e-07 4.498433e-03 
8.996759e-02 1.547385e-06 7.196857e-03 
1.133185e-01 3.092051e-06 1.151395e-02 
1.436476e-01 6.298627e-06 1.842070e-02 
1.812082e-01 1.264429e-05 2.947052e-02 
2.301139e-01 2.589443e-05 4.714866e-02 
2.904677e-01 5.208323e-05 7.543120e-02 
3.676236e-01 1.055982e-04 1.206793e-01 
4.653621e-01 2.142330e-04 1.930698e-01 
5.878777e-01 4.319986e-04 3.088844e-01 
7.411866e-01 8.661216e-04 4.941713e-01 
9.366705e-01 1.749165e-03 7.906043e-01 
1.182951e+00 3.526987e-03 1.264855e+00 
1.486268e+00 7.006512e-03 2.023590e+00 
1.865886e+00 1.389875e-02 3.237458e+00 
2.333883e+00 2.730872e-02 5.179475e+00 
2.895329e+00 5.247144e-02 8.286428e+00 
3.553486e+00 9.797640e-02 1.325711e+01 
4.294796e+00 1.756591e-01 2.120951e+01 
5.081090e+00 2.977492e-01 3.393222e+01 
5.846571e+00 4.695043e-01 5.428675e+01 
6.503686e+00 6.788108e-01 8.685114e+01 
6.980397e+00 8.967459e-01 1.389495e+02 
7.228575e+00 1.083695e+00 2.222996e+02 
7.253243e+00 1.211359e+00 3.556480e+02 
7.093112e+00 1.269791e+00 5.689866e+02 
6.815945e+00 1.269936e+00 9.102982e+02 
6.484550e+00 1.229261e+00 1.456348e+03 
6.146352e+00 1.164546e+00 2.329952e+03 
5.836157e+00 1.089969e+00 3.727594e+03 
5.582851e+00 1.017187e+00 5.963623e+03 
5.399263e+00 9.530395e-01 9.540955e+03 
5.290315e+00 9.020354e-01 1.526418e+04 
5.256614e+00 8.673977e-01 2.442053e+04 
5.290841e+00 8.505918e-01 3.906940e+04 
5.371757e+00 8.500205e-01 6.250552e+04 
5.473479e+00 8.619304e-01 1.000000e+05 


==> anc/TOV-Output-e0-567.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.212867e-03 7.059566e-11 1.000000e-05 
4.084042e-03 1.450009e-10 1.599859e-05 
5.221297e-03 3.029948e-10 2.559548e-05 
6.774469e-03 6.617985e-10 4.094915e-05 
8.381881e-03 1.253500e-09 6.551286e-05 
1.074191e-02 2.638422e-09 1.048113e-04 
1.368039e-02 5.449987e-09 1.676833e-04 
1.714798e-02 1.073345e-08 2.682696e-04 
2.188199e-02 2.230288e-08 4.291934e-04 
2.748117e-02 4.417801e-08 6.866488e-04 
3.504981e-02 9.165535e-08 1.098541e-03 
4.395049e-02 1.807144e-07 1.757511e-03 
5.561850e-02 3.662355e-07 2.811769e-03 
7.078183e-02 7.548654e-07 4.498433e-03 
8.923475e-02 1.512547e-06 7.196857e-03 
1.132351e-01 3.090683e-06 1.151395e-02 
1.430672e-01 6.233586e-06 1.842070e-02 
1.806761e-01 1.255540e-05 2.947052e-02 
2.299088e-01 2.587086e-05 4.714866e-02 
2.898327e-01 5.183379e-05 7.543120e-02 
3.671909e-01 1.054116e-04 1.206793e-01 
4.647387e-01 2.137499e-04 1.930698e-01 
5.867308e-01 4.302337e-04 3.088844e-01 
7.421396e-01 8.709932e-04 4.941713e-01 
9.349105e-01 1.742393e-03 7.906043e-01 
1.178532e+00 3.493810e-03 1.264855e+00 
1.485253e+00 7.004367e-03 2.023590e+00 
1.863179e+00 1.386254e-02 3.237458e+00 
2.330200e+00 2.722703e-02 5.179475e+00 
2.889468e+00 5.224494e-02 8.286428e+00 
3.545005e+00 9.744985e-02 1.325711e+01 
4.285430e+00 1.748220e-01 2.120951e+01 
5.073158e+00 2.968543e-01 3.393222e+01 
5.839732e+00 4.685887e-01 5.428675e+01 
6.495556e+00 6.773269e-01 8.685114e+01 
6.972696e+00 8.951192e-01 1.389495e+02 
7.220990e+00 1.081899e+00 2.222996e+02 
7.245147e+00 1.209276e+00 3.556480e+02 
7.090144e+00 1.269350e+00 5.689866e+02 
6.813008e+00 1.269466e+00 9.102982e+02 
6.478825e+00 1.228039e+00 1.456348e+03 
6.142321e+00 1.163825e+00 2.329952e+03 
5.834173e+00 1.089746e+00 3.727594e+03 
5.579367e+00 1.016672e+00 5.963623e+03 
5.393200e+00 9.520731e-01 9.540955e+03 
5.287208e+00 9.016331e-01 1.526418e+04 
5.251421e+00 8.666329e-01 2.442053e+04 
5.284554e+00 8.496246e-01 3.906940e+04 
5.365381e+00 8.490111e-01 6.250552e+04 
5.471529e+00 8.617334e-01 1.000000e+05 


==> anc/TOV-Output-e0-568.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.257079e-03 7.368009e-11 1.000000e-05 
4.203254e-03 1.583515e-10 1.599859e-05 
5.253740e-03 3.092223e-10 2.559548e-05 
6.620276e-03 6.187192e-10 4.094915e-05 
8.346450e-03 1.239854e-09 6.551286e-05 
1.075410e-02 2.652088e-09 1.048113e-04 
1.355896e-02 5.315504e-09 1.676833e-04 
1.706731e-02 1.060134e-08 2.682696e-04 
2.159377e-02 2.147093e-08 4.291934e-04 
2.770270e-02 4.533483e-08 6.866488e-04 
3.458084e-02 8.818055e-08 1.098541e-03 
4.416855e-02 1.837411e-07 1.757511e-03 
5.600449e-02 3.745730e-07 2.811769e-03 
7.085341e-02 7.584932e-07 4.498433e-03 
8.906160e-02 1.506411e-06 7.196857e-03 
1.130646e-01 3.082164e-06 1.151395e-02 
1.433565e-01 6.282528e-06 1.842070e-02 
1.807515e-01 1.259327e-05 2.947052e-02 
2.290949e-01 2.564221e-05 4.714866e-02 
2.897540e-01 5.188289e-05 7.543120e-02 
3.669245e-01 1.053677e-04 1.206793e-01 
4.628090e-01 2.114711e-04 1.930698e-01 
5.850475e-01 4.272939e-04 3.088844e-01 
7.406481e-01 8.672784e-04 4.941713e-01 
9.334579e-01 1.737335e-03 7.906043e-01 
1.176822e+00 3.484741e-03 1.264855e+00 
1.482988e+00 6.984597e-03 2.023590e+00 
1.859970e+00 1.381520e-02 3.237458e+00 
2.323300e+00 2.703405e-02 5.179475e+00 
2.885520e+00 5.212050e-02 8.286428e+00 
3.541228e+00 9.730121e-02 1.325711e+01 
4.280490e+00 1.745043e-01 2.120951e+01 
5.062956e+00 2.955869e-01 3.393222e+01 
5.831389e+00 4.673451e-01 5.428675e+01 
6.492709e+00 6.772664e-01 8.685114e+01 
6.965271e+00 8.935774e-01 1.389495e+02 
7.216494e+00 1.081132e+00 2.222996e+02 
7.237609e+00 1.207378e+00 3.556480e+02 
7.083293e+00 1.267661e+00 5.689866e+02 
6.806405e+00 1.267908e+00 9.102982e+02 
6.475174e+00 1.227372e+00 1.456348e+03 
6.136233e+00 1.162607e+00 2.329952e+03 
5.830662e+00 1.089189e+00 3.727594e+03 
5.576318e+00 1.016244e+00 5.963623e+03 
5.391042e+00 9.518323e-01 9.540955e+03 
5.281227e+00 9.007169e-01 1.526418e+04 
5.248689e+00 8.663017e-01 2.442053e+04 
5.279383e+00 8.488562e-01 3.906940e+04 
5.362118e+00 8.485747e-01 6.250552e+04 
5.463916e+00 8.604527e-01 1.000000e+05 


==> anc/TOV-Output-e0-569.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.310707e-03 7.751604e-11 1.000000e-05 
4.141974e-03 1.517928e-10 1.599859e-05 
5.148328e-03 2.914928e-10 2.559548e-05 
6.723524e-03 6.492620e-10 4.094915e-05 
8.511344e-03 1.317115e-09 6.551286e-05 
1.078159e-02 2.677178e-09 1.048113e-04 
1.362693e-02 5.405339e-09 1.676833e-04 
1.708174e-02 1.064696e-08 2.682696e-04 
2.177818e-02 2.206450e-08 4.291934e-04 
2.753442e-02 4.459205e-08 6.866488e-04 
3.475522e-02 8.967893e-08 1.098541e-03 
4.401378e-02 1.821365e-07 1.757511e-03 
5.587450e-02 3.726257e-07 2.811769e-03 
7.063427e-02 7.528003e-07 4.498433e-03 
8.925946e-02 1.519143e-06 7.196857e-03 
1.125284e-01 3.043872e-06 1.151395e-02 
1.430422e-01 6.252294e-06 1.842070e-02 
1.800966e-01 1.247883e-05 2.947052e-02 
2.286259e-01 2.552994e-05 4.714866e-02 
2.896929e-01 5.194130e-05 7.543120e-02 
3.659313e-01 1.046984e-04 1.206793e-01 
4.624470e-01 2.113463e-04 1.930698e-01 
5.835887e-01 4.248523e-04 3.088844e-01 
7.386257e-01 8.617087e-04 4.941713e-01 
9.331679e-01 1.738755e-03 7.906043e-01 
1.176237e+00 3.485622e-03 1.264855e+00 
1.478579e+00 6.934731e-03 2.023590e+00 
1.858504e+00 1.380640e-02 3.237458e+00 
2.320007e+00 2.696592e-02 5.179475e+00 
2.880197e+00 5.192276e-02 8.286428e+00 
3.535849e+00 9.702379e-02 1.325711e+01 
4.273962e+00 1.740000e-01 2.120951e+01 
5.059790e+00 2.954741e-01 3.393222e+01 
5.821599e+00 4.657867e-01 5.428675e+01 
6.480156e+00 6.745882e-01 8.685114e+01 
6.958854e+00 8.923474e-01 1.389495e+02 
7.210623e+00 1.079904e+00 2.222996e+02 
7.235169e+00 1.207190e+00 3.556480e+02 
7.076513e+00 1.265992e+00 5.689866e+02 
6.801891e+00 1.266968e+00 9.102982e+02 
6.471795e+00 1.226778e+00 1.456348e+03 
6.132686e+00 1.162001e+00 2.329952e+03 
5.825869e+00 1.088353e+00 3.727594e+03 
5.570578e+00 1.015279e+00 5.963623e+03 
5.383143e+00 9.505230e-01 9.540955e+03 
5.277406e+00 9.001862e-01 1.526418e+04 
5.243129e+00 8.654713e-01 2.442053e+04 
5.276283e+00 8.484573e-01 3.906940e+04 
5.356567e+00 8.477165e-01 6.250552e+04 
5.459563e+00 8.597951e-01 1.000000e+05 


==> anc/TOV-Output-e0-57.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.040940e-02 2.413617e-10 1.000000e-06 
1.364733e-02 5.439197e-10 1.757511e-06 
1.793809e-02 1.235152e-09 3.088844e-06 
2.412805e-02 3.005788e-09 5.428675e-06 
3.198941e-02 7.005040e-09 9.540955e-06 
4.250521e-02 1.643306e-08 1.676833e-05 
5.718277e-02 4.001176e-08 2.947052e-05 
7.493176e-02 9.003057e-08 5.179475e-05 
1.003499e-01 2.162434e-07 9.102982e-05 
1.316597e-01 4.883732e-07 1.599859e-04 
1.750239e-01 1.147325e-06 2.811769e-04 
2.330629e-01 2.709044e-06 4.941713e-04 
3.081414e-01 6.261095e-06 8.685114e-04 
4.095669e-01 1.470214e-05 1.526418e-03 
5.443994e-01 3.452787e-05 2.682696e-03 
7.221402e-01 8.059354e-05 4.714866e-03 
9.553783e-01 1.866360e-04 8.286428e-03 
1.267436e+00 4.358185e-04 1.456348e-02 
1.677058e+00 1.009891e-03 2.559548e-02 
2.221780e+00 2.349163e-03 4.498433e-02 
2.944997e+00 5.474890e-03 7.906043e-02 
3.886930e+00 1.260352e-02 1.389495e-01 
5.121624e+00 2.889685e-02 2.442053e-01 
6.707329e+00 6.515531e-02 4.291934e-01 
8.715750e+00 1.439133e-01 7.543120e-01 
1.116551e+01 3.060329e-01 1.325711e+00 
1.397762e+01 6.120910e-01 2.329952e+00 
1.696116e+01 1.128533e+00 4.094915e+00 
1.969368e+01 1.856047e+00 7.196857e+00 
2.173007e+01 2.681844e+00 1.264855e+01 
2.276986e+01 3.406552e+00 2.222996e+01 
2.279479e+01 3.865277e+00 3.906940e+01 
2.205562e+01 4.022983e+00 6.866488e+01 
2.087892e+01 3.939306e+00 1.206793e+02 
1.958819e+01 3.716309e+00 2.120951e+02 
1.840711e+01 3.438862e+00 3.727594e+02 
1.746886e+01 3.165512e+00 6.551286e+02 
1.684834e+01 2.934816e+00 1.151395e+03 
1.658235e+01 2.772226e+00 2.023590e+03 
1.663002e+01 2.686423e+00 3.556480e+03 
1.692515e+01 2.678692e+00 6.250552e+03 
1.731732e+01 2.727862e+00 1.098541e+04 
1.768685e+01 2.806981e+00 1.930698e+04 
1.795804e+01 2.888558e+00 3.393222e+04 
1.808338e+01 2.948082e+00 5.963623e+04 
1.809514e+01 2.980851e+00 1.048113e+05 
1.804071e+01 2.990800e+00 1.842070e+05 
1.794101e+01 2.980857e+00 3.237458e+05 
1.785691e+01 2.965123e+00 5.689866e+05 
1.777099e+01 2.942864e+00 1.000000e+06 


==> anc/TOV-Output-e0-570.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.317068e-03 7.810067e-11 1.000000e-05 
4.080270e-03 1.453646e-10 1.599859e-05 
5.321754e-03 3.225197e-10 2.559548e-05 
6.742614e-03 6.559589e-10 4.094915e-05 
8.369017e-03 1.254340e-09 6.551286e-05 
1.054436e-02 2.508719e-09 1.048113e-04 
1.364204e-02 5.432874e-09 1.676833e-04 
1.704350e-02 1.059421e-08 2.682696e-04 
2.143646e-02 2.107905e-08 4.291934e-04 
2.722311e-02 4.317234e-08 6.866488e-04 
3.472187e-02 8.957817e-08 1.098541e-03 
4.403115e-02 1.826727e-07 1.757511e-03 
5.558705e-02 3.675490e-07 2.811769e-03 
7.023355e-02 7.413614e-07 4.498433e-03 
8.922500e-02 1.520051e-06 7.196857e-03 
1.126850e-01 3.061972e-06 1.151395e-02 
1.421045e-01 6.140915e-06 1.842070e-02 
1.806978e-01 1.262634e-05 2.947052e-02 
2.281925e-01 2.542963e-05 4.714866e-02 
2.886562e-01 5.147600e-05 7.543120e-02 
3.647898e-01 1.039040e-04 1.206793e-01 
4.615337e-01 2.104658e-04 1.930698e-01 
5.823927e-01 4.229876e-04 3.088844e-01 
7.376491e-01 8.598010e-04 4.941713e-01 
9.297010e-01 1.722481e-03 7.906043e-01 
1.174764e+00 3.478611e-03 1.264855e+00 
1.478584e+00 6.946792e-03 2.023590e+00 
1.854101e+00 1.373261e-02 3.237458e+00 
2.316973e+00 2.690664e-02 5.179475e+00 
2.873425e+00 5.164828e-02 8.286428e+00 
3.528561e+00 9.659353e-02 1.325711e+01 
4.267196e+00 1.734679e-01 2.120951e+01 
5.051993e+00 2.946007e-01 3.393222e+01 
5.816419e+00 4.652295e-01 5.428675e+01 
6.473197e+00 6.734173e-01 8.685114e+01 
6.951030e+00 8.906792e-01 1.389495e+02 
7.200155e+00 1.077144e+00 2.222996e+02 
7.229043e+00 1.205763e+00 3.556480e+02 
7.073688e+00 1.265594e+00 5.689866e+02 
6.797852e+00 1.266168e+00 9.102982e+02 
6.467610e+00 1.225966e+00 1.456348e+03 
6.128253e+00 1.161181e+00 2.329952e+03 
5.818438e+00 1.086941e+00 3.727594e+03 
5.565315e+00 1.014409e+00 5.963623e+03 
5.383270e+00 9.507067e-01 9.540955e+03 
5.274092e+00 8.997455e-01 1.526418e+04 
5.238686e+00 8.648375e-01 2.442053e+04 
5.271697e+00 8.477927e-01 3.906940e+04 
5.352144e+00 8.470657e-01 6.250552e+04 
5.455285e+00 8.591514e-01 1.000000e+05 


==> anc/TOV-Output-e0-571.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.318770e-03 7.835822e-11 1.000000e-05 
4.106022e-03 1.483942e-10 1.599859e-05 
5.252625e-03 3.106577e-10 2.559548e-05 
6.574304e-03 6.091193e-10 4.094915e-05 
8.323752e-03 1.236262e-09 6.551286e-05 
1.069523e-02 2.622546e-09 1.048113e-04 
1.345540e-02 5.222069e-09 1.676833e-04 
1.692422e-02 1.039152e-08 2.682696e-04 
2.155758e-02 2.147601e-08 4.291934e-04 
2.737290e-02 4.396592e-08 6.866488e-04 
3.473645e-02 8.984837e-08 1.098541e-03 
4.370930e-02 1.790096e-07 1.757511e-03 
5.554117e-02 3.672829e-07 2.811769e-03 
7.022302e-02 7.423278e-07 4.498433e-03 
8.905737e-02 1.514152e-06 7.196857e-03 
1.128536e-01 3.081126e-06 1.151395e-02 
1.421194e-01 6.153616e-06 1.842070e-02 
1.796056e-01 1.242053e-05 2.947052e-02 
2.282775e-01 2.550270e-05 4.714866e-02 
2.877368e-01 5.107518e-05 7.543120e-02 
3.649628e-01 1.042343e-04 1.206793e-01 
4.606164e-01 2.095803e-04 1.930698e-01 
5.816919e-01 4.222009e-04 3.088844e-01 
7.352600e-01 8.529699e-04 4.941713e-01 
9.289466e-01 1.721293e-03 7.906043e-01 
1.171461e+00 3.455423e-03 1.264855e+00 
1.476089e+00 6.923754e-03 2.023590e+00 
1.849521e+00 1.365507e-02 3.237458e+00 
2.312887e+00 2.681104e-02 5.179475e+00 
2.870976e+00 5.160308e-02 8.286428e+00 
3.522183e+00 9.623627e-02 1.325711e+01 
4.260212e+00 1.729102e-01 2.120951e+01 
5.043929e+00 2.936835e-01 3.393222e+01 
5.808922e+00 4.641681e-01 5.428675e+01 
6.464878e+00 6.718792e-01 8.685114e+01 
6.944418e+00 8.893861e-01 1.389495e+02 
7.193158e+00 1.075538e+00 2.222996e+02 
7.220702e+00 1.203592e+00 3.556480e+02 
7.065780e+00 1.263561e+00 5.689866e+02 
6.793048e+00 1.265140e+00 9.102982e+02 
6.464990e+00 1.225574e+00 1.456348e+03 
6.126792e+00 1.161078e+00 2.329952e+03 
5.818849e+00 1.087237e+00 3.727594e+03 
5.560175e+00 1.013562e+00 5.963623e+03 
5.379064e+00 9.500836e-01 9.540955e+03 
5.269058e+00 8.989971e-01 1.526418e+04 
5.234049e+00 8.641692e-01 2.442053e+04 
5.267922e+00 8.472728e-01 3.906940e+04 
5.348107e+00 8.464856e-01 6.250552e+04 
5.452153e+00 8.587268e-01 1.000000e+05 


==> anc/TOV-Output-e0-572.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.242669e-03 7.321849e-11 1.000000e-05 
4.132985e-03 1.516018e-10 1.599859e-05 
5.129326e-03 2.897970e-10 2.559548e-05 
6.531680e-03 5.983945e-10 4.094915e-05 
8.365233e-03 1.257034e-09 6.551286e-05 
1.053821e-02 2.513122e-09 1.048113e-04 
1.348893e-02 5.270426e-09 1.676833e-04 
1.691015e-02 1.038378e-08 2.682696e-04 
2.136223e-02 2.093405e-08 4.291934e-04 
2.707241e-02 4.260829e-08 6.866488e-04 
3.457275e-02 8.873922e-08 1.098541e-03 
4.373521e-02 1.796422e-07 1.757511e-03 
5.513031e-02 3.598213e-07 2.811769e-03 
6.989863e-02 7.333702e-07 4.498433e-03 
8.858719e-02 1.492906e-06 7.196857e-03 
1.125286e-01 3.059934e-06 1.151395e-02 
1.420335e-01 6.153222e-06 1.842070e-02 
1.802215e-01 1.257071e-05 2.947052e-02 
2.275996e-01 2.532043e-05 4.714866e-02 
2.878907e-01 5.124666e-05 7.543120e-02 
3.642187e-01 1.037794e-04 1.206793e-01 
4.593189e-01 2.081783e-04 1.930698e-01 
5.817995e-01 4.231729e-04 3.088844e-01 
7.356390e-01 8.557782e-04 4.941713e-01 
9.271780e-01 1.714474e-03 7.906043e-01 
1.168911e+00 3.438913e-03 1.264855e+00 
1.471040e+00 6.865047e-03 2.023590e+00 
1.847268e+00 1.362874e-02 3.237458e+00 
2.309234e+00 2.673034e-02 5.179475e+00 
2.865049e+00 5.137354e-02 8.286428e+00 
3.519098e+00 9.614174e-02 1.325711e+01 
4.254233e+00 1.724696e-01 2.120951e+01 
5.037655e+00 2.930591e-01 3.393222e+01 
5.797926e+00 4.623479e-01 5.428675e+01 
6.458461e+00 6.708517e-01 8.685114e+01 
6.938115e+00 8.881873e-01 1.389495e+02 
7.190096e+00 1.075243e+00 2.222996e+02 
7.216617e+00 1.202847e+00 3.556480e+02 
7.063121e+00 1.263213e+00 5.689866e+02 
6.790632e+00 1.264820e+00 9.102982e+02 
6.460048e+00 1.224557e+00 1.456348e+03 
6.122369e+00 1.160258e+00 2.329952e+03 
5.811940e+00 1.085937e+00 3.727594e+03 
5.560239e+00 1.013752e+00 5.963623e+03 
5.372505e+00 9.490215e-01 9.540955e+03 
5.264991e+00 8.984210e-01 1.526418e+04 
5.227941e+00 8.632410e-01 2.442053e+04 
5.260305e+00 8.460661e-01 3.906940e+04 
5.343353e+00 8.457731e-01 6.250552e+04 
5.445158e+00 8.575627e-01 1.000000e+05 


==> anc/TOV-Output-e0-573.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.218734e-03 7.173425e-11 1.000000e-05 
4.175180e-03 1.565659e-10 1.599859e-05 
5.216201e-03 3.053054e-10 2.559548e-05 
6.679936e-03 6.411926e-10 4.094915e-05 
8.321411e-03 1.239545e-09 6.551286e-05 
1.057573e-02 2.544500e-09 1.048113e-04 
1.347351e-02 5.261553e-09 1.676833e-04 
1.701406e-02 1.059486e-08 2.682696e-04 
2.135371e-02 2.094556e-08 4.291934e-04 
2.707459e-02 4.269310e-08 6.866488e-04 
3.452643e-02 8.853755e-08 1.098541e-03 
4.343995e-02 1.763360e-07 1.757511e-03 
5.505821e-02 3.590380e-07 2.811769e-03 
6.987274e-02 7.338362e-07 4.498433e-03 
8.821710e-02 1.476851e-06 7.196857e-03 
1.122129e-01 3.039557e-06 1.151395e-02 
1.417048e-01 6.121280e-06 1.842070e-02 
1.794780e-01 1.243749e-05 2.947052e-02 
2.268641e-01 2.511959e-05 4.714866e-02 
2.876223e-01 5.119279e-05 7.543120e-02 
3.630534e-01 1.029662e-04 1.206793e-01 
4.594437e-01 2.087115e-04 1.930698e-01 
5.808055e-01 4.217431e-04 3.088844e-01 
7.327400e-01 8.471833e-04 4.941713e-01 
9.258110e-01 1.709879e-03 7.906043e-01 
1.168085e+00 3.437578e-03 1.264855e+00 
1.470464e+00 6.868811e-03 2.023590e+00 
1.845167e+00 1.360573e-02 3.237458e+00 
2.304281e+00 2.660505e-02 5.179475e+00 
2.859617e+00 5.117028e-02 8.286428e+00 
3.513003e+00 9.580688e-02 1.325711e+01 
4.246672e+00 1.718447e-01 2.120951e+01 
5.027846e+00 2.918567e-01 3.393222e+01 
5.790526e+00 4.613070e-01 5.428675e+01 
6.453581e+00 6.702365e-01 8.685114e+01 
6.931361e+00 8.868476e-01 1.389495e+02 
7.182404e+00 1.073403e+00 2.222996e+02 
7.208608e+00 1.200784e+00 3.556480e+02 
7.057464e+00 1.261901e+00 5.689866e+02 
6.782360e+00 1.262759e+00 9.102982e+02 
6.452277e+00 1.222777e+00 1.456348e+03 
6.119061e+00 1.159708e+00 2.329952e+03 
5.810761e+00 1.085885e+00 3.727594e+03 
5.554614e+00 1.012807e+00 5.963623e+03 
5.370550e+00 9.488166e-01 9.540955e+03 
5.257595e+00 8.972494e-01 1.526418e+04 
5.226398e+00 8.631175e-01 2.442053e+04 
5.258508e+00 8.458984e-01 3.906940e+04 
5.335868e+00 8.445577e-01 6.250552e+04 
5.439114e+00 8.565804e-01 1.000000e+05 


==> anc/TOV-Output-e0-574.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.216277e-03 7.169503e-11 1.000000e-05 
4.178896e-03 1.572582e-10 1.599859e-05 
5.277999e-03 3.168377e-10 2.559548e-05 
6.680141e-03 6.423706e-10 4.094915e-05 
8.232254e-03 1.202223e-09 6.551286e-05 
1.051157e-02 2.502832e-09 1.048113e-04 
1.349188e-02 5.292324e-09 1.676833e-04 
1.689082e-02 1.038439e-08 2.682696e-04 
2.158518e-02 2.167187e-08 4.291934e-04 
2.721302e-02 4.342696e-08 6.866488e-04 
3.468289e-02 8.990326e-08 1.098541e-03 
4.377658e-02 1.807824e-07 1.757511e-03 
5.521926e-02 3.628301e-07 2.811769e-03 
6.955186e-02 7.250357e-07 4.498433e-03 
8.852693e-02 1.495071e-06 7.196857e-03 
1.115257e-01 2.989266e-06 1.151395e-02 
1.411205e-01 6.056429e-06 1.842070e-02 
1.793354e-01 1.242951e-05 2.947052e-02 
2.263452e-01 2.499117e-05 4.714866e-02 
2.863295e-01 5.059378e-05 7.543120e-02 
3.629796e-01 1.030828e-04 1.206793e-01 
4.587209e-01 2.080904e-04 1.930698e-01 
5.802082e-01 4.211761e-04 3.088844e-01 
7.311890e-01 8.432836e-04 4.941713e-01 
9.237322e-01 1.701350e-03 7.906043e-01 
1.166016e+00 3.425302e-03 1.264855e+00 
1.467370e+00 6.837430e-03 2.023590e+00 
1.841246e+00 1.354273e-02 3.237458e+00 
2.299609e+00 2.648950e-02 5.179475e+00 
2.856068e+00 5.106646e-02 8.286428e+00 
3.506762e+00 9.546043e-02 1.325711e+01 
4.242545e+00 1.716193e-01 2.120951e+01 
5.021484e+00 2.912173e-01 3.393222e+01 
5.780542e+00 4.597068e-01 5.428675e+01 
6.441205e+00 6.676060e-01 8.685114e+01 
6.923443e+00 8.851458e-01 1.389495e+02 
7.173342e+00 1.071106e+00 2.222996e+02 
7.200878e+00 1.198814e+00 3.556480e+02 
7.048958e+00 1.259671e+00 5.689866e+02 
6.781061e+00 1.262769e+00 9.102982e+02 
6.451930e+00 1.222995e+00 1.456348e+03 
6.114502e+00 1.158854e+00 2.329952e+03 
5.806481e+00 1.085156e+00 3.727594e+03 
5.552167e+00 1.012495e+00 5.963623e+03 
5.363877e+00 9.477321e-01 9.540955e+03 
5.254548e+00 8.968548e-01 1.526418e+04 
5.221432e+00 8.623898e-01 2.442053e+04 
5.250047e+00 8.445407e-01 3.906940e+04 
5.332839e+00 8.441620e-01 6.250552e+04 
5.432448e+00 8.554789e-01 1.000000e+05 


==> anc/TOV-Output-e0-575.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.154627e-03 6.776867e-11 1.000000e-05 
4.100979e-03 1.488838e-10 1.599859e-05 
5.150776e-03 2.949869e-10 2.559548e-05 
6.643663e-03 6.330056e-10 4.094915e-05 
8.409318e-03 1.283710e-09 6.551286e-05 
1.042326e-02 2.444531e-09 1.048113e-04 
1.342415e-02 5.222107e-09 1.676833e-04 
1.705164e-02 1.070246e-08 2.682696e-04 
2.152794e-02 2.153736e-08 4.291934e-04 
2.693012e-02 4.215995e-08 6.866488e-04 
3.422091e-02 8.650884e-08 1.098541e-03 
4.329246e-02 1.751552e-07 1.757511e-03 
5.514797e-02 3.620563e-07 2.811769e-03 
6.937094e-02 7.206457e-07 4.498433e-03 
8.818516e-02 1.480397e-06 7.196857e-03 
1.119613e-01 3.029700e-06 1.151395e-02 
1.415939e-01 6.128230e-06 1.842070e-02 
1.781922e-01 1.221458e-05 2.947052e-02 
2.258397e-01 2.486734e-05 4.714866e-02 
2.859042e-01 5.045638e-05 7.543120e-02 
3.615084e-01 1.020121e-04 1.206793e-01 
4.577143e-01 2.070837e-04 1.930698e-01 
5.783316e-01 4.178299e-04 3.088844e-01 
7.309143e-01 8.437958e-04 4.941713e-01 
9.230062e-01 1.700286e-03 7.906043e-01 
1.162224e+00 3.397928e-03 1.264855e+00 
1.465988e+00 6.829901e-03 2.023590e+00 
1.836731e+00 1.346680e-02 3.237458e+00 
2.298251e+00 2.648725e-02 5.179475e+00 
2.849357e+00 5.079598e-02 8.286428e+00 
3.499114e+00 9.500246e-02 1.325711e+01 
4.234637e+00 1.709538e-01 2.120951e+01 
5.011572e+00 2.899991e-01 3.393222e+01 
5.775759e+00 4.592306e-01 5.428675e+01 
6.436583e+00 6.670572e-01 8.685114e+01 
6.913434e+00 8.827949e-01 1.389495e+02 
7.168594e+00 1.070245e+00 2.222996e+02 
7.198311e+00 1.198575e+00 3.556480e+02 
7.043186e+00 1.258318e+00 5.689866e+02 
6.774235e+00 1.261135e+00 9.102982e+02 
6.444708e+00 1.221360e+00 1.456348e+03 
6.110661e+00 1.158172e+00 2.329952e+03 
5.799653e+00 1.083871e+00 3.727594e+03 
5.548094e+00 1.011859e+00 5.963623e+03 
5.358904e+00 9.469638e-01 9.540955e+03 
5.252302e+00 8.966028e-01 1.526418e+04 
5.217119e+00 8.617770e-01 2.442053e+04 
5.246302e+00 8.440245e-01 3.906940e+04 
5.328313e+00 8.434904e-01 6.250552e+04 
5.428587e+00 8.549131e-01 1.000000e+05 


==> anc/TOV-Output-e0-576.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.271998e-03 7.574924e-11 1.000000e-05 
4.134975e-03 1.528826e-10 1.599859e-05 
5.220771e-03 3.077112e-10 2.559548e-05 
6.584584e-03 6.173401e-10 4.094915e-05 
8.316628e-03 1.243888e-09 6.551286e-05 
1.066544e-02 2.623466e-09 1.048113e-04 
1.326946e-02 5.052422e-09 1.676833e-04 
1.704651e-02 1.071139e-08 2.682696e-04 
2.153874e-02 2.160730e-08 4.291934e-04 
2.720946e-02 4.356119e-08 6.866488e-04 
3.408864e-02 8.565827e-08 1.098541e-03 
4.360285e-02 1.792609e-07 1.757511e-03 
5.472045e-02 3.543162e-07 2.811769e-03 
6.958477e-02 7.285951e-07 4.498433e-03 
8.822109e-02 1.484784e-06 7.196857e-03 
1.110929e-01 2.964892e-06 1.151395e-02 
1.413272e-01 6.104266e-06 1.842070e-02 
1.783344e-01 1.226513e-05 2.947052e-02 
2.254245e-01 2.477344e-05 4.714866e-02 
2.851078e-01 5.012297e-05 7.543120e-02 
3.608875e-01 1.016638e-04 1.206793e-01 
4.565353e-01 2.058450e-04 1.930698e-01 
5.769374e-01 4.155370e-04 3.088844e-01 
7.288388e-01 8.380846e-04 4.941713e-01 
9.219850e-01 1.697586e-03 7.906043e-01 
1.160422e+00 3.388005e-03 1.264855e+00 
1.463327e+00 6.804540e-03 2.023590e+00 
1.834880e+00 1.344915e-02 3.237458e+00 
2.294122e+00 2.639018e-02 5.179475e+00 
2.844355e+00 5.061560e-02 8.286428e+00 
3.493966e+00 9.474300e-02 1.325711e+01 
4.225595e+00 1.701573e-01 2.120951e+01 
5.006743e+00 2.896083e-01 3.393222e+01 
5.768858e+00 4.582956e-01 5.428675e+01 
6.426788e+00 6.651191e-01 8.685114e+01 
6.905644e+00 8.811309e-01 1.389495e+02 
7.161245e+00 1.068516e+00 2.222996e+02 
7.191856e+00 1.197030e+00 3.556480e+02 
7.039884e+00 1.257760e+00 5.689866e+02 
6.770064e+00 1.260289e+00 9.102982e+02 
6.439634e+00 1.220303e+00 1.456348e+03 
6.104958e+00 1.157040e+00 2.329952e+03 
5.798244e+00 1.083768e+00 3.727594e+03 
5.544255e+00 1.011268e+00 5.963623e+03 
5.356853e+00 9.467395e-01 9.540955e+03 
5.248051e+00 8.959921e-01 1.526418e+04 
5.209174e+00 8.605233e-01 2.442053e+04 
5.240876e+00 8.432077e-01 3.906940e+04 
5.321755e+00 8.424447e-01 6.250552e+04 
5.425540e+00 8.545026e-01 1.000000e+05 


==> anc/TOV-Output-e0-577.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.253385e-03 7.459320e-11 1.000000e-05 
4.131831e-03 1.527989e-10 1.599859e-05 
5.152092e-03 2.962398e-10 2.559548e-05 
6.545062e-03 6.073431e-10 4.094915e-05 
8.389335e-03 1.279014e-09 6.551286e-05 
1.059285e-02 2.574727e-09 1.048113e-04 
1.341617e-02 5.230923e-09 1.676833e-04 
1.687843e-02 1.041572e-08 2.682696e-04 
2.124531e-02 2.077218e-08 4.291934e-04 
2.710936e-02 4.315699e-08 6.866488e-04 
3.406683e-02 8.564242e-08 1.098541e-03 
4.321361e-02 1.748059e-07 1.757511e-03 
5.469303e-02 3.543980e-07 2.811769e-03 
6.948237e-02 7.266426e-07 4.498433e-03 
8.758005e-02 1.455174e-06 7.196857e-03 
1.113885e-01 2.993814e-06 1.151395e-02 
1.411216e-01 6.088221e-06 1.842070e-02 
1.786642e-01 1.235471e-05 2.947052e-02 
2.259630e-01 2.499469e-05 4.714866e-02 
2.849978e-01 5.015185e-05 7.543120e-02 
3.609130e-01 1.018618e-04 1.206793e-01 
4.553948e-01 2.046609e-04 1.930698e-01 
5.758300e-01 4.138656e-04 3.088844e-01 
7.280068e-01 8.366648e-04 4.941713e-01 
9.195334e-01 1.687006e-03 7.906043e-01 
1.159051e+00 3.381844e-03 1.264855e+00 
1.460913e+00 6.782621e-03 2.023590e+00 
1.833729e+00 1.344672e-02 3.237458e+00 
2.288374e+00 2.623799e-02 5.179475e+00 
2.839913e+00 5.046465e-02 8.286428e+00 
3.489813e+00 9.456217e-02 1.325711e+01 
4.220809e+00 1.698541e-01 2.120951e+01 
4.997368e+00 2.884781e-01 3.393222e+01 
5.760308e+00 4.570041e-01 5.428675e+01 
6.420003e+00 6.639880e-01 8.685114e+01 
6.899175e+00 8.798750e-01 1.389495e+02 
7.156056e+00 1.067505e+00 2.222996e+02 
7.184652e+00 1.195232e+00 3.556480e+02 
7.036305e+00 1.257111e+00 5.689866e+02 
6.763740e+00 1.258802e+00 9.102982e+02 
6.435910e+00 1.219608e+00 1.456348e+03 
6.099059e+00 1.155858e+00 2.329952e+03 
5.793964e+00 1.083037e+00 3.727594e+03 
5.538782e+00 1.010351e+00 5.963623e+03 
5.352391e+00 9.460653e-01 9.540955e+03 
5.243156e+00 8.952656e-01 1.526418e+04 
5.208069e+00 8.604755e-01 2.442053e+04 
5.238208e+00 8.428829e-01 3.906940e+04 
5.316342e+00 8.416095e-01 6.250552e+04 
5.419481e+00 8.535160e-01 1.000000e+05 


==> anc/TOV-Output-e0-578.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.190279e-03 7.045808e-11 1.000000e-05 
4.049798e-03 1.441268e-10 1.599859e-05 
5.086413e-03 2.855482e-10 2.559548e-05 
6.632117e-03 6.329965e-10 4.094915e-05 
8.173949e-03 1.185061e-09 6.551286e-05 
1.038717e-02 2.431848e-09 1.048113e-04 
1.343701e-02 5.264442e-09 1.676833e-04 
1.678650e-02 1.026421e-08 2.682696e-04 
2.151194e-02 2.160148e-08 4.291934e-04 
2.709867e-02 4.318065e-08 6.866488e-04 
3.410698e-02 8.609452e-08 1.098541e-03 
4.339747e-02 1.773534e-07 1.757511e-03 
5.452472e-02 3.517449e-07 2.811769e-03 
6.938226e-02 7.247599e-07 4.498433e-03 
8.802324e-02 1.479938e-06 7.196857e-03 
1.107596e-01 2.948494e-06 1.151395e-02 
1.403254e-01 5.996126e-06 1.842070e-02 
1.775006e-01 1.213590e-05 2.947052e-02 
2.252339e-01 2.479645e-05 4.714866e-02 
2.851096e-01 5.029784e-05 7.543120e-02 
3.604305e-01 1.016295e-04 1.206793e-01 
4.544196e-01 2.037013e-04 1.930698e-01 
5.752521e-01 4.133349e-04 3.088844e-01 
7.278787e-01 8.376668e-04 4.941713e-01 
9.189473e-01 1.686687e-03 7.906043e-01 
1.158990e+00 3.387108e-03 1.264855e+00 
1.458217e+00 6.756796e-03 2.023590e+00 
1.829447e+00 1.337589e-02 3.237458e+00 
2.286972e+00 2.623382e-02 5.179475e+00 
2.836141e+00 5.034870e-02 8.286428e+00 
3.483316e+00 9.419576e-02 1.325711e+01 
4.214571e+00 1.693825e-01 2.120951e+01 
4.991546e+00 2.879248e-01 3.393222e+01 
5.754615e+00 4.563283e-01 5.428675e+01 
6.410753e+00 6.621955e-01 8.685114e+01 
6.893989e+00 8.790149e-01 1.389495e+02 
7.147353e+00 1.065322e+00 2.222996e+02 
7.177055e+00 1.193300e+00 3.556480e+02 
7.029776e+00 1.255511e+00 5.689866e+02 
6.758095e+00 1.257515e+00 9.102982e+02 
6.431149e+00 1.218633e+00 1.456348e+03 
6.097427e+00 1.155709e+00 2.329952e+03 
5.790232e+00 1.082426e+00 3.727594e+03 
5.533440e+00 1.009459e+00 5.963623e+03 
5.350266e+00 9.458264e-01 9.540955e+03 
5.238203e+00 8.945285e-01 1.526418e+04 
5.203530e+00 8.598216e-01 2.442053e+04 
5.234009e+00 8.422846e-01 3.906940e+04 
5.311336e+00 8.408486e-01 6.250552e+04 
5.415756e+00 8.529750e-01 1.000000e+05 


==> anc/TOV-Output-e0-579.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.254802e-03 7.494959e-11 1.000000e-05 
3.995625e-03 1.386595e-10 1.599859e-05 
5.222638e-03 3.096458e-10 2.559548e-05 
6.498994e-03 5.966696e-10 4.094915e-05 
8.262707e-03 1.226204e-09 6.551286e-05 
1.038662e-02 2.435671e-09 1.048113e-04 
1.339773e-02 5.227437e-09 1.676833e-04 
1.674055e-02 1.019775e-08 2.682696e-04 
2.139314e-02 2.128233e-08 4.291934e-04 
2.717454e-02 4.361970e-08 6.866488e-04 
3.424943e-02 8.732859e-08 1.098541e-03 
4.317848e-02 1.749843e-07 1.757511e-03 
5.490766e-02 3.598296e-07 2.811769e-03 
6.915959e-02 7.190464e-07 4.498433e-03 
8.767665e-02 1.465055e-06 7.196857e-03 
1.107707e-01 2.954476e-06 1.151395e-02 
1.401865e-01 5.988684e-06 1.842070e-02 
1.779901e-01 1.225772e-05 2.947052e-02 
2.247863e-01 2.469154e-05 4.714866e-02 
2.834281e-01 4.949869e-05 7.543120e-02 
3.587431e-01 1.003823e-04 1.206793e-01 
4.537873e-01 2.032028e-04 1.930698e-01 
5.753596e-01 4.142803e-04 3.088844e-01 
7.249792e-01 8.291325e-04 4.941713e-01 
9.164168e-01 1.675689e-03 7.906043e-01 
1.154879e+00 3.357030e-03 1.264855e+00 
1.454446e+00 6.716131e-03 2.023590e+00 
1.825087e+00 1.330350e-02 3.237458e+00 
2.282535e+00 2.612630e-02 5.179475e+00 
2.833359e+00 5.028440e-02 8.286428e+00 
3.479829e+00 9.406710e-02 1.325711e+01 
4.208491e+00 1.689290e-01 2.120951e+01 
4.986014e+00 2.874176e-01 3.393222e+01 
5.745505e+00 4.549152e-01 5.428675e+01 
6.406681e+00 6.617887e-01 8.685114e+01 
6.884388e+00 8.767873e-01 1.389495e+02 
7.140301e+00 1.063689e+00 2.222996e+02 
7.174693e+00 1.193126e+00 3.556480e+02 
7.025496e+00 1.254634e+00 5.689866e+02 
6.755520e+00 1.257141e+00 9.102982e+02 
6.429796e+00 1.218577e+00 1.456348e+03 
6.093630e+00 1.155036e+00 2.329952e+03 
5.786955e+00 1.081912e+00 3.727594e+03 
5.529753e+00 1.008897e+00 5.963623e+03 
5.344835e+00 9.449705e-01 9.540955e+03 
5.233421e+00 8.938214e-01 1.526418e+04 
5.196654e+00 8.587552e-01 2.442053e+04 
5.229733e+00 8.416720e-01 3.906940e+04 
5.308024e+00 8.403990e-01 6.250552e+04 
5.409705e+00 8.519895e-01 1.000000e+05 


==> anc/TOV-Output-e0-58.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.000620e-02 2.181486e-10 1.000000e-06 
1.344153e-02 5.287989e-10 1.757511e-06 
1.769854e-02 1.207138e-09 3.088844e-06 
2.343566e-02 2.802698e-09 5.428675e-06 
3.153159e-02 6.826253e-09 9.540955e-06 
4.227154e-02 1.644710e-08 1.676833e-05 
5.524725e-02 3.671784e-08 2.947052e-05 
7.429533e-02 8.929558e-08 5.179475e-05 
9.754859e-02 2.021197e-07 9.102982e-05 
1.300399e-01 4.788247e-07 1.599859e-04 
1.718494e-01 1.105076e-06 2.811769e-04 
2.279812e-01 2.580161e-06 4.941713e-04 
3.050668e-01 6.182125e-06 8.685114e-04 
4.019617e-01 1.414208e-05 1.526418e-03 
5.344958e-01 3.325083e-05 2.682696e-03 
7.071925e-01 7.701963e-05 4.714866e-03 
9.399388e-01 1.808504e-04 8.286428e-03 
1.245477e+00 4.208092e-04 1.456348e-02 
1.651276e+00 9.809283e-04 2.559548e-02 
2.187722e+00 2.282077e-03 4.498433e-02 
2.892233e+00 5.276705e-03 7.906043e-02 
3.824980e+00 1.222041e-02 1.389495e-01 
5.032466e+00 2.789252e-02 2.442053e-01 
6.599771e+00 6.314886e-02 4.291934e-01 
8.567062e+00 1.390379e-01 7.543120e-01 
1.097418e+01 2.955623e-01 1.325711e+00 
1.376461e+01 5.943505e-01 2.329952e+00 
1.671363e+01 1.097619e+00 4.094915e+00 
1.945045e+01 1.816043e+00 7.196857e+00 
2.149905e+01 2.635466e+00 1.264855e+01 
2.255493e+01 3.357714e+00 2.222996e+01 
2.260940e+01 3.822295e+00 3.906940e+01 
2.189737e+01 3.987973e+00 6.866488e+01 
2.073265e+01 3.909035e+00 1.206793e+02 
1.946401e+01 3.693780e+00 2.120951e+02 
1.828067e+01 3.417732e+00 3.727594e+02 
1.733876e+01 3.145377e+00 6.551286e+02 
1.672207e+01 2.916613e+00 1.151395e+03 
1.644612e+01 2.752816e+00 2.023590e+03 
1.647817e+01 2.664197e+00 3.556480e+03 
1.675920e+01 2.653252e+00 6.250552e+03 
1.715336e+01 2.701793e+00 1.098541e+04 
1.753171e+01 2.781720e+00 1.930698e+04 
1.778946e+01 2.859867e+00 3.393222e+04 
1.791839e+01 2.919771e+00 5.963623e+04 
1.793880e+01 2.954299e+00 1.048113e+05 
1.788711e+01 2.964952e+00 1.842070e+05 
1.779446e+01 2.956688e+00 3.237458e+05 
1.770471e+01 2.940005e+00 5.689866e+05 
1.761575e+01 2.917310e+00 1.000000e+06 


==> anc/TOV-Output-e0-580.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.148395e-03 6.795363e-11 1.000000e-05 
4.014619e-03 1.408893e-10 1.599859e-05 
5.175403e-03 3.018404e-10 2.559548e-05 
6.557768e-03 6.140631e-10 4.094915e-05 
8.189090e-03 1.195782e-09 6.551286e-05 
1.042092e-02 2.464124e-09 1.048113e-04 
1.327309e-02 5.091678e-09 1.676833e-04 
1.670946e-02 1.015856e-08 2.682696e-04 
2.127966e-02 2.098162e-08 4.291934e-04 
2.704063e-02 4.305228e-08 6.866488e-04 
3.413371e-02 8.659574e-08 1.098541e-03 
4.320702e-02 1.756343e-07 1.757511e-03 
5.432734e-02 3.491427e-07 2.811769e-03 
6.902228e-02 7.160064e-07 4.498433e-03 
8.769610e-02 1.468562e-06 7.196857e-03 
1.105114e-01 2.938850e-06 1.151395e-02 
1.403520e-01 6.020292e-06 1.842070e-02 
1.775023e-01 1.217821e-05 2.947052e-02 
2.246400e-01 2.468591e-05 4.714866e-02 
2.834513e-01 4.959632e-05 7.543120e-02 
3.587560e-01 1.005664e-04 1.206793e-01 
4.531819e-01 2.027400e-04 1.930698e-01 
5.740487e-01 4.121656e-04 3.088844e-01 
7.252247e-01 8.314019e-04 4.941713e-01 
9.141169e-01 1.665979e-03 7.906043e-01 
1.153283e+00 3.348878e-03 1.264855e+00 
1.452391e+00 6.699189e-03 2.023590e+00 
1.822189e+00 1.326291e-02 3.237458e+00 
2.276546e+00 2.596628e-02 5.179475e+00 
2.828189e+00 5.009507e-02 8.286428e+00 
3.474040e+00 9.375644e-02 1.325711e+01 
4.201557e+00 1.683768e-01 2.120951e+01 
4.979558e+00 2.867603e-01 3.393222e+01 
5.738100e+00 4.538692e-01 5.428675e+01 
6.396990e+00 6.598767e-01 8.685114e+01 
6.879136e+00 8.759038e-01 1.389495e+02 
7.133217e+00 1.062043e+00 2.222996e+02 
7.169441e+00 1.191979e+00 3.556480e+02 
7.016823e+00 1.252341e+00 5.689866e+02 
6.748965e+00 1.255581e+00 9.102982e+02 
6.425569e+00 1.217744e+00 1.456348e+03 
6.086168e+00 1.153472e+00 2.329952e+03 
5.780602e+00 1.080726e+00 3.727594e+03 
5.527086e+00 1.008539e+00 5.963623e+03 
5.338390e+00 9.439249e-01 9.540955e+03 
5.227738e+00 8.929527e-01 1.526418e+04 
5.192578e+00 8.581821e-01 2.442053e+04 
5.223200e+00 8.406566e-01 3.906940e+04 
5.302503e+00 8.395427e-01 6.250552e+04 
5.405626e+00 8.513801e-01 1.000000e+05 


==> anc/TOV-Output-e0-581.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.250660e-03 7.492173e-11 1.000000e-05 
4.089489e-03 1.491764e-10 1.599859e-05 
5.079831e-03 2.859175e-10 2.559548e-05 
6.568738e-03 6.182141e-10 4.094915e-05 
8.132236e-03 1.173067e-09 6.551286e-05 
1.052483e-02 2.542953e-09 1.048113e-04 
1.337718e-02 5.221404e-09 1.676833e-04 
1.679346e-02 1.033032e-08 2.682696e-04 
2.134355e-02 2.120769e-08 4.291934e-04 
2.694927e-02 4.269085e-08 6.866488e-04 
3.407918e-02 8.632993e-08 1.098541e-03 
4.281611e-02 1.712050e-07 1.757511e-03 
5.466415e-02 3.562898e-07 2.811769e-03 
6.929577e-02 7.258006e-07 4.498433e-03 
8.724099e-02 1.448310e-06 7.196857e-03 
1.100993e-01 2.911099e-06 1.151395e-02 
1.401236e-01 6.001283e-06 1.842070e-02 
1.768031e-01 1.205563e-05 2.947052e-02 
2.232211e-01 2.426289e-05 4.714866e-02 
2.824218e-01 4.914252e-05 7.543120e-02 
3.588058e-01 1.007815e-04 1.206793e-01 
4.527379e-01 2.024928e-04 1.930698e-01 
5.722603e-01 4.090301e-04 3.088844e-01 
7.236849e-01 8.275413e-04 4.941713e-01 
9.132370e-01 1.664026e-03 7.906043e-01 
1.151692e+00 3.340759e-03 1.264855e+00 
1.450569e+00 6.685432e-03 2.023590e+00 
1.819546e+00 1.322785e-02 3.237458e+00 
2.275416e+00 2.597089e-02 5.179475e+00 
2.823112e+00 4.991066e-02 8.286428e+00 
3.465957e+00 9.326536e-02 1.325711e+01 
4.195345e+00 1.679078e-01 2.120951e+01 
4.971588e+00 2.858574e-01 3.393222e+01 
5.728181e+00 4.522826e-01 5.428675e+01 
6.386771e+00 6.578239e-01 8.685114e+01 
6.872003e+00 8.744375e-01 1.389495e+02 
7.127562e+00 1.060871e+00 2.222996e+02 
7.163372e+00 1.190557e+00 3.556480e+02 
7.012482e+00 1.251442e+00 5.689866e+02 
6.746926e+00 1.255365e+00 9.102982e+02 
6.417659e+00 1.215916e+00 1.456348e+03 
6.083713e+00 1.153122e+00 2.329952e+03 
5.776999e+00 1.080141e+00 3.727594e+03 
5.524277e+00 1.008151e+00 5.963623e+03 
5.335946e+00 9.436249e-01 9.540955e+03 
5.224009e+00 8.924330e-01 1.526418e+04 
5.190241e+00 8.579155e-01 2.442053e+04 
5.219781e+00 8.401963e-01 3.906940e+04 
5.298191e+00 8.389084e-01 6.250552e+04 
5.398497e+00 8.501879e-01 1.000000e+05 


==> anc/TOV-Output-e0-582.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.196711e-03 7.137562e-11 1.000000e-05 
3.996601e-03 1.394801e-10 1.599859e-05 
5.173384e-03 3.025269e-10 2.559548e-05 
6.498004e-03 5.994871e-10 4.094915e-05 
8.121381e-03 1.170387e-09 6.551286e-05 
1.043320e-02 2.481376e-09 1.048113e-04 
1.321275e-02 5.039873e-09 1.676833e-04 
1.665603e-02 1.009612e-08 2.682696e-04 
2.132511e-02 2.118918e-08 4.291934e-04 
2.700947e-02 4.305153e-08 6.866488e-04 
3.389655e-02 8.509568e-08 1.098541e-03 
4.283895e-02 1.717742e-07 1.757511e-03 
5.412565e-02 3.464590e-07 2.811769e-03 
6.916967e-02 7.230879e-07 4.498433e-03 
8.745535e-02 1.461523e-06 7.196857e-03 
1.104856e-01 2.946912e-06 1.151395e-02 
1.392368e-01 5.898188e-06 1.842070e-02 
1.761085e-01 1.193460e-05 2.947052e-02 
2.240204e-01 2.456661e-05 4.714866e-02 
2.822858e-01 4.915598e-05 7.543120e-02 
3.573520e-01 9.973294e-05 1.206793e-01 
4.517844e-01 2.015624e-04 1.930698e-01 
5.707075e-01 4.064080e-04 3.088844e-01 
7.218523e-01 8.226846e-04 4.941713e-01 
9.109288e-01 1.654285e-03 7.906043e-01 
1.150251e+00 3.333943e-03 1.264855e+00 
1.447271e+00 6.651365e-03 2.023590e+00 
1.817520e+00 1.320609e-02 3.237458e+00 
2.269822e+00 2.582438e-02 5.179475e+00 
2.817581e+00 4.970268e-02 8.286428e+00 
3.462376e+00 9.312845e-02 1.325711e+01 
4.188050e+00 1.673139e-01 2.120951e+01 
4.962492e+00 2.847728e-01 3.393222e+01 
5.722215e+00 4.515450e-01 5.428675e+01 
6.384048e+00 6.577730e-01 8.685114e+01 
6.863530e+00 8.725561e-01 1.389495e+02 
7.121785e+00 1.059658e+00 2.222996e+02 
7.156243e+00 1.188777e+00 3.556480e+02 
7.007798e+00 1.250431e+00 5.689866e+02 
6.742198e+00 1.254347e+00 9.102982e+02 
6.415354e+00 1.215600e+00 1.456348e+03 
6.079527e+00 1.152351e+00 2.329952e+03 
5.771631e+00 1.079168e+00 3.727594e+03 
5.518716e+00 1.007213e+00 5.963623e+03 
5.331062e+00 9.428695e-01 9.540955e+03 
5.218778e+00 8.916443e-01 1.526418e+04 
5.183749e+00 8.569158e-01 2.442053e+04 
5.215230e+00 8.395337e-01 3.906940e+04 
5.290039e+00 8.375682e-01 6.250552e+04 
5.395891e+00 8.498591e-01 1.000000e+05 


==> anc/TOV-Output-e0-583.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.233052e-03 7.396450e-11 1.000000e-05 
4.074729e-03 1.480749e-10 1.599859e-05 
5.092959e-03 2.891318e-10 2.559548e-05 
6.510009e-03 6.038517e-10 4.094915e-05 
8.200554e-03 1.207021e-09 6.551286e-05 
1.053025e-02 2.555652e-09 1.048113e-04 
1.333326e-02 5.187932e-09 1.676833e-04 
1.653556e-02 9.895615e-09 2.682696e-04 
2.096003e-02 2.015401e-08 4.291934e-04 
2.674202e-02 4.185705e-08 6.866488e-04 
3.372452e-02 8.395059e-08 1.098541e-03 
4.272313e-02 1.706775e-07 1.757511e-03 
5.440554e-02 3.524662e-07 2.811769e-03 
6.882018e-02 7.134063e-07 4.498433e-03 
8.736261e-02 1.459381e-06 7.196857e-03 
1.098007e-01 2.897421e-06 1.151395e-02 
1.396077e-01 5.955667e-06 1.842070e-02 
1.761782e-01 1.196930e-05 2.947052e-02 
2.235857e-01 2.446585e-05 4.714866e-02 
2.824871e-01 4.934578e-05 7.543120e-02 
3.567130e-01 9.936930e-05 1.206793e-01 
4.505965e-01 2.003203e-04 1.930698e-01 
5.702439e-01 4.061138e-04 3.088844e-01 
7.201727e-01 8.183592e-04 4.941713e-01 
9.105851e-01 1.655237e-03 7.906043e-01 
1.148039e+00 3.320434e-03 1.264855e+00 
1.445021e+00 6.631698e-03 2.023590e+00 
1.812145e+00 1.311195e-02 3.237458e+00 
2.265719e+00 2.572838e-02 5.179475e+00 
2.814709e+00 4.963310e-02 8.286428e+00 
3.458159e+00 9.294131e-02 1.325711e+01 
4.180116e+00 1.666471e-01 2.120951e+01 
4.957295e+00 2.843177e-01 3.393222e+01 
5.713233e+00 4.501593e-01 5.428675e+01 
6.373034e+00 6.555067e-01 8.685114e+01 
6.854881e+00 8.706195e-01 1.389495e+02 
7.114359e+00 1.057895e+00 2.222996e+02 
7.151249e+00 1.187713e+00 3.556480e+02 
7.005187e+00 1.250087e+00 5.689866e+02 
6.736495e+00 1.253037e+00 9.102982e+02 
6.412291e+00 1.215079e+00 1.456348e+03 
6.075112e+00 1.151524e+00 2.329952e+03 
5.769302e+00 1.078860e+00 3.727594e+03 
5.516099e+00 1.006862e+00 5.963623e+03 
5.327549e+00 9.423692e-01 9.540955e+03 
5.215354e+00 8.911782e-01 1.526418e+04 
5.180517e+00 8.564905e-01 2.442053e+04 
5.211298e+00 8.389812e-01 3.906940e+04 
5.285050e+00 8.368088e-01 6.250552e+04 
5.389043e+00 8.487200e-01 1.000000e+05 


==> anc/TOV-Output-e0-584.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.186424e-03 7.093169e-11 1.000000e-05 
3.996581e-03 1.399573e-10 1.599859e-05 
5.148782e-03 2.992563e-10 2.559548e-05 
6.443648e-03 5.865773e-10 4.094915e-05 
8.235216e-03 1.224489e-09 6.551286e-05 
1.050542e-02 2.541966e-09 1.048113e-04 
1.326315e-02 5.115284e-09 1.676833e-04 
1.668232e-02 1.017886e-08 2.682696e-04 
2.110813e-02 2.061957e-08 4.291934e-04 
2.658193e-02 4.118036e-08 6.866488e-04 
3.373417e-02 8.416682e-08 1.098541e-03 
4.264396e-02 1.700215e-07 1.757511e-03 
5.429185e-02 3.508620e-07 2.811769e-03 
6.867999e-02 7.102718e-07 4.498433e-03 
8.709102e-02 1.448293e-06 7.196857e-03 
1.102339e-01 2.936873e-06 1.151395e-02 
1.388464e-01 5.868821e-06 1.842070e-02 
1.761844e-01 1.199110e-05 2.947052e-02 
2.219831e-01 2.398462e-05 4.714866e-02 
2.809910e-01 4.864925e-05 7.543120e-02 
3.569562e-01 9.974328e-05 1.206793e-01 
4.505896e-01 2.006542e-04 1.930698e-01 
5.690346e-01 4.042277e-04 3.088844e-01 
7.189496e-01 8.155916e-04 4.941713e-01 
9.095396e-01 1.652362e-03 7.906043e-01 
1.145383e+00 3.303094e-03 1.264855e+00 
1.442125e+00 6.603197e-03 2.023590e+00 
1.810688e+00 1.310241e-02 3.237458e+00 
2.264394e+00 2.572598e-02 5.179475e+00 
2.807517e+00 4.933897e-02 8.286428e+00 
3.451259e+00 9.254349e-02 1.325711e+01 
4.176394e+00 1.664636e-01 2.120951e+01 
4.950147e+00 2.835473e-01 3.393222e+01 
5.705800e+00 4.491058e-01 5.428675e+01 
6.366501e+00 6.544363e-01 8.685114e+01 
6.847183e+00 8.689758e-01 1.389495e+02 
7.109278e+00 1.056910e+00 2.222996e+02 
7.142856e+00 1.185506e+00 3.556480e+02 
6.997188e+00 1.248006e+00 5.689866e+02 
6.732955e+00 1.252371e+00 9.102982e+02 
6.408612e+00 1.214390e+00 1.456348e+03 
6.070173e+00 1.150568e+00 2.329952e+03 
5.763458e+00 1.077782e+00 3.727594e+03 
5.511458e+00 1.006107e+00 5.963623e+03 
5.323533e+00 9.417746e-01 9.540955e+03 
5.211778e+00 8.906848e-01 1.526418e+04 
5.174421e+00 8.555597e-01 2.442053e+04 
5.203230e+00 8.376905e-01 3.906940e+04 
5.283682e+00 8.367144e-01 6.250552e+04 
5.382325e+00 8.476056e-01 1.000000e+05 


==> anc/TOV-Output-e0-585.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.145561e-03 6.835449e-11 1.000000e-05 
3.967787e-03 1.371885e-10 1.599859e-05 
5.023358e-03 2.783911e-10 2.559548e-05 
6.492822e-03 6.011369e-10 4.094915e-05 
8.149972e-03 1.188888e-09 6.551286e-05 
1.047913e-02 2.527255e-09 1.048113e-04 
1.314247e-02 4.985450e-09 1.676833e-04 
1.665633e-02 1.014871e-08 2.682696e-04 
2.108333e-02 2.058215e-08 4.291934e-04 
2.668884e-02 4.175056e-08 6.866488e-04 
3.369286e-02 8.400156e-08 1.098541e-03 
4.283056e-02 1.725582e-07 1.757511e-03 
5.405450e-02 3.468733e-07 2.811769e-03 
6.878896e-02 7.148798e-07 4.498433e-03 
8.660530e-02 1.426635e-06 7.196857e-03 
1.099110e-01 2.916129e-06 1.151395e-02 
1.392440e-01 5.929518e-06 1.842070e-02 
1.752135e-01 1.181416e-05 2.947052e-02 
2.220162e-01 2.403641e-05 4.714866e-02 
2.814927e-01 4.899393e-05 7.543120e-02 
3.556501e-01 9.882143e-05 1.206793e-01 
4.505016e-01 2.008796e-04 1.930698e-01 
5.674608e-01 4.015698e-04 3.088844e-01 
7.175024e-01 8.120638e-04 4.941713e-01 
9.081474e-01 1.647596e-03 7.906043e-01 
1.143649e+00 3.293727e-03 1.264855e+00 
1.441587e+00 6.606944e-03 2.023590e+00 
1.809218e+00 1.309252e-02 3.237458e+00 
2.260591e+00 2.563998e-02 5.179475e+00 
2.803843e+00 4.922752e-02 8.286428e+00 
3.444703e+00 9.217295e-02 1.325711e+01 
4.167456e+00 1.656818e-01 2.120951e+01 
4.941333e+00 2.825086e-01 3.393222e+01 
5.698838e+00 4.481525e-01 5.428675e+01 
6.360088e+00 6.533966e-01 8.685114e+01 
6.842641e+00 8.683053e-01 1.389495e+02 
7.102906e+00 1.055495e+00 2.222996e+02 
7.136251e+00 1.183899e+00 3.556480e+02 
6.993243e+00 1.247230e+00 5.689866e+02 
6.727539e+00 1.251144e+00 9.102982e+02 
6.401886e+00 1.212877e+00 1.456348e+03 
6.068786e+00 1.150475e+00 2.329952e+03 
5.762389e+00 1.077748e+00 3.727594e+03 
5.505877e+00 1.005162e+00 5.963623e+03 
5.317596e+00 9.408208e-01 9.540955e+03 
5.209210e+00 8.903710e-01 1.526418e+04 
5.172725e+00 8.554046e-01 2.442053e+04 
5.198123e+00 8.369278e-01 3.906940e+04 
5.275448e+00 8.353583e-01 6.250552e+04 
5.376845e+00 8.467272e-01 1.000000e+05 


==> anc/TOV-Output-e0-586.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.109756e-03 6.615967e-11 1.000000e-05 
4.094004e-03 1.509591e-10 1.599859e-05 
5.147663e-03 3.000854e-10 2.559548e-05 
6.397735e-03 5.760939e-10 4.094915e-05 
8.076700e-03 1.159088e-09 6.551286e-05 
1.035838e-02 2.445063e-09 1.048113e-04 
1.326803e-02 5.138467e-09 1.676833e-04 
1.669473e-02 1.023653e-08 2.682696e-04 
2.091390e-02 2.012426e-08 4.291934e-04 
2.669131e-02 4.183356e-08 6.866488e-04 
3.392226e-02 8.587558e-08 1.098541e-03 
4.296146e-02 1.744429e-07 1.757511e-03 
5.417523e-02 3.497996e-07 2.811769e-03 
6.840300e-02 7.041157e-07 4.498433e-03 
8.677987e-02 1.437733e-06 7.196857e-03 
1.098577e-01 2.916865e-06 1.151395e-02 
1.389612e-01 5.903527e-06 1.842070e-02 
1.758984e-01 1.197366e-05 2.947052e-02 
2.224928e-01 2.423288e-05 4.714866e-02 
2.812505e-01 4.895113e-05 7.543120e-02 
3.555970e-01 9.894582e-05 1.206793e-01 
4.480039e-01 1.978953e-04 1.930698e-01 
5.684657e-01 4.043939e-04 3.088844e-01 
7.179971e-01 8.151285e-04 4.941713e-01 
9.048666e-01 1.632601e-03 7.906043e-01 
1.142040e+00 3.285426e-03 1.264855e+00 
1.436546e+00 6.549158e-03 2.023590e+00 
1.803757e+00 1.299670e-02 3.237458e+00 
2.256152e+00 2.553261e-02 5.179475e+00 
2.799464e+00 4.907951e-02 8.286428e+00 
3.439104e+00 9.187737e-02 1.325711e+01 
4.160907e+00 1.651740e-01 2.120951e+01 
4.933997e+00 2.817078e-01 3.393222e+01 
5.690284e+00 4.468581e-01 5.428675e+01 
6.353900e+00 6.524158e-01 8.685114e+01 
6.835047e+00 8.666915e-01 1.389495e+02 
7.093444e+00 1.053051e+00 2.222996e+02 
7.132626e+00 1.183291e+00 3.556480e+02 
6.986269e+00 1.245476e+00 5.689866e+02 
6.720549e+00 1.249446e+00 9.102982e+02 
6.397238e+00 1.211924e+00 1.456348e+03 
6.064619e+00 1.149705e+00 2.329952e+03 
5.757048e+00 1.076778e+00 3.727594e+03 
5.503623e+00 1.004883e+00 5.963623e+03 
5.317049e+00 9.408728e-01 9.540955e+03 
5.205354e+00 8.898266e-01 1.526418e+04 
5.165508e+00 8.542754e-01 2.442053e+04 
5.195311e+00 8.365740e-01 3.906940e+04 
5.273096e+00 8.350823e-01 6.250552e+04 
5.375887e+00 8.467112e-01 1.000000e+05 


==> anc/TOV-Output-e0-587.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.224490e-03 7.388191e-11 1.000000e-05 
3.961272e-03 1.369806e-10 1.599859e-05 
5.159731e-03 3.027166e-10 2.559548e-05 
6.401044e-03 5.779728e-10 4.094915e-05 
8.266672e-03 1.244937e-09 6.551286e-05 
1.034646e-02 2.440792e-09 1.048113e-04 
1.313965e-02 4.999275e-09 1.676833e-04 
1.664277e-02 1.015855e-08 2.682696e-04 
2.111187e-02 2.073650e-08 4.291934e-04 
2.666599e-02 4.178578e-08 6.866488e-04 
3.383815e-02 8.538383e-08 1.098541e-03 
4.285205e-02 1.734090e-07 1.757511e-03 
5.382331e-02 3.436124e-07 2.811769e-03 
6.805941e-02 6.947423e-07 4.498433e-03 
8.614875e-02 1.408992e-06 7.196857e-03 
1.091313e-01 2.864266e-06 1.151395e-02 
1.380113e-01 5.793168e-06 1.842070e-02 
1.752745e-01 1.186693e-05 2.947052e-02 
2.214725e-01 2.394182e-05 4.714866e-02 
2.798855e-01 4.832423e-05 7.543120e-02 
3.540844e-01 9.785542e-05 1.206793e-01 
4.478312e-01 1.980034e-04 1.930698e-01 
5.663886e-01 4.006609e-04 3.088844e-01 
7.165747e-01 8.116757e-04 4.941713e-01 
9.034849e-01 1.627901e-03 7.906043e-01 
1.139873e+00 3.272326e-03 1.264855e+00 
1.436027e+00 6.553068e-03 2.023590e+00 
1.802028e+00 1.298116e-02 3.237458e+00 
2.251895e+00 2.543142e-02 5.179475e+00 
2.793377e+00 4.884323e-02 8.286428e+00 
3.435582e+00 9.174378e-02 1.325711e+01 
4.157361e+00 1.650092e-01 2.120951e+01 
4.927252e+00 2.810020e-01 3.393222e+01 
5.686127e+00 4.465035e-01 5.428675e+01 
6.345695e+00 6.508970e-01 8.685114e+01 
6.828133e+00 8.652866e-01 1.389495e+02 
7.087218e+00 1.051682e+00 2.222996e+02 
7.127183e+00 1.182071e+00 3.556480e+02 
6.982502e+00 1.244755e+00 5.689866e+02 
6.716009e+00 1.248478e+00 9.102982e+02 
6.393327e+00 1.211170e+00 1.456348e+03 
6.059855e+00 1.148790e+00 2.329952e+03 
5.755789e+00 1.076702e+00 3.727594e+03 
5.497922e+00 1.003913e+00 5.963623e+03 
5.310230e+00 9.397531e-01 9.540955e+03 
5.199479e+00 8.889204e-01 1.526418e+04 
5.161988e+00 8.537978e-01 2.442053e+04 
5.190871e+00 8.359295e-01 3.906940e+04 
5.268964e+00 8.344792e-01 6.250552e+04 
5.370273e+00 8.458063e-01 1.000000e+05 


==> anc/TOV-Output-e0-588.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.087488e-03 6.496957e-11 1.000000e-05 
3.987768e-03 1.399857e-10 1.599859e-05 
5.021655e-03 2.795341e-10 2.559548e-05 
6.458232e-03 5.946141e-10 4.094915e-05 
8.255443e-03 1.241982e-09 6.551286e-05 
1.045655e-02 2.523827e-09 1.048113e-04 
1.303563e-02 4.889791e-09 1.676833e-04 
1.663163e-02 1.015544e-08 2.682696e-04 
2.086543e-02 2.005288e-08 4.291934e-04 
2.662425e-02 4.166076e-08 6.866488e-04 
3.353780e-02 8.327200e-08 1.098541e-03 
4.230340e-02 1.671175e-07 1.757511e-03 
5.377044e-02 3.431845e-07 2.811769e-03 
6.785816e-02 6.897704e-07 4.498433e-03 
8.646204e-02 1.426846e-06 7.196857e-03 
1.095651e-01 2.903497e-06 1.151395e-02 
1.384023e-01 5.852498e-06 1.842070e-02 
1.749900e-01 1.182934e-05 2.947052e-02 
2.207617e-01 2.375246e-05 4.714866e-02 
2.802105e-01 4.857528e-05 7.543120e-02 
3.543594e-01 9.825043e-05 1.206793e-01 
4.467664e-01 1.969294e-04 1.930698e-01 
5.650884e-01 3.985860e-04 3.088844e-01 
7.140478e-01 8.044904e-04 4.941713e-01 
9.021507e-01 1.623455e-03 7.906043e-01 
1.138804e+00 3.268658e-03 1.264855e+00 
1.434313e+00 6.540673e-03 2.023590e+00 
1.798380e+00 1.292442e-02 3.237458e+00 
2.249803e+00 2.540278e-02 5.179475e+00 
2.788965e+00 4.869352e-02 8.286428e+00 
3.428077e+00 9.129953e-02 1.325711e+01 
4.151948e+00 1.646305e-01 2.120951e+01 
4.921233e+00 2.804121e-01 3.393222e+01 
5.677488e+00 4.451897e-01 5.428675e+01 
6.335977e+00 6.489749e-01 8.685114e+01 
6.820209e+00 8.635689e-01 1.389495e+02 
7.079676e+00 1.049874e+00 2.222996e+02 
7.121097e+00 1.180634e+00 3.556480e+02 
6.977752e+00 1.243715e+00 5.689866e+02 
6.713867e+00 1.248226e+00 9.102982e+02 
6.391273e+00 1.210918e+00 1.456348e+03 
6.055767e+00 1.148038e+00 2.329952e+03 
5.748107e+00 1.075218e+00 3.727594e+03 
5.495975e+00 1.003694e+00 5.963623e+03 
5.307601e+00 9.394158e-01 9.540955e+03 
5.194742e+00 8.882172e-01 1.526418e+04 
5.156326e+00 8.529420e-01 2.442053e+04 
5.187829e+00 8.355339e-01 3.906940e+04 
5.262385e+00 8.334262e-01 6.250552e+04 
5.365176e+00 8.449999e-01 1.000000e+05 


==> anc/TOV-Output-e0-589.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.214562e-03 7.345098e-11 1.000000e-05 
4.075966e-03 1.497352e-10 1.599859e-05 
5.079196e-03 2.897458e-10 2.559548e-05 
6.485970e-03 6.033328e-10 4.094915e-05 
8.205755e-03 1.221766e-09 6.551286e-05 
1.043240e-02 2.510641e-09 1.048113e-04 
1.300363e-02 4.862120e-09 1.676833e-04 
1.649742e-02 9.928434e-09 2.682696e-04 
2.104096e-02 2.059821e-08 4.291934e-04 
2.641886e-02 4.077321e-08 6.866488e-04 
3.372832e-02 8.484323e-08 1.098541e-03 
4.242942e-02 1.689022e-07 1.757511e-03 
5.364094e-02 3.412902e-07 2.811769e-03 
6.783167e-02 6.901347e-07 4.498433e-03 
8.587010e-02 1.400119e-06 7.196857e-03 
1.091570e-01 2.876054e-06 1.151395e-02 
1.382001e-01 5.836793e-06 1.842070e-02 
1.743421e-01 1.171833e-05 2.947052e-02 
2.207908e-01 2.380222e-05 4.714866e-02 
2.798143e-01 4.845178e-05 7.543120e-02 
3.537748e-01 9.793123e-05 1.206793e-01 
4.457239e-01 1.958865e-04 1.930698e-01 
5.652597e-01 3.996251e-04 3.088844e-01 
7.138857e-01 8.053047e-04 4.941713e-01 
9.013905e-01 1.622097e-03 7.906043e-01 
1.136478e+00 3.254191e-03 1.264855e+00 
1.429472e+00 6.485775e-03 2.023590e+00 
1.795779e+00 1.289010e-02 3.237458e+00 
2.244230e+00 2.525756e-02 5.179475e+00 
2.787189e+00 4.867954e-02 8.286428e+00 
3.422656e+00 9.101781e-02 1.325711e+01 
4.142825e+00 1.638286e-01 2.120951e+01 
4.912190e+00 2.793373e-01 3.393222e+01 
5.670063e+00 4.441353e-01 5.428675e+01 
6.328109e+00 6.475447e-01 8.685114e+01 
6.814303e+00 8.624725e-01 1.389495e+02 
7.073407e+00 1.048488e+00 2.222996e+02 
7.114681e+00 1.179085e+00 3.556480e+02 
6.974151e+00 1.243046e+00 5.689866e+02 
6.707904e+00 1.246831e+00 9.102982e+02 
6.385246e+00 1.209589e+00 1.456348e+03 
6.050365e+00 1.146965e+00 2.329952e+03 
5.745834e+00 1.074918e+00 3.727594e+03 
5.490677e+00 1.002804e+00 5.963623e+03 
5.304714e+00 9.390296e-01 9.540955e+03 
5.189892e+00 8.874936e-01 1.526418e+04 
5.153323e+00 8.525551e-01 2.442053e+04 
5.180593e+00 8.343902e-01 3.906940e+04 
5.257404e+00 8.326664e-01 6.250552e+04 
5.360848e+00 8.443398e-01 1.000000e+05 


==> anc/TOV-Output-e0-59.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.706876e-03 2.025850e-10 1.000000e-06 
1.346756e-02 5.410478e-10 1.757511e-06 
1.752534e-02 1.192253e-09 3.088844e-06 
2.368277e-02 2.942160e-09 5.428675e-06 
3.127614e-02 6.776547e-09 9.540955e-06 
4.126250e-02 1.556093e-08 1.676833e-05 
5.419541e-02 3.525793e-08 2.947052e-05 
7.280109e-02 8.546395e-08 5.179475e-05 
9.669563e-02 2.002582e-07 9.102982e-05 
1.271800e-01 4.556457e-07 1.599859e-04 
1.703556e-01 1.095068e-06 2.811769e-04 
2.262377e-01 2.564887e-06 4.941713e-04 
2.996891e-01 5.961968e-06 8.685114e-04 
3.961604e-01 1.377197e-05 1.526418e-03 
5.270190e-01 3.242440e-05 2.682696e-03 
6.981774e-01 7.538911e-05 4.714866e-03 
9.240072e-01 1.747711e-04 8.286428e-03 
1.223299e+00 4.056005e-04 1.456348e-02 
1.625477e+00 9.517882e-04 2.559548e-02 
2.152642e+00 2.211490e-03 4.498433e-02 
2.844862e+00 5.108081e-03 7.906043e-02 
3.756370e+00 1.177364e-02 1.389495e-01 
4.951080e+00 2.701648e-02 2.442053e-01 
6.481005e+00 6.082513e-02 4.291934e-01 
8.435718e+00 1.349895e-01 7.543120e-01 
1.080576e+01 2.868948e-01 1.325711e+00 
1.355805e+01 5.773763e-01 2.329952e+00 
1.649020e+01 1.071014e+00 4.094915e+00 
1.921586e+01 1.777954e+00 7.196857e+00 
2.127059e+01 2.589532e+00 1.264855e+01 
2.234720e+01 3.310874e+00 2.222996e+01 
2.243599e+01 3.782904e+00 3.906940e+01 
2.173130e+01 3.950127e+00 6.866488e+01 
2.059539e+01 3.880968e+00 1.206793e+02 
1.932681e+01 3.667752e+00 2.120951e+02 
1.816258e+01 3.398208e+00 3.727594e+02 
1.721902e+01 3.127095e+00 6.551286e+02 
1.659175e+01 2.897516e+00 1.151395e+03 
1.629861e+01 2.731283e+00 2.023590e+03 
1.633642e+01 2.643655e+00 3.556480e+03 
1.660773e+01 2.630373e+00 6.250552e+03 
1.699863e+01 2.677388e+00 1.098541e+04 
1.737225e+01 2.755464e+00 1.930698e+04 
1.762653e+01 2.832207e+00 3.393222e+04 
1.776151e+01 2.893009e+00 5.963623e+04 
1.778790e+01 2.928728e+00 1.048113e+05 
1.773367e+01 2.938972e+00 1.842070e+05 
1.764572e+01 2.931898e+00 3.237458e+05 
1.754985e+01 2.914182e+00 5.689866e+05 
1.747131e+01 2.893793e+00 1.000000e+06 


==> anc/TOV-Output-e0-590.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.185007e-03 7.156488e-11 1.000000e-05 
3.984623e-03 1.401299e-10 1.599859e-05 
4.972341e-03 2.723025e-10 2.559548e-05 
6.428218e-03 5.883567e-10 4.094915e-05 
8.154459e-03 1.201031e-09 6.551286e-05 
1.022952e-02 2.371019e-09 1.048113e-04 
1.294593e-02 4.805838e-09 1.676833e-04 
1.660273e-02 1.013696e-08 2.682696e-04 
2.084416e-02 2.005961e-08 4.291934e-04 
2.660120e-02 4.169394e-08 6.866488e-04 
3.350215e-02 8.328905e-08 1.098541e-03 
4.233918e-02 1.681117e-07 1.757511e-03 
5.382295e-02 3.453616e-07 2.811769e-03 
6.785095e-02 6.918960e-07 4.498433e-03 
8.627938e-02 1.422645e-06 7.196857e-03 
1.089866e-01 2.867469e-06 1.151395e-02 
1.374831e-01 5.756171e-06 1.842070e-02 
1.745062e-01 1.177140e-05 2.947052e-02 
2.207748e-01 2.383744e-05 4.714866e-02 
2.785451e-01 4.787663e-05 7.543120e-02 
3.519385e-01 9.657809e-05 1.206793e-01 
4.456775e-01 1.961574e-04 1.930698e-01 
5.627881e-01 3.950771e-04 3.088844e-01 
7.112670e-01 7.978308e-04 4.941713e-01 
8.988805e-01 1.611319e-03 7.906043e-01 
1.134279e+00 3.240823e-03 1.264855e+00 
1.427700e+00 6.472569e-03 2.023590e+00 
1.793219e+00 1.285663e-02 3.237458e+00 
2.241665e+00 2.521297e-02 5.179475e+00 
2.781196e+00 4.844827e-02 8.286428e+00 
3.419827e+00 9.093735e-02 1.325711e+01 
4.139057e+00 1.636370e-01 2.120951e+01 
4.908265e+00 2.790820e-01 3.393222e+01 
5.663198e+00 4.431999e-01 5.428675e+01 
6.322709e+00 6.467696e-01 8.685114e+01 
6.806910e+00 8.609167e-01 1.389495e+02 
7.067899e+00 1.047354e+00 2.222996e+02 
7.109670e+00 1.178006e+00 3.556480e+02 
6.968709e+00 1.241781e+00 5.689866e+02 
6.703671e+00 1.245952e+00 9.102982e+02 
6.381735e+00 1.208940e+00 1.456348e+03 
6.050095e+00 1.147140e+00 2.329952e+03 
5.740556e+00 1.073959e+00 3.727594e+03 
5.486975e+00 1.002233e+00 5.963623e+03 
5.301146e+00 9.385157e-01 9.540955e+03 
5.186365e+00 8.870063e-01 1.526418e+04 
5.148095e+00 8.517750e-01 2.442053e+04 
5.176527e+00 8.338114e-01 3.906940e+04 
5.254393e+00 8.322681e-01 6.250552e+04 
5.353387e+00 8.430819e-01 1.000000e+05 


==> anc/TOV-Output-e0-591.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.171439e-03 7.077398e-11 1.000000e-05 
4.054438e-03 1.478755e-10 1.599859e-05 
4.991138e-03 2.758692e-10 2.559548e-05 
6.500289e-03 6.093998e-10 4.094915e-05 
8.124977e-03 1.190065e-09 6.551286e-05 
1.023096e-02 2.376036e-09 1.048113e-04 
1.286010e-02 4.718860e-09 1.676833e-04 
1.642402e-02 9.829762e-09 2.682696e-04 
2.096623e-02 2.044869e-08 4.291934e-04 
2.633554e-02 4.052579e-08 6.866488e-04 
3.322599e-02 8.138402e-08 1.098541e-03 
4.244479e-02 1.696598e-07 1.757511e-03 
5.385646e-02 3.465935e-07 2.811769e-03 
6.799827e-02 6.975930e-07 4.498433e-03 
8.586681e-02 1.404711e-06 7.196857e-03 
1.086762e-01 2.847861e-06 1.151395e-02 
1.372610e-01 5.738025e-06 1.842070e-02 
1.738120e-01 1.165119e-05 2.947052e-02 
2.201336e-01 2.367040e-05 4.714866e-02 
2.777300e-01 4.753802e-05 7.543120e-02 
3.526855e-01 9.735871e-05 1.206793e-01 
4.453741e-01 1.960884e-04 1.930698e-01 
5.618753e-01 3.938237e-04 3.088844e-01 
7.120742e-01 8.018990e-04 4.941713e-01 
8.983449e-01 1.611154e-03 7.906043e-01 
1.133169e+00 3.236760e-03 1.264855e+00 
1.426291e+00 6.464273e-03 2.023590e+00 
1.790286e+00 1.281519e-02 3.237458e+00 
2.237399e+00 2.511156e-02 5.179475e+00 
2.777129e+00 4.831615e-02 8.286428e+00 
3.411113e+00 9.039988e-02 1.325711e+01 
4.133283e+00 1.632165e-01 2.120951e+01 
4.899800e+00 2.780996e-01 3.393222e+01 
5.656953e+00 4.423958e-01 5.428675e+01 
6.313039e+00 6.448594e-01 8.685114e+01 
6.799292e+00 8.592908e-01 1.389495e+02 
7.060638e+00 1.045636e+00 2.222996e+02 
7.102113e+00 1.176071e+00 3.556480e+02 
6.963727e+00 1.240664e+00 5.689866e+02 
6.699469e+00 1.245080e+00 9.102982e+02 
6.378202e+00 1.208285e+00 1.456348e+03 
6.045431e+00 1.146246e+00 2.329952e+03 
5.738103e+00 1.073619e+00 3.727594e+03 
5.482076e+00 1.001421e+00 5.963623e+03 
5.294542e+00 9.374338e-01 9.540955e+03 
5.181887e+00 8.863481e-01 1.526418e+04 
5.145467e+00 8.514535e-01 2.442053e+04 
5.171007e+00 8.329730e-01 3.906940e+04 
5.249781e+00 8.315754e-01 6.250552e+04 
5.350270e+00 8.426521e-01 1.000000e+05 


==> anc/TOV-Output-e0-592.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.100589e-03 6.624777e-11 1.000000e-05 
3.964837e-03 1.385207e-10 1.599859e-05 
5.030232e-03 2.828802e-10 2.559548e-05 
6.285935e-03 5.520118e-10 4.094915e-05 
8.193379e-03 1.222441e-09 6.551286e-05 
1.037704e-02 2.483473e-09 1.048113e-04 
1.299427e-02 4.876345e-09 1.676833e-04 
1.653061e-02 1.003934e-08 2.682696e-04 
2.070559e-02 1.972886e-08 4.291934e-04 
2.640906e-02 4.093530e-08 6.866488e-04 
3.331782e-02 8.219950e-08 1.098541e-03 
4.253357e-02 1.710156e-07 1.757511e-03 
5.333060e-02 3.371092e-07 2.811769e-03 
6.785200e-02 6.942736e-07 4.498433e-03 
8.559447e-02 1.393742e-06 7.196857e-03 
1.083763e-01 2.829126e-06 1.151395e-02 
1.366858e-01 5.675776e-06 1.842070e-02 
1.730938e-01 1.152684e-05 2.947052e-02 
2.192102e-01 2.341336e-05 4.714866e-02 
2.783930e-01 4.796019e-05 7.543120e-02 
3.514628e-01 9.651276e-05 1.206793e-01 
4.448948e-01 1.957865e-04 1.930698e-01 
5.617163e-01 3.941538e-04 3.088844e-01 
7.088713e-01 7.924706e-04 4.941713e-01 
8.970238e-01 1.606764e-03 7.906043e-01 
1.130926e+00 3.223011e-03 1.264855e+00 
1.423274e+00 6.434188e-03 2.023590e+00 
1.788370e+00 1.279542e-02 3.237458e+00 
2.232562e+00 2.499125e-02 5.179475e+00 
2.771236e+00 4.809034e-02 8.286428e+00 
3.409427e+00 9.040737e-02 1.325711e+01 
4.123996e+00 1.623970e-01 2.120951e+01 
4.894062e+00 2.775530e-01 3.393222e+01 
5.646188e+00 4.406291e-01 5.428675e+01 
6.306167e+00 6.436919e-01 8.685114e+01 
6.789668e+00 8.570464e-01 1.389495e+02 
7.057650e+00 1.045336e+00 2.222996e+02 
7.099101e+00 1.175662e+00 3.556480e+02 
6.954873e+00 1.238295e+00 5.689866e+02 
6.694611e+00 1.244012e+00 9.102982e+02 
6.371669e+00 1.206816e+00 1.456348e+03 
6.040123e+00 1.145193e+00 2.329952e+03 
5.734653e+00 1.073060e+00 3.727594e+03 
5.480707e+00 1.001316e+00 5.963623e+03 
5.292830e+00 9.372659e-01 9.540955e+03 
5.178165e+00 8.858251e-01 1.526418e+04 
5.138639e+00 8.503906e-01 2.442053e+04 
5.168086e+00 8.325978e-01 3.906940e+04 
5.242278e+00 8.303518e-01 6.250552e+04 
5.345084e+00 8.418275e-01 1.000000e+05 


==> anc/TOV-Output-e0-593.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.124264e-03 6.789141e-11 1.000000e-05 
3.937109e-03 1.358639e-10 1.599859e-05 
4.985571e-03 2.758775e-10 2.559548e-05 
6.365954e-03 5.743307e-10 4.094915e-05 
7.989131e-03 1.135194e-09 6.551286e-05 
1.020785e-02 2.367962e-09 1.048113e-04 
1.302772e-02 4.922403e-09 1.676833e-04 
1.634127e-02 9.714698e-09 2.682696e-04 
2.098120e-02 2.056188e-08 4.291934e-04 
2.617670e-02 3.993161e-08 6.866488e-04 
3.329586e-02 8.217567e-08 1.098541e-03 
4.245081e-02 1.703065e-07 1.757511e-03 
5.360343e-02 3.428877e-07 2.811769e-03 
6.746565e-02 6.836341e-07 4.498433e-03 
8.547402e-02 1.390210e-06 7.196857e-03 
1.082660e-01 2.825257e-06 1.151395e-02 
1.373385e-01 5.767205e-06 1.842070e-02 
1.737810e-01 1.168437e-05 2.947052e-02 
2.197444e-01 2.362476e-05 4.714866e-02 
2.774750e-01 4.756755e-05 7.543120e-02 
3.505460e-01 9.592124e-05 1.206793e-01 
4.437959e-01 1.946676e-04 1.930698e-01 
5.603829e-01 3.920147e-04 3.088844e-01 
7.096220e-01 7.963260e-04 4.941713e-01 
8.940671e-01 1.593624e-03 7.906043e-01 
1.128605e+00 3.208621e-03 1.264855e+00 
1.421161e+00 6.416336e-03 2.023590e+00 
1.783730e+00 1.271763e-02 3.237458e+00 
2.231562e+00 2.499849e-02 5.179475e+00 
2.767568e+00 4.797855e-02 8.286428e+00 
3.402498e+00 9.000853e-02 1.325711e+01 
4.119813e+00 1.621569e-01 2.120951e+01 
4.886550e+00 2.767228e-01 3.393222e+01 
5.640902e+00 4.400277e-01 5.428675e+01 
6.296799e+00 6.418614e-01 8.685114e+01 
6.785963e+00 8.566224e-01 1.389495e+02 
7.049869e+00 1.043443e+00 2.222996e+02 
7.090410e+00 1.173343e+00 3.556480e+02 
6.953082e+00 1.238205e+00 5.689866e+02 
6.690238e+00 1.243088e+00 9.102982e+02 
6.367085e+00 1.205873e+00 1.456348e+03 
6.036393e+00 1.144525e+00 2.329952e+03 
5.729009e+00 1.072018e+00 3.727594e+03 
5.474232e+00 1.000187e+00 5.963623e+03 
5.286043e+00 9.361486e-01 9.540955e+03 
5.174139e+00 8.852472e-01 1.526418e+04 
5.137592e+00 8.503470e-01 2.442053e+04 
5.162018e+00 8.316610e-01 3.906940e+04 
5.238194e+00 8.297554e-01 6.250552e+04 
5.339220e+00 8.408731e-01 1.000000e+05 


==> anc/TOV-Output-e0-594.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.161019e-03 7.043434e-11 1.000000e-05 
3.980566e-03 1.406494e-10 1.599859e-05 
5.060280e-03 2.889529e-10 2.559548e-05 
6.339167e-03 5.680675e-10 4.094915e-05 
8.115244e-03 1.191813e-09 6.551286e-05 
1.015539e-02 2.335573e-09 1.048113e-04 
1.302476e-02 4.927339e-09 1.676833e-04 
1.632011e-02 9.693326e-09 2.682696e-04 
2.064962e-02 1.963540e-08 4.291934e-04 
2.608885e-02 3.959757e-08 6.866488e-04 
3.338777e-02 8.299778e-08 1.098541e-03 
4.189252e-02 1.639511e-07 1.757511e-03 
5.310486e-02 3.339710e-07 2.811769e-03 
6.743002e-02 6.837027e-07 4.498433e-03 
8.508966e-02 1.373853e-06 7.196857e-03 
1.081640e-01 2.822029e-06 1.151395e-02 
1.370723e-01 5.743400e-06 1.842070e-02 
1.730139e-01 1.154977e-05 2.947052e-02 
2.186535e-01 2.331390e-05 4.714866e-02 
2.775051e-01 4.766322e-05 7.543120e-02 
3.508581e-01 9.633970e-05 1.206793e-01 
4.437077e-01 1.948792e-04 1.930698e-01 
5.604843e-01 3.928873e-04 3.088844e-01 
7.072715e-01 7.897712e-04 4.941713e-01 
8.931102e-01 1.591183e-03 7.906043e-01 
1.126915e+00 3.199592e-03 1.264855e+00 
1.419473e+00 6.404210e-03 2.023590e+00 
1.779776e+00 1.265454e-02 3.237458e+00 
2.224756e+00 2.481287e-02 5.179475e+00 
2.763867e+00 4.786504e-02 8.286428e+00 
3.398762e+00 8.985666e-02 1.325711e+01 
4.112853e+00 1.616018e-01 2.120951e+01 
4.879292e+00 2.759332e-01 3.393222e+01 
5.633182e+00 4.389085e-01 5.428675e+01 
6.292315e+00 6.413250e-01 8.685114e+01 
6.778532e+00 8.550513e-01 1.389495e+02 
7.043773e+00 1.042109e+00 2.222996e+02 
7.083432e+00 1.171598e+00 3.556480e+02 
6.947779e+00 1.236981e+00 5.689866e+02 
6.684814e+00 1.241848e+00 9.102982e+02 
6.363184e+00 1.205116e+00 1.456348e+03 
6.034576e+00 1.144321e+00 2.329952e+03 
5.726836e+00 1.071738e+00 3.727594e+03 
5.473893e+00 1.000288e+00 5.963623e+03 
5.284117e+00 9.359399e-01 9.540955e+03 
5.169643e+00 8.845847e-01 1.526418e+04 
5.131122e+00 8.493465e-01 2.442053e+04 
5.157200e+00 8.309469e-01 3.906940e+04 
5.235537e+00 8.294205e-01 6.250552e+04 
5.334628e+00 8.401610e-01 1.000000e+05 


==> anc/TOV-Output-e0-595.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.051385e-03 6.346361e-11 1.000000e-05 
3.882766e-03 1.307548e-10 1.599859e-05 
4.934946e-03 2.684609e-10 2.559548e-05 
6.361979e-03 5.751889e-10 4.094915e-05 
8.159199e-03 1.213323e-09 6.551286e-05 
1.021537e-02 2.381199e-09 1.048113e-04 
1.303296e-02 4.944968e-09 1.676833e-04 
1.637045e-02 9.799762e-09 2.682696e-04 
2.070017e-02 1.981328e-08 4.291934e-04 
2.617374e-02 4.005271e-08 6.866488e-04 
3.343943e-02 8.352406e-08 1.098541e-03 
4.185524e-02 1.637891e-07 1.757511e-03 
5.350209e-02 3.420965e-07 2.811769e-03 
6.720933e-02 6.781515e-07 4.498433e-03 
8.492844e-02 1.368359e-06 7.196857e-03 
1.075807e-01 2.781294e-06 1.151395e-02 
1.361192e-01 5.633900e-06 1.842070e-02 
1.727262e-01 1.151159e-05 2.947052e-02 
2.183270e-01 2.324871e-05 4.714866e-02 
2.766225e-01 4.728937e-05 7.543120e-02 
3.503354e-01 9.607117e-05 1.206793e-01 
4.419618e-01 1.929125e-04 1.930698e-01 
5.598776e-01 3.922712e-04 3.088844e-01 
7.069209e-01 7.899210e-04 4.941713e-01 
8.926648e-01 1.591465e-03 7.906043e-01 
1.123481e+00 3.175795e-03 1.264855e+00 
1.414560e+00 6.348696e-03 2.023590e+00 
1.778310e+00 1.264421e-02 3.237458e+00 
2.222755e+00 2.478666e-02 5.179475e+00 
2.759218e+00 4.770296e-02 8.286428e+00 
3.392527e+00 8.951168e-02 1.325711e+01 
4.105656e+00 1.610201e-01 2.120951e+01 
4.870497e+00 2.748989e-01 3.393222e+01 
5.627680e+00 4.382596e-01 5.428675e+01 
6.285323e+00 6.401227e-01 8.685114e+01 
6.772989e+00 8.540593e-01 1.389495e+02 
7.038196e+00 1.040945e+00 2.222996e+02 
7.080671e+00 1.171270e+00 3.556480e+02 
6.943181e+00 1.235982e+00 5.689866e+02 
6.682094e+00 1.241417e+00 9.102982e+02 
6.359354e+00 1.204376e+00 1.456348e+03 
6.027975e+00 1.142951e+00 2.329952e+03 
5.724475e+00 1.071415e+00 3.727594e+03 
5.468161e+00 9.993066e-01 5.963623e+03 
5.278791e+00 9.350948e-01 9.540955e+03 
5.166344e+00 8.841361e-01 1.526418e+04 
5.128420e+00 8.490103e-01 2.442053e+04 
5.153482e+00 8.304283e-01 3.906940e+04 
5.230324e+00 8.286163e-01 6.250552e+04 
5.331506e+00 8.397289e-01 1.000000e+05 


==> anc/TOV-Output-e0-596.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.133081e-03 6.881416e-11 1.000000e-05 
3.996725e-03 1.428486e-10 1.599859e-05 
4.983180e-03 2.768745e-10 2.559548e-05 
6.364118e-03 5.767371e-10 4.094915e-05 
8.035743e-03 1.161024e-09 6.551286e-05 
1.024812e-02 2.408217e-09 1.048113e-04 
1.294646e-02 4.855301e-09 1.676833e-04 
1.618420e-02 9.485000e-09 2.682696e-04 
2.052605e-02 1.934994e-08 4.291934e-04 
2.623074e-02 4.038270e-08 6.866488e-04 
3.309909e-02 8.113573e-08 1.098541e-03 
4.180585e-02 1.634843e-07 1.757511e-03 
5.324352e-02 3.377272e-07 2.811769e-03 
6.710207e-02 6.760440e-07 4.498433e-03 
8.527851e-02 1.387677e-06 7.196857e-03 
1.073843e-01 2.770742e-06 1.151395e-02 
1.366140e-01 5.705122e-06 1.842070e-02 
1.719089e-01 1.136802e-05 2.947052e-02 
2.185597e-01 2.336229e-05 4.714866e-02 
2.761826e-01 4.714323e-05 7.543120e-02 
3.482400e-01 9.451645e-05 1.206793e-01 
4.415654e-01 1.927169e-04 1.930698e-01 
5.570529e-01 3.870151e-04 3.088844e-01 
7.039717e-01 7.813913e-04 4.941713e-01 
8.893723e-01 1.576576e-03 7.906043e-01 
1.122788e+00 3.175204e-03 1.264855e+00 
1.415353e+00 6.369860e-03 2.023590e+00 
1.773803e+00 1.256948e-02 3.237458e+00 
2.218962e+00 2.470106e-02 5.179475e+00 
2.754950e+00 4.756035e-02 8.286428e+00 
3.386714e+00 8.919930e-02 1.325711e+01 
4.101607e+00 1.607940e-01 2.120951e+01 
4.867991e+00 2.748646e-01 3.393222e+01 
5.619447e+00 4.370303e-01 5.428675e+01 
6.275766e+00 6.382409e-01 8.685114e+01 
6.765656e+00 8.525157e-01 1.389495e+02 
7.030586e+00 1.039106e+00 2.222996e+02 
7.075541e+00 1.170144e+00 3.556480e+02 
6.937424e+00 1.234608e+00 5.689866e+02 
6.678941e+00 1.240855e+00 9.102982e+02 
6.357950e+00 1.204294e+00 1.456348e+03 
6.025292e+00 1.142535e+00 2.329952e+03 
5.717476e+00 1.070073e+00 3.727594e+03 
5.463995e+00 9.986387e-01 5.963623e+03 
5.276075e+00 9.347373e-01 9.540955e+03 
5.163304e+00 8.837337e-01 1.526418e+04 
5.125028e+00 8.485521e-01 2.442053e+04 
5.147750e+00 8.295508e-01 3.906940e+04 
5.224359e+00 8.276739e-01 6.250552e+04 
5.323906e+00 8.384428e-01 1.000000e+05 


==> anc/TOV-Output-e0-597.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.151123e-03 7.012732e-11 1.000000e-05 
3.947837e-03 1.379015e-10 1.599859e-05 
5.000492e-03 2.802396e-10 2.559548e-05 
6.389276e-03 5.845831e-10 4.094915e-05 
8.106394e-03 1.193918e-09 6.551286e-05 
1.022806e-02 2.398122e-09 1.048113e-04 
1.289041e-02 4.800551e-09 1.676833e-04 
1.624222e-02 9.603455e-09 2.682696e-04 
2.071867e-02 1.993322e-08 4.291934e-04 
2.624459e-02 4.051455e-08 6.866488e-04 
3.287512e-02 7.963318e-08 1.098541e-03 
4.172408e-02 1.627995e-07 1.757511e-03 
5.324305e-02 3.382849e-07 2.811769e-03 
6.743206e-02 6.872181e-07 4.498433e-03 
8.497344e-02 1.375141e-06 7.196857e-03 
1.078441e-01 2.811191e-06 1.151395e-02 
1.360154e-01 5.639902e-06 1.842070e-02 
1.717897e-01 1.136341e-05 2.947052e-02 
2.177282e-01 2.313543e-05 4.714866e-02 
2.751793e-01 4.670959e-05 7.543120e-02 
3.482229e-01 9.466092e-05 1.206793e-01 
4.399132e-01 1.908817e-04 1.930698e-01 
5.574606e-01 3.885142e-04 3.088844e-01 
7.034888e-01 7.810891e-04 4.941713e-01 
8.894569e-01 1.579654e-03 7.906043e-01 
1.121879e+00 3.172784e-03 1.264855e+00 
1.409944e+00 6.307802e-03 2.023590e+00 
1.773405e+00 1.258163e-02 3.237458e+00 
2.214337e+00 2.458805e-02 5.179475e+00 
2.751746e+00 4.747186e-02 8.286428e+00 
3.381694e+00 8.894812e-02 1.325711e+01 
4.092999e+00 1.600532e-01 2.120951e+01 
4.860628e+00 2.740575e-01 3.393222e+01 
5.608343e+00 4.351935e-01 5.428675e+01 
6.270513e+00 6.374975e-01 8.685114e+01 
6.758045e+00 8.508860e-01 1.389495e+02 
7.023582e+00 1.037466e+00 2.222996e+02 
7.068278e+00 1.168300e+00 3.556480e+02 
6.930353e+00 1.232808e+00 5.689866e+02 
6.670628e+00 1.238747e+00 9.102982e+02 
6.353849e+00 1.203480e+00 1.456348e+03 
6.021977e+00 1.141965e+00 2.329952e+03 
5.716552e+00 1.070066e+00 3.727594e+03 
5.458828e+00 9.977691e-01 5.963623e+03 
5.270970e+00 9.339324e-01 9.540955e+03 
5.158226e+00 8.829657e-01 1.526418e+04 
5.119449e+00 8.477076e-01 2.442053e+04 
5.146540e+00 8.294785e-01 3.906940e+04 
5.219819e+00 8.269925e-01 6.250552e+04 
5.318597e+00 8.375933e-01 1.000000e+05 


==> anc/TOV-Output-e0-598.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.112372e-03 6.768499e-11 1.000000e-05 
3.984995e-03 1.420697e-10 1.599859e-05 
4.941055e-03 2.708178e-10 2.559548e-05 
6.275166e-03 5.547454e-10 4.094915e-05 
8.124612e-03 1.203999e-09 6.551286e-05 
1.018420e-02 2.371371e-09 1.048113e-04 
1.300601e-02 4.939125e-09 1.676833e-04 
1.639794e-02 9.898875e-09 2.682696e-04 
2.074709e-02 2.004887e-08 4.291934e-04 
2.597080e-02 3.932553e-08 6.866488e-04 
3.303586e-02 8.094237e-08 1.098541e-03 
4.163033e-02 1.619755e-07 1.757511e-03 
5.306010e-02 3.353705e-07 2.811769e-03 
6.712759e-02 6.790869e-07 4.498433e-03 
8.509418e-02 1.383324e-06 7.196857e-03 
1.074847e-01 2.787841e-06 1.151395e-02 
1.359011e-01 5.635119e-06 1.842070e-02 
1.719880e-01 1.142191e-05 2.947052e-02 
2.167854e-01 2.287443e-05 4.714866e-02 
2.756196e-01 4.701267e-05 7.543120e-02 
3.483036e-01 9.488528e-05 1.206793e-01 
4.391157e-01 1.901634e-04 1.930698e-01 
5.571208e-01 3.884526e-04 3.088844e-01 
7.021948e-01 7.780870e-04 4.941713e-01 
8.876462e-01 1.572655e-03 7.906043e-01 
1.119519e+00 3.158078e-03 1.264855e+00 
1.408265e+00 6.295738e-03 2.023590e+00 
1.770360e+00 1.253777e-02 3.237458e+00 
2.213211e+00 2.459042e-02 5.179475e+00 
2.747256e+00 4.731782e-02 8.286428e+00 
3.377385e+00 8.875140e-02 1.325711e+01 
4.086714e+00 1.595746e-01 2.120951e+01 
4.854225e+00 2.734026e-01 3.393222e+01 
5.604325e+00 4.348566e-01 5.428675e+01 
6.261088e+00 6.356500e-01 8.685114e+01 
6.746993e+00 8.481992e-01 1.389495e+02 
7.017158e+00 1.036018e+00 2.222996e+02 
7.064355e+00 1.167577e+00 3.556480e+02 
6.926585e+00 1.232075e+00 5.689866e+02 
6.669443e+00 1.238773e+00 9.102982e+02 
6.345760e+00 1.201580e+00 1.456348e+03 
6.016617e+00 1.140894e+00 2.329952e+03 
5.711685e+00 1.069191e+00 3.727594e+03 
5.457036e+00 9.975768e-01 5.963623e+03 
5.266792e+00 9.333006e-01 9.540955e+03 
5.155970e+00 8.827026e-01 1.526418e+04 
5.116593e+00 8.473432e-01 2.442053e+04 
5.141290e+00 8.286860e-01 3.906940e+04 
5.216949e+00 8.266171e-01 6.250552e+04 
5.316699e+00 8.373932e-01 1.000000e+05 


==> anc/TOV-Output-e0-599.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.118952e-03 6.822912e-11 1.000000e-05 
3.926583e-03 1.361407e-10 1.599859e-05 
5.044026e-03 2.885863e-10 2.559548e-05 
6.347046e-03 5.749878e-10 4.094915e-05 
8.032333e-03 1.165384e-09 6.551286e-05 
1.004166e-02 2.276984e-09 1.048113e-04 
1.296713e-02 4.903158e-09 1.676833e-04 
1.614698e-02 9.467119e-09 2.682696e-04 
2.054849e-02 1.951120e-08 4.291934e-04 
2.624331e-02 4.064435e-08 6.866488e-04 
3.278273e-02 7.922827e-08 1.098541e-03 
4.180943e-02 1.643494e-07 1.757511e-03 
5.309496e-02 3.365938e-07 2.811769e-03 
6.714442e-02 6.807341e-07 4.498433e-03 
8.492056e-02 1.377174e-06 7.196857e-03 
1.073098e-01 2.778895e-06 1.151395e-02 
1.354766e-01 5.591822e-06 1.842070e-02 
1.719784e-01 1.143910e-05 2.947052e-02 
2.168207e-01 2.292388e-05 4.714866e-02 
2.746216e-01 4.658162e-05 7.543120e-02 
3.478183e-01 9.464710e-05 1.206793e-01 
4.384533e-01 1.896205e-04 1.930698e-01 
5.557383e-01 3.862128e-04 3.088844e-01 
7.018321e-01 7.781770e-04 4.941713e-01 
8.867383e-01 1.570447e-03 7.906043e-01 
1.118759e+00 3.156881e-03 1.264855e+00 
1.407462e+00 6.295360e-03 2.023590e+00 
1.766522e+00 1.247723e-02 3.237458e+00 
2.207328e+00 2.443600e-02 5.179475e+00 
2.743277e+00 4.718972e-02 8.286428e+00 
3.371996e+00 8.847161e-02 1.325711e+01 
4.085397e+00 1.596548e-01 2.120951e+01 
4.846852e+00 2.725936e-01 3.393222e+01 
5.594254e+00 4.332388e-01 5.428675e+01 
6.257455e+00 6.353321e-01 8.685114e+01 
6.741232e+00 8.471362e-01 1.389495e+02 
7.010751e+00 1.034574e+00 2.222996e+02 
7.057464e+00 1.165856e+00 3.556480e+02 
6.920528e+00 1.230600e+00 5.689866e+02 
6.663218e+00 1.237287e+00 9.102982e+02 
6.342065e+00 1.200874e+00 1.456348e+03 
6.013041e+00 1.140258e+00 2.329952e+03 
5.708439e+00 1.068672e+00 3.727594e+03 
5.453207e+00 9.969749e-01 5.963623e+03 
5.266988e+00 9.334870e-01 9.540955e+03 
5.150004e+00 8.817748e-01 1.526418e+04 
5.110617e+00 8.464282e-01 2.442053e+04 
5.135212e+00 8.277458e-01 3.906940e+04 
5.212045e+00 8.258684e-01 6.250552e+04 
5.310513e+00 8.363758e-01 1.000000e+05 


==> anc/TOV-Output-e0-6.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.885764e-03 2.176200e-11 1.000000e-08 
1.198749e-02 3.880191e-11 1.450829e-08 
1.400645e-02 6.189451e-11 2.104904e-08 
1.683883e-02 1.075483e-10 3.053856e-08 
1.999475e-02 1.800596e-10 4.430621e-08 
2.530428e-02 3.649638e-10 6.428073e-08 
2.954407e-02 5.808703e-10 9.326033e-08 
3.532018e-02 9.925145e-10 1.353048e-07 
4.350614e-02 1.854896e-09 1.963041e-07 
5.283625e-02 3.322494e-09 2.848036e-07 
6.335850e-02 5.729054e-09 4.132012e-07 
7.589874e-02 9.848542e-09 5.994843e-07 
9.148209e-02 1.724553e-08 8.697490e-07 
1.121761e-01 3.179580e-08 1.261857e-06 
1.327300e-01 5.267150e-08 1.830738e-06 
1.622563e-01 9.622171e-08 2.656088e-06 
1.944577e-01 1.656318e-07 3.853529e-06 
2.338076e-01 2.879018e-07 5.590810e-06 
2.826608e-01 5.087048e-07 8.111308e-06 
3.406377e-01 8.903222e-07 1.176812e-05 
4.097279e-01 1.549374e-06 1.707353e-05 
4.923118e-01 2.687764e-06 2.477076e-05 
5.951748e-01 4.749032e-06 3.593814e-05 
7.202470e-01 8.416221e-06 5.214008e-05 
8.688033e-01 1.477200e-05 7.564633e-05 
1.046980e+00 2.585193e-05 1.097499e-04 
1.254664e+00 4.449024e-05 1.592283e-04 
1.514712e+00 7.828502e-05 2.310130e-04 
1.831567e+00 1.384096e-04 3.351603e-04 
2.196258e+00 2.386501e-04 4.862602e-04 
2.655796e+00 4.220020e-04 7.054802e-04 
3.198890e+00 7.374902e-04 1.023531e-03 
3.840174e+00 1.276006e-03 1.484968e-03 
4.633599e+00 2.241885e-03 2.154435e-03 
5.581783e+00 3.919779e-03 3.125716e-03 
6.716085e+00 6.829910e-03 4.534879e-03 
8.063395e+00 1.182503e-02 6.579332e-03 
9.697088e+00 2.057938e-02 9.545485e-03 
1.165565e+01 3.576777e-02 1.384886e-02 
1.398318e+01 6.183647e-02 2.009233e-02 
1.675897e+01 1.066473e-01 2.915053e-02 
2.004462e+01 1.829450e-01 4.229243e-02 
2.386550e+01 3.099274e-01 6.135907e-02 
2.826493e+01 5.176371e-01 8.902151e-02 
3.329821e+01 8.527673e-01 1.291550e-01 
3.881467e+01 1.365413e+00 1.873817e-01 
4.474640e+01 2.123763e+00 2.718588e-01 
5.081182e+01 3.175258e+00 3.944206e-01 
5.667705e+01 4.532399e+00 5.722368e-01 
6.191902e+01 6.133338e+00 8.302176e-01 
6.608540e+01 7.822580e+00 1.204504e+00 
6.894273e+01 9.424515e+00 1.747528e+00 
7.038059e+01 1.076075e+01 2.535364e+00 
7.048839e+01 1.171862e+01 3.678380e+00 
6.944278e+01 1.224868e+01 5.336699e+00 
6.756987e+01 1.239636e+01 7.742637e+00 
6.518764e+01 1.224046e+01 1.123324e+01 
6.262187e+01 1.188193e+01 1.629751e+01 
5.996844e+01 1.136859e+01 2.364489e+01 
5.756817e+01 1.081249e+01 3.430469e+01 
5.539150e+01 1.023118e+01 4.977024e+01 
5.366138e+01 9.695208e+00 7.220809e+01 
5.234261e+01 9.215716e+00 1.047616e+02 
5.146890e+01 8.816300e+00 1.519911e+02 
5.107234e+01 8.517684e+00 2.205131e+02 
5.113305e+01 8.329926e+00 3.199267e+02 
5.154336e+01 8.246215e+00 4.641589e+02 
5.220086e+01 8.257226e+00 6.734151e+02 
5.301373e+01 8.350098e+00 9.770100e+02 
5.383021e+01 8.493792e+00 1.417474e+03 
5.456187e+01 8.662426e+00 2.056512e+03 
5.510044e+01 8.821579e+00 2.983647e+03 
5.550915e+01 8.970540e+00 4.328761e+03 
5.573495e+01 9.086307e+00 6.280291e+03 
5.580738e+01 9.165638e+00 9.111628e+03 
5.573728e+01 9.204685e+00 1.321941e+04 
5.561040e+01 9.218382e+00 1.917910e+04 
5.540238e+01 9.200943e+00 2.782559e+04 
5.522634e+01 9.176933e+00 4.037017e+04 
5.501899e+01 9.135329e+00 5.857021e+04 
5.488013e+01 9.099311e+00 8.497534e+04 
5.471105e+01 9.051581e+00 1.232847e+05 
5.462191e+01 9.017233e+00 1.788650e+05 
5.459854e+01 8.995658e+00 2.595024e+05 
5.455821e+01 8.972011e+00 3.764936e+05 
5.461208e+01 8.969981e+00 5.462277e+05 
5.463642e+01 8.965342e+00 7.924829e+05 
5.466976e+01 8.966055e+00 1.149757e+06 
5.474918e+01 8.979426e+00 1.668101e+06 
5.476262e+01 8.982234e+00 2.420128e+06 
5.482834e+01 8.997780e+00 3.511192e+06 
5.485242e+01 9.006244e+00 5.094138e+06 
5.485985e+01 9.011981e+00 7.390722e+06 
5.489300e+01 9.023017e+00 1.072267e+07 
5.490060e+01 9.028442e+00 1.555676e+07 
5.487584e+01 9.026556e+00 2.257020e+07 
5.486124e+01 9.025870e+00 3.274549e+07 
5.486072e+01 9.027152e+00 4.750810e+07 
5.483449e+01 9.022376e+00 6.892612e+07 
5.481516e+01 9.018323e+00 1.000000e+08 


==> anc/TOV-Output-e0-60.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.601246e-03 1.993659e-10 1.000000e-06 
1.316757e-02 5.142626e-10 1.757511e-06 
1.744117e-02 1.195075e-09 3.088844e-06 
2.331476e-02 2.854705e-09 5.428675e-06 
3.085927e-02 6.619502e-09 9.540955e-06 
4.056438e-02 1.503498e-08 1.676833e-05 
5.383352e-02 3.514202e-08 2.947052e-05 
7.174690e-02 8.319132e-08 5.179475e-05 
9.476834e-02 1.917162e-07 9.102982e-05 
1.249504e-01 4.394229e-07 1.599859e-04 
1.663879e-01 1.037614e-06 2.811769e-04 
2.222270e-01 2.472083e-06 4.941713e-04 
2.928368e-01 5.656569e-06 8.685114e-04 
3.887528e-01 1.323435e-05 1.526418e-03 
5.166851e-01 3.107204e-05 2.682696e-03 
6.857343e-01 7.264030e-05 4.714866e-03 
9.074876e-01 1.683697e-04 8.286428e-03 
1.205607e+00 3.948335e-04 1.456348e-02 
1.594784e+00 9.141130e-04 2.559548e-02 
2.114124e+00 2.130370e-03 4.498433e-02 
2.797929e+00 4.941641e-03 7.906043e-02 
3.693745e+00 1.138376e-02 1.389495e-01 
4.869928e+00 2.614328e-02 2.442053e-01 
6.376142e+00 5.889334e-02 4.291934e-01 
8.298358e+00 1.306499e-01 7.543120e-01 
1.064663e+01 2.789239e-01 1.325711e+00 
1.336032e+01 5.614445e-01 2.329952e+00 
1.627455e+01 1.045694e+00 4.094915e+00 
1.898153e+01 1.739731e+00 7.196857e+00 
2.104834e+01 2.545152e+00 1.264855e+01 
2.215376e+01 3.268393e+00 2.222996e+01 
2.225925e+01 3.742002e+00 3.906940e+01 
2.157818e+01 3.915974e+00 6.866488e+01 
2.045836e+01 3.852649e+00 1.206793e+02 
1.920788e+01 3.646001e+00 2.120951e+02 
1.804429e+01 3.378430e+00 3.727594e+02 
1.709267e+01 3.107333e+00 6.551286e+02 
1.646380e+01 2.878706e+00 1.151395e+03 
1.616566e+01 2.712202e+00 2.023590e+03 
1.619546e+01 2.623147e+00 3.556480e+03 
1.646317e+01 2.608659e+00 6.250552e+03 
1.683688e+01 2.651532e+00 1.098541e+04 
1.720852e+01 2.728234e+00 1.930698e+04 
1.747703e+01 2.807186e+00 3.393222e+04 
1.761499e+01 2.868271e+00 5.963623e+04 
1.763431e+01 2.902435e+00 1.048113e+05 
1.759622e+01 2.916179e+00 1.842070e+05 
1.749755e+01 2.907069e+00 3.237458e+05 
1.740829e+01 2.890929e+00 5.689866e+05 
1.732907e+01 2.870574e+00 1.000000e+06 


==> anc/TOV-Output-e0-600.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.100583e-03 6.714263e-11 1.000000e-05 
3.897325e-03 1.333423e-10 1.599859e-05 
4.943853e-03 2.721853e-10 2.559548e-05 
6.349819e-03 5.767031e-10 4.094915e-05 
7.891854e-03 1.107147e-09 6.551286e-05 
1.001499e-02 2.262659e-09 1.048113e-04 
1.271139e-02 4.626445e-09 1.676833e-04 
1.633321e-02 9.814828e-09 2.682696e-04 
2.062001e-02 1.974854e-08 4.291934e-04 
2.597964e-02 3.949739e-08 6.866488e-04 
3.274573e-02 7.909213e-08 1.098541e-03 
4.141493e-02 1.600075e-07 1.757511e-03 
5.292453e-02 3.339195e-07 2.811769e-03 
6.646650e-02 6.614251e-07 4.498433e-03 
8.477652e-02 1.372465e-06 7.196857e-03 
1.071640e-01 2.772203e-06 1.151395e-02 
1.358331e-01 5.645481e-06 1.842070e-02 
1.708356e-01 1.123129e-05 2.947052e-02 
2.168672e-01 2.297690e-05 4.714866e-02 
2.738786e-01 4.628173e-05 7.543120e-02 
3.460278e-01 9.334873e-05 1.206793e-01 
4.391717e-01 1.908714e-04 1.930698e-01 
5.551404e-01 3.856094e-04 3.088844e-01 
7.010879e-01 7.769967e-04 4.941713e-01 
8.856463e-01 1.567257e-03 7.906043e-01 
1.116717e+00 3.144863e-03 1.264855e+00 
1.403471e+00 6.252428e-03 2.023590e+00 
1.763210e+00 1.242783e-02 3.237458e+00 
2.206137e+00 2.443599e-02 5.179475e+00 
2.738047e+00 4.699814e-02 8.286428e+00 
3.365197e+00 8.808386e-02 1.325711e+01 
4.077663e+00 1.590124e-01 2.120951e+01 
4.838347e+00 2.716056e-01 3.393222e+01 
5.588158e+00 4.324609e-01 5.428675e+01 
6.248432e+00 6.335897e-01 8.685114e+01 
6.737125e+00 8.465792e-01 1.389495e+02 
7.003542e+00 1.032863e+00 2.222996e+02 
7.050055e+00 1.163959e+00 3.556480e+02 
6.914361e+00 1.229088e+00 5.689866e+02 
6.659520e+00 1.236558e+00 9.102982e+02 
6.340394e+00 1.200717e+00 1.456348e+03 
6.010247e+00 1.139813e+00 2.329952e+03 
5.705210e+00 1.068156e+00 3.727594e+03 
5.448569e+00 9.962098e-01 5.963623e+03 
5.262717e+00 9.328369e-01 9.540955e+03 
5.145491e+00 8.811067e-01 1.526418e+04 
5.104636e+00 8.455118e-01 2.442053e+04 
5.131931e+00 8.273035e-01 3.906940e+04 
5.203694e+00 8.244874e-01 6.250552e+04 
5.306138e+00 8.357030e-01 1.000000e+05 


==> anc/TOV-Output-e0-601.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.069205e-03 6.523327e-11 1.000000e-05 
3.948460e-03 1.388912e-10 1.599859e-05 
5.041120e-03 2.890496e-10 2.559548e-05 
6.373215e-03 5.840729e-10 4.094915e-05 
7.927552e-03 1.124110e-09 6.551286e-05 
9.994677e-03 2.252671e-09 1.048113e-04 
1.284536e-02 4.782224e-09 1.676833e-04 
1.620132e-02 9.594947e-09 2.682696e-04 
2.033513e-02 1.897285e-08 4.291934e-04 
2.593446e-02 3.935716e-08 6.866488e-04 
3.301593e-02 8.120130e-08 1.098541e-03 
4.157368e-02 1.621244e-07 1.757511e-03 
5.281573e-02 3.324174e-07 2.811769e-03 
6.654134e-02 6.647678e-07 4.498433e-03 
8.405618e-02 1.340006e-06 7.196857e-03 
1.068315e-01 2.751056e-06 1.151395e-02 
1.355895e-01 5.624526e-06 1.842070e-02 
1.714394e-01 1.136972e-05 2.947052e-02 
2.161295e-01 2.278114e-05 4.714866e-02 
2.737731e-01 4.630524e-05 7.543120e-02 
3.465434e-01 9.392266e-05 1.206793e-01 
4.375233e-01 1.890451e-04 1.930698e-01 
5.541043e-01 3.840933e-04 3.088844e-01 
6.994685e-01 7.729109e-04 4.941713e-01 
8.824455e-01 1.552920e-03 7.906043e-01 
1.114605e+00 3.132257e-03 1.264855e+00 
1.403741e+00 6.266282e-03 2.023590e+00 
1.760448e+00 1.238999e-02 3.237458e+00 
2.200142e+00 2.427815e-02 5.179475e+00 
2.734569e+00 4.689534e-02 8.286428e+00 
3.358732e+00 8.772202e-02 1.325711e+01 
4.070314e+00 1.584138e-01 2.120951e+01 
4.830063e+00 2.706528e-01 3.393222e+01 
5.583002e+00 4.318806e-01 5.428675e+01 
6.238383e+00 6.315770e-01 8.685114e+01 
6.729031e+00 8.447979e-01 1.389495e+02 
6.996919e+00 1.031346e+00 2.222996e+02 
7.044092e+00 1.162546e+00 3.556480e+02 
6.910284e+00 1.228252e+00 5.689866e+02 
6.654190e+00 1.235338e+00 9.102982e+02 
6.335192e+00 1.199599e+00 1.456348e+03 
6.006535e+00 1.139142e+00 2.329952e+03 
5.701102e+00 1.067446e+00 3.727594e+03 
5.444147e+00 9.954874e-01 5.963623e+03 
5.257244e+00 9.319609e-01 9.540955e+03 
5.141618e+00 8.805529e-01 1.526418e+04 
5.102856e+00 8.453361e-01 2.442053e+04 
5.125896e+00 8.263704e-01 3.906940e+04 
5.202542e+00 8.244259e-01 6.250552e+04 
5.300123e+00 8.347176e-01 1.000000e+05 


==> anc/TOV-Output-e0-602.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.147551e-03 7.047448e-11 1.000000e-05 
3.830623e-03 1.270345e-10 1.599859e-05 
5.041391e-03 2.895773e-10 2.559548e-05 
6.194401e-03 5.371695e-10 4.094915e-05 
7.933045e-03 1.128322e-09 6.551286e-05 
1.009292e-02 2.323612e-09 1.048113e-04 
1.281188e-02 4.752833e-09 1.676833e-04 
1.602158e-02 9.294575e-09 2.682696e-04 
2.056521e-02 1.965681e-08 4.291934e-04 
2.598861e-02 3.967011e-08 6.866488e-04 
3.282976e-02 7.996824e-08 1.098541e-03 
4.165003e-02 1.632905e-07 1.757511e-03 
5.272199e-02 3.312007e-07 2.811769e-03 
6.652425e-02 6.653610e-07 4.498433e-03 
8.446912e-02 1.362115e-06 7.196857e-03 
1.066956e-01 2.745133e-06 1.151395e-02 
1.351814e-01 5.583162e-06 1.842070e-02 
1.703585e-01 1.117459e-05 2.947052e-02 
2.160339e-01 2.278876e-05 4.714866e-02 
2.737747e-01 4.638310e-05 7.543120e-02 
3.451710e-01 9.296576e-05 1.206793e-01 
4.368678e-01 1.885096e-04 1.930698e-01 
5.530128e-01 3.824630e-04 3.088844e-01 
6.988719e-01 7.722147e-04 4.941713e-01 
8.812180e-01 1.549016e-03 7.906043e-01 
1.112798e+00 3.122221e-03 1.264855e+00 
1.399426e+00 6.219066e-03 2.023590e+00 
1.757088e+00 1.233960e-02 3.237458e+00 
2.198975e+00 2.427864e-02 5.179475e+00 
2.729746e+00 4.672446e-02 8.286428e+00 
3.357050e+00 8.772550e-02 1.325711e+01 
4.065420e+00 1.580905e-01 2.120951e+01 
4.826129e+00 2.703873e-01 3.393222e+01 
5.575061e+00 4.307120e-01 5.428675e+01 
6.231249e+00 6.303325e-01 8.685114e+01 
6.720388e+00 8.428477e-01 1.389495e+02 
6.993168e+00 1.030779e+00 2.222996e+02 
7.038886e+00 1.161388e+00 3.556480e+02 
6.906775e+00 1.227598e+00 5.689866e+02 
6.648942e+00 1.234142e+00 9.102982e+02 
6.330055e+00 1.198498e+00 1.456348e+03 
6.000840e+00 1.137986e+00 2.329952e+03 
5.694776e+00 1.066247e+00 3.727594e+03 
5.443716e+00 9.955672e-01 5.963623e+03 
5.252489e+00 9.312191e-01 9.540955e+03 
5.137075e+00 8.798786e-01 1.526418e+04 
5.099248e+00 8.448375e-01 2.442053e+04 
5.122309e+00 8.258730e-01 3.906940e+04 
5.197032e+00 8.235651e-01 6.250552e+04 
5.296279e+00 8.341455e-01 1.000000e+05 


==> anc/TOV-Output-e0-603.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.115305e-03 6.844406e-11 1.000000e-05 
3.977578e-03 1.424591e-10 1.599859e-05 
4.966940e-03 2.773965e-10 2.559548e-05 
6.239617e-03 5.499307e-10 4.094915e-05 
7.923937e-03 1.126308e-09 6.551286e-05 
1.006418e-02 2.307644e-09 1.048113e-04 
1.265858e-02 4.591870e-09 1.676833e-04 
1.623478e-02 9.686647e-09 2.682696e-04 
2.052117e-02 1.956324e-08 4.291934e-04 
2.587781e-02 3.922993e-08 6.866488e-04 
3.297178e-02 8.114514e-08 1.098541e-03 
4.165533e-02 1.636241e-07 1.757511e-03 
5.228553e-02 3.235797e-07 2.811769e-03 
6.630435e-02 6.598791e-07 4.498433e-03 
8.429345e-02 1.355883e-06 7.196857e-03 
1.064282e-01 2.729069e-06 1.151395e-02 
1.343504e-01 5.489938e-06 1.842070e-02 
1.705506e-01 1.123104e-05 2.947052e-02 
2.158705e-01 2.277486e-05 4.714866e-02 
2.733044e-01 4.622112e-05 7.543120e-02 
3.449524e-01 9.294326e-05 1.206793e-01 
4.360133e-01 1.877169e-04 1.930698e-01 
5.515253e-01 3.800157e-04 3.088844e-01 
6.967278e-01 7.664020e-04 4.941713e-01 
8.812615e-01 1.551802e-03 7.906043e-01 
1.110994e+00 3.112208e-03 1.264855e+00 
1.398150e+00 6.212278e-03 2.023590e+00 
1.754589e+00 1.230726e-02 3.237458e+00 
2.195704e+00 2.421013e-02 5.179475e+00 
2.725501e+00 4.658277e-02 8.286428e+00 
3.351627e+00 8.744299e-02 1.325711e+01 
4.059779e+00 1.576833e-01 2.120951e+01 
4.817984e+00 2.694564e-01 3.393222e+01 
5.567889e+00 4.297054e-01 5.428675e+01 
6.224990e+00 6.293178e-01 8.685114e+01 
6.716618e+00 8.423899e-01 1.389495e+02 
6.984462e+00 1.028569e+00 2.222996e+02 
7.032182e+00 1.159724e+00 3.556480e+02 
6.902148e+00 1.226581e+00 5.689866e+02 
6.646865e+00 1.233897e+00 9.102982e+02 
6.327838e+00 1.198190e+00 1.456348e+03 
5.995570e+00 1.136933e+00 2.329952e+03 
5.694339e+00 1.066344e+00 3.727594e+03 
5.438368e+00 9.946574e-01 5.963623e+03 
5.248386e+00 9.305986e-01 9.540955e+03 
5.133973e+00 8.794621e-01 1.526418e+04 
5.094469e+00 8.441321e-01 2.442053e+04 
5.119267e+00 8.254723e-01 3.906940e+04 
5.191510e+00 8.227020e-01 6.250552e+04 
5.292176e+00 8.335237e-01 1.000000e+05 


==> anc/TOV-Output-e0-604.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.123397e-03 6.909321e-11 1.000000e-05 
3.883262e-03 1.327834e-10 1.599859e-05 
4.914554e-03 2.691572e-10 2.559548e-05 
6.241343e-03 5.513001e-10 4.094915e-05 
7.985905e-03 1.154852e-09 6.551286e-05 
1.004877e-02 2.300872e-09 1.048113e-04 
1.258052e-02 4.514922e-09 1.676833e-04 
1.608919e-02 9.444021e-09 2.682696e-04 
2.025065e-02 1.883090e-08 4.291934e-04 
2.592769e-02 3.952263e-08 6.866488e-04 
3.262285e-02 7.872645e-08 1.098541e-03 
4.121748e-02 1.587815e-07 1.757511e-03 
5.253503e-02 3.287785e-07 2.811769e-03 
6.656975e-02 6.689422e-07 4.498433e-03 
8.388776e-02 1.338616e-06 7.196857e-03 
1.062673e-01 2.721216e-06 1.151395e-02 
1.346656e-01 5.537834e-06 1.842070e-02 
1.696213e-01 1.106679e-05 2.947052e-02 
2.157202e-01 2.276499e-05 4.714866e-02 
2.729328e-01 4.610915e-05 7.543120e-02 
3.442396e-01 9.252149e-05 1.206793e-01 
4.359887e-01 1.879959e-04 1.930698e-01 
5.500479e-01 3.775955e-04 3.088844e-01 
6.955644e-01 7.638325e-04 4.941713e-01 
8.779352e-01 1.536853e-03 7.906043e-01 
1.108870e+00 3.099514e-03 1.264855e+00 
1.396147e+00 6.195822e-03 2.023590e+00 
1.753373e+00 1.230172e-02 3.237458e+00 
2.189620e+00 2.404969e-02 5.179475e+00 
2.720696e+00 4.641286e-02 8.286428e+00 
3.343030e+00 8.691895e-02 1.325711e+01 
4.051264e+00 1.569548e-01 2.120951e+01 
4.813247e+00 2.690627e-01 3.393222e+01 
5.562454e+00 4.290638e-01 5.428675e+01 
6.219786e+00 6.285798e-01 8.685114e+01 
6.710076e+00 8.410817e-01 1.389495e+02 
6.978149e+00 1.027150e+00 2.222996e+02 
7.029212e+00 1.159315e+00 3.556480e+02 
6.895086e+00 1.224775e+00 5.689866e+02 
6.641383e+00 1.232629e+00 9.102982e+02 
6.322207e+00 1.196953e+00 1.456348e+03 
5.993942e+00 1.136770e+00 2.329952e+03 
5.690369e+00 1.065663e+00 3.727594e+03 
5.435204e+00 9.941866e-01 5.963623e+03 
5.244895e+00 9.300927e-01 9.540955e+03 
5.131946e+00 8.792381e-01 1.526418e+04 
5.087692e+00 8.430740e-01 2.442053e+04 
5.113659e+00 8.246140e-01 3.906940e+04 
5.186575e+00 8.219462e-01 6.250552e+04 
5.288228e+00 8.329309e-01 1.000000e+05 


==> anc/TOV-Output-e0-605.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.999580e-03 6.129900e-11 1.000000e-05 
3.963472e-03 1.414163e-10 1.599859e-05 
5.007380e-03 2.851701e-10 2.559548e-05 
6.322025e-03 5.739061e-10 4.094915e-05 
7.929187e-03 1.132292e-09 6.551286e-05 
9.964070e-03 2.246894e-09 1.048113e-04 
1.284381e-02 4.812312e-09 1.676833e-04 
1.619359e-02 9.644991e-09 2.682696e-04 
2.040625e-02 1.930021e-08 4.291934e-04 
2.576728e-02 3.885783e-08 6.866488e-04 
3.283508e-02 8.040584e-08 1.098541e-03 
4.159161e-02 1.634147e-07 1.757511e-03 
5.226993e-02 3.243623e-07 2.811769e-03 
6.633767e-02 6.630661e-07 4.498433e-03 
8.403936e-02 1.348115e-06 7.196857e-03 
1.059941e-01 2.704756e-06 1.151395e-02 
1.345359e-01 5.530990e-06 1.842070e-02 
1.703031e-01 1.121929e-05 2.947052e-02 
2.144557e-01 2.240408e-05 4.714866e-02 
2.713171e-01 4.537019e-05 7.543120e-02 
3.442892e-01 9.271453e-05 1.206793e-01 
4.346778e-01 1.866139e-04 1.930698e-01 
5.495333e-01 3.771591e-04 3.088844e-01 
6.946923e-01 7.622209e-04 4.941713e-01 
8.772134e-01 1.535593e-03 7.906043e-01 
1.105020e+00 3.072455e-03 1.264855e+00 
1.391841e+00 6.148899e-03 2.023590e+00 
1.750752e+00 1.226675e-02 3.237458e+00 
2.186513e+00 2.398660e-02 5.179475e+00 
2.717375e+00 4.631770e-02 8.286428e+00 
3.339052e+00 8.674672e-02 1.325711e+01 
4.048698e+00 1.568909e-01 2.120951e+01 
4.806736e+00 2.683891e-01 3.393222e+01 
5.553762e+00 4.277363e-01 5.428675e+01 
6.209316e+00 6.264553e-01 8.685114e+01 
6.698983e+00 8.383788e-01 1.389495e+02 
6.973315e+00 1.026221e+00 2.222996e+02 
7.023564e+00 1.158004e+00 3.556480e+02 
6.892381e+00 1.224379e+00 5.689866e+02 
6.634789e+00 1.231025e+00 9.102982e+02 
6.318169e+00 1.196148e+00 1.456348e+03 
5.989750e+00 1.135979e+00 2.329952e+03 
5.684171e+00 1.064489e+00 3.727594e+03 
5.432416e+00 9.937908e-01 5.963623e+03 
5.241033e+00 9.295166e-01 9.540955e+03 
5.125442e+00 8.782109e-01 1.526418e+04 
5.083549e+00 8.424799e-01 2.442053e+04 
5.107180e+00 8.236007e-01 3.906940e+04 
5.184717e+00 8.217539e-01 6.250552e+04 
5.281130e+00 8.317384e-01 1.000000e+05 


==> anc/TOV-Output-e0-606.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.104573e-03 6.807614e-11 1.000000e-05 
3.836145e-03 1.284324e-10 1.599859e-05 
4.859461e-03 2.610681e-10 2.559548e-05 
6.253898e-03 5.564702e-10 4.094915e-05 
7.956706e-03 1.146013e-09 6.551286e-05 
9.959023e-03 2.247190e-09 1.048113e-04 
1.266481e-02 4.621526e-09 1.676833e-04 
1.602915e-02 9.369603e-09 2.682696e-04 
2.043986e-02 1.942781e-08 4.291934e-04 
2.575972e-02 3.888782e-08 6.866488e-04 
3.272394e-02 7.972365e-08 1.098541e-03 
4.117829e-02 1.588533e-07 1.757511e-03 
5.196872e-02 3.193142e-07 2.811769e-03 
6.639626e-02 6.659236e-07 4.498433e-03 
8.383439e-02 1.340487e-06 7.196857e-03 
1.062327e-01 2.727562e-06 1.151395e-02 
1.342749e-01 5.507951e-06 1.842070e-02 
1.699764e-01 1.117329e-05 2.947052e-02 
2.150398e-01 2.262493e-05 4.714866e-02 
2.707101e-01 4.514082e-05 7.543120e-02 
3.432324e-01 9.201533e-05 1.206793e-01 
4.333290e-01 1.851879e-04 1.930698e-01 
5.491854e-01 3.770644e-04 3.088844e-01 
6.929327e-01 7.576946e-04 4.941713e-01 
8.763452e-01 1.533560e-03 7.906043e-01 
1.105618e+00 3.082471e-03 1.264855e+00 
1.389930e+00 6.133672e-03 2.023590e+00 
1.747694e+00 1.222265e-02 3.237458e+00 
2.182068e+00 2.387992e-02 5.179475e+00 
2.710400e+00 4.603891e-02 8.286428e+00 
3.333274e+00 8.643756e-02 1.325711e+01 
4.041514e+00 1.563109e-01 2.120951e+01 
4.799811e+00 2.676499e-01 3.393222e+01 
5.548428e+00 4.271146e-01 5.428675e+01 
6.202986e+00 6.254195e-01 8.685114e+01 
6.695055e+00 8.378688e-01 1.389495e+02 
6.963758e+00 1.023726e+00 2.222996e+02 
7.018843e+00 1.157004e+00 3.556480e+02 
6.885046e+00 1.222481e+00 5.689866e+02 
6.630010e+00 1.229965e+00 9.102982e+02 
6.315349e+00 1.195674e+00 1.456348e+03 
5.987640e+00 1.135697e+00 2.329952e+03 
5.682182e+00 1.064243e+00 3.727594e+03 
5.427650e+00 9.929964e-01 5.963623e+03 
5.239978e+00 9.294664e-01 9.540955e+03 
5.123502e+00 8.780017e-01 1.526418e+04 
5.079744e+00 8.419453e-01 2.442053e+04 
5.104314e+00 8.232303e-01 3.906940e+04 
5.176791e+00 8.204495e-01 6.250552e+04 
5.276555e+00 8.310258e-01 1.000000e+05 


==> anc/TOV-Output-e0-607.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.083434e-03 6.680507e-11 1.000000e-05 
3.878410e-03 1.329433e-10 1.599859e-05 
4.989202e-03 2.830081e-10 2.559548e-05 
6.303885e-03 5.708612e-10 4.094915e-05 
7.972749e-03 1.154862e-09 6.551286e-05 
1.008446e-02 2.337029e-09 1.048113e-04 
1.263699e-02 4.598712e-09 1.676833e-04 
1.612567e-02 9.555623e-09 2.682696e-04 
2.020735e-02 1.880330e-08 4.291934e-04 
2.560850e-02 3.827003e-08 6.866488e-04 
3.255674e-02 7.863740e-08 1.098541e-03 
4.130710e-02 1.606132e-07 1.757511e-03 
5.192523e-02 3.190387e-07 2.811769e-03 
6.573613e-02 6.473245e-07 4.498433e-03 
8.379763e-02 1.340933e-06 7.196857e-03 
1.055954e-01 2.683186e-06 1.151395e-02 
1.339781e-01 5.480544e-06 1.842070e-02 
1.697384e-01 1.114478e-05 2.947052e-02 
2.146193e-01 2.252958e-05 4.714866e-02 
2.702228e-01 4.497160e-05 7.543120e-02 
3.432446e-01 9.217686e-05 1.206793e-01 
4.334443e-01 1.856411e-04 1.930698e-01 
5.483854e-01 3.760381e-04 3.088844e-01 
6.933322e-01 7.602523e-04 4.941713e-01 
8.735083e-01 1.521229e-03 7.906043e-01 
1.103684e+00 3.071365e-03 1.264855e+00 
1.389724e+00 6.140916e-03 2.023590e+00 
1.744406e+00 1.217379e-02 3.237458e+00 
2.179148e+00 2.382285e-02 5.179475e+00 
2.708850e+00 4.603242e-02 8.286428e+00 
3.331618e+00 8.644101e-02 1.325711e+01 
4.035928e+00 1.559093e-01 2.120951e+01 
4.790761e+00 2.665772e-01 3.393222e+01 
5.540362e+00 4.259183e-01 5.428675e+01 
6.199661e+00 6.251723e-01 8.685114e+01 
6.685591e+00 8.356638e-01 1.389495e+02 
6.961257e+00 1.023567e+00 2.222996e+02 
7.012228e+00 1.155365e+00 3.556480e+02 
6.882555e+00 1.222152e+00 5.689866e+02 
6.628591e+00 1.229914e+00 9.102982e+02 
6.312062e+00 1.195072e+00 1.456348e+03 
5.981680e+00 1.134471e+00 2.329952e+03 
5.677895e+00 1.063489e+00 3.727594e+03 
5.425203e+00 9.926684e-01 5.963623e+03 
5.235216e+00 9.287208e-01 9.540955e+03 
5.117136e+00 8.769985e-01 1.526418e+04 
5.078151e+00 8.418005e-01 2.442053e+04 
5.099282e+00 8.224739e-01 3.906940e+04 
5.173294e+00 8.199561e-01 6.250552e+04 
5.271547e+00 8.302304e-01 1.000000e+05 


==> anc/TOV-Output-e0-608.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.105258e-03 6.834609e-11 1.000000e-05 
3.938837e-03 1.394841e-10 1.599859e-05 
4.814667e-03 2.547529e-10 2.559548e-05 
6.155734e-03 5.324269e-10 4.094915e-05 
7.976227e-03 1.158279e-09 6.551286e-05 
9.897401e-03 2.213013e-09 1.048113e-04 
1.269703e-02 4.672262e-09 1.676833e-04 
1.590918e-02 9.191026e-09 2.682696e-04 
2.014890e-02 1.867132e-08 4.291934e-04 
2.560195e-02 3.830364e-08 6.866488e-04 
3.233640e-02 7.717849e-08 1.098541e-03 
4.125905e-02 1.603171e-07 1.757511e-03 
5.227174e-02 3.260046e-07 2.811769e-03 
6.604759e-02 6.576508e-07 4.498433e-03 
8.317109e-02 1.313240e-06 7.196857e-03 
1.058230e-01 2.705023e-06 1.151395e-02 
1.339546e-01 5.486679e-06 1.842070e-02 
1.684697e-01 1.091470e-05 2.947052e-02 
2.137154e-01 2.228277e-05 4.714866e-02 
2.702108e-01 4.503964e-05 7.543120e-02 
3.425530e-01 9.177172e-05 1.206793e-01 
4.325171e-01 1.847561e-04 1.930698e-01 
5.463869e-01 3.725554e-04 3.088844e-01 
6.907115e-01 7.529056e-04 4.941713e-01 
8.727447e-01 1.519733e-03 7.906043e-01 
1.101986e+00 3.062239e-03 1.264855e+00 
1.385534e+00 6.095618e-03 2.023590e+00 
1.741826e+00 1.213965e-02 3.237458e+00 
2.174968e+00 2.372489e-02 5.179475e+00 
2.701592e+00 4.573987e-02 8.286428e+00 
3.323144e+00 8.592756e-02 1.325711e+01 
4.031285e+00 1.556125e-01 2.120951e+01 
4.784483e+00 2.659396e-01 3.393222e+01 
5.534233e+00 4.251282e-01 5.428675e+01 
6.189361e+00 6.230917e-01 8.685114e+01 
6.679895e+00 8.346107e-01 1.389495e+02 
6.952202e+00 1.021236e+00 2.222996e+02 
7.003849e+00 1.153132e+00 3.556480e+02 
6.876283e+00 1.220597e+00 5.689866e+02 
6.624105e+00 1.228941e+00 9.102982e+02 
6.305866e+00 1.193676e+00 1.456348e+03 
5.976353e+00 1.133399e+00 2.329952e+03 
5.675573e+00 1.063169e+00 3.727594e+03 
5.421922e+00 9.921720e-01 5.963623e+03 
5.229612e+00 9.278165e-01 9.540955e+03 
5.115874e+00 8.769103e-01 1.526418e+04 
5.071903e+00 8.408342e-01 2.442053e+04 
5.094012e+00 8.216750e-01 3.906940e+04 
5.167722e+00 8.190823e-01 6.250552e+04 
5.269578e+00 8.300129e-01 1.000000e+05 


==> anc/TOV-Output-e0-609.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.068991e-03 6.608776e-11 1.000000e-05 
3.893358e-03 1.349296e-10 1.599859e-05 
4.823001e-03 2.564993e-10 2.559548e-05 
6.272512e-03 5.642334e-10 4.094915e-05 
7.947830e-03 1.147836e-09 6.551286e-05 
1.008260e-02 2.343430e-09 1.048113e-04 
1.269016e-02 4.672358e-09 1.676833e-04 
1.608210e-02 9.509611e-09 2.682696e-04 
2.023125e-02 1.893226e-08 4.291934e-04 
2.572096e-02 3.890416e-08 6.866488e-04 
3.238197e-02 7.763278e-08 1.098541e-03 
4.095289e-02 1.570325e-07 1.757511e-03 
5.223095e-02 3.257771e-07 2.811769e-03 
6.558984e-02 6.451310e-07 4.498433e-03 
8.337649e-02 1.325169e-06 7.196857e-03 
1.056039e-01 2.692680e-06 1.151395e-02 
1.330420e-01 5.384152e-06 1.842070e-02 
1.684165e-01 1.092229e-05 2.947052e-02 
2.138183e-01 2.235167e-05 4.714866e-02 
2.700999e-01 4.505813e-05 7.543120e-02 
3.409623e-01 9.064819e-05 1.206793e-01 
4.312367e-01 1.834215e-04 1.930698e-01 
5.462027e-01 3.727896e-04 3.088844e-01 
6.908370e-01 7.545499e-04 4.941713e-01 
8.712217e-01 1.514274e-03 7.906043e-01 
1.098832e+00 3.041027e-03 1.264855e+00 
1.385546e+00 6.105646e-03 2.023590e+00 
1.737338e+00 1.206596e-02 3.237458e+00 
2.171758e+00 2.365835e-02 5.179475e+00 
2.699215e+00 4.569158e-02 8.286428e+00 
3.318379e+00 8.569512e-02 1.325711e+01 
4.021228e+00 1.547139e-01 2.120951e+01 
4.776276e+00 2.650000e-01 3.393222e+01 
5.525595e+00 4.238118e-01 5.428675e+01 
6.182647e+00 6.219524e-01 8.685114e+01 
6.672809e+00 8.331312e-01 1.389495e+02 
6.945295e+00 1.019615e+00 2.222996e+02 
6.998143e+00 1.151797e+00 3.556480e+02 
6.870058e+00 1.219055e+00 5.689866e+02 
6.617721e+00 1.227396e+00 9.102982e+02 
6.302663e+00 1.193095e+00 1.456348e+03 
5.974238e+00 1.133114e+00 2.329952e+03 
5.669153e+00 1.061943e+00 3.727594e+03 
5.417915e+00 9.915287e-01 5.963623e+03 
5.226540e+00 9.273867e-01 9.540955e+03 
5.112604e+00 8.764614e-01 1.526418e+04 
5.068791e+00 8.404207e-01 2.442053e+04 
5.090133e+00 8.211233e-01 3.906940e+04 
5.162987e+00 8.183618e-01 6.250552e+04 
5.265090e+00 8.293158e-01 1.000000e+05 


==> anc/TOV-Output-e0-61.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.458959e-03 1.938102e-10 1.000000e-06 
1.266950e-02 4.657202e-10 1.757511e-06 
1.687782e-02 1.101021e-09 3.088844e-06 
2.222823e-02 2.515135e-09 5.428675e-06 
3.039711e-02 6.431963e-09 9.540955e-06 
4.019555e-02 1.487239e-08 1.676833e-05 
5.293059e-02 3.395996e-08 2.947052e-05 
7.048409e-02 8.019004e-08 5.179475e-05 
9.285168e-02 1.833230e-07 9.102982e-05 
1.231479e-01 4.276903e-07 1.599859e-04 
1.636425e-01 1.003547e-06 2.811769e-04 
2.181691e-01 2.378105e-06 4.941713e-04 
2.899210e-01 5.580757e-06 8.685114e-04 
3.839084e-01 1.295814e-05 1.526418e-03 
5.084567e-01 3.010455e-05 2.682696e-03 
6.739399e-01 7.010539e-05 4.714866e-03 
8.920199e-01 1.625710e-04 8.286428e-03 
1.183542e+00 3.797737e-04 1.456348e-02 
1.572472e+00 8.908740e-04 2.559548e-02 
2.078932e+00 2.059479e-03 4.498433e-02 
2.752296e+00 4.782050e-03 7.906043e-02 
3.637347e+00 1.105082e-02 1.389495e-01 
4.790204e+00 2.529297e-02 2.442053e-01 
6.283354e+00 5.728877e-02 4.291934e-01 
8.169373e+00 1.266984e-01 7.543120e-01 
1.048556e+01 2.707845e-01 1.325711e+00 
1.317072e+01 5.464536e-01 2.329952e+00 
1.604893e+01 1.018502e+00 4.094915e+00 
1.875179e+01 1.702446e+00 7.196857e+00 
2.082000e+01 2.498663e+00 1.264855e+01 
2.194395e+01 3.220118e+00 2.222996e+01 
2.207825e+01 3.699291e+00 3.906940e+01 
2.143086e+01 3.883295e+00 6.866488e+01 
2.032832e+01 3.826012e+00 1.206793e+02 
1.908364e+01 3.622675e+00 2.120951e+02 
1.792093e+01 3.357325e+00 3.727594e+02 
1.697628e+01 3.089367e+00 6.551286e+02 
1.634264e+01 2.861000e+00 1.151395e+03 
1.604634e+01 2.695413e+00 2.023590e+03 
1.606513e+01 2.604422e+00 3.556480e+03 
1.631290e+01 2.585805e+00 6.250552e+03 
1.669059e+01 2.628544e+00 1.098541e+04 
1.706709e+01 2.705360e+00 1.930698e+04 
1.733377e+01 2.783323e+00 3.393222e+04 
1.747234e+01 2.844203e+00 5.963623e+04 
1.749422e+01 2.878835e+00 1.048113e+05 
1.744092e+01 2.889498e+00 1.842070e+05 
1.735640e+01 2.883542e+00 3.237458e+05 
1.727100e+01 2.868404e+00 5.689866e+05 
1.719137e+01 2.848133e+00 1.000000e+06 


==> anc/TOV-Output-e0-610.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.039655e-03 6.431605e-11 1.000000e-05 
3.835322e-03 1.291969e-10 1.599859e-05 
4.957184e-03 2.789664e-10 2.559548e-05 
6.271605e-03 5.649146e-10 4.094915e-05 
7.795614e-03 1.084920e-09 6.551286e-05 
9.949400e-03 2.255472e-09 1.048113e-04 
1.251943e-02 4.493663e-09 1.676833e-04 
1.589083e-02 9.189382e-09 2.682696e-04 
2.032263e-02 1.922147e-08 4.291934e-04 
2.566048e-02 3.869382e-08 6.866488e-04 
3.256876e-02 7.911367e-08 1.098541e-03 
4.123061e-02 1.605120e-07 1.757511e-03 
5.189725e-02 3.200976e-07 2.811769e-03 
6.567326e-02 6.486589e-07 4.498433e-03 
8.289368e-02 1.304420e-06 7.196857e-03 
1.049475e-01 2.647121e-06 1.151395e-02 
1.332325e-01 5.416184e-06 1.842070e-02 
1.684601e-01 1.094873e-05 2.947052e-02 
2.136159e-01 2.232483e-05 4.714866e-02 
2.691447e-01 4.465504e-05 7.543120e-02 
3.413282e-01 9.108946e-05 1.206793e-01 
4.314103e-01 1.839440e-04 1.930698e-01 
5.446980e-01 3.703246e-04 3.088844e-01 
6.894514e-01 7.512500e-04 4.941713e-01 
8.710803e-01 1.516008e-03 7.906043e-01 
1.097767e+00 3.037148e-03 1.264855e+00 
1.382854e+00 6.080076e-03 2.023590e+00 
1.733882e+00 1.201377e-02 3.237458e+00 
2.168964e+00 2.360527e-02 5.179475e+00 
2.694102e+00 4.550658e-02 8.286428e+00 
3.313639e+00 8.546454e-02 1.325711e+01 
4.018651e+00 1.546460e-01 2.120951e+01 
4.771881e+00 2.646568e-01 3.393222e+01 
5.518079e+00 4.227303e-01 5.428675e+01 
6.174325e+00 6.203910e-01 8.685114e+01 
6.668138e+00 8.323891e-01 1.389495e+02 
6.939930e+00 1.018504e+00 2.222996e+02 
6.996268e+00 1.151749e+00 3.556480e+02 
6.868420e+00 1.219000e+00 5.689866e+02 
6.612994e+00 1.226347e+00 9.102982e+02 
6.297344e+00 1.191936e+00 1.456348e+03 
5.972273e+00 1.132865e+00 2.329952e+03 
5.667898e+00 1.061857e+00 3.727594e+03 
5.412407e+00 9.905824e-01 5.963623e+03 
5.223702e+00 9.270005e-01 9.540955e+03 
5.105629e+00 8.753474e-01 1.526418e+04 
5.064188e+00 8.397439e-01 2.442053e+04 
5.088575e+00 8.209845e-01 3.906940e+04 
5.158544e+00 8.176944e-01 6.250552e+04 
5.257506e+00 8.280297e-01 1.000000e+05 


==> anc/TOV-Output-e0-611.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.095670e-03 6.804907e-11 1.000000e-05 
3.855060e-03 1.314169e-10 1.599859e-05 
4.848773e-03 2.614891e-10 2.559548e-05 
6.242658e-03 5.580418e-10 4.094915e-05 
7.758830e-03 1.071388e-09 6.551286e-05 
1.006361e-02 2.337865e-09 1.048113e-04 
1.272404e-02 4.725342e-09 1.676833e-04 
1.578364e-02 9.019451e-09 2.682696e-04 
2.008650e-02 1.858965e-08 4.291934e-04 
2.547679e-02 3.793089e-08 6.866488e-04 
3.244223e-02 7.832332e-08 1.098541e-03 
4.103763e-02 1.585281e-07 1.757511e-03 
5.200759e-02 3.226715e-07 2.811769e-03 
6.566491e-02 6.494746e-07 4.498433e-03 
8.314340e-02 1.318401e-06 7.196857e-03 
1.054530e-01 2.689956e-06 1.151395e-02 
1.327082e-01 5.361275e-06 1.842070e-02 
1.685573e-01 1.098566e-05 2.947052e-02 
2.122531e-01 2.193621e-05 4.714866e-02 
2.686789e-01 4.449639e-05 7.543120e-02 
3.408673e-01 9.086963e-05 1.206793e-01 
4.313176e-01 1.841264e-04 1.930698e-01 
5.443290e-01 3.701774e-04 3.088844e-01 
6.867837e-01 7.437841e-04 4.941713e-01 
8.692374e-01 1.508876e-03 7.906043e-01 
1.094858e+00 3.018016e-03 1.264855e+00 
1.380444e+00 6.058236e-03 2.023590e+00 
1.732304e+00 1.200035e-02 3.237458e+00 
2.166292e+00 2.355605e-02 5.179475e+00 
2.691654e+00 4.545450e-02 8.286428e+00 
3.310997e+00 8.539202e-02 1.325711e+01 
4.009654e+00 1.538660e-01 2.120951e+01 
4.766752e+00 2.641981e-01 3.393222e+01 
5.509980e+00 4.215270e-01 5.428675e+01 
6.168264e+00 6.194216e-01 8.685114e+01 
6.658752e+00 8.302055e-01 1.389495e+02 
6.933528e+00 1.017049e+00 2.222996e+02 
6.987176e+00 1.149273e+00 3.556480e+02 
6.860569e+00 1.216929e+00 5.689866e+02 
6.609351e+00 1.225624e+00 9.102982e+02 
6.293743e+00 1.191245e+00 1.456348e+03 
5.965252e+00 1.131375e+00 2.329952e+03 
5.664406e+00 1.061276e+00 3.727594e+03 
5.409459e+00 9.901515e-01 5.963623e+03 
5.219973e+00 9.264466e-01 9.540955e+03 
5.101744e+00 8.747876e-01 1.526418e+04 
5.059315e+00 8.390192e-01 2.442053e+04 
5.082067e+00 8.199642e-01 3.906940e+04 
5.156791e+00 8.175191e-01 6.250552e+04 
5.253070e+00 8.273420e-01 1.000000e+05 


==> anc/TOV-Output-e0-612.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.070050e-03 6.648207e-11 1.000000e-05 
3.822981e-03 1.283733e-10 1.599859e-05 
4.915637e-03 2.729026e-10 2.559548e-05 
6.267255e-03 5.655884e-10 4.094915e-05 
7.815715e-03 1.096919e-09 6.551286e-05 
9.805782e-03 2.166282e-09 1.048113e-04 
1.251683e-02 4.505588e-09 1.676833e-04 
1.594853e-02 9.320317e-09 2.682696e-04 
2.012216e-02 1.871944e-08 4.291934e-04 
2.563396e-02 3.870043e-08 6.866488e-04 
3.248855e-02 7.878807e-08 1.098541e-03 
4.107000e-02 1.591637e-07 1.757511e-03 
5.192147e-02 3.215969e-07 2.811769e-03 
6.568955e-02 6.512701e-07 4.498433e-03 
8.314861e-02 1.320808e-06 7.196857e-03 
1.053003e-01 2.682667e-06 1.151395e-02 
1.322409e-01 5.313512e-06 1.842070e-02 
1.676651e-01 1.082985e-05 2.947052e-02 
2.124237e-01 2.202512e-05 4.714866e-02 
2.690318e-01 4.474499e-05 7.543120e-02 
3.400038e-01 9.032842e-05 1.206793e-01 
4.289957e-01 1.814660e-04 1.930698e-01 
5.433362e-01 3.687580e-04 3.088844e-01 
6.859978e-01 7.424447e-04 4.941713e-01 
8.682952e-01 1.506428e-03 7.906043e-01 
1.093027e+00 3.007800e-03 1.264855e+00 
1.378487e+00 6.042324e-03 2.023590e+00 
1.729715e+00 1.196603e-02 3.237458e+00 
2.161742e+00 2.344622e-02 5.179475e+00 
2.688262e+00 4.535516e-02 8.286428e+00 
3.303221e+00 8.493248e-02 1.325711e+01 
4.006557e+00 1.537393e-01 2.120951e+01 
4.759424e+00 2.633953e-01 3.393222e+01 
5.505847e+00 4.211520e-01 5.428675e+01 
6.163781e+00 6.188644e-01 8.685114e+01 
6.652360e+00 8.289354e-01 1.389495e+02 
6.929021e+00 1.016220e+00 2.222996e+02 
6.983548e+00 1.148633e+00 3.556480e+02 
6.856996e+00 1.216244e+00 5.689866e+02 
6.603938e+00 1.224367e+00 9.102982e+02 
6.291826e+00 1.191013e+00 1.456348e+03 
5.962896e+00 1.131029e+00 2.329952e+03 
5.658511e+00 1.060164e+00 3.727594e+03 
5.403480e+00 9.891088e-01 5.963623e+03 
5.214148e+00 9.254989e-01 9.540955e+03 
5.097598e+00 8.741803e-01 1.526418e+04 
5.056084e+00 8.385837e-01 2.442053e+04 
5.076739e+00 8.191538e-01 3.906940e+04 
5.149713e+00 8.163686e-01 6.250552e+04 
5.250656e+00 8.270383e-01 1.000000e+05 


==> anc/TOV-Output-e0-613.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.052756e-03 6.547168e-11 1.000000e-05 
3.888492e-03 1.353073e-10 1.599859e-05 
4.778685e-03 2.511322e-10 2.559548e-05 
6.224515e-03 5.550013e-10 4.094915e-05 
7.850163e-03 1.113303e-09 6.551286e-05 
9.994016e-03 2.297194e-09 1.048113e-04 
1.261371e-02 4.618552e-09 1.676833e-04 
1.598542e-02 9.400475e-09 2.682696e-04 
2.000660e-02 1.842882e-08 4.291934e-04 
2.540251e-02 3.772313e-08 6.866488e-04 
3.245996e-02 7.870865e-08 1.098541e-03 
4.060335e-02 1.540510e-07 1.757511e-03 
5.141309e-02 3.127527e-07 2.811769e-03 
6.509078e-02 6.346581e-07 4.498433e-03 
8.276039e-02 1.304522e-06 7.196857e-03 
1.046263e-01 2.635783e-06 1.151395e-02 
1.326126e-01 5.367200e-06 1.842070e-02 
1.680705e-01 1.092641e-05 2.947052e-02 
2.119516e-01 2.191436e-05 4.714866e-02 
2.688300e-01 4.471732e-05 7.543120e-02 
3.394198e-01 9.001053e-05 1.206793e-01 
4.295818e-01 1.825078e-04 1.930698e-01 
5.434651e-01 3.696218e-04 3.088844e-01 
6.850081e-01 7.404421e-04 4.941713e-01 
8.658468e-01 1.496166e-03 7.906043e-01 
1.093309e+00 3.014997e-03 1.264855e+00 
1.375830e+00 6.017245e-03 2.023590e+00 
1.727134e+00 1.193186e-02 3.237458e+00 
2.160998e+00 2.345906e-02 5.179475e+00 
2.682661e+00 4.514590e-02 8.286428e+00 
3.298082e+00 8.467173e-02 1.325711e+01 
4.002176e+00 1.534702e-01 2.120951e+01 
4.752236e+00 2.626145e-01 3.393222e+01 
5.494470e+00 4.192636e-01 5.428675e+01 
6.154904e+00 6.171557e-01 8.685114e+01 
6.644577e+00 8.272398e-01 1.389495e+02 
6.922289e+00 1.014653e+00 2.222996e+02 
6.978043e+00 1.147361e+00 3.556480e+02 
6.849618e+00 1.214324e+00 5.689866e+02 
6.601771e+00 1.224087e+00 9.102982e+02 
6.288887e+00 1.190502e+00 1.456348e+03 
5.961684e+00 1.130964e+00 2.329952e+03 
5.655205e+00 1.059623e+00 3.727594e+03 
5.403227e+00 9.892203e-01 5.963623e+03 
5.210997e+00 9.250524e-01 9.540955e+03 
5.096798e+00 8.741731e-01 1.526418e+04 
5.051785e+00 8.379596e-01 2.442053e+04 
5.075611e+00 8.190905e-01 3.906940e+04 
5.144784e+00 8.156113e-01 6.250552e+04 
5.244341e+00 8.259927e-01 1.000000e+05 


==> anc/TOV-Output-e0-614.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.995881e-03 6.198105e-11 1.000000e-05 
3.884916e-03 1.351544e-10 1.599859e-05 
4.866980e-03 2.657444e-10 2.559548e-05 
6.091941e-03 5.211375e-10 4.094915e-05 
7.817530e-03 1.101271e-09 6.551286e-05 
9.928421e-03 2.255931e-09 1.048113e-04 
1.237829e-02 4.371875e-09 1.676833e-04 
1.589690e-02 9.260248e-09 2.682696e-04 
2.024047e-02 1.911382e-08 4.291934e-04 
2.554412e-02 3.842011e-08 6.866488e-04 
3.224658e-02 7.729251e-08 1.098541e-03 
4.098738e-02 1.587220e-07 1.757511e-03 
5.179761e-02 3.203442e-07 2.811769e-03 
6.527114e-02 6.409924e-07 4.498433e-03 
8.296005e-02 1.316129e-06 7.196857e-03 
1.049412e-01 2.663991e-06 1.151395e-02 
1.322891e-01 5.336713e-06 1.842070e-02 
1.670336e-01 1.074293e-05 2.947052e-02 
2.122961e-01 2.205727e-05 4.714866e-02 
2.685393e-01 4.464508e-05 7.543120e-02 
3.388475e-01 8.970209e-05 1.206793e-01 
4.291849e-01 1.822990e-04 1.930698e-01 
5.410467e-01 3.653057e-04 3.088844e-01 
6.839269e-01 7.381425e-04 4.941713e-01 
8.635694e-01 1.486815e-03 7.906043e-01 
1.089053e+00 2.984821e-03 1.264855e+00 
1.374289e+00 6.006769e-03 2.023590e+00 
1.723572e+00 1.187753e-02 3.237458e+00 
2.153918e+00 2.326791e-02 5.179475e+00 
2.678174e+00 4.499213e-02 8.286428e+00 
3.296397e+00 8.467029e-02 1.325711e+01 
3.995194e+00 1.529132e-01 2.120951e+01 
4.747948e+00 2.622856e-01 3.393222e+01 
5.492429e+00 4.193235e-01 5.428675e+01 
6.146019e+00 6.154453e-01 8.685114e+01 
6.637715e+00 8.258248e-01 1.389495e+02 
6.914502e+00 1.012735e+00 2.222996e+02 
6.971461e+00 1.145725e+00 3.556480e+02 
6.845528e+00 1.213469e+00 5.689866e+02 
6.598112e+00 1.223357e+00 9.102982e+02 
6.281609e+00 1.188804e+00 1.456348e+03 
5.956264e+00 1.129864e+00 2.329952e+03 
5.653964e+00 1.059538e+00 3.727594e+03 
5.399298e+00 9.885901e-01 5.963623e+03 
5.206881e+00 9.244244e-01 9.540955e+03 
5.090105e+00 8.731082e-01 1.526418e+04 
5.047130e+00 8.372722e-01 2.442053e+04 
5.071470e+00 8.184905e-01 3.906940e+04 
5.141488e+00 8.151526e-01 6.250552e+04 
5.241352e+00 8.255790e-01 1.000000e+05 


==> anc/TOV-Output-e0-615.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.078340e-03 6.735066e-11 1.000000e-05 
3.845707e-03 1.313169e-10 1.599859e-05 
4.852075e-03 2.637391e-10 2.559548e-05 
6.244846e-03 5.622860e-10 4.094915e-05 
7.710432e-03 1.058347e-09 6.551286e-05 
9.931650e-03 2.261811e-09 1.048113e-04 
1.240787e-02 4.410461e-09 1.676833e-04 
1.572908e-02 8.984671e-09 2.682696e-04 
1.997102e-02 1.839048e-08 4.291934e-04 
2.542227e-02 3.793461e-08 6.866488e-04 
3.224920e-02 7.743721e-08 1.098541e-03 
4.045565e-02 1.528731e-07 1.757511e-03 
5.177419e-02 3.204309e-07 2.811769e-03 
6.520990e-02 6.402309e-07 4.498433e-03 
8.264477e-02 1.303300e-06 7.196857e-03 
1.041631e-01 2.609417e-06 1.151395e-02 
1.325107e-01 5.372300e-06 1.842070e-02 
1.669123e-01 1.073699e-05 2.947052e-02 
2.116516e-01 2.189261e-05 4.714866e-02 
2.675619e-01 4.423131e-05 7.543120e-02 
3.389827e-01 8.995559e-05 1.206793e-01 
4.268911e-01 1.796845e-04 1.930698e-01 
5.409275e-01 3.656577e-04 3.088844e-01 
6.822746e-01 7.339996e-04 4.941713e-01 
8.620170e-01 1.481217e-03 7.906043e-01 
1.088178e+00 2.982450e-03 1.264855e+00 
1.369070e+00 5.948376e-03 2.023590e+00 
1.721107e+00 1.184573e-02 3.237458e+00 
2.154246e+00 2.331488e-02 5.179475e+00 
2.671838e+00 4.474688e-02 8.286428e+00 
3.287656e+00 8.413915e-02 1.325711e+01 
3.986239e+00 1.521393e-01 2.120951e+01 
4.737224e+00 2.609541e-01 3.393222e+01 
5.485142e+00 4.182880e-01 5.428675e+01 
6.141441e+00 6.148599e-01 8.685114e+01 
6.631220e+00 8.245208e-01 1.389495e+02 
6.907227e+00 1.010987e+00 2.222996e+02 
6.964924e+00 1.144104e+00 3.556480e+02 
6.840733e+00 1.212385e+00 5.689866e+02 
6.594197e+00 1.222548e+00 9.102982e+02 
6.280221e+00 1.188715e+00 1.456348e+03 
5.950348e+00 1.128641e+00 2.329952e+03 
5.650763e+00 1.059019e+00 3.727594e+03 
5.392626e+00 9.874055e-01 5.963623e+03 
5.205785e+00 9.243633e-01 9.540955e+03 
5.089198e+00 8.730811e-01 1.526418e+04 
5.044576e+00 8.369551e-01 2.442053e+04 
5.065294e+00 8.175283e-01 3.906940e+04 
5.139182e+00 8.148749e-01 6.250552e+04 
5.233075e+00 8.241603e-01 1.000000e+05 


==> anc/TOV-Output-e0-616.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.973544e-03 6.080237e-11 1.000000e-05 
3.745902e-03 1.215534e-10 1.599859e-05 
4.837767e-03 2.618379e-10 2.559548e-05 
6.196612e-03 5.502505e-10 4.094915e-05 
7.785933e-03 1.091515e-09 6.551286e-05 
9.929921e-03 2.264306e-09 1.048113e-04 
1.239401e-02 4.402846e-09 1.676833e-04 
1.569842e-02 8.946760e-09 2.682696e-04 
2.014767e-02 1.891353e-08 4.291934e-04 
2.534459e-02 3.764903e-08 6.866488e-04 
3.214117e-02 7.678625e-08 1.098541e-03 
4.081420e-02 1.572291e-07 1.757511e-03 
5.118711e-02 3.101573e-07 2.811769e-03 
6.503201e-02 6.360380e-07 4.498433e-03 
8.211887e-02 1.280657e-06 7.196857e-03 
1.043804e-01 2.630054e-06 1.151395e-02 
1.317209e-01 5.285393e-06 1.842070e-02 
1.666025e-01 1.069468e-05 2.947052e-02 
2.105683e-01 2.159324e-05 4.714866e-02 
2.665063e-01 4.378100e-05 7.543120e-02 
3.375928e-01 8.899822e-05 1.206793e-01 
4.270924e-01 1.802309e-04 1.930698e-01 
5.404154e-01 3.652122e-04 3.088844e-01 
6.814872e-01 7.326484e-04 4.941713e-01 
8.621931e-01 1.484519e-03 7.906043e-01 
1.087986e+00 2.985676e-03 1.264855e+00 
1.369845e+00 5.967984e-03 2.023590e+00 
1.718048e+00 1.180178e-02 3.237458e+00 
2.148248e+00 2.315876e-02 5.179475e+00 
2.670634e+00 4.475567e-02 8.286428e+00 
3.282803e+00 8.389978e-02 1.325711e+01 
3.981661e+00 1.518479e-01 2.120951e+01 
4.731711e+00 2.604338e-01 3.393222e+01 
5.474602e+00 4.165751e-01 5.428675e+01 
6.133121e+00 6.132962e-01 8.685114e+01 
6.624890e+00 8.232658e-01 1.389495e+02 
6.901134e+00 1.009628e+00 2.222996e+02 
6.961318e+00 1.143467e+00 3.556480e+02 
6.837307e+00 1.211744e+00 5.689866e+02 
6.588811e+00 1.221295e+00 9.102982e+02 
6.276083e+00 1.187873e+00 1.456348e+03 
5.948152e+00 1.128332e+00 2.329952e+03 
5.646965e+00 1.058368e+00 3.727594e+03 
5.390425e+00 9.871228e-01 5.963623e+03 
5.200289e+00 9.234753e-01 9.540955e+03 
5.082271e+00 8.719732e-01 1.526418e+04 
5.040059e+00 8.362914e-01 2.442053e+04 
5.062443e+00 8.171573e-01 3.906940e+04 
5.134803e+00 8.142174e-01 6.250552e+04 
5.228260e+00 8.233989e-01 1.000000e+05 


==> anc/TOV-Output-e0-617.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.002922e-03 6.272405e-11 1.000000e-05 
3.809219e-03 1.280295e-10 1.599859e-05 
4.838045e-03 2.623081e-10 2.559548e-05 
6.168841e-03 5.437668e-10 4.094915e-05 
7.833528e-03 1.113459e-09 6.551286e-05 
9.943282e-03 2.277149e-09 1.048113e-04 
1.248952e-02 4.512734e-09 1.676833e-04 
1.589153e-02 9.296070e-09 2.682696e-04 
2.015377e-02 1.896143e-08 4.291934e-04 
2.513256e-02 3.677163e-08 6.866488e-04 
3.214763e-02 7.695730e-08 1.098541e-03 
4.067028e-02 1.558243e-07 1.757511e-03 
5.143109e-02 3.151242e-07 2.811769e-03 
6.523389e-02 6.430220e-07 4.498433e-03 
8.239253e-02 1.295603e-06 7.196857e-03 
1.040973e-01 2.612948e-06 1.151395e-02 
1.316546e-01 5.285990e-06 1.842070e-02 
1.666043e-01 1.071239e-05 2.947052e-02 
2.101007e-01 2.148453e-05 4.714866e-02 
2.664457e-01 4.382210e-05 7.543120e-02 
3.375359e-01 8.909751e-05 1.206793e-01 
4.255030e-01 1.785159e-04 1.930698e-01 
5.384754e-01 3.618805e-04 3.088844e-01 
6.814833e-01 7.338206e-04 4.941713e-01 
8.612364e-01 1.481978e-03 7.906043e-01 
1.085498e+00 2.970061e-03 1.264855e+00 
1.366321e+00 5.931683e-03 2.023590e+00 
1.715965e+00 1.177778e-02 3.237458e+00 
2.146817e+00 2.314903e-02 5.179475e+00 
2.666146e+00 4.460186e-02 8.286428e+00 
3.278034e+00 8.366667e-02 1.325711e+01 
3.975477e+00 1.513796e-01 2.120951e+01 
4.727316e+00 2.600868e-01 3.393222e+01 
5.468391e+00 4.157635e-01 5.428675e+01 
6.128275e+00 6.126389e-01 8.685114e+01 
6.618434e+00 8.219715e-01 1.389495e+02 
6.895799e+00 1.008519e+00 2.222996e+02 
6.953652e+00 1.141463e+00 3.556480e+02 
6.832852e+00 1.210767e+00 5.689866e+02 
6.584609e+00 1.220398e+00 9.102982e+02 
6.269276e+00 1.186300e+00 1.456348e+03 
5.945086e+00 1.127808e+00 2.329952e+03 
5.643371e+00 1.057761e+00 3.727594e+03 
5.387824e+00 9.867589e-01 5.963623e+03 
5.196483e+00 9.229042e-01 9.540955e+03 
5.080053e+00 8.717102e-01 1.526418e+04 
5.037394e+00 8.359542e-01 2.442053e+04 
5.057050e+00 8.163336e-01 3.906940e+04 
5.127882e+00 8.130944e-01 6.250552e+04 
5.227738e+00 8.234530e-01 1.000000e+05 


==> anc/TOV-Output-e0-618.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.071201e-03 6.720943e-11 1.000000e-05 
3.858508e-03 1.332796e-10 1.599859e-05 
4.743788e-03 2.476745e-10 2.559548e-05 
6.207234e-03 5.548809e-10 4.094915e-05 
7.728326e-03 1.070932e-09 6.551286e-05 
9.847764e-03 2.215738e-09 1.048113e-04 
1.233735e-02 4.356840e-09 1.676833e-04 
1.589165e-02 9.311352e-09 2.682696e-04 
1.990828e-02 1.830656e-08 4.291934e-04 
2.545119e-02 3.824990e-08 6.866488e-04 
3.203401e-02 7.626763e-08 1.098541e-03 
4.049501e-02 1.540676e-07 1.757511e-03 
5.147554e-02 3.164540e-07 2.811769e-03 
6.502991e-02 6.380412e-07 4.498433e-03 
8.175935e-02 1.268014e-06 7.196857e-03 
1.039384e-01 2.605214e-06 1.151395e-02 
1.309900e-01 5.214783e-06 1.842070e-02 
1.661544e-01 1.064306e-05 2.947052e-02 
2.106397e-01 2.168535e-05 4.714866e-02 
2.656295e-01 4.349103e-05 7.543120e-02 
3.363414e-01 8.829792e-05 1.206793e-01 
4.256624e-01 1.790057e-04 1.930698e-01 
5.377026e-01 3.609084e-04 3.088844e-01 
6.795579e-01 7.287991e-04 4.941713e-01 
8.588544e-01 1.472102e-03 7.906043e-01 
1.083263e+00 2.956534e-03 1.264855e+00 
1.365040e+00 5.924522e-03 2.023590e+00 
1.714003e+00 1.175624e-02 3.237458e+00 
2.140405e+00 2.298001e-02 5.179475e+00 
2.661716e+00 4.445096e-02 8.286428e+00 
3.273309e+00 8.343679e-02 1.325711e+01 
3.970996e+00 1.510982e-01 2.120951e+01 
4.717855e+00 2.589530e-01 3.393222e+01 
5.461849e+00 4.148825e-01 5.428675e+01 
6.119753e+00 6.110213e-01 8.685114e+01 
6.613452e+00 8.211254e-01 1.389495e+02 
6.891080e+00 1.007613e+00 2.222996e+02 
6.952381e+00 1.141610e+00 3.556480e+02 
6.828185e+00 1.209721e+00 5.689866e+02 
6.578023e+00 1.218781e+00 9.102982e+02 
6.266360e+00 1.185790e+00 1.456348e+03 
5.941947e+00 1.127266e+00 2.329952e+03 
5.636883e+00 1.056513e+00 3.727594e+03 
5.383273e+00 9.860006e-01 5.963623e+03 
5.195395e+00 9.228435e-01 9.540955e+03 
5.077347e+00 8.713592e-01 1.526418e+04 
5.033282e+00 8.353612e-01 2.442053e+04 
5.053401e+00 8.158202e-01 3.906940e+04 
5.122136e+00 8.121863e-01 6.250552e+04 
5.220040e+00 8.221434e-01 1.000000e+05 


==> anc/TOV-Output-e0-619.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.062069e-03 6.671947e-11 1.000000e-05 
3.827170e-03 1.302689e-10 1.599859e-05 
4.741808e-03 2.477647e-10 2.559548e-05 
6.081168e-03 5.225990e-10 4.094915e-05 
7.690546e-03 1.057010e-09 6.551286e-05 
9.855280e-03 2.224409e-09 1.048113e-04 
1.255430e-02 4.598176e-09 1.676833e-04 
1.588131e-02 9.308218e-09 2.682696e-04 
1.987248e-02 1.823744e-08 4.291934e-04 
2.527923e-02 3.754046e-08 6.866488e-04 
3.191791e-02 7.556346e-08 1.098541e-03 
4.055850e-02 1.550439e-07 1.757511e-03 
5.127368e-02 3.132517e-07 2.811769e-03 
6.479796e-02 6.322595e-07 4.498433e-03 
8.179095e-02 1.271539e-06 7.196857e-03 
1.038287e-01 2.601178e-06 1.151395e-02 
1.307438e-01 5.193823e-06 1.842070e-02 
1.659165e-01 1.061455e-05 2.947052e-02 
2.106219e-01 2.171492e-05 4.714866e-02 
2.655207e-01 4.350785e-05 7.543120e-02 
3.363282e-01 8.843023e-05 1.206793e-01 
4.250627e-01 1.785385e-04 1.930698e-01 
5.373156e-01 3.607114e-04 3.088844e-01 
6.782252e-01 7.256917e-04 4.941713e-01 
8.578943e-01 1.469537e-03 7.906043e-01 
1.080556e+00 2.939177e-03 1.264855e+00 
1.360452e+00 5.874555e-03 2.023590e+00 
1.711806e+00 1.172985e-02 3.237458e+00 
2.137860e+00 2.293456e-02 5.179475e+00 
2.658761e+00 4.437276e-02 8.286428e+00 
3.268576e+00 8.320620e-02 1.325711e+01 
3.962971e+00 1.504280e-01 2.120951e+01 
4.711440e+00 2.582921e-01 3.393222e+01 
5.454483e+00 4.138302e-01 5.428675e+01 
6.114976e+00 6.103800e-01 8.685114e+01 
6.605411e+00 8.193467e-01 1.389495e+02 
6.884048e+00 1.005941e+00 2.222996e+02 
6.944253e+00 1.139448e+00 3.556480e+02 
6.820339e+00 1.207641e+00 5.689866e+02 
6.577070e+00 1.218863e+00 9.102982e+02 
6.263000e+00 1.185159e+00 1.456348e+03 
5.937551e+00 1.126414e+00 2.329952e+03 
5.632700e+00 1.055774e+00 3.727594e+03 
5.380506e+00 9.856024e-01 5.963623e+03 
5.189297e+00 9.218406e-01 9.540955e+03 
5.071520e+00 8.704474e-01 1.526418e+04 
5.027372e+00 8.344508e-01 2.442053e+04 
5.049140e+00 8.151974e-01 3.906940e+04 
5.118823e+00 8.117229e-01 6.250552e+04 
5.217948e+00 8.218986e-01 1.000000e+05 


==> anc/TOV-Output-e0-62.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.417091e-03 1.943832e-10 1.000000e-06 
1.232881e-02 4.361859e-10 1.757511e-06 
1.691512e-02 1.126508e-09 3.088844e-06 
2.202567e-02 2.487114e-09 5.428675e-06 
2.919157e-02 5.790032e-09 9.540955e-06 
3.909691e-02 1.391028e-08 1.676833e-05 
5.160365e-02 3.198527e-08 2.947052e-05 
6.931387e-02 7.751209e-08 5.179475e-05 
9.225505e-02 1.827594e-07 9.102982e-05 
1.220004e-01 4.226625e-07 1.599859e-04 
1.624094e-01 9.971128e-07 2.811769e-04 
2.140668e-01 2.283290e-06 4.941713e-04 
2.836892e-01 5.314280e-06 8.685114e-04 
3.759775e-01 1.237107e-05 1.526418e-03 
5.004466e-01 2.917460e-05 2.682696e-03 
6.617493e-01 6.745745e-05 4.714866e-03 
8.790632e-01 1.581394e-04 8.286428e-03 
1.165965e+00 3.690538e-04 1.456348e-02 
1.544370e+00 8.577905e-04 2.559548e-02 
2.043204e+00 1.987138e-03 4.498433e-02 
2.703971e+00 4.608808e-03 7.906043e-02 
3.578070e+00 1.069129e-02 1.389495e-01 
4.713193e+00 2.448573e-02 2.442053e-01 
6.178690e+00 5.536024e-02 4.291934e-01 
8.042789e+00 1.228535e-01 7.543120e-01 
1.031749e+01 2.621178e-01 1.325711e+00 
1.298654e+01 5.320664e-01 2.329952e+00 
1.583905e+01 9.940261e-01 4.094915e+00 
1.852199e+01 1.664996e+00 7.196857e+00 
2.061406e+01 2.458576e+00 1.264855e+01 
2.174855e+01 3.176271e+00 2.222996e+01 
2.190376e+01 3.658390e+00 3.906940e+01 
2.128651e+01 3.851222e+00 6.866488e+01 
2.019895e+01 3.799270e+00 1.206793e+02 
1.896438e+01 3.600352e+00 2.120951e+02 
1.780046e+01 3.336649e+00 3.727594e+02 
1.686328e+01 3.071909e+00 6.551286e+02 
1.622260e+01 2.843361e+00 1.151395e+03 
1.591685e+01 2.676711e+00 2.023590e+03 
1.592974e+01 2.584702e+00 3.556480e+03 
1.617326e+01 2.564805e+00 6.250552e+03 
1.654259e+01 2.605131e+00 1.098541e+04 
1.691944e+01 2.681129e+00 1.930698e+04 
1.718367e+01 2.757923e+00 3.393222e+04 
1.732351e+01 2.818703e+00 5.963623e+04 
1.735788e+01 2.855878e+00 1.048113e+05 
1.730209e+01 2.866118e+00 1.842070e+05 
1.722031e+01 2.860921e+00 3.237458e+05 
1.712213e+01 2.843362e+00 5.689866e+05 
1.705021e+01 2.824848e+00 1.000000e+06 


==> anc/TOV-Output-e0-620.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.039481e-03 6.535922e-11 1.000000e-05 
3.800090e-03 1.277292e-10 1.599859e-05 
4.757413e-03 2.506232e-10 2.559548e-05 
6.072789e-03 5.212826e-10 4.094915e-05 
7.624794e-03 1.031794e-09 6.551286e-05 
9.737838e-03 2.149296e-09 1.048113e-04 
1.243551e-02 4.476100e-09 1.676833e-04 
1.578297e-02 9.151129e-09 2.682696e-04 
2.000818e-02 1.864367e-08 4.291934e-04 
2.515694e-02 3.705803e-08 6.866488e-04 
3.176487e-02 7.460207e-08 1.098541e-03 
4.052929e-02 1.549591e-07 1.757511e-03 
5.109006e-02 3.103990e-07 2.811769e-03 
6.485322e-02 6.349027e-07 4.498433e-03 
8.168092e-02 1.268460e-06 7.196857e-03 
1.039345e-01 2.613347e-06 1.151395e-02 
1.307867e-01 5.207334e-06 1.842070e-02 
1.656781e-01 1.058594e-05 2.947052e-02 
2.098342e-01 2.150690e-05 4.714866e-02 
2.648549e-01 4.325113e-05 7.543120e-02 
3.355179e-01 8.793448e-05 1.206793e-01 
4.250716e-01 1.788377e-04 1.930698e-01 
5.356314e-01 3.579080e-04 3.088844e-01 
6.776507e-01 7.250158e-04 4.941713e-01 
8.556830e-01 1.460561e-03 7.906043e-01 
1.079917e+00 2.938676e-03 1.264855e+00 
1.359234e+00 5.868170e-03 2.023590e+00 
1.707177e+00 1.165387e-02 3.237458e+00 
2.134545e+00 2.286454e-02 5.179475e+00 
2.655456e+00 4.427718e-02 8.286428e+00 
3.263192e+00 8.292718e-02 1.325711e+01 
3.958205e+00 1.501150e-01 2.120951e+01 
4.705606e+00 2.577208e-01 3.393222e+01 
5.446629e+00 4.126764e-01 5.428675e+01 
6.105095e+00 6.084077e-01 8.685114e+01 
6.597008e+00 8.174574e-01 1.389495e+02 
6.879771e+00 1.005178e+00 2.222996e+02 
6.938099e+00 1.137950e+00 3.556480e+02 
6.819574e+00 1.207860e+00 5.689866e+02 
6.572976e+00 1.217995e+00 9.102982e+02 
6.260502e+00 1.184763e+00 1.456348e+03 
5.931592e+00 1.125176e+00 2.329952e+03 
5.632790e+00 1.055981e+00 3.727594e+03 
5.376260e+00 9.849047e-01 5.963623e+03 
5.184864e+00 9.211503e-01 9.540955e+03 
5.068036e+00 8.699561e-01 1.526418e+04 
5.023915e+00 8.339728e-01 2.442053e+04 
5.042972e+00 8.142351e-01 3.906940e+04 
5.116886e+00 8.115108e-01 6.250552e+04 
5.211856e+00 8.208936e-01 1.000000e+05 


==> anc/TOV-Output-e0-621.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.044012e-03 6.575783e-11 1.000000e-05 
3.793100e-03 1.272305e-10 1.599859e-05 
4.840806e-03 2.644610e-10 2.559548e-05 
6.160600e-03 5.451016e-10 4.094915e-05 
7.779694e-03 1.097731e-09 6.551286e-05 
9.734821e-03 2.150762e-09 1.048113e-04 
1.239868e-02 4.443600e-09 1.676833e-04 
1.552325e-02 8.720801e-09 2.682696e-04 
1.971905e-02 1.787585e-08 4.291934e-04 
2.529555e-02 3.773473e-08 6.866488e-04 
3.170069e-02 7.427037e-08 1.098541e-03 
4.013722e-02 1.507482e-07 1.757511e-03 
5.114094e-02 3.118293e-07 2.811769e-03 
6.477444e-02 6.336119e-07 4.498433e-03 
8.195185e-02 1.283190e-06 7.196857e-03 
1.032959e-01 2.569615e-06 1.151395e-02 
1.304272e-01 5.172841e-06 1.842070e-02 
1.657195e-01 1.061096e-05 2.947052e-02 
2.092506e-01 2.136236e-05 4.714866e-02 
2.647233e-01 4.325634e-05 7.543120e-02 
3.349054e-01 8.759476e-05 1.206793e-01 
4.243214e-01 1.781794e-04 1.930698e-01 
5.358404e-01 3.589034e-04 3.088844e-01 
6.766038e-01 7.228236e-04 4.941713e-01 
8.549850e-01 1.459331e-03 7.906043e-01 
1.077096e+00 2.920416e-03 1.264855e+00 
1.359113e+00 5.875929e-03 2.023590e+00 
1.704423e+00 1.161616e-02 3.237458e+00 
2.130394e+00 2.276796e-02 5.179475e+00 
2.647897e+00 4.397257e-02 8.286428e+00 
3.261640e+00 8.293306e-02 1.325711e+01 
3.953431e+00 1.498009e-01 2.120951e+01 
4.702163e+00 2.575189e-01 3.393222e+01 
5.439680e+00 4.117102e-01 5.428675e+01 
6.098473e+00 6.072843e-01 8.685114e+01 
6.592899e+00 8.168734e-01 1.389495e+02 
6.874239e+00 1.004000e+00 2.222996e+02 
6.934283e+00 1.137237e+00 3.556480e+02 
6.811222e+00 1.205614e+00 5.689866e+02 
6.567730e+00 1.216779e+00 9.102982e+02 
6.255461e+00 1.183670e+00 1.456348e+03 
5.931620e+00 1.125412e+00 2.329952e+03 
5.628617e+00 1.055244e+00 3.727594e+03 
5.374119e+00 9.846318e-01 5.963623e+03 
5.181539e+00 9.206678e-01 9.540955e+03 
5.064393e+00 8.694356e-01 1.526418e+04 
5.019652e+00 8.333523e-01 2.442053e+04 
5.042084e+00 8.142119e-01 3.906940e+04 
5.108546e+00 8.101277e-01 6.250552e+04 
5.207576e+00 8.202324e-01 1.000000e+05 


==> anc/TOV-Output-e0-622.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.936690e-03 5.914006e-11 1.000000e-05 
3.857387e-03 1.340253e-10 1.599859e-05 
4.844695e-03 2.655257e-10 2.559548e-05 
6.136371e-03 5.395630e-10 4.094915e-05 
7.621134e-03 1.033633e-09 6.551286e-05 
9.823533e-03 2.213658e-09 1.048113e-04 
1.232500e-02 4.371875e-09 1.676833e-04 
1.575540e-02 9.132632e-09 2.682696e-04 
1.994060e-02 1.851495e-08 4.291934e-04 
2.502739e-02 3.660618e-08 6.866488e-04 
3.184187e-02 7.538828e-08 1.098541e-03 
3.996027e-02 1.490027e-07 1.757511e-03 
5.095775e-02 3.089871e-07 2.811769e-03 
6.419297e-02 6.176945e-07 4.498433e-03 
8.159324e-02 1.268458e-06 7.196857e-03 
1.035194e-01 2.590494e-06 1.151395e-02 
1.307941e-01 5.225012e-06 1.842070e-02 
1.656515e-01 1.061496e-05 2.947052e-02 
2.086064e-01 2.119976e-05 4.714866e-02 
2.648345e-01 4.338056e-05 7.543120e-02 
3.339327e-01 8.697362e-05 1.206793e-01 
4.233435e-01 1.772352e-04 1.930698e-01 
5.344905e-01 3.567716e-04 3.088844e-01 
6.748401e-01 7.183415e-04 4.941713e-01 
8.544417e-01 1.458887e-03 7.906043e-01 
1.075643e+00 2.913285e-03 1.264855e+00 
1.354436e+00 5.824936e-03 2.023590e+00 
1.701194e+00 1.156882e-02 3.237458e+00 
2.129135e+00 2.276321e-02 5.179475e+00 
2.646254e+00 4.395850e-02 8.286428e+00 
3.253848e+00 8.247492e-02 1.325711e+01 
3.948874e+00 1.495102e-01 2.120951e+01 
4.693170e+00 2.564586e-01 3.393222e+01 
5.437026e+00 4.116325e-01 5.428675e+01 
6.090935e+00 6.059217e-01 8.685114e+01 
6.588193e+00 8.161068e-01 1.389495e+02 
6.868686e+00 1.002813e+00 2.222996e+02 
6.926658e+00 1.135241e+00 3.556480e+02 
6.807705e+00 1.204937e+00 5.689866e+02 
6.563822e+00 1.215967e+00 9.102982e+02 
6.249919e+00 1.182438e+00 1.456348e+03 
5.924847e+00 1.123972e+00 2.329952e+03 
5.624912e+00 1.054609e+00 3.727594e+03 
5.367102e+00 9.833727e-01 5.963623e+03 
5.177597e+00 9.200689e-01 9.540955e+03 
5.061756e+00 8.690957e-01 1.526418e+04 
5.016629e+00 8.329501e-01 2.442053e+04 
5.036582e+00 8.133675e-01 3.906940e+04 
5.108154e+00 8.101975e-01 6.250552e+04 
5.203530e+00 8.196156e-01 1.000000e+05 


==> anc/TOV-Output-e0-623.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.914144e-03 5.788125e-11 1.000000e-05 
3.801655e-03 1.285059e-10 1.599859e-05 
4.863759e-03 2.691046e-10 2.559548e-05 
6.165252e-03 5.480969e-10 4.094915e-05 
7.626508e-03 1.037486e-09 6.551286e-05 
9.732656e-03 2.156250e-09 1.048113e-04 
1.247267e-02 4.538200e-09 1.676833e-04 
1.571140e-02 9.070890e-09 2.682696e-04 
1.972132e-02 1.793962e-08 4.291934e-04 
2.487907e-02 3.601704e-08 6.866488e-04 
3.185526e-02 7.560480e-08 1.098541e-03 
4.006990e-02 1.504739e-07 1.757511e-03 
5.060709e-02 3.031387e-07 2.811769e-03 
6.460587e-02 6.307026e-07 4.498433e-03 
8.139508e-02 1.261263e-06 7.196857e-03 
1.029140e-01 2.549402e-06 1.151395e-02 
1.303804e-01 5.183908e-06 1.842070e-02 
1.646895e-01 1.044788e-05 2.947052e-02 
2.085869e-01 2.122788e-05 4.714866e-02 
2.633139e-01 4.270624e-05 7.543120e-02 
3.333641e-01 8.666922e-05 1.206793e-01 
4.223018e-01 1.762130e-04 1.930698e-01 
5.331825e-01 3.547282e-04 3.088844e-01 
6.738593e-01 7.163623e-04 4.941713e-01 
8.524858e-01 1.451221e-03 7.906043e-01 
1.074391e+00 2.907768e-03 1.264855e+00 
1.354134e+00 5.830265e-03 2.023590e+00 
1.698460e+00 1.153154e-02 3.237458e+00 
2.124469e+00 2.265032e-02 5.179475e+00 
2.640745e+00 4.375477e-02 8.286428e+00 
3.250520e+00 8.234832e-02 1.325711e+01 
3.943850e+00 1.491681e-01 2.120951e+01 
4.687120e+00 2.558530e-01 3.393222e+01 
5.426280e+00 4.098795e-01 5.428675e+01 
6.087258e+00 6.055625e-01 8.685114e+01 
6.580652e+00 8.144768e-01 1.389495e+02 
6.861975e+00 1.001242e+00 2.222996e+02 
6.924480e+00 1.135077e+00 3.556480e+02 
6.802765e+00 1.203797e+00 5.689866e+02 
6.559932e+00 1.215158e+00 9.102982e+02 
6.248946e+00 1.182457e+00 1.456348e+03 
5.924120e+00 1.124020e+00 2.329952e+03 
5.619295e+00 1.053550e+00 3.727594e+03 
5.364795e+00 9.830654e-01 5.963623e+03 
5.177050e+00 9.201083e-01 9.540955e+03 
5.057930e+00 8.685417e-01 1.526418e+04 
5.013173e+00 8.324714e-01 2.442053e+04 
5.033835e+00 8.130129e-01 3.906940e+04 
5.100006e+00 8.088488e-01 6.250552e+04 
5.198064e+00 8.187288e-01 1.000000e+05 


==> anc/TOV-Output-e0-624.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.030060e-03 6.517113e-11 1.000000e-05 
3.802798e-03 1.288283e-10 1.599859e-05 
4.735257e-03 2.487323e-10 2.559548e-05 
6.031993e-03 5.141431e-10 4.094915e-05 
7.746862e-03 1.089128e-09 6.551286e-05 
9.708339e-03 2.143563e-09 1.048113e-04 
1.230927e-02 4.369164e-09 1.676833e-04 
1.571603e-02 9.093489e-09 2.682696e-04 
1.963497e-02 1.773341e-08 4.291934e-04 
2.490921e-02 3.620609e-08 6.866488e-04 
3.145880e-02 7.293385e-08 1.098541e-03 
3.987056e-02 1.484772e-07 1.757511e-03 
5.045289e-02 3.008584e-07 2.811769e-03 
6.427168e-02 6.219628e-07 4.498433e-03 
8.151768e-02 1.269004e-06 7.196857e-03 
1.030697e-01 2.565100e-06 1.151395e-02 
1.301052e-01 5.159429e-06 1.842070e-02 
1.642940e-01 1.038944e-05 2.947052e-02 
2.080439e-01 2.109634e-05 4.714866e-02 
2.638246e-01 4.302405e-05 7.543120e-02 
3.334171e-01 8.684962e-05 1.206793e-01 
4.215449e-01 1.755485e-04 1.930698e-01 
5.322131e-01 3.533631e-04 3.088844e-01 
6.724503e-01 7.130209e-04 4.941713e-01 
8.510842e-01 1.446390e-03 7.906043e-01 
1.071604e+00 2.889841e-03 1.264855e+00 
1.352240e+00 5.815104e-03 2.023590e+00 
1.696870e+00 1.151738e-02 3.237458e+00 
2.121422e+00 2.258875e-02 5.179475e+00 
2.635738e+00 4.357590e-02 8.286428e+00 
3.245700e+00 8.211095e-02 1.325711e+01 
3.937031e+00 1.486302e-01 2.120951e+01 
4.679232e+00 2.549642e-01 3.393222e+01 
5.420422e+00 4.091376e-01 5.428675e+01 
6.079874e+00 6.042386e-01 8.685114e+01 
6.572337e+00 8.126114e-01 1.389495e+02 
6.856134e+00 9.999584e-01 2.222996e+02 
6.916560e+00 1.132980e+00 3.556480e+02 
6.800025e+00 1.203371e+00 5.689866e+02 
6.553489e+00 1.213577e+00 9.102982e+02 
6.243474e+00 1.181243e+00 1.456348e+03 
5.919404e+00 1.123085e+00 2.329952e+03 
5.615196e+00 1.052826e+00 3.727594e+03 
5.361718e+00 9.826020e-01 5.963623e+03 
5.170864e+00 9.190862e-01 9.540955e+03 
5.054837e+00 8.681191e-01 1.526418e+04 
5.009500e+00 8.319540e-01 2.442053e+04 
5.029132e+00 8.123101e-01 3.906940e+04 
5.096491e+00 8.083471e-01 6.250552e+04 
5.194199e+00 8.181455e-01 1.000000e+05 


==> anc/TOV-Output-e0-625.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.941568e-03 5.972189e-11 1.000000e-05 
3.827670e-03 1.315832e-10 1.599859e-05 
4.743568e-03 2.504450e-10 2.559548e-05 
6.067321e-03 5.240682e-10 4.094915e-05 
7.730531e-03 1.083989e-09 6.551286e-05 
9.760411e-03 2.181732e-09 1.048113e-04 
1.237406e-02 4.445631e-09 1.676833e-04 
1.573915e-02 9.148312e-09 2.682696e-04 
1.990564e-02 1.850656e-08 4.291934e-04 
2.502650e-02 3.677883e-08 6.866488e-04 
3.155562e-02 7.372727e-08 1.098541e-03 
4.008372e-02 1.511132e-07 1.757511e-03 
5.090674e-02 3.095461e-07 2.811769e-03 
6.435138e-02 6.252796e-07 4.498433e-03 
8.089578e-02 1.242169e-06 7.196857e-03 
1.030555e-01 2.568148e-06 1.151395e-02 
1.302638e-01 5.186609e-06 1.842070e-02 
1.647575e-01 1.049439e-05 2.947052e-02 
2.081165e-01 2.115226e-05 4.714866e-02 
2.629962e-01 4.268838e-05 7.543120e-02 
3.324195e-01 8.621032e-05 1.206793e-01 
4.203659e-01 1.743588e-04 1.930698e-01 
5.324940e-01 3.544884e-04 3.088844e-01 
6.730175e-01 7.159659e-04 4.941713e-01 
8.503127e-01 1.444763e-03 7.906043e-01 
1.072450e+00 2.901272e-03 1.264855e+00 
1.348475e+00 5.775949e-03 2.023590e+00 
1.695688e+00 1.151145e-02 3.237458e+00 
2.120551e+00 2.259600e-02 5.179475e+00 
2.634285e+00 4.357055e-02 8.286428e+00 
3.242526e+00 8.199527e-02 1.325711e+01 
3.931263e+00 1.482069e-01 2.120951e+01 
4.677225e+00 2.549807e-01 3.393222e+01 
5.415954e+00 4.086821e-01 5.428675e+01 
6.069243e+00 6.020713e-01 8.685114e+01 
6.564984e+00 8.110376e-01 1.389495e+02 
6.848183e+00 9.979762e-01 2.222996e+02 
6.912264e+00 1.132101e+00 3.556480e+02 
6.792107e+00 1.201260e+00 5.689866e+02 
6.547635e+00 1.212173e+00 9.102982e+02 
6.239431e+00 1.180419e+00 1.456348e+03 
5.913069e+00 1.121750e+00 2.329952e+03 
5.614102e+00 1.052769e+00 3.727594e+03 
5.359610e+00 9.823344e-01 5.963623e+03 
5.168984e+00 9.188741e-01 9.540955e+03 
5.049962e+00 8.673759e-01 1.526418e+04 
5.004294e+00 8.311657e-01 2.442053e+04 
5.023833e+00 8.115009e-01 3.906940e+04 
5.093931e+00 8.080196e-01 6.250552e+04 
5.189535e+00 8.174105e-01 1.000000e+05 


==> anc/TOV-Output-e0-626.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.973610e-03 6.179359e-11 1.000000e-05 
3.807603e-03 1.297317e-10 1.599859e-05 
4.829058e-03 2.646541e-10 2.559548e-05 
5.935061e-03 4.913226e-10 4.094915e-05 
7.598492e-03 1.031035e-09 6.551286e-05 
9.756976e-03 2.182916e-09 1.048113e-04 
1.226891e-02 4.340200e-09 1.676833e-04 
1.563221e-02 8.977440e-09 2.682696e-04 
1.962505e-02 1.776332e-08 4.291934e-04 
2.490132e-02 3.628764e-08 6.866488e-04 
3.175590e-02 7.526022e-08 1.098541e-03 
3.997714e-02 1.501508e-07 1.757511e-03 
5.085372e-02 3.090736e-07 2.811769e-03 
6.390964e-02 6.134714e-07 4.498433e-03 
8.065778e-02 1.233208e-06 7.196857e-03 
1.027760e-01 2.551383e-06 1.151395e-02 
1.294078e-01 5.093175e-06 1.842070e-02 
1.642963e-01 1.042316e-05 2.947052e-02 
2.076226e-01 2.103563e-05 4.714866e-02 
2.632218e-01 4.286675e-05 7.543120e-02 
3.320578e-01 8.606662e-05 1.206793e-01 
4.203796e-01 1.746544e-04 1.930698e-01 
5.317400e-01 3.535490e-04 3.088844e-01 
6.703406e-01 7.085924e-04 4.941713e-01 
8.490648e-01 1.440709e-03 7.906043e-01 
1.070830e+00 2.892749e-03 1.264855e+00 
1.345704e+00 5.749603e-03 2.023590e+00 
1.690172e+00 1.141796e-02 3.237458e+00 
2.114911e+00 2.245244e-02 5.179475e+00 
2.629206e+00 4.338805e-02 8.286428e+00 
3.236382e+00 8.165985e-02 1.325711e+01 
3.926937e+00 1.479404e-01 2.120951e+01 
4.670740e+00 2.543071e-01 3.393222e+01 
5.406204e+00 4.071357e-01 5.428675e+01 
6.065537e+00 6.017011e-01 8.685114e+01 
6.558326e+00 8.096741e-01 1.389495e+02 
6.844296e+00 9.973359e-01 2.222996e+02 
6.908389e+00 1.131363e+00 3.556480e+02 
6.787770e+00 1.200313e+00 5.689866e+02 
6.546559e+00 1.212213e+00 9.102982e+02 
6.235236e+00 1.179553e+00 1.456348e+03 
5.912832e+00 1.121918e+00 2.329952e+03 
5.608815e+00 1.051781e+00 3.727594e+03 
5.356592e+00 9.818818e-01 5.963623e+03 
5.162976e+00 9.178844e-01 9.540955e+03 
5.045775e+00 8.667558e-01 1.526418e+04 
4.997712e+00 8.301343e-01 2.442053e+04 
5.020611e+00 8.110610e-01 3.906940e+04 
5.088152e+00 8.071035e-01 6.250552e+04 
5.187116e+00 8.171012e-01 1.000000e+05 


==> anc/TOV-Output-e0-627.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.999439e-03 6.351911e-11 1.000000e-05 
3.681301e-03 1.174325e-10 1.599859e-05 
4.836552e-03 2.663128e-10 2.559548e-05 
6.079391e-03 5.288891e-10 4.094915e-05 
7.660374e-03 1.058119e-09 6.551286e-05 
9.790046e-03 2.208710e-09 1.048113e-04 
1.219409e-02 4.268077e-09 1.676833e-04 
1.542436e-02 8.637859e-09 2.682696e-04 
1.962827e-02 1.780045e-08 4.291934e-04 
2.490857e-02 3.637739e-08 6.866488e-04 
3.153587e-02 7.382437e-08 1.098541e-03 
3.998933e-02 1.505283e-07 1.757511e-03 
5.037287e-02 3.008686e-07 2.811769e-03 
6.398221e-02 6.165467e-07 4.498433e-03 
8.080897e-02 1.242137e-06 7.196857e-03 
1.022380e-01 2.515543e-06 1.151395e-02 
1.297082e-01 5.136912e-06 1.842070e-02 
1.640570e-01 1.039427e-05 2.947052e-02 
2.068774e-01 2.084319e-05 4.714866e-02 
2.617918e-01 4.223931e-05 7.543120e-02 
3.311856e-01 8.552667e-05 1.206793e-01 
4.195608e-01 1.739132e-04 1.930698e-01 
5.312309e-01 3.530969e-04 3.088844e-01 
6.694518e-01 7.069033e-04 4.941713e-01 
8.455721e-01 1.425289e-03 7.906043e-01 
1.067910e+00 2.873743e-03 1.264855e+00 
1.344569e+00 5.744140e-03 2.023590e+00 
1.688659e+00 1.140528e-02 3.237458e+00 
2.111032e+00 2.236461e-02 5.179475e+00 
2.624925e+00 4.324458e-02 8.286428e+00 
3.233046e+00 8.153185e-02 1.325711e+01 
3.919869e+00 1.473757e-01 2.120951e+01 
4.660524e+00 2.530605e-01 3.393222e+01 
5.398644e+00 4.060416e-01 5.428675e+01 
6.057084e+00 6.000989e-01 8.685114e+01 
6.555095e+00 8.093498e-01 1.389495e+02 
6.836424e+00 9.953776e-01 2.222996e+02 
6.901966e+00 1.129766e+00 3.556480e+02 
6.783768e+00 1.199473e+00 5.689866e+02 
6.539245e+00 1.210365e+00 9.102982e+02 
6.231232e+00 1.178738e+00 1.456348e+03 
5.909523e+00 1.121328e+00 2.329952e+03 
5.607956e+00 1.051776e+00 3.727594e+03 
5.349534e+00 9.806108e-01 5.963623e+03 
5.162295e+00 9.178972e-01 9.540955e+03 
5.040162e+00 8.658792e-01 1.526418e+04 
4.997582e+00 8.302411e-01 2.442053e+04 
5.016561e+00 8.104734e-01 3.906940e+04 
5.086195e+00 8.068855e-01 6.250552e+04 
5.182341e+00 8.163442e-01 1.000000e+05 


==> anc/TOV-Output-e0-628.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.008771e-03 6.421608e-11 1.000000e-05 
3.718680e-03 1.212392e-10 1.599859e-05 
4.817591e-03 2.636128e-10 2.559548e-05 
5.980665e-03 5.043417e-10 4.094915e-05 
7.529485e-03 1.006404e-09 6.551286e-05 
9.716828e-03 2.162968e-09 1.048113e-04 
1.226791e-02 4.352993e-09 1.676833e-04 
1.539339e-02 8.599629e-09 2.682696e-04 
1.973562e-02 1.812298e-08 4.291934e-04 
2.486851e-02 3.625987e-08 6.866488e-04 
3.127124e-02 7.209629e-08 1.098541e-03 
4.005103e-02 1.514674e-07 1.757511e-03 
5.057351e-02 3.049637e-07 2.811769e-03 
6.351053e-02 6.039732e-07 4.498433e-03 
8.051282e-02 1.230490e-06 7.196857e-03 
1.021678e-01 2.514369e-06 1.151395e-02 
1.295887e-01 5.130901e-06 1.842070e-02 
1.636363e-01 1.033095e-05 2.947052e-02 
2.075679e-01 2.108612e-05 4.714866e-02 
2.615513e-01 4.219017e-05 7.543120e-02 
3.309731e-01 8.549817e-05 1.206793e-01 
4.194942e-01 1.741072e-04 1.930698e-01 
5.301058e-01 3.514177e-04 3.088844e-01 
6.687154e-01 7.056950e-04 4.941713e-01 
8.461044e-01 1.430242e-03 7.906043e-01 
1.065932e+00 2.862360e-03 1.264855e+00 
1.343824e+00 5.743644e-03 2.023590e+00 
1.686731e+00 1.138417e-02 3.237458e+00 
2.109093e+00 2.233788e-02 5.179475e+00 
2.623090e+00 4.322010e-02 8.286428e+00 
3.227201e+00 8.121865e-02 1.325711e+01 
3.914334e+00 1.469776e-01 2.120951e+01 
4.657481e+00 2.529153e-01 3.393222e+01 
5.393072e+00 4.053566e-01 5.428675e+01 
6.051650e+00 5.992785e-01 8.685114e+01 
6.545158e+00 8.069895e-01 1.389495e+02 
6.829212e+00 9.936369e-01 2.222996e+02 
6.894897e+00 1.127951e+00 3.556480e+02 
6.780202e+00 1.198775e+00 5.689866e+02 
6.536395e+00 1.209866e+00 9.102982e+02 
6.226234e+00 1.177650e+00 1.456348e+03 
5.903361e+00 1.120033e+00 2.329952e+03 
5.601257e+00 1.050472e+00 3.727594e+03 
5.349028e+00 9.806660e-01 5.963623e+03 
5.157210e+00 9.170804e-01 9.540955e+03 
5.039904e+00 8.659647e-01 1.526418e+04 
4.992758e+00 8.295194e-01 2.442053e+04 
5.010481e+00 8.095246e-01 3.906940e+04 
5.080068e+00 8.059052e-01 6.250552e+04 
5.177790e+00 8.156296e-01 1.000000e+05 


==> anc/TOV-Output-e0-629.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.994099e-03 6.338201e-11 1.000000e-05 
3.732531e-03 1.227942e-10 1.599859e-05 
4.818688e-03 2.642129e-10 2.559548e-05 
5.969723e-03 5.023773e-10 4.094915e-05 
7.638830e-03 1.052563e-09 6.551286e-05 
9.648569e-03 2.121077e-09 1.048113e-04 
1.216314e-02 4.249174e-09 1.676833e-04 
1.558885e-02 8.945613e-09 2.682696e-04 
1.976490e-02 1.823274e-08 4.291934e-04 
2.463520e-02 3.530504e-08 6.866488e-04 
3.164951e-02 7.486341e-08 1.098541e-03 
3.980891e-02 1.489738e-07 1.757511e-03 
5.035403e-02 3.014897e-07 2.811769e-03 
6.342081e-02 6.023748e-07 4.498433e-03 
8.076529e-02 1.244079e-06 7.196857e-03 
1.023770e-01 2.533870e-06 1.151395e-02 
1.291244e-01 5.084031e-06 1.842070e-02 
1.634191e-01 1.030626e-05 2.947052e-02 
2.070291e-01 2.095567e-05 4.714866e-02 
2.620077e-01 4.247888e-05 7.543120e-02 
3.306415e-01 8.537718e-05 1.206793e-01 
4.183864e-01 1.730066e-04 1.930698e-01 
5.289331e-01 3.496466e-04 3.088844e-01 
6.687009e-01 7.067683e-04 4.941713e-01 
8.444780e-01 1.424273e-03 7.906043e-01 
1.063673e+00 2.848727e-03 1.264855e+00 
1.341221e+00 5.719410e-03 2.023590e+00 
1.685358e+00 1.137422e-02 3.237458e+00 
2.107435e+00 2.231988e-02 5.179475e+00 
2.618764e+00 4.307432e-02 8.286428e+00 
3.223474e+00 8.106152e-02 1.325711e+01 
3.909903e+00 1.466990e-01 2.120951e+01 
4.652593e+00 2.524862e-01 3.393222e+01 
5.389735e+00 4.051306e-01 5.428675e+01 
6.046108e+00 5.984294e-01 8.685114e+01 
6.537761e+00 8.053995e-01 1.389495e+02 
6.824021e+00 9.925624e-01 2.222996e+02 
6.891722e+00 1.127445e+00 3.556480e+02 
6.774857e+00 1.197497e+00 5.689866e+02 
6.534106e+00 1.209537e+00 9.102982e+02 
6.224006e+00 1.177322e+00 1.456348e+03 
5.899791e+00 1.119377e+00 2.329952e+03 
5.598511e+00 1.050046e+00 3.727594e+03 
5.344224e+00 9.798503e-01 5.963623e+03 
5.152425e+00 9.163195e-01 9.540955e+03 
5.036275e+00 8.654440e-01 1.526418e+04 
4.987064e+00 8.286436e-01 2.442053e+04 
5.007161e+00 8.090663e-01 3.906940e+04 
5.075260e+00 8.051656e-01 6.250552e+04 
5.170347e+00 8.143663e-01 1.000000e+05 


==> anc/TOV-Output-e0-63.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.374184e-03 1.948309e-10 1.000000e-06 
1.218268e-02 4.276476e-10 1.757511e-06 
1.671487e-02 1.104502e-09 3.088844e-06 
2.167437e-02 2.408223e-09 5.428675e-06 
2.944570e-02 6.038419e-09 9.540955e-06 
3.880769e-02 1.382327e-08 1.676833e-05 
5.074324e-02 3.090240e-08 2.947052e-05 
6.810583e-02 7.471551e-08 5.179475e-05 
9.077848e-02 1.769322e-07 9.102982e-05 
1.195874e-01 4.044965e-07 1.599859e-04 
1.598408e-01 9.658791e-07 2.811769e-04 
2.117321e-01 2.245029e-06 4.941713e-04 
2.801976e-01 5.203049e-06 8.685114e-04 
3.722338e-01 1.219882e-05 1.526418e-03 
4.917061e-01 2.811882e-05 2.682696e-03 
6.516014e-01 6.544005e-05 4.714866e-03 
8.638532e-01 1.524922e-04 8.286428e-03 
1.149522e+00 3.593613e-04 1.456348e-02 
1.519112e+00 8.295493e-04 2.559548e-02 
2.015326e+00 1.937625e-03 4.498433e-02 
2.662396e+00 4.470311e-03 7.906043e-02 
3.522393e+00 1.036399e-02 1.389495e-01 
4.642687e+00 2.377868e-02 2.442053e-01 
6.087999e+00 5.380424e-02 4.291934e-01 
7.915642e+00 1.189841e-01 7.543120e-01 
1.017381e+01 2.552590e-01 1.325711e+00 
1.280991e+01 5.185260e-01 2.329952e+00 
1.562875e+01 9.694033e-01 4.094915e+00 
1.830677e+01 1.630891e+00 7.196857e+00 
2.039037e+01 2.412965e+00 1.264855e+01 
2.156035e+01 3.134473e+00 2.222996e+01 
2.174705e+01 3.623102e+00 3.906940e+01 
2.113318e+01 3.815969e+00 6.866488e+01 
2.006975e+01 3.772298e+00 1.206793e+02 
1.885471e+01 3.580212e+00 2.120951e+02 
1.769190e+01 3.318419e+00 3.727594e+02 
1.675704e+01 3.055642e+00 6.551286e+02 
1.610398e+01 2.825852e+00 1.151395e+03 
1.578670e+01 2.657781e+00 2.023590e+03 
1.579223e+01 2.564509e+00 3.556480e+03 
1.603899e+01 2.544696e+00 6.250552e+03 
1.640701e+01 2.584001e+00 1.098541e+04 
1.676987e+01 2.656410e+00 1.930698e+04 
1.704052e+01 2.733840e+00 3.393222e+04 
1.717838e+01 2.793848e+00 5.963623e+04 
1.721221e+01 2.830819e+00 1.048113e+05 
1.716895e+01 2.843787e+00 1.842070e+05 
1.707972e+01 2.837227e+00 3.237458e+05 
1.699363e+01 2.822360e+00 5.689866e+05 
1.691697e+01 2.803041e+00 1.000000e+06 


==> anc/TOV-Output-e0-630.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.949723e-03 6.070175e-11 1.000000e-05 
3.691071e-03 1.189364e-10 1.599859e-05 
4.807443e-03 2.627847e-10 2.559548e-05 
6.096083e-03 5.358090e-10 4.094915e-05 
7.631581e-03 1.051238e-09 6.551286e-05 
9.515585e-03 2.037812e-09 1.048113e-04 
1.219450e-02 4.288933e-09 1.676833e-04 
1.541742e-02 8.667472e-09 2.682696e-04 
1.974024e-02 1.819346e-08 4.291934e-04 
2.462170e-02 3.530303e-08 6.866488e-04 
3.150666e-02 7.397170e-08 1.098541e-03 
3.975663e-02 1.486235e-07 1.757511e-03 
5.051612e-02 3.048947e-07 2.811769e-03 
6.376088e-02 6.130899e-07 4.498433e-03 
8.058527e-02 1.237743e-06 7.196857e-03 
1.020655e-01 2.514805e-06 1.151395e-02 
1.292378e-01 5.105543e-06 1.842070e-02 
1.633829e-01 1.031579e-05 2.947052e-02 
2.064961e-01 2.082730e-05 4.714866e-02 
2.603689e-01 4.175312e-05 7.543120e-02 
3.302394e-01 8.520122e-05 1.206793e-01 
4.180439e-01 1.728563e-04 1.930698e-01 
5.278965e-01 3.481475e-04 3.088844e-01 
6.676891e-01 7.046824e-04 4.941713e-01 
8.419054e-01 1.413545e-03 7.906043e-01 
1.061847e+00 2.838583e-03 1.264855e+00 
1.337146e+00 5.676509e-03 2.023590e+00 
1.681330e+00 1.131087e-02 3.237458e+00 
2.103654e+00 2.223509e-02 5.179475e+00 
2.611919e+00 4.280654e-02 8.286428e+00 
3.216889e+00 8.069410e-02 1.325711e+01 
3.903296e+00 1.461845e-01 2.120951e+01 
4.643125e+00 2.513553e-01 3.393222e+01 
5.379547e+00 4.034950e-01 5.428675e+01 
6.037880e+00 5.968841e-01 8.685114e+01 
6.532768e+00 8.045374e-01 1.389495e+02 
6.816856e+00 9.908352e-01 2.222996e+02 
6.886594e+00 1.126281e+00 3.556480e+02 
6.768507e+00 1.195890e+00 5.689866e+02 
6.526935e+00 1.207729e+00 9.102982e+02 
6.219189e+00 1.176281e+00 1.456348e+03 
5.897041e+00 1.118923e+00 2.329952e+03 
5.594803e+00 1.049406e+00 3.727594e+03 
5.341356e+00 9.794264e-01 5.963623e+03 
5.150127e+00 9.160269e-01 9.540955e+03 
5.032257e+00 8.648529e-01 1.526418e+04 
4.985416e+00 8.284816e-01 2.442053e+04 
5.003486e+00 8.085447e-01 3.906940e+04 
5.069474e+00 8.042473e-01 6.250552e+04 
5.167294e+00 8.139353e-01 1.000000e+05 


==> anc/TOV-Output-e0-631.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.948731e-03 6.073679e-11 1.000000e-05 
3.803847e-03 1.303813e-10 1.599859e-05 
4.764449e-03 2.562031e-10 2.559548e-05 
6.004534e-03 5.128428e-10 4.094915e-05 
7.675497e-03 1.071188e-09 6.551286e-05 
9.644892e-03 2.125389e-09 1.048113e-04 
1.204071e-02 4.135264e-09 1.676833e-04 
1.538608e-02 8.628398e-09 2.682696e-04 
1.961362e-02 1.787393e-08 4.291934e-04 
2.454136e-02 3.501410e-08 6.866488e-04 
3.144366e-02 7.364551e-08 1.098541e-03 
3.945175e-02 1.454610e-07 1.757511e-03 
5.001760e-02 2.964266e-07 2.811769e-03 
6.345785e-02 6.053496e-07 4.498433e-03 
8.039526e-02 1.230959e-06 7.196857e-03 
1.017281e-01 2.493900e-06 1.151395e-02 
1.284992e-01 5.026471e-06 1.842070e-02 
1.629653e-01 1.025313e-05 2.947052e-02 
2.061952e-01 2.076929e-05 4.714866e-02 
2.605906e-01 4.192626e-05 7.543120e-02 
3.293953e-01 8.468376e-05 1.206793e-01 
4.166559e-01 1.714121e-04 1.930698e-01 
5.268283e-01 3.465875e-04 3.088844e-01 
6.666846e-01 7.026190e-04 4.941713e-01 
8.403068e-01 1.407738e-03 7.906043e-01 
1.061310e+00 2.838739e-03 1.264855e+00 
1.337292e+00 5.687242e-03 2.023590e+00 
1.678035e+00 1.126232e-02 3.237458e+00 
2.099518e+00 2.213921e-02 5.179475e+00 
2.608851e+00 4.272187e-02 8.286428e+00 
3.212118e+00 8.046021e-02 1.325711e+01 
3.899480e+00 1.459720e-01 2.120951e+01 
4.639948e+00 2.511874e-01 3.393222e+01 
5.374209e+00 4.028563e-01 5.428675e+01 
6.027897e+00 5.948850e-01 8.685114e+01 
6.525307e+00 8.029262e-01 1.389495e+02 
6.814343e+00 9.906427e-01 2.222996e+02 
6.879648e+00 1.124504e+00 3.556480e+02 
6.764774e+00 1.195134e+00 5.689866e+02 
6.525798e+00 1.207747e+00 9.102982e+02 
6.215777e+00 1.175626e+00 1.456348e+03 
5.891417e+00 1.117758e+00 2.329952e+03 
5.591755e+00 1.048912e+00 3.727594e+03 
5.336156e+00 9.785293e-01 5.963623e+03 
5.146208e+00 9.154282e-01 9.540955e+03 
5.025592e+00 8.637853e-01 1.526418e+04 
4.981876e+00 8.279854e-01 2.442053e+04 
4.999925e+00 8.080428e-01 3.906940e+04 
5.068084e+00 8.041316e-01 6.250552e+04 
5.164631e+00 8.135781e-01 1.000000e+05 


==> anc/TOV-Output-e0-632.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.905465e-03 5.819435e-11 1.000000e-05 
3.723034e-03 1.224405e-10 1.599859e-05 
4.796364e-03 2.618005e-10 2.559548e-05 
5.913550e-03 4.906578e-10 4.094915e-05 
7.606001e-03 1.044006e-09 6.551286e-05 
9.674807e-03 2.148627e-09 1.048113e-04 
1.204488e-02 4.146118e-09 1.676833e-04 
1.553571e-02 8.896675e-09 2.682696e-04 
1.964947e-02 1.800059e-08 4.291934e-04 
2.469422e-02 3.572896e-08 6.866488e-04 
3.129807e-02 7.274239e-08 1.098541e-03 
3.953612e-02 1.466283e-07 1.757511e-03 
5.004546e-02 2.973928e-07 2.811769e-03 
6.370755e-02 6.134943e-07 4.498433e-03 
8.043337e-02 1.234664e-06 7.196857e-03 
1.013702e-01 2.471577e-06 1.151395e-02 
1.282829e-01 5.009056e-06 1.842070e-02 
1.630274e-01 1.028112e-05 2.947052e-02 
2.060699e-01 2.076429e-05 4.714866e-02 
2.604536e-01 4.192651e-05 7.543120e-02 
3.293538e-01 8.478584e-05 1.206793e-01 
4.165279e-01 1.715252e-04 1.930698e-01 
5.258552e-01 3.452167e-04 3.088844e-01 
6.655204e-01 7.000516e-04 4.941713e-01 
8.403209e-01 1.410027e-03 7.906043e-01 
1.059441e+00 2.828237e-03 1.264855e+00 
1.335367e+00 5.671649e-03 2.023590e+00 
1.677492e+00 1.126887e-02 3.237458e+00 
2.096457e+00 2.207706e-02 5.179475e+00 
2.603692e+00 4.253612e-02 8.286428e+00 
3.209062e+00 8.035186e-02 1.325711e+01 
3.894493e+00 1.456324e-01 2.120951e+01 
4.633894e+00 2.505789e-01 3.393222e+01 
5.367342e+00 4.019031e-01 5.428675e+01 
6.025209e+00 5.947713e-01 8.685114e+01 
6.517968e+00 8.013517e-01 1.389495e+02 
6.804852e+00 9.881460e-01 2.222996e+02 
6.874471e+00 1.123321e+00 3.556480e+02 
6.759458e+00 1.193862e+00 5.689866e+02 
6.518877e+00 1.206012e+00 9.102982e+02 
6.213192e+00 1.175197e+00 1.456348e+03 
5.891944e+00 1.118113e+00 2.329952e+03 
5.586802e+00 1.047993e+00 3.727594e+03 
5.335113e+00 9.784744e-01 5.963623e+03 
5.142092e+00 9.147919e-01 9.540955e+03 
5.021696e+00 8.632154e-01 1.526418e+04 
4.974994e+00 8.268991e-01 2.442053e+04 
4.996351e+00 8.075385e-01 3.906940e+04 
5.062373e+00 8.032264e-01 6.250552e+04 
5.156243e+00 8.121350e-01 1.000000e+05 


==> anc/TOV-Output-e0-633.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.889935e-03 5.735679e-11 1.000000e-05 
3.666759e-03 1.171568e-10 1.599859e-05 
4.629164e-03 2.357373e-10 2.559548e-05 
6.009321e-03 5.156997e-10 4.094915e-05 
7.504013e-03 1.004156e-09 6.551286e-05 
9.653134e-03 2.137597e-09 1.048113e-04 
1.207111e-02 4.179871e-09 1.676833e-04 
1.535674e-02 8.606335e-09 2.682696e-04 
1.956354e-02 1.779358e-08 4.291934e-04 
2.474678e-02 3.601447e-08 6.866488e-04 
3.116902e-02 7.195995e-08 1.098541e-03 
3.948697e-02 1.463132e-07 1.757511e-03 
5.014074e-02 2.995678e-07 2.811769e-03 
6.344939e-02 6.070252e-07 4.498433e-03 
8.028212e-02 1.229655e-06 7.196857e-03 
1.011949e-01 2.462667e-06 1.151395e-02 
1.280152e-01 4.985641e-06 1.842070e-02 
1.626718e-01 1.023015e-05 2.947052e-02 
2.049514e-01 2.046035e-05 4.714866e-02 
2.602381e-01 4.188867e-05 7.543120e-02 
3.289893e-01 8.463828e-05 1.206793e-01 
4.164026e-01 1.716412e-04 1.930698e-01 
5.245933e-01 3.432798e-04 3.088844e-01 
6.633285e-01 6.942566e-04 4.941713e-01 
8.384849e-01 1.403022e-03 7.906043e-01 
1.058591e+00 2.825874e-03 1.264855e+00 
1.331316e+00 5.629145e-03 2.023590e+00 
1.671542e+00 1.116733e-02 3.237458e+00 
2.091122e+00 2.194393e-02 5.179475e+00 
2.601845e+00 4.251027e-02 8.286428e+00 
3.203141e+00 8.003353e-02 1.325711e+01 
3.888996e+00 1.452377e-01 2.120951e+01 
4.625916e+00 2.496764e-01 3.393222e+01 
5.359704e+00 4.007915e-01 5.428675e+01 
6.016923e+00 5.932100e-01 8.685114e+01 
6.516010e+00 8.014054e-01 1.389495e+02 
6.798020e+00 9.865262e-01 2.222996e+02 
6.869616e+00 1.122245e+00 3.556480e+02 
6.756634e+00 1.193400e+00 5.689866e+02 
6.513709e+00 1.204807e+00 9.102982e+02 
6.208500e+00 1.174189e+00 1.456348e+03 
5.887068e+00 1.117131e+00 2.329952e+03 
5.585691e+00 1.047929e+00 3.727594e+03 
5.331994e+00 9.779981e-01 5.963623e+03 
5.137385e+00 9.140438e-01 9.540955e+03 
5.020693e+00 8.631656e-01 1.526418e+04 
4.970528e+00 8.262389e-01 2.442053e+04 
4.990886e+00 8.066977e-01 3.906940e+04 
5.059799e+00 8.028939e-01 6.250552e+04 
5.155309e+00 8.121047e-01 1.000000e+05 


==> anc/TOV-Output-e0-634.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.858497e-03 5.559293e-11 1.000000e-05 
3.784256e-03 1.289875e-10 1.599859e-05 
4.670643e-03 2.425136e-10 2.559548e-05 
5.951449e-03 5.017349e-10 4.094915e-05 
7.454466e-03 9.859522e-10 6.551286e-05 
9.687664e-03 2.164031e-09 1.048113e-04 
1.215855e-02 4.278104e-09 1.676833e-04 
1.544267e-02 8.765431e-09 2.682696e-04 
1.936020e-02 1.727173e-08 4.291934e-04 
2.464134e-02 3.561228e-08 6.866488e-04 
3.126519e-02 7.274286e-08 1.098541e-03 
3.940342e-02 1.456161e-07 1.757511e-03 
4.965118e-02 2.913381e-07 2.811769e-03 
6.298841e-02 5.948286e-07 4.498433e-03 
7.979425e-02 1.209281e-06 7.196857e-03 
1.013056e-01 2.474664e-06 1.151395e-02 
1.279257e-01 4.983054e-06 1.842070e-02 
1.624941e-01 1.021278e-05 2.947052e-02 
2.051551e-01 2.055384e-05 4.714866e-02 
2.587815e-01 4.125435e-05 7.543120e-02 
3.282942e-01 8.423577e-05 1.206793e-01 
4.147500e-01 1.698740e-04 1.930698e-01 
5.237586e-01 3.421831e-04 3.088844e-01 
6.638209e-01 6.968974e-04 4.941713e-01 
8.362057e-01 1.393814e-03 7.906043e-01 
1.055361e+00 2.804530e-03 1.264855e+00 
1.330313e+00 5.625214e-03 2.023590e+00 
1.671495e+00 1.118361e-02 3.237458e+00 
2.090144e+00 2.194677e-02 5.179475e+00 
2.596868e+00 4.233331e-02 8.286428e+00 
3.198842e+00 7.983399e-02 1.325711e+01 
3.882269e+00 1.447106e-01 2.120951e+01 
4.618434e+00 2.488501e-01 3.393222e+01 
5.352427e+00 3.997541e-01 5.428675e+01 
6.010128e+00 5.920337e-01 8.685114e+01 
6.506632e+00 7.992119e-01 1.389495e+02 
6.795921e+00 9.864663e-01 2.222996e+02 
6.866292e+00 1.121684e+00 3.556480e+02 
6.751480e+00 1.192179e+00 5.689866e+02 
6.509593e+00 1.203919e+00 9.102982e+02 
6.207113e+00 1.174089e+00 1.456348e+03 
5.883401e+00 1.116448e+00 2.329952e+03 
5.583026e+00 1.047519e+00 3.727594e+03 
5.328229e+00 9.773903e-01 5.963623e+03 
5.136139e+00 9.139480e-01 9.540955e+03 
5.015980e+00 8.624480e-01 1.526418e+04 
4.967438e+00 8.258213e-01 2.442053e+04 
4.987022e+00 8.061412e-01 3.906940e+04 
5.053570e+00 8.018936e-01 6.250552e+04 
5.148991e+00 8.110537e-01 1.000000e+05 


==> anc/TOV-Output-e0-635.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.865957e-03 5.611767e-11 1.000000e-05 
3.696950e-03 1.204541e-10 1.599859e-05 
4.603924e-03 2.326350e-10 2.559548e-05 
5.886656e-03 4.862915e-10 4.094915e-05 
7.562712e-03 1.031154e-09 6.551286e-05 
9.465064e-03 2.021442e-09 1.048113e-04 
1.208698e-02 4.209632e-09 1.676833e-04 
1.524673e-02 8.449308e-09 2.682696e-04 
1.958317e-02 1.790358e-08 4.291934e-04 
2.439701e-02 3.461793e-08 6.866488e-04 
3.095282e-02 7.069555e-08 1.098541e-03 
3.950467e-02 1.469730e-07 1.757511e-03 
4.998719e-02 2.977619e-07 2.811769e-03 
6.310601e-02 5.991101e-07 4.498433e-03 
8.014864e-02 1.227397e-06 7.196857e-03 
1.007094e-01 2.435061e-06 1.151395e-02 
1.276014e-01 4.953043e-06 1.842070e-02 
1.620923e-01 1.015318e-05 2.947052e-02 
2.048483e-01 2.049403e-05 4.714866e-02 
2.590267e-01 4.143693e-05 7.543120e-02 
3.276853e-01 8.390008e-05 1.206793e-01 
4.145076e-01 1.698436e-04 1.930698e-01 
5.247157e-01 3.446028e-04 3.088844e-01 
6.629062e-01 6.951138e-04 4.941713e-01 
8.355195e-01 1.392571e-03 7.906043e-01 
1.053818e+00 2.796635e-03 1.264855e+00 
1.327442e+00 5.597688e-03 2.023590e+00 
1.668058e+00 1.113229e-02 3.237458e+00 
2.085310e+00 2.182937e-02 5.179475e+00 
2.592124e+00 4.216776e-02 8.286428e+00 
3.192987e+00 7.952076e-02 1.325711e+01 
3.873816e+00 1.439983e-01 2.120951e+01 
4.611955e+00 2.481768e-01 3.393222e+01 
5.349061e+00 3.995165e-01 5.428675e+01 
6.005121e+00 5.913181e-01 8.685114e+01 
6.500776e+00 7.980834e-01 1.389495e+02 
6.788463e+00 9.846378e-01 2.222996e+02 
6.860233e+00 1.120201e+00 3.556480e+02 
6.746477e+00 1.191006e+00 5.689866e+02 
6.507425e+00 1.203622e+00 9.102982e+02 
6.199333e+00 1.172228e+00 1.456348e+03 
5.877087e+00 1.115108e+00 2.329952e+03 
5.577090e+00 1.046379e+00 3.727594e+03 
5.324094e+00 9.767070e-01 5.963623e+03 
5.134348e+00 9.137490e-01 9.540955e+03 
5.012476e+00 8.619474e-01 1.526418e+04 
4.966086e+00 8.257098e-01 2.442053e+04 
4.982525e+00 8.054720e-01 3.906940e+04 
5.049832e+00 8.013480e-01 6.250552e+04 
5.144687e+00 8.103841e-01 1.000000e+05 


==> anc/TOV-Output-e0-636.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.857212e-03 5.569313e-11 1.000000e-05 
3.715375e-03 1.224565e-10 1.599859e-05 
4.620002e-03 2.354509e-10 2.559548e-05 
5.964916e-03 5.067421e-10 4.094915e-05 
7.593122e-03 1.045286e-09 6.551286e-05 
9.592070e-03 2.107226e-09 1.048113e-04 
1.211332e-02 4.243890e-09 1.676833e-04 
1.520082e-02 8.386393e-09 2.682696e-04 
1.951608e-02 1.774811e-08 4.291934e-04 
2.437021e-02 3.455832e-08 6.866488e-04 
3.099198e-02 7.107602e-08 1.098541e-03 
3.913866e-02 1.431507e-07 1.757511e-03 
4.948776e-02 2.893808e-07 2.811769e-03 
6.324459e-02 6.040152e-07 4.498433e-03 
7.984902e-02 1.215595e-06 7.196857e-03 
1.007276e-01 2.440222e-06 1.151395e-02 
1.281091e-01 5.020301e-06 1.842070e-02 
1.614466e-01 1.004813e-05 2.947052e-02 
2.041745e-01 2.032443e-05 4.714866e-02 
2.587929e-01 4.138985e-05 7.543120e-02 
3.267308e-01 8.330008e-05 1.206793e-01 
4.139866e-01 1.694702e-04 1.930698e-01 
5.233399e-01 3.424379e-04 3.088844e-01 
6.609918e-01 6.901956e-04 4.941713e-01 
8.349458e-01 1.391884e-03 7.906043e-01 
1.053131e+00 2.795539e-03 1.264855e+00 
1.327336e+00 5.605033e-03 2.023590e+00 
1.664105e+00 1.107080e-02 3.237458e+00 
2.082602e+00 2.177821e-02 5.179475e+00 
2.591458e+00 4.219821e-02 8.286428e+00 
3.189123e+00 7.935285e-02 1.325711e+01 
3.868881e+00 1.436643e-01 2.120951e+01 
4.607240e+00 2.477716e-01 3.393222e+01 
5.342046e+00 3.985317e-01 5.428675e+01 
5.996161e+00 5.895821e-01 8.685114e+01 
6.495161e+00 7.970269e-01 1.389495e+02 
6.781575e+00 9.829964e-01 2.222996e+02 
6.853676e+00 1.118550e+00 3.556480e+02 
6.741643e+00 1.189886e+00 5.689866e+02 
6.501442e+00 1.202167e+00 9.102982e+02 
6.198158e+00 1.172185e+00 1.456348e+03 
5.876322e+00 1.115142e+00 2.329952e+03 
5.574764e+00 1.046043e+00 3.727594e+03 
5.318897e+00 9.758073e-01 5.963623e+03 
5.127886e+00 9.126685e-01 9.540955e+03 
5.009912e+00 8.616156e-01 1.526418e+04 
4.961300e+00 8.249921e-01 2.442053e+04 
4.979905e+00 8.051359e-01 3.906940e+04 
5.047650e+00 8.010862e-01 6.250552e+04 
5.139012e+00 8.094545e-01 1.000000e+05 


==> anc/TOV-Output-e0-637.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.939059e-03 6.071296e-11 1.000000e-05 
3.651626e-03 1.164435e-10 1.599859e-05 
4.698017e-03 2.479706e-10 2.559548e-05 
5.962866e-03 5.070159e-10 4.094915e-05 
7.419110e-03 9.765888e-10 6.551286e-05 
9.578469e-03 2.101574e-09 1.048113e-04 
1.207701e-02 4.212453e-09 1.676833e-04 
1.537813e-02 8.696960e-09 2.682696e-04 
1.929200e-02 1.717071e-08 4.291934e-04 
2.442842e-02 3.486127e-08 6.866488e-04 
3.115077e-02 7.228760e-08 1.098541e-03 
3.934904e-02 1.457002e-07 1.757511e-03 
4.970541e-02 2.936768e-07 2.811769e-03 
6.301305e-02 5.983449e-07 4.498433e-03 
7.930346e-02 1.192721e-06 7.196857e-03 
1.007785e-01 2.447768e-06 1.151395e-02 
1.273778e-01 4.942570e-06 1.842070e-02 
1.609684e-01 9.974780e-06 2.947052e-02 
2.041930e-01 2.036191e-05 4.714866e-02 
2.578236e-01 4.099091e-05 7.543120e-02 
3.270515e-01 8.367680e-05 1.206793e-01 
4.137497e-01 1.694452e-04 1.930698e-01 
5.212220e-01 3.388304e-04 3.088844e-01 
6.591834e-01 6.856240e-04 4.941713e-01 
8.320358e-01 1.379555e-03 7.906043e-01 
1.051783e+00 2.789180e-03 1.264855e+00 
1.323683e+00 5.567672e-03 2.023590e+00 
1.662439e+00 1.105471e-02 3.237458e+00 
2.078995e+00 2.169911e-02 5.179475e+00 
2.586378e+00 4.201640e-02 8.286428e+00 
3.184892e+00 7.915804e-02 1.325711e+01 
3.864772e+00 1.434185e-01 2.120951e+01 
4.601609e+00 2.472268e-01 3.393222e+01 
5.336327e+00 3.978115e-01 5.428675e+01 
5.991975e+00 5.890762e-01 8.685114e+01 
6.486359e+00 7.950064e-01 1.389495e+02 
6.775575e+00 9.816470e-01 2.222996e+02 
6.848899e+00 1.117496e+00 3.556480e+02 
6.736564e+00 1.188686e+00 5.689866e+02 
6.497829e+00 1.201430e+00 9.102982e+02 
6.193161e+00 1.171088e+00 1.456348e+03 
5.874117e+00 1.114819e+00 2.329952e+03 
5.571835e+00 1.045572e+00 3.727594e+03 
5.316719e+00 9.755202e-01 5.963623e+03 
5.126148e+00 9.124789e-01 9.540955e+03 
5.006046e+00 8.610493e-01 1.526418e+04 
4.957224e+00 8.243994e-01 2.442053e+04 
4.972996e+00 8.040376e-01 3.906940e+04 
5.040397e+00 7.998982e-01 6.250552e+04 
5.138342e+00 8.094729e-01 1.000000e+05 


==> anc/TOV-Output-e0-638.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.852039e-03 5.556535e-11 1.000000e-05 
3.632485e-03 1.148019e-10 1.599859e-05 
4.690596e-03 2.471847e-10 2.559548e-05 
5.984812e-03 5.134392e-10 4.094915e-05 
7.545610e-03 1.029013e-09 6.551286e-05 
9.458278e-03 2.026627e-09 1.048113e-04 
1.206926e-02 4.210946e-09 1.676833e-04 
1.531801e-02 8.608849e-09 2.682696e-04 
1.914215e-02 1.680004e-08 4.291934e-04 
2.440745e-02 3.482615e-08 6.866488e-04 
3.076794e-02 6.976438e-08 1.098541e-03 
3.943498e-02 1.468872e-07 1.757511e-03 
4.940672e-02 2.888672e-07 2.811769e-03 
6.257209e-02 5.867909e-07 4.498433e-03 
7.956791e-02 1.206584e-06 7.196857e-03 
1.008420e-01 2.456244e-06 1.151395e-02 
1.276918e-01 4.987031e-06 1.842070e-02 
1.607229e-01 9.944791e-06 2.947052e-02 
2.041402e-01 2.037805e-05 4.714866e-02 
2.578161e-01 4.105167e-05 7.543120e-02 
3.267585e-01 8.358301e-05 1.206793e-01 
4.125582e-01 1.682494e-04 1.930698e-01 
5.205784e-01 3.381063e-04 3.088844e-01 
6.585738e-01 6.847946e-04 4.941713e-01 
8.308867e-01 1.376000e-03 7.906043e-01 
1.049208e+00 2.773097e-03 1.264855e+00 
1.323329e+00 5.571819e-03 2.023590e+00 
1.659916e+00 1.102164e-02 3.237458e+00 
2.076523e+00 2.165523e-02 5.179475e+00 
2.583441e+00 4.193750e-02 8.286428e+00 
3.181283e+00 7.900835e-02 1.325711e+01 
3.861394e+00 1.432508e-01 2.120951e+01 
4.594951e+00 2.465256e-01 3.393222e+01 
5.330369e+00 3.970419e-01 5.428675e+01 
5.982396e+00 5.871807e-01 8.685114e+01 
6.482610e+00 7.945122e-01 1.389495e+02 
6.768862e+00 9.800614e-01 2.222996e+02 
6.841374e+00 1.115516e+00 3.556480e+02 
6.732904e+00 1.187947e+00 5.689866e+02 
6.496134e+00 1.201273e+00 9.102982e+02 
6.188383e+00 1.170051e+00 1.456348e+03 
5.870457e+00 1.114134e+00 2.329952e+03 
5.569703e+00 1.045279e+00 3.727594e+03 
5.315349e+00 9.753968e-01 5.963623e+03 
5.123794e+00 9.121725e-01 9.540955e+03 
4.999471e+00 8.599951e-01 1.526418e+04 
4.951346e+00 8.234885e-01 2.442053e+04 
4.971178e+00 8.038436e-01 3.906940e+04 
5.037732e+00 7.995476e-01 6.250552e+04 
5.133438e+00 8.086887e-01 1.000000e+05 


==> anc/TOV-Output-e0-639.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.961335e-03 6.229888e-11 1.000000e-05 
3.657171e-03 1.173420e-10 1.599859e-05 
4.673081e-03 2.448091e-10 2.559548e-05 
5.978540e-03 5.126290e-10 4.094915e-05 
7.598621e-03 1.052500e-09 6.551286e-05 
9.426008e-03 2.009099e-09 1.048113e-04 
1.215793e-02 4.311182e-09 1.676833e-04 
1.507069e-02 8.211407e-09 2.682696e-04 
1.944049e-02 1.762542e-08 4.291934e-04 
2.445343e-02 3.507823e-08 6.866488e-04 
3.078524e-02 6.999164e-08 1.098541e-03 
3.914182e-02 1.438608e-07 1.757511e-03 
4.974378e-02 2.952817e-07 2.811769e-03 
6.277981e-02 5.935830e-07 4.498433e-03 
7.951712e-02 1.206162e-06 7.196857e-03 
1.001896e-01 2.412659e-06 1.151395e-02 
1.267416e-01 4.884176e-06 1.842070e-02 
1.603841e-01 9.897528e-06 2.947052e-02 
2.029403e-01 2.005222e-05 4.714866e-02 
2.568147e-01 4.063877e-05 7.543120e-02 
3.252422e-01 8.255418e-05 1.206793e-01 
4.124875e-01 1.684261e-04 1.930698e-01 
5.210858e-01 3.396256e-04 3.088844e-01 
6.587190e-01 6.863171e-04 4.941713e-01 
8.317182e-01 1.382279e-03 7.906043e-01 
1.048872e+00 2.774742e-03 1.264855e+00 
1.318948e+00 5.525388e-03 2.023590e+00 
1.657433e+00 1.098934e-02 3.237458e+00 
2.075584e+00 2.165876e-02 5.179475e+00 
2.577086e+00 4.169484e-02 8.286428e+00 
3.173940e+00 7.858741e-02 1.325711e+01 
3.855281e+00 1.427899e-01 2.120951e+01 
4.590718e+00 2.461924e-01 3.393222e+01 
5.320888e+00 3.955531e-01 5.428675e+01 
5.976850e+00 5.863229e-01 8.685114e+01 
6.475100e+00 7.928805e-01 1.389495e+02 
6.764026e+00 9.790936e-01 2.222996e+02 
6.836073e+00 1.114284e+00 3.556480e+02 
6.727835e+00 1.186748e+00 5.689866e+02 
6.491756e+00 1.200303e+00 9.102982e+02 
6.185392e+00 1.169506e+00 1.456348e+03 
5.863456e+00 1.112621e+00 2.329952e+03 
5.564148e+00 1.044221e+00 3.727594e+03 
5.311194e+00 9.747072e-01 5.963623e+03 
5.116290e+00 9.108936e-01 9.540955e+03 
4.997329e+00 8.597383e-01 1.526418e+04 
4.947788e+00 8.229865e-01 2.442053e+04 
4.967517e+00 8.033218e-01 3.906940e+04 
5.034277e+00 7.990525e-01 6.250552e+04 
5.125709e+00 8.073692e-01 1.000000e+05 


==> anc/TOV-Output-e0-64.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.330766e-03 1.951861e-10 1.000000e-06 
1.240247e-02 4.583756e-10 1.757511e-06 
1.642321e-02 1.064318e-09 3.088844e-06 
2.156978e-02 2.411205e-09 5.428675e-06 
2.884971e-02 5.769276e-09 9.540955e-06 
3.775096e-02 1.292650e-08 1.676833e-05 
5.032382e-02 3.062089e-08 2.947052e-05 
6.689765e-02 7.193328e-08 5.179475e-05 
8.859408e-02 1.670751e-07 9.102982e-05 
1.186845e-01 4.016797e-07 1.599859e-04 
1.562396e-01 9.163737e-07 2.811769e-04 
2.076140e-01 2.150162e-06 4.941713e-04 
2.748038e-01 4.986229e-06 8.685114e-04 
3.653025e-01 1.171298e-05 1.526418e-03 
4.843974e-01 2.731018e-05 2.682696e-03 
6.437484e-01 6.410389e-05 4.714866e-03 
8.538189e-01 1.495762e-04 8.286428e-03 
1.126937e+00 3.439676e-04 1.456348e-02 
1.493842e+00 8.013528e-04 2.559548e-02 
1.984154e+00 1.878423e-03 4.498433e-02 
2.621970e+00 4.337421e-03 7.906043e-02 
3.467106e+00 1.004008e-02 1.389495e-01 
4.569351e+00 2.302786e-02 2.442053e-01 
5.989965e+00 5.205465e-02 4.291934e-01 
7.803704e+00 1.157878e-01 7.543120e-01 
1.002289e+01 2.478547e-01 1.325711e+00 
1.262600e+01 5.041125e-01 2.329952e+00 
1.543309e+01 9.472442e-01 4.094915e+00 
1.809119e+01 1.596552e+00 7.196857e+00 
2.018823e+01 2.373480e+00 1.264855e+01 
2.136954e+01 3.091488e+00 2.222996e+01 
2.158429e+01 3.585450e+00 3.906940e+01 
2.099095e+01 3.783916e+00 6.866488e+01 
1.995138e+01 3.748153e+00 1.206793e+02 
1.873479e+01 3.557259e+00 2.120951e+02 
1.758746e+01 3.300923e+00 3.727594e+02 
1.664027e+01 3.037119e+00 6.551286e+02 
1.599783e+01 2.810514e+00 1.151395e+03 
1.566876e+01 2.640906e+00 2.023590e+03 
1.566666e+01 2.546342e+00 3.556480e+03 
1.590077e+01 2.523784e+00 6.250552e+03 
1.626162e+01 2.560909e+00 1.098541e+04 
1.663300e+01 2.634130e+00 1.930698e+04 
1.690112e+01 2.710416e+00 3.393222e+04 
1.704087e+01 2.770464e+00 5.963623e+04 
1.708776e+01 2.810097e+00 1.048113e+05 
1.703565e+01 2.821291e+00 1.842070e+05 
1.695804e+01 2.817320e+00 3.237458e+05 
1.686278e+01 2.800747e+00 5.689866e+05 
1.678964e+01 2.782307e+00 1.000000e+06 


==> anc/TOV-Output-e0-640.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.853160e-03 5.580527e-11 1.000000e-05 
3.662706e-03 1.180601e-10 1.599859e-05 
4.624209e-03 2.375797e-10 2.559548e-05 
5.880126e-03 4.884914e-10 4.094915e-05 
7.477483e-03 1.004531e-09 6.551286e-05 
9.502168e-03 2.061413e-09 1.048113e-04 
1.205914e-02 4.213531e-09 1.676833e-04 
1.536718e-02 8.719265e-09 2.682696e-04 
1.931047e-02 1.730117e-08 4.291934e-04 
2.432375e-02 3.457716e-08 6.866488e-04 
3.070087e-02 6.952641e-08 1.098541e-03 
3.923884e-02 1.451600e-07 1.757511e-03 
4.929558e-02 2.878216e-07 2.811769e-03 
6.233060e-02 5.818413e-07 4.498433e-03 
7.943693e-02 1.204399e-06 7.196857e-03 
1.001576e-01 2.414114e-06 1.151395e-02 
1.271339e-01 4.937380e-06 1.842070e-02 
1.606235e-01 9.957460e-06 2.947052e-02 
2.033614e-01 2.020886e-05 4.714866e-02 
2.575933e-01 4.107361e-05 7.543120e-02 
3.252273e-01 8.267187e-05 1.206793e-01 
4.108753e-01 1.667198e-04 1.930698e-01 
5.201808e-01 3.383877e-04 3.088844e-01 
6.577591e-01 6.843894e-04 4.941713e-01 
8.285065e-01 1.368477e-03 7.906043e-01 
1.044930e+00 2.747904e-03 1.264855e+00 
1.318254e+00 5.525208e-03 2.023590e+00 
1.655678e+00 1.097141e-02 3.237458e+00 
2.072429e+00 2.159358e-02 5.179475e+00 
2.573820e+00 4.160011e-02 8.286428e+00 
3.171989e+00 7.855777e-02 1.325711e+01 
3.850374e+00 1.424579e-01 2.120951e+01 
4.583259e+00 2.453696e-01 3.393222e+01 
5.315799e+00 3.949600e-01 5.428675e+01 
5.968514e+00 5.847475e-01 8.685114e+01 
6.468899e+00 7.916435e-01 1.389495e+02 
6.761067e+00 9.787435e-01 2.222996e+02 
6.834201e+00 1.114206e+00 3.556480e+02 
6.721791e+00 1.185230e+00 5.689866e+02 
6.487524e+00 1.199375e+00 9.102982e+02 
6.181220e+00 1.168635e+00 1.456348e+03 
5.860724e+00 1.112165e+00 2.329952e+03 
5.560206e+00 1.043523e+00 3.727594e+03 
5.305431e+00 9.736904e-01 5.963623e+03 
5.113483e+00 9.105010e-01 9.540955e+03 
4.995390e+00 8.595176e-01 1.526418e+04 
4.943146e+00 8.222932e-01 2.442053e+04 
4.961125e+00 8.023144e-01 3.906940e+04 
5.029410e+00 7.982995e-01 6.250552e+04 
5.124808e+00 8.073429e-01 1.000000e+05 


==> anc/TOV-Output-e0-641.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.843812e-03 5.534487e-11 1.000000e-05 
3.599217e-03 1.122016e-10 1.599859e-05 
4.672993e-03 2.455615e-10 2.559548e-05 
5.857578e-03 4.836477e-10 4.094915e-05 
7.529405e-03 1.027205e-09 6.551286e-05 
9.381497e-03 1.986971e-09 1.048113e-04 
1.200208e-02 4.160489e-09 1.676833e-04 
1.517390e-02 8.407491e-09 2.682696e-04 
1.912292e-02 1.682822e-08 4.291934e-04 
2.447049e-02 3.526171e-08 6.866488e-04 
3.084001e-02 7.058610e-08 1.098541e-03 
3.904225e-02 1.432125e-07 1.757511e-03 
4.921089e-02 2.867881e-07 2.811769e-03 
6.266575e-02 5.922015e-07 4.498433e-03 
7.947454e-02 1.207994e-06 7.196857e-03 
1.001720e-01 2.418935e-06 1.151395e-02 
1.262352e-01 4.840964e-06 1.842070e-02 
1.601658e-01 9.888010e-06 2.947052e-02 
2.033644e-01 2.024131e-05 4.714866e-02 
2.570654e-01 4.088536e-05 7.543120e-02 
3.247074e-01 8.240460e-05 1.206793e-01 
4.101274e-01 1.660700e-04 1.930698e-01 
5.186932e-01 3.360175e-04 3.088844e-01 
6.550689e-01 6.770864e-04 4.941713e-01 
8.270588e-01 1.363441e-03 7.906043e-01 
1.044558e+00 2.749225e-03 1.264855e+00 
1.314727e+00 5.489590e-03 2.023590e+00 
1.654036e+00 1.095568e-02 3.237458e+00 
2.067985e+00 2.148855e-02 5.179475e+00 
2.571826e+00 4.156607e-02 8.286428e+00 
3.165107e+00 7.817067e-02 1.325711e+01 
3.845820e+00 1.421634e-01 2.120951e+01 
4.577710e+00 2.448362e-01 3.393222e+01 
5.309895e+00 3.942001e-01 5.428675e+01 
5.962630e+00 5.838014e-01 8.685114e+01 
6.460344e+00 7.896959e-01 1.389495e+02 
6.754493e+00 9.772007e-01 2.222996e+02 
6.825117e+00 1.111698e+00 3.556480e+02 
6.717287e+00 1.184213e+00 5.689866e+02 
6.482284e+00 1.198140e+00 9.102982e+02 
6.176927e+00 1.167729e+00 1.456348e+03 
5.859328e+00 1.112040e+00 2.329952e+03 
5.556389e+00 1.042851e+00 3.727594e+03 
5.303781e+00 9.735088e-01 5.963623e+03 
5.109719e+00 9.099273e-01 9.540955e+03 
4.991778e+00 8.589956e-01 1.526418e+04 
4.941462e+00 8.221212e-01 2.442053e+04 
4.959399e+00 8.021358e-01 3.906940e+04 
5.025072e+00 7.976427e-01 6.250552e+04 
5.120041e+00 8.065839e-01 1.000000e+05 


==> anc/TOV-Output-e0-642.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.876418e-03 5.735984e-11 1.000000e-05 
3.729330e-03 1.250099e-10 1.599859e-05 
4.560428e-03 2.285961e-10 2.559548e-05 
5.803866e-03 4.711986e-10 4.094915e-05 
7.523899e-03 1.026552e-09 6.551286e-05 
9.455029e-03 2.037232e-09 1.048113e-04 
1.189958e-02 4.061132e-09 1.676833e-04 
1.508736e-02 8.277366e-09 2.682696e-04 
1.905282e-02 1.666980e-08 4.291934e-04 
2.419064e-02 3.411888e-08 6.866488e-04 
3.094866e-02 7.144609e-08 1.098541e-03 
3.908779e-02 1.439384e-07 1.757511e-03 
4.953746e-02 2.929918e-07 2.811769e-03 
6.267563e-02 5.934058e-07 4.498433e-03 
7.868943e-02 1.174376e-06 7.196857e-03 
9.983110e-02 2.398055e-06 1.151395e-02 
1.266218e-01 4.893201e-06 1.842070e-02 
1.598883e-01 9.852053e-06 2.947052e-02 
2.021252e-01 1.990457e-05 4.714866e-02 
2.558458e-01 4.036916e-05 7.543120e-02 
3.237363e-01 8.179491e-05 1.206793e-01 
4.096262e-01 1.657200e-04 1.930698e-01 
5.183880e-01 3.359470e-04 3.088844e-01 
6.537646e-01 6.741000e-04 4.941713e-01 
8.275045e-01 1.367761e-03 7.906043e-01 
1.042521e+00 2.737431e-03 1.264855e+00 
1.314190e+00 5.491317e-03 2.023590e+00 
1.649647e+00 1.088577e-02 3.237458e+00 
2.064611e+00 2.141665e-02 5.179475e+00 
2.564989e+00 4.130100e-02 8.286428e+00 
3.159580e+00 7.788200e-02 1.325711e+01 
3.840223e+00 1.417576e-01 2.120951e+01 
4.568910e+00 2.438112e-01 3.393222e+01 
5.302758e+00 3.931890e-01 5.428675e+01 
5.958700e+00 5.833566e-01 8.685114e+01 
6.455369e+00 7.888273e-01 1.389495e+02 
6.746315e+00 9.751287e-01 2.222996e+02 
6.821784e+00 1.111126e+00 3.556480e+02 
6.714058e+00 1.183611e+00 5.689866e+02 
6.477236e+00 1.196963e+00 9.102982e+02 
6.174895e+00 1.167446e+00 1.456348e+03 
5.853263e+00 1.110756e+00 2.329952e+03 
5.554312e+00 1.042568e+00 3.727594e+03 
5.298189e+00 9.725253e-01 5.963623e+03 
5.108584e+00 9.098497e-01 9.540955e+03 
4.986985e+00 8.582604e-01 1.526418e+04 
4.938222e+00 8.216746e-01 2.442053e+04 
4.954859e+00 8.014570e-01 3.906940e+04 
5.021019e+00 7.970376e-01 6.250552e+04 
5.114599e+00 8.056970e-01 1.000000e+05 


==> anc/TOV-Output-e0-643.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.867256e-03 5.690197e-11 1.000000e-05 
3.693313e-03 1.216120e-10 1.599859e-05 
4.693811e-03 2.496345e-10 2.559548e-05 
5.818684e-03 4.755566e-10 4.094915e-05 
7.393426e-03 9.755848e-10 6.551286e-05 
9.357514e-03 1.977923e-09 1.048113e-04 
1.194328e-02 4.112435e-09 1.676833e-04 
1.517234e-02 8.431126e-09 2.682696e-04 
1.919403e-02 1.706974e-08 4.291934e-04 
2.445981e-02 3.532546e-08 6.866488e-04 
3.075398e-02 7.021543e-08 1.098541e-03 
3.904947e-02 1.437390e-07 1.757511e-03 
4.942449e-02 2.914451e-07 2.811769e-03 
6.217472e-02 5.801939e-07 4.498433e-03 
7.914169e-02 1.196602e-06 7.196857e-03 
9.993872e-02 2.409566e-06 1.151395e-02 
1.266395e-01 4.902876e-06 1.842070e-02 
1.601417e-01 9.914374e-06 2.947052e-02 
2.025123e-01 2.005030e-05 4.714866e-02 
2.552279e-01 4.013977e-05 7.543120e-02 
3.239443e-01 8.208018e-05 1.206793e-01 
4.097152e-01 1.660858e-04 1.930698e-01 
5.169394e-01 3.336578e-04 3.088844e-01 
6.536323e-01 6.747365e-04 4.941713e-01 
8.257229e-01 1.361063e-03 7.906043e-01 
1.041381e+00 2.732694e-03 1.264855e+00 
1.312941e+00 5.484136e-03 2.023590e+00 
1.648249e+00 1.087481e-02 3.237458e+00 
2.062388e+00 2.138022e-02 5.179475e+00 
2.563483e+00 4.128987e-02 8.286428e+00 
3.157086e+00 7.781223e-02 1.325711e+01 
3.833858e+00 1.412698e-01 2.120951e+01 
4.566427e+00 2.437405e-01 3.393222e+01 
5.296866e+00 3.924309e-01 5.428675e+01 
5.948856e+00 5.813928e-01 8.685114e+01 
6.447961e+00 7.872242e-01 1.389495e+02 
6.743161e+00 9.747110e-01 2.222996e+02 
6.818583e+00 1.110597e+00 3.556480e+02 
6.709742e+00 1.182654e+00 5.689866e+02 
6.474210e+00 1.196398e+00 9.102982e+02 
6.170174e+00 1.166420e+00 1.456348e+03 
5.849781e+00 1.110112e+00 2.329952e+03 
5.549905e+00 1.041764e+00 3.727594e+03 
5.295389e+00 9.721092e-01 5.963623e+03 
5.106236e+00 9.095428e-01 9.540955e+03 
4.981858e+00 8.574649e-01 1.526418e+04 
4.933022e+00 8.208816e-01 2.442053e+04 
4.948086e+00 8.003812e-01 3.906940e+04 
5.016595e+00 7.963648e-01 6.250552e+04 
5.110356e+00 8.050369e-01 1.000000e+05 


==> anc/TOV-Output-e0-644.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.834072e-03 5.503452e-11 1.000000e-05 
3.729569e-03 1.254234e-10 1.599859e-05 
4.695602e-03 2.503091e-10 2.559548e-05 
5.849211e-03 4.838320e-10 4.094915e-05 
7.375179e-03 9.698857e-10 6.551286e-05 
9.458782e-03 2.046013e-09 1.048113e-04 
1.180250e-02 3.974888e-09 1.676833e-04 
1.503689e-02 8.220100e-09 2.682696e-04 
1.903031e-02 1.666253e-08 4.291934e-04 
2.423142e-02 3.439853e-08 6.866488e-04 
3.069345e-02 6.991024e-08 1.098541e-03 
3.865107e-02 1.396011e-07 1.757511e-03 
4.942065e-02 2.918303e-07 2.811769e-03 
6.231490e-02 5.850354e-07 4.498433e-03 
7.848517e-02 1.168885e-06 7.196857e-03 
9.978889e-02 2.402475e-06 1.151395e-02 
1.258200e-01 4.815788e-06 1.842070e-02 
1.594684e-01 9.805072e-06 2.947052e-02 
2.018903e-01 1.989703e-05 4.714866e-02 
2.553518e-01 4.026078e-05 7.543120e-02 
3.227566e-01 8.130699e-05 1.206793e-01 
4.092928e-01 1.658300e-04 1.930698e-01 
5.155791e-01 3.315459e-04 3.088844e-01 
6.523921e-01 6.719463e-04 4.941713e-01 
8.239950e-01 1.354640e-03 7.906043e-01 
1.040203e+00 2.727647e-03 1.264855e+00 
1.308164e+00 5.433027e-03 2.023590e+00 
1.646470e+00 1.085630e-02 3.237458e+00 
2.058619e+00 2.129618e-02 5.179475e+00 
2.559240e+00 4.114846e-02 8.286428e+00 
3.153236e+00 7.764445e-02 1.325711e+01 
3.825897e+00 1.406129e-01 2.120951e+01 
4.556935e+00 2.426114e-01 3.393222e+01 
5.287602e+00 3.909876e-01 5.428675e+01 
5.942038e+00 5.802055e-01 8.685114e+01 
6.441175e+00 7.858081e-01 1.389495e+02 
6.735823e+00 9.729138e-01 2.222996e+02 
6.809944e+00 1.108236e+00 3.556480e+02 
6.704451e+00 1.181378e+00 5.689866e+02 
6.469813e+00 1.195417e+00 9.102982e+02 
6.169016e+00 1.166378e+00 1.456348e+03 
5.846601e+00 1.109543e+00 2.329952e+03 
5.548907e+00 1.041721e+00 3.727594e+03 
5.293588e+00 9.718960e-01 5.963623e+03 
5.100738e+00 9.086403e-01 9.540955e+03 
4.978619e+00 8.570089e-01 1.526418e+04 
4.930710e+00 8.205983e-01 2.442053e+04 
4.947874e+00 8.004708e-01 3.906940e+04 
5.013892e+00 7.960055e-01 6.250552e+04 
5.104025e+00 8.039812e-01 1.000000e+05 


==> anc/TOV-Output-e0-645.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.854220e-03 5.630396e-11 1.000000e-05 
3.667209e-03 1.194218e-10 1.599859e-05 
4.614656e-03 2.379548e-10 2.559548e-05 
5.809415e-03 4.747596e-10 4.094915e-05 
7.489625e-03 1.017318e-09 6.551286e-05 
9.313278e-03 1.956070e-09 1.048113e-04 
1.203790e-02 4.224047e-09 1.676833e-04 
1.520513e-02 8.512312e-09 2.682696e-04 
1.900660e-02 1.662609e-08 4.291934e-04 
2.398942e-02 3.342998e-08 6.866488e-04 
3.064259e-02 6.967128e-08 1.098541e-03 
3.869377e-02 1.402817e-07 1.757511e-03 
4.930474e-02 2.902318e-07 2.811769e-03 
6.244894e-02 5.897333e-07 4.498433e-03 
7.845008e-02 1.169130e-06 7.196857e-03 
9.910496e-02 2.357070e-06 1.151395e-02 
1.257833e-01 4.819044e-06 1.842070e-02 
1.594131e-01 9.810088e-06 2.947052e-02 
2.017977e-01 1.990050e-05 4.714866e-02 
2.543217e-01 3.983729e-05 7.543120e-02 
3.230434e-01 8.165040e-05 1.206793e-01 
4.081965e-01 1.647565e-04 1.930698e-01 
5.157745e-01 3.324370e-04 3.088844e-01 
6.510105e-01 6.687233e-04 4.941713e-01 
8.236532e-01 1.355046e-03 7.906043e-01 
1.037014e+00 2.706857e-03 1.264855e+00 
1.308853e+00 5.449902e-03 2.023590e+00 
1.642946e+00 1.080350e-02 3.237458e+00 
2.056430e+00 2.126071e-02 5.179475e+00 
2.556441e+00 4.107562e-02 8.286428e+00 
3.148596e+00 7.741961e-02 1.325711e+01 
3.822838e+00 1.404768e-01 2.120951e+01 
4.551707e+00 2.421257e-01 3.393222e+01 
5.282846e+00 3.904593e-01 5.428675e+01 
5.938327e+00 5.798137e-01 8.685114e+01 
6.439122e+00 7.858169e-01 1.389495e+02 
6.730037e+00 9.716269e-01 2.222996e+02 
6.807195e+00 1.107857e+00 3.556480e+02 
6.701153e+00 1.180751e+00 5.689866e+02 
6.464360e+00 1.194114e+00 9.102982e+02 
6.161800e+00 1.164661e+00 1.456348e+03 
5.843618e+00 1.109022e+00 2.329952e+03 
5.544235e+00 1.040856e+00 3.727594e+03 
5.289494e+00 9.712156e-01 5.963623e+03 
5.099569e+00 9.085552e-01 9.540955e+03 
4.974533e+00 8.564001e-01 1.526418e+04 
4.925940e+00 8.198806e-01 2.442053e+04 
4.942327e+00 7.996122e-01 3.906940e+04 
5.009825e+00 7.953970e-01 6.250552e+04 
5.102410e+00 8.038179e-01 1.000000e+05 


==> anc/TOV-Output-e0-646.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.818420e-03 5.429583e-11 1.000000e-05 
3.623911e-03 1.154202e-10 1.599859e-05 
4.627697e-03 2.403500e-10 2.559548e-05 
5.750704e-03 4.612245e-10 4.094915e-05 
7.383434e-03 9.761680e-10 6.551286e-05 
9.313962e-03 1.959534e-09 1.048113e-04 
1.200851e-02 4.199688e-09 1.676833e-04 
1.513079e-02 8.401059e-09 2.682696e-04 
1.891310e-02 1.640734e-08 4.291934e-04 
2.425027e-02 3.458597e-08 6.866488e-04 
3.053191e-02 6.902594e-08 1.098541e-03 
3.847255e-02 1.381032e-07 1.757511e-03 
4.876621e-02 2.812606e-07 2.811769e-03 
6.184611e-02 5.737074e-07 4.498433e-03 
7.862938e-02 1.178990e-06 7.196857e-03 
9.953545e-02 2.391621e-06 1.151395e-02 
1.252771e-01 4.768475e-06 1.842070e-02 
1.592478e-01 9.794768e-06 2.947052e-02 
2.017368e-01 1.991331e-05 4.714866e-02 
2.542823e-01 3.988046e-05 7.543120e-02 
3.213290e-01 8.048209e-05 1.206793e-01 
4.065112e-01 1.629769e-04 1.930698e-01 
5.145599e-01 3.306060e-04 3.088844e-01 
6.513610e-01 6.708376e-04 4.941713e-01 
8.205331e-01 1.341792e-03 7.906043e-01 
1.035910e+00 2.702381e-03 1.264855e+00 
1.306559e+00 5.429680e-03 2.023590e+00 
1.639796e+00 1.075811e-02 3.237458e+00 
2.053686e+00 2.120811e-02 5.179475e+00 
2.552411e+00 4.094428e-02 8.286428e+00 
3.143016e+00 7.712714e-02 1.325711e+01 
3.815850e+00 1.399234e-01 2.120951e+01 
4.545933e+00 2.415576e-01 3.393222e+01 
5.275442e+00 3.893935e-01 5.428675e+01 
5.928717e+00 5.779103e-01 8.685114e+01 
6.431363e+00 7.841057e-01 1.389495e+02 
6.724755e+00 9.705052e-01 2.222996e+02 
6.800118e+00 1.106020e+00 3.556480e+02 
6.695037e+00 1.179202e+00 5.689866e+02 
6.462342e+00 1.193854e+00 9.102982e+02 
6.160126e+00 1.164475e+00 1.456348e+03 
5.838564e+00 1.107985e+00 2.329952e+03 
5.538403e+00 1.039732e+00 3.727594e+03 
5.285921e+00 9.706407e-01 5.963623e+03 
5.093728e+00 9.075869e-01 9.540955e+03 
4.972094e+00 8.560875e-01 1.526418e+04 
4.923429e+00 8.195612e-01 2.442053e+04 
4.936208e+00 7.986521e-01 3.906940e+04 
5.002993e+00 7.942843e-01 6.250552e+04 
5.098328e+00 8.031875e-01 1.000000e+05 


==> anc/TOV-Output-e0-647.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.902941e-03 5.942044e-11 1.000000e-05 
3.594526e-03 1.128096e-10 1.599859e-05 
4.526450e-03 2.252653e-10 2.559548e-05 
5.774684e-03 4.677414e-10 4.094915e-05 
7.290031e-03 9.410425e-10 6.551286e-05 
9.465976e-03 2.060239e-09 1.048113e-04 
1.201323e-02 4.211147e-09 1.676833e-04 
1.518512e-02 8.505031e-09 2.682696e-04 
1.893864e-02 1.649938e-08 4.291934e-04 
2.423678e-02 3.458170e-08 6.866488e-04 
3.062066e-02 6.973739e-08 1.098541e-03 
3.889891e-02 1.429667e-07 1.757511e-03 
4.871022e-02 2.807268e-07 2.811769e-03 
6.216086e-02 5.834128e-07 4.498433e-03 
7.868961e-02 1.183530e-06 7.196857e-03 
9.950785e-02 2.393331e-06 1.151395e-02 
1.252658e-01 4.774565e-06 1.842070e-02 
1.593452e-01 9.827930e-06 2.947052e-02 
2.004254e-01 1.955774e-05 4.714866e-02 
2.543247e-01 3.996215e-05 7.543120e-02 
3.217659e-01 8.093572e-05 1.206793e-01 
4.063862e-01 1.630784e-04 1.930698e-01 
5.144646e-01 3.309328e-04 3.088844e-01 
6.494168e-01 6.658794e-04 4.941713e-01 
8.197415e-01 1.339977e-03 7.906043e-01 
1.033934e+00 2.691108e-03 1.264855e+00 
1.304636e+00 5.414082e-03 2.023590e+00 
1.637539e+00 1.073020e-02 3.237458e+00 
2.048738e+00 2.108802e-02 5.179475e+00 
2.548306e+00 4.080941e-02 8.286428e+00 
3.138472e+00 7.690932e-02 1.325711e+01 
3.810433e+00 1.395369e-01 2.120951e+01 
4.539414e+00 2.408771e-01 3.393222e+01 
5.268421e+00 3.884055e-01 5.428675e+01 
5.926188e+00 5.778188e-01 8.685114e+01 
6.425176e+00 7.828673e-01 1.389495e+02 
6.719247e+00 9.693080e-01 2.222996e+02 
6.796085e+00 1.105207e+00 3.556480e+02 
6.689774e+00 1.177932e+00 5.689866e+02 
6.455883e+00 1.192242e+00 9.102982e+02 
6.154325e+00 1.163147e+00 1.456348e+03 
5.836121e+00 1.107597e+00 2.329952e+03 
5.537830e+00 1.039783e+00 3.727594e+03 
5.282030e+00 9.700006e-01 5.963623e+03 
5.088847e+00 9.067994e-01 9.540955e+03 
4.969865e+00 8.558124e-01 1.526418e+04 
4.920297e+00 8.191323e-01 2.442053e+04 
4.931847e+00 7.980038e-01 3.906940e+04 
5.000459e+00 7.939548e-01 6.250552e+04 
5.094883e+00 8.026773e-01 1.000000e+05 


==> anc/TOV-Output-e0-648.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.827375e-03 5.498474e-11 1.000000e-05 
3.697002e-03 1.229252e-10 1.599859e-05 
4.595184e-03 2.360482e-10 2.559548e-05 
5.827688e-03 4.814828e-10 4.094915e-05 
7.494817e-03 1.024177e-09 6.551286e-05 
9.270201e-03 1.938025e-09 1.048113e-04 
1.174614e-02 3.942550e-09 1.676833e-04 
1.512229e-02 8.412884e-09 2.682696e-04 
1.886918e-02 1.634375e-08 4.291934e-04 
2.418225e-02 3.440190e-08 6.866488e-04 
3.056608e-02 6.947235e-08 1.098541e-03 
3.866791e-02 1.406518e-07 1.757511e-03 
4.864770e-02 2.800794e-07 2.811769e-03 
6.163072e-02 5.694918e-07 4.498433e-03 
7.825626e-02 1.165884e-06 7.196857e-03 
9.885310e-02 2.350024e-06 1.151395e-02 
1.250674e-01 4.759258e-06 1.842070e-02 
1.582181e-01 9.635727e-06 2.947052e-02 
2.006901e-01 1.966566e-05 4.714866e-02 
2.532558e-01 3.952139e-05 7.543120e-02 
3.204525e-01 8.007232e-05 1.206793e-01 
4.066073e-01 1.635967e-04 1.930698e-01 
5.139756e-01 3.304993e-04 3.088844e-01 
6.490197e-01 6.656830e-04 4.941713e-01 
8.201157e-01 1.343873e-03 7.906043e-01 
1.032749e+00 2.685991e-03 1.264855e+00 
1.302792e+00 5.399453e-03 2.023590e+00 
1.635634e+00 1.070916e-02 3.237458e+00 
2.046803e+00 2.106018e-02 5.179475e+00 
2.544700e+00 4.069823e-02 8.286428e+00 
3.134202e+00 7.671103e-02 1.325711e+01 
3.804971e+00 1.391456e-01 2.120951e+01 
4.535169e+00 2.405380e-01 3.393222e+01 
5.263102e+00 3.877615e-01 5.428675e+01 
5.919215e+00 5.765893e-01 8.685114e+01 
6.415804e+00 7.806702e-01 1.389495e+02 
6.712143e+00 9.675847e-01 2.222996e+02 
6.792361e+00 1.104497e+00 3.556480e+02 
6.684920e+00 1.176794e+00 5.689866e+02 
6.452631e+00 1.191605e+00 9.102982e+02 
6.151802e+00 1.162725e+00 1.456348e+03 
5.835380e+00 1.107632e+00 2.329952e+03 
5.535587e+00 1.039460e+00 3.727594e+03 
5.278869e+00 9.695086e-01 5.963623e+03 
5.088678e+00 9.069026e-01 9.540955e+03 
4.966665e+00 8.553622e-01 1.526418e+04 
4.916143e+00 8.185224e-01 2.442053e+04 
4.931149e+00 7.980057e-01 3.906940e+04 
4.995082e+00 7.931069e-01 6.250552e+04 
5.086833e+00 8.012955e-01 1.000000e+05 


==> anc/TOV-Output-e0-649.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.874978e-03 5.789822e-11 1.000000e-05 
3.605017e-03 1.141520e-10 1.599859e-05 
4.617623e-03 2.398926e-10 2.559548e-05 
5.890682e-03 4.980333e-10 4.094915e-05 
7.271033e-03 9.365909e-10 6.551286e-05 
9.284686e-03 1.950129e-09 1.048113e-04 
1.184954e-02 4.053841e-09 1.676833e-04 
1.506276e-02 8.326752e-09 2.682696e-04 
1.880931e-02 1.621364e-08 4.291934e-04 
2.394871e-02 3.346635e-08 6.866488e-04 
3.060292e-02 6.983147e-08 1.098541e-03 
3.840430e-02 1.380075e-07 1.757511e-03 
4.891320e-02 2.851294e-07 2.811769e-03 
6.166136e-02 5.712217e-07 4.498433e-03 
7.814563e-02 1.162737e-06 7.196857e-03 
9.869893e-02 2.342656e-06 1.151395e-02 
1.251837e-01 4.779916e-06 1.842070e-02 
1.583462e-01 9.674052e-06 2.947052e-02 
2.003051e-01 1.958286e-05 4.714866e-02 
2.527719e-01 3.935596e-05 7.543120e-02 
3.206812e-01 8.036756e-05 1.206793e-01 
4.052689e-01 1.622367e-04 1.930698e-01 
5.125462e-01 3.282557e-04 3.088844e-01 
6.482008e-01 6.641886e-04 4.941713e-01 
8.173617e-01 1.332440e-03 7.906043e-01 
1.031284e+00 2.678690e-03 1.264855e+00 
1.299210e+00 5.363343e-03 2.023590e+00 
1.633621e+00 1.068598e-02 3.237458e+00 
2.042535e+00 2.096107e-02 5.179475e+00 
2.542104e+00 4.063464e-02 8.286428e+00 
3.128705e+00 7.642489e-02 1.325711e+01 
3.800438e+00 1.388523e-01 2.120951e+01 
4.527252e+00 2.396478e-01 3.393222e+01 
5.257011e+00 3.869607e-01 5.428675e+01 
5.910134e+00 5.748209e-01 8.685114e+01 
6.411264e+00 7.799256e-01 1.389495e+02 
6.706013e+00 9.661811e-01 2.222996e+02 
6.784705e+00 1.102462e+00 3.556480e+02 
6.682042e+00 1.176301e+00 5.689866e+02 
6.449114e+00 1.190887e+00 9.102982e+02 
6.149316e+00 1.162313e+00 1.456348e+03 
5.828418e+00 1.106118e+00 2.329952e+03 
5.530639e+00 1.038530e+00 3.727594e+03 
5.274708e+00 9.688124e-01 5.963623e+03 
5.084309e+00 9.062110e-01 9.540955e+03 
4.962204e+00 8.546843e-01 1.526418e+04 
4.910687e+00 8.176824e-01 2.442053e+04 
4.924278e+00 7.969110e-01 3.906940e+04 
4.993012e+00 7.928617e-01 6.250552e+04 
5.084545e+00 8.010036e-01 1.000000e+05 


==> anc/TOV-Output-e0-65.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.023573e-03 1.792940e-10 1.000000e-06 
1.201566e-02 4.233240e-10 1.757511e-06 
1.607283e-02 1.013227e-09 3.088844e-06 
2.148473e-02 2.420026e-09 5.428675e-06 
2.824263e-02 5.497251e-09 9.540955e-06 
3.770133e-02 1.307677e-08 1.676833e-05 
4.978785e-02 3.011623e-08 2.947052e-05 
6.642743e-02 7.152749e-08 5.179475e-05 
8.770994e-02 1.646560e-07 9.102982e-05 
1.160475e-01 3.813636e-07 1.599859e-04 
1.547251e-01 9.038885e-07 2.811769e-04 
2.052589e-01 2.110280e-06 4.941713e-04 
2.716973e-01 4.894334e-06 8.685114e-04 
3.584144e-01 1.123568e-05 1.526418e-03 
4.763853e-01 2.638320e-05 2.682696e-03 
6.340750e-01 6.221434e-05 4.714866e-03 
8.398776e-01 1.445925e-04 8.286428e-03 
1.114105e+00 3.375409e-04 1.456348e-02 
1.474523e+00 7.826949e-04 2.559548e-02 
1.948481e+00 1.806701e-03 4.498433e-02 
2.582035e+00 4.206861e-03 7.906043e-02 
3.409142e+00 9.693752e-03 1.389495e-01 
4.500356e+00 2.234256e-02 2.442053e-01 
5.900264e+00 5.052204e-02 4.291934e-01 
7.689297e+00 1.124762e-01 7.543120e-01 
9.884942e+00 2.413794e-01 1.325711e+00 
1.245902e+01 4.916214e-01 2.329952e+00 
1.523822e+01 9.251435e-01 4.094915e+00 
1.789110e+01 1.565722e+00 7.196857e+00 
1.998688e+01 2.333988e+00 1.264855e+01 
2.118369e+01 3.049838e+00 2.222996e+01 
2.141254e+01 3.544445e+00 3.906940e+01 
2.086567e+01 3.756963e+00 6.866488e+01 
1.982869e+01 3.722509e+00 1.206793e+02 
1.862874e+01 3.537601e+00 2.120951e+02 
1.748357e+01 3.283376e+00 3.727594e+02 
1.653294e+01 3.020332e+00 6.551286e+02 
1.587747e+01 2.792429e+00 1.151395e+03 
1.555337e+01 2.624381e+00 2.023590e+03 
1.553915e+01 2.527742e+00 3.556480e+03 
1.576896e+01 2.503959e+00 6.250552e+03 
1.613420e+01 2.541161e+00 1.098541e+04 
1.649398e+01 2.611325e+00 1.930698e+04 
1.676462e+01 2.687480e+00 3.393222e+04 
1.692101e+01 2.750660e+00 5.963623e+04 
1.695118e+01 2.786691e+00 1.048113e+05 
1.691461e+01 2.801233e+00 1.842070e+05 
1.681946e+01 2.793777e+00 3.237458e+05 
1.673492e+01 2.779619e+00 5.689866e+05 
1.666141e+01 2.761267e+00 1.000000e+06 


==> anc/TOV-Output-e0-650.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.849932e-03 5.648508e-11 1.000000e-05 
3.572619e-03 1.112731e-10 1.599859e-05 
4.511846e-03 2.241264e-10 2.559548e-05 
5.715484e-03 4.556059e-10 4.094915e-05 
7.449795e-03 1.008935e-09 6.551286e-05 
9.330246e-03 1.982027e-09 1.048113e-04 
1.192972e-02 4.143057e-09 1.676833e-04 
1.502521e-02 8.277358e-09 2.682696e-04 
1.885251e-02 1.635076e-08 4.291934e-04 
2.395298e-02 3.353588e-08 6.866488e-04 
3.025131e-02 6.755598e-08 1.098541e-03 
3.828382e-02 1.369234e-07 1.757511e-03 
4.848620e-02 2.781551e-07 2.811769e-03 
6.137334e-02 5.641223e-07 4.498433e-03 
7.780249e-02 1.149256e-06 7.196857e-03 
9.853893e-02 2.334874e-06 1.151395e-02 
1.246528e-01 4.726634e-06 1.842070e-02 
1.584114e-01 9.700929e-06 2.947052e-02 
1.995670e-01 1.939702e-05 4.714866e-02 
2.527361e-01 3.939980e-05 7.543120e-02 
3.201004e-01 8.005481e-05 1.206793e-01 
4.046914e-01 1.617930e-04 1.930698e-01 
5.115693e-01 3.268851e-04 3.088844e-01 
6.463164e-01 6.594287e-04 4.941713e-01 
8.161999e-01 1.328807e-03 7.906043e-01 
1.029216e+00 2.666709e-03 1.264855e+00 
1.297392e+00 5.349050e-03 2.023590e+00 
1.629024e+00 1.061251e-02 3.237458e+00 
2.040827e+00 2.094004e-02 5.179475e+00 
2.535821e+00 4.039714e-02 8.286428e+00 
3.124227e+00 7.621176e-02 1.325711e+01 
3.797594e+00 1.387371e-01 2.120951e+01 
4.522666e+00 2.392568e-01 3.393222e+01 
5.249625e+00 3.858983e-01 5.428675e+01 
5.902379e+00 5.733913e-01 8.685114e+01 
6.406911e+00 7.792363e-01 1.389495e+02 
6.700592e+00 9.650098e-01 2.222996e+02 
6.780355e+00 1.101539e+00 3.556480e+02 
6.678908e+00 1.175723e+00 5.689866e+02 
6.445883e+00 1.190255e+00 9.102982e+02 
6.146798e+00 1.161891e+00 1.456348e+03 
5.827860e+00 1.106197e+00 2.329952e+03 
5.526512e+00 1.037785e+00 3.727594e+03 
5.272936e+00 9.686027e-01 5.963623e+03 
5.080485e+00 9.056223e-01 9.540955e+03 
4.958142e+00 8.540779e-01 1.526418e+04 
4.905634e+00 8.169133e-01 2.442053e+04 
4.923432e+00 7.968861e-01 3.906940e+04 
4.987482e+00 7.919853e-01 6.250552e+04 
5.078409e+00 7.999835e-01 1.000000e+05 


==> anc/TOV-Output-e0-651.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.831517e-03 5.548241e-11 1.000000e-05 
3.601093e-03 1.141303e-10 1.599859e-05 
4.645996e-03 2.450950e-10 2.559548e-05 
5.808222e-03 4.788808e-10 4.094915e-05 
7.382209e-03 9.832340e-10 6.551286e-05 
9.259785e-03 1.940442e-09 1.048113e-04 
1.181484e-02 4.030713e-09 1.676833e-04 
1.509525e-02 8.406571e-09 2.682696e-04 
1.890423e-02 1.651106e-08 4.291934e-04 
2.412111e-02 3.429971e-08 6.866488e-04 
3.029000e-02 6.791983e-08 1.098541e-03 
3.853667e-02 1.398692e-07 1.757511e-03 
4.834292e-02 2.761207e-07 2.811769e-03 
6.184570e-02 5.781360e-07 4.498433e-03 
7.824433e-02 1.170745e-06 7.196857e-03 
9.863304e-02 2.345171e-06 1.151395e-02 
1.249107e-01 4.763344e-06 1.842070e-02 
1.582158e-01 9.679916e-06 2.947052e-02 
1.997100e-01 1.946866e-05 4.714866e-02 
2.521802e-01 3.920063e-05 7.543120e-02 
3.199863e-01 8.009219e-05 1.206793e-01 
4.046993e-01 1.620510e-04 1.930698e-01 
5.117497e-01 3.277334e-04 3.088844e-01 
6.461804e-01 6.600232e-04 4.941713e-01 
8.143229e-01 1.321692e-03 7.906043e-01 
1.028031e+00 2.661584e-03 1.264855e+00 
1.296287e+00 5.343531e-03 2.023590e+00 
1.628088e+00 1.061025e-02 3.237458e+00 
2.037104e+00 2.085760e-02 5.179475e+00 
2.533178e+00 4.033121e-02 8.286428e+00 
3.118888e+00 7.593710e-02 1.325711e+01 
3.792701e+00 1.384052e-01 2.120951e+01 
4.516356e+00 2.386074e-01 3.393222e+01 
5.242553e+00 3.848992e-01 5.428675e+01 
5.897233e+00 5.726275e-01 8.685114e+01 
6.401118e+00 7.781133e-01 1.389495e+02 
6.693322e+00 9.632292e-01 2.222996e+02 
6.775133e+00 1.100321e+00 3.556480e+02 
6.673533e+00 1.174412e+00 5.689866e+02 
6.440345e+00 1.188919e+00 9.102982e+02 
6.141407e+00 1.160673e+00 1.456348e+03 
5.821213e+00 1.104761e+00 2.329952e+03 
5.524999e+00 1.037624e+00 3.727594e+03 
5.269553e+00 9.680643e-01 5.963623e+03 
5.077039e+00 9.051046e-01 9.540955e+03 
4.955148e+00 8.536638e-01 1.526418e+04 
4.904128e+00 8.167700e-01 2.442053e+04 
4.917678e+00 7.959894e-01 3.906940e+04 
4.984220e+00 7.915221e-01 6.250552e+04 
5.074934e+00 7.994667e-01 1.000000e+05 


==> anc/TOV-Output-e0-652.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.862212e-03 5.739447e-11 1.000000e-05 
3.679137e-03 1.218997e-10 1.599859e-05 
4.630771e-03 2.430662e-10 2.559548e-05 
5.842482e-03 4.881539e-10 4.094915e-05 
7.326726e-03 9.627076e-10 6.551286e-05 
9.208265e-03 1.911164e-09 1.048113e-04 
1.164846e-02 3.868743e-09 1.676833e-04 
1.506612e-02 8.370845e-09 2.682696e-04 
1.905664e-02 1.693962e-08 4.291934e-04 
2.396397e-02 3.368536e-08 6.866488e-04 
3.024891e-02 6.774771e-08 1.098541e-03 
3.860477e-02 1.408280e-07 1.757511e-03 
4.850386e-02 2.793159e-07 2.811769e-03 
6.130782e-02 5.640478e-07 4.498433e-03 
7.799403e-02 1.161327e-06 7.196857e-03 
9.818098e-02 2.316627e-06 1.151395e-02 
1.243205e-01 4.703361e-06 1.842070e-02 
1.573279e-01 9.532486e-06 2.947052e-02 
1.994043e-01 1.940915e-05 4.714866e-02 
2.524660e-01 3.939443e-05 7.543120e-02 
3.191665e-01 7.960032e-05 1.206793e-01 
4.040866e-01 1.615638e-04 1.930698e-01 
5.099859e-01 3.248552e-04 3.088844e-01 
6.457467e-01 6.597043e-04 4.941713e-01 
8.150663e-01 1.327334e-03 7.906043e-01 
1.026645e+00 2.654892e-03 1.264855e+00 
1.294466e+00 5.329180e-03 2.023590e+00 
1.624740e+00 1.056114e-02 3.237458e+00 
2.033044e+00 2.076499e-02 5.179475e+00 
2.530699e+00 4.027293e-02 8.286428e+00 
3.116043e+00 7.584044e-02 1.325711e+01 
3.785398e+00 1.378195e-01 2.120951e+01 
4.511499e+00 2.381752e-01 3.393222e+01 
5.240336e+00 3.848786e-01 5.428675e+01 
5.892009e+00 5.718427e-01 8.685114e+01 
6.391729e+00 7.759094e-01 1.389495e+02 
6.687060e+00 9.617797e-01 2.222996e+02 
6.770971e+00 1.099460e+00 3.556480e+02 
6.668031e+00 1.173058e+00 5.689866e+02 
6.438837e+00 1.188811e+00 9.102982e+02 
6.138484e+00 1.160137e+00 1.456348e+03 
5.818694e+00 1.104351e+00 2.329952e+03 
5.520691e+00 1.036836e+00 3.727594e+03 
5.265617e+00 9.674125e-01 5.963623e+03 
5.073158e+00 9.045040e-01 9.540955e+03 
4.951148e+00 8.530680e-01 1.526418e+04 
4.898521e+00 8.159026e-01 2.442053e+04 
4.915791e+00 7.957791e-01 3.906940e+04 
4.978073e+00 7.905331e-01 6.250552e+04 
5.069804e+00 7.986365e-01 1.000000e+05 


==> anc/TOV-Output-e0-653.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.865245e-03 5.766538e-11 1.000000e-05 
3.529745e-03 1.078102e-10 1.599859e-05 
4.590694e-03 2.371730e-10 2.559548e-05 
5.717793e-03 4.582636e-10 4.094915e-05 
7.309319e-03 9.573281e-10 6.551286e-05 
9.277785e-03 1.957776e-09 1.048113e-04 
1.190286e-02 4.134135e-09 1.676833e-04 
1.493177e-02 8.161386e-09 2.682696e-04 
1.878149e-02 1.624128e-08 4.291934e-04 
2.403426e-02 3.403477e-08 6.866488e-04 
3.010835e-02 6.691014e-08 1.098541e-03 
3.836885e-02 1.384739e-07 1.757511e-03 
4.826928e-02 2.757052e-07 2.811769e-03 
6.150086e-02 5.702657e-07 4.498433e-03 
7.763510e-02 1.147124e-06 7.196857e-03 
9.810277e-02 2.314639e-06 1.151395e-02 
1.239202e-01 4.665217e-06 1.842070e-02 
1.571317e-01 9.511433e-06 2.947052e-02 
1.990826e-01 1.934500e-05 4.714866e-02 
2.517387e-01 3.911484e-05 7.543120e-02 
3.183961e-01 7.914651e-05 1.206793e-01 
4.029851e-01 1.604921e-04 1.930698e-01 
5.088597e-01 3.232029e-04 3.088844e-01 
6.433623e-01 6.534270e-04 4.941713e-01 
8.121221e-01 1.315025e-03 7.906043e-01 
1.026603e+00 2.658601e-03 1.264855e+00 
1.290772e+00 5.291835e-03 2.023590e+00 
1.622598e+00 1.053542e-02 3.237458e+00 
2.029144e+00 2.067733e-02 5.179475e+00 
2.524555e+00 4.004243e-02 8.286428e+00 
3.111214e+00 7.560212e-02 1.325711e+01 
3.780523e+00 1.374895e-01 2.120951e+01 
4.504629e+00 2.374419e-01 3.393222e+01 
5.232520e+00 3.837285e-01 5.428675e+01 
5.885924e+00 5.708375e-01 8.685114e+01 
6.388500e+00 7.755547e-01 1.389495e+02 
6.684832e+00 9.616554e-01 2.222996e+02 
6.764400e+00 1.097786e+00 3.556480e+02 
6.663754e+00 1.172104e+00 5.689866e+02 
6.432743e+00 1.187304e+00 9.102982e+02 
6.135387e+00 1.159553e+00 1.456348e+03 
5.817041e+00 1.104156e+00 2.329952e+03 
5.519015e+00 1.036638e+00 3.727594e+03 
5.262148e+00 9.668553e-01 5.963623e+03 
5.068670e+00 9.037884e-01 9.540955e+03 
4.947994e+00 8.526243e-01 1.526418e+04 
4.897679e+00 8.158759e-01 2.442053e+04 
4.911990e+00 7.952286e-01 3.906940e+04 
4.973820e+00 7.898888e-01 6.250552e+04 
5.066048e+00 7.980659e-01 1.000000e+05 


==> anc/TOV-Output-e0-654.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.834153e-03 5.589393e-11 1.000000e-05 
3.669646e-03 1.213297e-10 1.599859e-05 
4.490785e-03 2.223624e-10 2.559548e-05 
5.857858e-03 4.935274e-10 4.094915e-05 
7.340990e-03 9.713118e-10 6.551286e-05 
9.190862e-03 1.906178e-09 1.048113e-04 
1.174652e-02 3.979446e-09 1.676833e-04 
1.488271e-02 8.093581e-09 2.682696e-04 
1.872039e-02 1.610793e-08 4.291934e-04 
2.394243e-02 3.369769e-08 6.866488e-04 
3.011623e-02 6.706523e-08 1.098541e-03 
3.815597e-02 1.363903e-07 1.757511e-03 
4.869953e-02 2.835772e-07 2.811769e-03 
6.101958e-02 5.578353e-07 4.498433e-03 
7.758836e-02 1.146807e-06 7.196857e-03 
9.795624e-02 2.307813e-06 1.151395e-02 
1.244319e-01 4.730477e-06 1.842070e-02 
1.574609e-01 9.585985e-06 2.947052e-02 
1.988015e-01 1.929265e-05 4.714866e-02 
2.509699e-01 3.881692e-05 7.543120e-02 
3.184230e-01 7.928769e-05 1.206793e-01 
4.025142e-01 1.601749e-04 1.930698e-01 
5.081740e-01 3.223907e-04 3.088844e-01 
6.425171e-01 6.518508e-04 4.941713e-01 
8.105917e-01 1.309606e-03 7.906043e-01 
1.025024e+00 2.650394e-03 1.264855e+00 
1.288588e+00 5.273061e-03 2.023590e+00 
1.620361e+00 1.050785e-02 3.237458e+00 
2.027639e+00 2.066223e-02 5.179475e+00 
2.523458e+00 4.004879e-02 8.286428e+00 
3.105770e+00 7.532025e-02 1.325711e+01 
3.774109e+00 1.369979e-01 2.120951e+01 
4.499038e+00 2.368996e-01 3.393222e+01 
5.224605e+00 3.825591e-01 5.428675e+01 
5.878896e+00 5.695919e-01 8.685114e+01 
6.381368e+00 7.740272e-01 1.389495e+02 
6.677384e+00 9.598137e-01 2.222996e+02 
6.758523e+00 1.096345e+00 3.556480e+02 
6.657875e+00 1.170625e+00 5.689866e+02 
6.429778e+00 1.186750e+00 9.102982e+02 
6.132636e+00 1.159064e+00 1.456348e+03 
5.813960e+00 1.103605e+00 2.329952e+03 
5.513621e+00 1.035605e+00 3.727594e+03 
5.261434e+00 9.668601e-01 5.963623e+03 
5.065178e+00 9.032606e-01 9.540955e+03 
4.944963e+00 8.522023e-01 1.526418e+04 
4.893709e+00 8.152968e-01 2.442053e+04 
4.904585e+00 7.940380e-01 3.906940e+04 
4.972747e+00 7.898238e-01 6.250552e+04 
5.063757e+00 7.977719e-01 1.000000e+05 


==> anc/TOV-Output-e0-655.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.889350e-03 5.931423e-11 1.000000e-05 
3.577808e-03 1.126184e-10 1.599859e-05 
4.587177e-03 2.373529e-10 2.559548e-05 
5.699636e-03 4.553019e-10 4.094915e-05 
7.311685e-03 9.611931e-10 6.551286e-05 
9.319996e-03 1.990698e-09 1.048113e-04 
1.166356e-02 3.901680e-09 1.676833e-04 
1.478679e-02 7.950235e-09 2.682696e-04 
1.871546e-02 1.611982e-08 4.291934e-04 
2.395211e-02 3.379015e-08 6.866488e-04 
3.004722e-02 6.670708e-08 1.098541e-03 
3.805990e-02 1.355697e-07 1.757511e-03 
4.850413e-02 2.806058e-07 2.811769e-03 
6.097584e-02 5.574877e-07 4.498433e-03 
7.760414e-02 1.149261e-06 7.196857e-03 
9.757397e-02 2.284387e-06 1.151395e-02 
1.241705e-01 4.707911e-06 1.842070e-02 
1.573516e-01 9.580662e-06 2.947052e-02 
1.990528e-01 1.939552e-05 4.714866e-02 
2.508007e-01 3.879771e-05 7.543120e-02 
3.171857e-01 7.848695e-05 1.206793e-01 
4.020033e-01 1.598096e-04 1.930698e-01 
5.087045e-01 3.238942e-04 3.088844e-01 
6.415905e-01 6.500259e-04 4.941713e-01 
8.116193e-01 1.316584e-03 7.906043e-01 
1.023201e+00 2.640308e-03 1.264855e+00 
1.288241e+00 5.276754e-03 2.023590e+00 
1.616766e+00 1.045408e-02 3.237458e+00 
2.024753e+00 2.060524e-02 5.179475e+00 
2.517623e+00 3.983306e-02 8.286428e+00 
3.102074e+00 7.516255e-02 1.325711e+01 
3.767748e+00 1.365121e-01 2.120951e+01 
4.492935e+00 2.362807e-01 3.393222e+01 
5.220584e+00 3.821725e-01 5.428675e+01 
5.871423e+00 5.682323e-01 8.685114e+01 
6.376634e+00 7.732187e-01 1.389495e+02 
6.674114e+00 9.593448e-01 2.222996e+02 
6.754769e+00 1.095618e+00 3.556480e+02 
6.652901e+00 1.169441e+00 5.689866e+02 
6.424264e+00 1.185418e+00 9.102982e+02 
6.127313e+00 1.157861e+00 1.456348e+03 
5.809248e+00 1.102647e+00 2.329952e+03 
5.511848e+00 1.035384e+00 3.727594e+03 
5.254941e+00 9.656848e-01 5.963623e+03 
5.064418e+00 9.032500e-01 9.540955e+03 
4.939674e+00 8.513730e-01 1.526418e+04 
4.890821e+00 8.149084e-01 2.442053e+04 
4.903788e+00 7.940204e-01 3.906940e+04 
4.965835e+00 7.886945e-01 6.250552e+04 
5.059069e+00 7.970246e-01 1.000000e+05 


==> anc/TOV-Output-e0-656.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.860472e-03 5.764130e-11 1.000000e-05 
3.634552e-03 1.182424e-10 1.599859e-05 
4.566807e-03 2.345625e-10 2.559548e-05 
5.680031e-03 4.513079e-10 4.094915e-05 
7.232659e-03 9.317831e-10 6.551286e-05 
9.122453e-03 1.869630e-09 1.048113e-04 
1.171924e-02 3.963872e-09 1.676833e-04 
1.476418e-02 7.925907e-09 2.682696e-04 
1.869671e-02 1.609595e-08 4.291934e-04 
2.381176e-02 3.325032e-08 6.866488e-04 
3.000329e-02 6.651631e-08 1.098541e-03 
3.813847e-02 1.366192e-07 1.757511e-03 
4.843797e-02 2.798858e-07 2.811769e-03 
6.136309e-02 5.690443e-07 4.498433e-03 
7.717179e-02 1.131885e-06 7.196857e-03 
9.767527e-02 2.295007e-06 1.151395e-02 
1.240636e-01 4.702935e-06 1.842070e-02 
1.566002e-01 9.458497e-06 2.947052e-02 
1.983652e-01 1.922453e-05 4.714866e-02 
2.501652e-01 3.856232e-05 7.543120e-02 
3.176564e-01 7.895704e-05 1.206793e-01 
4.009408e-01 1.587880e-04 1.930698e-01 
5.075211e-01 3.221302e-04 3.088844e-01 
6.415742e-01 6.509650e-04 4.941713e-01 
8.097684e-01 1.309595e-03 7.906043e-01 
1.021859e+00 2.633929e-03 1.264855e+00 
1.286131e+00 5.258871e-03 2.023590e+00 
1.615214e+00 1.043972e-02 3.237458e+00 
2.022583e+00 2.056990e-02 5.179475e+00 
2.516254e+00 3.982633e-02 8.286428e+00 
3.098447e+00 7.500960e-02 1.325711e+01 
3.766277e+00 1.365386e-01 2.120951e+01 
4.486206e+00 2.355687e-01 3.393222e+01 
5.214739e+00 3.814187e-01 5.428675e+01 
5.866347e+00 5.674824e-01 8.685114e+01 
6.368488e+00 7.713859e-01 1.389495e+02 
6.666859e+00 9.575647e-01 2.222996e+02 
6.749046e+00 1.094227e+00 3.556480e+02 
6.651719e+00 1.169496e+00 5.689866e+02 
6.419220e+00 1.184228e+00 9.102982e+02 
6.124151e+00 1.157257e+00 1.456348e+03 
5.806953e+00 1.102291e+00 2.329952e+03 
5.507169e+00 1.034511e+00 3.727594e+03 
5.253572e+00 9.655552e-01 5.963623e+03 
5.060661e+00 9.026713e-01 9.540955e+03 
4.937314e+00 8.510715e-01 1.526418e+04 
4.884056e+00 8.138352e-01 2.442053e+04 
4.896850e+00 7.929122e-01 3.906940e+04 
4.962385e+00 7.881959e-01 6.250552e+04 
5.053695e+00 7.961474e-01 1.000000e+05 


==> anc/TOV-Output-e0-657.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.843041e-03 5.668021e-11 1.000000e-05 
3.530180e-03 1.085107e-10 1.599859e-05 
4.518504e-03 2.275444e-10 2.559548e-05 
5.741071e-03 4.667250e-10 4.094915e-05 
7.296706e-03 9.582149e-10 6.551286e-05 
9.110465e-03 1.865108e-09 1.048113e-04 
1.161595e-02 3.865867e-09 1.676833e-04 
1.472473e-02 7.874527e-09 2.682696e-04 
1.865759e-02 1.601952e-08 4.291934e-04 
2.365139e-02 3.263269e-08 6.866488e-04 
3.008123e-02 6.713822e-08 1.098541e-03 
3.786816e-02 1.339388e-07 1.757511e-03 
4.811660e-02 2.747700e-07 2.811769e-03 
6.127868e-02 5.675630e-07 4.498433e-03 
7.696928e-02 1.124710e-06 7.196857e-03 
9.788305e-02 2.313205e-06 1.151395e-02 
1.240650e-01 4.710261e-06 1.842070e-02 
1.560290e-01 9.369638e-06 2.947052e-02 
1.983444e-01 1.924777e-05 4.714866e-02 
2.504965e-01 3.877466e-05 7.543120e-02 
3.172285e-01 7.875823e-05 1.206793e-01 
4.012571e-01 1.594062e-04 1.930698e-01 
5.062541e-01 3.202113e-04 3.088844e-01 
6.396531e-01 6.461202e-04 4.941713e-01 
8.090128e-01 1.307917e-03 7.906043e-01 
1.018102e+00 2.608988e-03 1.264855e+00 
1.284743e+00 5.249796e-03 2.023590e+00 
1.612524e+00 1.040343e-02 3.237458e+00 
2.019148e+00 2.049631e-02 5.179475e+00 
2.509075e+00 3.954819e-02 8.286428e+00 
3.094401e+00 7.482685e-02 1.325711e+01 
3.758111e+00 1.358638e-01 2.120951e+01 
4.484172e+00 2.355549e-01 3.393222e+01 
5.208111e+00 3.805072e-01 5.428675e+01 
5.857996e+00 5.658994e-01 8.685114e+01 
6.362750e+00 7.702746e-01 1.389495e+02 
6.662620e+00 9.567751e-01 2.222996e+02 
6.745024e+00 1.093408e+00 3.556480e+02 
6.645345e+00 1.167852e+00 5.689866e+02 
6.416311e+00 1.183689e+00 9.102982e+02 
6.117388e+00 1.155653e+00 1.456348e+03 
5.802191e+00 1.101318e+00 2.329952e+03 
5.504762e+00 1.034146e+00 3.727594e+03 
5.251389e+00 9.652589e-01 5.963623e+03 
5.058816e+00 9.024547e-01 9.540955e+03 
4.932821e+00 8.503849e-01 1.526418e+04 
4.882840e+00 8.137414e-01 2.442053e+04 
4.895541e+00 7.928030e-01 3.906940e+04 
4.957977e+00 7.875224e-01 6.250552e+04 
5.049756e+00 7.955411e-01 1.000000e+05 


==> anc/TOV-Output-e0-658.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.842306e-03 5.672251e-11 1.000000e-05 
3.582641e-03 1.135933e-10 1.599859e-05 
4.448577e-03 2.174734e-10 2.559548e-05 
5.708283e-03 4.594723e-10 4.094915e-05 
7.301808e-03 9.616877e-10 6.551286e-05 
9.213558e-03 1.932080e-09 1.048113e-04 
1.178930e-02 4.047687e-09 1.676833e-04 
1.487457e-02 8.129733e-09 2.682696e-04 
1.873724e-02 1.625024e-08 4.291934e-04 
2.362109e-02 3.255691e-08 6.866488e-04 
3.011043e-02 6.743643e-08 1.098541e-03 
3.814834e-02 1.371422e-07 1.757511e-03 
4.836711e-02 2.795088e-07 2.811769e-03 
6.073189e-02 5.533461e-07 4.498433e-03 
7.736730e-02 1.143987e-06 7.196857e-03 
9.766992e-02 2.301625e-06 1.151395e-02 
1.234519e-01 4.647836e-06 1.842070e-02 
1.566217e-01 9.491227e-06 2.947052e-02 
1.980872e-01 1.920216e-05 4.714866e-02 
2.499570e-01 3.858331e-05 7.543120e-02 
3.158010e-01 7.781817e-05 1.206793e-01 
4.002826e-01 1.584886e-04 1.930698e-01 
5.047578e-01 3.178640e-04 3.088844e-01 
6.387771e-01 6.444474e-04 4.941713e-01 
8.063551e-01 1.297048e-03 7.906043e-01 
1.018522e+00 2.616149e-03 1.264855e+00 
1.282424e+00 5.229358e-03 2.023590e+00 
1.609948e+00 1.036932e-02 3.237458e+00 
2.015087e+00 2.040392e-02 5.179475e+00 
2.506451e+00 3.948263e-02 8.286428e+00 
3.089108e+00 7.455584e-02 1.325711e+01 
3.755261e+00 1.357451e-01 2.120951e+01 
4.476398e+00 2.346870e-01 3.393222e+01 
5.199326e+00 3.791630e-01 5.428675e+01 
5.854389e+00 5.655211e-01 8.685114e+01 
6.358037e+00 7.694696e-01 1.389495e+02 
6.654975e+00 9.548657e-01 2.222996e+02 
6.740781e+00 1.092513e+00 3.556480e+02 
6.638753e+00 1.166136e+00 5.689866e+02 
6.412082e+00 1.182746e+00 9.102982e+02 
6.115775e+00 1.155477e+00 1.456348e+03 
5.799102e+00 1.100763e+00 2.329952e+03 
5.500319e+00 1.033325e+00 3.727594e+03 
5.245642e+00 9.642343e-01 5.963623e+03 
5.055327e+00 9.019260e-01 9.540955e+03 
4.930257e+00 8.500459e-01 1.526418e+04 
4.879621e+00 8.132937e-01 2.442053e+04 
4.890067e+00 7.919544e-01 3.906940e+04 
4.952888e+00 7.867249e-01 6.250552e+04 
5.047830e+00 7.953152e-01 1.000000e+05 


==> anc/TOV-Output-e0-659.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.799494e-03 5.428014e-11 1.000000e-05 
3.549950e-03 1.106800e-10 1.599859e-05 
4.599684e-03 2.407611e-10 2.559548e-05 
5.675111e-03 4.521946e-10 4.094915e-05 
7.264300e-03 9.483828e-10 6.551286e-05 
9.299184e-03 1.989468e-09 1.048113e-04 
1.173732e-02 4.000456e-09 1.676833e-04 
1.469887e-02 7.856952e-09 2.682696e-04 
1.864397e-02 1.603312e-08 4.291934e-04 
2.379504e-02 3.333207e-08 6.866488e-04 
3.010940e-02 6.753197e-08 1.098541e-03 
3.802249e-02 1.359958e-07 1.757511e-03 
4.822068e-02 2.773987e-07 2.811769e-03 
6.076704e-02 5.551499e-07 4.498433e-03 
7.685113e-02 1.122946e-06 7.196857e-03 
9.716288e-02 2.269410e-06 1.151395e-02 
1.229949e-01 4.603399e-06 1.842070e-02 
1.555257e-01 9.307496e-06 2.947052e-02 
1.976298e-01 1.909841e-05 4.714866e-02 
2.501355e-01 3.872475e-05 7.543120e-02 
3.154662e-01 7.768875e-05 1.206793e-01 
3.992290e-01 1.574794e-04 1.930698e-01 
5.048312e-01 3.184848e-04 3.088844e-01 
6.369234e-01 6.398255e-04 4.941713e-01 
8.066409e-01 1.300387e-03 7.906043e-01 
1.015766e+00 2.598923e-03 1.264855e+00 
1.280641e+00 5.215459e-03 2.023590e+00 
1.607842e+00 1.034426e-02 3.237458e+00 
2.012315e+00 2.035037e-02 5.179475e+00 
2.504246e+00 3.943652e-02 8.286428e+00 
3.085620e+00 7.441241e-02 1.325711e+01 
3.749742e+00 1.353473e-01 2.120951e+01 
4.471201e+00 2.342021e-01 3.393222e+01 
5.194618e+00 3.786362e-01 5.428675e+01 
5.847947e+00 5.644220e-01 8.685114e+01 
6.347665e+00 7.669690e-01 1.389495e+02 
6.648966e+00 9.534931e-01 2.222996e+02 
6.732840e+00 1.090372e+00 3.556480e+02 
6.637504e+00 1.166167e+00 5.689866e+02 
6.410694e+00 1.182669e+00 9.102982e+02 
6.111425e+00 1.154540e+00 1.456348e+03 
5.794579e+00 1.099849e+00 2.329952e+03 
5.498357e+00 1.033060e+00 3.727594e+03 
5.245343e+00 9.643222e-01 5.963623e+03 
5.049416e+00 9.009379e-01 9.540955e+03 
4.925390e+00 8.492913e-01 1.526418e+04 
4.875354e+00 8.126607e-01 2.442053e+04 
4.887965e+00 7.917039e-01 3.906940e+04 
4.948634e+00 7.860790e-01 6.250552e+04 
5.041531e+00 7.942624e-01 1.000000e+05 


==> anc/TOV-Output-e0-66.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.737352e-03 1.652724e-10 1.000000e-06 
1.200216e-02 4.283896e-10 1.757511e-06 
1.571495e-02 9.616121e-10 3.088844e-06 
2.082547e-02 2.237923e-09 5.428675e-06 
2.768558e-02 5.258014e-09 9.540955e-06 
3.726545e-02 1.282272e-08 1.676833e-05 
4.877293e-02 2.874734e-08 2.947052e-05 
6.506869e-02 6.826175e-08 5.179475e-05 
8.656263e-02 1.607137e-07 9.102982e-05 
1.144193e-01 3.711591e-07 1.599859e-04 
1.511193e-01 8.551117e-07 2.811769e-04 
2.020333e-01 2.043307e-06 4.941713e-04 
2.663653e-01 4.682749e-06 8.685114e-04 
3.550473e-01 1.109001e-05 1.526418e-03 
4.700268e-01 2.573063e-05 2.682696e-03 
6.217877e-01 5.956972e-05 4.714866e-03 
8.254330e-01 1.393713e-04 8.286428e-03 
1.096566e+00 3.268000e-04 1.456348e-02 
1.451404e+00 7.579336e-04 2.559548e-02 
1.923497e+00 1.764796e-03 4.498433e-02 
2.540673e+00 4.069497e-03 7.906043e-02 
3.363301e+00 9.450658e-03 1.389495e-01 
4.433222e+00 2.168462e-02 2.442053e-01 
5.815533e+00 4.911452e-02 4.291934e-01 
7.571512e+00 1.090195e-01 7.543120e-01 
9.744652e+00 2.347243e-01 1.325711e+00 
1.228220e+01 4.779926e-01 2.329952e+00 
1.504538e+01 9.033264e-01 4.094915e+00 
1.768123e+01 1.532466e+00 7.196857e+00 
1.979354e+01 2.296607e+00 1.264855e+01 
2.101610e+01 3.013894e+00 2.222996e+01 
2.126668e+01 3.511829e+00 3.906940e+01 
2.072624e+01 3.725208e+00 6.866488e+01 
1.971187e+01 3.698305e+00 1.206793e+02 
1.851291e+01 3.515240e+00 2.120951e+02 
1.738108e+01 3.265970e+00 3.727594e+02 
1.643497e+01 3.005279e+00 6.551286e+02 
1.576993e+01 2.776593e+00 1.151395e+03 
1.544313e+01 2.608671e+00 2.023590e+03 
1.541491e+01 2.509638e+00 3.556480e+03 
1.563752e+01 2.484125e+00 6.250552e+03 
1.600228e+01 2.520475e+00 1.098541e+04 
1.635966e+01 2.589364e+00 1.930698e+04 
1.662694e+01 2.664195e+00 3.393222e+04 
1.678952e+01 2.728304e+00 5.963623e+04 
1.682858e+01 2.766110e+00 1.048113e+05 
1.678395e+01 2.779033e+00 1.842070e+05 
1.669425e+01 2.772885e+00 3.237458e+05 
1.661022e+01 2.759019e+00 5.689866e+05 
1.653096e+01 2.739656e+00 1.000000e+06 


==> anc/TOV-Output-e0-660.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.783737e-03 5.344972e-11 1.000000e-05 
3.569549e-03 1.126940e-10 1.599859e-05 
4.502386e-03 2.261461e-10 2.559548e-05 
5.779520e-03 4.783395e-10 4.094915e-05 
7.241349e-03 9.408478e-10 6.551286e-05 
9.233013e-03 1.950254e-09 1.048113e-04 
1.164191e-02 3.909614e-09 1.676833e-04 
1.461995e-02 7.742815e-09 2.682696e-04 
1.855642e-02 1.583229e-08 4.291934e-04 
2.384751e-02 3.360398e-08 6.866488e-04 
2.995874e-02 6.662427e-08 1.098541e-03 
3.804347e-02 1.364278e-07 1.757511e-03 
4.812034e-02 2.760891e-07 2.811769e-03 
6.093659e-02 5.606591e-07 4.498433e-03 
7.653928e-02 1.111015e-06 7.196857e-03 
9.708692e-02 2.267527e-06 1.151395e-02 
1.229828e-01 4.609020e-06 1.842070e-02 
1.559555e-01 9.399100e-06 2.947052e-02 
1.969983e-01 1.894464e-05 4.714866e-02 
2.491587e-01 3.833100e-05 7.543120e-02 
3.152994e-01 7.768327e-05 1.206793e-01 
3.989144e-01 1.573456e-04 1.930698e-01 
5.046916e-01 3.187026e-04 3.088844e-01 
6.378584e-01 6.436166e-04 4.941713e-01 
8.043139e-01 1.291127e-03 7.906043e-01 
1.015581e+00 2.601415e-03 1.264855e+00 
1.278078e+00 5.192066e-03 2.023590e+00 
1.604745e+00 1.030019e-02 3.237458e+00 
2.011189e+00 2.034626e-02 5.179475e+00 
2.501518e+00 3.936591e-02 8.286428e+00 
3.078444e+00 7.400871e-02 1.325711e+01 
3.745203e+00 1.350515e-01 2.120951e+01 
4.464999e+00 2.335680e-01 3.393222e+01 
5.186333e+00 3.773927e-01 5.428675e+01 
5.839562e+00 5.628295e-01 8.685114e+01 
6.341529e+00 7.657366e-01 1.389495e+02 
6.645485e+00 9.529494e-01 2.222996e+02 
6.728728e+00 1.089520e+00 3.556480e+02 
6.629637e+00 1.164032e+00 5.689866e+02 
6.405357e+00 1.181386e+00 9.102982e+02 
6.108932e+00 1.154119e+00 1.456348e+03 
5.793166e+00 1.099711e+00 2.329952e+03 
5.495474e+00 1.032587e+00 3.727594e+03 
5.239447e+00 9.632658e-01 5.963623e+03 
5.046818e+00 9.005773e-01 9.540955e+03 
4.923897e+00 8.491448e-01 1.526418e+04 
4.872443e+00 8.122668e-01 2.442053e+04 
4.882425e+00 7.908430e-01 3.906940e+04 
4.948279e+00 7.861428e-01 6.250552e+04 
5.039721e+00 7.940576e-01 1.000000e+05 


==> anc/TOV-Output-e0-661.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.775826e-03 5.307560e-11 1.000000e-05 
3.614710e-03 1.172030e-10 1.599859e-05 
4.570311e-03 2.368948e-10 2.559548e-05 
5.806878e-03 4.858996e-10 4.094915e-05 
7.319418e-03 9.730790e-10 6.551286e-05 
9.300474e-03 1.996336e-09 1.048113e-04 
1.153960e-02 3.813215e-09 1.676833e-04 
1.475631e-02 7.973556e-09 2.682696e-04 
1.863960e-02 1.607047e-08 4.291934e-04 
2.355491e-02 3.243120e-08 6.866488e-04 
3.004900e-02 6.733008e-08 1.098541e-03 
3.797628e-02 1.359118e-07 1.757511e-03 
4.784401e-02 2.717712e-07 2.811769e-03 
6.069233e-02 5.547833e-07 4.498433e-03 
7.658465e-02 1.114678e-06 7.196857e-03 
9.705108e-02 2.268448e-06 1.151395e-02 
1.224748e-01 4.559037e-06 1.842070e-02 
1.557633e-01 9.378581e-06 2.947052e-02 
1.962713e-01 1.876406e-05 4.714866e-02 
2.490342e-01 3.833152e-05 7.543120e-02 
3.149621e-01 7.755144e-05 1.206793e-01 
3.972408e-01 1.556093e-04 1.930698e-01 
5.030420e-01 3.160665e-04 3.088844e-01 
6.359465e-01 6.388146e-04 4.941713e-01 
8.022331e-01 1.283076e-03 7.906043e-01 
1.014364e+00 2.595985e-03 1.264855e+00 
1.277236e+00 5.189593e-03 2.023590e+00 
1.604309e+00 1.030709e-02 3.237458e+00 
2.008246e+00 2.028747e-02 5.179475e+00 
2.494541e+00 3.909804e-02 8.286428e+00 
3.075275e+00 7.388771e-02 1.325711e+01 
3.741523e+00 1.348452e-01 2.120951e+01 
4.457931e+00 2.328056e-01 3.393222e+01 
5.180716e+00 3.766830e-01 5.428675e+01 
5.834645e+00 5.621163e-01 8.685114e+01 
6.337599e+00 7.651635e-01 1.389495e+02 
6.640128e+00 9.517889e-01 2.222996e+02 
6.722155e+00 1.087837e+00 3.556480e+02 
6.627430e+00 1.163747e+00 5.689866e+02 
6.400649e+00 1.180295e+00 9.102982e+02 
6.103050e+00 1.152755e+00 1.456348e+03 
5.790979e+00 1.099379e+00 2.329952e+03 
5.488971e+00 1.031301e+00 3.727594e+03 
5.235506e+00 9.626085e-01 5.963623e+03 
5.043725e+00 9.001226e-01 9.540955e+03 
4.917911e+00 8.481876e-01 1.526418e+04 
4.865765e+00 8.112074e-01 2.442053e+04 
4.880689e+00 7.906569e-01 3.906940e+04 
4.943736e+00 7.854438e-01 6.250552e+04 
5.032879e+00 7.929020e-01 1.000000e+05 


==> anc/TOV-Output-e0-662.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.810941e-03 5.519888e-11 1.000000e-05 
3.601808e-03 1.161279e-10 1.599859e-05 
4.516342e-03 2.289473e-10 2.559548e-05 
5.699095e-03 4.600367e-10 4.094915e-05 
7.158374e-03 9.116287e-10 6.551286e-05 
9.069650e-03 1.854157e-09 1.048113e-04 
1.150228e-02 3.782048e-09 1.676833e-04 
1.485591e-02 8.148412e-09 2.682696e-04 
1.866748e-02 1.616711e-08 4.291934e-04 
2.361538e-02 3.273107e-08 6.866488e-04 
2.976413e-02 6.553231e-08 1.098541e-03 
3.754348e-02 1.315165e-07 1.757511e-03 
4.765063e-02 2.688952e-07 2.811769e-03 
6.035672e-02 5.464564e-07 4.498433e-03 
7.691210e-02 1.130745e-06 7.196857e-03 
9.665511e-02 2.244186e-06 1.151395e-02 
1.222591e-01 4.541861e-06 1.842070e-02 
1.551014e-01 9.273551e-06 2.947052e-02 
1.958945e-01 1.868442e-05 4.714866e-02 
2.478981e-01 3.786653e-05 7.543120e-02 
3.147864e-01 7.753877e-05 1.206793e-01 
3.977076e-01 1.563943e-04 1.930698e-01 
5.015510e-01 3.137389e-04 3.088844e-01 
6.357238e-01 6.391064e-04 4.941713e-01 
8.017951e-01 1.282906e-03 7.906043e-01 
1.012487e+00 2.585505e-03 1.264855e+00 
1.273867e+00 5.156452e-03 2.023590e+00 
1.602147e+00 1.028088e-02 3.237458e+00 
2.005371e+00 2.023072e-02 5.179475e+00 
2.494247e+00 3.914022e-02 8.286428e+00 
3.071314e+00 7.371081e-02 1.325711e+01 
3.734212e+00 1.342607e-01 2.120951e+01 
4.454691e+00 2.326097e-01 3.393222e+01 
5.176726e+00 3.762982e-01 5.428675e+01 
5.830269e+00 5.615395e-01 8.685114e+01 
6.332937e+00 7.643703e-01 1.389495e+02 
6.634359e+00 9.504919e-01 2.222996e+02 
6.719982e+00 1.087636e+00 3.556480e+02 
6.624125e+00 1.163103e+00 5.689866e+02 
6.397996e+00 1.179830e+00 9.102982e+02 
6.102642e+00 1.152912e+00 1.456348e+03 
5.787500e+00 1.098724e+00 2.329952e+03 
5.487687e+00 1.031186e+00 3.727594e+03 
5.235227e+00 9.626997e-01 5.963623e+03 
5.041948e+00 8.999170e-01 9.540955e+03 
4.917420e+00 8.482214e-01 1.526418e+04 
4.862586e+00 8.107657e-01 2.442053e+04 
4.877338e+00 7.901840e-01 3.906940e+04 
4.940373e+00 7.849596e-01 6.250552e+04 
5.030930e+00 7.926704e-01 1.000000e+05 


==> anc/TOV-Output-e0-663.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.826457e-03 5.620276e-11 1.000000e-05 
3.615568e-03 1.176413e-10 1.599859e-05 
4.574810e-03 2.383140e-10 2.559548e-05 
5.723779e-03 4.667443e-10 4.094915e-05 
7.115927e-03 8.968605e-10 6.551286e-05 
9.058992e-03 1.850419e-09 1.048113e-04 
1.163900e-02 3.924442e-09 1.676833e-04 
1.475900e-02 8.002061e-09 2.682696e-04 
1.864375e-02 1.612986e-08 4.291934e-04 
2.349480e-02 3.228094e-08 6.866488e-04 
2.960783e-02 6.460275e-08 1.098541e-03 
3.770348e-02 1.334062e-07 1.757511e-03 
4.771700e-02 2.704282e-07 2.811769e-03 
6.057458e-02 5.532294e-07 4.498433e-03 
7.663964e-02 1.120461e-06 7.196857e-03 
9.679130e-02 2.257089e-06 1.151395e-02 
1.226487e-01 4.592345e-06 1.842070e-02 
1.553207e-01 9.327005e-06 2.947052e-02 
1.955486e-01 1.861370e-05 4.714866e-02 
2.484863e-01 3.819424e-05 7.543120e-02 
3.143277e-01 7.731695e-05 1.206793e-01 
3.961285e-01 1.547725e-04 1.930698e-01 
5.008286e-01 3.128567e-04 3.088844e-01 
6.338037e-01 6.342912e-04 4.941713e-01 
8.005587e-01 1.278907e-03 7.906043e-01 
1.009698e+00 2.568088e-03 1.264855e+00 
1.272440e+00 5.146865e-03 2.023590e+00 
1.598186e+00 1.022033e-02 3.237458e+00 
1.999138e+00 2.007357e-02 5.179475e+00 
2.490831e+00 3.903755e-02 8.286428e+00 
3.065688e+00 7.341685e-02 1.325711e+01 
3.729710e+00 1.339686e-01 2.120951e+01 
4.448724e+00 2.320100e-01 3.393222e+01 
5.170882e+00 3.755420e-01 5.428675e+01 
5.820435e+00 5.595793e-01 8.685114e+01 
6.325886e+00 7.628616e-01 1.389495e+02 
6.626055e+00 9.483624e-01 2.222996e+02 
6.716144e+00 1.086873e+00 3.556480e+02 
6.619575e+00 1.162050e+00 5.689866e+02 
6.392716e+00 1.178561e+00 9.102982e+02 
6.099932e+00 1.152428e+00 1.456348e+03 
5.781121e+00 1.097343e+00 2.329952e+03 
5.484687e+00 1.030686e+00 3.727594e+03 
5.232546e+00 9.622993e-01 5.963623e+03 
5.035991e+00 8.989184e-01 9.540955e+03 
4.913105e+00 8.475649e-01 1.526418e+04 
4.859869e+00 8.104051e-01 2.442053e+04 
4.873495e+00 7.896234e-01 3.906940e+04 
4.932594e+00 7.836710e-01 6.250552e+04 
5.026736e+00 7.920144e-01 1.000000e+05 


==> anc/TOV-Output-e0-664.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.845464e-03 5.743074e-11 1.000000e-05 
3.609335e-03 1.172105e-10 1.599859e-05 
4.550569e-03 2.348995e-10 2.559548e-05 
5.673416e-03 4.552173e-10 4.094915e-05 
7.104772e-03 8.939957e-10 6.551286e-05 
9.142157e-03 1.904720e-09 1.048113e-04 
1.162930e-02 3.920539e-09 1.676833e-04 
1.452034e-02 7.631602e-09 2.682696e-04 
1.867212e-02 1.622804e-08 4.291934e-04 
2.341630e-02 3.200665e-08 6.866488e-04 
2.984815e-02 6.628849e-08 1.098541e-03 
3.784313e-02 1.350976e-07 1.757511e-03 
4.773265e-02 2.711027e-07 2.811769e-03 
6.050561e-02 5.521735e-07 4.498433e-03 
7.652631e-02 1.117180e-06 7.196857e-03 
9.705777e-02 2.279214e-06 1.151395e-02 
1.219667e-01 4.522975e-06 1.842070e-02 
1.542575e-01 9.150554e-06 2.947052e-02 
1.961341e-01 1.880971e-05 4.714866e-02 
2.471557e-01 3.764072e-05 7.543120e-02 
3.132523e-01 7.664160e-05 1.206793e-01 
3.965944e-01 1.555530e-04 1.930698e-01 
5.013774e-01 3.143581e-04 3.088844e-01 
6.340863e-01 6.360939e-04 4.941713e-01 
7.998781e-01 1.277565e-03 7.906043e-01 
1.008548e+00 2.563166e-03 1.264855e+00 
1.270785e+00 5.134501e-03 2.023590e+00 
1.596141e+00 1.019638e-02 3.237458e+00 
1.999086e+00 2.010119e-02 5.179475e+00 
2.485197e+00 3.883228e-02 8.286428e+00 
3.064359e+00 7.342454e-02 1.325711e+01 
3.724342e+00 1.335864e-01 2.120951e+01 
4.443484e+00 2.315175e-01 3.393222e+01 
5.164931e+00 3.747642e-01 5.428675e+01 
5.815519e+00 5.588642e-01 8.685114e+01 
6.320822e+00 7.619465e-01 1.389495e+02 
6.621564e+00 9.474834e-01 2.222996e+02 
6.710781e+00 1.085596e+00 3.556480e+02 
6.611929e+00 1.159982e+00 5.689866e+02 
6.389831e+00 1.178024e+00 9.102982e+02 
6.093481e+00 1.150904e+00 1.456348e+03 
5.780344e+00 1.097362e+00 2.329952e+03 
5.480951e+00 1.030020e+00 3.727594e+03 
5.226157e+00 9.611395e-01 5.963623e+03 
5.032762e+00 8.984366e-01 9.540955e+03 
4.911193e+00 8.473419e-01 1.526418e+04 
4.855129e+00 8.096870e-01 2.442053e+04 
4.867075e+00 7.886055e-01 3.906940e+04 
4.932507e+00 7.837825e-01 6.250552e+04 
5.024147e+00 7.916613e-01 1.000000e+05 


==> anc/TOV-Output-e0-665.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.837973e-03 5.706417e-11 1.000000e-05 
3.537143e-03 1.104832e-10 1.599859e-05 
4.457287e-03 2.210804e-10 2.559548e-05 
5.691545e-03 4.602875e-10 4.094915e-05 
7.137379e-03 9.077263e-10 6.551286e-05 
9.182416e-03 1.932900e-09 1.048113e-04 
1.145236e-02 3.749937e-09 1.676833e-04 
1.458261e-02 7.741845e-09 2.682696e-04 
1.846789e-02 1.572499e-08 4.291934e-04 
2.333794e-02 3.173412e-08 6.866488e-04 
2.981126e-02 6.614246e-08 1.098541e-03 
3.760306e-02 1.327424e-07 1.757511e-03 
4.787245e-02 2.739036e-07 2.811769e-03 
6.037208e-02 5.493519e-07 4.498433e-03 
7.647970e-02 1.116819e-06 7.196857e-03 
9.646386e-02 2.240999e-06 1.151395e-02 
1.222326e-01 4.559470e-06 1.842070e-02 
1.548115e-01 9.263436e-06 2.947052e-02 
1.955273e-01 1.866372e-05 4.714866e-02 
2.478974e-01 3.803770e-05 7.543120e-02 
3.132245e-01 7.673644e-05 1.206793e-01 
3.952076e-01 1.541590e-04 1.930698e-01 
5.010391e-01 3.141940e-04 3.088844e-01 
6.315061e-01 6.293101e-04 4.941713e-01 
7.978111e-01 1.269599e-03 7.906043e-01 
1.005947e+00 2.547227e-03 1.264855e+00 
1.269099e+00 5.121755e-03 2.023590e+00 
1.593134e+00 1.015411e-02 3.237458e+00 
1.995296e+00 2.001715e-02 5.179475e+00 
2.480630e+00 3.867656e-02 8.286428e+00 
3.058388e+00 7.310642e-02 1.325711e+01 
3.718847e+00 1.331911e-01 2.120951e+01 
4.435957e+00 2.306874e-01 3.393222e+01 
5.156202e+00 3.734324e-01 5.428675e+01 
5.808760e+00 5.576824e-01 8.685114e+01 
6.314674e+00 7.607064e-01 1.389495e+02 
6.613346e+00 9.453810e-01 2.222996e+02 
6.703528e+00 1.083681e+00 3.556480e+02 
6.611221e+00 1.160186e+00 5.689866e+02 
6.386830e+00 1.177451e+00 9.102982e+02 
6.091914e+00 1.150737e+00 1.456348e+03 
5.774629e+00 1.096146e+00 2.329952e+03 
5.475903e+00 1.029057e+00 3.727594e+03 
5.225388e+00 9.611296e-01 5.963623e+03 
5.029842e+00 8.980132e-01 9.540955e+03 
4.907271e+00 8.467555e-01 1.526418e+04 
4.853610e+00 8.095377e-01 2.442053e+04 
4.863162e+00 7.880321e-01 3.906940e+04 
4.928508e+00 7.831815e-01 6.250552e+04 
5.019294e+00 7.908805e-01 1.000000e+05 


==> anc/TOV-Output-e0-666.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.721174e-03 5.038020e-11 1.000000e-05 
3.478523e-03 1.052387e-10 1.599859e-05 
4.554230e-03 2.361761e-10 2.559548e-05 
5.612988e-03 4.421539e-10 4.094915e-05 
7.135503e-03 9.083746e-10 6.551286e-05 
9.199549e-03 1.946663e-09 1.048113e-04 
1.155981e-02 3.862278e-09 1.676833e-04 
1.455511e-02 7.709711e-09 2.682696e-04 
1.858335e-02 1.604587e-08 4.291934e-04 
2.361253e-02 3.291691e-08 6.866488e-04 
2.972089e-02 6.564137e-08 1.098541e-03 
3.731964e-02 1.299585e-07 1.757511e-03 
4.727493e-02 2.641716e-07 2.811769e-03 
6.033737e-02 5.492296e-07 4.498433e-03 
7.618704e-02 1.105708e-06 7.196857e-03 
9.595024e-02 2.208710e-06 1.151395e-02 
1.216356e-01 4.499745e-06 1.842070e-02 
1.541760e-01 9.163574e-06 2.947052e-02 
1.948710e-01 1.850423e-05 4.714866e-02 
2.475212e-01 3.792176e-05 7.543120e-02 
3.124485e-01 7.628211e-05 1.206793e-01 
3.950198e-01 1.541706e-04 1.930698e-01 
4.996353e-01 3.120294e-04 3.088844e-01 
6.302450e-01 6.264883e-04 4.941713e-01 
7.977072e-01 1.271001e-03 7.906043e-01 
1.005595e+00 2.548354e-03 1.264855e+00 
1.266354e+00 5.096252e-03 2.023590e+00 
1.591851e+00 1.014462e-02 3.237458e+00 
1.991032e+00 1.991912e-02 5.179475e+00 
2.476559e+00 3.854387e-02 8.286428e+00 
3.054433e+00 7.292964e-02 1.325711e+01 
3.715214e+00 1.329887e-01 2.120951e+01 
4.428284e+00 2.298365e-01 3.393222e+01 
5.150485e+00 3.727010e-01 5.428675e+01 
5.804463e+00 5.571225e-01 8.685114e+01 
6.308489e+00 7.594546e-01 1.389495e+02 
6.608016e+00 9.442250e-01 2.222996e+02 
6.700469e+00 1.083178e+00 3.556480e+02 
6.604235e+00 1.158332e+00 5.689866e+02 
6.382671e+00 1.176522e+00 9.102982e+02 
6.085047e+00 1.149095e+00 1.456348e+03 
5.771115e+00 1.095479e+00 2.329952e+03 
5.476875e+00 1.029450e+00 3.727594e+03 
5.222885e+00 9.607644e-01 5.963623e+03 
5.027694e+00 8.977360e-01 9.540955e+03 
4.904600e+00 8.463948e-01 1.526418e+04 
4.850168e+00 8.090482e-01 2.442053e+04 
4.861643e+00 7.878831e-01 3.906940e+04 
4.923383e+00 7.823756e-01 6.250552e+04 
5.015048e+00 7.902140e-01 1.000000e+05 


==> anc/TOV-Output-e0-667.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.762578e-03 5.279420e-11 1.000000e-05 
3.503959e-03 1.077258e-10 1.599859e-05 
4.452531e-03 2.210363e-10 2.559548e-05 
5.620641e-03 4.446315e-10 4.094915e-05 
7.277844e-03 9.652749e-10 6.551286e-05 
8.980603e-03 1.813674e-09 1.048113e-04 
1.157566e-02 3.884008e-09 1.676833e-04 
1.454165e-02 7.699875e-09 2.682696e-04 
1.847514e-02 1.579089e-08 4.291934e-04 
2.354417e-02 3.268087e-08 6.866488e-04 
2.941702e-02 6.374403e-08 1.098541e-03 
3.736331e-02 1.306111e-07 1.757511e-03 
4.762017e-02 2.704069e-07 2.811769e-03 
5.988209e-02 5.376965e-07 4.498433e-03 
7.574998e-02 1.088419e-06 7.196857e-03 
9.588711e-02 2.207663e-06 1.151395e-02 
1.221355e-01 4.562293e-06 1.842070e-02 
1.545098e-01 9.237076e-06 2.947052e-02 
1.949268e-01 1.854790e-05 4.714866e-02 
2.462601e-01 3.740119e-05 7.543120e-02 
3.124262e-01 7.638019e-05 1.206793e-01 
3.942995e-01 1.535589e-04 1.930698e-01 
4.987150e-01 3.107743e-04 3.088844e-01 
6.301952e-01 6.272769e-04 4.941713e-01 
7.960109e-01 1.264807e-03 7.906043e-01 
1.004187e+00 2.541464e-03 1.264855e+00 
1.263768e+00 5.072698e-03 2.023590e+00 
1.590131e+00 1.012679e-02 3.237458e+00 
1.989135e+00 1.989149e-02 5.179475e+00 
2.476041e+00 3.857462e-02 8.286428e+00 
3.048675e+00 7.262681e-02 1.325711e+01 
3.709579e+00 1.325787e-01 2.120951e+01 
4.423898e+00 2.294695e-01 3.393222e+01 
5.143485e+00 3.717140e-01 5.428675e+01 
5.798410e+00 5.561177e-01 8.685114e+01 
6.300247e+00 7.575884e-01 1.389495e+02 
6.604699e+00 9.437280e-01 2.222996e+02 
6.694670e+00 1.081750e+00 3.556480e+02 
6.600142e+00 1.157426e+00 5.689866e+02 
6.379611e+00 1.175929e+00 9.102982e+02 
6.082905e+00 1.148766e+00 1.456348e+03 
5.767603e+00 1.094812e+00 2.329952e+03 
5.473726e+00 1.028914e+00 3.727594e+03 
5.216499e+00 9.596035e-01 5.963623e+03 
5.024222e+00 8.972070e-01 9.540955e+03 
4.897424e+00 8.452204e-01 1.526418e+04 
4.844654e+00 8.081926e-01 2.442053e+04 
4.856788e+00 7.871420e-01 3.906940e+04 
4.920665e+00 7.820073e-01 6.250552e+04 
5.008874e+00 7.891835e-01 1.000000e+05 


==> anc/TOV-Output-e0-668.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.772038e-03 5.341840e-11 1.000000e-05 
3.571143e-03 1.142128e-10 1.599859e-05 
4.508338e-03 2.297962e-10 2.559548e-05 
5.582527e-03 4.363006e-10 4.094915e-05 
7.269717e-03 9.634872e-10 6.551286e-05 
8.991036e-03 1.822731e-09 1.048113e-04 
1.149769e-02 3.811757e-09 1.676833e-04 
1.445419e-02 7.573120e-09 2.682696e-04 
1.851630e-02 1.592049e-08 4.291934e-04 
2.337683e-02 3.203691e-08 6.866488e-04 
2.977516e-02 6.619975e-08 1.098541e-03 
3.767339e-02 1.340908e-07 1.757511e-03 
4.738449e-02 2.668113e-07 2.811769e-03 
6.030539e-02 5.500033e-07 4.498433e-03 
7.577785e-02 1.091254e-06 7.196857e-03 
9.646469e-02 2.251167e-06 1.151395e-02 
1.219486e-01 4.548188e-06 1.842070e-02 
1.534667e-01 9.064836e-06 2.947052e-02 
1.951139e-01 1.862925e-05 4.714866e-02 
2.463751e-01 3.750971e-05 7.543120e-02 
3.108383e-01 7.533441e-05 1.206793e-01 
3.933746e-01 1.527095e-04 1.930698e-01 
4.978712e-01 3.096628e-04 3.088844e-01 
6.291634e-01 6.251361e-04 4.941713e-01 
7.952618e-01 1.263125e-03 7.906043e-01 
1.002979e+00 2.536084e-03 1.264855e+00 
1.262691e+00 5.067274e-03 2.023590e+00 
1.588099e+00 1.010303e-02 3.237458e+00 
1.986730e+00 1.984873e-02 5.179475e+00 
2.473035e+00 3.849073e-02 8.286428e+00 
3.045808e+00 7.252601e-02 1.325711e+01 
3.705147e+00 1.322932e-01 2.120951e+01 
4.420183e+00 2.292007e-01 3.393222e+01 
5.137798e+00 3.709878e-01 5.428675e+01 
5.790394e+00 5.546170e-01 8.685114e+01 
6.295521e+00 7.567708e-01 1.389495e+02 
6.597865e+00 9.420772e-01 2.222996e+02 
6.687788e+00 1.079957e+00 3.556480e+02 
6.597107e+00 1.156865e+00 5.689866e+02 
6.373218e+00 1.174316e+00 9.102982e+02 
6.080073e+00 1.148246e+00 1.456348e+03 
5.766189e+00 1.094670e+00 2.329952e+03 
5.468143e+00 1.027829e+00 3.727594e+03 
5.214441e+00 9.593285e-01 5.963623e+03 
5.021797e+00 8.968765e-01 9.540955e+03 
4.897063e+00 8.452761e-01 1.526418e+04 
4.841792e+00 8.078051e-01 2.442053e+04 
4.853877e+00 7.867457e-01 3.906940e+04 
4.914463e+00 7.810050e-01 6.250552e+04 
5.004896e+00 7.885672e-01 1.000000e+05 


==> anc/TOV-Output-e0-669.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.751023e-03 5.229083e-11 1.000000e-05 
3.502596e-03 1.079228e-10 1.599859e-05 
4.462253e-03 2.231545e-10 2.559548e-05 
5.661118e-03 4.556692e-10 4.094915e-05 
7.096058e-03 8.974176e-10 6.551286e-05 
9.057594e-03 1.866301e-09 1.048113e-04 
1.142356e-02 3.744104e-09 1.676833e-04 
1.454560e-02 7.729261e-09 2.682696e-04 
1.851266e-02 1.593492e-08 4.291934e-04 
2.347409e-02 3.248704e-08 6.866488e-04 
2.950333e-02 6.449959e-08 1.098541e-03 
3.724998e-02 1.298144e-07 1.757511e-03 
4.737065e-02 2.669766e-07 2.811769e-03 
5.986623e-02 5.388804e-07 4.498433e-03 
7.589425e-02 1.097932e-06 7.196857e-03 
9.579651e-02 2.208011e-06 1.151395e-02 
1.217530e-01 4.533114e-06 1.842070e-02 
1.540520e-01 9.182657e-06 2.947052e-02 
1.937692e-01 1.827407e-05 4.714866e-02 
2.455755e-01 3.720131e-05 7.543120e-02 
3.107213e-01 7.536193e-05 1.206793e-01 
3.927341e-01 1.521922e-04 1.930698e-01 
4.965216e-01 3.076116e-04 3.088844e-01 
6.282996e-01 6.234960e-04 4.941713e-01 
7.926742e-01 1.252714e-03 7.906043e-01 
1.002372e+00 2.535244e-03 1.264855e+00 
1.262568e+00 5.073265e-03 2.023590e+00 
1.586215e+00 1.008204e-02 3.237458e+00 
1.984585e+00 1.981368e-02 5.179475e+00 
2.467254e+00 3.827934e-02 8.286428e+00 
3.042471e+00 7.239218e-02 1.325711e+01 
3.696892e+00 1.316132e-01 2.120951e+01 
4.413575e+00 2.285063e-01 3.393222e+01 
5.130893e+00 3.700195e-01 5.428675e+01 
5.782828e+00 5.532301e-01 8.685114e+01 
6.287231e+00 7.548896e-01 1.389495e+02 
6.593157e+00 9.411223e-01 2.222996e+02 
6.683954e+00 1.079190e+00 3.556480e+02 
6.593235e+00 1.156029e+00 5.689866e+02 
6.369007e+00 1.173369e+00 9.102982e+02 
6.074516e+00 1.146965e+00 1.456348e+03 
5.764324e+00 1.094414e+00 2.329952e+03 
5.466146e+00 1.027552e+00 3.727594e+03 
5.213370e+00 9.592554e-01 5.963623e+03 
5.018238e+00 8.963302e-01 9.540955e+03 
4.892902e+00 8.446453e-01 1.526418e+04 
4.839344e+00 8.074905e-01 2.442053e+04 
4.849460e+00 7.860817e-01 3.906940e+04 
4.910225e+00 7.803597e-01 6.250552e+04 
5.000139e+00 7.878036e-01 1.000000e+05 


==> anc/TOV-Output-e0-67.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.794440e-03 1.710867e-10 1.000000e-06 
1.176227e-02 4.093217e-10 1.757511e-06 
1.551664e-02 9.396896e-10 3.088844e-06 
2.082272e-02 2.270933e-09 5.428675e-06 
2.755300e-02 5.261367e-09 9.540955e-06 
3.646692e-02 1.219802e-08 1.676833e-05 
4.774070e-02 2.736896e-08 2.947052e-05 
6.360503e-02 6.472417e-08 5.179475e-05 
8.528887e-02 1.560520e-07 9.102982e-05 
1.121410e-01 3.547200e-07 1.599859e-04 
1.499685e-01 8.483878e-07 2.811769e-04 
1.976121e-01 1.941049e-06 4.941713e-04 
2.637599e-01 4.615565e-06 8.685114e-04 
3.493389e-01 1.072370e-05 1.526418e-03 
4.631340e-01 2.498809e-05 2.682696e-03 
6.147967e-01 5.845527e-05 4.714866e-03 
8.123334e-01 1.348530e-04 8.286428e-03 
1.078169e+00 3.153321e-04 1.456348e-02 
1.431059e+00 7.375063e-04 2.559548e-02 
1.892413e+00 1.706063e-03 4.498433e-02 
2.502792e+00 3.949029e-03 7.906043e-02 
3.312056e+00 9.161650e-03 1.389495e-01 
4.361413e+00 2.095973e-02 2.442053e-01 
5.730583e+00 4.770008e-02 4.291934e-01 
7.462717e+00 1.059480e-01 7.543120e-01 
9.610325e+00 2.284825e-01 1.325711e+00 
1.211823e+01 4.657976e-01 2.329952e+00 
1.486351e+01 8.832911e-01 4.094915e+00 
1.748275e+01 1.501747e+00 7.196857e+00 
1.959108e+01 2.256362e+00 1.264855e+01 
2.082738e+01 2.970731e+00 2.222996e+01 
2.111137e+01 3.475734e+00 3.906940e+01 
2.058582e+01 3.692846e+00 6.866488e+01 
1.958450e+01 3.670798e+00 1.206793e+02 
1.840534e+01 3.494777e+00 2.120951e+02 
1.727854e+01 3.248388e+00 3.727594e+02 
1.632836e+01 2.988351e+00 6.551286e+02 
1.567394e+01 2.762783e+00 1.151395e+03 
1.532968e+01 2.592296e+00 2.023590e+03 
1.530245e+01 2.493534e+00 3.556480e+03 
1.552160e+01 2.467038e+00 6.250552e+03 
1.587279e+01 2.500170e+00 1.098541e+04 
1.622066e+01 2.566387e+00 1.930698e+04 
1.649833e+01 2.642680e+00 3.393222e+04 
1.665639e+01 2.705492e+00 5.963623e+04 
1.669050e+01 2.742148e+00 1.048113e+05 
1.665910e+01 2.757932e+00 1.842070e+05 
1.658054e+01 2.754261e+00 3.237458e+05 
1.648301e+01 2.737786e+00 5.689866e+05 
1.640951e+01 2.719760e+00 1.000000e+06 


==> anc/TOV-Output-e0-670.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.706192e-03 4.985025e-11 1.000000e-05 
3.509738e-03 1.087467e-10 1.599859e-05 
4.392992e-03 2.132421e-10 2.559548e-05 
5.592597e-03 4.399793e-10 4.094915e-05 
7.222761e-03 9.477667e-10 6.551286e-05 
9.062510e-03 1.872136e-09 1.048113e-04 
1.150899e-02 3.834456e-09 1.676833e-04 
1.447112e-02 7.622523e-09 2.682696e-04 
1.849955e-02 1.592485e-08 4.291934e-04 
2.312226e-02 3.109447e-08 6.866488e-04 
2.953809e-02 6.482457e-08 1.098541e-03 
3.737202e-02 1.312904e-07 1.757511e-03 
4.697028e-02 2.606534e-07 2.811769e-03 
5.974943e-02 5.365331e-07 4.498433e-03 
7.581839e-02 1.096279e-06 7.196857e-03 
9.564005e-02 2.200495e-06 1.151395e-02 
1.210304e-01 4.459539e-06 1.842070e-02 
1.530641e-01 9.020594e-06 2.947052e-02 
1.936527e-01 1.826837e-05 4.714866e-02 
2.459840e-01 3.744312e-05 7.543120e-02 
3.109421e-01 7.563547e-05 1.206793e-01 
3.931650e-01 1.529215e-04 1.930698e-01 
4.971779e-01 3.092929e-04 3.088844e-01 
6.283182e-01 6.244800e-04 4.941713e-01 
7.917588e-01 1.250241e-03 7.906043e-01 
9.996168e-01 2.518171e-03 1.264855e+00 
1.258105e+00 5.027250e-03 2.023590e+00 
1.581081e+00 9.999609e-03 3.237458e+00 
1.980267e+00 1.971417e-02 5.179475e+00 
2.463092e+00 3.814246e-02 8.286428e+00 
3.036587e+00 7.208081e-02 1.325711e+01 
3.693290e+00 1.314131e-01 2.120951e+01 
4.406164e+00 2.276946e-01 3.393222e+01 
5.126462e+00 3.695420e-01 5.428675e+01 
5.778882e+00 5.527552e-01 8.685114e+01 
6.284495e+00 7.546635e-01 1.389495e+02 
6.588976e+00 9.403392e-01 2.222996e+02 
6.680929e+00 1.078695e+00 3.556480e+02 
6.586862e+00 1.154372e+00 5.689866e+02 
6.364286e+00 1.172265e+00 9.102982e+02 
6.073220e+00 1.146871e+00 1.456348e+03 
5.758007e+00 1.093043e+00 2.329952e+03 
5.463220e+00 1.027065e+00 3.727594e+03 
5.208030e+00 9.583072e-01 5.963623e+03 
5.014252e+00 8.957026e-01 9.540955e+03 
4.889076e+00 8.440747e-01 1.526418e+04 
4.836209e+00 8.070543e-01 2.442053e+04 
4.845734e+00 7.855404e-01 3.906940e+04 
4.905634e+00 7.796500e-01 6.250552e+04 
4.996043e+00 7.871646e-01 1.000000e+05 


==> anc/TOV-Output-e0-671.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.759317e-03 5.292300e-11 1.000000e-05 
3.436822e-03 1.022611e-10 1.599859e-05 
4.403984e-03 2.151675e-10 2.559548e-05 
5.611634e-03 4.451511e-10 4.094915e-05 
7.146049e-03 9.192582e-10 6.551286e-05 
9.086295e-03 1.889731e-09 1.048113e-04 
1.144817e-02 3.779615e-09 1.676833e-04 
1.460741e-02 7.851622e-09 2.682696e-04 
1.827367e-02 1.537153e-08 4.291934e-04 
2.337624e-02 3.217837e-08 6.866488e-04 
2.946846e-02 6.446329e-08 1.098541e-03 
3.723459e-02 1.300411e-07 1.757511e-03 
4.707297e-02 2.627583e-07 2.811769e-03 
5.961353e-02 5.336759e-07 4.498433e-03 
7.567796e-02 1.091826e-06 7.196857e-03 
9.535353e-02 2.184032e-06 1.151395e-02 
1.211304e-01 4.477276e-06 1.842070e-02 
1.534537e-01 9.103223e-06 2.947052e-02 
1.938776e-01 1.835945e-05 4.714866e-02 
2.444786e-01 3.681480e-05 7.543120e-02 
3.106511e-01 7.553585e-05 1.206793e-01 
3.924968e-01 1.523701e-04 1.930698e-01 
4.965064e-01 3.085009e-04 3.088844e-01 
6.268612e-01 6.210719e-04 4.941713e-01 
7.923590e-01 1.254942e-03 7.906043e-01 
9.992603e-01 2.519205e-03 1.264855e+00 
1.258541e+00 5.039866e-03 2.023590e+00 
1.581479e+00 1.002172e-02 3.237458e+00 
1.976138e+00 1.962042e-02 5.179475e+00 
2.458494e+00 3.798580e-02 8.286428e+00 
3.031273e+00 7.180944e-02 1.325711e+01 
3.690317e+00 1.312774e-01 2.120951e+01 
4.400920e+00 2.272004e-01 3.393222e+01 
5.121915e+00 3.690408e-01 5.428675e+01 
5.773095e+00 5.518158e-01 8.685114e+01 
6.276444e+00 7.528524e-01 1.389495e+02 
6.584256e+00 9.393786e-01 2.222996e+02 
6.674408e+00 1.077020e+00 3.556480e+02 
6.585040e+00 1.154206e+00 5.689866e+02 
6.363002e+00 1.172213e+00 9.102982e+02 
6.070707e+00 1.146437e+00 1.456348e+03 
5.756559e+00 1.092891e+00 2.329952e+03 
5.460510e+00 1.026626e+00 3.727594e+03 
5.206222e+00 9.580823e-01 5.963623e+03 
5.009672e+00 8.949616e-01 9.540955e+03 
4.886619e+00 8.437511e-01 1.526418e+04 
4.830050e+00 8.060836e-01 2.442053e+04 
4.840000e+00 7.846426e-01 3.906940e+04 
4.902656e+00 7.792335e-01 6.250552e+04 
4.994279e+00 7.869654e-01 1.000000e+05 


==> anc/TOV-Output-e0-672.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.805610e-03 5.571446e-11 1.000000e-05 
3.428098e-03 1.016356e-10 1.599859e-05 
4.456814e-03 2.233364e-10 2.559548e-05 
5.605872e-03 4.444426e-10 4.094915e-05 
7.220914e-03 9.498668e-10 6.551286e-05 
9.012893e-03 1.847051e-09 1.048113e-04 
1.135612e-02 3.694676e-09 1.676833e-04 
1.445849e-02 7.625272e-09 2.682696e-04 
1.834779e-02 1.558251e-08 4.291934e-04 
2.329094e-02 3.187482e-08 6.866488e-04 
2.918719e-02 6.272837e-08 1.098541e-03 
3.699707e-02 1.277584e-07 1.757511e-03 
4.739152e-02 2.685285e-07 2.811769e-03 
5.943523e-02 5.296898e-07 4.498433e-03 
7.518975e-02 1.072428e-06 7.196857e-03 
9.519740e-02 2.176561e-06 1.151395e-02 
1.208867e-01 4.456936e-06 1.842070e-02 
1.528380e-01 9.007494e-06 2.947052e-02 
1.937408e-01 1.834792e-05 4.714866e-02 
2.441010e-01 3.669907e-05 7.543120e-02 
3.089792e-01 7.443376e-05 1.206793e-01 
3.918901e-01 1.518906e-04 1.930698e-01 
4.958683e-01 3.077706e-04 3.088844e-01 
6.251884e-01 6.170323e-04 4.941713e-01 
7.898417e-01 1.244878e-03 7.906043e-01 
9.974459e-01 2.509238e-03 1.264855e+00 
1.256469e+00 5.022465e-03 2.023590e+00 
1.577542e+00 9.961982e-03 3.237458e+00 
1.976628e+00 1.966312e-02 5.179475e+00 
2.456249e+00 3.793664e-02 8.286428e+00 
3.029635e+00 7.179343e-02 1.325711e+01 
3.684701e+00 1.308697e-01 2.120951e+01 
4.398779e+00 2.271604e-01 3.393222e+01 
5.115809e+00 3.682299e-01 5.428675e+01 
5.763900e+00 5.500179e-01 8.685114e+01 
6.270352e+00 7.516247e-01 1.389495e+02 
6.578120e+00 9.379528e-01 2.222996e+02 
6.670664e+00 1.076281e+00 3.556480e+02 
6.578710e+00 1.152561e+00 5.689866e+02 
6.359651e+00 1.171527e+00 9.102982e+02 
6.067467e+00 1.145800e+00 1.456348e+03 
5.753944e+00 1.092446e+00 2.329952e+03 
5.456577e+00 1.025910e+00 3.727594e+03 
5.202141e+00 9.573909e-01 5.963623e+03 
5.006246e+00 8.944392e-01 9.540955e+03 
4.881850e+00 8.430095e-01 1.526418e+04 
4.826416e+00 8.055586e-01 2.442053e+04 
4.839146e+00 7.846099e-01 3.906940e+04 
4.898690e+00 7.786370e-01 6.250552e+04 
4.987895e+00 7.858943e-01 1.000000e+05 


==> anc/TOV-Output-e0-673.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.815994e-03 5.641924e-11 1.000000e-05 
3.511499e-03 1.093980e-10 1.599859e-05 
4.477163e-03 2.267465e-10 2.559548e-05 
5.572201e-03 4.371316e-10 4.094915e-05 
7.102863e-03 9.053829e-10 6.551286e-05 
8.958356e-03 1.816423e-09 1.048113e-04 
1.138493e-02 3.728408e-09 1.676833e-04 
1.446394e-02 7.645252e-09 2.682696e-04 
1.833396e-02 1.557044e-08 4.291934e-04 
2.335871e-02 3.220170e-08 6.866488e-04 
2.917905e-02 6.276916e-08 1.098541e-03 
3.734101e-02 1.315502e-07 1.757511e-03 
4.688408e-02 2.603816e-07 2.811769e-03 
5.981763e-02 5.407830e-07 4.498433e-03 
7.546255e-02 1.085756e-06 7.196857e-03 
9.508555e-02 2.172125e-06 1.151395e-02 
1.210228e-01 4.478655e-06 1.842070e-02 
1.522175e-01 8.911463e-06 2.947052e-02 
1.931183e-01 1.819868e-05 4.714866e-02 
2.437483e-01 3.659457e-05 7.543120e-02 
3.085516e-01 7.423540e-05 1.206793e-01 
3.907858e-01 1.508344e-04 1.930698e-01 
4.937726e-01 3.043381e-04 3.088844e-01 
6.254997e-01 6.188701e-04 4.941713e-01 
7.879332e-01 1.237717e-03 7.906043e-01 
9.955230e-01 2.498466e-03 1.264855e+00 
1.254727e+00 5.009021e-03 2.023590e+00 
1.574096e+00 9.911609e-03 3.237458e+00 
1.973725e+00 1.960547e-02 5.179475e+00 
2.454575e+00 3.791342e-02 8.286428e+00 
3.026983e+00 7.170671e-02 1.325711e+01 
3.677858e+00 1.303360e-01 2.120951e+01 
4.389947e+00 2.261409e-01 3.393222e+01 
5.109821e+00 3.674420e-01 5.428675e+01 
5.761224e+00 5.498603e-01 8.685114e+01 
6.263548e+00 7.501843e-01 1.389495e+02 
6.572827e+00 9.368029e-01 2.222996e+02 
6.666365e+00 1.075354e+00 3.556480e+02 
6.572746e+00 1.151035e+00 5.689866e+02 
6.353456e+00 1.169969e+00 9.102982e+02 
6.061226e+00 1.144325e+00 1.456348e+03 
5.750338e+00 1.091752e+00 2.329952e+03 
5.452385e+00 1.025136e+00 3.727594e+03 
5.199316e+00 9.569568e-01 5.963623e+03 
5.003575e+00 8.940602e-01 9.540955e+03 
4.878807e+00 8.425793e-01 1.526418e+04 
4.822977e+00 8.050678e-01 2.442053e+04 
4.835168e+00 7.840231e-01 3.906940e+04 
4.895305e+00 7.781460e-01 6.250552e+04 
4.983964e+00 7.852856e-01 1.000000e+05 


==> anc/TOV-Output-e0-674.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.795960e-03 5.530564e-11 1.000000e-05 
3.478309e-03 1.064833e-10 1.599859e-05 
4.357130e-03 2.093043e-10 2.559548e-05 
5.694964e-03 4.673582e-10 4.094915e-05 
7.091237e-03 9.022833e-10 6.551286e-05 
9.006504e-03 1.848611e-09 1.048113e-04 
1.127627e-02 3.628051e-09 1.676833e-04 
1.447759e-02 7.678315e-09 2.682696e-04 
1.833927e-02 1.560713e-08 4.291934e-04 
2.335099e-02 3.221762e-08 6.866488e-04 
2.927645e-02 6.349402e-08 1.098541e-03 
3.729993e-02 1.313114e-07 1.757511e-03 
4.701832e-02 2.630149e-07 2.811769e-03 
5.963829e-02 5.367301e-07 4.498433e-03 
7.556286e-02 1.091711e-06 7.196857e-03 
9.513099e-02 2.178473e-06 1.151395e-02 
1.206231e-01 4.441019e-06 1.842070e-02 
1.519601e-01 8.879516e-06 2.947052e-02 
1.924959e-01 1.805008e-05 4.714866e-02 
2.439358e-01 3.673355e-05 7.543120e-02 
3.093020e-01 7.488925e-05 1.206793e-01 
3.899788e-01 1.501247e-04 1.930698e-01 
4.941189e-01 3.054307e-04 3.088844e-01 
6.237592e-01 6.146314e-04 4.941713e-01 
7.880011e-01 1.239866e-03 7.906043e-01 
9.933632e-01 2.485931e-03 1.264855e+00 
1.251227e+00 4.974637e-03 2.023590e+00 
1.572558e+00 9.897103e-03 3.237458e+00 
1.970581e+00 1.954075e-02 5.179475e+00 
2.449961e+00 3.775603e-02 8.286428e+00 
3.022390e+00 7.148514e-02 1.325711e+01 
3.676433e+00 1.303583e-01 2.120951e+01 
4.386257e+00 2.258733e-01 3.393222e+01 
5.100730e+00 3.660407e-01 5.428675e+01 
5.753901e+00 5.485328e-01 8.685114e+01 
6.258565e+00 7.492853e-01 1.389495e+02 
6.566970e+00 9.354672e-01 2.222996e+02 
6.661032e+00 1.074077e+00 3.556480e+02 
6.570392e+00 1.150693e+00 5.689866e+02 
6.348236e+00 1.168709e+00 9.102982e+02 
6.057099e+00 1.143439e+00 1.456348e+03 
5.743740e+00 1.090307e+00 2.329952e+03 
5.450009e+00 1.024771e+00 3.727594e+03 
5.196029e+00 9.564275e-01 5.963623e+03 
5.000673e+00 8.936369e-01 9.540955e+03 
4.875616e+00 8.421221e-01 1.526418e+04 
4.821649e+00 8.049496e-01 2.442053e+04 
4.829473e+00 7.831313e-01 3.906940e+04 
4.891303e+00 7.775425e-01 6.250552e+04 
4.979707e+00 7.846152e-01 1.000000e+05 


==> anc/TOV-Output-e0-675.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.730818e-03 5.160584e-11 1.000000e-05 
3.484827e-03 1.072419e-10 1.599859e-05 
4.386447e-03 2.138746e-10 2.559548e-05 
5.564010e-03 4.365001e-10 4.094915e-05 
7.146145e-03 9.247751e-10 6.551286e-05 
8.899237e-03 1.785990e-09 1.048113e-04 
1.148112e-02 3.835070e-09 1.676833e-04 
1.453450e-02 7.780741e-09 2.682696e-04 
1.826129e-02 1.543175e-08 4.291934e-04 
2.318775e-02 3.159346e-08 6.866488e-04 
2.907951e-02 6.231359e-08 1.098541e-03 
3.712996e-02 1.297165e-07 1.757511e-03 
4.695009e-02 2.622601e-07 2.811769e-03 
5.926030e-02 5.273705e-07 4.498433e-03 
7.517450e-02 1.076560e-06 7.196857e-03 
9.480606e-02 2.159425e-06 1.151395e-02 
1.201211e-01 4.392310e-06 1.842070e-02 
1.521123e-01 8.919433e-06 2.947052e-02 
1.926463e-01 1.811924e-05 4.714866e-02 
2.440708e-01 3.684912e-05 7.543120e-02 
3.083656e-01 7.432129e-05 1.206793e-01 
3.903306e-01 1.507542e-04 1.930698e-01 
4.933591e-01 3.044748e-04 3.088844e-01 
6.219871e-01 6.103134e-04 4.941713e-01 
7.856436e-01 1.230600e-03 7.906043e-01 
9.926316e-01 2.484102e-03 1.264855e+00 
1.249837e+00 4.965390e-03 2.023590e+00 
1.569521e+00 9.854456e-03 3.237458e+00 
1.967332e+00 1.947295e-02 5.179475e+00 
2.445551e+00 3.760803e-02 8.286428e+00 
3.018066e+00 7.128224e-02 1.325711e+01 
3.670218e+00 1.298891e-01 2.120951e+01 
4.380133e+00 2.252498e-01 3.393222e+01 
5.098842e+00 3.660629e-01 5.428675e+01 
5.749405e+00 5.479157e-01 8.685114e+01 
6.251960e+00 7.479031e-01 1.389495e+02 
6.561369e+00 9.342144e-01 2.222996e+02 
6.655373e+00 1.072689e+00 3.556480e+02 
6.565141e+00 1.149399e+00 5.689866e+02 
6.345532e+00 1.168219e+00 9.102982e+02 
6.054943e+00 1.143102e+00 1.456348e+03 
5.743207e+00 1.090383e+00 2.329952e+03 
5.447786e+00 1.024440e+00 3.727594e+03 
5.190457e+00 9.554285e-01 5.963623e+03 
4.999669e+00 8.935743e-01 9.540955e+03 
4.871660e+00 8.415264e-01 1.526418e+04 
4.815644e+00 8.040050e-01 2.442053e+04 
4.826597e+00 7.827394e-01 3.906940e+04 
4.887927e+00 7.770526e-01 6.250552e+04 
4.976991e+00 7.842354e-01 1.000000e+05 


==> anc/TOV-Output-e0-676.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.805923e-03 5.606484e-11 1.000000e-05 
3.541151e-03 1.126930e-10 1.599859e-05 
4.393896e-03 2.152845e-10 2.559548e-05 
5.490782e-03 4.201132e-10 4.094915e-05 
7.122872e-03 9.171259e-10 6.551286e-05 
8.959852e-03 1.825434e-09 1.048113e-04 
1.147627e-02 3.835886e-09 1.676833e-04 
1.431370e-02 7.442506e-09 2.682696e-04 
1.819423e-02 1.528499e-08 4.291934e-04 
2.293112e-02 3.060131e-08 6.866488e-04 
2.919677e-02 6.316386e-08 1.098541e-03 
3.721083e-02 1.307595e-07 1.757511e-03 
4.701263e-02 2.636996e-07 2.811769e-03 
5.946281e-02 5.335849e-07 4.498433e-03 
7.474906e-02 1.059953e-06 7.196857e-03 
9.487619e-02 2.167427e-06 1.151395e-02 
1.202057e-01 4.408114e-06 1.842070e-02 
1.518763e-01 8.891124e-06 2.947052e-02 
1.922252e-01 1.802733e-05 4.714866e-02 
2.427548e-01 3.631003e-05 7.543120e-02 
3.079689e-01 7.414447e-05 1.206793e-01 
3.896239e-01 1.501590e-04 1.930698e-01 
4.919443e-01 3.023105e-04 3.088844e-01 
6.214689e-01 6.096893e-04 4.941713e-01 
7.847287e-01 1.228118e-03 7.906043e-01 
9.909389e-01 2.475073e-03 1.264855e+00 
1.247142e+00 4.940658e-03 2.023590e+00 
1.569758e+00 9.873169e-03 3.237458e+00 
1.964905e+00 1.942936e-02 5.179475e+00 
2.443525e+00 3.756847e-02 8.286428e+00 
3.012759e+00 7.101140e-02 1.325711e+01 
3.662853e+00 1.293027e-01 2.120951e+01 
4.373247e+00 2.245153e-01 3.393222e+01 
5.091650e+00 3.650364e-01 5.428675e+01 
5.742368e+00 5.466595e-01 8.685114e+01 
6.248717e+00 7.475198e-01 1.389495e+02 
6.553465e+00 9.322068e-01 2.222996e+02 
6.649741e+00 1.071310e+00 3.556480e+02 
6.560661e+00 1.148358e+00 5.689866e+02 
6.344014e+00 1.168092e+00 9.102982e+02 
6.050668e+00 1.142173e+00 1.456348e+03 
5.737719e+00 1.089214e+00 2.329952e+03 
5.441784e+00 1.023255e+00 3.727594e+03 
5.191226e+00 9.557310e-01 5.963623e+03 
4.997024e+00 8.931991e-01 9.540955e+03 
4.867144e+00 8.408290e-01 1.526418e+04 
4.812584e+00 8.035803e-01 2.442053e+04 
4.823956e+00 7.823887e-01 3.906940e+04 
4.884581e+00 7.765680e-01 6.250552e+04 
4.972195e+00 7.834630e-01 1.000000e+05 


==> anc/TOV-Output-e0-677.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.783804e-03 5.483042e-11 1.000000e-05 
3.510963e-03 1.099979e-10 1.599859e-05 
4.427526e-03 2.205916e-10 2.559548e-05 
5.657877e-03 4.603267e-10 4.094915e-05 
7.078503e-03 9.014255e-10 6.551286e-05 
9.071198e-03 1.897141e-09 1.048113e-04 
1.132336e-02 3.690049e-09 1.676833e-04 
1.428296e-02 7.405609e-09 2.682696e-04 
1.837744e-02 1.577469e-08 4.291934e-04 
2.322444e-02 3.183771e-08 6.866488e-04 
2.931258e-02 6.401305e-08 1.098541e-03 
3.704337e-02 1.291929e-07 1.757511e-03 
4.703675e-02 2.644963e-07 2.811769e-03 
5.892980e-02 5.201326e-07 4.498433e-03 
7.457112e-02 1.053958e-06 7.196857e-03 
9.483916e-02 2.168092e-06 1.151395e-02 
1.197744e-01 4.367292e-06 1.842070e-02 
1.520839e-01 8.940846e-06 2.947052e-02 
1.924640e-01 1.812136e-05 4.714866e-02 
2.426504e-01 3.631683e-05 7.543120e-02 
3.074458e-01 7.387641e-05 1.206793e-01 
3.888272e-01 1.494605e-04 1.930698e-01 
4.917469e-01 3.023926e-04 3.088844e-01 
6.202129e-01 6.068968e-04 4.941713e-01 
7.840964e-01 1.226958e-03 7.906043e-01 
9.901529e-01 2.472821e-03 1.264855e+00 
1.245593e+00 4.929515e-03 2.023590e+00 
1.566424e+00 9.824953e-03 3.237458e+00 
1.960597e+00 1.933054e-02 5.179475e+00 
2.439207e+00 3.742474e-02 8.286428e+00 
3.006400e+00 7.066829e-02 1.325711e+01 
3.659331e+00 1.291092e-01 2.120951e+01 
4.370044e+00 2.243174e-01 3.393222e+01 
5.083299e+00 3.637817e-01 5.428675e+01 
5.736705e+00 5.457479e-01 8.685114e+01 
6.239902e+00 7.454792e-01 1.389495e+02 
6.550635e+00 9.318598e-01 2.222996e+02 
6.644232e+00 1.069972e+00 3.556480e+02 
6.555638e+00 1.147137e+00 5.689866e+02 
6.339924e+00 1.167176e+00 9.102982e+02 
6.049923e+00 1.142229e+00 1.456348e+03 
5.734265e+00 1.088556e+00 2.329952e+03 
5.438402e+00 1.022662e+00 3.727594e+03 
5.187971e+00 9.552071e-01 5.963623e+03 
4.993588e+00 8.926735e-01 9.540955e+03 
4.864595e+00 8.404869e-01 1.526418e+04 
4.811855e+00 8.035672e-01 2.442053e+04 
4.817963e+00 7.814437e-01 3.906940e+04 
4.879774e+00 7.758175e-01 6.250552e+04 
4.970400e+00 7.832562e-01 1.000000e+05 


==> anc/TOV-Output-e0-678.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.768083e-03 5.398633e-11 1.000000e-05 
3.538445e-03 1.127675e-10 1.599859e-05 
4.314004e-03 2.043564e-10 2.559548e-05 
5.598155e-03 4.465617e-10 4.094915e-05 
6.988388e-03 8.687157e-10 6.551286e-05 
8.835134e-03 1.755440e-09 1.048113e-04 
1.130452e-02 3.677082e-09 1.676833e-04 
1.424450e-02 7.356798e-09 2.682696e-04 
1.822091e-02 1.539775e-08 4.291934e-04 
2.282550e-02 3.026971e-08 6.866488e-04 
2.914130e-02 6.299038e-08 1.098541e-03 
3.687899e-02 1.276689e-07 1.757511e-03 
4.663255e-02 2.581169e-07 2.811769e-03 
5.915854e-02 5.269900e-07 4.498433e-03 
7.467295e-02 1.059845e-06 7.196857e-03 
9.490945e-02 2.176126e-06 1.151395e-02 
1.198012e-01 4.376678e-06 1.842070e-02 
1.510914e-01 8.779896e-06 2.947052e-02 
1.912237e-01 1.779954e-05 4.714866e-02 
2.423310e-01 3.622705e-05 7.543120e-02 
3.064575e-01 7.327439e-05 1.206793e-01 
3.872046e-01 1.478155e-04 1.930698e-01 
4.913539e-01 3.021133e-04 3.088844e-01 
6.197027e-01 6.062926e-04 4.941713e-01 
7.822302e-01 1.220020e-03 7.906043e-01 
9.869781e-01 2.452749e-03 1.264855e+00 
1.244266e+00 4.920985e-03 2.023590e+00 
1.563982e+00 9.793440e-03 3.237458e+00 
1.956379e+00 1.923451e-02 5.179475e+00 
2.434224e+00 3.725102e-02 8.286428e+00 
3.005177e+00 7.067939e-02 1.325711e+01 
3.655680e+00 1.289023e-01 2.120951e+01 
4.363944e+00 2.236972e-01 3.393222e+01 
5.081089e+00 3.637377e-01 5.428675e+01 
5.729199e+00 5.443735e-01 8.685114e+01 
6.237235e+00 7.452652e-01 1.389495e+02 
6.543756e+00 9.301862e-01 2.222996e+02 
6.639227e+00 1.068802e+00 3.556480e+02 
6.552885e+00 1.146660e+00 5.689866e+02 
6.335516e+00 1.166161e+00 9.102982e+02 
6.046026e+00 1.141405e+00 1.456348e+03 
5.733941e+00 1.088683e+00 2.329952e+03 
5.436381e+00 1.022375e+00 3.727594e+03 
5.181936e+00 9.541113e-01 5.963623e+03 
4.987128e+00 8.915715e-01 9.540955e+03 
4.861272e+00 8.400045e-01 1.526418e+04 
4.806154e+00 8.026754e-01 2.442053e+04 
4.816082e+00 7.812274e-01 3.906940e+04 
4.875168e+00 7.751034e-01 6.250552e+04 
4.966783e+00 7.827055e-01 1.000000e+05 


==> anc/TOV-Output-e0-679.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.708624e-03 5.065621e-11 1.000000e-05 
3.525485e-03 1.116975e-10 1.599859e-05 
4.313936e-03 2.046481e-10 2.559548e-05 
5.612492e-03 4.506650e-10 4.094915e-05 
7.128434e-03 9.233560e-10 6.551286e-05 
9.034223e-03 1.879573e-09 1.048113e-04 
1.127483e-02 3.653568e-09 1.676833e-04 
1.419856e-02 7.296590e-09 2.682696e-04 
1.815356e-02 1.525010e-08 4.291934e-04 
2.317374e-02 3.172309e-08 6.866488e-04 
2.902281e-02 6.231693e-08 1.098541e-03 
3.686086e-02 1.276687e-07 1.757511e-03 
4.659675e-02 2.579027e-07 2.811769e-03 
5.895786e-02 5.224147e-07 4.498433e-03 
7.490042e-02 1.071137e-06 7.196857e-03 
9.471122e-02 2.165709e-06 1.151395e-02 
1.198403e-01 4.387423e-06 1.842070e-02 
1.510879e-01 8.792237e-06 2.947052e-02 
1.915870e-01 1.792759e-05 4.714866e-02 
2.418414e-01 3.606104e-05 7.543120e-02 
3.066835e-01 7.354480e-05 1.206793e-01 
3.868847e-01 1.476668e-04 1.930698e-01 
4.891827e-01 2.985670e-04 3.088844e-01 
6.200827e-01 6.083005e-04 4.941713e-01 
7.824065e-01 1.222634e-03 7.906043e-01 
9.877120e-01 2.461806e-03 1.264855e+00 
1.241601e+00 4.896654e-03 2.023590e+00 
1.562829e+00 9.786014e-03 3.237458e+00 
1.954988e+00 1.922120e-02 5.179475e+00 
2.431610e+00 3.718458e-02 8.286428e+00 
3.001546e+00 7.052431e-02 1.325711e+01 
3.648229e+00 1.283078e-01 2.120951e+01 
4.359863e+00 2.233706e-01 3.393222e+01 
5.072896e+00 3.625140e-01 5.428675e+01 
5.724809e+00 5.437802e-01 8.685114e+01 
6.228930e+00 7.433752e-01 1.389495e+02 
6.538942e+00 9.291877e-01 2.222996e+02 
6.637109e+00 1.068604e+00 3.556480e+02 
6.550132e+00 1.146183e+00 5.689866e+02 
6.330340e+00 1.164910e+00 9.102982e+02 
6.042461e+00 1.140672e+00 1.456348e+03 
5.731470e+00 1.088271e+00 2.329952e+03 
5.435607e+00 1.022370e+00 3.727594e+03 
5.180474e+00 9.539548e-01 5.963623e+03 
4.986299e+00 8.915410e-01 9.540955e+03 
4.859849e+00 8.398654e-01 1.526418e+04 
4.803765e+00 8.023685e-01 2.442053e+04 
4.810676e+00 7.803858e-01 3.906940e+04 
4.871710e+00 7.745978e-01 6.250552e+04 
4.960118e+00 7.815801e-01 1.000000e+05 


==> anc/TOV-Output-e0-68.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.645206e-03 1.649498e-10 1.000000e-06 
1.132185e-02 3.704909e-10 1.757511e-06 
1.499455e-02 8.606483e-10 3.088844e-06 
2.031210e-02 2.139392e-09 5.428675e-06 
2.663495e-02 4.823716e-09 9.540955e-06 
3.556670e-02 1.148568e-08 1.676833e-05 
4.789161e-02 2.804171e-08 2.947052e-05 
6.243432e-02 6.212930e-08 5.179475e-05 
8.405532e-02 1.516080e-07 9.102982e-05 
1.111540e-01 3.505925e-07 1.599859e-04 
1.473567e-01 8.168417e-07 2.811769e-04 
1.955149e-01 1.907959e-06 4.941713e-04 
2.602630e-01 4.500594e-06 8.685114e-04 
3.442545e-01 1.041542e-05 1.526418e-03 
4.567137e-01 2.432086e-05 2.682696e-03 
6.046471e-01 5.643762e-05 4.714866e-03 
8.026250e-01 1.320166e-04 8.286428e-03 
1.063313e+00 3.069888e-04 1.456348e-02 
1.410087e+00 7.160817e-04 2.559548e-02 
1.868720e+00 1.667272e-03 4.498433e-02 
2.469706e+00 3.851004e-03 7.906043e-02 
3.264130e+00 8.900223e-03 1.389495e-01 
4.299386e+00 2.037642e-02 2.442053e-01 
5.651497e+00 4.642942e-02 4.291934e-01 
7.356033e+00 1.029641e-01 7.543120e-01 
9.477659e+00 2.223490e-01 1.325711e+00 
1.196087e+01 4.543130e-01 2.329952e+00 
1.468220e+01 8.632864e-01 4.094915e+00 
1.729701e+01 1.473839e+00 7.196857e+00 
1.940067e+01 2.219419e+00 1.264855e+01 
2.065344e+01 2.932153e+00 2.222996e+01 
2.095558e+01 3.439188e+00 3.906940e+01 
2.045311e+01 3.662670e+00 6.866488e+01 
1.947328e+01 3.647730e+00 1.206793e+02 
1.830980e+01 3.477204e+00 2.120951e+02 
1.716987e+01 3.229250e+00 3.727594e+02 
1.622745e+01 2.972433e+00 6.551286e+02 
1.557187e+01 2.747737e+00 1.151395e+03 
1.522785e+01 2.577890e+00 2.023590e+03 
1.518218e+01 2.475970e+00 3.556480e+03 
1.538799e+01 2.446663e+00 6.250552e+03 
1.574556e+01 2.480221e+00 1.098541e+04 
1.609383e+01 2.545746e+00 1.930698e+04 
1.637574e+01 2.622305e+00 3.393222e+04 
1.653013e+01 2.684013e+00 5.963623e+04 
1.657392e+01 2.722602e+00 1.048113e+05 
1.653599e+01 2.737079e+00 1.842070e+05 
1.646413e+01 2.734963e+00 3.237458e+05 
1.636388e+01 2.718100e+00 5.689866e+05 
1.628887e+01 2.699922e+00 1.000000e+06 


==> anc/TOV-Output-e0-680.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.789900e-03 5.543596e-11 1.000000e-05 
3.395172e-03 9.991048e-11 1.599859e-05 
4.446343e-03 2.244061e-10 2.559548e-05 
5.642042e-03 4.584951e-10 4.094915e-05 
7.074678e-03 9.039530e-10 6.551286e-05 
8.904619e-03 1.802486e-09 1.048113e-04 
1.116946e-02 3.557312e-09 1.676833e-04 
1.417271e-02 7.267488e-09 2.682696e-04 
1.801580e-02 1.492748e-08 4.291934e-04 
2.281950e-02 3.033506e-08 6.866488e-04 
2.905574e-02 6.262137e-08 1.098541e-03 
3.666765e-02 1.258568e-07 1.757511e-03 
4.667632e-02 2.596079e-07 2.811769e-03 
5.868349e-02 5.159139e-07 4.498433e-03 
7.456774e-02 1.058484e-06 7.196857e-03 
9.411017e-02 2.127868e-06 1.151395e-02 
1.189797e-01 4.299903e-06 1.842070e-02 
1.512671e-01 8.836543e-06 2.947052e-02 
1.909480e-01 1.777495e-05 4.714866e-02 
2.422488e-01 3.629688e-05 7.543120e-02 
3.060949e-01 7.322987e-05 1.206793e-01 
3.867777e-01 1.477613e-04 1.930698e-01 
4.894572e-01 2.995090e-04 3.088844e-01 
6.177208e-01 6.022644e-04 4.941713e-01 
7.797195e-01 1.211870e-03 7.906043e-01 
9.857803e-01 2.450995e-03 1.264855e+00 
1.239894e+00 4.883644e-03 2.023590e+00 
1.558526e+00 9.719844e-03 3.237458e+00 
1.953100e+00 1.919329e-02 5.179475e+00 
2.430736e+00 3.719677e-02 8.286428e+00 
2.993798e+00 7.008606e-02 1.325711e+01 
3.644006e+00 1.280424e-01 2.120951e+01 
4.353523e+00 2.227154e-01 3.393222e+01 
5.066626e+00 3.616692e-01 5.428675e+01 
5.716706e+00 5.422556e-01 8.685114e+01 
6.224164e+00 7.425359e-01 1.389495e+02 
6.534821e+00 9.284154e-01 2.222996e+02 
6.632154e+00 1.067449e+00 3.556480e+02 
6.545091e+00 1.144953e+00 5.689866e+02 
6.328028e+00 1.164537e+00 9.102982e+02 
6.038422e+00 1.139806e+00 1.456348e+03 
5.724464e+00 1.086717e+00 2.329952e+03 
5.431505e+00 1.021612e+00 3.727594e+03 
5.176207e+00 9.532213e-01 5.963623e+03 
4.982271e+00 8.909014e-01 9.540955e+03 
4.855849e+00 8.392602e-01 1.526418e+04 
4.798728e+00 8.015935e-01 2.442053e+04 
4.810162e+00 7.804113e-01 3.906940e+04 
4.867562e+00 7.739665e-01 6.250552e+04 
4.959516e+00 7.815974e-01 1.000000e+05 


==> anc/TOV-Output-e0-681.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.659611e-03 4.809702e-11 1.000000e-05 
3.505357e-03 1.101186e-10 1.599859e-05 
4.428132e-03 2.219860e-10 2.559548e-05 
5.517330e-03 4.293890e-10 4.094915e-05 
6.941333e-03 8.550522e-10 6.551286e-05 
8.847085e-03 1.770372e-09 1.048113e-04 
1.133968e-02 3.727917e-09 1.676833e-04 
1.442449e-02 7.673003e-09 2.682696e-04 
1.796178e-02 1.481537e-08 4.291934e-04 
2.287369e-02 3.059662e-08 6.866488e-04 
2.906308e-02 6.276096e-08 1.098541e-03 
3.676372e-02 1.270351e-07 1.757511e-03 
4.622342e-02 2.524948e-07 2.811769e-03 
5.873488e-02 5.180310e-07 4.498433e-03 
7.458516e-02 1.060784e-06 7.196857e-03 
9.434046e-02 2.146678e-06 1.151395e-02 
1.190452e-01 4.313341e-06 1.842070e-02 
1.505423e-01 8.722939e-06 2.947052e-02 
1.903187e-01 1.762567e-05 4.714866e-02 
2.409666e-01 3.577619e-05 7.543120e-02 
3.055243e-01 7.292821e-05 1.206793e-01 
3.857378e-01 1.467883e-04 1.930698e-01 
4.876982e-01 2.967280e-04 3.088844e-01 
6.173572e-01 6.020836e-04 4.941713e-01 
7.801322e-01 1.215568e-03 7.906043e-01 
9.832220e-01 2.435549e-03 1.264855e+00 
1.238909e+00 4.879122e-03 2.023590e+00 
1.557767e+00 9.719679e-03 3.237458e+00 
1.950714e+00 1.915080e-02 5.179475e+00 
2.427461e+00 3.710023e-02 8.286428e+00 
2.993597e+00 7.016656e-02 1.325711e+01 
3.640336e+00 1.278331e-01 2.120951e+01 
4.345916e+00 2.218768e-01 3.393222e+01 
5.063314e+00 3.614058e-01 5.428675e+01 
5.710489e+00 5.412038e-01 8.685114e+01 
6.220063e+00 7.418932e-01 1.389495e+02 
6.528469e+00 9.269119e-01 2.222996e+02 
6.626024e+00 1.065898e+00 3.556480e+02 
6.540755e+00 1.143954e+00 5.689866e+02 
6.323817e+00 1.163580e+00 9.102982e+02 
6.035282e+00 1.139191e+00 1.456348e+03 
5.721212e+00 1.086107e+00 2.329952e+03 
5.428322e+00 1.021061e+00 3.727594e+03 
5.173586e+00 9.528257e-01 5.963623e+03 
4.979585e+00 8.905168e-01 9.540955e+03 
4.854389e+00 8.391138e-01 1.526418e+04 
4.795273e+00 8.010977e-01 2.442053e+04 
4.804002e+00 7.794358e-01 3.906940e+04 
4.862917e+00 7.732446e-01 6.250552e+04 
4.953613e+00 7.806154e-01 1.000000e+05 


==> anc/TOV-Output-e0-682.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.772366e-03 5.455731e-11 1.000000e-05 
3.435142e-03 1.037852e-10 1.599859e-05 
4.365815e-03 2.130577e-10 2.559548e-05 
5.615458e-03 4.533741e-10 4.094915e-05 
7.084934e-03 9.105605e-10 6.551286e-05 
8.947329e-03 1.833925e-09 1.048113e-04 
1.115064e-02 3.549775e-09 1.676833e-04 
1.433591e-02 7.543571e-09 2.682696e-04 
1.821775e-02 1.548053e-08 4.291934e-04 
2.300082e-02 3.115530e-08 6.866488e-04 
2.901975e-02 6.257243e-08 1.098541e-03 
3.664585e-02 1.260019e-07 1.757511e-03 
4.619857e-02 2.524580e-07 2.811769e-03 
5.850132e-02 5.126276e-07 4.498433e-03 
7.409988e-02 1.041740e-06 7.196857e-03 
9.439421e-02 2.153507e-06 1.151395e-02 
1.191525e-01 4.331370e-06 1.842070e-02 
1.503629e-01 8.704556e-06 2.947052e-02 
1.905280e-01 1.770984e-05 4.714866e-02 
2.416984e-01 3.615607e-05 7.543120e-02 
3.043723e-01 7.221234e-05 1.206793e-01 
3.861023e-01 1.474206e-04 1.930698e-01 
4.870994e-01 2.960702e-04 3.088844e-01 
6.156450e-01 5.979659e-04 4.941713e-01 
7.779442e-01 1.207143e-03 7.906043e-01 
9.830426e-01 2.437761e-03 1.264855e+00 
1.236684e+00 4.859990e-03 2.023590e+00 
1.555674e+00 9.694676e-03 3.237458e+00 
1.948145e+00 1.910294e-02 5.179475e+00 
2.422186e+00 3.691345e-02 8.286428e+00 
2.987610e+00 6.984953e-02 1.325711e+01 
3.636962e+00 1.276535e-01 2.120951e+01 
4.341976e+00 2.215696e-01 3.393222e+01 
5.054127e+00 3.599873e-01 5.428675e+01 
5.702786e+00 5.397796e-01 8.685114e+01 
6.211532e+00 7.399350e-01 1.389495e+02 
6.523434e+00 9.258386e-01 2.222996e+02 
6.619068e+00 1.064067e+00 3.556480e+02 
6.536434e+00 1.142960e+00 5.689866e+02 
6.320060e+00 1.162762e+00 9.102982e+02 
6.030435e+00 1.138098e+00 1.456348e+03 
5.718028e+00 1.085514e+00 2.329952e+03 
5.426181e+00 1.020746e+00 3.727594e+03 
5.171249e+00 9.524881e-01 5.963623e+03 
4.974059e+00 8.895908e-01 9.540955e+03 
4.850937e+00 8.386070e-01 1.526418e+04 
4.793762e+00 8.009451e-01 2.442053e+04 
4.801133e+00 7.790433e-01 3.906940e+04 
4.858706e+00 7.726015e-01 6.250552e+04 
4.948229e+00 7.797309e-01 1.000000e+05 


==> anc/TOV-Output-e0-683.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.712475e-03 5.117227e-11 1.000000e-05 
3.376054e-03 9.866557e-11 1.599859e-05 
4.296548e-03 2.033745e-10 2.559548e-05 
5.561102e-03 4.409813e-10 4.094915e-05 
6.940819e-03 8.573731e-10 6.551286e-05 
8.858768e-03 1.782615e-09 1.048113e-04 
1.115041e-02 3.554763e-09 1.676833e-04 
1.409281e-02 7.176793e-09 2.682696e-04 
1.807944e-02 1.515279e-08 4.291934e-04 
2.273283e-02 3.012302e-08 6.866488e-04 
2.880200e-02 6.126418e-08 1.098541e-03 
3.685864e-02 1.283975e-07 1.757511e-03 
4.623795e-02 2.534753e-07 2.811769e-03 
5.892405e-02 5.245887e-07 4.498433e-03 
7.426526e-02 1.050269e-06 7.196857e-03 
9.377976e-02 2.114823e-06 1.151395e-02 
1.189242e-01 4.312834e-06 1.842070e-02 
1.503342e-01 8.712333e-06 2.947052e-02 
1.898992e-01 1.756079e-05 4.714866e-02 
2.409891e-01 3.589124e-05 7.543120e-02 
3.040977e-01 7.212262e-05 1.206793e-01 
3.853226e-01 1.467441e-04 1.930698e-01 
4.870904e-01 2.964870e-04 3.088844e-01 
6.152368e-01 5.976503e-04 4.941713e-01 
7.776246e-01 1.207417e-03 7.906043e-01 
9.816343e-01 2.430851e-03 1.264855e+00 
1.236048e+00 4.859538e-03 2.023590e+00 
1.552603e+00 9.651512e-03 3.237458e+00 
1.942684e+00 1.897097e-02 5.179475e+00 
2.419086e+00 3.682489e-02 8.286428e+00 
2.981778e+00 6.954359e-02 1.325711e+01 
3.630783e+00 1.271889e-01 2.120951e+01 
4.336221e+00 2.209994e-01 3.393222e+01 
5.050666e+00 3.596934e-01 5.428675e+01 
5.698711e+00 5.392625e-01 8.685114e+01 
6.204869e+00 7.385310e-01 1.389495e+02 
6.518265e+00 9.247208e-01 2.222996e+02 
6.617389e+00 1.064013e+00 3.556480e+02 
6.530510e+00 1.141438e+00 5.689866e+02 
6.314711e+00 1.161454e+00 9.102982e+02 
6.026247e+00 1.137188e+00 1.456348e+03 
5.718258e+00 1.085779e+00 2.329952e+03 
5.420424e+00 1.019612e+00 3.727594e+03 
5.168474e+00 9.520604e-01 5.963623e+03 
4.972557e+00 8.894311e-01 9.540955e+03 
4.845589e+00 8.377567e-01 1.526418e+04 
4.788190e+00 8.000747e-01 2.442053e+04 
4.796149e+00 7.782756e-01 3.906940e+04 
4.856148e+00 7.722584e-01 6.250552e+04 
4.945874e+00 7.794168e-01 1.000000e+05 


==> anc/TOV-Output-e0-684.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.722414e-03 5.181264e-11 1.000000e-05 
3.392228e-03 1.002370e-10 1.599859e-05 
4.343315e-03 2.103958e-10 2.559548e-05 
5.514949e-03 4.307224e-10 4.094915e-05 
6.991617e-03 8.776187e-10 6.551286e-05 
8.928109e-03 1.827475e-09 1.048113e-04 
1.116832e-02 3.577151e-09 1.676833e-04 
1.408248e-02 7.171507e-09 2.682696e-04 
1.785353e-02 1.461322e-08 4.291934e-04 
2.298842e-02 3.119615e-08 6.866488e-04 
2.880419e-02 6.136786e-08 1.098541e-03 
3.638266e-02 1.236681e-07 1.757511e-03 
4.648983e-02 2.580174e-07 2.811769e-03 
5.853088e-02 5.149105e-07 4.498433e-03 
7.387745e-02 1.035415e-06 7.196857e-03 
9.363335e-02 2.108015e-06 1.151395e-02 
1.188526e-01 4.311351e-06 1.842070e-02 
1.501265e-01 8.688974e-06 2.947052e-02 
1.903645e-01 1.771609e-05 4.714866e-02 
2.409641e-01 3.593258e-05 7.543120e-02 
3.044695e-01 7.249331e-05 1.206793e-01 
3.850200e-01 1.466128e-04 1.930698e-01 
4.863709e-01 2.956069e-04 3.088844e-01 
6.155863e-01 5.995419e-04 4.941713e-01 
7.761125e-01 1.202144e-03 7.906043e-01 
9.800526e-01 2.422655e-03 1.264855e+00 
1.235277e+00 4.857492e-03 2.023590e+00 
1.550294e+00 9.622517e-03 3.237458e+00 
1.941387e+00 1.896010e-02 5.179475e+00 
2.417683e+00 3.681263e-02 8.286428e+00 
2.977913e+00 6.937236e-02 1.325711e+01 
3.627871e+00 1.270558e-01 2.120951e+01 
4.331138e+00 2.205263e-01 3.393222e+01 
5.043968e+00 3.587636e-01 5.428675e+01 
5.692040e+00 5.380956e-01 8.685114e+01 
6.199438e+00 7.374914e-01 1.389495e+02 
6.512895e+00 9.235361e-01 2.222996e+02 
6.609730e+00 1.061944e+00 3.556480e+02 
6.526781e+00 1.140636e+00 5.689866e+02 
6.311777e+00 1.160887e+00 9.102982e+02 
6.022551e+00 1.136415e+00 1.456348e+03 
5.715128e+00 1.085198e+00 2.329952e+03 
5.417669e+00 1.019156e+00 3.727594e+03 
5.163523e+00 9.511841e-01 5.963623e+03 
4.968441e+00 8.887729e-01 9.540955e+03 
4.841469e+00 8.371283e-01 1.526418e+04 
4.785355e+00 7.996876e-01 2.442053e+04 
4.795529e+00 7.782812e-01 3.906940e+04 
4.852176e+00 7.716582e-01 6.250552e+04 
4.941299e+00 7.786845e-01 1.000000e+05 


==> anc/TOV-Output-e0-685.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.735700e-03 5.265174e-11 1.000000e-05 
3.370088e-03 9.843080e-11 1.599859e-05 
4.433483e-03 2.241005e-10 2.559548e-05 
5.542286e-03 4.377985e-10 4.094915e-05 
6.884423e-03 8.390929e-10 6.551286e-05 
8.737125e-03 1.715194e-09 1.048113e-04 
1.133017e-02 3.740386e-09 1.676833e-04 
1.426490e-02 7.464731e-09 2.682696e-04 
1.789045e-02 1.472555e-08 4.291934e-04 
2.275038e-02 3.028127e-08 6.866488e-04 
2.872099e-02 6.092656e-08 1.098541e-03 
3.657473e-02 1.258208e-07 1.757511e-03 
4.608778e-02 2.517487e-07 2.811769e-03 
5.854221e-02 5.159627e-07 4.498433e-03 
7.383688e-02 1.035221e-06 7.196857e-03 
9.359044e-02 2.108196e-06 1.151395e-02 
1.183516e-01 4.263282e-06 1.842070e-02 
1.499984e-01 8.679405e-06 2.947052e-02 
1.892278e-01 1.742608e-05 4.714866e-02 
2.400711e-01 3.558656e-05 7.543120e-02 
3.034081e-01 7.184272e-05 1.206793e-01 
3.844253e-01 1.461479e-04 1.930698e-01 
4.847576e-01 2.931037e-04 3.088844e-01 
6.141875e-01 5.963354e-04 4.941713e-01 
7.747862e-01 1.197739e-03 7.906043e-01 
9.780860e-01 2.411622e-03 1.264855e+00 
1.233148e+00 4.839474e-03 2.023590e+00 
1.548679e+00 9.606349e-03 3.237458e+00 
1.939584e+00 1.893447e-02 5.179475e+00 
2.412746e+00 3.664131e-02 8.286428e+00 
2.973352e+00 6.915362e-02 1.325711e+01 
3.623023e+00 1.267261e-01 2.120951e+01 
4.327331e+00 2.202374e-01 3.393222e+01 
5.036307e+00 3.576454e-01 5.428675e+01 
5.687995e+00 5.375842e-01 8.685114e+01 
6.195653e+00 7.369390e-01 1.389495e+02 
6.507421e+00 9.223169e-01 2.222996e+02 
6.604814e+00 1.060798e+00 3.556480e+02 
6.521220e+00 1.139231e+00 5.689866e+02 
6.309137e+00 1.160410e+00 9.102982e+02 
6.020176e+00 1.136011e+00 1.456348e+03 
5.710405e+00 1.084215e+00 2.329952e+03 
5.412941e+00 1.018253e+00 3.727594e+03 
5.161779e+00 9.509674e-01 5.963623e+03 
4.967947e+00 8.888045e-01 9.540955e+03 
4.841145e+00 8.371865e-01 1.526418e+04 
4.780827e+00 7.990012e-01 2.442053e+04 
4.790724e+00 7.775449e-01 3.906940e+04 
4.850381e+00 7.714531e-01 6.250552e+04 
4.939731e+00 7.785183e-01 1.000000e+05 


==> anc/TOV-Output-e0-686.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.689384e-03 5.009560e-11 1.000000e-05 
3.465756e-03 1.072099e-10 1.599859e-05 
4.318182e-03 2.073690e-10 2.559548e-05 
5.476945e-03 4.231127e-10 4.094915e-05 
7.047338e-03 9.013976e-10 6.551286e-05 
8.852467e-03 1.786628e-09 1.048113e-04 
1.128306e-02 3.699316e-09 1.676833e-04 
1.417659e-02 7.337635e-09 2.682696e-04 
1.789036e-02 1.474682e-08 4.291934e-04 
2.292941e-02 3.104705e-08 6.866488e-04 
2.891432e-02 6.225597e-08 1.098541e-03 
3.637756e-02 1.239775e-07 1.757511e-03 
4.613041e-02 2.528164e-07 2.811769e-03 
5.848812e-02 5.152850e-07 4.498433e-03 
7.358403e-02 1.026118e-06 7.196857e-03 
9.323795e-02 2.087509e-06 1.151395e-02 
1.187853e-01 4.316614e-06 1.842070e-02 
1.502134e-01 8.729503e-06 2.947052e-02 
1.896867e-01 1.757877e-05 4.714866e-02 
2.402594e-01 3.572236e-05 7.543120e-02 
3.029696e-01 7.163611e-05 1.206793e-01 
3.836230e-01 1.454468e-04 1.930698e-01 
4.844416e-01 2.929572e-04 3.088844e-01 
6.134158e-01 5.949567e-04 4.941713e-01 
7.747896e-01 1.199494e-03 7.906043e-01 
9.760451e-01 2.400058e-03 1.264855e+00 
1.230024e+00 4.809825e-03 2.023590e+00 
1.545064e+00 9.553220e-03 3.237458e+00 
1.934728e+00 1.882033e-02 5.179475e+00 
2.408664e+00 3.650857e-02 8.286428e+00 
2.970938e+00 6.908130e-02 1.325711e+01 
3.617609e+00 1.263392e-01 2.120951e+01 
4.317819e+00 2.191249e-01 3.393222e+01 
5.030621e+00 3.569141e-01 5.428675e+01 
5.682112e+00 5.366133e-01 8.685114e+01 
6.188689e+00 7.354437e-01 1.389495e+02 
6.501491e+00 9.209478e-01 2.222996e+02 
6.602496e+00 1.060527e+00 3.556480e+02 
6.517773e+00 1.138520e+00 5.689866e+02 
6.303453e+00 1.158997e+00 9.102982e+02 
6.016724e+00 1.135305e+00 1.456348e+03 
5.705112e+00 1.083087e+00 2.329952e+03 
5.409828e+00 1.017716e+00 3.727594e+03 
5.156377e+00 9.499973e-01 5.963623e+03 
4.962306e+00 8.878552e-01 9.540955e+03 
4.835234e+00 8.362335e-01 1.526418e+04 
4.780474e+00 7.990522e-01 2.442053e+04 
4.788240e+00 7.772198e-01 3.906940e+04 
4.843836e+00 7.703852e-01 6.250552e+04 
4.933598e+00 7.774918e-01 1.000000e+05 


==> anc/TOV-Output-e0-687.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.720149e-03 5.191010e-11 1.000000e-05 
3.406375e-03 1.019415e-10 1.599859e-05 
4.359805e-03 2.137346e-10 2.559548e-05 
5.574483e-03 4.467735e-10 4.094915e-05 
6.912782e-03 8.519854e-10 6.551286e-05 
8.862054e-03 1.795051e-09 1.048113e-04 
1.114940e-02 3.574607e-09 1.676833e-04 
1.412745e-02 7.272191e-09 2.682696e-04 
1.788454e-02 1.475391e-08 4.291934e-04 
2.284457e-02 3.074844e-08 6.866488e-04 
2.863520e-02 6.055850e-08 1.098541e-03 
3.650377e-02 1.254551e-07 1.757511e-03 
4.600612e-02 2.511439e-07 2.811769e-03 
5.855470e-02 5.178004e-07 4.498433e-03 
7.383058e-02 1.037978e-06 7.196857e-03 
9.361742e-02 2.116180e-06 1.151395e-02 
1.179299e-01 4.230194e-06 1.842070e-02 
1.493953e-01 8.600175e-06 2.947052e-02 
1.895285e-01 1.756037e-05 4.714866e-02 
2.392073e-01 3.530656e-05 7.543120e-02 
3.032302e-01 7.192566e-05 1.206793e-01 
3.837265e-01 1.457764e-04 1.930698e-01 
4.843757e-01 2.932638e-04 3.088844e-01 
6.127604e-01 5.939148e-04 4.941713e-01 
7.721091e-01 1.188825e-03 7.906043e-01 
9.741203e-01 2.389365e-03 1.264855e+00 
1.228742e+00 4.801744e-03 2.023590e+00 
1.544088e+00 9.548824e-03 3.237458e+00 
1.934165e+00 1.883051e-02 5.179475e+00 
2.406847e+00 3.647740e-02 8.286428e+00 
2.968219e+00 6.898797e-02 1.325711e+01 
3.610654e+00 1.257969e-01 2.120951e+01 
4.316273e+00 2.191611e-01 3.393222e+01 
5.027725e+00 3.567279e-01 5.428675e+01 
5.676666e+00 5.357509e-01 8.685114e+01 
6.183740e+00 7.345447e-01 1.389495e+02 
6.494639e+00 9.192769e-01 2.222996e+02 
6.596227e+00 1.058923e+00 3.556480e+02 
6.512647e+00 1.137256e+00 5.689866e+02 
6.299660e+00 1.158163e+00 9.102982e+02 
6.012044e+00 1.134254e+00 1.456348e+03 
5.705571e+00 1.083409e+00 2.329952e+03 
5.408455e+00 1.017572e+00 3.727594e+03 
5.156458e+00 9.501557e-01 5.963623e+03 
4.961062e+00 8.877433e-01 9.540955e+03 
4.834907e+00 8.362905e-01 1.526418e+04 
4.776597e+00 7.984802e-01 2.442053e+04 
4.784057e+00 7.765933e-01 3.906940e+04 
4.839647e+00 7.697450e-01 6.250552e+04 
4.931427e+00 7.772115e-01 1.000000e+05 


==> anc/TOV-Output-e0-688.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.758233e-03 5.419986e-11 1.000000e-05 
3.450346e-03 1.060946e-10 1.599859e-05 
4.295294e-03 2.046840e-10 2.559548e-05 
5.518479e-03 4.340737e-10 4.094915e-05 
6.979257e-03 8.780779e-10 6.551286e-05 
8.880955e-03 1.809191e-09 1.048113e-04 
1.122030e-02 3.648538e-09 1.676833e-04 
1.418656e-02 7.374573e-09 2.682696e-04 
1.789378e-02 1.479831e-08 4.291934e-04 
2.287636e-02 3.092194e-08 6.866488e-04 
2.874857e-02 6.136981e-08 1.098541e-03 
3.645001e-02 1.250834e-07 1.757511e-03 
4.599202e-02 2.512783e-07 2.811769e-03 
5.825759e-02 5.107006e-07 4.498433e-03 
7.404737e-02 1.048672e-06 7.196857e-03 
9.366185e-02 2.122279e-06 1.151395e-02 
1.183988e-01 4.287075e-06 1.842070e-02 
1.488805e-01 8.523978e-06 2.947052e-02 
1.888738e-01 1.740431e-05 4.714866e-02 
2.392356e-01 3.537047e-05 7.543120e-02 
3.018542e-01 7.105437e-05 1.206793e-01 
3.821977e-01 1.442509e-04 1.930698e-01 
4.840756e-01 2.931444e-04 3.088844e-01 
6.104835e-01 5.881762e-04 4.941713e-01 
7.714331e-01 1.187426e-03 7.906043e-01 
9.744365e-01 2.395139e-03 1.264855e+00 
1.226141e+00 4.778269e-03 2.023590e+00 
1.542213e+00 9.527820e-03 3.237458e+00 
1.931954e+00 1.879294e-02 5.179475e+00 
2.401308e+00 3.627952e-02 8.286428e+00 
2.963518e+00 6.875945e-02 1.325711e+01 
3.608811e+00 1.257705e-01 2.120951e+01 
4.310553e+00 2.185954e-01 3.393222e+01 
5.022157e+00 3.560186e-01 5.428675e+01 
5.670943e+00 5.348187e-01 8.685114e+01 
6.176059e+00 7.328368e-01 1.389495e+02 
6.487489e+00 9.175080e-01 2.222996e+02 
6.590415e+00 1.057473e+00 3.556480e+02 
6.509751e+00 1.136725e+00 5.689866e+02 
6.296401e+00 1.157494e+00 9.102982e+02 
6.010137e+00 1.133980e+00 1.456348e+03 
5.700392e+00 1.082310e+00 2.329952e+03 
5.404389e+00 1.016818e+00 3.727594e+03 
5.152706e+00 9.495246e-01 5.963623e+03 
4.958309e+00 8.873435e-01 9.540955e+03 
4.829728e+00 8.354693e-01 1.526418e+04 
4.774099e+00 7.981516e-01 2.442053e+04 
4.777808e+00 7.756004e-01 3.906940e+04 
4.839711e+00 7.698766e-01 6.250552e+04 
4.928109e+00 7.767149e-01 1.000000e+05 


==> anc/TOV-Output-e0-689.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.638698e-03 4.752312e-11 1.000000e-05 
3.414725e-03 1.029920e-10 1.599859e-05 
4.303235e-03 2.061206e-10 2.559548e-05 
5.576594e-03 4.485834e-10 4.094915e-05 
7.021244e-03 8.953202e-10 6.551286e-05 
8.827060e-03 1.779034e-09 1.048113e-04 
1.117021e-02 3.605122e-09 1.676833e-04 
1.426241e-02 7.504390e-09 2.682696e-04 
1.787226e-02 1.476640e-08 4.291934e-04 
2.277999e-02 3.057715e-08 6.866488e-04 
2.851724e-02 5.998733e-08 1.098541e-03 
3.634844e-02 1.242209e-07 1.757511e-03 
4.604671e-02 2.525424e-07 2.811769e-03 
5.804898e-02 5.059684e-07 4.498433e-03 
7.352073e-02 1.027948e-06 7.196857e-03 
9.333217e-02 2.103000e-06 1.151395e-02 
1.176661e-01 4.214100e-06 1.842070e-02 
1.493280e-01 8.613560e-06 2.947052e-02 
1.890822e-01 1.748735e-05 4.714866e-02 
2.388859e-01 3.526676e-05 7.543120e-02 
3.024943e-01 7.161107e-05 1.206793e-01 
3.811930e-01 1.433244e-04 1.930698e-01 
4.821155e-01 2.900198e-04 3.088844e-01 
6.100554e-01 5.877911e-04 4.941713e-01 
7.699374e-01 1.182249e-03 7.906043e-01 
9.718409e-01 2.379515e-03 1.264855e+00 
1.225245e+00 4.774671e-03 2.023590e+00 
1.538500e+00 9.472989e-03 3.237458e+00 
1.927607e+00 1.869368e-02 5.179475e+00 
2.400641e+00 3.629954e-02 8.286428e+00 
2.959265e+00 6.856159e-02 1.325711e+01 
3.602732e+00 1.253167e-01 2.120951e+01 
4.302537e+00 2.176997e-01 3.393222e+01 
5.014963e+00 3.549914e-01 5.428675e+01 
5.664615e+00 5.337354e-01 8.685114e+01 
6.173685e+00 7.326979e-01 1.389495e+02 
6.486457e+00 9.177362e-01 2.222996e+02 
6.588592e+00 1.057365e+00 3.556480e+02 
6.503536e+00 1.135102e+00 5.689866e+02 
6.294779e+00 1.157327e+00 9.102982e+02 
6.007482e+00 1.133495e+00 1.456348e+03 
5.698071e+00 1.081930e+00 2.329952e+03 
5.402150e+00 1.016477e+00 3.727594e+03 
5.149692e+00 9.490449e-01 5.963623e+03 
4.952676e+00 8.863942e-01 9.540955e+03 
4.827516e+00 8.351847e-01 1.526418e+04 
4.770201e+00 7.975755e-01 2.442053e+04 
4.775307e+00 7.752713e-01 3.906940e+04 
4.834815e+00 7.691077e-01 6.250552e+04 
4.921450e+00 7.755891e-01 1.000000e+05 


==> anc/TOV-Output-e0-69.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.554958e-03 1.621883e-10 1.000000e-06 
1.108608e-02 3.529396e-10 1.757511e-06 
1.508805e-02 8.897446e-10 3.088844e-06 
1.990601e-02 2.043236e-09 5.428675e-06 
2.667158e-02 4.914873e-09 9.540955e-06 
3.526543e-02 1.136093e-08 1.676833e-05 
4.674431e-02 2.645773e-08 2.947052e-05 
6.218010e-02 6.227599e-08 5.179475e-05 
8.211978e-02 1.434531e-07 9.102982e-05 
1.098779e-01 3.436355e-07 1.599859e-04 
1.442721e-01 7.778855e-07 2.811769e-04 
1.921207e-01 1.836929e-06 4.941713e-04 
2.556237e-01 4.326890e-06 8.685114e-04 
3.387767e-01 1.007206e-05 1.526418e-03 
4.502699e-01 2.364860e-05 2.682696e-03 
5.950214e-01 5.457582e-05 4.714866e-03 
7.908910e-01 1.281680e-04 8.286428e-03 
1.046156e+00 2.966661e-04 1.456348e-02 
1.388054e+00 6.930765e-04 2.559548e-02 
1.840867e+00 1.617247e-03 4.498433e-02 
2.432851e+00 3.735224e-03 7.906043e-02 
3.213252e+00 8.615120e-03 1.389495e-01 
4.237690e+00 1.979746e-02 2.442053e-01 
5.570364e+00 4.510748e-02 4.291934e-01 
7.249656e+00 9.999423e-02 7.543120e-01 
9.342208e+00 2.160247e-01 1.325711e+00 
1.180203e+01 4.426493e-01 2.329952e+00 
1.450736e+01 8.442947e-01 4.094915e+00 
1.711231e+01 1.446037e+00 7.196857e+00 
1.921586e+01 2.183901e+00 1.264855e+01 
2.048553e+01 2.895286e+00 2.222996e+01 
2.080479e+01 3.404042e+00 3.906940e+01 
2.033223e+01 3.636032e+00 6.866488e+01 
1.936191e+01 3.624392e+00 1.206793e+02 
1.820513e+01 3.457099e+00 2.120951e+02 
1.708068e+01 3.214361e+00 3.727594e+02 
1.613796e+01 2.958697e+00 6.551286e+02 
1.547208e+01 2.733008e+00 1.151395e+03 
1.511528e+01 2.561486e+00 2.023590e+03 
1.507861e+01 2.461281e+00 3.556480e+03 
1.527620e+01 2.430181e+00 6.250552e+03 
1.562150e+01 2.460804e+00 1.098541e+04 
1.597707e+01 2.527025e+00 1.930698e+04 
1.624938e+01 2.601060e+00 3.393222e+04 
1.641239e+01 2.664215e+00 5.963623e+04 
1.645596e+01 2.702656e+00 1.048113e+05 
1.642036e+01 2.717684e+00 1.842070e+05 
1.633916e+01 2.713776e+00 3.237458e+05 
1.625164e+01 2.699720e+00 5.689866e+05 
1.616813e+01 2.679955e+00 1.000000e+06 


==> anc/TOV-Output-e0-690.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.726939e-03 5.252818e-11 1.000000e-05 
3.433456e-03 1.048480e-10 1.599859e-05 
4.327285e-03 2.099001e-10 2.559548e-05 
5.569395e-03 4.474968e-10 4.094915e-05 
6.857956e-03 8.355071e-10 6.551286e-05 
8.676798e-03 1.692172e-09 1.048113e-04 
1.109584e-02 3.538722e-09 1.676833e-04 
1.422398e-02 7.454694e-09 2.682696e-04 
1.803308e-02 1.519064e-08 4.291934e-04 
2.243182e-02 2.923882e-08 6.866488e-04 
2.858687e-02 6.051553e-08 1.098541e-03 
3.629649e-02 1.238686e-07 1.757511e-03 
4.595149e-02 2.513431e-07 2.811769e-03 
5.781575e-02 5.006199e-07 4.498433e-03 
7.322642e-02 1.017127e-06 7.196857e-03 
9.315509e-02 2.094087e-06 1.151395e-02 
1.175018e-01 4.202559e-06 1.842070e-02 
1.493810e-01 8.635254e-06 2.947052e-02 
1.884710e-01 1.734348e-05 4.714866e-02 
2.378525e-01 3.486163e-05 7.543120e-02 
3.014688e-01 7.098818e-05 1.206793e-01 
3.807160e-01 1.429941e-04 1.930698e-01 
4.817045e-01 2.896981e-04 3.088844e-01 
6.101353e-01 5.888722e-04 4.941713e-01 
7.690557e-01 1.179898e-03 7.906043e-01 
9.710863e-01 2.377404e-03 1.264855e+00 
1.223861e+00 4.765386e-03 2.023590e+00 
1.536214e+00 9.444452e-03 3.237458e+00 
1.923754e+00 1.860884e-02 5.179475e+00 
2.395478e+00 3.611862e-02 8.286428e+00 
2.956949e+00 6.849524e-02 1.325711e+01 
3.598961e+00 1.250955e-01 2.120951e+01 
4.299143e+00 2.174683e-01 3.393222e+01 
5.010276e+00 3.544536e-01 5.428675e+01 
5.657288e+00 5.324033e-01 8.685114e+01 
6.167526e+00 7.314386e-01 1.389495e+02 
6.479383e+00 9.159904e-01 2.222996e+02 
6.584023e+00 1.056332e+00 3.556480e+02 
6.502530e+00 1.135190e+00 5.689866e+02 
6.290213e+00 1.156254e+00 9.102982e+02 
6.005444e+00 1.133183e+00 1.456348e+03 
5.696145e+00 1.081649e+00 2.329952e+03 
5.401591e+00 1.016517e+00 3.727594e+03 
5.147928e+00 9.488225e-01 5.963623e+03 
4.950585e+00 8.861198e-01 9.540955e+03 
4.821610e+00 8.342309e-01 1.526418e+04 
4.765063e+00 7.967800e-01 2.442053e+04 
4.772696e+00 7.749226e-01 3.906940e+04 
4.828500e+00 7.680808e-01 6.250552e+04 
4.918725e+00 7.752038e-01 1.000000e+05 


==> anc/TOV-Output-e0-691.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.742484e-03 5.350905e-11 1.000000e-05 
3.398492e-03 1.018248e-10 1.599859e-05 
4.371445e-03 2.167055e-10 2.559548e-05 
5.459951e-03 4.222417e-10 4.094915e-05 
6.960085e-03 8.746588e-10 6.551286e-05 
8.879812e-03 1.816378e-09 1.048113e-04 
1.120405e-02 3.648553e-09 1.676833e-04 
1.418679e-02 7.407084e-09 2.682696e-04 
1.796200e-02 1.503347e-08 4.291934e-04 
2.243801e-02 2.930544e-08 6.866488e-04 
2.853823e-02 6.029436e-08 1.098541e-03 
3.642228e-02 1.253423e-07 1.757511e-03 
4.559034e-02 2.458191e-07 2.811769e-03 
5.802120e-02 5.067088e-07 4.498433e-03 
7.345827e-02 1.028307e-06 7.196857e-03 
9.321964e-02 2.101484e-06 1.151395e-02 
1.178246e-01 4.243425e-06 1.842070e-02 
1.488255e-01 8.551654e-06 2.947052e-02 
1.878613e-01 1.720059e-05 4.714866e-02 
2.385606e-01 3.522484e-05 7.543120e-02 
3.013748e-01 7.102451e-05 1.206793e-01 
3.810658e-01 1.435961e-04 1.930698e-01 
4.821678e-01 2.909544e-04 3.088844e-01 
6.091961e-01 5.870060e-04 4.941713e-01 
7.677723e-01 1.175701e-03 7.906043e-01 
9.707070e-01 2.378037e-03 1.264855e+00 
1.222075e+00 4.751399e-03 2.023590e+00 
1.536677e+00 9.466338e-03 3.237458e+00 
1.920855e+00 1.855149e-02 5.179475e+00 
2.392445e+00 3.603286e-02 8.286428e+00 
2.951715e+00 6.823064e-02 1.325711e+01 
3.592523e+00 1.246058e-01 2.120951e+01 
4.295073e+00 2.171394e-01 3.393222e+01 
5.002695e+00 3.533513e-01 5.428675e+01 
5.652534e+00 5.317111e-01 8.685114e+01 
6.159850e+00 7.297305e-01 1.389495e+02 
6.475292e+00 9.152181e-01 2.222996e+02 
6.578969e+00 1.055134e+00 3.556480e+02 
6.498973e+00 1.134439e+00 5.689866e+02 
6.283509e+00 1.154522e+00 9.102982e+02 
6.001940e+00 1.132459e+00 1.456348e+03 
5.690032e+00 1.080311e+00 2.329952e+03 
5.398044e+00 1.015879e+00 3.727594e+03 
5.142900e+00 9.479269e-01 5.963623e+03 
4.947738e+00 8.857011e-01 9.540955e+03 
4.818578e+00 8.337973e-01 1.526418e+04 
4.763478e+00 7.966119e-01 2.442053e+04 
4.767232e+00 7.740683e-01 3.906940e+04 
4.825431e+00 7.676430e-01 6.250552e+04 
4.914370e+00 7.745114e-01 1.000000e+05 


==> anc/TOV-Output-e0-692.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.652310e-03 4.847257e-11 1.000000e-05 
3.423673e-03 1.042557e-10 1.599859e-05 
4.368064e-03 2.165160e-10 2.559548e-05 
5.458133e-03 4.224306e-10 4.094915e-05 
6.921632e-03 8.614866e-10 6.551286e-05 
8.844765e-03 1.797554e-09 1.048113e-04 
1.109742e-02 3.550500e-09 1.676833e-04 
1.413499e-02 7.336846e-09 2.682696e-04 
1.789139e-02 1.487838e-08 4.291934e-04 
2.269283e-02 3.035912e-08 6.866488e-04 
2.840833e-02 5.956089e-08 1.098541e-03 
3.635593e-02 1.248389e-07 1.757511e-03 
4.592406e-02 2.516204e-07 2.811769e-03 
5.801195e-02 5.071995e-07 4.498433e-03 
7.321286e-02 1.019508e-06 7.196857e-03 
9.284237e-02 2.079077e-06 1.151395e-02 
1.171735e-01 4.179516e-06 1.842070e-02 
1.481788e-01 8.452875e-06 2.947052e-02 
1.875261e-01 1.713344e-05 4.714866e-02 
2.382079e-01 3.511959e-05 7.543120e-02 
2.999045e-01 7.009150e-05 1.206793e-01 
3.799340e-01 1.425265e-04 1.930698e-01 
4.801116e-01 2.876648e-04 3.088844e-01 
6.074448e-01 5.828016e-04 4.941713e-01 
7.672996e-01 1.175222e-03 7.906043e-01 
9.680277e-01 2.361826e-03 1.264855e+00 
1.220307e+00 4.737637e-03 2.023590e+00 
1.532602e+00 9.404941e-03 3.237458e+00 
1.920206e+00 1.855876e-02 5.179475e+00 
2.388356e+00 3.590006e-02 8.286428e+00 
2.948882e+00 6.812893e-02 1.325711e+01 
3.587994e+00 1.243083e-01 2.120951e+01 
4.287312e+00 2.162808e-01 3.393222e+01 
4.996132e+00 3.524474e-01 5.428675e+01 
5.646759e+00 5.307642e-01 8.685114e+01 
6.155292e+00 7.289433e-01 1.389495e+02 
6.470442e+00 9.141970e-01 2.222996e+02 
6.573513e+00 1.053800e+00 3.556480e+02 
6.493340e+00 1.133004e+00 5.689866e+02 
6.280313e+00 1.153868e+00 9.102982e+02 
5.996444e+00 1.131176e+00 1.456348e+03 
5.687964e+00 1.079994e+00 2.329952e+03 
5.391414e+00 1.014540e+00 3.727594e+03 
5.139841e+00 9.474367e-01 5.963623e+03 
4.945722e+00 8.854406e-01 9.540955e+03 
4.818484e+00 8.338953e-01 1.526418e+04 
4.759523e+00 7.960249e-01 2.442053e+04 
4.765804e+00 7.739287e-01 3.906940e+04 
4.822177e+00 7.671714e-01 6.250552e+04 
4.912476e+00 7.742818e-01 1.000000e+05 


==> anc/TOV-Output-e0-693.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.637801e-03 4.775029e-11 1.000000e-05 
3.334717e-03 9.647774e-11 1.599859e-05 
4.298433e-03 2.066239e-10 2.559548e-05 
5.538155e-03 4.419219e-10 4.094915e-05 
6.908489e-03 8.578263e-10 6.551286e-05 
8.696671e-03 1.711234e-09 1.048113e-04 
1.122309e-02 3.677799e-09 1.676833e-04 
1.418164e-02 7.420437e-09 2.682696e-04 
1.780184e-02 1.467727e-08 4.291934e-04 
2.259669e-02 3.001824e-08 6.866488e-04 
2.847199e-02 6.004885e-08 1.098541e-03 
3.597833e-02 1.211643e-07 1.757511e-03 
4.559455e-02 2.465990e-07 2.811769e-03 
5.756580e-02 4.963033e-07 4.498433e-03 
7.324576e-02 1.022359e-06 7.196857e-03 
9.275067e-02 2.075918e-06 1.151395e-02 
1.170545e-01 4.172809e-06 1.842070e-02 
1.480515e-01 8.443292e-06 2.947052e-02 
1.877829e-01 1.722877e-05 4.714866e-02 
2.375749e-01 3.489071e-05 7.543120e-02 
2.997374e-01 7.007542e-05 1.206793e-01 
3.803948e-01 1.432520e-04 1.930698e-01 
4.802373e-01 2.883058e-04 3.088844e-01 
6.062196e-01 5.801195e-04 4.941713e-01 
7.654827e-01 1.168582e-03 7.906043e-01 
9.673378e-01 2.360167e-03 1.264855e+00 
1.216789e+00 4.703608e-03 2.023590e+00 
1.530758e+00 9.384478e-03 3.237458e+00 
1.916287e+00 1.847210e-02 5.179475e+00 
2.383871e+00 3.574981e-02 8.286428e+00 
2.943080e+00 6.782610e-02 1.325711e+01 
3.585014e+00 1.241660e-01 2.120951e+01 
4.280520e+00 2.155619e-01 3.393222e+01 
4.990533e+00 3.517311e-01 5.428675e+01 
5.639328e+00 5.294057e-01 8.685114e+01 
6.149137e+00 7.276837e-01 1.389495e+02 
6.462570e+00 9.121888e-01 2.222996e+02 
6.566525e+00 1.051949e+00 3.556480e+02 
6.490479e+00 1.132480e+00 5.689866e+02 
6.278058e+00 1.153504e+00 9.102982e+02 
5.994057e+00 1.130764e+00 1.456348e+03 
5.684747e+00 1.079385e+00 2.329952e+03 
5.389991e+00 1.014383e+00 3.727594e+03 
5.138808e+00 9.473641e-01 5.963623e+03 
4.942363e+00 8.849234e-01 9.540955e+03 
4.812383e+00 8.329055e-01 1.526418e+04 
4.754125e+00 7.951825e-01 2.442053e+04 
4.761077e+00 7.732044e-01 3.906940e+04 
4.818810e+00 7.666791e-01 6.250552e+04 
4.906482e+00 7.732804e-01 1.000000e+05 


==> anc/TOV-Output-e0-694.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.642383e-03 4.806887e-11 1.000000e-05 
3.379698e-03 1.005796e-10 1.599859e-05 
4.263825e-03 2.019642e-10 2.559548e-05 
5.412342e-03 4.130780e-10 4.094915e-05 
6.950058e-03 8.746651e-10 6.551286e-05 
8.813232e-03 1.783537e-09 1.048113e-04 
1.118011e-02 3.640951e-09 1.676833e-04 
1.403547e-02 7.203728e-09 2.682696e-04 
1.779781e-02 1.468846e-08 4.291934e-04 
2.257952e-02 2.999307e-08 6.866488e-04 
2.836142e-02 5.943758e-08 1.098541e-03 
3.620215e-02 1.236178e-07 1.757511e-03 
4.589250e-02 2.518279e-07 2.811769e-03 
5.804199e-02 5.094560e-07 4.498433e-03 
7.308697e-02 1.017190e-06 7.196857e-03 
9.274600e-02 2.078599e-06 1.151395e-02 
1.173682e-01 4.212518e-06 1.842070e-02 
1.485083e-01 8.533972e-06 2.947052e-02 
1.878610e-01 1.727516e-05 4.714866e-02 
2.367860e-01 3.459412e-05 7.543120e-02 
2.991751e-01 6.978234e-05 1.206793e-01 
3.791396e-01 1.420435e-04 1.930698e-01 
4.797182e-01 2.877861e-04 3.088844e-01 
6.049586e-01 5.773391e-04 4.941713e-01 
7.646826e-01 1.166599e-03 7.906043e-01 
9.666236e-01 2.358323e-03 1.264855e+00 
1.215336e+00 4.693514e-03 2.023590e+00 
1.528797e+00 9.361840e-03 3.237458e+00 
1.914757e+00 1.845395e-02 5.179475e+00 
2.383035e+00 3.576145e-02 8.286428e+00 
2.937915e+00 6.756665e-02 1.325711e+01 
3.579272e+00 1.237465e-01 2.120951e+01 
4.277342e+00 2.153599e-01 3.393222e+01 
4.986208e+00 3.512621e-01 5.428675e+01 
5.633614e+00 5.284733e-01 8.685114e+01 
6.143810e+00 7.266679e-01 1.389495e+02 
6.457972e+00 9.112483e-01 2.222996e+02 
6.563540e+00 1.051446e+00 3.556480e+02 
6.485096e+00 1.131126e+00 5.689866e+02 
6.272543e+00 1.152136e+00 9.102982e+02 
5.987760e+00 1.129254e+00 1.456348e+03 
5.683117e+00 1.079177e+00 2.329952e+03 
5.388775e+00 1.014273e+00 3.727594e+03 
5.135511e+00 9.468240e-01 5.963623e+03 
4.940566e+00 8.847042e-01 9.540955e+03 
4.810177e+00 8.326205e-01 1.526418e+04 
4.753587e+00 7.951987e-01 2.442053e+04 
4.756634e+00 7.725303e-01 3.906940e+04 
4.814533e+00 7.660215e-01 6.250552e+04 
4.902430e+00 7.726445e-01 1.000000e+05 


==> anc/TOV-Output-e0-695.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.695740e-03 5.111348e-11 1.000000e-05 
3.439885e-03 1.062022e-10 1.599859e-05 
4.251201e-03 2.004641e-10 2.559548e-05 
5.461096e-03 4.249533e-10 4.094915e-05 
6.875640e-03 8.480882e-10 6.551286e-05 
8.736604e-03 1.739922e-09 1.048113e-04 
1.105553e-02 3.525659e-09 1.676833e-04 
1.384977e-02 6.931541e-09 2.682696e-04 
1.757971e-02 1.417547e-08 4.291934e-04 
2.231853e-02 2.900673e-08 6.866488e-04 
2.860429e-02 6.106550e-08 1.098541e-03 
3.586345e-02 1.203537e-07 1.757511e-03 
4.574913e-02 2.498345e-07 2.811769e-03 
5.750425e-02 4.961410e-07 4.498433e-03 
7.280761e-02 1.007019e-06 7.196857e-03 
9.242800e-02 2.060257e-06 1.151395e-02 
1.169497e-01 4.173622e-06 1.842070e-02 
1.479914e-01 8.457332e-06 2.947052e-02 
1.874668e-01 1.719137e-05 4.714866e-02 
2.372544e-01 3.484993e-05 7.543120e-02 
2.989872e-01 6.975124e-05 1.206793e-01 
3.791084e-01 1.422127e-04 1.930698e-01 
4.777664e-01 2.846983e-04 3.088844e-01 
6.040498e-01 5.755684e-04 4.941713e-01 
7.640645e-01 1.165444e-03 7.906043e-01 
9.631801e-01 2.336596e-03 1.264855e+00 
1.214938e+00 4.695577e-03 2.023590e+00 
1.526908e+00 9.340519e-03 3.237458e+00 
1.911600e+00 1.838917e-02 5.179475e+00 
2.377823e+00 3.557901e-02 8.286428e+00 
2.935381e+00 6.748488e-02 1.325711e+01 
3.572473e+00 1.232217e-01 2.120951e+01 
4.274067e+00 2.151436e-01 3.393222e+01 
4.978915e+00 3.502161e-01 5.428675e+01 
5.629214e+00 5.278666e-01 8.685114e+01 
6.136335e+00 7.250179e-01 1.389495e+02 
6.451889e+00 9.098228e-01 2.222996e+02 
6.557491e+00 1.049910e+00 3.556480e+02 
6.479036e+00 1.129548e+00 5.689866e+02 
6.271586e+00 1.152170e+00 9.102982e+02 
5.987187e+00 1.129351e+00 1.456348e+03 
5.679155e+00 1.078380e+00 2.329952e+03 
5.383755e+00 1.013297e+00 3.727594e+03 
5.131931e+00 9.462251e-01 5.963623e+03 
4.934961e+00 8.837574e-01 9.540955e+03 
4.808382e+00 8.324097e-01 1.526418e+04 
4.749525e+00 7.945921e-01 2.442053e+04 
4.755558e+00 7.724524e-01 3.906940e+04 
4.813579e+00 7.659666e-01 6.250552e+04 
4.901064e+00 7.725136e-01 1.000000e+05 


==> anc/TOV-Output-e0-696.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.625696e-03 4.729980e-11 1.000000e-05 
3.320414e-03 9.565392e-11 1.599859e-05 
4.302687e-03 2.081351e-10 2.559548e-05 
5.506773e-03 4.363327e-10 4.094915e-05 
6.907230e-03 8.610691e-10 6.551286e-05 
8.658078e-03 1.695863e-09 1.048113e-04 
1.110128e-02 3.574745e-09 1.676833e-04 
1.408409e-02 7.299822e-09 2.682696e-04 
1.773505e-02 1.457550e-08 4.291934e-04 
2.236251e-02 2.922053e-08 6.866488e-04 
2.839708e-02 5.983399e-08 1.098541e-03 
3.587946e-02 1.206883e-07 1.757511e-03 
4.572850e-02 2.498557e-07 2.811769e-03 
5.740366e-02 4.942521e-07 4.498433e-03 
7.302137e-02 1.017376e-06 7.196857e-03 
9.205047e-02 2.038042e-06 1.151395e-02 
1.163626e-01 4.116999e-06 1.842070e-02 
1.471954e-01 8.333576e-06 2.947052e-02 
1.870542e-01 1.710269e-05 4.714866e-02 
2.358127e-01 3.426776e-05 7.543120e-02 
2.989129e-01 6.979948e-05 1.206793e-01 
3.780855e-01 1.412678e-04 1.930698e-01 
4.784719e-01 2.863714e-04 3.088844e-01 
6.044169e-01 5.774445e-04 4.941713e-01 
7.633916e-01 1.164035e-03 7.906043e-01 
9.639093e-01 2.345236e-03 1.264855e+00 
1.212556e+00 4.674735e-03 2.023590e+00 
1.523773e+00 9.296498e-03 3.237458e+00 
1.909019e+00 1.834087e-02 5.179475e+00 
2.377707e+00 3.562231e-02 8.286428e+00 
2.930332e+00 6.723339e-02 1.325711e+01 
3.569742e+00 1.231035e-01 2.120951e+01 
4.267118e+00 2.144019e-01 3.393222e+01 
4.974586e+00 3.497454e-01 5.428675e+01 
5.623148e+00 5.268458e-01 8.685114e+01 
6.131141e+00 7.240403e-01 1.389495e+02 
6.445694e+00 9.083603e-01 2.222996e+02 
6.554482e+00 1.049397e+00 3.556480e+02 
6.477304e+00 1.129394e+00 5.689866e+02 
6.267251e+00 1.151163e+00 9.102982e+02 
5.983383e+00 1.128539e+00 1.456348e+03 
5.674149e+00 1.077318e+00 2.329952e+03 
5.381579e+00 1.012968e+00 3.727594e+03 
5.128099e+00 9.455738e-01 5.963623e+03 
4.932168e+00 8.833474e-01 9.540955e+03 
4.805317e+00 8.319686e-01 1.526418e+04 
4.746843e+00 7.942289e-01 2.442053e+04 
4.749669e+00 7.715216e-01 3.906940e+04 
4.809431e+00 7.653318e-01 6.250552e+04 
4.895405e+00 7.715748e-01 1.000000e+05 


==> anc/TOV-Output-e0-697.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.634695e-03 4.785648e-11 1.000000e-05 
3.424762e-03 1.051092e-10 1.599859e-05 
4.193701e-03 1.929932e-10 2.559548e-05 
5.499192e-03 4.351574e-10 4.094915e-05 
6.902350e-03 8.604799e-10 6.551286e-05 
8.780963e-03 1.771643e-09 1.048113e-04 
1.094596e-02 3.431718e-09 1.676833e-04 
1.403349e-02 7.231815e-09 2.682696e-04 
1.783497e-02 1.484456e-08 4.291934e-04 
2.255356e-02 3.001894e-08 6.866488e-04 
2.815320e-02 5.838939e-08 1.098541e-03 
3.601269e-02 1.222131e-07 1.757511e-03 
4.559618e-02 2.480489e-07 2.811769e-03 
5.730446e-02 4.924005e-07 4.498433e-03 
7.258409e-02 1.000644e-06 7.196857e-03 
9.220495e-02 2.051262e-06 1.151395e-02 
1.163531e-01 4.121905e-06 1.842070e-02 
1.470622e-01 8.322918e-06 2.947052e-02 
1.868884e-01 1.708176e-05 4.714866e-02 
2.357842e-01 3.430453e-05 7.543120e-02 
2.987994e-01 6.982011e-05 1.206793e-01 
3.775643e-01 1.408865e-04 1.930698e-01 
4.772308e-01 2.845572e-04 3.088844e-01 
6.037594e-01 5.763877e-04 4.941713e-01 
7.621878e-01 1.160200e-03 7.906043e-01 
9.615712e-01 2.331564e-03 1.264855e+00 
1.212398e+00 4.679530e-03 2.023590e+00 
1.520666e+00 9.253036e-03 3.237458e+00 
1.904942e+00 1.824992e-02 5.179475e+00 
2.374255e+00 3.551778e-02 8.286428e+00 
2.927627e+00 6.713975e-02 1.325711e+01 
3.566210e+00 1.229050e-01 2.120951e+01 
4.260588e+00 2.137205e-01 3.393222e+01 
4.969983e+00 3.492212e-01 5.428675e+01 
5.617011e+00 5.258072e-01 8.685114e+01 
6.123443e+00 7.223240e-01 1.389495e+02 
6.441295e+00 9.074822e-01 2.222996e+02 
6.547140e+00 1.047424e+00 3.556480e+02 
6.473883e+00 1.128683e+00 5.689866e+02 
6.263796e+00 1.150426e+00 9.102982e+02 
5.981319e+00 1.128216e+00 1.456348e+03 
5.672291e+00 1.077051e+00 2.329952e+03 
5.378907e+00 1.012525e+00 3.727594e+03 
5.125785e+00 9.452352e-01 5.963623e+03 
4.928410e+00 8.827526e-01 9.540955e+03 
4.800357e+00 8.311839e-01 1.526418e+04 
4.743942e+00 7.938268e-01 2.442053e+04 
4.746769e+00 7.711201e-01 3.906940e+04 
4.802394e+00 7.641730e-01 6.250552e+04 
4.891922e+00 7.710452e-01 1.000000e+05 


==> anc/TOV-Output-e0-698.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.657065e-03 4.915628e-11 1.000000e-05 
3.423149e-03 1.051114e-10 1.599859e-05 
4.229281e-03 1.982312e-10 2.559548e-05 
5.426895e-03 4.188193e-10 4.094915e-05 
6.871507e-03 8.502140e-10 6.551286e-05 
8.573926e-03 1.651625e-09 1.048113e-04 
1.095154e-02 3.441900e-09 1.676833e-04 
1.402550e-02 7.229814e-09 2.682696e-04 
1.755747e-02 1.418269e-08 4.291934e-04 
2.241716e-02 2.951989e-08 6.866488e-04 
2.828304e-02 5.928593e-08 1.098541e-03 
3.587210e-02 1.209607e-07 1.757511e-03 
4.548711e-02 2.466265e-07 2.811769e-03 
5.740416e-02 4.956852e-07 4.498433e-03 
7.280507e-02 1.011260e-06 7.196857e-03 
9.220904e-02 2.054479e-06 1.151395e-02 
1.161047e-01 4.101433e-06 1.842070e-02 
1.467142e-01 8.275831e-06 2.947052e-02 
1.857944e-01 1.680763e-05 4.714866e-02 
2.356248e-01 3.428409e-05 7.543120e-02 
2.987367e-01 6.987617e-05 1.206793e-01 
3.774293e-01 1.409371e-04 1.930698e-01 
4.758007e-01 2.824118e-04 3.088844e-01 
6.021776e-01 5.726908e-04 4.941713e-01 
7.599329e-01 1.151588e-03 7.906043e-01 
9.596417e-01 2.320883e-03 1.264855e+00 
1.208599e+00 4.642393e-03 2.023590e+00 
1.519108e+00 9.237732e-03 3.237458e+00 
1.904705e+00 1.826845e-02 5.179475e+00 
2.369383e+00 3.535053e-02 8.286428e+00 
2.924314e+00 6.700511e-02 1.325711e+01 
3.558759e+00 1.223157e-01 2.120951e+01 
4.256755e+00 2.134235e-01 3.393222e+01 
4.963264e+00 3.482862e-01 5.428675e+01 
5.609241e+00 5.243639e-01 8.685114e+01 
6.119700e+00 7.217724e-01 1.389495e+02 
6.435770e+00 9.062364e-01 2.222996e+02 
6.542629e+00 1.046403e+00 3.556480e+02 
6.466089e+00 1.126531e+00 5.689866e+02 
6.260917e+00 1.149867e+00 9.102982e+02 
5.974476e+00 1.126549e+00 1.456348e+03 
5.670475e+00 1.076794e+00 2.329952e+03 
5.375889e+00 1.012004e+00 3.727594e+03 
5.121035e+00 9.443934e-01 5.963623e+03 
4.928621e+00 8.829157e-01 9.540955e+03 
4.797129e+00 8.307127e-01 1.526418e+04 
4.737593e+00 7.928152e-01 2.442053e+04 
4.742906e+00 7.705478e-01 3.906940e+04 
4.800703e+00 7.639834e-01 6.250552e+04 
4.890060e+00 7.708201e-01 1.000000e+05 


==> anc/TOV-Output-e0-699.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.611379e-03 4.673088e-11 1.000000e-05 
3.349254e-03 9.859123e-11 1.599859e-05 
4.190946e-03 1.931658e-10 2.559548e-05 
5.310646e-03 3.930396e-10 4.094915e-05 
6.755263e-03 8.089486e-10 6.551286e-05 
8.648986e-03 1.697812e-09 1.048113e-04 
1.103295e-02 3.524272e-09 1.676833e-04 
1.384494e-02 6.964141e-09 2.682696e-04 
1.768575e-02 1.451660e-08 4.291934e-04 
2.243128e-02 2.961806e-08 6.866488e-04 
2.827810e-02 5.933971e-08 1.098541e-03 
3.597234e-02 1.221523e-07 1.757511e-03 
4.547749e-02 2.468231e-07 2.811769e-03 
5.721566e-02 4.915212e-07 4.498433e-03 
7.224378e-02 9.894664e-07 7.196857e-03 
9.208953e-02 2.049432e-06 1.151395e-02 
1.159646e-01 4.092460e-06 1.842070e-02 
1.466153e-01 8.270944e-06 2.947052e-02 
1.855987e-01 1.677858e-05 4.714866e-02 
2.350814e-01 3.409622e-05 7.543120e-02 
2.979498e-01 6.942480e-05 1.206793e-01 
3.758944e-01 1.394243e-04 1.930698e-01 
4.751241e-01 2.816113e-04 3.088844e-01 
6.013901e-01 5.712633e-04 4.941713e-01 
7.604393e-01 1.155532e-03 7.906043e-01 
9.596088e-01 2.323942e-03 1.264855e+00 
1.206761e+00 4.627850e-03 2.023590e+00 
1.517598e+00 9.223264e-03 3.237458e+00 
1.901108e+00 1.819116e-02 5.179475e+00 
2.365663e+00 3.523426e-02 8.286428e+00 
2.917964e+00 6.666653e-02 1.325711e+01 
3.556935e+00 1.222872e-01 2.120951e+01 
4.251924e+00 2.129840e-01 3.393222e+01 
4.956823e+00 3.474051e-01 5.428675e+01 
5.604089e+00 5.235686e-01 8.685114e+01 
6.113573e+00 7.205179e-01 1.389495e+02 
6.432356e+00 9.056780e-01 2.222996e+02 
6.540902e+00 1.046320e+00 3.556480e+02 
6.464634e+00 1.126466e+00 5.689866e+02 
6.253805e+00 1.148001e+00 9.102982e+02 
5.974797e+00 1.126895e+00 1.456348e+03 
5.666072e+00 1.075883e+00 2.329952e+03 
5.372488e+00 1.011395e+00 3.727594e+03 
5.118631e+00 9.440357e-01 5.963623e+03 
4.923500e+00 8.820598e-01 9.540955e+03 
4.793206e+00 8.301151e-01 1.526418e+04 
4.736098e+00 7.926610e-01 2.442053e+04 
4.742180e+00 7.705310e-01 3.906940e+04 
4.797071e+00 7.634418e-01 6.250552e+04 
4.885296e+00 7.700491e-01 1.000000e+05 


==> anc/TOV-Output-e0-7.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.959100e-03 1.324973e-11 1.000000e-08 
9.797525e-03 2.471520e-11 1.450829e-08 
1.231675e-02 4.910241e-11 2.104904e-08 
1.445051e-02 7.929846e-11 3.053856e-08 
1.777020e-02 1.474660e-10 4.430621e-08 
2.153402e-02 2.624161e-10 6.428073e-08 
2.499382e-02 4.103109e-10 9.326033e-08 
3.154775e-02 8.251259e-10 1.353048e-07 
3.675268e-02 1.304614e-09 1.963041e-07 
4.520505e-02 2.427592e-09 2.848036e-07 
5.509782e-02 4.395599e-09 4.132012e-07 
6.515329e-02 7.268152e-09 5.994843e-07 
7.942736e-02 1.316817e-08 8.697490e-07 
9.450446e-02 2.218053e-08 1.261857e-06 
1.144535e-01 3.940055e-08 1.830738e-06 
1.369186e-01 6.745326e-08 2.656088e-06 
1.680720e-01 1.247674e-07 3.853529e-06 
2.006292e-01 2.122256e-07 5.590810e-06 
2.431481e-01 3.777707e-07 8.111308e-06 
2.905719e-01 6.447284e-07 1.176812e-05 
3.515094e-01 1.141372e-06 1.707353e-05 
4.251455e-01 2.019434e-06 2.477076e-05 
5.104350e-01 3.494934e-06 3.593814e-05 
6.162518e-01 6.150262e-06 5.214008e-05 
7.445263e-01 1.084578e-05 7.564633e-05 
8.954473e-01 1.886876e-05 1.097499e-04 
1.076623e+00 3.279580e-05 1.592283e-04 
1.300730e+00 5.783550e-05 2.310130e-04 
1.567241e+00 1.011692e-04 3.351603e-04 
1.881956e+00 1.751784e-04 4.862602e-04 
2.275423e+00 3.096386e-04 7.054802e-04 
2.734219e+00 5.372702e-04 1.023531e-03 
3.294413e+00 9.398574e-04 1.484968e-03 
3.975434e+00 1.651700e-03 2.154435e-03 
4.776623e+00 2.865594e-03 3.125716e-03 
5.756668e+00 5.017305e-03 4.534879e-03 
6.920119e+00 8.718714e-03 6.579332e-03 
8.322880e+00 1.517593e-02 9.545485e-03 
1.002238e+01 2.651939e-02 1.384886e-02 
1.200698e+01 4.564838e-02 2.009233e-02 
1.441589e+01 7.912486e-02 2.915053e-02 
1.723470e+01 1.355107e-01 4.229243e-02 
2.054711e+01 2.303645e-01 6.135907e-02 
2.442398e+01 3.886878e-01 8.902151e-02 
2.882089e+01 6.429047e-01 1.291550e-01 
3.378724e+01 1.045465e+00 1.873817e-01 
3.911176e+01 1.643366e+00 2.718588e-01 
4.473366e+01 2.503887e+00 3.944206e-01 
5.029509e+01 3.648233e+00 5.722368e-01 
5.543453e+01 5.049588e+00 8.302176e-01 
5.972970e+01 6.596513e+00 1.204504e+00 
6.290541e+01 8.136980e+00 1.747528e+00 
6.476524e+01 9.487993e+00 2.535364e+00 
6.535339e+01 1.052709e+01 3.678380e+00 
6.478558e+01 1.117737e+01 5.336699e+00 
6.333022e+01 1.145281e+01 7.742637e+00 
6.131413e+01 1.142373e+01 1.123324e+01 
5.898234e+01 1.116015e+01 1.629751e+01 
5.651561e+01 1.072960e+01 2.364489e+01 
5.417678e+01 1.022417e+01 3.430469e+01 
5.206226e+01 9.689947e+00 4.977024e+01 
5.027682e+01 9.171965e+00 7.220809e+01 
4.888427e+01 8.701925e+00 1.047616e+02 
4.793230e+01 8.304888e+00 1.519911e+02 
4.737923e+01 7.987676e+00 2.205131e+02 
4.728008e+01 7.773394e+00 3.199267e+02 
4.753131e+01 7.655735e+00 4.641589e+02 
4.805906e+01 7.631376e+00 6.734151e+02 
4.873887e+01 7.683400e+00 9.770100e+02 
4.949872e+01 7.798503e+00 1.417474e+03 
5.024074e+01 7.952531e+00 2.056512e+03 
5.083462e+01 8.109371e+00 2.983647e+03 
5.124474e+01 8.248916e+00 4.328761e+03 
5.152612e+01 8.370494e+00 6.280291e+03 
5.163827e+01 8.455881e+00 9.111628e+03 
5.164859e+01 8.512305e+00 1.321941e+04 
5.152297e+01 8.528620e+00 1.917910e+04 
5.139809e+01 8.532014e+00 2.782559e+04 
5.119891e+01 8.507144e+00 4.037017e+04 
5.102727e+01 8.476786e+00 5.857021e+04 
5.086170e+01 8.438783e+00 8.497534e+04 
5.072729e+01 8.400891e+00 1.232847e+05 
5.062216e+01 8.365302e+00 1.788650e+05 
5.054258e+01 8.333583e+00 2.595024e+05 
5.052067e+01 8.314110e+00 3.764936e+05 
5.051805e+01 8.300530e+00 5.462277e+05 
5.057385e+01 8.301613e+00 7.924829e+05 
5.060512e+01 8.301005e+00 1.149757e+06 
5.063327e+01 8.302963e+00 1.668101e+06 
5.070851e+01 8.317286e+00 2.420128e+06 
5.072934e+01 8.322820e+00 3.511192e+06 
5.078639e+01 8.337279e+00 5.094138e+06 
5.079588e+01 8.342944e+00 7.390722e+06 
5.082339e+01 8.352552e+00 1.072267e+07 
5.080056e+01 8.351686e+00 1.555676e+07 
5.083116e+01 8.361149e+00 2.257020e+07 
5.078695e+01 8.354602e+00 3.274549e+07 
5.079305e+01 8.357470e+00 4.750810e+07 
5.078913e+01 8.357497e+00 6.892612e+07 
5.077386e+01 8.354519e+00 1.000000e+08 


==> anc/TOV-Output-e0-70.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.245286e-03 1.473100e-10 1.000000e-06 
1.106100e-02 3.556297e-10 1.757511e-06 
1.485191e-02 8.609181e-10 3.088844e-06 
1.963570e-02 1.989548e-09 5.428675e-06 
2.581570e-02 4.521335e-09 9.540955e-06 
3.463436e-02 1.091784e-08 1.676833e-05 
4.571671e-02 2.510962e-08 2.947052e-05 
6.094326e-02 5.948293e-08 5.179475e-05 
8.139925e-02 1.417349e-07 9.102982e-05 
1.085269e-01 3.359139e-07 1.599859e-04 
1.427117e-01 7.638277e-07 2.811769e-04 
1.891237e-01 1.777693e-06 4.941713e-04 
2.523511e-01 4.223158e-06 8.685114e-04 
3.335760e-01 9.754639e-06 1.526418e-03 
4.440574e-01 2.301191e-05 2.682696e-03 
5.869040e-01 5.313152e-05 4.714866e-03 
7.796909e-01 1.245791e-04 8.286428e-03 
1.032562e+00 2.893831e-04 1.456348e-02 
1.370052e+00 6.761123e-04 2.559548e-02 
1.814619e+00 1.571482e-03 4.498433e-02 
2.402048e+00 3.647142e-03 7.906043e-02 
3.167930e+00 8.375053e-03 1.389495e-01 
4.180374e+00 1.927911e-02 2.442053e-01 
5.484791e+00 4.368124e-02 4.291934e-01 
7.156756e+00 9.757206e-02 7.543120e-01 
9.224118e+00 2.108736e-01 1.325711e+00 
1.165813e+01 4.325824e-01 2.329952e+00 
1.432959e+01 8.247771e-01 4.094915e+00 
1.692820e+01 1.418252e+00 7.196857e+00 
1.903829e+01 2.150267e+00 1.264855e+01 
2.032619e+01 2.860963e+00 2.222996e+01 
2.065417e+01 3.368681e+00 3.906940e+01 
2.020324e+01 3.606532e+00 6.866488e+01 
1.925571e+01 3.602341e+00 1.206793e+02 
1.810158e+01 3.437088e+00 2.120951e+02 
1.698405e+01 3.197636e+00 3.727594e+02 
1.603364e+01 2.941828e+00 6.551286e+02 
1.536753e+01 2.717286e+00 1.151395e+03 
1.501144e+01 2.546547e+00 2.023590e+03 
1.496169e+01 2.444158e+00 3.556480e+03 
1.515271e+01 2.411509e+00 6.250552e+03 
1.549302e+01 2.440479e+00 1.098541e+04 
1.585248e+01 2.506668e+00 1.930698e+04 
1.612758e+01 2.580664e+00 3.393222e+04 
1.629303e+01 2.643979e+00 5.963623e+04 
1.633213e+01 2.681368e+00 1.048113e+05 
1.630772e+01 2.698809e+00 1.842070e+05 
1.622410e+01 2.694538e+00 3.237458e+05 
1.613582e+01 2.680498e+00 5.689866e+05 
1.605669e+01 2.661779e+00 1.000000e+06 


==> anc/TOV-Output-e0-700.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.585775e-03 4.543467e-11 1.000000e-05 
3.380445e-03 1.015165e-10 1.599859e-05 
4.255625e-03 2.025373e-10 2.559548e-05 
5.338122e-03 3.997426e-10 4.094915e-05 
6.915136e-03 8.689948e-10 6.551286e-05 
8.601437e-03 1.672353e-09 1.048113e-04 
1.096656e-02 3.465978e-09 1.676833e-04 
1.378255e-02 6.880248e-09 2.682696e-04 
1.754100e-02 1.418332e-08 4.291934e-04 
2.222309e-02 2.884224e-08 6.866488e-04 
2.827705e-02 5.941801e-08 1.098541e-03 
3.590633e-02 1.216548e-07 1.757511e-03 
4.548816e-02 2.473501e-07 2.811769e-03 
5.750025e-02 4.996059e-07 4.498433e-03 
7.274349e-02 1.011586e-06 7.196857e-03 
9.154195e-02 2.015971e-06 1.151395e-02 
1.161133e-01 4.114101e-06 1.842070e-02 
1.462981e-01 8.229118e-06 2.947052e-02 
1.862310e-01 1.697488e-05 4.714866e-02 
2.343615e-01 3.383232e-05 7.543120e-02 
2.969959e-01 6.885858e-05 1.206793e-01 
3.759823e-01 1.397215e-04 1.930698e-01 
4.752108e-01 2.821677e-04 3.088844e-01 
6.014470e-01 5.722402e-04 4.941713e-01 
7.587592e-01 1.149534e-03 7.906043e-01 
9.560882e-01 2.301772e-03 1.264855e+00 
1.206889e+00 4.635851e-03 2.023590e+00 
1.515581e+00 9.199597e-03 3.237458e+00 
1.896481e+00 1.808477e-02 5.179475e+00 
2.363209e+00 3.517383e-02 8.286428e+00 
2.915107e+00 6.656236e-02 1.325711e+01 
3.552297e+00 1.219780e-01 2.120951e+01 
4.245514e+00 2.123198e-01 3.393222e+01 
4.953532e+00 3.471335e-01 5.428675e+01 
5.598983e+00 5.227841e-01 8.685114e+01 
6.106893e+00 7.191002e-01 1.389495e+02 
6.425269e+00 9.039215e-01 2.222996e+02 
6.535069e+00 1.044852e+00 3.556480e+02 
6.458375e+00 1.124818e+00 5.689866e+02 
6.250784e+00 1.147396e+00 9.102982e+02 
5.970914e+00 1.126059e+00 1.456348e+03 
5.660525e+00 1.074681e+00 2.329952e+03 
5.369463e+00 1.010871e+00 3.727594e+03 
5.118223e+00 9.440901e-01 5.963623e+03 
4.919096e+00 8.813402e-01 9.540955e+03 
4.790757e+00 8.297845e-01 1.526418e+04 
4.732463e+00 7.921284e-01 2.442053e+04 
4.735164e+00 7.693996e-01 3.906940e+04 
4.791918e+00 7.626241e-01 6.250552e+04 
4.879081e+00 7.690051e-01 1.000000e+05 


==> anc/TOV-Output-e0-701.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.632582e-03 4.801540e-11 1.000000e-05 
3.325653e-03 9.679782e-11 1.599859e-05 
4.317298e-03 2.117732e-10 2.559548e-05 
5.457837e-03 4.278550e-10 4.094915e-05 
6.911989e-03 8.690485e-10 6.551286e-05 
8.676926e-03 1.719225e-09 1.048113e-04 
1.084688e-02 3.358530e-09 1.676833e-04 
1.396708e-02 7.170544e-09 2.682696e-04 
1.766895e-02 1.451668e-08 4.291934e-04 
2.238079e-02 2.950271e-08 6.866488e-04 
2.803076e-02 5.796162e-08 1.098541e-03 
3.554903e-02 1.182278e-07 1.757511e-03 
4.513712e-02 2.420130e-07 2.811769e-03 
5.724951e-02 4.938029e-07 4.498433e-03 
7.246338e-02 1.001374e-06 7.196857e-03 
9.173052e-02 2.031352e-06 1.151395e-02 
1.160906e-01 4.117566e-06 1.842070e-02 
1.467325e-01 8.314502e-06 2.947052e-02 
1.855815e-01 1.682190e-05 4.714866e-02 
2.345465e-01 3.396088e-05 7.543120e-02 
2.971352e-01 6.905391e-05 1.206793e-01 
3.753384e-01 1.392034e-04 1.930698e-01 
4.752880e-01 2.827077e-04 3.088844e-01 
5.989417e-01 5.659295e-04 4.941713e-01 
7.585038e-01 1.150007e-03 7.906043e-01 
9.560971e-01 2.305096e-03 1.264855e+00 
1.204299e+00 4.612660e-03 2.023590e+00 
1.512574e+00 9.158026e-03 3.237458e+00 
1.896872e+00 1.812085e-02 5.179475e+00 
2.359637e+00 3.506412e-02 8.286428e+00 
2.910934e+00 6.636999e-02 1.325711e+01 
3.546027e+00 1.215068e-01 2.120951e+01 
4.241501e+00 2.119963e-01 3.393222e+01 
4.945316e+00 3.459092e-01 5.428675e+01 
5.592989e+00 5.217796e-01 8.685114e+01 
6.101894e+00 7.181767e-01 1.389495e+02 
6.422059e+00 9.034276e-01 2.222996e+02 
6.528758e+00 1.043223e+00 3.556480e+02 
6.457080e+00 1.124804e+00 5.689866e+02 
6.247778e+00 1.146795e+00 9.102982e+02 
5.964327e+00 1.124461e+00 1.456348e+03 
5.660283e+00 1.074821e+00 2.329952e+03 
5.366603e+00 1.010383e+00 3.727594e+03 
5.112481e+00 9.430416e-01 5.963623e+03 
4.916922e+00 8.810467e-01 9.540955e+03 
4.788777e+00 8.295387e-01 1.526418e+04 
4.730315e+00 7.918585e-01 2.442053e+04 
4.734908e+00 7.694655e-01 3.906940e+04 
4.788366e+00 7.620965e-01 6.250552e+04 
4.876106e+00 7.685702e-01 1.000000e+05 


==> anc/TOV-Output-e0-702.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.655189e-03 4.933331e-11 1.000000e-05 
3.288960e-03 9.376264e-11 1.599859e-05 
4.202423e-03 1.955929e-10 2.559548e-05 
5.309705e-03 3.945165e-10 4.094915e-05 
6.733928e-03 8.047471e-10 6.551286e-05 
8.580350e-03 1.664827e-09 1.048113e-04 
1.093601e-02 3.446919e-09 1.676833e-04 
1.376882e-02 6.879302e-09 2.682696e-04 
1.757858e-02 1.431548e-08 4.291934e-04 
2.238906e-02 2.957756e-08 6.866488e-04 
2.834906e-02 6.004419e-08 1.098541e-03 
3.556184e-02 1.185245e-07 1.757511e-03 
4.525631e-02 2.442831e-07 2.811769e-03 
5.705763e-02 4.895519e-07 4.498433e-03 
7.212843e-02 9.889607e-07 7.196857e-03 
9.167973e-02 2.030873e-06 1.151395e-02 
1.159750e-01 4.111133e-06 1.842070e-02 
1.466257e-01 8.308189e-06 2.947052e-02 
1.850625e-01 1.670495e-05 4.714866e-02 
2.344275e-01 3.395758e-05 7.543120e-02 
2.962454e-01 6.853309e-05 1.206793e-01 
3.739833e-01 1.378978e-04 1.930698e-01 
4.732177e-01 2.794284e-04 3.088844e-01 
5.994908e-01 5.682930e-04 4.941713e-01 
7.573512e-01 1.146403e-03 7.906043e-01 
9.537856e-01 2.291690e-03 1.264855e+00 
1.203097e+00 4.605384e-03 2.023590e+00 
1.511670e+00 9.154468e-03 3.237458e+00 
1.893794e+00 1.805837e-02 5.179475e+00 
2.357349e+00 3.501082e-02 8.286428e+00 
2.906801e+00 6.618031e-02 1.325711e+01 
3.540830e+00 1.211424e-01 2.120951e+01 
4.234225e+00 2.112094e-01 3.393222e+01 
4.942784e+00 3.457829e-01 5.428675e+01 
5.588004e+00 5.210238e-01 8.685114e+01 
6.099582e+00 7.180430e-01 1.389495e+02 
6.417798e+00 9.025906e-01 2.222996e+02 
6.523887e+00 1.042078e+00 3.556480e+02 
6.452138e+00 1.123588e+00 5.689866e+02 
6.242743e+00 1.145567e+00 9.102982e+02 
5.964077e+00 1.124645e+00 1.456348e+03 
5.654815e+00 1.073638e+00 2.329952e+03 
5.361320e+00 1.009344e+00 3.727594e+03 
5.108635e+00 9.423845e-01 5.963623e+03 
4.913473e+00 8.805092e-01 9.540955e+03 
4.786650e+00 8.292659e-01 1.526418e+04 
4.725193e+00 7.910625e-01 2.442053e+04 
4.731952e+00 7.690530e-01 3.906940e+04 
4.785297e+00 7.616563e-01 6.250552e+04 
4.874198e+00 7.683355e-01 1.000000e+05 


==> anc/TOV-Output-e0-703.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.595994e-03 4.617248e-11 1.000000e-05 
3.278317e-03 9.298761e-11 1.599859e-05 
4.296212e-03 2.092808e-10 2.559548e-05 
5.298192e-03 3.925141e-10 4.094915e-05 
6.897978e-03 8.662390e-10 6.551286e-05 
8.663469e-03 1.716121e-09 1.048113e-04 
1.105998e-02 3.570553e-09 1.676833e-04 
1.388671e-02 7.067582e-09 2.682696e-04 
1.766650e-02 1.455205e-08 4.291934e-04 
2.234552e-02 2.944722e-08 6.866488e-04 
2.803083e-02 5.812741e-08 1.098541e-03 
3.575434e-02 1.206313e-07 1.757511e-03 
4.475900e-02 2.366550e-07 2.811769e-03 
5.720704e-02 4.941104e-07 4.498433e-03 
7.225852e-02 9.957375e-07 7.196857e-03 
9.164868e-02 2.031700e-06 1.151395e-02 
1.159484e-01 4.114156e-06 1.842070e-02 
1.460109e-01 8.215809e-06 2.947052e-02 
1.849631e-01 1.670180e-05 4.714866e-02 
2.344761e-01 3.402710e-05 7.543120e-02 
2.954157e-01 6.805575e-05 1.206793e-01 
3.744303e-01 1.385896e-04 1.930698e-01 
4.729825e-01 2.794090e-04 3.088844e-01 
5.984556e-01 5.661593e-04 4.941713e-01 
7.552842e-01 1.138666e-03 7.906043e-01 
9.533082e-01 2.291490e-03 1.264855e+00 
1.200222e+00 4.578981e-03 2.023590e+00 
1.509840e+00 9.134146e-03 3.237458e+00 
1.891187e+00 1.800930e-02 5.179475e+00 
2.351272e+00 3.479132e-02 8.286428e+00 
2.903034e+00 6.601513e-02 1.325711e+01 
3.539570e+00 1.211683e-01 2.120951e+01 
4.232551e+00 2.112170e-01 3.393222e+01 
4.933058e+00 3.442674e-01 5.428675e+01 
5.579028e+00 5.192829e-01 8.685114e+01 
6.090617e+00 7.159518e-01 1.389495e+02 
6.410582e+00 9.007903e-01 2.222996e+02 
6.518469e+00 1.040747e+00 3.556480e+02 
6.448495e+00 1.122799e+00 5.689866e+02 
6.242269e+00 1.145747e+00 9.102982e+02 
5.959205e+00 1.123528e+00 1.456348e+03 
5.653905e+00 1.073608e+00 2.329952e+03 
5.359916e+00 1.009188e+00 3.727594e+03 
5.105806e+00 9.419374e-01 5.963623e+03 
4.912402e+00 8.804261e-01 9.540955e+03 
4.783044e+00 8.287247e-01 1.526418e+04 
4.724191e+00 7.909946e-01 2.442053e+04 
4.727212e+00 7.683242e-01 3.906940e+04 
4.780564e+00 7.609141e-01 6.250552e+04 
4.870199e+00 7.677075e-01 1.000000e+05 


==> anc/TOV-Output-e0-704.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.671334e-03 5.038185e-11 1.000000e-05 
3.302277e-03 9.517661e-11 1.599859e-05 
4.311832e-03 2.118727e-10 2.559548e-05 
5.278843e-03 3.887817e-10 4.094915e-05 
6.815114e-03 8.365827e-10 6.551286e-05 
8.631338e-03 1.699511e-09 1.048113e-04 
1.090678e-02 3.429093e-09 1.676833e-04 
1.386230e-02 7.040375e-09 2.682696e-04 
1.736573e-02 1.384105e-08 4.291934e-04 
2.223269e-02 2.904465e-08 6.866488e-04 
2.790006e-02 5.739922e-08 1.098541e-03 
3.548131e-02 1.180564e-07 1.757511e-03 
4.488502e-02 2.389989e-07 2.811769e-03 
5.671752e-02 4.822195e-07 4.498433e-03 
7.171504e-02 9.748232e-07 7.196857e-03 
9.143989e-02 2.020716e-06 1.151395e-02 
1.157208e-01 4.095787e-06 1.842070e-02 
1.462281e-01 8.264265e-06 2.947052e-02 
1.847831e-01 1.667678e-05 4.714866e-02 
2.331009e-01 3.347948e-05 7.543120e-02 
2.955967e-01 6.827777e-05 1.206793e-01 
3.737381e-01 1.380184e-04 1.930698e-01 
4.732026e-01 2.801962e-04 3.088844e-01 
5.973509e-01 5.638306e-04 4.941713e-01 
7.541174e-01 1.135008e-03 7.906043e-01 
9.527589e-01 2.290765e-03 1.264855e+00 
1.198002e+00 4.560094e-03 2.023590e+00 
1.507055e+00 9.096616e-03 3.237458e+00 
1.886481e+00 1.790090e-02 5.179475e+00 
2.350467e+00 3.480289e-02 8.286428e+00 
2.900653e+00 6.594231e-02 1.325711e+01 
3.533527e+00 1.207198e-01 2.120951e+01 
4.223469e+00 2.101745e-01 3.393222e+01 
4.928161e+00 3.436840e-01 5.428675e+01 
5.573034e+00 5.182776e-01 8.685114e+01 
6.087820e+00 7.156731e-01 1.389495e+02 
6.403342e+00 8.989817e-01 2.222996e+02 
6.517855e+00 1.041035e+00 3.556480e+02 
6.443844e+00 1.121677e+00 5.689866e+02 
6.238016e+00 1.144759e+00 9.102982e+02 
5.955308e+00 1.122685e+00 1.456348e+03 
5.649439e+00 1.072677e+00 2.329952e+03 
5.355723e+00 1.008395e+00 3.727594e+03 
5.104564e+00 9.418182e-01 5.963623e+03 
4.907951e+00 8.796961e-01 9.540955e+03 
4.779868e+00 8.282612e-01 1.526418e+04 
4.720658e+00 7.904792e-01 2.442053e+04 
4.724661e+00 7.679828e-01 3.906940e+04 
4.778504e+00 7.606564e-01 6.250552e+04 
4.863546e+00 7.665806e-01 1.000000e+05 


==> anc/TOV-Output-e0-705.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.642505e-03 4.883750e-11 1.000000e-05 
3.286870e-03 9.398389e-11 1.599859e-05 
4.270307e-03 2.061026e-10 2.559548e-05 
5.367941e-03 4.093825e-10 4.094915e-05 
6.780302e-03 8.249984e-10 6.551286e-05 
8.535820e-03 1.646046e-09 1.048113e-04 
1.082777e-02 3.359877e-09 1.676833e-04 
1.367233e-02 6.764475e-09 2.682696e-04 
1.746350e-02 1.409615e-08 4.291934e-04 
2.221406e-02 2.901285e-08 6.866488e-04 
2.790719e-02 5.752479e-08 1.098541e-03 
3.558268e-02 1.192403e-07 1.757511e-03 
4.513805e-02 2.434090e-07 2.811769e-03 
5.686314e-02 4.866335e-07 4.498433e-03 
7.161319e-02 9.720546e-07 7.196857e-03 
9.106686e-02 1.998922e-06 1.151395e-02 
1.148621e-01 4.010981e-06 1.842070e-02 
1.460211e-01 8.240914e-06 2.947052e-02 
1.845861e-01 1.664710e-05 4.714866e-02 
2.336721e-01 3.377407e-05 7.543120e-02 
2.947269e-01 6.777301e-05 1.206793e-01 
3.725960e-01 1.369513e-04 1.930698e-01 
4.715701e-01 2.777008e-04 3.088844e-01 
5.958151e-01 5.602886e-04 4.941713e-01 
7.523102e-01 1.128470e-03 7.906043e-01 
9.496613e-01 2.271737e-03 1.264855e+00 
1.197818e+00 4.564390e-03 2.023590e+00 
1.505998e+00 9.090222e-03 3.237458e+00 
1.885649e+00 1.790198e-02 5.179475e+00 
2.346111e+00 3.465894e-02 8.286428e+00 
2.896010e+00 6.571850e-02 1.325711e+01 
3.526333e+00 1.201580e-01 2.120951e+01 
4.221839e+00 2.101871e-01 3.393222e+01 
4.921596e+00 3.427789e-01 5.428675e+01 
5.567276e+00 5.173302e-01 8.685114e+01 
6.078790e+00 7.135627e-01 1.389495e+02 
6.398811e+00 8.980545e-01 2.222996e+02 
6.511359e+00 1.039340e+00 3.556480e+02 
6.439499e+00 1.120655e+00 5.689866e+02 
6.233351e+00 1.143643e+00 9.102982e+02 
5.954145e+00 1.122611e+00 1.456348e+03 
5.646152e+00 1.072045e+00 2.329952e+03 
5.354409e+00 1.008259e+00 3.727594e+03 
5.103555e+00 9.417469e-01 5.963623e+03 
4.903675e+00 8.789991e-01 9.540955e+03 
4.777014e+00 8.278557e-01 1.526418e+04 
4.717029e+00 7.899464e-01 2.442053e+04 
4.719958e+00 7.672603e-01 3.906940e+04 
4.775821e+00 7.602855e-01 6.250552e+04 
4.863382e+00 7.666730e-01 1.000000e+05 


==> anc/TOV-Output-e0-706.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.669714e-03 5.043309e-11 1.000000e-05 
3.364686e-03 1.009613e-10 1.599859e-05 
4.168571e-03 1.919920e-10 2.559548e-05 
5.259152e-03 3.855394e-10 4.094915e-05 
6.714509e-03 8.023512e-10 6.551286e-05 
8.693075e-03 1.741173e-09 1.048113e-04 
1.076252e-02 3.304177e-09 1.676833e-04 
1.370050e-02 6.816023e-09 2.682696e-04 
1.741731e-02 1.400441e-08 4.291934e-04 
2.211857e-02 2.868093e-08 6.866488e-04 
2.790775e-02 5.760984e-08 1.098541e-03 
3.544900e-02 1.180687e-07 1.757511e-03 
4.482504e-02 2.387184e-07 2.811769e-03 
5.685266e-02 4.870544e-07 4.498433e-03 
7.193487e-02 9.866100e-07 7.196857e-03 
9.087253e-02 1.988970e-06 1.151395e-02 
1.153818e-01 4.071434e-06 1.842070e-02 
1.454630e-01 8.158331e-06 2.947052e-02 
1.845291e-01 1.665526e-05 4.714866e-02 
2.330242e-01 3.354143e-05 7.543120e-02 
2.950829e-01 6.811526e-05 1.206793e-01 
3.731250e-01 1.377302e-04 1.930698e-01 
4.718751e-01 2.786334e-04 3.088844e-01 
5.948147e-01 5.582615e-04 4.941713e-01 
7.523794e-01 1.130374e-03 7.906043e-01 
9.483662e-01 2.265657e-03 1.264855e+00 
1.196849e+00 4.559723e-03 2.023590e+00 
1.504347e+00 9.073082e-03 3.237458e+00 
1.883421e+00 1.786360e-02 5.179475e+00 
2.344942e+00 3.465434e-02 8.286428e+00 
2.894292e+00 6.568960e-02 1.325711e+01 
3.526178e+00 1.202919e-01 2.120951e+01 
4.215870e+00 2.095855e-01 3.393222e+01 
4.919122e+00 3.426608e-01 5.428675e+01 
5.563283e+00 5.168171e-01 8.685114e+01 
6.074437e+00 7.128253e-01 1.389495e+02 
6.393655e+00 8.969231e-01 2.222996e+02 
6.504811e+00 1.037626e+00 3.556480e+02 
6.433560e+00 1.119107e+00 5.689866e+02 
6.228890e+00 1.142589e+00 9.102982e+02 
5.950394e+00 1.121808e+00 1.456348e+03 
5.643859e+00 1.071663e+00 2.329952e+03 
5.351782e+00 1.007822e+00 3.727594e+03 
5.099400e+00 9.410243e-01 5.963623e+03 
4.902803e+00 8.789532e-01 9.540955e+03 
4.773249e+00 8.272847e-01 1.526418e+04 
4.712813e+00 7.893096e-01 2.442053e+04 
4.716796e+00 7.668102e-01 3.906940e+04 
4.772244e+00 7.597524e-01 6.250552e+04 
4.858383e+00 7.658565e-01 1.000000e+05 


==> anc/TOV-Output-e0-707.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.667523e-03 5.038030e-11 1.000000e-05 
3.304294e-03 9.575736e-11 1.599859e-05 
4.239144e-03 2.021952e-10 2.559548e-05 
5.323847e-03 4.005097e-10 4.094915e-05 
6.848844e-03 8.526840e-10 6.551286e-05 
8.638618e-03 1.711076e-09 1.048113e-04 
1.081137e-02 3.354124e-09 1.676833e-04 
1.380582e-02 6.984304e-09 2.682696e-04 
1.757468e-02 1.440785e-08 4.291934e-04 
2.190993e-02 2.791641e-08 6.866488e-04 
2.794723e-02 5.793665e-08 1.098541e-03 
3.520064e-02 1.157682e-07 1.757511e-03 
4.498986e-02 2.417032e-07 2.811769e-03 
5.693555e-02 4.898806e-07 4.498433e-03 
7.144049e-02 9.677766e-07 7.196857e-03 
9.068470e-02 1.979462e-06 1.151395e-02 
1.145471e-01 3.989355e-06 1.842070e-02 
1.457453e-01 8.217552e-06 2.947052e-02 
1.842063e-01 1.659149e-05 4.714866e-02 
2.330445e-01 3.359771e-05 7.543120e-02 
2.942090e-01 6.760751e-05 1.206793e-01 
3.718976e-01 1.365688e-04 1.930698e-01 
4.711817e-01 2.777997e-04 3.088844e-01 
5.956064e-01 5.612830e-04 4.941713e-01 
7.506047e-01 1.123985e-03 7.906043e-01 
9.476738e-01 2.263883e-03 1.264855e+00 
1.195013e+00 4.545186e-03 2.023590e+00 
1.500488e+00 9.016291e-03 3.237458e+00 
1.878257e+00 1.774256e-02 5.179475e+00 
2.341591e+00 3.455432e-02 8.286428e+00 
2.889730e+00 6.547113e-02 1.325711e+01 
3.521729e+00 1.200011e-01 2.120951e+01 
4.209375e+00 2.089098e-01 3.393222e+01 
4.911442e+00 3.415410e-01 5.428675e+01 
5.557796e+00 5.159353e-01 8.685114e+01 
6.068283e+00 7.115588e-01 1.389495e+02 
6.390645e+00 8.964891e-01 2.222996e+02 
6.501286e+00 1.036931e+00 3.556480e+02 
6.430309e+00 1.118444e+00 5.689866e+02 
6.226739e+00 1.142248e+00 9.102982e+02 
5.946848e+00 1.121061e+00 1.456348e+03 
5.640877e+00 1.071107e+00 2.329952e+03 
5.349051e+00 1.007362e+00 3.727594e+03 
5.095125e+00 9.402763e-01 5.963623e+03 
4.901500e+00 8.788247e-01 9.540955e+03 
4.771382e+00 8.270579e-01 1.526418e+04 
4.707943e+00 7.885569e-01 2.442053e+04 
4.714841e+00 7.665740e-01 3.906940e+04 
4.766565e+00 7.588380e-01 6.250552e+04 
4.855320e+00 7.654036e-01 1.000000e+05 


==> anc/TOV-Output-e0-708.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.625432e-03 4.810082e-11 1.000000e-05 
3.264461e-03 9.246651e-11 1.599859e-05 
4.208905e-03 1.981790e-10 2.559548e-05 
5.395279e-03 4.174380e-10 4.094915e-05 
6.781983e-03 8.291257e-10 6.551286e-05 
8.572106e-03 1.674221e-09 1.048113e-04 
1.087616e-02 3.419612e-09 1.676833e-04 
1.370853e-02 6.847363e-09 2.682696e-04 
1.742225e-02 1.405605e-08 4.291934e-04 
2.191043e-02 2.795784e-08 6.866488e-04 
2.808504e-02 5.888110e-08 1.098541e-03 
3.510491e-02 1.149886e-07 1.757511e-03 
4.497575e-02 2.418173e-07 2.811769e-03 
5.677381e-02 4.864046e-07 4.498433e-03 
7.145990e-02 9.699354e-07 7.196857e-03 
9.061178e-02 1.977484e-06 1.151395e-02 
1.149320e-01 4.035407e-06 1.842070e-02 
1.455863e-01 8.202264e-06 2.947052e-02 
1.839139e-01 1.653595e-05 4.714866e-02 
2.324848e-01 3.340339e-05 7.543120e-02 
2.944953e-01 6.790088e-05 1.206793e-01 
3.709118e-01 1.356774e-04 1.930698e-01 
4.694532e-01 2.751431e-04 3.088844e-01 
5.940932e-01 5.578045e-04 4.941713e-01 
7.502971e-01 1.124186e-03 7.906043e-01 
9.470909e-01 2.262887e-03 1.264855e+00 
1.192506e+00 4.523037e-03 2.023590e+00 
1.497574e+00 8.976553e-03 3.237458e+00 
1.877920e+00 1.775733e-02 5.179475e+00 
2.338506e+00 3.446589e-02 8.286428e+00 
2.883805e+00 6.516244e-02 1.325711e+01 
3.517076e+00 1.196902e-01 2.120951e+01 
4.203750e+00 2.083571e-01 3.393222e+01 
4.906195e+00 3.408888e-01 5.428675e+01 
5.550320e+00 5.145640e-01 8.685114e+01 
6.064038e+00 7.108517e-01 1.389495e+02 
6.384320e+00 8.949756e-01 2.222996e+02 
6.497252e+00 1.036063e+00 3.556480e+02 
6.428159e+00 1.118144e+00 5.689866e+02 
6.221524e+00 1.140960e+00 9.102982e+02 
5.941006e+00 1.119667e+00 1.456348e+03 
5.636671e+00 1.070239e+00 2.329952e+03 
5.346772e+00 1.007004e+00 3.727594e+03 
5.093717e+00 9.401215e-01 5.963623e+03 
4.897254e+00 8.781326e-01 9.540955e+03 
4.764939e+00 8.260005e-01 1.526418e+04 
4.705275e+00 7.881932e-01 2.442053e+04 
4.709712e+00 7.657752e-01 3.906940e+04 
4.766072e+00 7.588635e-01 6.250552e+04 
4.850448e+00 7.646107e-01 1.000000e+05 


==> anc/TOV-Output-e0-709.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.616034e-03 4.765331e-11 1.000000e-05 
3.366407e-03 1.015461e-10 1.599859e-05 
4.177886e-03 1.941033e-10 2.559548e-05 
5.301707e-03 3.966527e-10 4.094915e-05 
6.851851e-03 8.562231e-10 6.551286e-05 
8.595407e-03 1.690295e-09 1.048113e-04 
1.073381e-02 3.291736e-09 1.676833e-04 
1.380402e-02 7.001322e-09 2.682696e-04 
1.749117e-02 1.424362e-08 4.291934e-04 
2.193582e-02 2.809477e-08 6.866488e-04 
2.807850e-02 5.892309e-08 1.098541e-03 
3.516332e-02 1.157268e-07 1.757511e-03 
4.477629e-02 2.389515e-07 2.811769e-03 
5.644122e-02 4.785814e-07 4.498433e-03 
7.127036e-02 9.635971e-07 7.196857e-03 
9.011197e-02 1.947688e-06 1.151395e-02 
1.142706e-01 3.971734e-06 1.842070e-02 
1.448004e-01 8.081559e-06 2.947052e-02 
1.836579e-01 1.649025e-05 4.714866e-02 
2.324566e-01 3.343837e-05 7.543120e-02 
2.927673e-01 6.680695e-05 1.206793e-01 
3.711921e-01 1.361770e-04 1.930698e-01 
4.699577e-01 2.764196e-04 3.088844e-01 
5.935656e-01 5.571041e-04 4.941713e-01 
7.495948e-01 1.122611e-03 7.906043e-01 
9.455023e-01 2.254696e-03 1.264855e+00 
1.189445e+00 4.494668e-03 2.023590e+00 
1.496975e+00 8.978251e-03 3.237458e+00 
1.874812e+00 1.769417e-02 5.179475e+00 
2.335474e+00 3.437976e-02 8.286428e+00 
2.882094e+00 6.513334e-02 1.325711e+01 
3.508819e+00 1.190244e-01 2.120951e+01 
4.197648e+00 2.077373e-01 3.393222e+01 
4.903382e+00 3.407034e-01 5.428675e+01 
5.547510e+00 5.143396e-01 8.685114e+01 
6.056271e+00 7.091113e-01 1.389495e+02 
6.380659e+00 8.943281e-01 2.222996e+02 
6.491805e+00 1.034718e+00 3.556480e+02 
6.422877e+00 1.116810e+00 5.689866e+02 
6.218814e+00 1.140445e+00 9.102982e+02 
5.937791e+00 1.119013e+00 1.456348e+03 
5.632992e+00 1.069505e+00 2.329952e+03 
5.342480e+00 1.006187e+00 3.727594e+03 
5.091741e+00 9.398488e-01 5.963623e+03 
4.894034e+00 8.776364e-01 9.540955e+03 
4.762129e+00 8.256019e-01 1.526418e+04 
4.702484e+00 7.878076e-01 2.442053e+04 
4.705113e+00 7.650702e-01 3.906940e+04 
4.761060e+00 7.580696e-01 6.250552e+04 
4.845897e+00 7.638780e-01 1.000000e+05 


==> anc/TOV-Output-e0-71.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.218496e-03 1.479627e-10 1.000000e-06 
1.077060e-02 3.330386e-10 1.757511e-06 
1.466418e-02 8.405207e-10 3.088844e-06 
1.954806e-02 1.991067e-09 5.428675e-06 
2.567364e-02 4.510632e-09 9.540955e-06 
3.425604e-02 1.071486e-08 1.676833e-05 
4.573246e-02 2.549465e-08 2.947052e-05 
6.086493e-02 6.010036e-08 5.179475e-05 
8.021527e-02 1.375774e-07 9.102982e-05 
1.066211e-01 3.230766e-07 1.599859e-04 
1.402984e-01 7.360976e-07 2.811769e-04 
1.875730e-01 1.759098e-06 4.941713e-04 
2.476408e-01 4.048076e-06 8.685114e-04 
3.287277e-01 9.468821e-06 1.526418e-03 
4.375484e-01 2.232922e-05 2.682696e-03 
5.791873e-01 5.179260e-05 4.714866e-03 
7.673407e-01 1.204487e-04 8.286428e-03 
1.016498e+00 2.800300e-04 1.456348e-02 
1.350664e+00 6.570638e-04 2.559548e-02 
1.785111e+00 1.517424e-03 4.498433e-02 
2.363350e+00 3.523285e-03 7.906043e-02 
3.124558e+00 8.150258e-03 1.389495e-01 
4.125820e+00 1.879761e-02 2.442053e-01 
5.415648e+00 4.264523e-02 4.291934e-01 
7.054121e+00 9.475496e-02 7.543120e-01 
9.097746e+00 2.051599e-01 1.325711e+00 
1.151361e+01 4.224207e-01 2.329952e+00 
1.416169e+01 8.068161e-01 4.094915e+00 
1.673858e+01 1.389134e+00 7.196857e+00 
1.885712e+01 2.115426e+00 1.264855e+01 
2.016395e+01 2.825451e+00 2.222996e+01 
2.051689e+01 3.337554e+00 3.906940e+01 
2.007519e+01 3.577082e+00 6.866488e+01 
1.914102e+01 3.577592e+00 1.206793e+02 
1.800234e+01 3.418013e+00 2.120951e+02 
1.688794e+01 3.180877e+00 3.727594e+02 
1.594503e+01 2.928026e+00 6.551286e+02 
1.527216e+01 2.703173e+00 1.151395e+03 
1.491866e+01 2.533491e+00 2.023590e+03 
1.485564e+01 2.428882e+00 3.556480e+03 
1.504017e+01 2.394756e+00 6.250552e+03 
1.536937e+01 2.421007e+00 1.098541e+04 
1.573248e+01 2.487148e+00 1.930698e+04 
1.600756e+01 2.560549e+00 3.393222e+04 
1.616215e+01 2.621236e+00 5.963623e+04 
1.622175e+01 2.662813e+00 1.048113e+05 
1.618766e+01 2.678274e+00 1.842070e+05 
1.611400e+01 2.676230e+00 3.237458e+05 
1.602206e+01 2.661601e+00 5.689866e+05 
1.595035e+01 2.644542e+00 1.000000e+06 


==> anc/TOV-Output-e0-710.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.634177e-03 4.872032e-11 1.000000e-05 
3.327205e-03 9.817790e-11 1.599859e-05 
4.241482e-03 2.033893e-10 2.559548e-05 
5.370706e-03 4.129234e-10 4.094915e-05 
6.833832e-03 8.506837e-10 6.551286e-05 
8.609633e-03 1.701097e-09 1.048113e-04 
1.070314e-02 3.268206e-09 1.676833e-04 
1.370312e-02 6.858574e-09 2.682696e-04 
1.718735e-02 1.353327e-08 4.291934e-04 
2.203831e-02 2.853056e-08 6.866488e-04 
2.768474e-02 5.655845e-08 1.098541e-03 
3.503888e-02 1.146640e-07 1.757511e-03 
4.451016e-02 2.350470e-07 2.811769e-03 
5.627423e-02 4.750151e-07 4.498433e-03 
7.124347e-02 9.638646e-07 7.196857e-03 
9.040683e-02 1.969644e-06 1.151395e-02 
1.139945e-01 3.948583e-06 1.842070e-02 
1.446559e-01 8.068752e-06 2.947052e-02 
1.833418e-01 1.642838e-05 4.714866e-02 
2.310092e-01 3.286397e-05 7.543120e-02 
2.931923e-01 6.719289e-05 1.206793e-01 
3.709783e-01 1.361334e-04 1.930698e-01 
4.690471e-01 2.752037e-04 3.088844e-01 
5.928085e-01 5.557570e-04 4.941713e-01 
7.477008e-01 1.115697e-03 7.906043e-01 
9.430579e-01 2.240420e-03 1.264855e+00 
1.189786e+00 4.504786e-03 2.023590e+00 
1.493379e+00 8.926349e-03 3.237458e+00 
1.873498e+00 1.768137e-02 5.179475e+00 
2.332635e+00 3.430200e-02 8.286428e+00 
2.878583e+00 6.498475e-02 1.325711e+01 
3.506720e+00 1.189649e-01 2.120951e+01 
4.193426e+00 2.073822e-01 3.393222e+01 
4.896984e+00 3.398297e-01 5.428675e+01 
5.543055e+00 5.137099e-01 8.685114e+01 
6.053202e+00 7.087474e-01 1.389495e+02 
6.372238e+00 8.921320e-01 2.222996e+02 
6.486556e+00 1.033439e+00 3.556480e+02 
6.420179e+00 1.116327e+00 5.689866e+02 
6.214976e+00 1.139581e+00 9.102982e+02 
5.938380e+00 1.119431e+00 1.456348e+03 
5.632259e+00 1.069518e+00 2.329952e+03 
5.340366e+00 1.005866e+00 3.727594e+03 
5.085158e+00 9.386212e-01 5.963623e+03 
4.889244e+00 8.768390e-01 9.540955e+03 
4.758989e+00 8.251430e-01 1.526418e+04 
4.698890e+00 7.872798e-01 2.442053e+04 
4.704251e+00 7.650266e-01 3.906940e+04 
4.758591e+00 7.577364e-01 6.250552e+04 
4.844508e+00 7.637388e-01 1.000000e+05 


==> anc/TOV-Output-e0-711.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.609203e-03 4.741440e-11 1.000000e-05 
3.291213e-03 9.515997e-11 1.599859e-05 
4.258830e-03 2.061852e-10 2.559548e-05 
5.337840e-03 4.059599e-10 4.094915e-05 
6.635003e-03 7.796683e-10 6.551286e-05 
8.634795e-03 1.718473e-09 1.048113e-04 
1.067728e-02 3.249137e-09 1.676833e-04 
1.379869e-02 7.012950e-09 2.682696e-04 
1.741758e-02 1.410425e-08 4.291934e-04 
2.209942e-02 2.880912e-08 6.866488e-04 
2.772177e-02 5.686567e-08 1.098541e-03 
3.522273e-02 1.166425e-07 1.757511e-03 
4.449298e-02 2.351057e-07 2.811769e-03 
5.656720e-02 4.831522e-07 4.498433e-03 
7.126235e-02 9.659895e-07 7.196857e-03 
9.010999e-02 1.953053e-06 1.151395e-02 
1.142965e-01 3.985648e-06 1.842070e-02 
1.443186e-01 8.023717e-06 2.947052e-02 
1.825505e-01 1.623946e-05 4.714866e-02 
2.312141e-01 3.299789e-05 7.543120e-02 
2.931910e-01 6.728651e-05 1.206793e-01 
3.699631e-01 1.352091e-04 1.930698e-01 
4.677199e-01 2.732589e-04 3.088844e-01 
5.920458e-01 5.543936e-04 4.941713e-01 
7.474065e-01 1.115943e-03 7.906043e-01 
9.424047e-01 2.238899e-03 1.264855e+00 
1.186434e+00 4.473154e-03 2.023590e+00 
1.493031e+00 8.932445e-03 3.237458e+00 
1.869036e+00 1.758031e-02 5.179475e+00 
2.328915e+00 3.418592e-02 8.286428e+00 
2.875553e+00 6.486795e-02 1.325711e+01 
3.501803e+00 1.186282e-01 2.120951e+01 
4.190467e+00 2.072041e-01 3.393222e+01 
4.892354e+00 3.392946e-01 5.428675e+01 
5.535514e+00 5.123220e-01 8.685114e+01 
6.049154e+00 7.080961e-01 1.389495e+02 
6.369812e+00 8.918841e-01 2.222996e+02 
6.483531e+00 1.032909e+00 3.556480e+02 
6.413411e+00 1.114502e+00 5.689866e+02 
6.213607e+00 1.139480e+00 9.102982e+02 
5.932166e+00 1.117929e+00 1.456348e+03 
5.626811e+00 1.068333e+00 2.329952e+03 
5.337578e+00 1.005391e+00 3.727594e+03 
5.082921e+00 9.382937e-01 5.963623e+03 
4.885919e+00 8.763220e-01 9.540955e+03 
4.758170e+00 8.251052e-01 1.526418e+04 
4.694627e+00 7.866333e-01 2.442053e+04 
4.700131e+00 7.644059e-01 3.906940e+04 
4.751714e+00 7.566043e-01 6.250552e+04 
4.840209e+00 7.630528e-01 1.000000e+05 


==> anc/TOV-Output-e0-712.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.586283e-03 4.624077e-11 1.000000e-05 
3.370685e-03 1.023649e-10 1.599859e-05 
4.183543e-03 1.957175e-10 2.559548e-05 
5.391961e-03 4.190224e-10 4.094915e-05 
6.820929e-03 8.482571e-10 6.551286e-05 
8.569633e-03 1.682223e-09 1.048113e-04 
1.068923e-02 3.264643e-09 1.676833e-04 
1.352259e-02 6.609626e-09 2.682696e-04 
1.727945e-02 1.379071e-08 4.291934e-04 
2.198298e-02 2.839600e-08 6.866488e-04 
2.760136e-02 5.620682e-08 1.098541e-03 
3.494275e-02 1.140432e-07 1.757511e-03 
4.431897e-02 2.326848e-07 2.811769e-03 
5.648341e-02 4.816849e-07 4.498433e-03 
7.144431e-02 9.747769e-07 7.196857e-03 
8.983444e-02 1.937913e-06 1.151395e-02 
1.143553e-01 3.997418e-06 1.842070e-02 
1.440058e-01 7.982869e-06 2.947052e-02 
1.830500e-01 1.639613e-05 4.714866e-02 
2.303686e-01 3.268312e-05 7.543120e-02 
2.923347e-01 6.679252e-05 1.206793e-01 
3.693613e-01 1.347395e-04 1.930698e-01 
4.680380e-01 2.742008e-04 3.088844e-01 
5.904049e-01 5.505712e-04 4.941713e-01 
7.452585e-01 1.107910e-03 7.906043e-01 
9.404568e-01 2.228178e-03 1.264855e+00 
1.185903e+00 4.473371e-03 2.023590e+00 
1.489802e+00 8.887134e-03 3.237458e+00 
1.865745e+00 1.751217e-02 5.179475e+00 
2.322896e+00 3.397035e-02 8.286428e+00 
2.869439e+00 6.454723e-02 1.325711e+01 
3.496492e+00 1.182528e-01 2.120951e+01 
4.183901e+00 2.065190e-01 3.393222e+01 
4.885480e+00 3.383294e-01 5.428675e+01 
5.528305e+00 5.110155e-01 8.685114e+01 
6.040324e+00 7.060428e-01 1.389495e+02 
6.365667e+00 8.910767e-01 2.222996e+02 
6.478074e+00 1.031558e+00 3.556480e+02 
6.410257e+00 1.113867e+00 5.689866e+02 
6.208427e+00 1.138199e+00 9.102982e+02 
5.929508e+00 1.117430e+00 1.456348e+03 
5.624166e+00 1.067859e+00 2.329952e+03 
5.333062e+00 1.004521e+00 3.727594e+03 
5.081448e+00 9.381242e-01 5.963623e+03 
4.884817e+00 8.762306e-01 9.540955e+03 
4.755025e+00 8.246451e-01 1.526418e+04 
4.692263e+00 7.863226e-01 2.442053e+04 
4.697704e+00 7.640848e-01 3.906940e+04 
4.750522e+00 7.565021e-01 6.250552e+04 
4.837849e+00 7.627310e-01 1.000000e+05 


==> anc/TOV-Output-e0-713.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.653804e-03 5.002796e-11 1.000000e-05 
3.321729e-03 9.810674e-11 1.599859e-05 
4.155969e-03 1.921425e-10 2.559548e-05 
5.388511e-03 4.188058e-10 4.094915e-05 
6.716322e-03 8.109629e-10 6.551286e-05 
8.506709e-03 1.647749e-09 1.048113e-04 
1.086554e-02 3.433687e-09 1.676833e-04 
1.354778e-02 6.655964e-09 2.682696e-04 
1.743915e-02 1.419654e-08 4.291934e-04 
2.180802e-02 2.776233e-08 6.866488e-04 
2.764453e-02 5.655030e-08 1.098541e-03 
3.524973e-02 1.172399e-07 1.757511e-03 
4.414006e-02 2.302011e-07 2.811769e-03 
5.621671e-02 4.755609e-07 4.498433e-03 
7.095549e-02 9.562467e-07 7.196857e-03 
9.023906e-02 1.966974e-06 1.151395e-02 
1.141681e-01 3.983410e-06 1.842070e-02 
1.445186e-01 8.079785e-06 2.947052e-02 
1.821142e-01 1.616863e-05 4.714866e-02 
2.311345e-01 3.305649e-05 7.543120e-02 
2.921438e-01 6.675538e-05 1.206793e-01 
3.693727e-01 1.349410e-04 1.930698e-01 
4.664450e-01 2.717923e-04 3.088844e-01 
5.894269e-01 5.486088e-04 4.941713e-01 
7.458600e-01 1.112143e-03 7.906043e-01 
9.394417e-01 2.224078e-03 1.264855e+00 
1.184598e+00 4.464840e-03 2.023590e+00 
1.489697e+00 8.897483e-03 3.237458e+00 
1.863100e+00 1.746212e-02 5.179475e+00 
2.319946e+00 3.388786e-02 8.286428e+00 
2.867301e+00 6.448923e-02 1.325711e+01 
3.491658e+00 1.179244e-01 2.120951e+01 
4.180221e+00 2.062391e-01 3.393222e+01 
4.878714e+00 3.373853e-01 5.428675e+01 
5.524881e+00 5.106373e-01 8.685114e+01 
6.036064e+00 7.053277e-01 1.389495e+02 
6.360896e+00 8.900654e-01 2.222996e+02 
6.473168e+00 1.030392e+00 3.556480e+02 
6.404541e+00 1.112387e+00 5.689866e+02 
6.204802e+00 1.137398e+00 9.102982e+02 
5.926913e+00 1.116948e+00 1.456348e+03 
5.624554e+00 1.068156e+00 2.329952e+03 
5.330004e+00 1.003983e+00 3.727594e+03 
5.077196e+00 9.373781e-01 5.963623e+03 
4.882454e+00 8.758973e-01 9.540955e+03 
4.751113e+00 8.240453e-01 1.526418e+04 
4.691142e+00 7.862313e-01 2.442053e+04 
4.694476e+00 7.636216e-01 3.906940e+04 
4.748385e+00 7.562282e-01 6.250552e+04 
4.833393e+00 7.620151e-01 1.000000e+05 


==> anc/TOV-Output-e0-714.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.624973e-03 4.848302e-11 1.000000e-05 
3.225869e-03 8.998189e-11 1.599859e-05 
4.169785e-03 1.943372e-10 2.559548e-05 
5.332948e-03 4.065530e-10 4.094915e-05 
6.647483e-03 7.873846e-10 6.551286e-05 
8.426244e-03 1.603678e-09 1.048113e-04 
1.081974e-02 3.395204e-09 1.676833e-04 
1.352644e-02 6.633855e-09 2.682696e-04 
1.735114e-02 1.400229e-08 4.291934e-04 
2.199891e-02 2.853771e-08 6.866488e-04 
2.754963e-02 5.604840e-08 1.098541e-03 
3.502885e-02 1.152110e-07 1.757511e-03 
4.427051e-02 2.325738e-07 2.811769e-03 
5.605311e-02 4.720822e-07 4.498433e-03 
7.120812e-02 9.678523e-07 7.196857e-03 
8.982133e-02 1.942506e-06 1.151395e-02 
1.133331e-01 3.902108e-06 1.842070e-02 
1.443251e-01 8.058661e-06 2.947052e-02 
1.824239e-01 1.627404e-05 4.714866e-02 
2.302327e-01 3.271694e-05 7.543120e-02 
2.917060e-01 6.654888e-05 1.206793e-01 
3.679717e-01 1.335988e-04 1.930698e-01 
4.656920e-01 2.708575e-04 3.088844e-01 
5.889197e-01 5.479601e-04 4.941713e-01 
7.431637e-01 1.101675e-03 7.906043e-01 
9.395183e-01 2.227715e-03 1.264855e+00 
1.182082e+00 4.442688e-03 2.023590e+00 
1.487898e+00 8.877621e-03 3.237458e+00 
1.862659e+00 1.747348e-02 5.179475e+00 
2.320240e+00 3.394562e-02 8.286428e+00 
2.861809e+00 6.420989e-02 1.325711e+01 
3.487575e+00 1.176694e-01 2.120951e+01 
4.174272e+00 2.056407e-01 3.393222e+01 
4.872556e+00 3.365574e-01 5.428675e+01 
5.519458e+00 5.097682e-01 8.685114e+01 
6.029877e+00 7.040480e-01 1.389495e+02 
6.352773e+00 8.879639e-01 2.222996e+02 
6.470852e+00 1.030098e+00 3.556480e+02 
6.400893e+00 1.111588e+00 5.689866e+02 
6.200502e+00 1.136388e+00 9.102982e+02 
5.923320e+00 1.116184e+00 1.456348e+03 
5.618662e+00 1.066856e+00 2.329952e+03 
5.329061e+00 1.003928e+00 3.727594e+03 
5.075730e+00 9.372095e-01 5.963623e+03 
4.879432e+00 8.754374e-01 9.540955e+03 
4.749165e+00 8.238018e-01 1.526418e+04 
4.687636e+00 7.857180e-01 2.442053e+04 
4.688412e+00 7.626562e-01 3.906940e+04 
4.742073e+00 7.551981e-01 6.250552e+04 
4.828140e+00 7.611497e-01 1.000000e+05 


==> anc/TOV-Output-e0-715.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.580150e-03 4.610603e-11 1.000000e-05 
3.358602e-03 1.016948e-10 1.599859e-05 
4.240488e-03 2.046776e-10 2.559548e-05 
5.336985e-03 4.080477e-10 4.094915e-05 
6.687778e-03 8.029129e-10 6.551286e-05 
8.598628e-03 1.706516e-09 1.048113e-04 
1.077945e-02 3.362116e-09 1.676833e-04 
1.362272e-02 6.786016e-09 2.682696e-04 
1.730345e-02 1.390661e-08 4.291934e-04 
2.164392e-02 2.721645e-08 6.866488e-04 
2.760943e-02 5.649317e-08 1.098541e-03 
3.519873e-02 1.170591e-07 1.757511e-03 
4.421262e-02 2.319870e-07 2.811769e-03 
5.602668e-02 4.720749e-07 4.498433e-03 
7.107334e-02 9.637148e-07 7.196857e-03 
8.938507e-02 1.917020e-06 1.151395e-02 
1.139128e-01 3.967843e-06 1.842070e-02 
1.441165e-01 8.035005e-06 2.947052e-02 
1.814319e-01 1.603244e-05 4.714866e-02 
2.301354e-01 3.272119e-05 7.543120e-02 
2.913920e-01 6.642704e-05 1.206793e-01 
3.677991e-01 1.335975e-04 1.930698e-01 
4.645593e-01 2.692627e-04 3.088844e-01 
5.886622e-01 5.480059e-04 4.941713e-01 
7.435015e-01 1.104713e-03 7.906043e-01 
9.367504e-01 2.211192e-03 1.264855e+00 
1.181365e+00 4.440761e-03 2.023590e+00 
1.484820e+00 8.835038e-03 3.237458e+00 
1.857644e+00 1.735739e-02 5.179475e+00 
2.313638e+00 3.370523e-02 8.286428e+00 
2.858502e+00 6.407465e-02 1.325711e+01 
3.485599e+00 1.176205e-01 2.120951e+01 
4.167414e+00 2.049152e-01 3.393222e+01 
4.869322e+00 3.362880e-01 5.428675e+01 
5.514447e+00 5.089996e-01 8.685114e+01 
6.023760e+00 7.027883e-01 1.389495e+02 
6.348784e+00 8.872050e-01 2.222996e+02 
6.465455e+00 1.028765e+00 3.556480e+02 
6.398464e+00 1.111190e+00 5.689866e+02 
6.197556e+00 1.135796e+00 9.102982e+02 
5.918199e+00 1.114987e+00 1.456348e+03 
5.615111e+00 1.066150e+00 2.329952e+03 
5.326843e+00 1.003581e+00 3.727594e+03 
5.070744e+00 9.363102e-01 5.963623e+03 
4.877125e+00 8.751143e-01 9.540955e+03 
4.746528e+00 8.234330e-01 1.526418e+04 
4.683917e+00 7.851668e-01 2.442053e+04 
4.684581e+00 7.620858e-01 3.906940e+04 
4.739438e+00 7.548339e-01 6.250552e+04 
4.826295e+00 7.609237e-01 1.000000e+05 


==> anc/TOV-Output-e0-716.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.536012e-03 4.384136e-11 1.000000e-05 
3.342907e-03 1.004160e-10 1.599859e-05 
4.165185e-03 1.942374e-10 2.559548e-05 
5.247923e-03 3.885012e-10 4.094915e-05 
6.624419e-03 7.814000e-10 6.551286e-05 
8.502875e-03 1.652446e-09 1.048113e-04 
1.084084e-02 3.424670e-09 1.676833e-04 
1.357016e-02 6.717148e-09 2.682696e-04 
1.713054e-02 1.351273e-08 4.291934e-04 
2.177480e-02 2.775193e-08 6.866488e-04 
2.762307e-02 5.665610e-08 1.098541e-03 
3.480751e-02 1.133575e-07 1.757511e-03 
4.418614e-02 2.318944e-07 2.811769e-03 
5.607309e-02 4.739109e-07 4.498433e-03 
7.106620e-02 9.647716e-07 7.196857e-03 
8.956091e-02 1.931053e-06 1.151395e-02 
1.133819e-01 3.918090e-06 1.842070e-02 
1.430392e-01 7.867149e-06 2.947052e-02 
1.819928e-01 1.620420e-05 4.714866e-02 
2.301875e-01 3.278922e-05 7.543120e-02 
2.911085e-01 6.632595e-05 1.206793e-01 
3.673690e-01 1.333155e-04 1.930698e-01 
4.654421e-01 2.711778e-04 3.088844e-01 
5.880353e-01 5.470201e-04 4.941713e-01 
7.427085e-01 1.102719e-03 7.906043e-01 
9.349196e-01 2.201328e-03 1.264855e+00 
1.180193e+00 4.433712e-03 2.023590e+00 
1.482471e+00 8.805429e-03 3.237458e+00 
1.856408e+00 1.734646e-02 5.179475e+00 
2.311220e+00 3.364564e-02 8.286428e+00 
2.855658e+00 6.396976e-02 1.325711e+01 
3.480060e+00 1.172229e-01 2.120951e+01 
4.166433e+00 2.050121e-01 3.393222e+01 
4.863070e+00 3.354417e-01 5.428675e+01 
5.509163e+00 5.081636e-01 8.685114e+01 
6.018622e+00 7.018147e-01 1.389495e+02 
6.342404e+00 8.856687e-01 2.222996e+02 
6.459800e+00 1.027345e+00 3.556480e+02 
6.393766e+00 1.110043e+00 5.689866e+02 
6.193343e+00 1.134811e+00 9.102982e+02 
5.915700e+00 1.114531e+00 1.456348e+03 
5.612031e+00 1.065564e+00 2.329952e+03 
5.323655e+00 1.003012e+00 3.727594e+03 
5.068203e+00 9.359178e-01 5.963623e+03 
4.874280e+00 8.746877e-01 9.540955e+03 
4.744418e+00 8.231596e-01 1.526418e+04 
4.680685e+00 7.847015e-01 2.442053e+04 
4.681136e+00 7.615836e-01 3.906940e+04 
4.734106e+00 7.539810e-01 6.250552e+04 
4.821068e+00 7.600627e-01 1.000000e+05 


==> anc/TOV-Output-e0-717.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.593004e-03 4.692948e-11 1.000000e-05 
3.293539e-03 9.616665e-11 1.599859e-05 
4.232489e-03 2.040909e-10 2.559548e-05 
5.260759e-03 3.919055e-10 4.094915e-05 
6.708782e-03 8.127689e-10 6.551286e-05 
8.482491e-03 1.642882e-09 1.048113e-04 
1.071678e-02 3.313058e-09 1.676833e-04 
1.359473e-02 6.763133e-09 2.682696e-04 
1.717391e-02 1.363465e-08 4.291934e-04 
2.189267e-02 2.824443e-08 6.866488e-04 
2.745816e-02 5.572512e-08 1.098541e-03 
3.492491e-02 1.146682e-07 1.757511e-03 
4.421398e-02 2.326575e-07 2.811769e-03 
5.613816e-02 4.762269e-07 4.498433e-03 
7.054781e-02 9.451314e-07 7.196857e-03 
8.953596e-02 1.932134e-06 1.151395e-02 
1.129480e-01 3.878699e-06 1.842070e-02 
1.431395e-01 7.894716e-06 2.947052e-02 
1.814563e-01 1.608375e-05 4.714866e-02 
2.292769e-01 3.244689e-05 7.543120e-02 
2.905336e-01 6.602590e-05 1.206793e-01 
3.665228e-01 1.325814e-04 1.930698e-01 
4.641053e-01 2.692238e-04 3.088844e-01 
5.860212e-01 5.421766e-04 4.941713e-01 
7.416806e-01 1.099678e-03 7.906043e-01 
9.336725e-01 2.195586e-03 1.264855e+00 
1.177696e+00 4.411799e-03 2.023590e+00 
1.481385e+00 8.798209e-03 3.237458e+00 
1.855036e+00 1.733172e-02 5.179475e+00 
2.310128e+00 3.364307e-02 8.286428e+00 
2.849165e+00 6.362520e-02 1.325711e+01 
3.475820e+00 1.169523e-01 2.120951e+01 
4.160829e+00 2.044618e-01 3.393222e+01 
4.856854e+00 3.346025e-01 5.428675e+01 
5.500211e+00 5.064301e-01 8.685114e+01 
6.016587e+00 7.017471e-01 1.389495e+02 
6.338463e+00 8.849238e-01 2.222996e+02 
6.456090e+00 1.026579e+00 3.556480e+02 
6.391529e+00 1.109708e+00 5.689866e+02 
6.191098e+00 1.134436e+00 9.102982e+02 
5.914022e+00 1.114306e+00 1.456348e+03 
5.611752e+00 1.065690e+00 2.329952e+03 
5.320912e+00 1.002545e+00 3.727594e+03 
5.065456e+00 9.354823e-01 5.963623e+03 
4.872204e+00 8.744081e-01 9.540955e+03 
4.740659e+00 8.225865e-01 1.526418e+04 
4.678765e+00 7.844681e-01 2.442053e+04 
4.680495e+00 7.615775e-01 3.906940e+04 
4.734330e+00 7.541338e-01 6.250552e+04 
4.818636e+00 7.597261e-01 1.000000e+05 


==> anc/TOV-Output-e0-718.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.528343e-03 4.356615e-11 1.000000e-05 
3.309757e-03 9.773037e-11 1.599859e-05 
4.181053e-03 1.970146e-10 2.559548e-05 
5.184671e-03 3.756687e-10 4.094915e-05 
6.634480e-03 7.871583e-10 6.551286e-05 
8.507487e-03 1.659760e-09 1.048113e-04 
1.074552e-02 3.344441e-09 1.676833e-04 
1.369599e-02 6.925030e-09 2.682696e-04 
1.732240e-02 1.401090e-08 4.291934e-04 
2.172466e-02 2.763762e-08 6.866488e-04 
2.750931e-02 5.611531e-08 1.098541e-03 
3.470730e-02 1.126951e-07 1.757511e-03 
4.420954e-02 2.329117e-07 2.811769e-03 
5.561398e-02 4.636568e-07 4.498433e-03 
7.076521e-02 9.552261e-07 7.196857e-03 
8.925146e-02 1.916444e-06 1.151395e-02 
1.129746e-01 3.886847e-06 1.842070e-02 
1.434605e-01 7.959024e-06 2.947052e-02 
1.808491e-01 1.594505e-05 4.714866e-02 
2.293518e-01 3.252399e-05 7.543120e-02 
2.891005e-01 6.514450e-05 1.206793e-01 
3.670549e-01 1.333449e-04 1.930698e-01 
4.638898e-01 2.692233e-04 3.088844e-01 
5.849435e-01 5.399429e-04 4.941713e-01 
7.397376e-01 1.092584e-03 7.906043e-01 
9.341832e-01 2.202224e-03 1.264855e+00 
1.176433e+00 4.403721e-03 2.023590e+00 
1.479376e+00 8.774608e-03 3.237458e+00 
1.851664e+00 1.726142e-02 5.179475e+00 
2.305021e+00 3.346760e-02 8.286428e+00 
2.848125e+00 6.363848e-02 1.325711e+01 
3.470614e+00 1.165874e-01 2.120951e+01 
4.155398e+00 2.039357e-01 3.393222e+01 
4.851820e+00 3.339884e-01 5.428675e+01 
5.498088e+00 5.063661e-01 8.685114e+01 
6.010702e+00 7.005533e-01 1.389495e+02 
6.333618e+00 8.838844e-01 2.222996e+02 
6.453329e+00 1.026132e+00 3.556480e+02 
6.385987e+00 1.108280e+00 5.689866e+02 
6.185707e+00 1.133085e+00 9.102982e+02 
5.910085e+00 1.113442e+00 1.456348e+03 
5.608790e+00 1.065133e+00 2.329952e+03 
5.315654e+00 1.001501e+00 3.727594e+03 
5.065354e+00 9.355956e-01 5.963623e+03 
4.868317e+00 8.737810e-01 9.540955e+03 
4.737546e+00 8.221304e-01 1.526418e+04 
4.675949e+00 7.840760e-01 2.442053e+04 
4.675691e+00 7.608343e-01 3.906940e+04 
4.728179e+00 7.531322e-01 6.250552e+04 
4.814425e+00 7.590555e-01 1.000000e+05 


==> anc/TOV-Output-e0-719.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.638985e-03 4.960854e-11 1.000000e-05 
3.228874e-03 9.086548e-11 1.599859e-05 
4.111615e-03 1.876217e-10 2.559548e-05 
5.220843e-03 3.841206e-10 4.094915e-05 
6.748595e-03 8.296329e-10 6.551286e-05 
8.339096e-03 1.565319e-09 1.048113e-04 
1.061160e-02 3.225433e-09 1.676833e-04 
1.367699e-02 6.905855e-09 2.682696e-04 
1.724175e-02 1.383536e-08 4.291934e-04 
2.181602e-02 2.802676e-08 6.866488e-04 
2.752680e-02 5.630068e-08 1.098541e-03 
3.473123e-02 1.130857e-07 1.757511e-03 
4.421338e-02 2.332969e-07 2.811769e-03 
5.577684e-02 4.683936e-07 4.498433e-03 
7.067474e-02 9.528921e-07 7.196857e-03 
8.945000e-02 1.931948e-06 1.151395e-02 
1.131050e-01 3.905754e-06 1.842070e-02 
1.430458e-01 7.901196e-06 2.947052e-02 
1.802938e-01 1.582062e-05 4.714866e-02 
2.283589e-01 3.214813e-05 7.543120e-02 
2.889101e-01 6.510635e-05 1.206793e-01 
3.656428e-01 1.319957e-04 1.930698e-01 
4.635339e-01 2.689778e-04 3.088844e-01 
5.856627e-01 5.426875e-04 4.941713e-01 
7.380253e-01 1.086527e-03 7.906043e-01 
9.330713e-01 2.197417e-03 1.264855e+00 
1.175805e+00 4.402739e-03 2.023590e+00 
1.475396e+00 8.716235e-03 3.237458e+00 
1.847784e+00 1.717716e-02 5.179475e+00 
2.304589e+00 3.349323e-02 8.286428e+00 
2.844541e+00 6.348481e-02 1.325711e+01 
3.467835e+00 1.164590e-01 2.120951e+01 
4.148477e+00 2.032018e-01 3.393222e+01 
4.847710e+00 3.335498e-01 5.428675e+01 
5.490646e+00 5.050015e-01 8.685114e+01 
6.001767e+00 6.984686e-01 1.389495e+02 
6.329640e+00 8.831259e-01 2.222996e+02 
6.447222e+00 1.024557e+00 3.556480e+02 
6.381445e+00 1.107183e+00 5.689866e+02 
6.184194e+00 1.132934e+00 9.102982e+02 
5.906968e+00 1.112809e+00 1.456348e+03 
5.605863e+00 1.064584e+00 2.329952e+03 
5.312326e+00 1.000899e+00 3.727594e+03 
5.061761e+00 9.349839e-01 5.963623e+03 
4.865613e+00 8.733805e-01 9.540955e+03 
4.733655e+00 8.215328e-01 1.526418e+04 
4.669975e+00 7.831249e-01 2.442053e+04 
4.673562e+00 7.605643e-01 3.906940e+04 
4.724404e+00 7.525605e-01 6.250552e+04 
4.808868e+00 7.581323e-01 1.000000e+05 


==> anc/TOV-Output-e0-72.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.059310e-03 1.414956e-10 1.000000e-06 
1.080440e-02 3.409187e-10 1.757511e-06 
1.418441e-02 7.714058e-10 3.088844e-06 
1.922909e-02 1.921877e-09 5.428675e-06 
2.565334e-02 4.563323e-09 9.540955e-06 
3.385370e-02 1.048740e-08 1.676833e-05 
4.434695e-02 2.357441e-08 2.947052e-05 
5.961084e-02 5.725658e-08 5.179475e-05 
7.837036e-02 1.301085e-07 9.102982e-05 
1.048085e-01 3.112007e-07 1.599859e-04 
1.392412e-01 7.297179e-07 2.811769e-04 
1.839605e-01 1.682779e-06 4.941713e-04 
2.441766e-01 3.935209e-06 8.685114e-04 
3.247346e-01 9.256494e-06 1.526418e-03 
4.307100e-01 2.159853e-05 2.682696e-03 
5.711597e-01 5.036826e-05 4.714866e-03 
7.561730e-01 1.168892e-04 8.286428e-03 
1.005179e+00 2.745908e-04 1.456348e-02 
1.330889e+00 6.374750e-04 2.559548e-02 
1.764750e+00 1.486715e-03 4.498433e-02 
2.329459e+00 3.421334e-03 7.906043e-02 
3.086187e+00 7.963932e-03 1.389495e-01 
4.068602e+00 1.827921e-02 2.442053e-01 
5.338189e+00 4.141320e-02 4.291934e-01 
6.961873e+00 9.235195e-02 7.543120e-01 
8.982299e+00 2.001661e-01 1.325711e+00 
1.137172e+01 4.125174e-01 2.329952e+00 
1.399700e+01 7.893255e-01 4.094915e+00 
1.656762e+01 1.364107e+00 7.196857e+00 
1.869237e+01 2.085080e+00 1.264855e+01 
1.999608e+01 2.787881e+00 2.222996e+01 
2.037219e+01 3.303674e+00 3.906940e+01 
1.996312e+01 3.552552e+00 6.866488e+01 
1.903698e+01 3.555753e+00 1.206793e+02 
1.790191e+01 3.398447e+00 2.120951e+02 
1.679019e+01 3.163595e+00 3.727594e+02 
1.585211e+01 2.913229e+00 6.551286e+02 
1.518613e+01 2.690709e+00 1.151395e+03 
1.481194e+01 2.517872e+00 2.023590e+03 
1.474479e+01 2.412691e+00 3.556480e+03 
1.492827e+01 2.378056e+00 6.250552e+03 
1.526330e+01 2.404796e+00 1.098541e+04 
1.560633e+01 2.466341e+00 1.930698e+04 
1.589303e+01 2.541475e+00 3.393222e+04 
1.604950e+01 2.602219e+00 5.963623e+04 
1.610813e+01 2.643477e+00 1.048113e+05 
1.607268e+01 2.658703e+00 1.842070e+05 
1.599933e+01 2.656871e+00 3.237458e+05 
1.591680e+01 2.644352e+00 5.689866e+05 
1.583385e+01 2.625143e+00 1.000000e+06 


==> anc/TOV-Output-e0-720.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.565820e-03 4.565919e-11 1.000000e-05 
3.263226e-03 9.392707e-11 1.599859e-05 
4.117725e-03 1.887215e-10 2.559548e-05 
5.275410e-03 3.968424e-10 4.094915e-05 
6.680284e-03 8.058128e-10 6.551286e-05 
8.487151e-03 1.652477e-09 1.048113e-04 
1.079801e-02 3.403145e-09 1.676833e-04 
1.343263e-02 6.551373e-09 2.682696e-04 
1.715814e-02 1.365402e-08 4.291934e-04 
2.167932e-02 2.754147e-08 6.866488e-04 
2.728772e-02 5.492270e-08 1.098541e-03 
3.451231e-02 1.111150e-07 1.757511e-03 
4.397941e-02 2.299321e-07 2.811769e-03 
5.566774e-02 4.662981e-07 4.498433e-03 
7.019802e-02 9.350381e-07 7.196857e-03 
8.918646e-02 1.917586e-06 1.151395e-02 
1.126334e-01 3.862469e-06 1.842070e-02 
1.423430e-01 7.796141e-06 2.947052e-02 
1.808293e-01 1.598418e-05 4.714866e-02 
2.287439e-01 3.235589e-05 7.543120e-02 
2.882764e-01 6.476888e-05 1.206793e-01 
3.651374e-01 1.316319e-04 1.930698e-01 
4.627334e-01 2.679588e-04 3.088844e-01 
5.844331e-01 5.400271e-04 4.941713e-01 
7.373542e-01 1.085069e-03 7.906043e-01 
9.319567e-01 2.192588e-03 1.264855e+00 
1.172409e+00 4.370819e-03 2.023590e+00 
1.474162e+00 8.706335e-03 3.237458e+00 
1.846784e+00 1.717258e-02 5.179475e+00 
2.298566e+00 3.327860e-02 8.286428e+00 
2.840395e+00 6.329432e-02 1.325711e+01 
3.463810e+00 1.162091e-01 2.120951e+01 
4.143041e+00 2.026753e-01 3.393222e+01 
4.841389e+00 3.326902e-01 5.428675e+01 
5.484229e+00 5.038876e-01 8.685114e+01 
5.997180e+00 6.976532e-01 1.389495e+02 
6.323083e+00 8.815298e-01 2.222996e+02 
6.443680e+00 1.023846e+00 3.556480e+02 
6.375894e+00 1.105751e+00 5.689866e+02 
6.179468e+00 1.131788e+00 9.102982e+02 
5.902994e+00 1.111934e+00 1.456348e+03 
5.601463e+00 1.063660e+00 2.329952e+03 
5.309194e+00 1.000341e+00 3.727594e+03 
5.056485e+00 9.340218e-01 5.963623e+03 
4.862526e+00 8.729061e-01 9.540955e+03 
4.730225e+00 8.210186e-01 1.526418e+04 
4.667705e+00 7.828289e-01 2.442053e+04 
4.668919e+00 7.598492e-01 3.906940e+04 
4.722806e+00 7.523829e-01 6.250552e+04 
4.806888e+00 7.578797e-01 1.000000e+05 


==> anc/TOV-Output-e0-721.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.620583e-03 4.871313e-11 1.000000e-05 
3.283733e-03 9.584193e-11 1.599859e-05 
4.089511e-03 1.851256e-10 2.559548e-05 
5.322833e-03 4.082072e-10 4.094915e-05 
6.534494e-03 7.552453e-10 6.551286e-05 
8.423497e-03 1.617817e-09 1.048113e-04 
1.058474e-02 3.209913e-09 1.676833e-04 
1.350545e-02 6.667759e-09 2.682696e-04 
1.715353e-02 1.366195e-08 4.291934e-04 
2.149897e-02 2.689710e-08 6.866488e-04 
2.739657e-02 5.565977e-08 1.098541e-03 
3.467718e-02 1.128716e-07 1.757511e-03 
4.397861e-02 2.302389e-07 2.811769e-03 
5.581862e-02 4.707526e-07 4.498433e-03 
7.047356e-02 9.474059e-07 7.196857e-03 
8.901834e-02 1.909410e-06 1.151395e-02 
1.129354e-01 3.899029e-06 1.842070e-02 
1.423123e-01 7.801924e-06 2.947052e-02 
1.798940e-01 1.575932e-05 4.714866e-02 
2.278074e-01 3.200455e-05 7.543120e-02 
2.883323e-01 6.489646e-05 1.206793e-01 
3.649889e-01 1.316537e-04 1.930698e-01 
4.622451e-01 2.674821e-04 3.088844e-01 
5.829861e-01 5.367710e-04 4.941713e-01 
7.365531e-01 1.083035e-03 7.906043e-01 
9.291853e-01 2.176119e-03 1.264855e+00 
1.170695e+00 4.357697e-03 2.023590e+00 
1.471121e+00 8.664613e-03 3.237458e+00 
1.843182e+00 1.709604e-02 5.179475e+00 
2.297807e+00 3.328988e-02 8.286428e+00 
2.837252e+00 6.316946e-02 1.325711e+01 
3.455948e+00 1.155863e-01 2.120951e+01 
4.140138e+00 2.025014e-01 3.393222e+01 
4.837646e+00 3.323205e-01 5.428675e+01 
5.481233e+00 5.036079e-01 8.685114e+01 
5.990468e+00 6.962170e-01 1.389495e+02 
6.317239e+00 8.801642e-01 2.222996e+02 
6.438371e+00 1.022538e+00 3.556480e+02 
6.372443e+00 1.105012e+00 5.689866e+02 
6.176289e+00 1.131120e+00 9.102982e+02 
5.899026e+00 1.111059e+00 1.456348e+03 
5.596417e+00 1.062570e+00 2.329952e+03 
5.306229e+00 9.998206e-01 3.727594e+03 
5.054955e+00 9.338378e-01 5.963623e+03 
4.858590e+00 8.722685e-01 9.540955e+03 
4.726536e+00 8.204569e-01 1.526418e+04 
4.666083e+00 7.826472e-01 2.442053e+04 
4.663840e+00 7.590568e-01 3.906940e+04 
4.718769e+00 7.517635e-01 6.250552e+04 
4.804199e+00 7.574940e-01 1.000000e+05 


==> anc/TOV-Output-e0-722.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.620694e-03 4.878688e-11 1.000000e-05 
3.245882e-03 9.269416e-11 1.599859e-05 
4.053813e-03 1.805698e-10 2.559548e-05 
5.262569e-03 3.950459e-10 4.094915e-05 
6.611014e-03 7.831741e-10 6.551286e-05 
8.369659e-03 1.589196e-09 1.048113e-04 
1.059217e-02 3.221134e-09 1.676833e-04 
1.356965e-02 6.772674e-09 2.682696e-04 
1.707333e-02 1.348991e-08 4.291934e-04 
2.150433e-02 2.695456e-08 6.866488e-04 
2.741654e-02 5.585898e-08 1.098541e-03 
3.484681e-02 1.146950e-07 1.757511e-03 
4.396707e-02 2.303768e-07 2.811769e-03 
5.555052e-02 4.646456e-07 4.498433e-03 
7.026547e-02 9.403409e-07 7.196857e-03 
8.861633e-02 1.886271e-06 1.151395e-02 
1.121864e-01 3.827267e-06 1.842070e-02 
1.422450e-01 7.801665e-06 2.947052e-02 
1.804613e-01 1.593094e-05 4.714866e-02 
2.272293e-01 3.180558e-05 7.543120e-02 
2.878074e-01 6.463225e-05 1.206793e-01 
3.644574e-01 1.312612e-04 1.930698e-01 
4.609844e-01 2.656678e-04 3.088844e-01 
5.817257e-01 5.340373e-04 4.941713e-01 
7.352985e-01 1.079004e-03 7.906043e-01 
9.282448e-01 2.172516e-03 1.264855e+00 
1.170728e+00 4.364025e-03 2.023590e+00 
1.470949e+00 8.673355e-03 3.237458e+00 
1.841014e+00 1.705917e-02 5.179475e+00 
2.295189e+00 3.322137e-02 8.286428e+00 
2.833279e+00 6.299030e-02 1.325711e+01 
3.454869e+00 1.156223e-01 2.120951e+01 
4.133425e+00 2.017971e-01 3.393222e+01 
4.832374e+00 3.316599e-01 5.428675e+01 
5.474790e+00 5.024868e-01 8.685114e+01 
5.986249e+00 6.955080e-01 1.389495e+02 
6.313794e+00 8.795765e-01 2.222996e+02 
6.432858e+00 1.021161e+00 3.556480e+02 
6.368788e+00 1.104205e+00 5.689866e+02 
6.174019e+00 1.130733e+00 9.102982e+02 
5.896155e+00 1.110494e+00 1.456348e+03 
5.593781e+00 1.062094e+00 2.329952e+03 
5.304208e+00 9.995161e-01 3.727594e+03 
5.053167e+00 9.335996e-01 5.963623e+03 
4.855824e+00 8.718551e-01 9.540955e+03 
4.723627e+00 8.200367e-01 1.526418e+04 
4.660361e+00 7.817400e-01 2.442053e+04 
4.662386e+00 7.589057e-01 3.906940e+04 
4.715340e+00 7.512538e-01 6.250552e+04 
4.798207e+00 7.564887e-01 1.000000e+05 


==> anc/TOV-Output-e0-723.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.528218e-03 4.386304e-11 1.000000e-05 
3.215181e-03 9.021347e-11 1.599859e-05 
4.201005e-03 2.012403e-10 2.559548e-05 
5.252866e-03 3.934088e-10 4.094915e-05 
6.635543e-03 7.930208e-10 6.551286e-05 
8.297062e-03 1.550345e-09 1.048113e-04 
1.062600e-02 3.256601e-09 1.676833e-04 
1.351190e-02 6.695835e-09 2.682696e-04 
1.699523e-02 1.332405e-08 4.291934e-04 
2.158001e-02 2.727788e-08 6.866488e-04 
2.748159e-02 5.633541e-08 1.098541e-03 
3.465674e-02 1.129847e-07 1.757511e-03 
4.387525e-02 2.292536e-07 2.811769e-03 
5.569149e-02 4.688404e-07 4.498433e-03 
7.000060e-02 9.310346e-07 7.196857e-03 
8.880278e-02 1.900831e-06 1.151395e-02 
1.123190e-01 3.846172e-06 1.842070e-02 
1.425292e-01 7.859389e-06 2.947052e-02 
1.799153e-01 1.580864e-05 4.714866e-02 
2.271122e-01 3.180038e-05 7.543120e-02 
2.875733e-01 6.456391e-05 1.206793e-01 
3.640577e-01 1.310109e-04 1.930698e-01 
4.603239e-01 2.648937e-04 3.088844e-01 
5.823575e-01 5.365173e-04 4.941713e-01 
7.355657e-01 1.081667e-03 7.906043e-01 
9.270833e-01 2.167360e-03 1.264855e+00 
1.168820e+00 4.348733e-03 2.023590e+00 
1.467707e+00 8.628103e-03 3.237458e+00 
1.838814e+00 1.702135e-02 5.179475e+00 
2.292062e+00 3.313104e-02 8.286428e+00 
2.827851e+00 6.271635e-02 1.325711e+01 
3.450373e+00 1.153264e-01 2.120951e+01 
4.129558e+00 2.014884e-01 3.393222e+01 
4.827976e+00 3.311650e-01 5.428675e+01 
5.470130e+00 5.018001e-01 8.685114e+01 
5.981209e+00 6.945583e-01 1.389495e+02 
6.309489e+00 8.787089e-01 2.222996e+02 
6.428408e+00 1.020141e+00 3.556480e+02 
6.363826e+00 1.102965e+00 5.689866e+02 
6.169946e+00 1.129787e+00 9.102982e+02 
5.894999e+00 1.110414e+00 1.456348e+03 
5.591265e+00 1.061647e+00 2.329952e+03 
5.301590e+00 9.990746e-01 3.727594e+03 
5.050490e+00 9.331767e-01 5.963623e+03 
4.851897e+00 8.712185e-01 9.540955e+03 
4.723302e+00 8.200861e-01 1.526418e+04 
4.659625e+00 7.817146e-01 2.442053e+04 
4.658000e+00 7.582355e-01 3.906940e+04 
4.709467e+00 7.503019e-01 6.250552e+04 
4.795301e+00 7.560620e-01 1.000000e+05 


==> anc/TOV-Output-e0-724.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.517331e-03 4.335870e-11 1.000000e-05 
3.215944e-03 9.040261e-11 1.599859e-05 
4.092687e-03 1.863293e-10 2.559548e-05 
5.306262e-03 4.060894e-10 4.094915e-05 
6.521733e-03 7.539535e-10 6.551286e-05 
8.434982e-03 1.631203e-09 1.048113e-04 
1.071906e-02 3.347536e-09 1.676833e-04 
1.345958e-02 6.627510e-09 2.682696e-04 
1.695956e-02 1.325866e-08 4.291934e-04 
2.147810e-02 2.693046e-08 6.866488e-04 
2.736562e-02 5.570215e-08 1.098541e-03 
3.437259e-02 1.103808e-07 1.757511e-03 
4.351360e-02 2.239404e-07 2.811769e-03 
5.513657e-02 4.555942e-07 4.498433e-03 
7.030707e-02 9.446214e-07 7.196857e-03 
8.885903e-02 1.907079e-06 1.151395e-02 
1.122780e-01 3.847270e-06 1.842070e-02 
1.415214e-01 7.704482e-06 2.947052e-02 
1.790629e-01 1.560657e-05 4.714866e-02 
2.270932e-01 3.183637e-05 7.543120e-02 
2.869718e-01 6.424839e-05 1.206793e-01 
3.634873e-01 1.305763e-04 1.930698e-01 
4.599953e-01 2.646919e-04 3.088844e-01 
5.812520e-01 5.342055e-04 4.941713e-01 
7.325618e-01 1.069957e-03 7.906043e-01 
9.262763e-01 2.164683e-03 1.264855e+00 
1.166871e+00 4.332989e-03 2.023590e+00 
1.466698e+00 8.622082e-03 3.237458e+00 
1.836169e+00 1.697128e-02 5.179475e+00 
2.288111e+00 3.300549e-02 8.286428e+00 
2.823245e+00 6.249623e-02 1.325711e+01 
3.445667e+00 1.150102e-01 2.120951e+01 
4.123969e+00 2.009405e-01 3.393222e+01 
4.821732e+00 3.303194e-01 5.428675e+01 
5.463925e+00 5.007365e-01 8.685114e+01 
5.976048e+00 6.935730e-01 1.389495e+02 
6.303141e+00 8.771779e-01 2.222996e+02 
6.425174e+00 1.019530e+00 3.556480e+02 
6.362896e+00 1.103056e+00 5.689866e+02 
6.165219e+00 1.128637e+00 9.102982e+02 
5.889251e+00 1.109033e+00 1.456348e+03 
5.589214e+00 1.061319e+00 2.329952e+03 
5.300530e+00 9.989900e-01 3.727594e+03 
5.045840e+00 9.323428e-01 5.963623e+03 
4.851668e+00 8.712916e-01 9.540955e+03 
4.720008e+00 8.195955e-01 1.526418e+04 
4.653941e+00 7.808137e-01 2.442053e+04 
4.657698e+00 7.582879e-01 3.906940e+04 
4.706623e+00 7.498979e-01 6.250552e+04 
4.792374e+00 7.556308e-01 1.000000e+05 


==> anc/TOV-Output-e0-725.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.547006e-03 4.497228e-11 1.000000e-05 
3.188799e-03 8.825442e-11 1.599859e-05 
4.151796e-03 1.947883e-10 2.559548e-05 
5.138061e-03 3.691924e-10 4.094915e-05 
6.645426e-03 7.987730e-10 6.551286e-05 
8.455882e-03 1.645628e-09 1.048113e-04 
1.056469e-02 3.209411e-09 1.676833e-04 
1.329982e-02 6.403128e-09 2.682696e-04 
1.709436e-02 1.359609e-08 4.291934e-04 
2.141788e-02 2.674143e-08 6.866488e-04 
2.716850e-02 5.458238e-08 1.098541e-03 
3.430515e-02 1.098839e-07 1.757511e-03 
4.386600e-02 2.297424e-07 2.811769e-03 
5.501873e-02 4.533046e-07 4.498433e-03 
6.975313e-02 9.237437e-07 7.196857e-03 
8.821496e-02 1.868488e-06 1.151395e-02 
1.121896e-01 3.843496e-06 1.842070e-02 
1.418978e-01 7.776852e-06 2.947052e-02 
1.795912e-01 1.576683e-05 4.714866e-02 
2.269028e-01 3.180022e-05 7.543120e-02 
2.866155e-01 6.409773e-05 1.206793e-01 
3.629158e-01 1.301409e-04 1.930698e-01 
4.583569e-01 2.622360e-04 3.088844e-01 
5.800496e-01 5.316307e-04 4.941713e-01 
7.327458e-01 1.072233e-03 7.906043e-01 
9.242388e-01 2.153404e-03 1.264855e+00 
1.163454e+00 4.301019e-03 2.023590e+00 
1.465398e+00 8.610930e-03 3.237458e+00 
1.834782e+00 1.695578e-02 5.179475e+00 
2.283572e+00 3.285505e-02 8.286428e+00 
2.821695e+00 6.247483e-02 1.325711e+01 
3.439037e+00 1.145081e-01 2.120951e+01 
4.120496e+00 2.006861e-01 3.393222e+01 
4.815211e+00 3.294214e-01 5.428675e+01 
5.459132e+00 5.000164e-01 8.685114e+01 
5.969255e+00 6.921120e-01 1.389495e+02 
6.300348e+00 8.767990e-01 2.222996e+02 
6.420000e+00 1.018265e+00 3.556480e+02 
6.356316e+00 1.101280e+00 5.689866e+02 
6.162451e+00 1.128094e+00 9.102982e+02 
5.889484e+00 1.109346e+00 1.456348e+03 
5.586005e+00 1.060695e+00 2.329952e+03 
5.295563e+00 9.980089e-01 3.727594e+03 
5.043839e+00 9.320596e-01 5.963623e+03 
4.847280e+00 8.705659e-01 9.540955e+03 
4.716607e+00 8.190852e-01 1.526418e+04 
4.651315e+00 7.804534e-01 2.442053e+04 
4.654326e+00 7.577966e-01 3.906940e+04 
4.705847e+00 7.498678e-01 6.250552e+04 
4.787943e+00 7.549179e-01 1.000000e+05 


==> anc/TOV-Output-e0-726.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.560572e-03 4.575773e-11 1.000000e-05 
3.228832e-03 9.174657e-11 1.599859e-05 
4.045586e-03 1.804670e-10 2.559548e-05 
5.262523e-03 3.972241e-10 4.094915e-05 
6.590124e-03 7.800712e-10 6.551286e-05 
8.242802e-03 1.526434e-09 1.048113e-04 
1.063911e-02 3.282232e-09 1.676833e-04 
1.336913e-02 6.512735e-09 2.682696e-04 
1.704175e-02 1.348951e-08 4.291934e-04 
2.138708e-02 2.666296e-08 6.866488e-04 
2.728335e-02 5.535377e-08 1.098541e-03 
3.444610e-02 1.113974e-07 1.757511e-03 
4.336830e-02 2.223170e-07 2.811769e-03 
5.495658e-02 4.523932e-07 4.498433e-03 
7.015887e-02 9.412535e-07 7.196857e-03 
8.802105e-02 1.858753e-06 1.151395e-02 
1.118950e-01 3.818553e-06 1.842070e-02 
1.417745e-01 7.767296e-06 2.947052e-02 
1.785872e-01 1.552528e-05 4.714866e-02 
2.269675e-01 3.187129e-05 7.543120e-02 
2.871666e-01 6.455693e-05 1.206793e-01 
3.618325e-01 1.291570e-04 1.930698e-01 
4.583951e-01 2.626627e-04 3.088844e-01 
5.785698e-01 5.283011e-04 4.941713e-01 
7.321866e-01 1.071251e-03 7.906043e-01 
9.241814e-01 2.155949e-03 1.264855e+00 
1.164513e+00 4.318608e-03 2.023590e+00 
1.461884e+00 8.560995e-03 3.237458e+00 
1.831099e+00 1.687722e-02 5.179475e+00 
2.282528e+00 3.285351e-02 8.286428e+00 
2.817975e+00 6.231219e-02 1.325711e+01 
3.438158e+00 1.145618e-01 2.120951e+01 
4.117176e+00 2.004524e-01 3.393222e+01 
4.808802e+00 3.285449e-01 5.428675e+01 
5.449900e+00 4.982163e-01 8.685114e+01 
5.967467e+00 6.921078e-01 1.389495e+02 
6.293940e+00 8.752476e-01 2.222996e+02 
6.416636e+00 1.017609e+00 3.556480e+02 
6.354437e+00 1.101057e+00 5.689866e+02 
6.159004e+00 1.127339e+00 9.102982e+02 
5.883517e+00 1.107901e+00 1.456348e+03 
5.585025e+00 1.060640e+00 2.329952e+03 
5.291544e+00 9.972444e-01 3.727594e+03 
5.041676e+00 9.317423e-01 5.963623e+03 
4.843092e+00 8.698780e-01 9.540955e+03 
4.710855e+00 8.181470e-01 1.526418e+04 
4.647664e+00 7.799115e-01 2.442053e+04 
4.647792e+00 7.567457e-01 3.906940e+04 
4.699921e+00 7.489057e-01 6.250552e+04 
4.785517e+00 7.545805e-01 1.000000e+05 


==> anc/TOV-Output-e0-727.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.542115e-03 4.483706e-11 1.000000e-05 
3.199909e-03 8.942608e-11 1.599859e-05 
4.142923e-03 1.940760e-10 2.559548e-05 
5.191141e-03 3.818033e-10 4.094915e-05 
6.641877e-03 7.996939e-10 6.551286e-05 
8.229989e-03 1.521420e-09 1.048113e-04 
1.062698e-02 3.275526e-09 1.676833e-04 
1.349347e-02 6.705373e-09 2.682696e-04 
1.678540e-02 1.290764e-08 4.291934e-04 
2.139024e-02 2.671153e-08 6.866488e-04 
2.710753e-02 5.436531e-08 1.098541e-03 
3.461229e-02 1.131732e-07 1.757511e-03 
4.360303e-02 2.262576e-07 2.811769e-03 
5.490422e-02 4.517226e-07 4.498433e-03 
7.002357e-02 9.371071e-07 7.196857e-03 
8.798028e-02 1.858728e-06 1.151395e-02 
1.119476e-01 3.829209e-06 1.842070e-02 
1.417579e-01 7.775259e-06 2.947052e-02 
1.788154e-01 1.560633e-05 4.714866e-02 
2.256841e-01 3.137689e-05 7.543120e-02 
2.866732e-01 6.431324e-05 1.206793e-01 
3.626228e-01 1.301837e-04 1.930698e-01 
4.576782e-01 2.617923e-04 3.088844e-01 
5.785751e-01 5.290407e-04 4.941713e-01 
7.314596e-01 1.069531e-03 7.906043e-01 
9.221264e-01 2.144554e-03 1.264855e+00 
1.161012e+00 4.285717e-03 2.023590e+00 
1.461844e+00 8.571841e-03 3.237458e+00 
1.829868e+00 1.686592e-02 5.179475e+00 
2.280509e+00 3.281039e-02 8.286428e+00 
2.815299e+00 6.221730e-02 1.325711e+01 
3.430121e+00 1.139243e-01 2.120951e+01 
4.111999e+00 1.999610e-01 3.393222e+01 
4.802553e+00 3.276989e-01 5.428675e+01 
5.444434e+00 4.973321e-01 8.685114e+01 
5.961844e+00 6.909861e-01 1.389495e+02 
6.290011e+00 8.744989e-01 2.222996e+02 
6.410929e+00 1.016163e+00 3.556480e+02 
6.349056e+00 1.099675e+00 5.689866e+02 
6.153493e+00 1.125944e+00 9.102982e+02 
5.881485e+00 1.107571e+00 1.456348e+03 
5.578548e+00 1.059181e+00 2.329952e+03 
5.292449e+00 9.976097e-01 3.727594e+03 
5.040230e+00 9.315738e-01 5.963623e+03 
4.841460e+00 8.696808e-01 9.540955e+03 
4.709373e+00 8.179848e-01 1.526418e+04 
4.643994e+00 7.793662e-01 2.442053e+04 
4.647782e+00 7.568491e-01 3.906940e+04 
4.698116e+00 7.486891e-01 6.250552e+04 
4.779617e+00 7.535918e-01 1.000000e+05 


==> anc/TOV-Output-e0-728.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.483305e-03 4.185414e-11 1.000000e-05 
3.155872e-03 8.590263e-11 1.599859e-05 
4.071673e-03 1.844875e-10 2.559548e-05 
5.166477e-03 3.769049e-10 4.094915e-05 
6.669582e-03 8.108568e-10 6.551286e-05 
8.269373e-03 1.545490e-09 1.048113e-04 
1.065551e-02 3.306521e-09 1.676833e-04 
1.346193e-02 6.667619e-09 2.682696e-04 
1.705450e-02 1.355705e-08 4.291934e-04 
2.137571e-02 2.669381e-08 6.866488e-04 
2.733901e-02 5.584671e-08 1.098541e-03 
3.425021e-02 1.098093e-07 1.757511e-03 
4.362040e-02 2.268397e-07 2.811769e-03 
5.487635e-02 4.516554e-07 4.498433e-03 
6.969782e-02 9.253611e-07 7.196857e-03 
8.796633e-02 1.860400e-06 1.151395e-02 
1.114674e-01 3.785348e-06 1.842070e-02 
1.412610e-01 7.704362e-06 2.947052e-02 
1.788018e-01 1.562423e-05 4.714866e-02 
2.262645e-01 3.166305e-05 7.543120e-02 
2.861710e-01 6.406385e-05 1.206793e-01 
3.614719e-01 1.291257e-04 1.930698e-01 
4.577733e-01 2.623149e-04 3.088844e-01 
5.777458e-01 5.274932e-04 4.941713e-01 
7.304434e-01 1.066543e-03 7.906043e-01 
9.215403e-01 2.143396e-03 1.264855e+00 
1.159869e+00 4.278912e-03 2.023590e+00 
1.459693e+00 8.545753e-03 3.237458e+00 
1.826593e+00 1.679861e-02 5.179475e+00 
2.277498e+00 3.272497e-02 8.286428e+00 
2.808646e+00 6.186468e-02 1.325711e+01 
3.428295e+00 1.138858e-01 2.120951e+01 
4.105315e+00 1.992614e-01 3.393222e+01 
4.798122e+00 3.271964e-01 5.428675e+01 
5.440166e+00 4.967387e-01 8.685114e+01 
5.957203e+00 6.901495e-01 1.389495e+02 
6.281338e+00 8.722125e-01 2.222996e+02 
6.405448e+00 1.014792e+00 3.556480e+02 
6.345470e+00 1.098887e+00 5.689866e+02 
6.151408e+00 1.125611e+00 9.102982e+02 
5.877014e+00 1.106549e+00 1.456348e+03 
5.578832e+00 1.059447e+00 2.329952e+03 
5.286717e+00 9.964513e-01 3.727594e+03 
5.036292e+00 9.308866e-01 5.963623e+03 
4.837436e+00 8.690236e-01 9.540955e+03 
4.704803e+00 8.172612e-01 1.526418e+04 
4.640765e+00 7.788986e-01 2.442053e+04 
4.640746e+00 7.557091e-01 3.906940e+04 
4.695973e+00 7.484109e-01 6.250552e+04 
4.778799e+00 7.535550e-01 1.000000e+05 


==> anc/TOV-Output-e0-729.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.540196e-03 4.485866e-11 1.000000e-05 
3.151596e-03 8.567147e-11 1.599859e-05 
4.134921e-03 1.934845e-10 2.559548e-05 
5.200169e-03 3.848547e-10 4.094915e-05 
6.635181e-03 7.994710e-10 6.551286e-05 
8.383855e-03 1.612782e-09 1.048113e-04 
1.049057e-02 3.159669e-09 1.676833e-04 
1.335957e-02 6.525626e-09 2.682696e-04 
1.694640e-02 1.331916e-08 4.291934e-04 
2.136950e-02 2.670719e-08 6.866488e-04 
2.720686e-02 5.511635e-08 1.098541e-03 
3.447200e-02 1.121102e-07 1.757511e-03 
4.352319e-02 2.256361e-07 2.811769e-03 
5.493241e-02 4.536634e-07 4.498433e-03 
6.969201e-02 9.264003e-07 7.196857e-03 
8.770421e-02 1.846351e-06 1.151395e-02 
1.118003e-01 3.824605e-06 1.842070e-02 
1.413880e-01 7.735772e-06 2.947052e-02 
1.784837e-01 1.556233e-05 4.714866e-02 
2.254015e-01 3.134512e-05 7.543120e-02 
2.859505e-01 6.400359e-05 1.206793e-01 
3.601645e-01 1.279053e-04 1.930698e-01 
4.555299e-01 2.588335e-04 3.088844e-01 
5.776409e-01 5.279280e-04 4.941713e-01 
7.274122e-01 1.054777e-03 7.906043e-01 
9.202756e-01 2.137509e-03 1.264855e+00 
1.159403e+00 4.279571e-03 2.023590e+00 
1.454973e+00 8.474942e-03 3.237458e+00 
1.824403e+00 1.676101e-02 5.179475e+00 
2.271354e+00 3.250661e-02 8.286428e+00 
2.807475e+00 6.186707e-02 1.325711e+01 
3.423272e+00 1.135393e-01 2.120951e+01 
4.101981e+00 1.990249e-01 3.393222e+01 
4.795595e+00 3.270529e-01 5.428675e+01 
5.436146e+00 4.962046e-01 8.685114e+01 
5.948274e+00 6.880653e-01 1.389495e+02 
6.279646e+00 8.721867e-01 2.222996e+02 
6.401258e+00 1.013855e+00 3.556480e+02 
6.342572e+00 1.098325e+00 5.689866e+02 
6.147137e+00 1.124599e+00 9.102982e+02 
5.875223e+00 1.106286e+00 1.456348e+03 
5.574859e+00 1.058626e+00 2.329952e+03 
5.286927e+00 9.966566e-01 3.727594e+03 
5.032413e+00 9.302110e-01 5.963623e+03 
4.837696e+00 8.691899e-01 9.540955e+03 
4.703381e+00 8.171095e-01 1.526418e+04 
4.638610e+00 7.786207e-01 2.442053e+04 
4.640131e+00 7.557047e-01 3.906940e+04 
4.688913e+00 7.472434e-01 6.250552e+04 
4.775828e+00 7.531149e-01 1.000000e+05 


==> anc/TOV-Output-e0-73.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.151366e-03 1.484331e-10 1.000000e-06 
1.082382e-02 3.475218e-10 1.757511e-06 
1.410316e-02 7.687568e-10 3.088844e-06 
1.856492e-02 1.753554e-09 5.428675e-06 
2.491735e-02 4.239801e-09 9.540955e-06 
3.298200e-02 9.832655e-09 1.676833e-05 
4.445001e-02 2.406886e-08 2.947052e-05 
5.826207e-02 5.419983e-08 5.179475e-05 
7.835078e-02 1.318167e-07 9.102982e-05 
1.031764e-01 3.010104e-07 1.599859e-04 
1.363896e-01 6.953213e-07 2.811769e-04 
1.811731e-01 1.629764e-06 4.941713e-04 
2.405880e-01 3.816526e-06 8.685114e-04 
3.193569e-01 8.926473e-06 1.526418e-03 
4.259742e-01 2.118406e-05 2.682696e-03 
5.637388e-01 4.910298e-05 4.714866e-03 
7.450784e-01 1.133722e-04 8.286428e-03 
9.912435e-01 2.669847e-04 1.456348e-02 
1.314151e+00 6.222442e-04 2.559548e-02 
1.738184e+00 1.440299e-03 4.498433e-02 
2.299284e+00 3.335721e-03 7.906043e-02 
3.037549e+00 7.698635e-03 1.389495e-01 
4.006435e+00 1.769585e-02 2.442053e-01 
5.272130e+00 4.044400e-02 4.291934e-01 
6.873736e+00 9.010634e-02 7.543120e-01 
8.864414e+00 1.950076e-01 1.325711e+00 
1.123103e+01 4.027227e-01 2.329952e+00 
1.382578e+01 7.707717e-01 4.094915e+00 
1.639085e+01 1.337693e+00 7.196857e+00 
1.850862e+01 2.049190e+00 1.264855e+01 
1.983740e+01 2.753081e+00 2.222996e+01 
2.023675e+01 3.272675e+00 3.906940e+01 
1.984045e+01 3.524370e+00 6.866488e+01 
1.893724e+01 3.534984e+00 1.206793e+02 
1.780421e+01 3.379417e+00 2.120951e+02 
1.669998e+01 3.147893e+00 3.727594e+02 
1.577121e+01 2.900772e+00 6.551286e+02 
1.509582e+01 2.677351e+00 1.151395e+03 
1.471479e+01 2.503878e+00 2.023590e+03 
1.464727e+01 2.398785e+00 3.556480e+03 
1.481975e+01 2.361909e+00 6.250552e+03 
1.515047e+01 2.387242e+00 1.098541e+04 
1.549880e+01 2.449147e+00 1.930698e+04 
1.578047e+01 2.522727e+00 3.393222e+04 
1.594517e+01 2.584852e+00 5.963623e+04 
1.600106e+01 2.625426e+00 1.048113e+05 
1.597430e+01 2.642520e+00 1.842070e+05 
1.590107e+01 2.640828e+00 3.237458e+05 
1.580500e+01 2.625663e+00 5.689866e+05 
1.573469e+01 2.609181e+00 1.000000e+06 


==> anc/TOV-Output-e0-730.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.523960e-03 4.406434e-11 1.000000e-05 
3.265001e-03 9.538710e-11 1.599859e-05 
4.033642e-03 1.798588e-10 2.559548e-05 
5.138841e-03 3.719078e-10 4.094915e-05 
6.546347e-03 7.688417e-10 6.551286e-05 
8.321255e-03 1.579088e-09 1.048113e-04 
1.049633e-02 3.169215e-09 1.676833e-04 
1.328866e-02 6.431079e-09 2.682696e-04 
1.676087e-02 1.290416e-08 4.291934e-04 
2.135817e-02 2.670130e-08 6.866488e-04 
2.705779e-02 5.428974e-08 1.098541e-03 
3.433374e-02 1.109186e-07 1.757511e-03 
4.356045e-02 2.265265e-07 2.811769e-03 
5.507510e-02 4.578349e-07 4.498433e-03 
6.951407e-02 9.205835e-07 7.196857e-03 
8.760357e-02 1.842527e-06 1.151395e-02 
1.115140e-01 3.800504e-06 1.842070e-02 
1.405977e-01 7.617207e-06 2.947052e-02 
1.779434e-01 1.544259e-05 4.714866e-02 
2.247166e-01 3.110290e-05 7.543120e-02 
2.854334e-01 6.374436e-05 1.206793e-01 
3.600854e-01 1.279961e-04 1.930698e-01 
4.562172e-01 2.603623e-04 3.088844e-01 
5.752696e-01 5.221713e-04 4.941713e-01 
7.270632e-01 1.054698e-03 7.906043e-01 
9.169596e-01 2.117410e-03 1.264855e+00 
1.156192e+00 4.249977e-03 2.023590e+00 
1.454900e+00 8.485050e-03 3.237458e+00 
1.821506e+00 1.670406e-02 5.179475e+00 
2.271379e+00 3.254996e-02 8.286428e+00 
2.804653e+00 6.176245e-02 1.325711e+01 
3.420209e+00 1.133813e-01 2.120951e+01 
4.097212e+00 1.985899e-01 3.393222e+01 
4.789781e+00 3.262881e-01 5.428675e+01 
5.429048e+00 4.949230e-01 8.685114e+01 
5.945372e+00 6.877334e-01 1.389495e+02 
6.275312e+00 8.713047e-01 2.222996e+02 
6.397389e+00 1.013025e+00 3.556480e+02 
6.338941e+00 1.097519e+00 5.689866e+02 
6.145838e+00 1.124509e+00 9.102982e+02 
5.870650e+00 1.105234e+00 1.456348e+03 
5.570195e+00 1.057628e+00 2.329952e+03 
5.284021e+00 9.961462e-01 3.727594e+03 
5.030756e+00 9.299977e-01 5.963623e+03 
4.832713e+00 8.683477e-01 9.540955e+03 
4.700856e+00 8.167570e-01 1.526418e+04 
4.635220e+00 7.781242e-01 2.442053e+04 
4.634289e+00 7.547755e-01 3.906940e+04 
4.687761e+00 7.471441e-01 6.250552e+04 
4.772600e+00 7.526263e-01 1.000000e+05 


==> anc/TOV-Output-e0-731.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.541115e-03 4.503052e-11 1.000000e-05 
3.245420e-03 9.380956e-11 1.599859e-05 
4.144257e-03 1.953324e-10 2.559548e-05 
5.140903e-03 3.728659e-10 4.094915e-05 
6.446609e-03 7.352387e-10 6.551286e-05 
8.261718e-03 1.547553e-09 1.048113e-04 
1.042798e-02 3.111966e-09 1.676833e-04 
1.330532e-02 6.464138e-09 2.682696e-04 
1.678991e-02 1.298911e-08 4.291934e-04 
2.137817e-02 2.681308e-08 6.866488e-04 
2.699925e-02 5.401198e-08 1.098541e-03 
3.424269e-02 1.101892e-07 1.757511e-03 
4.331491e-02 2.230224e-07 2.811769e-03 
5.472434e-02 4.497582e-07 4.498433e-03 
6.938741e-02 9.168146e-07 7.196857e-03 
8.793512e-02 1.866078e-06 1.151395e-02 
1.111010e-01 3.763582e-06 1.842070e-02 
1.407789e-01 7.657179e-06 2.947052e-02 
1.782695e-01 1.554889e-05 4.714866e-02 
2.253391e-01 3.140501e-05 7.543120e-02 
2.848139e-01 6.341695e-05 1.206793e-01 
3.597940e-01 1.278604e-04 1.930698e-01 
4.548488e-01 2.583803e-04 3.088844e-01 
5.744838e-01 5.207460e-04 4.941713e-01 
7.258325e-01 1.050788e-03 7.906043e-01 
9.156938e-01 2.111536e-03 1.264855e+00 
1.154086e+00 4.232577e-03 2.023590e+00 
1.451065e+00 8.429780e-03 3.237458e+00 
1.820943e+00 1.671083e-02 5.179475e+00 
2.265352e+00 3.233692e-02 8.286428e+00 
2.797870e+00 6.140207e-02 1.325711e+01 
3.416487e+00 1.131597e-01 2.120951e+01 
4.091250e+00 1.979903e-01 3.393222e+01 
4.783150e+00 3.253696e-01 5.428675e+01 
5.424894e+00 4.943553e-01 8.685114e+01 
5.938049e+00 6.861158e-01 1.389495e+02 
6.268993e+00 8.697791e-01 2.222996e+02 
6.391841e+00 1.011630e+00 3.556480e+02 
6.331927e+00 1.095595e+00 5.689866e+02 
6.139117e+00 1.122734e+00 9.102982e+02 
5.867742e+00 1.104653e+00 1.456348e+03 
5.570382e+00 1.057869e+00 2.329952e+03 
5.277992e+00 9.949177e-01 3.727594e+03 
5.026941e+00 9.293347e-01 5.963623e+03 
4.831515e+00 8.682330e-01 9.540955e+03 
4.698495e+00 8.164343e-01 1.526418e+04 
4.634758e+00 7.781455e-01 2.442053e+04 
4.634669e+00 7.549469e-01 3.906940e+04 
4.682462e+00 7.462948e-01 6.250552e+04 
4.767214e+00 7.517331e-01 1.000000e+05 


==> anc/TOV-Output-e0-732.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.564317e-03 4.633864e-11 1.000000e-05 
3.168618e-03 8.742541e-11 1.599859e-05 
4.007887e-03 1.769190e-10 2.559548e-05 
5.250449e-03 3.977564e-10 4.094915e-05 
6.539152e-03 7.684088e-10 6.551286e-05 
8.252540e-03 1.544511e-09 1.048113e-04 
1.042562e-02 3.114111e-09 1.676833e-04 
1.340588e-02 6.620863e-09 2.682696e-04 
1.675886e-02 1.293485e-08 4.291934e-04 
2.140304e-02 2.694357e-08 6.866488e-04 
2.679120e-02 5.284518e-08 1.098541e-03 
3.409438e-02 1.089125e-07 1.757511e-03 
4.348760e-02 2.260093e-07 2.811769e-03 
5.465990e-02 4.487845e-07 4.498433e-03 
6.931811e-02 9.153208e-07 7.196857e-03 
8.797438e-02 1.871135e-06 1.151395e-02 
1.112357e-01 3.782461e-06 1.842070e-02 
1.403776e-01 7.602267e-06 2.947052e-02 
1.780733e-01 1.551882e-05 4.714866e-02 
2.248683e-01 3.125124e-05 7.543120e-02 
2.836671e-01 6.273977e-05 1.206793e-01 
3.601250e-01 1.283887e-04 1.930698e-01 
4.548209e-01 2.586855e-04 3.088844e-01 
5.744984e-01 5.214958e-04 4.941713e-01 
7.249879e-01 1.048554e-03 7.906043e-01 
9.163441e-01 2.118900e-03 1.264855e+00 
1.152526e+00 4.221192e-03 2.023590e+00 
1.451793e+00 8.453717e-03 3.237458e+00 
1.815732e+00 1.659090e-02 5.179475e+00 
2.263154e+00 3.228596e-02 8.286428e+00 
2.795089e+00 6.130005e-02 1.325711e+01 
3.408846e+00 1.125621e-01 2.120951e+01 
4.085067e+00 1.973606e-01 3.393222e+01 
4.779667e+00 3.250440e-01 5.428675e+01 
5.417011e+00 4.928837e-01 8.685114e+01 
5.934987e+00 6.857360e-01 1.389495e+02 
6.264763e+00 8.689293e-01 2.222996e+02 
6.389553e+00 1.011331e+00 3.556480e+02 
6.328547e+00 1.094871e+00 5.689866e+02 
6.138966e+00 1.123000e+00 9.102982e+02 
5.866596e+00 1.104572e+00 1.456348e+03 
5.567254e+00 1.057262e+00 2.329952e+03 
5.276316e+00 9.946889e-01 3.727594e+03 
5.025906e+00 9.292506e-01 5.963623e+03 
4.829054e+00 8.678753e-01 9.540955e+03 
4.696725e+00 8.162187e-01 1.526418e+04 
4.630280e+00 7.774560e-01 2.442053e+04 
4.628458e+00 7.539521e-01 3.906940e+04 
4.679360e+00 7.458425e-01 6.250552e+04 
4.764924e+00 7.514199e-01 1.000000e+05 


==> anc/TOV-Output-e0-733.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.495301e-03 4.275529e-11 1.000000e-05 
3.150307e-03 8.603582e-11 1.599859e-05 
4.096214e-03 1.891336e-10 2.559548e-05 
5.220815e-03 3.915939e-10 4.094915e-05 
6.588473e-03 7.870008e-10 6.551286e-05 
8.217320e-03 1.526903e-09 1.048113e-04 
1.052738e-02 3.210568e-09 1.676833e-04 
1.331110e-02 6.490266e-09 2.682696e-04 
1.696906e-02 1.344603e-08 4.291934e-04 
2.145460e-02 2.717582e-08 6.866488e-04 
2.693749e-02 5.378892e-08 1.098541e-03 
3.402172e-02 1.083654e-07 1.757511e-03 
4.298741e-02 2.185984e-07 2.811769e-03 
5.490279e-02 4.554150e-07 4.498433e-03 
6.934064e-02 9.174655e-07 7.196857e-03 
8.766088e-02 1.853731e-06 1.151395e-02 
1.109453e-01 3.758035e-06 1.842070e-02 
1.404598e-01 7.626022e-06 2.947052e-02 
1.774014e-01 1.536478e-05 4.714866e-02 
2.242731e-01 3.104612e-05 7.543120e-02 
2.844756e-01 6.336405e-05 1.206793e-01 
3.592976e-01 1.276800e-04 1.930698e-01 
4.539650e-01 2.575792e-04 3.088844e-01 
5.739954e-01 5.208368e-04 4.941713e-01 
7.242105e-01 1.046610e-03 7.906043e-01 
9.133744e-01 2.101251e-03 1.264855e+00 
1.153171e+00 4.233961e-03 2.023590e+00 
1.448839e+00 8.413723e-03 3.237458e+00 
1.816337e+00 1.662929e-02 5.179475e+00 
2.261978e+00 3.227813e-02 8.286428e+00 
2.793676e+00 6.128608e-02 1.325711e+01 
3.405472e+00 1.123738e-01 2.120951e+01 
4.079334e+00 1.967930e-01 3.393222e+01 
4.774617e+00 3.244229e-01 5.428675e+01 
5.415483e+00 4.929509e-01 8.685114e+01 
5.927936e+00 6.841966e-01 1.389495e+02 
6.256348e+00 8.667245e-01 2.222996e+02 
6.384138e+00 1.009979e+00 3.556480e+02 
6.327167e+00 1.094809e+00 5.689866e+02 
6.132570e+00 1.121324e+00 9.102982e+02 
5.861022e+00 1.103233e+00 1.456348e+03 
5.562209e+00 1.056165e+00 2.329952e+03 
5.274259e+00 9.943721e-01 3.727594e+03 
5.020402e+00 9.282345e-01 5.963623e+03 
4.825092e+00 8.672283e-01 9.540955e+03 
4.691348e+00 8.153465e-01 1.526418e+04 
4.626895e+00 7.769596e-01 2.442053e+04 
4.624525e+00 7.533600e-01 3.906940e+04 
4.677228e+00 7.455654e-01 6.250552e+04 
4.758599e+00 7.503507e-01 1.000000e+05 


==> anc/TOV-Output-e0-734.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.468337e-03 4.144061e-11 1.000000e-05 
3.137865e-03 8.513645e-11 1.599859e-05 
3.987289e-03 1.746811e-10 2.559548e-05 
5.182223e-03 3.834963e-10 4.094915e-05 
6.555408e-03 7.762690e-10 6.551286e-05 
8.194905e-03 1.516508e-09 1.048113e-04 
1.048464e-02 3.175954e-09 1.676833e-04 
1.313893e-02 6.250184e-09 2.682696e-04 
1.691959e-02 1.334696e-08 4.291934e-04 
2.115460e-02 2.608724e-08 6.866488e-04 
2.683677e-02 5.326041e-08 1.098541e-03 
3.393867e-02 1.077206e-07 1.757511e-03 
4.332658e-02 2.241188e-07 2.811769e-03 
5.459622e-02 4.484396e-07 4.498433e-03 
6.936362e-02 9.196306e-07 7.196857e-03 
8.764276e-02 1.855109e-06 1.151395e-02 
1.102393e-01 3.691780e-06 1.842070e-02 
1.403931e-01 7.625559e-06 2.947052e-02 
1.768601e-01 1.524534e-05 4.714866e-02 
2.239005e-01 3.093377e-05 7.543120e-02 
2.834381e-01 6.275885e-05 1.206793e-01 
3.582184e-01 1.267058e-04 1.930698e-01 
4.531814e-01 2.565973e-04 3.088844e-01 
5.729506e-01 5.187045e-04 4.941713e-01 
7.234467e-01 1.044722e-03 7.906043e-01 
9.128540e-01 2.100507e-03 1.264855e+00 
1.151294e+00 4.219057e-03 2.023590e+00 
1.447510e+00 8.401920e-03 3.237458e+00 
1.813828e+00 1.658288e-02 5.179475e+00 
2.256914e+00 3.210619e-02 8.286428e+00 
2.790936e+00 6.118639e-02 1.325711e+01 
3.400817e+00 1.120629e-01 2.120951e+01 
4.078366e+00 1.968805e-01 3.393222e+01 
4.768162e+00 3.235372e-01 5.428675e+01 
5.406541e+00 4.912229e-01 8.685114e+01 
5.921289e+00 6.827747e-01 1.389495e+02 
6.253682e+00 8.663793e-01 2.222996e+02 
6.378204e+00 1.008452e+00 3.556480e+02 
6.323310e+00 1.093926e+00 5.689866e+02 
6.130976e+00 1.121140e+00 9.102982e+02 
5.861352e+00 1.103571e+00 1.456348e+03 
5.558683e+00 1.055455e+00 2.329952e+03 
5.271292e+00 9.938456e-01 3.727594e+03 
5.017617e+00 9.277849e-01 5.963623e+03 
4.821955e+00 8.667397e-01 9.540955e+03 
4.690575e+00 8.153119e-01 1.526418e+04 
4.623981e+00 7.765463e-01 2.442053e+04 
4.622444e+00 7.530954e-01 3.906940e+04 
4.673672e+00 7.450306e-01 6.250552e+04 
4.757939e+00 7.503424e-01 1.000000e+05 


==> anc/TOV-Output-e0-735.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.565440e-03 4.658967e-11 1.000000e-05 
3.258185e-03 9.544026e-11 1.599859e-05 
4.015957e-03 1.787193e-10 2.559548e-05 
5.089526e-03 3.637779e-10 4.094915e-05 
6.449059e-03 7.401050e-10 6.551286e-05 
8.177351e-03 1.508837e-09 1.048113e-04 
1.049925e-02 3.193594e-09 1.676833e-04 
1.317805e-02 6.314780e-09 2.682696e-04 
1.662582e-02 1.268102e-08 4.291934e-04 
2.134949e-02 2.685141e-08 6.866488e-04 
2.673321e-02 5.271795e-08 1.098541e-03 
3.391356e-02 1.076281e-07 1.757511e-03 
4.296349e-02 2.188290e-07 2.811769e-03 
5.422250e-02 4.398922e-07 4.498433e-03 
6.918316e-02 9.137149e-07 7.196857e-03 
8.755532e-02 1.852082e-06 1.151395e-02 
1.105222e-01 3.725339e-06 1.842070e-02 
1.397975e-01 7.539169e-06 2.947052e-02 
1.770521e-01 1.531587e-05 4.714866e-02 
2.238535e-01 3.095640e-05 7.543120e-02 
2.835589e-01 6.292466e-05 1.206793e-01 
3.578481e-01 1.264853e-04 1.930698e-01 
4.530460e-01 2.567160e-04 3.088844e-01 
5.718683e-01 5.164733e-04 4.941713e-01 
7.229295e-01 1.043899e-03 7.906043e-01 
9.111456e-01 2.091582e-03 1.264855e+00 
1.150166e+00 4.212361e-03 2.023590e+00 
1.444793e+00 8.366088e-03 3.237458e+00 
1.808768e+00 1.646733e-02 5.179475e+00 
2.255486e+00 3.208747e-02 8.286428e+00 
2.785821e+00 6.093393e-02 1.325711e+01 
3.395989e+00 1.117356e-01 2.120951e+01 
4.073475e+00 1.964281e-01 3.393222e+01 
4.764169e+00 3.231144e-01 5.428675e+01 
5.401571e+00 4.904559e-01 8.685114e+01 
5.918601e+00 6.825009e-01 1.389495e+02 
6.248537e+00 8.652311e-01 2.222996e+02 
6.376559e+00 1.008367e+00 3.556480e+02 
6.320263e+00 1.093310e+00 5.689866e+02 
6.128185e+00 1.120584e+00 9.102982e+02 
5.857410e+00 1.102695e+00 1.456348e+03 
5.555207e+00 1.054757e+00 2.329952e+03 
5.268315e+00 9.933165e-01 3.727594e+03 
5.014937e+00 9.273565e-01 5.963623e+03 
4.820842e+00 8.666406e-01 9.540955e+03 
4.685645e+00 8.145204e-01 1.526418e+04 
4.620267e+00 7.759914e-01 2.442053e+04 
4.620832e+00 7.529136e-01 3.906940e+04 
4.669415e+00 7.443690e-01 6.250552e+04 
4.753274e+00 7.495837e-01 1.000000e+05 


==> anc/TOV-Output-e0-736.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.573783e-03 4.710974e-11 1.000000e-05 
3.183368e-03 8.913644e-11 1.599859e-05 
3.976206e-03 1.737007e-10 2.559548e-05 
5.116995e-03 3.702028e-10 4.094915e-05 
6.436290e-03 7.367186e-10 6.551286e-05 
8.354870e-03 1.611439e-09 1.048113e-04 
1.045094e-02 3.153993e-09 1.676833e-04 
1.336494e-02 6.596235e-09 2.682696e-04 
1.678531e-02 1.306721e-08 4.291934e-04 
2.137113e-02 2.696978e-08 6.866488e-04 
2.691313e-02 5.386269e-08 1.098541e-03 
3.383226e-02 1.070013e-07 1.757511e-03 
4.287164e-02 2.177244e-07 2.811769e-03 
5.435571e-02 4.437451e-07 4.498433e-03 
6.866011e-02 8.943622e-07 7.196857e-03 
8.717663e-02 1.830642e-06 1.151395e-02 
1.102101e-01 3.698897e-06 1.842070e-02 
1.393162e-01 7.471725e-06 2.947052e-02 
1.766425e-01 1.523051e-05 4.714866e-02 
2.236976e-01 3.093381e-05 7.543120e-02 
2.820996e-01 6.204260e-05 1.206793e-01 
3.579623e-01 1.267784e-04 1.930698e-01 
4.522770e-01 2.557585e-04 3.088844e-01 
5.714597e-01 5.160669e-04 4.941713e-01 
7.224201e-01 1.043106e-03 7.906043e-01 
9.115552e-01 2.097225e-03 1.264855e+00 
1.146565e+00 4.178652e-03 2.023590e+00 
1.442277e+00 8.333769e-03 3.237458e+00 
1.807924e+00 1.646611e-02 5.179475e+00 
2.251317e+00 3.195343e-02 8.286428e+00 
2.783921e+00 6.088816e-02 1.325711e+01 
3.391949e+00 1.114835e-01 2.120951e+01 
4.067667e+00 1.958499e-01 3.393222e+01 
4.758239e+00 3.223274e-01 5.428675e+01 
5.399052e+00 4.902805e-01 8.685114e+01 
5.912511e+00 6.812393e-01 1.389495e+02 
6.245797e+00 8.648606e-01 2.222996e+02 
6.368905e+00 1.006259e+00 3.556480e+02 
6.312793e+00 1.091231e+00 5.689866e+02 
6.123117e+00 1.119319e+00 9.102982e+02 
5.851823e+00 1.101350e+00 1.456348e+03 
5.555406e+00 1.055000e+00 2.329952e+03 
5.266581e+00 9.930731e-01 3.727594e+03 
5.014095e+00 9.273117e-01 5.963623e+03 
4.815684e+00 8.657623e-01 9.540955e+03 
4.682576e+00 8.140674e-01 1.526418e+04 
4.617794e+00 7.756557e-01 2.442053e+04 
4.615486e+00 7.520710e-01 3.906940e+04 
4.668563e+00 7.443225e-01 6.250552e+04 
4.751816e+00 7.494254e-01 1.000000e+05 


==> anc/TOV-Output-e0-737.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.483693e-03 4.239145e-11 1.000000e-05 
3.181607e-03 8.910953e-11 1.599859e-05 
4.073452e-03 1.870131e-10 2.559548e-05 
5.168765e-03 3.820715e-10 4.094915e-05 
6.442680e-03 7.399188e-10 6.551286e-05 
8.166774e-03 1.507079e-09 1.048113e-04 
1.050413e-02 3.206745e-09 1.676833e-04 
1.306224e-02 6.166490e-09 2.682696e-04 
1.684010e-02 1.321354e-08 4.291934e-04 
2.119197e-02 2.633292e-08 6.866488e-04 
2.680831e-02 5.330812e-08 1.098541e-03 
3.414441e-02 1.101399e-07 1.757511e-03 
4.299632e-02 2.199280e-07 2.811769e-03 
5.451672e-02 4.483084e-07 4.498433e-03 
6.903751e-02 9.104265e-07 7.196857e-03 
8.713924e-02 1.830771e-06 1.151395e-02 
1.102233e-01 3.705252e-06 1.842070e-02 
1.395291e-01 7.516238e-06 2.947052e-02 
1.763401e-01 1.517300e-05 4.714866e-02 
2.228914e-01 3.064213e-05 7.543120e-02 
2.819921e-01 6.205582e-05 1.206793e-01 
3.564663e-01 1.253658e-04 1.930698e-01 
4.517426e-01 2.551989e-04 3.088844e-01 
5.711760e-01 5.159970e-04 4.941713e-01 
7.201022e-01 1.034507e-03 7.906043e-01 
9.083331e-01 2.077906e-03 1.264855e+00 
1.146561e+00 4.184218e-03 2.023590e+00 
1.441574e+00 8.332725e-03 3.237458e+00 
1.806471e+00 1.644835e-02 5.179475e+00 
2.250628e+00 3.196566e-02 8.286428e+00 
2.777480e+00 6.055091e-02 1.325711e+01 
3.391524e+00 1.115762e-01 2.120951e+01 
4.061203e+00 1.951821e-01 3.393222e+01 
4.753636e+00 3.217894e-01 5.428675e+01 
5.393706e+00 4.894214e-01 8.685114e+01 
5.908001e+00 6.804357e-01 1.389495e+02 
6.239576e+00 8.633631e-01 2.222996e+02 
6.366925e+00 1.006061e+00 3.556480e+02 
6.311014e+00 1.091033e+00 5.689866e+02 
6.120979e+00 1.118964e+00 9.102982e+02 
5.851930e+00 1.101623e+00 1.456348e+03 
5.552157e+00 1.054360e+00 2.329952e+03 
5.262886e+00 9.923779e-01 3.727594e+03 
5.011660e+00 9.269340e-01 5.963623e+03 
4.814578e+00 8.656639e-01 9.540955e+03 
4.682066e+00 8.140801e-01 1.526418e+04 
4.615535e+00 7.753577e-01 2.442053e+04 
4.613445e+00 7.518128e-01 3.906940e+04 
4.665254e+00 7.438319e-01 6.250552e+04 
4.744404e+00 7.481523e-01 1.000000e+05 


==> anc/TOV-Output-e0-738.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.521172e-03 4.439974e-11 1.000000e-05 
3.114797e-03 8.372644e-11 1.599859e-05 
3.986916e-03 1.755839e-10 2.559548e-05 
5.131601e-03 3.743967e-10 4.094915e-05 
6.581843e-03 7.899796e-10 6.551286e-05 
8.196023e-03 1.525397e-09 1.048113e-04 
1.039177e-02 3.109148e-09 1.676833e-04 
1.321491e-02 6.393902e-09 2.682696e-04 
1.656096e-02 1.258433e-08 4.291934e-04 
2.121887e-02 2.646916e-08 6.866488e-04 
2.668593e-02 5.265274e-08 1.098541e-03 
3.380942e-02 1.070749e-07 1.757511e-03 
4.283622e-02 2.177754e-07 2.811769e-03 
5.399439e-02 4.361367e-07 4.498433e-03 
6.847335e-02 8.894944e-07 7.196857e-03 
8.687083e-02 1.816367e-06 1.151395e-02 
1.102519e-01 3.713168e-06 1.842070e-02 
1.394982e-01 7.521421e-06 2.947052e-02 
1.761438e-01 1.514291e-05 4.714866e-02 
2.228025e-01 3.064700e-05 7.543120e-02 
2.817993e-01 6.201259e-05 1.206793e-01 
3.563489e-01 1.254118e-04 1.930698e-01 
4.507898e-01 2.539318e-04 3.088844e-01 
5.697560e-01 5.128538e-04 4.941713e-01 
7.201585e-01 1.036147e-03 7.906043e-01 
9.073955e-01 2.074278e-03 1.264855e+00 
1.143177e+00 4.152956e-03 2.023590e+00 
1.439066e+00 8.300555e-03 3.237458e+00 
1.801949e+00 1.634760e-02 5.179475e+00 
2.244282e+00 3.174036e-02 8.286428e+00 
2.775606e+00 6.050648e-02 1.325711e+01 
3.383801e+00 1.109726e-01 2.120951e+01 
4.058294e+00 1.950013e-01 3.393222e+01 
4.747282e+00 3.209228e-01 5.428675e+01 
5.385119e+00 4.877802e-01 8.685114e+01 
5.904285e+00 6.798613e-01 1.389495e+02 
6.231971e+00 8.614181e-01 2.222996e+02 
6.363653e+00 1.005426e+00 3.556480e+02 
6.307703e+00 1.090328e+00 5.689866e+02 
6.116444e+00 1.117864e+00 9.102982e+02 
5.848441e+00 1.100873e+00 1.456348e+03 
5.548119e+00 1.053517e+00 2.329952e+03 
5.261158e+00 9.921351e-01 3.727594e+03 
5.007206e+00 9.261345e-01 5.963623e+03 
4.808940e+00 8.646925e-01 9.540955e+03 
4.678568e+00 8.135485e-01 1.526418e+04 
4.610197e+00 7.745145e-01 2.442053e+04 
4.611954e+00 7.516518e-01 3.906940e+04 
4.659723e+00 7.429394e-01 6.250552e+04 
4.742500e+00 7.479100e-01 1.000000e+05 


==> anc/TOV-Output-e0-739.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.508222e-03 4.377835e-11 1.000000e-05 
3.237795e-03 9.416931e-11 1.599859e-05 
3.999561e-03 1.775000e-10 2.559548e-05 
5.025893e-03 3.522095e-10 4.094915e-05 
6.501442e-03 7.624132e-10 6.551286e-05 
8.205025e-03 1.532502e-09 1.048113e-04 
1.049337e-02 3.205575e-09 1.676833e-04 
1.327042e-02 6.483586e-09 2.682696e-04 
1.669279e-02 1.290471e-08 4.291934e-04 
2.114892e-02 2.624377e-08 6.866488e-04 
2.691937e-02 5.411988e-08 1.098541e-03 
3.389678e-02 1.080533e-07 1.757511e-03 
4.296018e-02 2.199691e-07 2.811769e-03 
5.395618e-02 4.358011e-07 4.498433e-03 
6.879217e-02 9.031992e-07 7.196857e-03 
8.698930e-02 1.826279e-06 1.151395e-02 
1.094857e-01 3.641220e-06 1.842070e-02 
1.393024e-01 7.499952e-06 2.947052e-02 
1.756074e-01 1.502532e-05 4.714866e-02 
2.229052e-01 3.073097e-05 7.543120e-02 
2.813327e-01 6.178866e-05 1.206793e-01 
3.553403e-01 1.245185e-04 1.930698e-01 
4.495889e-01 2.522495e-04 3.088844e-01 
5.682878e-01 5.095899e-04 4.941713e-01 
7.189444e-01 1.032311e-03 7.906043e-01 
9.069771e-01 2.074200e-03 1.264855e+00 
1.142813e+00 4.154547e-03 2.023590e+00 
1.438311e+00 8.298559e-03 3.237458e+00 
1.801745e+00 1.636352e-02 5.179475e+00 
2.241425e+00 3.166153e-02 8.286428e+00 
2.769410e+00 6.018552e-02 1.325711e+01 
3.379880e+00 1.107316e-01 2.120951e+01 
4.054607e+00 1.947135e-01 3.393222e+01 
4.742653e+00 3.203794e-01 5.428675e+01 
5.379742e+00 4.869135e-01 8.685114e+01 
5.894968e+00 6.776641e-01 1.389495e+02 
6.230230e+00 8.613678e-01 2.222996e+02 
6.358587e+00 1.004187e+00 3.556480e+02 
6.301234e+00 1.088578e+00 5.689866e+02 
6.112615e+00 1.116982e+00 9.102982e+02 
5.843563e+00 1.099728e+00 1.456348e+03 
5.546647e+00 1.053331e+00 2.329952e+03 
5.258945e+00 9.917802e-01 3.727594e+03 
5.005219e+00 9.258497e-01 5.963623e+03 
4.809139e+00 8.648449e-01 9.540955e+03 
4.674735e+00 8.129555e-01 1.526418e+04 
4.608043e+00 7.742347e-01 2.442053e+04 
4.605190e+00 7.505579e-01 3.906940e+04 
4.655663e+00 7.423127e-01 6.250552e+04 
4.739753e+00 7.475096e-01 1.000000e+05 


==> anc/TOV-Output-e0-74.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.817061e-03 1.327025e-10 1.000000e-06 
1.065718e-02 3.362604e-10 1.757511e-06 
1.406047e-02 7.722329e-10 3.088844e-06 
1.841130e-02 1.733813e-09 5.428675e-06 
2.462477e-02 4.148255e-09 9.540955e-06 
3.271798e-02 9.729900e-09 1.676833e-05 
4.331263e-02 2.257316e-08 2.947052e-05 
5.793512e-02 5.402252e-08 5.179475e-05 
7.632372e-02 1.235173e-07 9.102982e-05 
1.012683e-01 2.885167e-07 1.599859e-04 
1.350804e-01 6.847426e-07 2.811769e-04 
1.791877e-01 1.598368e-06 4.941713e-04 
2.391783e-01 3.801195e-06 8.685114e-04 
3.165135e-01 8.809195e-06 1.526418e-03 
4.196841e-01 2.053693e-05 2.682696e-03 
5.572101e-01 4.806615e-05 4.714866e-03 
7.357571e-01 1.106654e-04 8.286428e-03 
9.750486e-01 2.575920e-04 1.456348e-02 
1.292901e+00 6.006600e-04 2.559548e-02 
1.713879e+00 1.399622e-03 4.498433e-02 
2.271112e+00 3.258565e-03 7.906043e-02 
3.001573e+00 7.529760e-03 1.389495e-01 
3.960699e+00 1.732957e-02 2.442053e-01 
5.201128e+00 3.936031e-02 4.291934e-01 
6.781169e+00 8.768706e-02 7.543120e-01 
8.757882e+00 1.905759e-01 1.325711e+00 
1.108620e+01 3.924964e-01 2.329952e+00 
1.367084e+01 7.547506e-01 4.094915e+00 
1.622202e+01 1.312951e+00 7.196857e+00 
1.833991e+01 2.017406e+00 1.264855e+01 
1.968704e+01 2.720759e+00 2.222996e+01 
2.010315e+01 3.242056e+00 3.906940e+01 
1.971424e+01 3.494806e+00 6.866488e+01 
1.882573e+01 3.510541e+00 1.206793e+02 
1.772001e+01 3.363752e+00 2.120951e+02 
1.661776e+01 3.133898e+00 3.727594e+02 
1.568374e+01 2.886865e+00 6.551286e+02 
1.500347e+01 2.663519e+00 1.151395e+03 
1.462086e+01 2.490381e+00 2.023590e+03 
1.454568e+01 2.384096e+00 3.556480e+03 
1.471931e+01 2.347161e+00 6.250552e+03 
1.503332e+01 2.368815e+00 1.098541e+04 
1.538578e+01 2.430800e+00 1.930698e+04 
1.565785e+01 2.501843e+00 3.393222e+04 
1.583474e+01 2.566125e+00 5.963623e+04 
1.588276e+01 2.604920e+00 1.048113e+05 
1.586144e+01 2.623204e+00 1.842070e+05 
1.579391e+01 2.622844e+00 3.237458e+05 
1.570668e+01 2.609657e+00 5.689866e+05 
1.563010e+01 2.592025e+00 1.000000e+06 


==> anc/TOV-Output-e0-740.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.515288e-03 4.420909e-11 1.000000e-05 
3.246388e-03 9.504951e-11 1.599859e-05 
3.994912e-03 1.771211e-10 2.559548e-05 
5.141485e-03 3.775846e-10 4.094915e-05 
6.451576e-03 7.460126e-10 6.551286e-05 
8.181282e-03 1.521293e-09 1.048113e-04 
1.040016e-02 3.125135e-09 1.676833e-04 
1.304718e-02 6.170195e-09 2.682696e-04 
1.659851e-02 1.270446e-08 4.291934e-04 
2.108597e-02 2.604535e-08 6.866488e-04 
2.682970e-02 5.365337e-08 1.098541e-03 
3.394163e-02 1.086296e-07 1.757511e-03 
4.253387e-02 2.137742e-07 2.811769e-03 
5.389099e-02 4.348109e-07 4.498433e-03 
6.866446e-02 8.993938e-07 7.196857e-03 
8.698401e-02 1.828417e-06 1.151395e-02 
1.097839e-01 3.676022e-06 1.842070e-02 
1.393142e-01 7.512006e-06 2.947052e-02 
1.752058e-01 1.494269e-05 4.714866e-02 
2.223090e-01 3.052630e-05 7.543120e-02 
2.817526e-01 6.214963e-05 1.206793e-01 
3.559270e-01 1.253053e-04 1.930698e-01 
4.487469e-01 2.511743e-04 3.088844e-01 
5.676744e-01 5.086280e-04 4.941713e-01 
7.176975e-01 1.028339e-03 7.906043e-01 
9.058045e-01 2.068955e-03 1.264855e+00 
1.142202e+00 4.153447e-03 2.023590e+00 
1.435923e+00 8.268468e-03 3.237458e+00 
1.799358e+00 1.632045e-02 5.179475e+00 
2.238655e+00 3.158635e-02 8.286428e+00 
2.769739e+00 6.028159e-02 1.325711e+01 
3.378695e+00 1.107508e-01 2.120951e+01 
4.046606e+00 1.938360e-01 3.393222e+01 
4.736018e+00 3.194605e-01 5.428675e+01 
5.378294e+00 4.869932e-01 8.685114e+01 
5.893087e+00 6.776200e-01 1.389495e+02 
6.222954e+00 8.595283e-01 2.222996e+02 
6.353597e+00 1.002973e+00 3.556480e+02 
6.299106e+00 1.088263e+00 5.689866e+02 
6.108860e+00 1.116122e+00 9.102982e+02 
5.842542e+00 1.099679e+00 1.456348e+03 
5.543351e+00 1.052677e+00 2.329952e+03 
5.255003e+00 9.910267e-01 3.727594e+03 
5.001880e+00 9.252822e-01 5.963623e+03 
4.806466e+00 8.644439e-01 9.540955e+03 
4.670495e+00 8.122883e-01 1.526418e+04 
4.605427e+00 7.738727e-01 2.442053e+04 
4.603754e+00 7.504060e-01 3.906940e+04 
4.653854e+00 7.420925e-01 6.250552e+04 
4.736035e+00 7.469274e-01 1.000000e+05 


==> anc/TOV-Output-e0-741.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.490103e-03 4.295234e-11 1.000000e-05 
3.169350e-03 8.856167e-11 1.599859e-05 
3.990755e-03 1.768073e-10 2.559548e-05 
5.005092e-03 3.487959e-10 4.094915e-05 
6.464341e-03 7.514634e-10 6.551286e-05 
8.166350e-03 1.515022e-09 1.048113e-04 
1.041775e-02 3.145263e-09 1.676833e-04 
1.317502e-02 6.361928e-09 2.682696e-04 
1.672601e-02 1.301705e-08 4.291934e-04 
2.101322e-02 2.581151e-08 6.866488e-04 
2.673820e-02 5.317806e-08 1.098541e-03 
3.351396e-02 1.047161e-07 1.757511e-03 
4.279286e-02 2.179973e-07 2.811769e-03 
5.399142e-02 4.378371e-07 4.498433e-03 
6.845684e-02 8.924643e-07 7.196857e-03 
8.639228e-02 1.793776e-06 1.151395e-02 
1.098164e-01 3.684261e-06 1.842070e-02 
1.382951e-01 7.358283e-06 2.947052e-02 
1.752101e-01 1.496396e-05 4.714866e-02 
2.221116e-01 3.048619e-05 7.543120e-02 
2.803489e-01 6.130820e-05 1.206793e-01 
3.556012e-01 1.251302e-04 1.930698e-01 
4.497129e-01 2.531399e-04 3.088844e-01 
5.682631e-01 5.108980e-04 4.941713e-01 
7.159878e-01 1.022389e-03 7.906043e-01 
9.050144e-01 2.066322e-03 1.264855e+00 
1.139249e+00 4.126914e-03 2.023590e+00 
1.434710e+00 8.258552e-03 3.237458e+00 
1.795461e+00 1.623672e-02 5.179475e+00 
2.237112e+00 3.156236e-02 8.286428e+00 
2.764266e+00 6.000693e-02 1.325711e+01 
3.372260e+00 1.102706e-01 2.120951e+01 
4.041518e+00 1.933568e-01 3.393222e+01 
4.731898e+00 3.190117e-01 5.428675e+01 
5.370918e+00 4.856438e-01 8.685114e+01 
5.885761e+00 6.759988e-01 1.389495e+02 
6.218820e+00 8.587030e-01 2.222996e+02 
6.348876e+00 1.001849e+00 3.556480e+02 
6.296051e+00 1.087641e+00 5.689866e+02 
6.104338e+00 1.115023e+00 9.102982e+02 
5.835519e+00 1.097922e+00 1.456348e+03 
5.537874e+00 1.051463e+00 2.329952e+03 
5.250874e+00 9.902296e-01 3.727594e+03 
4.998632e+00 9.247334e-01 5.963623e+03 
4.801961e+00 8.636896e-01 9.540955e+03 
4.669583e+00 8.122269e-01 1.526418e+04 
4.602019e+00 7.733705e-01 2.442053e+04 
4.600434e+00 7.499209e-01 3.906940e+04 
4.650515e+00 7.415957e-01 6.250552e+04 
4.730909e+00 7.460817e-01 1.000000e+05 


==> anc/TOV-Output-e0-742.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.496292e-03 4.333184e-11 1.000000e-05 
3.168604e-03 8.861858e-11 1.599859e-05 
4.003990e-03 1.788133e-10 2.559548e-05 
5.029984e-03 3.545036e-10 4.094915e-05 
6.469340e-03 7.542246e-10 6.551286e-05 
8.081229e-03 1.470121e-09 1.048113e-04 
1.033949e-02 3.079059e-09 1.676833e-04 
1.316083e-02 6.349961e-09 2.682696e-04 
1.648557e-02 1.248053e-08 4.291934e-04 
2.107483e-02 2.607434e-08 6.866488e-04 
2.682331e-02 5.375995e-08 1.098541e-03 
3.359803e-02 1.056485e-07 1.757511e-03 
4.260451e-02 2.154218e-07 2.811769e-03 
5.397907e-02 4.381272e-07 4.498433e-03 
6.827044e-02 8.863887e-07 7.196857e-03 
8.625292e-02 1.787519e-06 1.151395e-02 
1.092159e-01 3.629043e-06 1.842070e-02 
1.383772e-01 7.381344e-06 2.947052e-02 
1.747779e-01 1.487355e-05 4.714866e-02 
2.222275e-01 3.057510e-05 7.543120e-02 
2.804564e-01 6.146152e-05 1.206793e-01 
3.540575e-01 1.236747e-04 1.930698e-01 
4.488429e-01 2.520134e-04 3.088844e-01 
5.675487e-01 5.096599e-04 4.941713e-01 
7.166094e-01 1.026427e-03 7.906043e-01 
9.031706e-01 2.056494e-03 1.264855e+00 
1.137651e+00 4.115106e-03 2.023590e+00 
1.431524e+00 8.214776e-03 3.237458e+00 
1.792822e+00 1.618692e-02 5.179475e+00 
2.233619e+00 3.145691e-02 8.286428e+00 
2.759163e+00 5.975626e-02 1.325711e+01 
3.369349e+00 1.101252e-01 2.120951e+01 
4.039208e+00 1.932565e-01 3.393222e+01 
4.725574e+00 3.181510e-01 5.428675e+01 
5.366843e+00 4.850893e-01 8.685114e+01 
5.883087e+00 6.757231e-01 1.389495e+02 
6.215349e+00 8.580916e-01 2.222996e+02 
6.345018e+00 1.001014e+00 3.556480e+02 
6.292002e+00 1.086689e+00 5.689866e+02 
6.100942e+00 1.114274e+00 9.102982e+02 
5.836256e+00 1.098373e+00 1.456348e+03 
5.535267e+00 1.050984e+00 2.329952e+03 
5.247965e+00 9.897130e-01 3.727594e+03 
4.998160e+00 9.247642e-01 5.963623e+03 
4.800908e+00 8.636003e-01 9.540955e+03 
4.667800e+00 8.120066e-01 1.526418e+04 
4.601504e+00 7.733802e-01 2.442053e+04 
4.596986e+00 7.494128e-01 3.906940e+04 
4.646642e+00 7.410022e-01 6.250552e+04 
4.730970e+00 7.462063e-01 1.000000e+05 


==> anc/TOV-Output-e0-743.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.455947e-03 4.132021e-11 1.000000e-05 
3.129791e-03 8.551684e-11 1.599859e-05 
4.086564e-03 1.903622e-10 2.559548e-05 
5.044422e-03 3.580470e-10 4.094915e-05 
6.405790e-03 7.332022e-10 6.551286e-05 
8.185753e-03 1.529966e-09 1.048113e-04 
1.035499e-02 3.097100e-09 1.676833e-04 
1.308650e-02 6.251391e-09 2.682696e-04 
1.662543e-02 1.281813e-08 4.291934e-04 
2.109084e-02 2.616904e-08 6.866488e-04 
2.673065e-02 5.327643e-08 1.098541e-03 
3.352570e-02 1.051091e-07 1.757511e-03 
4.249856e-02 2.141068e-07 2.811769e-03 
5.378455e-02 4.339919e-07 4.498433e-03 
6.855531e-02 8.987402e-07 7.196857e-03 
8.630668e-02 1.793276e-06 1.151395e-02 
1.093591e-01 3.648244e-06 1.842070e-02 
1.386612e-01 7.436893e-06 2.947052e-02 
1.754314e-01 1.506125e-05 4.714866e-02 
2.212581e-01 3.021744e-05 7.543120e-02 
2.799835e-01 6.123355e-05 1.206793e-01 
3.537162e-01 1.234835e-04 1.930698e-01 
4.469459e-01 2.491678e-04 3.088844e-01 
5.652782e-01 5.042490e-04 4.941713e-01 
7.154153e-01 1.022681e-03 7.906043e-01 
9.019588e-01 2.050982e-03 1.264855e+00 
1.137905e+00 4.123329e-03 2.023590e+00 
1.429645e+00 8.193438e-03 3.237458e+00 
1.792103e+00 1.618869e-02 5.179475e+00 
2.230566e+00 3.136987e-02 8.286428e+00 
2.757236e+00 5.970778e-02 1.325711e+01 
3.366758e+00 1.100099e-01 2.120951e+01 
4.033761e+00 1.927280e-01 3.393222e+01 
4.721239e+00 3.176617e-01 5.428675e+01 
5.360963e+00 4.840997e-01 8.685114e+01 
5.874639e+00 6.737770e-01 1.389495e+02 
6.211216e+00 8.572651e-01 2.222996e+02 
6.340104e+00 9.998236e-01 3.556480e+02 
6.288239e+00 1.085831e+00 5.689866e+02 
6.097147e+00 1.113399e+00 9.102982e+02 
5.831169e+00 1.097165e+00 1.456348e+03 
5.534325e+00 1.050933e+00 2.329952e+03 
5.247075e+00 9.896618e-01 3.727594e+03 
4.994756e+00 9.241820e-01 5.963623e+03 
4.797968e+00 8.631469e-01 9.540955e+03 
4.664632e+00 8.115337e-01 1.526418e+04 
4.595286e+00 7.723801e-01 2.442053e+04 
4.594286e+00 7.490369e-01 3.906940e+04 
4.642733e+00 7.404022e-01 6.250552e+04 
4.726814e+00 7.455416e-01 1.000000e+05 


==> anc/TOV-Output-e0-744.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.443421e-03 4.074598e-11 1.000000e-05 
3.197661e-03 9.132443e-11 1.599859e-05 
4.033211e-03 1.832494e-10 2.559548e-05 
5.004984e-03 3.501853e-10 4.094915e-05 
6.501996e-03 7.677681e-10 6.551286e-05 
8.170200e-03 1.523309e-09 1.048113e-04 
1.028586e-02 3.039568e-09 1.676833e-04 
1.316223e-02 6.369110e-09 2.682696e-04 
1.640124e-02 1.232311e-08 4.291934e-04 
2.092237e-02 2.558131e-08 6.866488e-04 
2.656111e-02 5.233944e-08 1.098541e-03 
3.373908e-02 1.072731e-07 1.757511e-03 
4.267513e-02 2.170782e-07 2.811769e-03 
5.361706e-02 4.305288e-07 4.498433e-03 
6.814941e-02 8.840591e-07 7.196857e-03 
8.645947e-02 1.805244e-06 1.151395e-02 
1.095086e-01 3.668156e-06 1.842070e-02 
1.383654e-01 7.399345e-06 2.947052e-02 
1.744363e-01 1.482637e-05 4.714866e-02 
2.213569e-01 3.029863e-05 7.543120e-02 
2.799145e-01 6.127059e-05 1.206793e-01 
3.538230e-01 1.237615e-04 1.930698e-01 
4.473452e-01 2.501714e-04 3.088844e-01 
5.649979e-01 5.041753e-04 4.941713e-01 
7.131783e-01 1.014486e-03 7.906043e-01 
9.020566e-01 2.054386e-03 1.264855e+00 
1.135184e+00 4.099356e-03 2.023590e+00 
1.428497e+00 8.184607e-03 3.237458e+00 
1.788983e+00 1.612595e-02 5.179475e+00 
2.228434e+00 3.132114e-02 8.286428e+00 
2.754961e+00 5.963704e-02 1.325711e+01 
3.360611e+00 1.095575e-01 2.120951e+01 
4.027206e+00 1.920492e-01 3.393222e+01 
4.716080e+00 3.170181e-01 5.428675e+01 
5.353756e+00 4.827911e-01 8.685114e+01 
5.869326e+00 6.727373e-01 1.389495e+02 
6.205654e+00 8.559770e-01 2.222996e+02 
6.335658e+00 9.987901e-01 3.556480e+02 
6.283480e+00 1.084642e+00 5.689866e+02 
6.096694e+00 1.113566e+00 9.102982e+02 
5.829905e+00 1.097046e+00 1.456348e+03 
5.530043e+00 1.050024e+00 2.329952e+03 
5.242717e+00 9.888100e-01 3.727594e+03 
4.992255e+00 9.237882e-01 5.963623e+03 
4.795672e+00 8.628175e-01 9.540955e+03 
4.658825e+00 8.105797e-01 1.526418e+04 
4.594886e+00 7.724098e-01 2.442053e+04 
4.592583e+00 7.488371e-01 3.906940e+04 
4.638660e+00 7.397723e-01 6.250552e+04 
4.723331e+00 7.450026e-01 1.000000e+05 


==> anc/TOV-Output-e0-745.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.455822e-03 4.142513e-11 1.000000e-05 
3.202224e-03 9.183925e-11 1.599859e-05 
3.927522e-03 1.694452e-10 2.559548e-05 
5.086243e-03 3.680141e-10 4.094915e-05 
6.382745e-03 7.272700e-10 6.551286e-05 
8.055511e-03 1.462017e-09 1.048113e-04 
1.027750e-02 3.036241e-09 1.676833e-04 
1.313963e-02 6.344867e-09 2.682696e-04 
1.654041e-02 1.265647e-08 4.291934e-04 
2.089668e-02 2.552145e-08 6.866488e-04 
2.636007e-02 5.122874e-08 1.098541e-03 
3.379605e-02 1.079623e-07 1.757511e-03 
4.268985e-02 2.175951e-07 2.811769e-03 
5.390816e-02 4.381673e-07 4.498433e-03 
6.823367e-02 8.885349e-07 7.196857e-03 
8.611529e-02 1.786168e-06 1.151395e-02 
1.090962e-01 3.631743e-06 1.842070e-02 
1.383024e-01 7.399168e-06 2.947052e-02 
1.743959e-01 1.483596e-05 4.714866e-02 
2.204253e-01 2.995793e-05 7.543120e-02 
2.791814e-01 6.087214e-05 1.206793e-01 
3.527357e-01 1.227890e-04 1.930698e-01 
4.470734e-01 2.500508e-04 3.088844e-01 
5.643951e-01 5.032379e-04 4.941713e-01 
7.133159e-01 1.016430e-03 7.906043e-01 
9.002606e-01 2.044888e-03 1.264855e+00 
1.132544e+00 4.076316e-03 2.023590e+00 
1.425012e+00 8.135857e-03 3.237458e+00 
1.785298e+00 1.604818e-02 5.179475e+00 
2.225341e+00 3.123243e-02 8.286428e+00 
2.749689e+00 5.937582e-02 1.325711e+01 
3.356137e+00 1.092638e-01 2.120951e+01 
4.022355e+00 1.916021e-01 3.393222e+01 
4.710607e+00 3.163160e-01 5.428675e+01 
5.351483e+00 4.826681e-01 8.685114e+01 
5.865614e+00 6.721596e-01 1.389495e+02 
6.199560e+00 8.545165e-01 2.222996e+02 
6.329845e+00 9.972954e-01 3.556480e+02 
6.279254e+00 1.083629e+00 5.689866e+02 
6.090904e+00 1.112069e+00 9.102982e+02 
5.825468e+00 1.096022e+00 1.456348e+03 
5.529593e+00 1.050098e+00 2.329952e+03 
5.241775e+00 9.887463e-01 3.727594e+03 
4.989130e+00 9.232636e-01 5.963623e+03 
4.791774e+00 8.621786e-01 9.540955e+03 
4.655897e+00 8.101500e-01 1.526418e+04 
4.592107e+00 7.720179e-01 2.442053e+04 
4.589159e+00 7.483328e-01 3.906940e+04 
4.636360e+00 7.394624e-01 6.250552e+04 
4.720608e+00 7.446058e-01 1.000000e+05 


==> anc/TOV-Output-e0-746.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.468968e-03 4.215046e-11 1.000000e-05 
3.107311e-03 8.402529e-11 1.599859e-05 
4.066945e-03 1.883912e-10 2.559548e-05 
4.990614e-03 3.481109e-10 4.094915e-05 
6.340057e-03 7.137320e-10 6.551286e-05 
8.109338e-03 1.493523e-09 1.048113e-04 
1.023422e-02 3.002061e-09 1.676833e-04 
1.305004e-02 6.224312e-09 2.682696e-04 
1.652866e-02 1.264646e-08 4.291934e-04 
2.106997e-02 2.619680e-08 6.866488e-04 
2.649949e-02 5.211577e-08 1.098541e-03 
3.361324e-02 1.063624e-07 1.757511e-03 
4.216890e-02 2.100074e-07 2.811769e-03 
5.368086e-02 4.332290e-07 4.498433e-03 
6.795470e-02 8.788596e-07 7.196857e-03 
8.580273e-02 1.769161e-06 1.151395e-02 
1.086963e-01 3.596777e-06 1.842070e-02 
1.379427e-01 7.351456e-06 2.947052e-02 
1.744519e-01 1.487018e-05 4.714866e-02 
2.209501e-01 3.021285e-05 7.543120e-02 
2.788585e-01 6.074257e-05 1.206793e-01 
3.525936e-01 1.228051e-04 1.930698e-01 
4.460077e-01 2.486004e-04 3.088844e-01 
5.638963e-01 5.025775e-04 4.941713e-01 
7.116941e-01 1.010870e-03 7.906043e-01 
8.993469e-01 2.041394e-03 1.264855e+00 
1.133638e+00 4.093525e-03 2.023590e+00 
1.423991e+00 8.129135e-03 3.237458e+00 
1.783423e+00 1.601886e-02 5.179475e+00 
2.221269e+00 3.110308e-02 8.286428e+00 
2.747996e+00 5.934181e-02 1.325711e+01 
3.351407e+00 1.089459e-01 2.120951e+01 
4.021684e+00 1.917228e-01 3.393222e+01 
4.704808e+00 3.155531e-01 5.428675e+01 
5.344677e+00 4.814556e-01 8.685114e+01 
5.861788e+00 6.715483e-01 1.389495e+02 
6.195756e+00 8.537942e-01 2.222996e+02 
6.327834e+00 9.970796e-01 3.556480e+02 
6.275133e+00 1.082651e+00 5.689866e+02 
6.088293e+00 1.111562e+00 9.102982e+02 
5.824002e+00 1.095844e+00 1.456348e+03 
5.525484e+00 1.049232e+00 2.329952e+03 
5.237262e+00 9.878578e-01 3.727594e+03 
4.988087e+00 9.231740e-01 5.963623e+03 
4.789692e+00 8.618899e-01 9.540955e+03 
4.653255e+00 8.097722e-01 1.526418e+04 
4.586295e+00 7.710888e-01 2.442053e+04 
4.586758e+00 7.480092e-01 3.906940e+04 
4.633421e+00 7.390369e-01 6.250552e+04 
4.714306e+00 7.435393e-01 1.000000e+05 


==> anc/TOV-Output-e0-747.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.494397e-03 4.352455e-11 1.000000e-05 
3.086614e-03 8.246782e-11 1.599859e-05 
3.925645e-03 1.696565e-10 2.559548e-05 
4.966738e-03 3.435985e-10 4.094915e-05 
6.344425e-03 7.161671e-10 6.551286e-05 
8.102972e-03 1.492006e-09 1.048113e-04 
1.031934e-02 3.081725e-09 1.676833e-04 
1.314272e-02 6.366389e-09 2.682696e-04 
1.635763e-02 1.227437e-08 4.291934e-04 
2.082756e-02 2.533690e-08 6.866488e-04 
2.631067e-02 5.107804e-08 1.098541e-03 
3.324539e-02 1.030464e-07 1.757511e-03 
4.242200e-02 2.140982e-07 2.811769e-03 
5.365403e-02 4.331594e-07 4.498433e-03 
6.759636e-02 8.661889e-07 7.196857e-03 
8.592794e-02 1.779299e-06 1.151395e-02 
1.085968e-01 3.591712e-06 1.842070e-02 
1.379774e-01 7.366857e-06 2.947052e-02 
1.737698e-01 1.471614e-05 4.714866e-02 
2.203705e-01 3.001590e-05 7.543120e-02 
2.788076e-01 6.079069e-05 1.206793e-01 
3.521307e-01 1.224860e-04 1.930698e-01 
4.448459e-01 2.469937e-04 3.088844e-01 
5.638274e-01 5.030647e-04 4.941713e-01 
7.108240e-01 1.008515e-03 7.906043e-01 
8.967417e-01 2.026432e-03 1.264855e+00 
1.131284e+00 4.073536e-03 2.023590e+00 
1.421168e+00 8.091755e-03 3.237458e+00 
1.781581e+00 1.599041e-02 5.179475e+00 
2.220277e+00 3.110153e-02 8.286428e+00 
2.741765e+00 5.902008e-02 1.325711e+01 
3.347798e+00 1.087339e-01 2.120951e+01 
4.014824e+00 1.910026e-01 3.393222e+01 
4.701430e+00 3.152407e-01 5.428675e+01 
5.338968e+00 4.805063e-01 8.685114e+01 
5.853772e+00 6.697265e-01 1.389495e+02 
6.189667e+00 8.523343e-01 2.222996e+02 
6.324449e+00 9.964011e-01 3.556480e+02 
6.272814e+00 1.082268e+00 5.689866e+02 
6.084094e+00 1.110559e+00 9.102982e+02 
5.817598e+00 1.094258e+00 1.456348e+03 
5.524205e+00 1.049092e+00 2.329952e+03 
5.233714e+00 9.871917e-01 3.727594e+03 
4.982288e+00 9.220892e-01 5.963623e+03 
4.787324e+00 8.615456e-01 9.540955e+03 
4.650191e+00 8.093171e-01 1.526418e+04 
4.586164e+00 7.711656e-01 2.442053e+04 
4.580033e+00 7.469208e-01 3.906940e+04 
4.631174e+00 7.387362e-01 6.250552e+04 
4.713550e+00 7.435098e-01 1.000000e+05 


==> anc/TOV-Output-e0-748.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.463867e-03 4.200200e-11 1.000000e-05 
3.117913e-03 8.511584e-11 1.599859e-05 
4.006029e-03 1.805348e-10 2.559548e-05 
5.041152e-03 3.597559e-10 4.094915e-05 
6.436088e-03 7.486596e-10 6.551286e-05 
8.200344e-03 1.548513e-09 1.048113e-04 
1.030066e-02 3.069123e-09 1.676833e-04 
1.291575e-02 6.050313e-09 2.682696e-04 
1.653328e-02 1.269101e-08 4.291934e-04 
2.103408e-02 2.613303e-08 6.866488e-04 
2.638916e-02 5.160549e-08 1.098541e-03 
3.356417e-02 1.061812e-07 1.757511e-03 
4.240943e-02 2.141942e-07 2.811769e-03 
5.354672e-02 4.311420e-07 4.498433e-03 
6.787311e-02 8.780453e-07 7.196857e-03 
8.561648e-02 1.762378e-06 1.151395e-02 
1.081578e-01 3.553087e-06 1.842070e-02 
1.370586e-01 7.230338e-06 2.947052e-02 
1.734640e-01 1.465819e-05 4.714866e-02 
2.196142e-01 2.974774e-05 7.543120e-02 
2.781099e-01 6.041621e-05 1.206793e-01 
3.511777e-01 1.216569e-04 1.930698e-01 
4.446570e-01 2.470089e-04 3.088844e-01 
5.621814e-01 4.993407e-04 4.941713e-01 
7.104305e-01 1.008184e-03 7.906043e-01 
8.972016e-01 2.032240e-03 1.264855e+00 
1.129269e+00 4.057237e-03 2.023590e+00 
1.421311e+00 8.104797e-03 3.237458e+00 
1.779057e+00 1.594372e-02 5.179475e+00 
2.216879e+00 3.100015e-02 8.286428e+00 
2.739614e+00 5.895685e-02 1.325711e+01 
3.344238e+00 1.085264e-01 2.120951e+01 
4.010238e+00 1.905910e-01 3.393222e+01 
4.694336e+00 3.142370e-01 5.428675e+01 
5.333477e+00 4.796094e-01 8.685114e+01 
5.852265e+00 6.697830e-01 1.389495e+02 
6.187149e+00 8.520258e-01 2.222996e+02 
6.317752e+00 9.946066e-01 3.556480e+02 
6.266447e+00 1.080544e+00 5.689866e+02 
6.081263e+00 1.109982e+00 9.102982e+02 
5.817000e+00 1.094327e+00 1.456348e+03 
5.521219e+00 1.048514e+00 2.329952e+03 
5.230848e+00 9.866824e-01 3.727594e+03 
4.981516e+00 9.220559e-01 5.963623e+03 
4.783102e+00 8.608432e-01 9.540955e+03 
4.647513e+00 8.089323e-01 1.526418e+04 
4.580741e+00 7.703049e-01 2.442053e+04 
4.578210e+00 7.466987e-01 3.906940e+04 
4.626425e+00 7.379835e-01 6.250552e+04 
4.709192e+00 7.428066e-01 1.000000e+05 


==> anc/TOV-Output-e0-749.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.506876e-03 4.429936e-11 1.000000e-05 
3.204650e-03 9.254235e-11 1.599859e-05 
3.935901e-03 1.714475e-10 2.559548e-05 
4.970471e-03 3.452960e-10 4.094915e-05 
6.425179e-03 7.458549e-10 6.551286e-05 
8.152968e-03 1.523863e-09 1.048113e-04 
1.022808e-02 3.008718e-09 1.676833e-04 
1.293250e-02 6.082003e-09 2.682696e-04 
1.635392e-02 1.229886e-08 4.291934e-04 
2.090577e-02 2.569199e-08 6.866488e-04 
2.640855e-02 5.178848e-08 1.098541e-03 
3.354059e-02 1.060992e-07 1.757511e-03 
4.218748e-02 2.111307e-07 2.811769e-03 
5.334884e-02 4.269500e-07 4.498433e-03 
6.785158e-02 8.783827e-07 7.196857e-03 
8.576300e-02 1.773809e-06 1.151395e-02 
1.087689e-01 3.618479e-06 1.842070e-02 
1.367046e-01 7.184054e-06 2.947052e-02 
1.735941e-01 1.471083e-05 4.714866e-02 
2.196859e-01 2.981665e-05 7.543120e-02 
2.774250e-01 6.005113e-05 1.206793e-01 
3.518697e-01 1.225407e-04 1.930698e-01 
4.442836e-01 2.467162e-04 3.088844e-01 
5.617159e-01 4.987660e-04 4.941713e-01 
7.099079e-01 1.007302e-03 7.906043e-01 
8.960104e-01 2.026857e-03 1.264855e+00 
1.127865e+00 4.047500e-03 2.023590e+00 
1.417165e+00 8.044953e-03 3.237458e+00 
1.775565e+00 1.587130e-02 5.179475e+00 
2.213533e+00 3.090099e-02 8.286428e+00 
2.737498e+00 5.889564e-02 1.325711e+01 
3.339574e+00 1.082149e-01 2.120951e+01 
4.005853e+00 1.902067e-01 3.393222e+01 
4.692241e+00 3.141618e-01 5.428675e+01 
5.326609e+00 4.783821e-01 8.685114e+01 
5.845657e+00 6.683669e-01 1.389495e+02 
6.182646e+00 8.510762e-01 2.222996e+02 
6.314033e+00 9.938141e-01 3.556480e+02 
6.263798e+00 1.080051e+00 5.689866e+02 
6.076949e+00 1.108942e+00 9.102982e+02 
5.813562e+00 1.093585e+00 1.456348e+03 
5.515314e+00 1.047184e+00 2.329952e+03 
5.229794e+00 9.865915e-01 3.727594e+03 
4.978927e+00 9.216421e-01 5.963623e+03 
4.779086e+00 8.601803e-01 9.540955e+03 
4.644613e+00 8.085065e-01 1.526418e+04 
4.578532e+00 7.700131e-01 2.442053e+04 
4.575533e+00 7.463257e-01 3.906940e+04 
4.624526e+00 7.377453e-01 6.250552e+04 
4.704147e+00 7.419747e-01 1.000000e+05 


==> anc/TOV-Output-e0-75.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.720977e-03 1.295970e-10 1.000000e-06 
1.017854e-02 2.969170e-10 1.757511e-06 
1.357524e-02 7.044022e-10 3.088844e-06 
1.842124e-02 1.760090e-09 5.428675e-06 
2.444718e-02 4.114002e-09 9.540955e-06 
3.233451e-02 9.518691e-09 1.676833e-05 
4.269521e-02 2.191371e-08 2.947052e-05 
5.691038e-02 5.189829e-08 5.179475e-05 
7.623602e-02 1.247554e-07 9.102982e-05 
9.996448e-02 2.812655e-07 1.599859e-04 
1.339397e-01 6.765629e-07 2.811769e-04 
1.772036e-01 1.566750e-06 4.941713e-04 
2.347179e-01 3.641019e-06 8.685114e-04 
3.105190e-01 8.430507e-06 1.526418e-03 
4.137861e-01 1.994918e-05 2.682696e-03 
5.473424e-01 4.617310e-05 4.714866e-03 
7.252839e-01 1.074389e-04 8.286428e-03 
9.621032e-01 2.508111e-04 1.456348e-02 
1.275994e+00 5.852019e-04 2.559548e-02 
1.688980e+00 1.357595e-03 4.498433e-02 
2.239963e+00 3.168517e-03 7.906043e-02 
2.963007e+00 7.340873e-03 1.389495e-01 
3.904316e+00 1.682363e-02 2.442053e-01 
5.131851e+00 3.831600e-02 4.291934e-01 
6.692604e+00 8.542224e-02 7.543120e-01 
8.639525e+00 1.853867e-01 1.325711e+00 
1.095887e+01 3.840528e-01 2.329952e+00 
1.352608e+01 7.402644e-01 4.094915e+00 
1.605456e+01 1.288429e+00 7.196857e+00 
1.817588e+01 1.986787e+00 1.264855e+01 
1.952471e+01 2.684371e+00 2.222996e+01 
1.995904e+01 3.207672e+00 3.906940e+01 
1.960896e+01 3.471818e+00 6.866488e+01 
1.872842e+01 3.490104e+00 1.206793e+02 
1.762669e+01 3.345544e+00 2.120951e+02 
1.652269e+01 3.116805e+00 3.727594e+02 
1.559312e+01 2.872199e+00 6.551286e+02 
1.491827e+01 2.650939e+00 1.151395e+03 
1.453216e+01 2.477743e+00 2.023590e+03 
1.444964e+01 2.370320e+00 3.556480e+03 
1.461447e+01 2.331559e+00 6.250552e+03 
1.492219e+01 2.351468e+00 1.098541e+04 
1.527003e+01 2.411852e+00 1.930698e+04 
1.555239e+01 2.484398e+00 3.393222e+04 
1.572075e+01 2.546569e+00 5.963623e+04 
1.578632e+01 2.588930e+00 1.048113e+05 
1.576091e+01 2.606389e+00 1.842070e+05 
1.568456e+01 2.604311e+00 3.237458e+05 
1.559964e+01 2.591769e+00 5.689866e+05 
1.552518e+01 2.574715e+00 1.000000e+06 


==> anc/TOV-Output-e0-750.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.500794e-03 4.403640e-11 1.000000e-05 
3.155307e-03 8.845108e-11 1.599859e-05 
4.028438e-03 1.840722e-10 2.559548e-05 
5.069740e-03 3.668895e-10 4.094915e-05 
6.477006e-03 7.650699e-10 6.551286e-05 
7.993198e-03 1.437937e-09 1.048113e-04 
1.018181e-02 2.972033e-09 1.676833e-04 
1.292923e-02 6.085501e-09 2.682696e-04 
1.626452e-02 1.211441e-08 4.291934e-04 
2.069967e-02 2.497288e-08 6.866488e-04 
2.639067e-02 5.175234e-08 1.098541e-03 
3.339404e-02 1.048543e-07 1.757511e-03 
4.221686e-02 2.118546e-07 2.811769e-03 
5.365106e-02 4.348267e-07 4.498433e-03 
6.738167e-02 8.614074e-07 7.196857e-03 
8.574444e-02 1.775024e-06 1.151395e-02 
1.085627e-01 3.602743e-06 1.842070e-02 
1.367147e-01 7.195230e-06 2.947052e-02 
1.737557e-01 1.477164e-05 4.714866e-02 
2.197269e-01 2.987314e-05 7.543120e-02 
2.767695e-01 5.970613e-05 1.206793e-01 
3.513245e-01 1.221348e-04 1.930698e-01 
4.431475e-01 2.451556e-04 3.088844e-01 
5.605481e-01 4.963238e-04 4.941713e-01 
7.085020e-01 1.002666e-03 7.906043e-01 
8.941979e-01 2.017274e-03 1.264855e+00 
1.126538e+00 4.038592e-03 2.023590e+00 
1.416511e+00 8.044383e-03 3.237458e+00 
1.775151e+00 1.588077e-02 5.179475e+00 
2.209845e+00 3.078776e-02 8.286428e+00 
2.731530e+00 5.859116e-02 1.325711e+01 
3.337682e+00 1.081640e-01 2.120951e+01 
4.001718e+00 1.898562e-01 3.393222e+01 
4.684995e+00 3.131299e-01 5.428675e+01 
5.322714e+00 4.778667e-01 8.685114e+01 
5.841977e+00 6.677951e-01 1.389495e+02 
6.178116e+00 8.501172e-01 2.222996e+02 
6.311302e+00 9.933533e-01 3.556480e+02 
6.260365e+00 1.079297e+00 5.689866e+02 
6.076808e+00 1.109204e+00 9.102982e+02 
5.809445e+00 1.092649e+00 1.456348e+03 
5.514160e+00 1.047076e+00 2.329952e+03 
5.228646e+00 9.864786e-01 3.727594e+03 
4.976880e+00 9.213413e-01 5.963623e+03 
4.776383e+00 8.597705e-01 9.540955e+03 
4.644366e+00 8.085644e-01 1.526418e+04 
4.576319e+00 7.697205e-01 2.442053e+04 
4.572470e+00 7.458842e-01 3.906940e+04 
4.622173e+00 7.374249e-01 6.250552e+04 
4.700876e+00 7.414744e-01 1.000000e+05 


==> anc/TOV-Output-e0-751.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.409166e-03 3.942366e-11 1.000000e-05 
3.144283e-03 8.764386e-11 1.599859e-05 
3.937330e-03 1.720927e-10 2.559548e-05 
5.107116e-03 3.755640e-10 4.094915e-05 
6.288219e-03 7.010351e-10 6.551286e-05 
8.038340e-03 1.464388e-09 1.048113e-04 
1.012522e-02 2.926651e-09 1.676833e-04 
1.296729e-02 6.147588e-09 2.682696e-04 
1.634879e-02 1.232010e-08 4.291934e-04 
2.062788e-02 2.474691e-08 6.866488e-04 
2.644781e-02 5.215871e-08 1.098541e-03 
3.339856e-02 1.050368e-07 1.757511e-03 
4.229468e-02 2.133124e-07 2.811769e-03 
5.305732e-02 4.211104e-07 4.498433e-03 
6.723817e-02 8.570570e-07 7.196857e-03 
8.546836e-02 1.760278e-06 1.151395e-02 
1.077829e-01 3.530366e-06 1.842070e-02 
1.364257e-01 7.159227e-06 2.947052e-02 
1.725989e-01 1.449790e-05 4.714866e-02 
2.188496e-01 2.955613e-05 7.543120e-02 
2.769546e-01 5.990569e-05 1.206793e-01 
3.510883e-01 1.220510e-04 1.930698e-01 
4.429436e-01 2.451432e-04 3.088844e-01 
5.596956e-01 4.947212e-04 4.941713e-01 
7.078359e-01 1.001171e-03 7.906043e-01 
8.925962e-01 2.009129e-03 1.264855e+00 
1.123692e+00 4.013439e-03 2.023590e+00 
1.413068e+00 7.996604e-03 3.237458e+00 
1.772703e+00 1.583611e-02 5.179475e+00 
2.209869e+00 3.082774e-02 8.286428e+00 
2.730026e+00 5.856834e-02 1.325711e+01 
3.334064e+00 1.079507e-01 2.120951e+01 
3.996616e+00 1.893745e-01 3.393222e+01 
4.679120e+00 3.123527e-01 5.428675e+01 
5.317399e+00 4.770110e-01 8.685114e+01 
5.833985e+00 6.659796e-01 1.389495e+02 
6.170648e+00 8.482102e-01 2.222996e+02 
6.304543e+00 9.915361e-01 3.556480e+02 
6.255455e+00 1.078054e+00 5.689866e+02 
6.071434e+00 1.107832e+00 9.102982e+02 
5.805861e+00 1.091864e+00 1.456348e+03 
5.511490e+00 1.046577e+00 2.329952e+03 
5.224921e+00 9.857698e-01 3.727594e+03 
4.972333e+00 9.205165e-01 5.963623e+03 
4.776761e+00 8.599553e-01 9.540955e+03 
4.642235e+00 8.082787e-01 1.526418e+04 
4.571795e+00 7.690184e-01 2.442053e+04 
4.570585e+00 7.456508e-01 3.906940e+04 
4.618986e+00 7.369537e-01 6.250552e+04 
4.696437e+00 7.407557e-01 1.000000e+05 


==> anc/TOV-Output-e0-752.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.475140e-03 4.280889e-11 1.000000e-05 
3.131894e-03 8.672732e-11 1.599859e-05 
3.923321e-03 1.704890e-10 2.559548e-05 
5.081435e-03 3.704194e-10 4.094915e-05 
6.342874e-03 7.204322e-10 6.551286e-05 
7.973145e-03 1.430948e-09 1.048113e-04 
1.019526e-02 2.991778e-09 1.676833e-04 
1.297202e-02 6.162511e-09 2.682696e-04 
1.641877e-02 1.249560e-08 4.291934e-04 
2.073381e-02 2.516359e-08 6.866488e-04 
2.635110e-02 5.165731e-08 1.098541e-03 
3.309947e-02 1.023762e-07 1.757511e-03 
4.202879e-02 2.095933e-07 2.811769e-03 
5.346221e-02 4.313984e-07 4.498433e-03 
6.765097e-02 8.741015e-07 7.196857e-03 
8.560689e-02 1.771206e-06 1.151395e-02 
1.077631e-01 3.533118e-06 1.842070e-02 
1.363942e-01 7.163796e-06 2.947052e-02 
1.724745e-01 1.448582e-05 4.714866e-02 
2.182422e-01 2.934977e-05 7.543120e-02 
2.768631e-01 5.992600e-05 1.206793e-01 
3.497029e-01 1.207727e-04 1.930698e-01 
4.423895e-01 2.445495e-04 3.088844e-01 
5.583392e-01 4.917879e-04 4.941713e-01 
7.061832e-01 9.955005e-04 7.906043e-01 
8.902677e-01 1.996111e-03 1.264855e+00 
1.124636e+00 4.028815e-03 2.023590e+00 
1.413413e+00 8.012868e-03 3.237458e+00 
1.768743e+00 1.575136e-02 5.179475e+00 
2.206690e+00 3.073545e-02 8.286428e+00 
2.726651e+00 5.842746e-02 1.325711e+01 
3.326901e+00 1.074044e-01 2.120951e+01 
3.992788e+00 1.890651e-01 3.393222e+01 
4.675534e+00 3.119995e-01 5.428675e+01 
5.313431e+00 4.764771e-01 8.685114e+01 
5.829603e+00 6.652042e-01 1.389495e+02 
6.165032e+00 8.469001e-01 2.222996e+02 
6.302819e+00 9.914130e-01 3.556480e+02 
6.253161e+00 1.077676e+00 5.689866e+02 
6.067096e+00 1.106782e+00 9.102982e+02 
5.805474e+00 1.091992e+00 1.456348e+03 
5.509814e+00 1.046334e+00 2.329952e+03 
5.223173e+00 9.855175e-01 3.727594e+03 
4.971307e+00 9.204290e-01 5.963623e+03 
4.771612e+00 8.590726e-01 9.540955e+03 
4.636673e+00 8.073668e-01 1.526418e+04 
4.568771e+00 7.685815e-01 2.442053e+04 
4.565853e+00 7.449138e-01 3.906940e+04 
4.615118e+00 7.363594e-01 6.250552e+04 
4.694988e+00 7.405955e-01 1.000000e+05 


==> anc/TOV-Output-e0-753.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.507230e-03 4.455480e-11 1.000000e-05 
3.134390e-03 8.705040e-11 1.599859e-05 
3.902665e-03 1.680334e-10 2.559548e-05 
5.098682e-03 3.747016e-10 4.094915e-05 
6.302943e-03 7.078512e-10 6.551286e-05 
7.988909e-03 1.441366e-09 1.048113e-04 
1.010680e-02 2.918452e-09 1.676833e-04 
1.285730e-02 6.008432e-09 2.682696e-04 
1.623360e-02 1.209362e-08 4.291934e-04 
2.067662e-02 2.498911e-08 6.866488e-04 
2.636528e-02 5.180952e-08 1.098541e-03 
3.313794e-02 1.028702e-07 1.757511e-03 
4.209397e-02 2.108500e-07 2.811769e-03 
5.315450e-02 4.245563e-07 4.498433e-03 
6.730864e-02 8.620439e-07 7.196857e-03 
8.548128e-02 1.765766e-06 1.151395e-02 
1.082440e-01 3.585385e-06 1.842070e-02 
1.365109e-01 7.191747e-06 2.947052e-02 
1.723472e-01 1.447299e-05 4.714866e-02 
2.189929e-01 2.969305e-05 7.543120e-02 
2.760077e-01 5.945126e-05 1.206793e-01 
3.491885e-01 1.204004e-04 1.930698e-01 
4.413869e-01 2.432136e-04 3.088844e-01 
5.590465e-01 4.943120e-04 4.941713e-01 
7.054310e-01 9.936396e-04 7.906043e-01 
8.890409e-01 1.990510e-03 1.264855e+00 
1.121979e+00 4.005678e-03 2.023590e+00 
1.411456e+00 7.990201e-03 3.237458e+00 
1.768860e+00 1.577475e-02 5.179475e+00 
2.201860e+00 3.057525e-02 8.286428e+00 
2.722927e+00 5.826463e-02 1.325711e+01 
3.325760e+00 1.074233e-01 2.120951e+01 
3.989353e+00 1.888084e-01 3.393222e+01 
4.668825e+00 3.110678e-01 5.428675e+01 
5.309809e+00 4.760256e-01 8.685114e+01 
5.823106e+00 6.638193e-01 1.389495e+02 
6.161162e+00 8.461522e-01 2.222996e+02 
6.295632e+00 9.894505e-01 3.556480e+02 
6.248194e+00 1.076412e+00 5.689866e+02 
6.066330e+00 1.106848e+00 9.102982e+02 
5.800414e+00 1.090784e+00 1.456348e+03 
5.504066e+00 1.045042e+00 2.329952e+03 
5.216822e+00 9.842003e-01 3.727594e+03 
4.966292e+00 9.195054e-01 5.963623e+03 
4.770994e+00 8.590647e-01 9.540955e+03 
4.634242e+00 8.070257e-01 1.526418e+04 
4.568447e+00 7.686229e-01 2.442053e+04 
4.562490e+00 7.444189e-01 3.906940e+04 
4.611296e+00 7.357733e-01 6.250552e+04 
4.690529e+00 7.398726e-01 1.000000e+05 


==> anc/TOV-Output-e0-754.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.488074e-03 4.359916e-11 1.000000e-05 
3.166851e-03 8.990235e-11 1.599859e-05 
3.925477e-03 1.712244e-10 2.559548e-05 
4.959063e-03 3.452130e-10 4.094915e-05 
6.283481e-03 7.022460e-10 6.551286e-05 
8.112358e-03 1.511227e-09 1.048113e-04 
1.015517e-02 2.964488e-09 1.676833e-04 
1.296128e-02 6.163572e-09 2.682696e-04 
1.629449e-02 1.224647e-08 4.291934e-04 
2.081390e-02 2.552402e-08 6.866488e-04 
2.606581e-02 5.013059e-08 1.098541e-03 
3.318140e-02 1.034127e-07 1.757511e-03 
4.184565e-02 2.074155e-07 2.811769e-03 
5.293380e-02 4.198467e-07 4.498433e-03 
6.729635e-02 8.627162e-07 7.196857e-03 
8.509385e-02 1.744179e-06 1.151395e-02 
1.077499e-01 3.541213e-06 1.842070e-02 
1.364934e-01 7.198530e-06 2.947052e-02 
1.720355e-01 1.441372e-05 4.714866e-02 
2.176036e-01 2.917025e-05 7.543120e-02 
2.764227e-01 5.979904e-05 1.206793e-01 
3.493023e-01 1.206779e-04 1.930698e-01 
4.414962e-01 2.437170e-04 3.088844e-01 
5.584185e-01 4.933015e-04 4.941713e-01 
7.053568e-01 9.946394e-04 7.906043e-01 
8.889853e-01 1.992758e-03 1.264855e+00 
1.119233e+00 3.981641e-03 2.023590e+00 
1.409460e+00 7.966876e-03 3.237458e+00 
1.766392e+00 1.572953e-02 5.179475e+00 
2.200991e+00 3.057803e-02 8.286428e+00 
2.720443e+00 5.817974e-02 1.325711e+01 
3.318852e+00 1.069016e-01 2.120951e+01 
3.982009e+00 1.880244e-01 3.393222e+01 
4.664198e+00 3.105215e-01 5.428675e+01 
5.302466e+00 4.746838e-01 8.685114e+01 
5.818925e+00 6.631007e-01 1.389495e+02 
6.156457e+00 8.451343e-01 2.222996e+02 
6.291081e+00 9.883747e-01 3.556480e+02 
6.245741e+00 1.075981e+00 5.689866e+02 
6.062260e+00 1.105880e+00 9.102982e+02 
5.797708e+00 1.090249e+00 1.456348e+03 
5.501849e+00 1.044659e+00 2.329952e+03 
5.215500e+00 9.840460e-01 3.727594e+03 
4.963285e+00 9.190021e-01 5.963623e+03 
4.765473e+00 8.581093e-01 9.540955e+03 
4.633748e+00 8.070379e-01 1.526418e+04 
4.563515e+00 7.678478e-01 2.442053e+04 
4.560089e+00 7.440937e-01 3.906940e+04 
4.609135e+00 7.354869e-01 6.250552e+04 
4.687962e+00 7.395032e-01 1.000000e+05 


==> anc/TOV-Output-e0-755.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.479164e-03 4.318963e-11 1.000000e-05 
3.090370e-03 8.365566e-11 1.599859e-05 
3.868335e-03 1.640726e-10 2.559548e-05 
5.039500e-03 3.627657e-10 4.094915e-05 
6.239079e-03 6.883754e-10 6.551286e-05 
8.076135e-03 1.493051e-09 1.048113e-04 
1.024411e-02 3.047098e-09 1.676833e-04 
1.279157e-02 5.932470e-09 2.682696e-04 
1.615895e-02 1.195923e-08 4.291934e-04 
2.049912e-02 2.441574e-08 6.866488e-04 
2.624325e-02 5.122917e-08 1.098541e-03 
3.315598e-02 1.033120e-07 1.757511e-03 
4.200224e-02 2.100309e-07 2.811769e-03 
5.304499e-02 4.230584e-07 4.498433e-03 
6.695452e-02 8.507633e-07 7.196857e-03 
8.482968e-02 1.730277e-06 1.151395e-02 
1.076274e-01 3.533829e-06 1.842070e-02 
1.361312e-01 7.150846e-06 2.947052e-02 
1.725207e-01 1.455527e-05 4.714866e-02 
2.179185e-01 2.933590e-05 7.543120e-02 
2.760603e-01 5.964308e-05 1.206793e-01 
3.480552e-01 1.195486e-04 1.930698e-01 
4.403785e-01 2.421917e-04 3.088844e-01 
5.571174e-01 4.905118e-04 4.941713e-01 
7.024593e-01 9.837435e-04 7.906043e-01 
8.875408e-01 1.985689e-03 1.264855e+00 
1.118791e+00 3.982149e-03 2.023590e+00 
1.408464e+00 7.960422e-03 3.237458e+00 
1.762190e+00 1.563849e-02 5.179475e+00 
2.196156e+00 3.041783e-02 8.286428e+00 
2.717203e+00 5.804730e-02 1.325711e+01 
3.315864e+00 1.067471e-01 2.120951e+01 
3.980682e+00 1.880515e-01 3.393222e+01 
4.662088e+00 3.104399e-01 5.428675e+01 
5.299616e+00 4.744157e-01 8.685114e+01 
5.812631e+00 6.617738e-01 1.389495e+02 
6.150866e+00 8.438306e-01 2.222996e+02 
6.287791e+00 9.877221e-01 3.556480e+02 
6.240383e+00 1.074586e+00 5.689866e+02 
6.059405e+00 1.105292e+00 9.102982e+02 
5.793598e+00 1.089311e+00 1.456348e+03 
5.499920e+00 1.044349e+00 2.329952e+03 
5.213482e+00 9.837300e-01 3.727594e+03 
4.962849e+00 9.190375e-01 5.963623e+03 
4.763758e+00 8.578889e-01 9.540955e+03 
4.630698e+00 8.065833e-01 1.526418e+04 
4.560413e+00 7.673968e-01 2.442053e+04 
4.557520e+00 7.437385e-01 3.906940e+04 
4.603364e+00 7.345487e-01 6.250552e+04 
4.684636e+00 7.389917e-01 1.000000e+05 


==> anc/TOV-Output-e0-756.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.420641e-03 4.025590e-11 1.000000e-05 
3.113265e-03 8.564202e-11 1.599859e-05 
3.989101e-03 1.801622e-10 2.559548e-05 
5.076983e-03 3.714119e-10 4.094915e-05 
6.326623e-03 7.187113e-10 6.551286e-05 
8.072710e-03 1.493127e-09 1.048113e-04 
1.020110e-02 3.012870e-09 1.676833e-04 
1.300624e-02 6.244455e-09 2.682696e-04 
1.621270e-02 1.209498e-08 4.291934e-04 
2.068328e-02 2.511295e-08 6.866488e-04 
2.620970e-02 5.110058e-08 1.098541e-03 
3.324608e-02 1.042944e-07 1.757511e-03 
4.187483e-02 2.084010e-07 2.811769e-03 
5.307473e-02 4.243315e-07 4.498433e-03 
6.732580e-02 8.661406e-07 7.196857e-03 
8.459107e-02 1.717990e-06 1.151395e-02 
1.077995e-01 3.555511e-06 1.842070e-02 
1.357100e-01 7.094071e-06 2.947052e-02 
1.718884e-01 1.441491e-05 4.714866e-02 
2.176882e-01 2.928172e-05 7.543120e-02 
2.745817e-01 5.876770e-05 1.206793e-01 
3.476565e-01 1.192959e-04 1.930698e-01 
4.401250e-01 2.420934e-04 3.088844e-01 
5.569253e-01 4.906520e-04 4.941713e-01 
7.023912e-01 9.847539e-04 7.906043e-01 
8.864107e-01 1.980727e-03 1.264855e+00 
1.118831e+00 3.987782e-03 2.023590e+00 
1.405549e+00 7.921614e-03 3.237458e+00 
1.762438e+00 1.566512e-02 5.179475e+00 
2.194211e+00 3.037630e-02 8.286428e+00 
2.714458e+00 5.794587e-02 1.325711e+01 
3.311901e+00 1.065012e-01 2.120951e+01 
3.974633e+00 1.874422e-01 3.393222e+01 
4.656971e+00 3.098020e-01 5.428675e+01 
5.294522e+00 4.736106e-01 8.685114e+01 
5.809815e+00 6.614463e-01 1.389495e+02 
6.146807e+00 8.430196e-01 2.222996e+02 
6.285036e+00 9.872490e-01 3.556480e+02 
6.238642e+00 1.074389e+00 5.689866e+02 
6.055887e+00 1.104496e+00 9.102982e+02 
5.790270e+00 1.088597e+00 1.456348e+03 
5.498273e+00 1.044111e+00 2.329952e+03 
5.210945e+00 9.832938e-01 3.727594e+03 
4.958496e+00 9.182513e-01 5.963623e+03 
4.761762e+00 8.576140e-01 9.540955e+03 
4.624831e+00 8.056146e-01 1.526418e+04 
4.560039e+00 7.674286e-01 2.442053e+04 
4.552097e+00 7.428788e-01 3.906940e+04 
4.601537e+00 7.343219e-01 6.250552e+04 
4.682970e+00 7.387903e-01 1.000000e+05 


==> anc/TOV-Output-e0-757.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.484256e-03 4.357140e-11 1.000000e-05 
3.038971e-03 7.976132e-11 1.599859e-05 
3.970877e-03 1.779394e-10 2.559548e-05 
4.943387e-03 3.433102e-10 4.094915e-05 
6.322999e-03 7.184263e-10 6.551286e-05 
7.917385e-03 1.410452e-09 1.048113e-04 
1.014399e-02 2.966462e-09 1.676833e-04 
1.271375e-02 5.840285e-09 2.682696e-04 
1.623544e-02 1.216200e-08 4.291934e-04 
2.055632e-02 2.468591e-08 6.866488e-04 
2.599589e-02 4.992608e-08 1.098541e-03 
3.290663e-02 1.012661e-07 1.757511e-03 
4.155573e-02 2.039423e-07 2.811769e-03 
5.303890e-02 4.240329e-07 4.498433e-03 
6.677326e-02 8.461077e-07 7.196857e-03 
8.444710e-02 1.711493e-06 1.151395e-02 
1.070861e-01 3.489995e-06 1.842070e-02 
1.360779e-01 7.161379e-06 2.947052e-02 
1.720128e-01 1.446532e-05 4.714866e-02 
2.177516e-01 2.934603e-05 7.543120e-02 
2.754014e-01 5.937385e-05 1.206793e-01 
3.481842e-01 1.199982e-04 1.930698e-01 
4.402832e-01 2.426744e-04 3.088844e-01 
5.558925e-01 4.885730e-04 4.941713e-01 
7.016373e-01 9.828825e-04 7.906043e-01 
8.853857e-01 1.976468e-03 1.264855e+00 
1.116221e+00 3.965200e-03 2.023590e+00 
1.402045e+00 7.873003e-03 3.237458e+00 
1.759931e+00 1.561888e-02 5.179475e+00 
2.192025e+00 3.032480e-02 8.286428e+00 
2.710876e+00 5.779188e-02 1.325711e+01 
3.310480e+00 1.064927e-01 2.120951e+01 
3.968956e+00 1.868832e-01 3.393222e+01 
4.651857e+00 3.091648e-01 5.428675e+01 
5.286569e+00 4.721238e-01 8.685114e+01 
5.803308e+00 6.600573e-01 1.389495e+02 
6.142833e+00 8.422355e-01 2.222996e+02 
6.281383e+00 9.864734e-01 3.556480e+02 
6.234109e+00 1.073267e+00 5.689866e+02 
6.052722e+00 1.103810e+00 9.102982e+02 
5.789853e+00 1.088714e+00 1.456348e+03 
5.494853e+00 1.043417e+00 2.329952e+03 
5.207415e+00 9.826272e-01 3.727594e+03 
4.958094e+00 9.182935e-01 5.963623e+03 
4.759618e+00 8.573103e-01 9.540955e+03 
4.622442e+00 8.052803e-01 1.526418e+04 
4.554983e+00 7.666308e-01 2.442053e+04 
4.551240e+00 7.428259e-01 3.906940e+04 
4.596932e+00 7.335940e-01 6.250552e+04 
4.677003e+00 7.377850e-01 1.000000e+05 


==> anc/TOV-Output-e0-758.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.475920e-03 4.319124e-11 1.000000e-05 
3.150743e-03 8.900715e-11 1.599859e-05 
3.863722e-03 1.641359e-10 2.559548e-05 
5.044618e-03 3.653180e-10 4.094915e-05 
6.404177e-03 7.474397e-10 6.551286e-05 
8.052021e-03 1.485596e-09 1.048113e-04 
1.013962e-02 2.966551e-09 1.676833e-04 
1.297202e-02 6.211682e-09 2.682696e-04 
1.632881e-02 1.238938e-08 4.291934e-04 
2.043739e-02 2.429198e-08 6.866488e-04 
2.621607e-02 5.127312e-08 1.098541e-03 
3.288337e-02 1.011850e-07 1.757511e-03 
4.153602e-02 2.039214e-07 2.811769e-03 
5.310107e-02 4.260879e-07 4.498433e-03 
6.703709e-02 8.573077e-07 7.196857e-03 
8.472422e-02 1.730681e-06 1.151395e-02 
1.072054e-01 3.506301e-06 1.842070e-02 
1.352541e-01 7.041382e-06 2.947052e-02 
1.718331e-01 1.443907e-05 4.714866e-02 
2.175048e-01 2.928499e-05 7.543120e-02 
2.743461e-01 5.877154e-05 1.206793e-01 
3.466911e-01 1.186177e-04 1.930698e-01 
4.389353e-01 2.407706e-04 3.088844e-01 
5.554548e-01 4.880624e-04 4.941713e-01 
7.010523e-01 9.817175e-04 7.906043e-01 
8.855416e-01 1.980101e-03 1.264855e+00 
1.114256e+00 3.949502e-03 2.023590e+00 
1.402193e+00 7.885687e-03 3.237458e+00 
1.754666e+00 1.550005e-02 5.179475e+00 
2.190740e+00 3.031022e-02 8.286428e+00 
2.707242e+00 5.763461e-02 1.325711e+01 
3.304813e+00 1.060876e-01 2.120951e+01 
3.965605e+00 1.866368e-01 3.393222e+01 
4.643622e+00 3.079520e-01 5.428675e+01 
5.280032e+00 4.709748e-01 8.685114e+01 
5.797223e+00 6.587895e-01 1.389495e+02 
6.136305e+00 8.406284e-01 2.222996e+02 
6.274745e+00 9.846923e-01 3.556480e+02 
6.229156e+00 1.072004e+00 5.689866e+02 
6.048655e+00 1.102841e+00 9.102982e+02 
5.786593e+00 1.088018e+00 1.456348e+03 
5.491225e+00 1.042668e+00 2.329952e+03 
5.204081e+00 9.820055e-01 3.727594e+03 
4.954477e+00 9.176607e-01 5.963623e+03 
4.754403e+00 8.564123e-01 9.540955e+03 
4.621907e+00 8.052841e-01 1.526418e+04 
4.553452e+00 7.664573e-01 2.442053e+04 
4.548158e+00 7.423795e-01 3.906940e+04 
4.594081e+00 7.331823e-01 6.250552e+04 
4.674563e+00 7.374386e-01 1.000000e+05 


==> anc/TOV-Output-e0-759.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.487306e-03 4.384767e-11 1.000000e-05 
3.080010e-03 8.325588e-11 1.599859e-05 
3.925340e-03 1.723418e-10 2.559548e-05 
5.056366e-03 3.683614e-10 4.094915e-05 
6.266252e-03 7.011039e-10 6.551286e-05 
8.030908e-03 1.475886e-09 1.048113e-04 
1.021809e-02 3.039956e-09 1.676833e-04 
1.285939e-02 6.059265e-09 2.682696e-04 
1.635372e-02 1.246259e-08 4.291934e-04 
2.044281e-02 2.434340e-08 6.866488e-04 
2.614481e-02 5.092320e-08 1.098541e-03 
3.277394e-02 1.003104e-07 1.757511e-03 
4.163525e-02 2.056573e-07 2.811769e-03 
5.261084e-02 4.149422e-07 4.498433e-03 
6.662910e-02 8.428606e-07 7.196857e-03 
8.421026e-02 1.701618e-06 1.151395e-02 
1.067169e-01 3.463151e-06 1.842070e-02 
1.349218e-01 6.998847e-06 2.947052e-02 
1.711192e-01 1.427869e-05 4.714866e-02 
2.171757e-01 2.919073e-05 7.543120e-02 
2.740999e-01 5.869076e-05 1.206793e-01 
3.463491e-01 1.184230e-04 1.930698e-01 
4.389646e-01 2.411358e-04 3.088844e-01 
5.538478e-01 4.844784e-04 4.941713e-01 
7.007951e-01 9.819262e-04 7.906043e-01 
8.837992e-01 1.971036e-03 1.264855e+00 
1.113811e+00 3.949933e-03 2.023590e+00 
1.398312e+00 7.830825e-03 3.237458e+00 
1.752569e+00 1.546471e-02 5.179475e+00 
2.188093e+00 3.023973e-02 8.286428e+00 
2.703411e+00 5.746513e-02 1.325711e+01 
3.301992e+00 1.059479e-01 2.120951e+01 
3.960823e+00 1.861980e-01 3.393222e+01 
4.642156e+00 3.079868e-01 5.428675e+01 
5.277865e+00 4.708666e-01 8.685114e+01 
5.794359e+00 6.584462e-01 1.389495e+02 
6.133133e+00 8.401009e-01 2.222996e+02 
6.269772e+00 9.834709e-01 3.556480e+02 
6.224837e+00 1.070950e+00 5.689866e+02 
6.046320e+00 1.102413e+00 9.102982e+02 
5.783721e+00 1.087433e+00 1.456348e+03 
5.488598e+00 1.042176e+00 2.329952e+03 
5.204023e+00 9.821424e-01 3.727594e+03 
4.953103e+00 9.174984e-01 5.963623e+03 
4.753606e+00 8.563686e-01 9.540955e+03 
4.618070e+00 8.046848e-01 1.526418e+04 
4.548760e+00 7.657236e-01 2.442053e+04 
4.545126e+00 7.419419e-01 3.906940e+04 
4.591619e+00 7.328404e-01 6.250552e+04 
4.670572e+00 7.368021e-01 1.000000e+05 


==> anc/TOV-Output-e0-76.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.562295e-03 1.233932e-10 1.000000e-06 
1.046990e-02 3.274603e-10 1.757511e-06 
1.351491e-02 7.043192e-10 3.088844e-06 
1.816296e-02 1.709585e-09 5.428675e-06 
2.418475e-02 4.036038e-09 9.540955e-06 
3.163988e-02 9.037225e-09 1.676833e-05 
4.243126e-02 2.179658e-08 2.947052e-05 
5.620518e-02 5.065937e-08 5.179475e-05 
7.502456e-02 1.204874e-07 9.102982e-05 
9.856304e-02 2.731958e-07 1.599859e-04 
1.323717e-01 6.617865e-07 2.811769e-04 
1.754335e-01 1.540536e-06 4.941713e-04 
2.328596e-01 3.602623e-06 8.685114e-04 
3.062990e-01 8.199323e-06 1.526418e-03 
4.088198e-01 1.949598e-05 2.682696e-03 
5.400220e-01 4.493638e-05 4.714866e-03 
7.175085e-01 1.054070e-04 8.286428e-03 
9.498525e-01 2.445688e-04 1.456348e-02 
1.262647e+00 5.745837e-04 2.559548e-02 
1.667601e+00 1.324101e-03 4.498433e-02 
2.208128e+00 3.075766e-03 7.906043e-02 
2.920095e+00 7.120075e-03 1.389495e-01 
3.855169e+00 1.641130e-02 2.442053e-01 
5.067831e+00 3.738818e-02 4.291934e-01 
6.610479e+00 8.339937e-02 7.543120e-01 
8.529849e+00 1.807502e-01 1.325711e+00 
1.082964e+01 3.753968e-01 2.329952e+00 
1.337583e+01 7.248833e-01 4.094915e+00 
1.589690e+01 1.265959e+00 7.196857e+00 
1.802509e+01 1.959710e+00 1.264855e+01 
1.938444e+01 2.654898e+00 2.222996e+01 
1.983243e+01 3.178965e+00 3.906940e+01 
1.948814e+01 3.443571e+00 6.866488e+01 
1.862851e+01 3.468712e+00 1.206793e+02 
1.753035e+01 3.326380e+00 2.120951e+02 
1.644834e+01 3.104377e+00 3.727594e+02 
1.550957e+01 2.858881e+00 6.551286e+02 
1.483311e+01 2.638279e+00 1.151395e+03 
1.443660e+01 2.463806e+00 2.023590e+03 
1.435084e+01 2.355998e+00 3.556480e+03 
1.451462e+01 2.316802e+00 6.250552e+03 
1.481829e+01 2.335427e+00 1.098541e+04 
1.516893e+01 2.395731e+00 1.930698e+04 
1.544262e+01 2.465999e+00 3.393222e+04 
1.561935e+01 2.529568e+00 5.963623e+04 
1.567137e+01 2.568956e+00 1.048113e+05 
1.565222e+01 2.587770e+00 1.842070e+05 
1.558807e+01 2.588367e+00 3.237458e+05 
1.549513e+01 2.574314e+00 5.689866e+05 
1.541709e+01 2.556674e+00 1.000000e+06 


==> anc/TOV-Output-e0-760.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.484983e-03 4.378252e-11 1.000000e-05 
3.053531e-03 8.123394e-11 1.599859e-05 
3.987587e-03 1.809093e-10 2.559548e-05 
5.034807e-03 3.641489e-10 4.094915e-05 
6.208974e-03 6.829517e-10 6.551286e-05 
7.868614e-03 1.390033e-09 1.048113e-04 
1.011775e-02 2.955173e-09 1.676833e-04 
1.280348e-02 5.988461e-09 2.682696e-04 
1.620510e-02 1.214188e-08 4.291934e-04 
2.050876e-02 2.461214e-08 6.866488e-04 
2.608805e-02 5.065895e-08 1.098541e-03 
3.273228e-02 1.000600e-07 1.757511e-03 
4.140768e-02 2.025701e-07 2.811769e-03 
5.290697e-02 4.225444e-07 4.498433e-03 
6.640005e-02 8.352970e-07 7.196857e-03 
8.426410e-02 1.707129e-06 1.151395e-02 
1.070754e-01 3.502777e-06 1.842070e-02 
1.353078e-01 7.068383e-06 2.947052e-02 
1.712384e-01 1.432740e-05 4.714866e-02 
2.163512e-01 2.889757e-05 7.543120e-02 
2.740586e-01 5.874151e-05 1.206793e-01 
3.457555e-01 1.179704e-04 1.930698e-01 
4.376106e-01 2.392265e-04 3.088844e-01 
5.534240e-01 4.840028e-04 4.941713e-01 
6.997047e-01 9.786369e-04 7.906043e-01 
8.818108e-01 1.960347e-03 1.264855e+00 
1.111684e+00 3.932524e-03 2.023590e+00 
1.397815e+00 7.832618e-03 3.237458e+00 
1.750610e+00 1.543301e-02 5.179475e+00 
2.184021e+00 3.011105e-02 8.286428e+00 
2.699285e+00 5.727727e-02 1.325711e+01 
3.294362e+00 1.053607e-01 2.120951e+01 
3.954632e+00 1.855705e-01 3.393222e+01 
4.637494e+00 3.074321e-01 5.428675e+01 
5.272879e+00 4.700864e-01 8.685114e+01 
5.787848e+00 6.570552e-01 1.389495e+02 
6.130531e+00 8.397562e-01 2.222996e+02 
6.268569e+00 9.835175e-01 3.556480e+02 
6.222809e+00 1.070656e+00 5.689866e+02 
6.043058e+00 1.101694e+00 9.102982e+02 
5.780551e+00 1.086761e+00 1.456348e+03 
5.486831e+00 1.041906e+00 2.329952e+03 
5.201809e+00 9.817795e-01 3.727594e+03 
4.949848e+00 9.169411e-01 5.963623e+03 
4.751855e+00 8.561401e-01 9.540955e+03 
4.614449e+00 8.041249e-01 1.526418e+04 
4.547939e+00 7.656755e-01 2.442053e+04 
4.542511e+00 7.415777e-01 3.906940e+04 
4.588880e+00 7.324486e-01 6.250552e+04 
4.666445e+00 7.361404e-01 1.000000e+05 


==> anc/TOV-Output-e0-761.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.386272e-03 3.882051e-11 1.000000e-05 
3.087245e-03 8.406490e-11 1.599859e-05 
3.919117e-03 1.719754e-10 2.559548e-05 
4.911350e-03 3.384575e-10 4.094915e-05 
6.319725e-03 7.211010e-10 6.551286e-05 
8.068402e-03 1.500597e-09 1.048113e-04 
1.011246e-02 2.954420e-09 1.676833e-04 
1.266862e-02 5.808845e-09 2.682696e-04 
1.626973e-02 1.230390e-08 4.291934e-04 
2.064955e-02 2.515555e-08 6.866488e-04 
2.595298e-02 4.994178e-08 1.098541e-03 
3.303206e-02 1.029698e-07 1.757511e-03 
4.150115e-02 2.042132e-07 2.811769e-03 
5.235925e-02 4.100956e-07 4.498433e-03 
6.638690e-02 8.358990e-07 7.196857e-03 
8.405739e-02 1.696827e-06 1.151395e-02 
1.071011e-01 3.509910e-06 1.842070e-02 
1.347158e-01 6.985180e-06 2.947052e-02 
1.712298e-01 1.434406e-05 4.714866e-02 
2.166625e-01 2.906065e-05 7.543120e-02 
2.732823e-01 5.832041e-05 1.206793e-01 
3.457348e-01 1.181042e-04 1.930698e-01 
4.376215e-01 2.395586e-04 3.088844e-01 
5.524937e-01 4.821996e-04 4.941713e-01 
6.988441e-01 9.763113e-04 7.906043e-01 
8.798521e-01 1.949881e-03 1.264855e+00 
1.111458e+00 3.935243e-03 2.023590e+00 
1.395361e+00 7.801688e-03 3.237458e+00 
1.750503e+00 1.544985e-02 5.179475e+00 
2.181335e+00 3.003901e-02 8.286428e+00 
2.697076e+00 5.720898e-02 1.325711e+01 
3.291563e+00 1.052230e-01 2.120951e+01 
3.952616e+00 1.855022e-01 3.393222e+01 
4.628967e+00 3.061667e-01 5.428675e+01 
5.265864e+00 4.688231e-01 8.685114e+01 
5.781936e+00 6.558360e-01 1.389495e+02 
6.122434e+00 8.376430e-01 2.222996e+02 
6.262495e+00 9.819242e-01 3.556480e+02 
6.217622e+00 1.069313e+00 5.689866e+02 
6.037260e+00 1.100182e+00 9.102982e+02 
5.775456e+00 1.085538e+00 1.456348e+03 
5.482361e+00 1.040939e+00 2.329952e+03 
5.198442e+00 9.811491e-01 3.727594e+03 
4.947153e+00 9.165009e-01 5.963623e+03 
4.747917e+00 8.554882e-01 9.540955e+03 
4.614068e+00 8.041562e-01 1.526418e+04 
4.543255e+00 7.649427e-01 2.442053e+04 
4.538812e+00 7.410217e-01 3.906940e+04 
4.583770e+00 7.316288e-01 6.250552e+04 
4.665609e+00 7.360928e-01 1.000000e+05 


==> anc/TOV-Output-e0-762.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.393695e-03 3.923540e-11 1.000000e-05 
3.150570e-03 8.946216e-11 1.599859e-05 
3.983384e-03 1.808125e-10 2.559548e-05 
4.886502e-03 3.337845e-10 4.094915e-05 
6.225206e-03 6.901334e-10 6.551286e-05 
8.051542e-03 1.493170e-09 1.048113e-04 
1.016762e-02 3.006972e-09 1.676833e-04 
1.288161e-02 6.114806e-09 2.682696e-04 
1.626411e-02 1.230732e-08 4.291934e-04 
2.051674e-02 2.470573e-08 6.866488e-04 
2.599688e-02 5.026162e-08 1.098541e-03 
3.301533e-02 1.029485e-07 1.757511e-03 
4.129438e-02 2.014405e-07 2.811769e-03 
5.279811e-02 4.210465e-07 4.498433e-03 
6.668142e-02 8.481868e-07 7.196857e-03 
8.438150e-02 1.718785e-06 1.151395e-02 
1.064083e-01 3.446762e-06 1.842070e-02 
1.351346e-01 7.059794e-06 2.947052e-02 
1.706416e-01 1.421543e-05 4.714866e-02 
2.163201e-01 2.896111e-05 7.543120e-02 
2.734245e-01 5.848817e-05 1.206793e-01 
3.447817e-01 1.172842e-04 1.930698e-01 
4.363807e-01 2.378391e-04 3.088844e-01 
5.523569e-01 4.824729e-04 4.941713e-01 
6.963070e-01 9.669923e-04 7.906043e-01 
8.789305e-01 1.946307e-03 1.264855e+00 
1.107644e+00 3.900050e-03 2.023590e+00 
1.395038e+00 7.806348e-03 3.237458e+00 
1.745982e+00 1.535092e-02 5.179475e+00 
2.178279e+00 2.995189e-02 8.286428e+00 
2.692137e+00 5.697060e-02 1.325711e+01 
3.288245e+00 1.050368e-01 2.120951e+01 
3.948023e+00 1.850885e-01 3.393222e+01 
4.623871e+00 3.055325e-01 5.428675e+01 
5.262778e+00 4.684942e-01 8.685114e+01 
5.779224e+00 6.555342e-01 1.389495e+02 
6.119980e+00 8.373445e-01 2.222996e+02 
6.257479e+00 9.806866e-01 3.556480e+02 
6.216460e+00 1.069305e+00 5.689866e+02 
6.036360e+00 1.100201e+00 9.102982e+02 
5.772372e+00 1.084890e+00 1.456348e+03 
5.480446e+00 1.040630e+00 2.329952e+03 
5.195540e+00 9.806259e-01 3.727594e+03 
4.944422e+00 9.160528e-01 5.963623e+03 
4.744920e+00 8.550180e-01 9.540955e+03 
4.611208e+00 8.037346e-01 1.526418e+04 
4.540178e+00 7.644946e-01 2.442053e+04 
4.534797e+00 7.404096e-01 3.906940e+04 
4.581841e+00 7.313828e-01 6.250552e+04 
4.662706e+00 7.356591e-01 1.000000e+05 


==> anc/TOV-Output-e0-763.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.405163e-03 3.985428e-11 1.000000e-05 
3.108080e-03 8.600387e-11 1.599859e-05 
3.951288e-03 1.767086e-10 2.559548e-05 
5.032153e-03 3.650084e-10 4.094915e-05 
6.240212e-03 6.960487e-10 6.551286e-05 
7.938474e-03 1.433021e-09 1.048113e-04 
1.017822e-02 3.020344e-09 1.676833e-04 
1.287911e-02 6.119261e-09 2.682696e-04 
1.620873e-02 1.219800e-08 4.291934e-04 
2.051034e-02 2.471498e-08 6.866488e-04 
2.578055e-02 4.908161e-08 1.098541e-03 
3.279359e-02 1.010205e-07 1.757511e-03 
4.129782e-02 2.017553e-07 2.811769e-03 
5.273762e-02 4.201517e-07 4.498433e-03 
6.666999e-02 8.488631e-07 7.196857e-03 
8.388756e-02 1.690995e-06 1.151395e-02 
1.063613e-01 3.446719e-06 1.842070e-02 
1.345767e-01 6.981864e-06 2.947052e-02 
1.699723e-01 1.406725e-05 4.714866e-02 
2.153801e-01 2.862272e-05 7.543120e-02 
2.730798e-01 5.834367e-05 1.206793e-01 
3.446468e-01 1.173002e-04 1.930698e-01 
4.364448e-01 2.382557e-04 3.088844e-01 
5.505445e-01 4.783679e-04 4.941713e-01 
6.966206e-01 9.695625e-04 7.906043e-01 
8.796166e-01 1.953399e-03 1.264855e+00 
1.106830e+00 3.896526e-03 2.023590e+00 
1.393810e+00 7.795865e-03 3.237458e+00 
1.745851e+00 1.536700e-02 5.179475e+00 
2.176481e+00 2.991601e-02 8.286428e+00 
2.690173e+00 5.691743e-02 1.325711e+01 
3.286548e+00 1.050010e-01 2.120951e+01 
3.941972e+00 1.844800e-01 3.393222e+01 
4.620318e+00 3.051813e-01 5.428675e+01 
5.255648e+00 4.672035e-01 8.685114e+01 
5.772374e+00 6.540451e-01 1.389495e+02 
6.112986e+00 8.355854e-01 2.222996e+02 
6.255900e+00 9.806041e-01 3.556480e+02 
6.210167e+00 1.067594e+00 5.689866e+02 
6.030736e+00 1.098741e+00 9.102982e+02 
5.769735e+00 1.084370e+00 1.456348e+03 
5.476876e+00 1.039893e+00 2.329952e+03 
5.190258e+00 9.795501e-01 3.727594e+03 
4.942435e+00 9.157607e-01 5.963623e+03 
4.742414e+00 8.546425e-01 9.540955e+03 
4.606019e+00 8.028875e-01 1.526418e+04 
4.537752e+00 7.641615e-01 2.442053e+04 
4.531166e+00 7.398654e-01 3.906940e+04 
4.579445e+00 7.310521e-01 6.250552e+04 
4.660115e+00 7.352834e-01 1.000000e+05 


==> anc/TOV-Output-e0-764.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.425241e-03 4.091427e-11 1.000000e-05 
3.094882e-03 8.502416e-11 1.599859e-05 
3.969384e-03 1.793822e-10 2.559548e-05 
5.019927e-03 3.628294e-10 4.094915e-05 
6.290657e-03 7.140002e-10 6.551286e-05 
8.037463e-03 1.489249e-09 1.048113e-04 
1.015607e-02 3.004609e-09 1.676833e-04 
1.271990e-02 5.902850e-09 2.682696e-04 
1.619213e-02 1.217650e-08 4.291934e-04 
2.037245e-02 2.425161e-08 6.866488e-04 
2.604985e-02 5.070218e-08 1.098541e-03 
3.290707e-02 1.022066e-07 1.757511e-03 
4.140365e-02 2.035767e-07 2.811769e-03 
5.230128e-02 4.103462e-07 4.498433e-03 
6.607314e-02 8.273519e-07 7.196857e-03 
8.373689e-02 1.684104e-06 1.151395e-02 
1.062037e-01 3.435915e-06 1.842070e-02 
1.348198e-01 7.028977e-06 2.947052e-02 
1.697296e-01 1.402543e-05 4.714866e-02 
2.150482e-01 2.852793e-05 7.543120e-02 
2.728298e-01 5.825980e-05 1.206793e-01 
3.438612e-01 1.166526e-04 1.930698e-01 
4.355523e-01 2.371074e-04 3.088844e-01 
5.507195e-01 4.794493e-04 4.941713e-01 
6.945646e-01 9.622667e-04 7.906043e-01 
8.765562e-01 1.935634e-03 1.264855e+00 
1.106398e+00 3.897012e-03 2.023590e+00 
1.390298e+00 7.747320e-03 3.237458e+00 
1.744413e+00 1.534884e-02 5.179475e+00 
2.174140e+00 2.985797e-02 8.286428e+00 
2.684263e+00 5.661907e-02 1.325711e+01 
3.281513e+00 1.046553e-01 2.120951e+01 
3.936343e+00 1.839282e-01 3.393222e+01 
4.614915e+00 3.044902e-01 5.428675e+01 
5.249764e+00 4.662092e-01 8.685114e+01 
5.770933e+00 6.541062e-01 1.389495e+02 
6.110923e+00 8.354108e-01 2.222996e+02 
6.250823e+00 9.793446e-01 3.556480e+02 
6.209040e+00 1.067597e+00 5.689866e+02 
6.029947e+00 1.098795e+00 9.102982e+02 
5.767286e+00 1.083902e+00 1.456348e+03 
5.475318e+00 1.039676e+00 2.329952e+03 
5.188272e+00 9.792385e-01 3.727594e+03 
4.938739e+00 9.151090e-01 5.963623e+03 
4.740607e+00 8.544022e-01 9.540955e+03 
4.603304e+00 8.024920e-01 1.526418e+04 
4.534953e+00 7.637620e-01 2.442053e+04 
4.529748e+00 7.397121e-01 3.906940e+04 
4.575124e+00 7.303743e-01 6.250552e+04 
4.654629e+00 7.343673e-01 1.000000e+05 


==> anc/TOV-Output-e0-765.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.445145e-03 4.198483e-11 1.000000e-05 
3.053443e-03 8.176128e-11 1.599859e-05 
3.961612e-03 1.785641e-10 2.559548e-05 
4.912938e-03 3.405668e-10 4.094915e-05 
6.265332e-03 7.063348e-10 6.551286e-05 
7.880982e-03 1.405787e-09 1.048113e-04 
1.014338e-02 2.997275e-09 1.676833e-04 
1.263153e-02 5.788237e-09 2.682696e-04 
1.615865e-02 1.211697e-08 4.291934e-04 
2.053882e-02 2.488313e-08 6.866488e-04 
2.583293e-02 4.951079e-08 1.098541e-03 
3.261740e-02 9.966154e-08 1.757511e-03 
4.158607e-02 2.065494e-07 2.811769e-03 
5.234558e-02 4.119283e-07 4.498433e-03 
6.636611e-02 8.395032e-07 7.196857e-03 
8.422818e-02 1.716163e-06 1.151395e-02 
1.060535e-01 3.425833e-06 1.842070e-02 
1.341494e-01 6.933705e-06 2.947052e-02 
1.696913e-01 1.403428e-05 4.714866e-02 
2.148352e-01 2.848047e-05 7.543120e-02 
2.724303e-01 5.808020e-05 1.206793e-01 
3.435755e-01 1.165142e-04 1.930698e-01 
4.343603e-01 2.354742e-04 3.088844e-01 
5.487689e-01 4.749959e-04 4.941713e-01 
6.942232e-01 9.621019e-04 7.906043e-01 
8.770008e-01 1.941093e-03 1.264855e+00 
1.104148e+00 3.878370e-03 2.023590e+00 
1.388801e+00 7.732351e-03 3.237458e+00 
1.742197e+00 1.531027e-02 5.179475e+00 
2.168335e+00 2.965930e-02 8.286428e+00 
2.681499e+00 5.651608e-02 1.325711e+01 
3.276527e+00 1.043144e-01 2.120951e+01 
3.933939e+00 1.838065e-01 3.393222e+01 
4.610489e+00 3.039783e-01 5.428675e+01 
5.245935e+00 4.657023e-01 8.685114e+01 
5.763683e+00 6.525018e-01 1.389495e+02 
6.104760e+00 8.339178e-01 2.222996e+02 
6.245294e+00 9.779325e-01 3.556480e+02 
6.205063e+00 1.066653e+00 5.689866e+02 
6.023367e+00 1.097034e+00 9.102982e+02 
5.763881e+00 1.083161e+00 1.456348e+03 
5.473413e+00 1.039368e+00 2.329952e+03 
5.187163e+00 9.791304e-01 3.727594e+03 
4.937253e+00 9.149217e-01 5.963623e+03 
4.738194e+00 8.540443e-01 9.540955e+03 
4.603454e+00 8.026196e-01 1.526418e+04 
4.533886e+00 7.636694e-01 2.442053e+04 
4.525086e+00 7.389852e-01 3.906940e+04 
4.572897e+00 7.300738e-01 6.250552e+04 
4.650313e+00 7.336694e-01 1.000000e+05 


==> anc/TOV-Output-e0-766.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.470854e-03 4.337974e-11 1.000000e-05 
3.112482e-03 8.670936e-11 1.599859e-05 
3.935257e-03 1.752528e-10 2.559548e-05 
4.858297e-03 3.297600e-10 4.094915e-05 
6.304803e-03 7.207094e-10 6.551286e-05 
7.969086e-03 1.455363e-09 1.048113e-04 
1.012499e-02 2.984903e-09 1.676833e-04 
1.271830e-02 5.916066e-09 2.682696e-04 
1.610182e-02 1.200524e-08 4.291934e-04 
2.045364e-02 2.460694e-08 6.866488e-04 
2.570420e-02 4.883807e-08 1.098541e-03 
3.272182e-02 1.007533e-07 1.757511e-03 
4.145145e-02 2.048174e-07 2.811769e-03 
5.231576e-02 4.117623e-07 4.498433e-03 
6.604643e-02 8.285118e-07 7.196857e-03 
8.393361e-02 1.700440e-06 1.151395e-02 
1.057680e-01 3.402688e-06 1.842070e-02 
1.341477e-01 6.942504e-06 2.947052e-02 
1.699772e-01 1.412377e-05 4.714866e-02 
2.141481e-01 2.824496e-05 7.543120e-02 
2.719450e-01 5.784584e-05 1.206793e-01 
3.437913e-01 1.168863e-04 1.930698e-01 
4.345578e-01 2.361030e-04 3.088844e-01 
5.493895e-01 4.772291e-04 4.941713e-01 
6.940785e-01 9.627517e-04 7.906043e-01 
8.746257e-01 1.927893e-03 1.264855e+00 
1.104339e+00 3.885386e-03 2.023590e+00 
1.386779e+00 7.708661e-03 3.237458e+00 
1.739913e+00 1.526991e-02 5.179475e+00 
2.165573e+00 2.958428e-02 8.286428e+00 
2.679788e+00 5.647823e-02 1.325711e+01 
3.272634e+00 1.040748e-01 2.120951e+01 
3.928676e+00 1.833035e-01 3.393222e+01 
4.608192e+00 3.038560e-01 5.428675e+01 
5.241802e+00 4.651226e-01 8.685114e+01 
5.758571e+00 6.515099e-01 1.389495e+02 
6.098596e+00 8.324241e-01 2.222996e+02 
6.242804e+00 9.775418e-01 3.556480e+02 
6.199703e+00 1.065249e+00 5.689866e+02 
6.021397e+00 1.096717e+00 9.102982e+02 
5.762759e+00 1.083073e+00 1.456348e+03 
5.468222e+00 1.038211e+00 2.329952e+03 
5.185208e+00 9.788254e-01 3.727594e+03 
4.934601e+00 9.144889e-01 5.963623e+03 
4.733635e+00 8.532704e-01 9.540955e+03 
4.599008e+00 8.019074e-01 1.526418e+04 
4.531466e+00 7.633368e-01 2.442053e+04 
4.523996e+00 7.388893e-01 3.906940e+04 
4.568260e+00 7.293386e-01 6.250552e+04 
4.648405e+00 7.334206e-01 1.000000e+05 


==> anc/TOV-Output-e0-767.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.400020e-03 3.980675e-11 1.000000e-05 
3.081600e-03 8.426381e-11 1.599859e-05 
3.870829e-03 1.670030e-10 2.559548e-05 
4.913655e-03 3.416066e-10 4.094915e-05 
6.156475e-03 6.719063e-10 6.551286e-05 
7.961583e-03 1.453150e-09 1.048113e-04 
1.009776e-02 2.964743e-09 1.676833e-04 
1.279258e-02 6.028195e-09 2.682696e-04 
1.612005e-02 1.206179e-08 4.291934e-04 
2.050032e-02 2.480815e-08 6.866488e-04 
2.591360e-02 5.010674e-08 1.098541e-03 
3.279058e-02 1.015221e-07 1.757511e-03 
4.151125e-02 2.059737e-07 2.811769e-03 
5.198744e-02 4.045859e-07 4.498433e-03 
6.614131e-02 8.331739e-07 7.196857e-03 
8.356949e-02 1.680597e-06 1.151395e-02 
1.060665e-01 3.436054e-06 1.842070e-02 
1.341457e-01 6.951244e-06 2.947052e-02 
1.698253e-01 1.410432e-05 4.714866e-02 
2.140069e-01 2.822593e-05 7.543120e-02 
2.711873e-01 5.743864e-05 1.206793e-01 
3.426832e-01 1.159110e-04 1.930698e-01 
4.338412e-01 2.352435e-04 3.088844e-01 
5.486527e-01 4.759315e-04 4.941713e-01 
6.928519e-01 9.589066e-04 7.906043e-01 
8.738563e-01 1.925310e-03 1.264855e+00 
1.102092e+00 3.866772e-03 2.023590e+00 
1.385660e+00 7.699946e-03 3.237458e+00 
1.736934e+00 1.521146e-02 5.179475e+00 
2.162838e+00 2.951033e-02 8.286428e+00 
2.674383e+00 5.621165e-02 1.325711e+01 
3.270858e+00 1.040306e-01 2.120951e+01 
3.926321e+00 1.831877e-01 3.393222e+01 
4.599844e+00 3.026256e-01 5.428675e+01 
5.236472e+00 4.642587e-01 8.685114e+01 
5.753508e+00 6.505313e-01 1.389495e+02 
6.097000e+00 8.323974e-01 2.222996e+02 
6.237771e+00 9.762950e-01 3.556480e+02 
6.194509e+00 1.063900e+00 5.689866e+02 
6.019589e+00 1.096449e+00 9.102982e+02 
5.759090e+00 1.082255e+00 1.456348e+03 
5.465399e+00 1.037666e+00 2.329952e+03 
5.182028e+00 9.782356e-01 3.727594e+03 
4.932577e+00 9.141877e-01 5.963623e+03 
4.732843e+00 8.532258e-01 9.540955e+03 
4.594551e+00 8.011927e-01 1.526418e+04 
4.528105e+00 7.628372e-01 2.442053e+04 
4.520476e+00 7.383640e-01 3.906940e+04 
4.564740e+00 7.288047e-01 6.250552e+04 
4.643888e+00 7.326849e-01 1.000000e+05 


==> anc/TOV-Output-e0-768.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.393377e-03 3.952859e-11 1.000000e-05 
3.109605e-03 8.669495e-11 1.599859e-05 
3.927086e-03 1.746182e-10 2.559548e-05 
4.971602e-03 3.542967e-10 4.094915e-05 
6.203205e-03 6.882187e-10 6.551286e-05 
7.902508e-03 1.422895e-09 1.048113e-04 
1.000745e-02 2.889672e-09 1.676833e-04 
1.262047e-02 5.795684e-09 2.682696e-04 
1.618656e-02 1.222762e-08 4.291934e-04 
2.030472e-02 2.413625e-08 6.866488e-04 
2.574965e-02 4.922581e-08 1.098541e-03 
3.259420e-02 9.983905e-08 1.757511e-03 
4.144416e-02 2.052439e-07 2.811769e-03 
5.217244e-02 4.094535e-07 4.498433e-03 
6.606394e-02 8.313359e-07 7.196857e-03 
8.376869e-02 1.694850e-06 1.151395e-02 
1.058829e-01 3.422695e-06 1.842070e-02 
1.336046e-01 6.876432e-06 2.947052e-02 
1.697542e-01 1.410496e-05 4.714866e-02 
2.140273e-01 2.827080e-05 7.543120e-02 
2.714239e-01 5.766407e-05 1.206793e-01 
3.427907e-01 1.161711e-04 1.930698e-01 
4.332172e-01 2.345352e-04 3.088844e-01 
5.473854e-01 4.732580e-04 4.941713e-01 
6.906002e-01 9.508315e-04 7.906043e-01 
8.728385e-01 1.921085e-03 1.264855e+00 
1.099853e+00 3.848273e-03 2.023590e+00 
1.383382e+00 7.672014e-03 3.237458e+00 
1.733531e+00 1.514202e-02 5.179475e+00 
2.162748e+00 2.954326e-02 8.286428e+00 
2.674625e+00 5.629434e-02 1.325711e+01 
3.265213e+00 1.036290e-01 2.120951e+01 
3.920439e+00 1.826022e-01 3.393222e+01 
4.596461e+00 3.023036e-01 5.428675e+01 
5.230451e+00 4.632310e-01 8.685114e+01 
5.749887e+00 6.499648e-01 1.389495e+02 
6.090399e+00 8.307623e-01 2.222996e+02 
6.233534e+00 9.753154e-01 3.556480e+02 
6.194365e+00 1.064227e+00 5.689866e+02 
6.014151e+00 1.095044e+00 9.102982e+02 
5.755156e+00 1.081360e+00 1.456348e+03 
5.465418e+00 1.037855e+00 2.329952e+03 
5.180846e+00 9.781094e-01 3.727594e+03 
4.928231e+00 9.133980e-01 5.963623e+03 
4.730447e+00 8.528703e-01 9.540955e+03 
4.594218e+00 8.012315e-01 1.526418e+04 
4.525727e+00 7.625115e-01 2.442053e+04 
4.518759e+00 7.381570e-01 3.906940e+04 
4.561905e+00 7.283941e-01 6.250552e+04 
4.640936e+00 7.322411e-01 1.000000e+05 


==> anc/TOV-Output-e0-769.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.437246e-03 4.179661e-11 1.000000e-05 
2.993907e-03 7.747435e-11 1.599859e-05 
3.807567e-03 1.593624e-10 2.559548e-05 
4.849941e-03 3.293461e-10 4.094915e-05 
6.231302e-03 6.985212e-10 6.551286e-05 
7.935734e-03 1.442795e-09 1.048113e-04 
9.896403e-03 2.798179e-09 1.676833e-04 
1.252239e-02 5.668982e-09 2.682696e-04 
1.589223e-02 1.158773e-08 4.291934e-04 
2.021398e-02 2.384509e-08 6.866488e-04 
2.568807e-02 4.893714e-08 1.098541e-03 
3.260233e-02 1.000438e-07 1.757511e-03 
4.133735e-02 2.039262e-07 2.811769e-03 
5.222848e-02 4.113093e-07 4.498433e-03 
6.592530e-02 8.271887e-07 7.196857e-03 
8.353597e-02 1.682952e-06 1.151395e-02 
1.057775e-01 3.416931e-06 1.842070e-02 
1.339064e-01 6.932140e-06 2.947052e-02 
1.691150e-01 1.396440e-05 4.714866e-02 
2.140641e-01 2.832220e-05 7.543120e-02 
2.708094e-01 5.734792e-05 1.206793e-01 
3.420659e-01 1.155861e-04 1.930698e-01 
4.331735e-01 2.347689e-04 3.088844e-01 
5.475764e-01 4.743682e-04 4.941713e-01 
6.908115e-01 9.529363e-04 7.906043e-01 
8.724492e-01 1.920999e-03 1.264855e+00 
1.098487e+00 3.838927e-03 2.023590e+00 
1.382856e+00 7.673093e-03 3.237458e+00 
1.732081e+00 1.512341e-02 5.179475e+00 
2.157920e+00 2.938469e-02 8.286428e+00 
2.670661e+00 5.611686e-02 1.325711e+01 
3.263422e+00 1.035830e-01 2.120951e+01 
3.917464e+00 1.824032e-01 3.393222e+01 
4.594111e+00 3.021701e-01 5.428675e+01 
5.225688e+00 4.625011e-01 8.685114e+01 
5.742530e+00 6.483297e-01 1.389495e+02 
6.088497e+00 8.306356e-01 2.222996e+02 
6.229269e+00 9.743254e-01 3.556480e+02 
6.188844e+00 1.062768e+00 5.689866e+02 
6.010397e+00 1.094166e+00 9.102982e+02 
5.753969e+00 1.081252e+00 1.456348e+03 
5.461061e+00 1.036911e+00 2.329952e+03 
5.178248e+00 9.776541e-01 3.727594e+03 
4.927312e+00 9.133287e-01 5.963623e+03 
4.727814e+00 8.524687e-01 9.540955e+03 
4.591146e+00 8.007695e-01 1.526418e+04 
4.519748e+00 7.615476e-01 2.442053e+04 
4.515026e+00 7.375935e-01 3.906940e+04 
4.560934e+00 7.283194e-01 6.250552e+04 
4.637148e+00 7.316411e-01 1.000000e+05 


==> anc/TOV-Output-e0-77.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.713810e-03 1.326827e-10 1.000000e-06 
1.015437e-02 3.026685e-10 1.757511e-06 
1.369486e-02 7.424732e-10 3.088844e-06 
1.765154e-02 1.589846e-09 5.428675e-06 
2.404277e-02 4.017551e-09 9.540955e-06 
3.124839e-02 8.820448e-09 1.676833e-05 
4.211035e-02 2.158611e-08 2.947052e-05 
5.591829e-02 5.054401e-08 5.179475e-05 
7.354491e-02 1.149916e-07 9.102982e-05 
9.725739e-02 2.659357e-07 1.599859e-04 
1.297455e-01 6.313735e-07 2.811769e-04 
1.717568e-01 1.464715e-06 4.941713e-04 
2.283602e-01 3.442508e-06 8.685114e-04 
3.034992e-01 8.081480e-06 1.526418e-03 
4.014851e-01 1.870832e-05 2.682696e-03 
5.337836e-01 4.396794e-05 4.714866e-03 
7.075873e-01 1.024248e-04 8.286428e-03 
9.389495e-01 2.393507e-04 1.456348e-02 
1.243547e+00 5.561221e-04 2.559548e-02 
1.648722e+00 1.296456e-03 4.498433e-02 
2.183916e+00 3.014777e-03 7.906043e-02 
2.881393e+00 6.930533e-03 1.389495e-01 
3.803190e+00 1.596304e-02 2.442053e-01 
4.997539e+00 3.632336e-02 4.291934e-01 
6.523532e+00 8.119581e-02 7.543120e-01 
8.433715e+00 1.769503e-01 1.325711e+00 
1.069664e+01 3.663567e-01 2.329952e+00 
1.322779e+01 7.098072e-01 4.094915e+00 
1.574367e+01 1.244357e+00 7.196857e+00 
1.786448e+01 1.929754e+00 1.264855e+01 
1.923885e+01 2.623519e+00 2.222996e+01 
1.969929e+01 3.147849e+00 3.906940e+01 
1.938218e+01 3.419957e+00 6.866488e+01 
1.852852e+01 3.447117e+00 1.206793e+02 
1.745098e+01 3.311540e+00 2.120951e+02 
1.636110e+01 3.088837e+00 3.727594e+02 
1.543238e+01 2.846772e+00 6.551286e+02 
1.474473e+01 2.624929e+00 1.151395e+03 
1.435272e+01 2.451887e+00 2.023590e+03 
1.425940e+01 2.342915e+00 3.556480e+03 
1.440825e+01 2.300817e+00 6.250552e+03 
1.471503e+01 2.319451e+00 1.098541e+04 
1.505975e+01 2.377957e+00 1.930698e+04 
1.534069e+01 2.449134e+00 3.393222e+04 
1.551571e+01 2.512020e+00 5.963623e+04 
1.557163e+01 2.552104e+00 1.048113e+05 
1.555043e+01 2.570519e+00 1.842070e+05 
1.549032e+01 2.572077e+00 3.237458e+05 
1.540144e+01 2.559005e+00 5.689866e+05 
1.532685e+01 2.542193e+00 1.000000e+06 


==> anc/TOV-Output-e0-770.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.406636e-03 4.029387e-11 1.000000e-05 
3.106322e-03 8.664574e-11 1.599859e-05 
3.878830e-03 1.686980e-10 2.559548e-05 
4.914949e-03 3.432137e-10 4.094915e-05 
6.153379e-03 6.735171e-10 6.551286e-05 
7.880495e-03 1.414713e-09 1.048113e-04 
1.006383e-02 2.946437e-09 1.676833e-04 
1.251451e-02 5.665644e-09 2.682696e-04 
1.596296e-02 1.175840e-08 4.291934e-04 
2.037501e-02 2.445130e-08 6.866488e-04 
2.545253e-02 4.766521e-08 1.098541e-03 
3.236585e-02 9.800986e-08 1.757511e-03 
4.105432e-02 2.000259e-07 2.811769e-03 
5.175679e-02 4.007862e-07 4.498433e-03 
6.568826e-02 8.193623e-07 7.196857e-03 
8.318214e-02 1.663819e-06 1.151395e-02 
1.055835e-01 3.402580e-06 1.842070e-02 
1.332861e-01 6.845147e-06 2.947052e-02 
1.685921e-01 1.385326e-05 4.714866e-02 
2.140990e-01 2.837289e-05 7.543120e-02 
2.706324e-01 5.730990e-05 1.206793e-01 
3.419726e-01 1.156416e-04 1.930698e-01 
4.323172e-01 2.336831e-04 3.088844e-01 
5.455944e-01 4.698479e-04 4.941713e-01 
6.888166e-01 9.459371e-04 7.906043e-01 
8.705093e-01 1.910701e-03 1.264855e+00 
1.097485e+00 3.833376e-03 2.023590e+00 
1.381362e+00 7.658121e-03 3.237458e+00 
1.730247e+00 1.509479e-02 5.179475e+00 
2.155280e+00 2.931453e-02 8.286428e+00 
2.667874e+00 5.601204e-02 1.325711e+01 
3.255787e+00 1.029985e-01 2.120951e+01 
3.912255e+00 1.819073e-01 3.393222e+01 
4.589293e+00 3.015849e-01 5.428675e+01 
5.220104e+00 4.615767e-01 8.685114e+01 
5.738583e+00 6.476689e-01 1.389495e+02 
6.081201e+00 8.287766e-01 2.222996e+02 
6.224924e+00 9.733081e-01 3.556480e+02 
6.185563e+00 1.062051e+00 5.689866e+02 
6.007441e+00 1.093538e+00 9.102982e+02 
5.749263e+00 1.080135e+00 1.456348e+03 
5.456335e+00 1.035872e+00 2.329952e+03 
5.173525e+00 9.767046e-01 3.727594e+03 
4.922228e+00 9.123828e-01 5.963623e+03 
4.724334e+00 8.519025e-01 9.540955e+03 
4.587534e+00 8.002086e-01 1.526418e+04 
4.517098e+00 7.611733e-01 2.442053e+04 
4.511799e+00 7.371195e-01 3.906940e+04 
4.556782e+00 7.276709e-01 6.250552e+04 
4.635780e+00 7.314924e-01 1.000000e+05 


==> anc/TOV-Output-e0-771.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.450398e-03 4.258741e-11 1.000000e-05 
2.980498e-03 7.663688e-11 1.599859e-05 
3.861717e-03 1.666912e-10 2.559548e-05 
4.938435e-03 3.486096e-10 4.094915e-05 
6.131391e-03 6.671880e-10 6.551286e-05 
7.787481e-03 1.366981e-09 1.048113e-04 
9.904784e-03 2.812590e-09 1.676833e-04 
1.268737e-02 5.911338e-09 2.682696e-04 
1.608291e-02 1.204108e-08 4.291934e-04 
2.014627e-02 2.366768e-08 6.866488e-04 
2.567608e-02 4.899572e-08 1.098541e-03 
3.247381e-02 9.912251e-08 1.757511e-03 
4.091715e-02 1.982848e-07 2.811769e-03 
5.190117e-02 4.046745e-07 4.498433e-03 
6.565956e-02 8.193516e-07 7.196857e-03 
8.320877e-02 1.667580e-06 1.151395e-02 
1.053836e-01 3.387683e-06 1.842070e-02 
1.335353e-01 6.892546e-06 2.947052e-02 
1.682260e-01 1.378108e-05 4.714866e-02 
2.136895e-01 2.824701e-05 7.543120e-02 
2.693163e-01 5.655132e-05 1.206793e-01 
3.406785e-01 1.144824e-04 1.930698e-01 
4.310154e-01 2.318795e-04 3.088844e-01 
5.463092e-01 4.723064e-04 4.941713e-01 
6.886701e-01 9.465562e-04 7.906043e-01 
8.699743e-01 1.909644e-03 1.264855e+00 
1.095504e+00 3.817611e-03 2.023590e+00 
1.378225e+00 7.616008e-03 3.237458e+00 
1.728679e+00 1.507305e-02 5.179475e+00 
2.153036e+00 2.926033e-02 8.286428e+00 
2.661070e+00 5.565980e-02 1.325711e+01 
3.253511e+00 1.029074e-01 2.120951e+01 
3.909186e+00 1.816953e-01 3.393222e+01 
4.582724e+00 3.006802e-01 5.428675e+01 
5.215896e+00 4.609771e-01 8.685114e+01 
5.733302e+00 6.466265e-01 1.389495e+02 
6.075570e+00 8.274517e-01 2.222996e+02 
6.219639e+00 9.719744e-01 3.556480e+02 
6.181625e+00 1.061116e+00 5.689866e+02 
6.004661e+00 1.092963e+00 9.102982e+02 
5.746320e+00 1.079522e+00 1.456348e+03 
5.453994e+00 1.035449e+00 2.329952e+03 
5.172243e+00 9.765542e-01 3.727594e+03 
4.919001e+00 9.118270e-01 5.963623e+03 
4.723088e+00 8.517693e-01 9.540955e+03 
4.585790e+00 7.999888e-01 1.526418e+04 
4.514028e+00 7.607244e-01 2.442053e+04 
4.509583e+00 7.368237e-01 3.906940e+04 
4.553911e+00 7.272535e-01 6.250552e+04 
4.631361e+00 7.307743e-01 1.000000e+05 


==> anc/TOV-Output-e0-772.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.421441e-03 4.114866e-11 1.000000e-05 
3.036880e-03 8.117406e-11 1.599859e-05 
3.884806e-03 1.699191e-10 2.559548e-05 
4.919665e-03 3.450967e-10 4.094915e-05 
6.161613e-03 6.779808e-10 6.551286e-05 
7.907203e-03 1.432857e-09 1.048113e-04 
1.003242e-02 2.926523e-09 1.676833e-04 
1.253122e-02 5.703151e-09 2.682696e-04 
1.588792e-02 1.162347e-08 4.291934e-04 
2.005027e-02 2.336121e-08 6.866488e-04 
2.567298e-02 4.904149e-08 1.098541e-03 
3.234135e-02 9.804148e-08 1.757511e-03 
4.121047e-02 2.028425e-07 2.811769e-03 
5.216742e-02 4.114674e-07 4.498433e-03 
6.587254e-02 8.284236e-07 7.196857e-03 
8.332709e-02 1.676876e-06 1.151395e-02 
1.052638e-01 3.380522e-06 1.842070e-02 
1.333879e-01 6.878661e-06 2.947052e-02 
1.685152e-01 1.387023e-05 4.714866e-02 
2.129934e-01 2.800816e-05 7.543120e-02 
2.696190e-01 5.681575e-05 1.206793e-01 
3.401747e-01 1.141231e-04 1.930698e-01 
4.313610e-01 2.327384e-04 3.088844e-01 
5.449325e-01 4.693536e-04 4.941713e-01 
6.888176e-01 9.483864e-04 7.906043e-01 
8.688789e-01 1.904902e-03 1.264855e+00 
1.095781e+00 3.825397e-03 2.023590e+00 
1.377263e+00 7.609815e-03 3.237458e+00 
1.725990e+00 1.502223e-02 5.179475e+00 
2.152543e+00 2.927654e-02 8.286428e+00 
2.661175e+00 5.573296e-02 1.325711e+01 
3.247860e+00 1.025063e-01 2.120951e+01 
3.902628e+00 1.810206e-01 3.393222e+01 
4.578007e+00 3.001134e-01 5.428675e+01 
5.210469e+00 4.600893e-01 8.685114e+01 
5.728166e+00 6.456252e-01 1.389495e+02 
6.072937e+00 8.270883e-01 2.222996e+02 
6.217826e+00 9.718074e-01 3.556480e+02 
6.178470e+00 1.060441e+00 5.689866e+02 
6.002175e+00 1.092481e+00 9.102982e+02 
5.742405e+00 1.078630e+00 1.456348e+03 
5.454451e+00 1.035750e+00 2.329952e+03 
5.170385e+00 9.762698e-01 3.727594e+03 
4.916864e+00 9.115007e-01 5.963623e+03 
4.719498e+00 8.511811e-01 9.540955e+03 
4.584224e+00 7.998015e-01 1.526418e+04 
4.512519e+00 7.605520e-01 2.442053e+04 
4.505554e+00 7.362074e-01 3.906940e+04 
4.550570e+00 7.267510e-01 6.250552e+04 
4.626763e+00 7.300229e-01 1.000000e+05 


==> anc/TOV-Output-e0-773.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.404809e-03 4.035880e-11 1.000000e-05 
3.026426e-03 8.044265e-11 1.599859e-05 
3.916312e-03 1.743124e-10 2.559548e-05 
4.945147e-03 3.509409e-10 4.094915e-05 
6.284198e-03 7.201881e-10 6.551286e-05 
7.912215e-03 1.437443e-09 1.048113e-04 
1.001271e-02 2.913073e-09 1.676833e-04 
1.247482e-02 5.633771e-09 2.682696e-04 
1.598728e-02 1.185825e-08 4.291934e-04 
2.010966e-02 2.359995e-08 6.866488e-04 
2.561041e-02 4.874686e-08 1.098541e-03 
3.248868e-02 9.951621e-08 1.757511e-03 
4.098470e-02 1.997853e-07 2.811769e-03 
5.197627e-02 4.074881e-07 4.498433e-03 
6.572202e-02 8.238233e-07 7.196857e-03 
8.266988e-02 1.639632e-06 1.151395e-02 
1.050287e-01 3.362270e-06 1.842070e-02 
1.333374e-01 6.879745e-06 2.947052e-02 
1.684663e-01 1.387612e-05 4.714866e-02 
2.122359e-01 2.774631e-05 7.543120e-02 
2.694515e-01 5.678336e-05 1.206793e-01 
3.402572e-01 1.143539e-04 1.930698e-01 
4.307918e-01 2.321185e-04 3.088844e-01 
5.435305e-01 4.663445e-04 4.941713e-01 
6.870611e-01 9.423713e-04 7.906043e-01 
8.668508e-01 1.894051e-03 1.264855e+00 
1.093357e+00 3.805000e-03 2.023590e+00 
1.375579e+00 7.591701e-03 3.237458e+00 
1.723628e+00 1.497991e-02 5.179475e+00 
2.147579e+00 2.911282e-02 8.286428e+00 
2.655766e+00 5.546689e-02 1.325711e+01 
3.244200e+00 1.022880e-01 2.120951e+01 
3.898966e+00 1.807298e-01 3.393222e+01 
4.571529e+00 2.992258e-01 5.428675e+01 
5.205425e+00 4.592916e-01 8.685114e+01 
5.724317e+00 6.449909e-01 1.389495e+02 
6.067170e+00 8.257187e-01 2.222996e+02 
6.213484e+00 9.707891e-01 3.556480e+02 
6.175994e+00 1.059990e+00 5.689866e+02 
6.000137e+00 1.092138e+00 9.102982e+02 
5.741016e+00 1.078463e+00 1.456348e+03 
5.449766e+00 1.034720e+00 2.329952e+03 
5.166315e+00 9.754706e-01 3.727594e+03 
4.915654e+00 9.113690e-01 5.963623e+03 
4.716722e+00 8.507506e-01 9.540955e+03 
4.581434e+00 7.993901e-01 1.526418e+04 
4.508461e+00 7.599276e-01 2.442053e+04 
4.501981e+00 7.356715e-01 3.906940e+04 
4.548782e+00 7.265282e-01 6.250552e+04 
4.626868e+00 7.301482e-01 1.000000e+05 


==> anc/TOV-Output-e0-774.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.342563e-03 3.735351e-11 1.000000e-05 
2.995406e-03 7.809530e-11 1.599859e-05 
3.774852e-03 1.562995e-10 2.559548e-05 
4.796921e-03 3.207344e-10 4.094915e-05 
6.243344e-03 7.071469e-10 6.551286e-05 
7.879898e-03 1.421738e-09 1.048113e-04 
1.002293e-02 2.925780e-09 1.676833e-04 
1.264923e-02 5.880994e-09 2.682696e-04 
1.587822e-02 1.163225e-08 4.291934e-04 
1.998671e-02 2.319971e-08 6.866488e-04 
2.542594e-02 4.776276e-08 1.098541e-03 
3.252131e-02 9.994547e-08 1.757511e-03 
4.081385e-02 1.975525e-07 2.811769e-03 
5.184232e-02 4.048688e-07 4.498433e-03 
6.542924e-02 8.139142e-07 7.196857e-03 
8.321195e-02 1.674260e-06 1.151395e-02 
1.046201e-01 3.327489e-06 1.842070e-02 
1.324433e-01 6.750996e-06 2.947052e-02 
1.676328e-01 1.368888e-05 4.714866e-02 
2.127237e-01 2.797418e-05 7.543120e-02 
2.691813e-01 5.668588e-05 1.206793e-01 
3.401744e-01 1.144182e-04 1.930698e-01 
4.303360e-01 2.316816e-04 3.088844e-01 
5.437472e-01 4.675041e-04 4.941713e-01 
6.866251e-01 9.417917e-04 7.906043e-01 
8.659006e-01 1.890265e-03 1.264855e+00 
1.091256e+00 3.788017e-03 2.023590e+00 
1.373415e+00 7.565693e-03 3.237458e+00 
1.721523e+00 1.494425e-02 5.179475e+00 
2.144669e+00 2.903181e-02 8.286428e+00 
2.653235e+00 5.537774e-02 1.325711e+01 
3.240556e+00 1.020710e-01 2.120951e+01 
3.894750e+00 1.803653e-01 3.393222e+01 
4.566417e+00 2.985872e-01 5.428675e+01 
5.202205e+00 4.589242e-01 8.685114e+01 
5.718822e+00 6.438860e-01 1.389495e+02 
6.063087e+00 8.248887e-01 2.222996e+02 
6.209423e+00 9.698646e-01 3.556480e+02 
6.169234e+00 1.058116e+00 5.689866e+02 
5.996546e+00 1.091308e+00 9.102982e+02 
5.738821e+00 1.078064e+00 1.456348e+03 
5.448674e+00 1.034620e+00 2.329952e+03 
5.162544e+00 9.747403e-01 3.727594e+03 
4.914378e+00 9.112234e-01 5.963623e+03 
4.715934e+00 8.507055e-01 9.540955e+03 
4.577052e+00 7.986873e-01 1.526418e+04 
4.506343e+00 7.596469e-01 2.442053e+04 
4.500578e+00 7.355190e-01 3.906940e+04 
4.544649e+00 7.258826e-01 6.250552e+04 
4.620375e+00 7.290431e-01 1.000000e+05 


==> anc/TOV-Output-e0-775.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.390246e-03 3.973257e-11 1.000000e-05 
3.037686e-03 8.155440e-11 1.599859e-05 
3.820850e-03 1.622925e-10 2.559548e-05 
4.859682e-03 3.339198e-10 4.094915e-05 
6.159546e-03 6.799308e-10 6.551286e-05 
7.809961e-03 1.386006e-09 1.048113e-04 
9.914613e-03 2.835607e-09 1.676833e-04 
1.245824e-02 5.625861e-09 2.682696e-04 
1.585396e-02 1.159397e-08 4.291934e-04 
2.005625e-02 2.347297e-08 6.866488e-04 
2.546992e-02 4.807308e-08 1.098541e-03 
3.230666e-02 9.810612e-08 1.757511e-03 
4.060400e-02 1.947723e-07 2.811769e-03 
5.190895e-02 4.069570e-07 4.498433e-03 
6.519894e-02 8.063903e-07 7.196857e-03 
8.297299e-02 1.662022e-06 1.151395e-02 
1.047758e-01 3.346684e-06 1.842070e-02 
1.325006e-01 6.768506e-06 2.947052e-02 
1.681031e-01 1.382224e-05 4.714866e-02 
2.117482e-01 2.762674e-05 7.543120e-02 
2.677779e-01 5.587612e-05 1.206793e-01 
3.401674e-01 1.145587e-04 1.930698e-01 
4.285032e-01 2.290303e-04 3.088844e-01 
5.420206e-01 4.636645e-04 4.941713e-01 
6.860095e-01 9.404713e-04 7.906043e-01 
8.657524e-01 1.891718e-03 1.264855e+00 
1.089280e+00 3.772347e-03 2.023590e+00 
1.370350e+00 7.524914e-03 3.237458e+00 
1.718446e+00 1.488349e-02 5.179475e+00 
2.142820e+00 2.899329e-02 8.286428e+00 
2.649427e+00 5.521018e-02 1.325711e+01 
3.237049e+00 1.018665e-01 2.120951e+01 
3.887938e+00 1.796580e-01 3.393222e+01 
4.563704e+00 2.983845e-01 5.428675e+01 
5.194856e+00 4.575823e-01 8.685114e+01 
5.714903e+00 6.432306e-01 1.389495e+02 
6.060029e+00 8.243867e-01 2.222996e+02 
6.202127e+00 9.678520e-01 3.556480e+02 
6.165442e+00 1.057227e+00 5.689866e+02 
5.993228e+00 1.090563e+00 9.102982e+02 
5.735179e+00 1.077249e+00 1.456348e+03 
5.446603e+00 1.034265e+00 2.329952e+03 
5.161183e+00 9.745705e-01 3.727594e+03 
4.909620e+00 9.103439e-01 5.963623e+03 
4.712000e+00 8.500497e-01 9.540955e+03 
4.575137e+00 7.984354e-01 1.526418e+04 
4.504626e+00 7.594372e-01 2.442053e+04 
4.497012e+00 7.349841e-01 3.906940e+04 
4.538889e+00 7.249438e-01 6.250552e+04 
4.619979e+00 7.290745e-01 1.000000e+05 


==> anc/TOV-Output-e0-776.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.445727e-03 4.261896e-11 1.000000e-05 
3.047844e-03 8.248155e-11 1.599859e-05 
3.850524e-03 1.663176e-10 2.559548e-05 
4.795212e-03 3.212196e-10 4.094915e-05 
6.222654e-03 7.019490e-10 6.551286e-05 
7.892476e-03 1.432249e-09 1.048113e-04 
9.926660e-03 2.849628e-09 1.676833e-04 
1.241023e-02 5.568246e-09 2.682696e-04 
1.603006e-02 1.200009e-08 4.291934e-04 
2.023324e-02 2.413100e-08 6.866488e-04 
2.546117e-02 4.808556e-08 1.098541e-03 
3.228943e-02 9.807558e-08 1.757511e-03 
4.102705e-02 2.011831e-07 2.811769e-03 
5.190318e-02 4.073462e-07 4.498433e-03 
6.511140e-02 8.041830e-07 7.196857e-03 
8.262202e-02 1.643138e-06 1.151395e-02 
1.048649e-01 3.359556e-06 1.842070e-02 
1.323800e-01 6.758739e-06 2.947052e-02 
1.671216e-01 1.359907e-05 4.714866e-02 
2.119991e-01 2.776084e-05 7.543120e-02 
2.678741e-01 5.600844e-05 1.206793e-01 
3.383407e-01 1.128688e-04 1.930698e-01 
4.281341e-01 2.287335e-04 3.088844e-01 
5.420159e-01 4.642489e-04 4.941713e-01 
6.851207e-01 9.380282e-04 7.906043e-01 
8.629444e-01 1.875805e-03 1.264855e+00 
1.087879e+00 3.762646e-03 2.023590e+00 
1.370046e+00 7.529452e-03 3.237458e+00 
1.717815e+00 1.488581e-02 5.179475e+00 
2.139797e+00 2.890774e-02 8.286428e+00 
2.645479e+00 5.503418e-02 1.325711e+01 
3.234041e+00 1.017076e-01 2.120951e+01 
3.883224e+00 1.792280e-01 3.393222e+01 
4.557183e+00 2.974894e-01 5.428675e+01 
5.189194e+00 4.566383e-01 8.685114e+01 
5.711830e+00 6.428157e-01 1.389495e+02 
6.052911e+00 8.225825e-01 2.222996e+02 
6.199988e+00 9.675726e-01 3.556480e+02 
6.164495e+00 1.057282e+00 5.689866e+02 
5.987145e+00 1.088950e+00 9.102982e+02 
5.731128e+00 1.076315e+00 1.456348e+03 
5.440529e+00 1.032873e+00 2.329952e+03 
5.158022e+00 9.739813e-01 3.727594e+03 
4.908680e+00 9.102686e-01 5.963623e+03 
4.708022e+00 8.493850e-01 9.540955e+03 
4.573322e+00 7.982018e-01 1.526418e+04 
4.502446e+00 7.591450e-01 2.442053e+04 
4.494669e+00 7.346650e-01 3.906940e+04 
4.537191e+00 7.247368e-01 6.250552e+04 
4.616409e+00 7.285141e-01 1.000000e+05 


==> anc/TOV-Output-e0-777.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.356922e-03 3.819209e-11 1.000000e-05 
2.990608e-03 7.802189e-11 1.599859e-05 
3.768226e-03 1.560806e-10 2.559548e-05 
4.903165e-03 3.438488e-10 4.094915e-05 
6.124327e-03 6.700589e-10 6.551286e-05 
7.776992e-03 1.372060e-09 1.048113e-04 
9.848507e-03 2.786437e-09 1.676833e-04 
1.254030e-02 5.752564e-09 2.682696e-04 
1.582333e-02 1.155664e-08 4.291934e-04 
1.994537e-02 2.314541e-08 6.866488e-04 
2.556968e-02 4.876569e-08 1.098541e-03 
3.216438e-02 9.706544e-08 1.757511e-03 
4.062363e-02 1.955582e-07 2.811769e-03 
5.147554e-02 3.978724e-07 4.498433e-03 
6.547597e-02 8.188204e-07 7.196857e-03 
8.238235e-02 1.630979e-06 1.151395e-02 
1.048202e-01 3.359580e-06 1.842070e-02 
1.323464e-01 6.762295e-06 2.947052e-02 
1.673328e-01 1.366826e-05 4.714866e-02 
2.116403e-01 2.765569e-05 7.543120e-02 
2.677921e-01 5.602913e-05 1.206793e-01 
3.389957e-01 1.136716e-04 1.930698e-01 
4.278004e-01 2.284929e-04 3.088844e-01 
5.404630e-01 4.608644e-04 4.941713e-01 
6.825956e-01 9.288969e-04 7.906043e-01 
8.634825e-01 1.881713e-03 1.264855e+00 
1.086890e+00 3.757195e-03 2.023590e+00 
1.368664e+00 7.516275e-03 3.237458e+00 
1.714880e+00 1.482873e-02 5.179475e+00 
2.136354e+00 2.880545e-02 8.286428e+00 
2.645114e+00 5.507743e-02 1.325711e+01 
3.230727e+00 1.015206e-01 2.120951e+01 
3.880476e+00 1.790572e-01 3.393222e+01 
4.553091e+00 2.970354e-01 5.428675e+01 
5.185475e+00 4.561518e-01 8.685114e+01 
5.703255e+00 6.408319e-01 1.389495e+02 
6.048468e+00 8.216354e-01 2.222996e+02 
6.195370e+00 9.664591e-01 3.556480e+02 
6.158727e+00 1.055736e+00 5.689866e+02 
5.984254e+00 1.088338e+00 9.102982e+02 
5.727628e+00 1.075540e+00 1.456348e+03 
5.439532e+00 1.032796e+00 2.329952e+03 
5.155026e+00 9.734300e-01 3.727594e+03 
4.904583e+00 9.095274e-01 5.963623e+03 
4.706148e+00 8.491283e-01 9.540955e+03 
4.569409e+00 7.975840e-01 1.526418e+04 
4.499239e+00 7.586707e-01 2.442053e+04 
4.490646e+00 7.340490e-01 3.906940e+04 
4.534589e+00 7.243666e-01 6.250552e+04 
4.611602e+00 7.277230e-01 1.000000e+05 


==> anc/TOV-Output-e0-778.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.425544e-03 4.167965e-11 1.000000e-05 
3.057962e-03 8.352047e-11 1.599859e-05 
3.771011e-03 1.566282e-10 2.559548e-05 
4.803941e-03 3.238095e-10 4.094915e-05 
6.110183e-03 6.662837e-10 6.551286e-05 
7.799305e-03 1.385684e-09 1.048113e-04 
9.903164e-03 2.836733e-09 1.676833e-04 
1.254838e-02 5.771114e-09 2.682696e-04 
1.568907e-02 1.127947e-08 4.291934e-04 
1.994939e-02 2.318919e-08 6.866488e-04 
2.530905e-02 4.735050e-08 1.098541e-03 
3.201953e-02 9.588322e-08 1.757511e-03 
4.074230e-02 1.975309e-07 2.811769e-03 
5.145263e-02 3.978528e-07 4.498433e-03 
6.495280e-02 8.003781e-07 7.196857e-03 
8.237014e-02 1.632352e-06 1.151395e-02 
1.041328e-01 3.298162e-06 1.842070e-02 
1.319954e-01 6.717280e-06 2.947052e-02 
1.668823e-01 1.357563e-05 4.714866e-02 
2.118050e-01 2.775598e-05 7.543120e-02 
2.671379e-01 5.569109e-05 1.206793e-01 
3.376219e-01 1.124400e-04 1.930698e-01 
4.281445e-01 2.293386e-04 3.088844e-01 
5.398278e-01 4.598319e-04 4.941713e-01 
6.833746e-01 9.332705e-04 7.906043e-01 
8.619047e-01 1.873826e-03 1.264855e+00 
1.084966e+00 3.742090e-03 2.023590e+00 
1.364753e+00 7.461756e-03 3.237458e+00 
1.712301e+00 1.478086e-02 5.179475e+00 
2.133583e+00 2.873004e-02 8.286428e+00 
2.639924e+00 5.482539e-02 1.325711e+01 
3.228206e+00 1.014059e-01 2.120951e+01 
3.874335e+00 1.784392e-01 3.393222e+01 
4.549971e+00 2.967576e-01 5.428675e+01 
5.180424e+00 4.553511e-01 8.685114e+01 
5.698183e+00 6.398467e-01 1.389495e+02 
6.046526e+00 8.214892e-01 2.222996e+02 
6.192937e+00 9.660797e-01 3.556480e+02 
6.154787e+00 1.054796e+00 5.689866e+02 
5.981847e+00 1.087877e+00 9.102982e+02 
5.724475e+00 1.074863e+00 1.456348e+03 
5.438407e+00 1.032686e+00 2.329952e+03 
5.153092e+00 9.731258e-01 3.727594e+03 
4.902465e+00 9.092032e-01 5.963623e+03 
4.704513e+00 8.489179e-01 9.540955e+03 
4.567207e+00 7.972788e-01 1.526418e+04 
4.494733e+00 7.579657e-01 2.442053e+04 
4.487913e+00 7.336606e-01 3.906940e+04 
4.531146e+00 7.238449e-01 6.250552e+04 
4.609485e+00 7.274331e-01 1.000000e+05 


==> anc/TOV-Output-e0-779.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.430655e-03 4.199757e-11 1.000000e-05 
2.954512e-03 7.542436e-11 1.599859e-05 
3.787871e-03 1.589424e-10 2.559548e-05 
4.908503e-03 3.458610e-10 4.094915e-05 
6.058575e-03 6.503780e-10 6.551286e-05 
7.862296e-03 1.421355e-09 1.048113e-04 
9.764505e-03 2.722733e-09 1.676833e-04 
1.246212e-02 5.660175e-09 2.682696e-04 
1.589301e-02 1.174014e-08 4.291934e-04 
1.996747e-02 2.328219e-08 6.866488e-04 
2.543789e-02 4.813917e-08 1.098541e-03 
3.191090e-02 9.503260e-08 1.757511e-03 
4.068908e-02 1.970107e-07 2.811769e-03 
5.166595e-02 4.033395e-07 4.498433e-03 
6.480204e-02 7.958395e-07 7.196857e-03 
8.270782e-02 1.654634e-06 1.151395e-02 
1.043833e-01 3.326285e-06 1.842070e-02 
1.322362e-01 6.762783e-06 2.947052e-02 
1.665074e-01 1.350168e-05 4.714866e-02 
2.108617e-01 2.742202e-05 7.543120e-02 
2.673728e-01 5.590982e-05 1.206793e-01 
3.380758e-01 1.130389e-04 1.930698e-01 
4.263547e-01 2.267663e-04 3.088844e-01 
5.401058e-01 4.611323e-04 4.941713e-01 
6.819001e-01 9.284357e-04 7.906043e-01 
8.597228e-01 1.862031e-03 1.264855e+00 
1.085885e+00 3.756342e-03 2.023590e+00 
1.365297e+00 7.480047e-03 3.237458e+00 
1.708813e+00 1.470972e-02 5.179475e+00 
2.130958e+00 2.866045e-02 8.286428e+00 
2.636131e+00 5.465893e-02 1.325711e+01 
3.223891e+00 1.011273e-01 2.120951e+01 
3.870344e+00 1.781043e-01 3.393222e+01 
4.545532e+00 2.962399e-01 5.428675e+01 
5.176066e+00 4.547132e-01 8.685114e+01 
5.696196e+00 6.397391e-01 1.389495e+02 
6.041546e+00 8.203688e-01 2.222996e+02 
6.185773e+00 9.641091e-01 3.556480e+02 
6.154214e+00 1.054974e+00 5.689866e+02 
5.979985e+00 1.087586e+00 9.102982e+02 
5.722834e+00 1.074621e+00 1.456348e+03 
5.434119e+00 1.031755e+00 2.329952e+03 
5.148993e+00 9.723168e-01 3.727594e+03 
4.899590e+00 9.087190e-01 5.963623e+03 
4.702536e+00 8.486410e-01 9.540955e+03 
4.564266e+00 7.968384e-01 1.526418e+04 
4.491211e+00 7.574350e-01 2.442053e+04 
4.484101e+00 7.330814e-01 3.906940e+04 
4.527362e+00 7.232615e-01 6.250552e+04 
4.605491e+00 7.267933e-01 1.000000e+05 


==> anc/TOV-Output-e0-78.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.660998e-03 1.316642e-10 1.000000e-06 
1.011426e-02 3.029795e-10 1.757511e-06 
1.350970e-02 7.220189e-10 3.088844e-06 
1.750151e-02 1.569776e-09 5.428675e-06 
2.333708e-02 3.721785e-09 9.540955e-06 
3.086630e-02 8.611232e-09 1.676833e-05 
4.138107e-02 2.074994e-08 2.947052e-05 
5.485506e-02 4.833502e-08 5.179475e-05 
7.295807e-02 1.137188e-07 9.102982e-05 
9.636213e-02 2.620184e-07 1.599859e-04 
1.279613e-01 6.135487e-07 2.811769e-04 
1.695896e-01 1.428278e-06 4.941713e-04 
2.249145e-01 3.331733e-06 8.685114e-04 
3.001339e-01 7.917120e-06 1.526418e-03 
3.986807e-01 1.855690e-05 2.682696e-03 
5.272733e-01 4.292903e-05 4.714866e-03 
6.982975e-01 9.972170e-05 8.286428e-03 
9.246705e-01 2.315647e-04 1.456348e-02 
1.228127e+00 5.426445e-04 2.559548e-02 
1.624711e+00 1.256742e-03 4.498433e-02 
2.152952e+00 2.925833e-03 7.906043e-02 
2.849922e+00 6.792740e-03 1.389495e-01 
3.754599e+00 1.555769e-02 2.442053e-01 
4.933102e+00 3.538730e-02 4.291934e-01 
6.443850e+00 7.926087e-02 7.543120e-01 
8.335423e+00 1.730059e-01 1.325711e+00 
1.057629e+01 3.585633e-01 2.329952e+00 
1.307969e+01 6.946982e-01 4.094915e+00 
1.558996e+01 1.222568e+00 7.196857e+00 
1.770226e+01 1.899236e+00 1.264855e+01 
1.908950e+01 2.590754e+00 2.222996e+01 
1.957765e+01 3.120400e+00 3.906940e+01 
1.927400e+01 3.395420e+00 6.866488e+01 
1.843122e+01 3.426143e+00 1.206793e+02 
1.735668e+01 3.292606e+00 2.120951e+02 
1.628277e+01 3.075250e+00 3.727594e+02 
1.534778e+01 2.833034e+00 6.551286e+02 
1.466551e+01 2.613223e+00 1.151395e+03 
1.426587e+01 2.439368e+00 2.023590e+03 
1.416237e+01 2.328785e+00 3.556480e+03 
1.430986e+01 2.286218e+00 6.250552e+03 
1.460619e+01 2.302375e+00 1.098541e+04 
1.494738e+01 2.359500e+00 1.930698e+04 
1.523635e+01 2.431712e+00 3.393222e+04 
1.540236e+01 2.492372e+00 5.963623e+04 
1.547202e+01 2.535200e+00 1.048113e+05 
1.545804e+01 2.555157e+00 1.842070e+05 
1.538274e+01 2.553660e+00 3.237458e+05 
1.529872e+01 2.541755e+00 5.689866e+05 
1.522720e+01 2.525715e+00 1.000000e+06 


==> anc/TOV-Output-e0-780.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.372928e-03 3.912597e-11 1.000000e-05 
3.067923e-03 8.455612e-11 1.599859e-05 
3.892380e-03 1.726860e-10 2.559548e-05 
4.925779e-03 3.499744e-10 4.094915e-05 
6.214066e-03 7.026500e-10 6.551286e-05 
7.662531e-03 1.317432e-09 1.048113e-04 
9.827096e-03 2.778992e-09 1.676833e-04 
1.249379e-02 5.710763e-09 2.682696e-04 
1.591345e-02 1.180061e-08 4.291934e-04 
2.004997e-02 2.360222e-08 6.866488e-04 
2.550143e-02 4.856301e-08 1.098541e-03 
3.195621e-02 9.556056e-08 1.757511e-03 
4.038644e-02 1.928947e-07 2.811769e-03 
5.114928e-02 3.918621e-07 4.498433e-03 
6.513592e-02 8.092413e-07 7.196857e-03 
8.245442e-02 1.641577e-06 1.151395e-02 
1.037653e-01 3.271754e-06 1.842070e-02 
1.316234e-01 6.677770e-06 2.947052e-02 
1.662560e-01 1.345787e-05 4.714866e-02 
2.107332e-01 2.740704e-05 7.543120e-02 
2.671470e-01 5.583987e-05 1.206793e-01 
3.371261e-01 1.122329e-04 1.930698e-01 
4.266739e-01 2.275669e-04 3.088844e-01 
5.391697e-01 4.593276e-04 4.941713e-01 
6.815096e-01 9.280276e-04 7.906043e-01 
8.590622e-01 1.860116e-03 1.264855e+00 
1.084011e+00 3.741721e-03 2.023590e+00 
1.361631e+00 7.429584e-03 3.237458e+00 
1.709485e+00 1.474529e-02 5.179475e+00 
2.128397e+00 2.859342e-02 8.286428e+00 
2.635321e+00 5.467444e-02 1.325711e+01 
3.220621e+00 1.009440e-01 2.120951e+01 
3.867651e+00 1.779398e-01 3.393222e+01 
4.540236e+00 2.955668e-01 5.428675e+01 
5.172052e+00 4.541560e-01 8.685114e+01 
5.691662e+00 6.389055e-01 1.389495e+02 
6.038234e+00 8.197821e-01 2.222996e+02 
6.184104e+00 9.639852e-01 3.556480e+02 
6.150149e+00 1.053991e+00 5.689866e+02 
5.976457e+00 1.086772e+00 9.102982e+02 
5.721201e+00 1.074381e+00 1.456348e+03 
5.432328e+00 1.031471e+00 2.329952e+03 
5.148513e+00 9.723509e-01 3.727594e+03 
4.896688e+00 9.082288e-01 5.963623e+03 
4.698318e+00 8.479284e-01 9.540955e+03 
4.560113e+00 7.961759e-01 1.526418e+04 
4.492095e+00 7.576855e-01 2.442053e+04 
4.480271e+00 7.324990e-01 3.906940e+04 
4.525928e+00 7.231012e-01 6.250552e+04 
4.601014e+00 7.260633e-01 1.000000e+05 


==> anc/TOV-Output-e0-781.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.360413e-03 3.855952e-11 1.000000e-05 
2.941428e-03 7.461782e-11 1.599859e-05 
3.871208e-03 1.701012e-10 2.559548e-05 
4.859147e-03 3.363939e-10 4.094915e-05 
6.068998e-03 6.554188e-10 6.551286e-05 
7.667290e-03 1.321581e-09 1.048113e-04 
9.904709e-03 2.849005e-09 1.676833e-04 
1.239808e-02 5.587685e-09 2.682696e-04 
1.582649e-02 1.162311e-08 4.291934e-04 
1.988023e-02 2.303736e-08 6.866488e-04 
2.520393e-02 4.694327e-08 1.098541e-03 
3.188562e-02 9.505034e-08 1.757511e-03 
4.058516e-02 1.960070e-07 2.811769e-03 
5.108990e-02 3.909996e-07 4.498433e-03 
6.518314e-02 8.120423e-07 7.196857e-03 
8.244850e-02 1.643328e-06 1.151395e-02 
1.041891e-01 3.316256e-06 1.842070e-02 
1.319892e-01 6.742221e-06 2.947052e-02 
1.667649e-01 1.359921e-05 4.714866e-02 
2.101263e-01 2.720577e-05 7.543120e-02 
2.667148e-01 5.564049e-05 1.206793e-01 
3.369052e-01 1.121559e-04 1.930698e-01 
4.258646e-01 2.265646e-04 3.088844e-01 
5.379549e-01 4.568154e-04 4.941713e-01 
6.794488e-01 9.208179e-04 7.906043e-01 
8.576157e-01 1.853109e-03 1.264855e+00 
1.082546e+00 3.731339e-03 2.023590e+00 
1.361969e+00 7.444441e-03 3.237458e+00 
1.705849e+00 1.467033e-02 5.179475e+00 
2.128807e+00 2.864461e-02 8.286428e+00 
2.629475e+00 5.438287e-02 1.325711e+01 
3.217388e+00 1.007639e-01 2.120951e+01 
3.861934e+00 1.773779e-01 3.393222e+01 
4.535454e+00 2.949870e-01 5.428675e+01 
5.164865e+00 4.528528e-01 8.685114e+01 
5.686536e+00 6.379032e-01 1.389495e+02 
6.031940e+00 8.182398e-01 2.222996e+02 
6.178918e+00 9.626783e-01 3.556480e+02 
6.145156e+00 1.052699e+00 5.689866e+02 
5.974322e+00 1.086395e+00 9.102982e+02 
5.716951e+00 1.073387e+00 1.456348e+03 
5.427499e+00 1.030399e+00 2.329952e+03 
5.144567e+00 9.715766e-01 3.727594e+03 
4.895647e+00 9.081308e-01 5.963623e+03 
4.695287e+00 8.474461e-01 9.540955e+03 
4.558756e+00 7.960248e-01 1.526418e+04 
4.486480e+00 7.567833e-01 2.442053e+04 
4.478724e+00 7.323196e-01 3.906940e+04 
4.521849e+00 7.224645e-01 6.250552e+04 
4.599665e+00 7.259159e-01 1.000000e+05 


==> anc/TOV-Output-e0-782.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.366063e-03 3.888683e-11 1.000000e-05 
3.043494e-03 8.276394e-11 1.599859e-05 
3.814969e-03 1.630034e-10 2.559548e-05 
4.846099e-03 3.341186e-10 4.094915e-05 
6.077436e-03 6.589991e-10 6.551286e-05 
7.743717e-03 1.363240e-09 1.048113e-04 
9.745575e-03 2.717353e-09 1.676833e-04 
1.251569e-02 5.755567e-09 2.682696e-04 
1.566152e-02 1.127783e-08 4.291934e-04 
1.987524e-02 2.304948e-08 6.866488e-04 
2.529587e-02 4.751965e-08 1.098541e-03 
3.175896e-02 9.404236e-08 1.757511e-03 
4.056806e-02 1.960100e-07 2.811769e-03 
5.103846e-02 3.903188e-07 4.498433e-03 
6.459077e-02 7.911159e-07 7.196857e-03 
8.222545e-02 1.632114e-06 1.151395e-02 
1.036634e-01 3.270490e-06 1.842070e-02 
1.311501e-01 6.622929e-06 2.947052e-02 
1.666646e-01 1.359207e-05 4.714866e-02 
2.107546e-01 2.748562e-05 7.543120e-02 
2.658864e-01 5.519429e-05 1.206793e-01 
3.366212e-01 1.120157e-04 1.930698e-01 
4.256988e-01 2.265894e-04 3.088844e-01 
5.381906e-01 4.579996e-04 4.941713e-01 
6.801943e-01 9.250256e-04 7.906043e-01 
8.571861e-01 1.852681e-03 1.264855e+00 
1.082000e+00 3.730428e-03 2.023590e+00 
1.358722e+00 7.400858e-03 3.237458e+00 
1.704842e+00 1.466274e-02 5.179475e+00 
2.124721e+00 2.851677e-02 8.286428e+00 
2.626944e+00 5.429330e-02 1.325711e+01 
3.211179e+00 1.003131e-01 2.120951e+01 
3.857775e+00 1.770207e-01 3.393222e+01 
4.531191e+00 2.945007e-01 5.428675e+01 
5.159564e+00 4.519925e-01 8.685114e+01 
5.679219e+00 6.362772e-01 1.389495e+02 
6.028322e+00 8.175540e-01 2.222996e+02 
6.176568e+00 9.623243e-01 3.556480e+02 
6.143099e+00 1.052382e+00 5.689866e+02 
5.968953e+00 1.085002e+00 9.102982e+02 
5.714374e+00 1.072875e+00 1.456348e+03 
5.427319e+00 1.030533e+00 2.329952e+03 
5.142798e+00 9.713097e-01 3.727594e+03 
4.892054e+00 9.074941e-01 5.963623e+03 
4.692512e+00 8.470132e-01 9.540955e+03 
4.556471e+00 7.957038e-01 1.526418e+04 
4.486410e+00 7.568642e-01 2.442053e+04 
4.477521e+00 7.322011e-01 3.906940e+04 
4.520479e+00 7.223153e-01 6.250552e+04 
4.596702e+00 7.254676e-01 1.000000e+05 


==> anc/TOV-Output-e0-783.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.333092e-03 3.733140e-11 1.000000e-05 
3.057189e-03 8.399345e-11 1.599859e-05 
3.737082e-03 1.534181e-10 2.559548e-05 
4.831885e-03 3.316107e-10 4.094915e-05 
6.208684e-03 7.035213e-10 6.551286e-05 
7.844592e-03 1.419024e-09 1.048113e-04 
9.873085e-03 2.829028e-09 1.676833e-04 
1.236298e-02 5.554541e-09 2.682696e-04 
1.565361e-02 1.127514e-08 4.291934e-04 
1.981689e-02 2.287628e-08 6.866488e-04 
2.513240e-02 4.666394e-08 1.098541e-03 
3.170222e-02 9.365886e-08 1.757511e-03 
4.062247e-02 1.970515e-07 2.811769e-03 
5.102775e-02 3.905718e-07 4.498433e-03 
6.463661e-02 7.938150e-07 7.196857e-03 
8.212285e-02 1.628091e-06 1.151395e-02 
1.041008e-01 3.316294e-06 1.842070e-02 
1.314639e-01 6.679102e-06 2.947052e-02 
1.655565e-01 1.333982e-05 4.714866e-02 
2.095572e-01 2.705441e-05 7.543120e-02 
2.652120e-01 5.484543e-05 1.206793e-01 
3.360720e-01 1.116109e-04 1.930698e-01 
4.246140e-01 2.251495e-04 3.088844e-01 
5.371649e-01 4.559686e-04 4.941713e-01 
6.780953e-01 9.176651e-04 7.906043e-01 
8.561399e-01 1.848261e-03 1.264855e+00 
1.080321e+00 3.717829e-03 2.023590e+00 
1.358005e+00 7.398474e-03 3.237458e+00 
1.702748e+00 1.462730e-02 5.179475e+00 
2.120121e+00 2.836873e-02 8.286428e+00 
2.624888e+00 5.423251e-02 1.325711e+01 
3.209298e+00 1.002559e-01 2.120951e+01 
3.856519e+00 1.770439e-01 3.393222e+01 
4.525323e+00 2.937241e-01 5.428675e+01 
5.157264e+00 4.518362e-01 8.685114e+01 
5.674864e+00 6.354938e-01 1.389495e+02 
6.021465e+00 8.158306e-01 2.222996e+02 
6.172851e+00 9.615099e-01 3.556480e+02 
6.139062e+00 1.051407e+00 5.689866e+02 
5.965439e+00 1.084190e+00 9.102982e+02 
5.710631e+00 1.072026e+00 1.456348e+03 
5.423624e+00 1.029753e+00 2.329952e+03 
5.138375e+00 9.704231e-01 3.727594e+03 
4.889486e+00 9.070735e-01 5.963623e+03 
4.691479e+00 8.469186e-01 9.540955e+03 
4.554695e+00 7.954757e-01 1.526418e+04 
4.482854e+00 7.563267e-01 2.442053e+04 
4.471196e+00 7.311772e-01 3.906940e+04 
4.515319e+00 7.214837e-01 6.250552e+04 
4.595160e+00 7.252840e-01 1.000000e+05 


==> anc/TOV-Output-e0-784.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.342112e-03 3.781427e-11 1.000000e-05 
2.943102e-03 7.503239e-11 1.599859e-05 
3.820048e-03 1.640738e-10 2.559548e-05 
4.827324e-03 3.310948e-10 4.094915e-05 
6.092620e-03 6.656489e-10 6.551286e-05 
7.740993e-03 1.365284e-09 1.048113e-04 
9.715297e-03 2.698990e-09 1.676833e-04 
1.230080e-02 5.478145e-09 2.682696e-04 
1.570062e-02 1.139156e-08 4.291934e-04 
1.991229e-02 2.323790e-08 6.866488e-04 
2.507608e-02 4.641013e-08 1.098541e-03 
3.170633e-02 9.381492e-08 1.757511e-03 
4.029366e-02 1.925506e-07 2.811769e-03 
5.085637e-02 3.871437e-07 4.498433e-03 
6.443614e-02 7.874564e-07 7.196857e-03 
8.155788e-02 1.596757e-06 1.151395e-02 
1.032616e-01 3.240878e-06 1.842070e-02 
1.308033e-01 6.587330e-06 2.947052e-02 
1.656957e-01 1.339057e-05 4.714866e-02 
2.095656e-01 2.709221e-05 7.543120e-02 
2.651343e-01 5.486717e-05 1.206793e-01 
3.361294e-01 1.118105e-04 1.930698e-01 
4.236039e-01 2.238321e-04 3.088844e-01 
5.362730e-01 4.542805e-04 4.941713e-01 
6.770541e-01 9.146104e-04 7.906043e-01 
8.542272e-01 1.838252e-03 1.264855e+00 
1.076723e+00 3.685559e-03 2.023590e+00 
1.356987e+00 7.391170e-03 3.237458e+00 
1.698777e+00 1.454399e-02 5.179475e+00 
2.119292e+00 2.837029e-02 8.286428e+00 
2.619922e+00 5.399500e-02 1.325711e+01 
3.203577e+00 9.984987e-02 2.120951e+01 
3.852197e+00 1.766647e-01 3.393222e+01 
4.521206e+00 2.932638e-01 5.428675e+01 
5.151271e+00 4.508129e-01 8.685114e+01 
5.672466e+00 6.352656e-01 1.389495e+02 
6.017557e+00 8.150509e-01 2.222996e+02 
6.169183e+00 9.607113e-01 3.556480e+02 
6.134316e+00 1.050195e+00 5.689866e+02 
5.963976e+00 1.084023e+00 9.102982e+02 
5.710126e+00 1.072109e+00 1.456348e+03 
5.419263e+00 1.028800e+00 2.329952e+03 
5.138726e+00 9.706501e-01 3.727594e+03 
4.889366e+00 9.071695e-01 5.963623e+03 
4.690216e+00 8.467791e-01 9.540955e+03 
4.551417e+00 7.949724e-01 1.526418e+04 
4.477694e+00 7.555045e-01 2.442053e+04 
4.471271e+00 7.312840e-01 3.906940e+04 
4.514156e+00 7.213713e-01 6.250552e+04 
4.591095e+00 7.246301e-01 1.000000e+05 


==> anc/TOV-Output-e0-785.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.363969e-03 3.893245e-11 1.000000e-05 
2.931812e-03 7.426685e-11 1.599859e-05 
3.720477e-03 1.517688e-10 2.559548e-05 
4.775177e-03 3.208891e-10 4.094915e-05 
6.076474e-03 6.612130e-10 6.551286e-05 
7.691495e-03 1.340970e-09 1.048113e-04 
9.674413e-03 2.668459e-09 1.676833e-04 
1.233163e-02 5.526474e-09 2.682696e-04 
1.559436e-02 1.117609e-08 4.291934e-04 
1.972695e-02 2.262386e-08 6.866488e-04 
2.527967e-02 4.761038e-08 1.098541e-03 
3.183159e-02 9.505230e-08 1.757511e-03 
4.042471e-02 1.946835e-07 2.811769e-03 
5.102859e-02 3.915888e-07 4.498433e-03 
6.460098e-02 7.945272e-07 7.196857e-03 
8.162233e-02 1.602586e-06 1.151395e-02 
1.037394e-01 3.290264e-06 1.842070e-02 
1.309259e-01 6.614292e-06 2.947052e-02 
1.653591e-01 1.332611e-05 4.714866e-02 
2.096924e-01 2.717601e-05 7.543120e-02 
2.649213e-01 5.480484e-05 1.206793e-01 
3.355737e-01 1.113988e-04 1.930698e-01 
4.230731e-01 2.232760e-04 3.088844e-01 
5.364360e-01 4.552727e-04 4.941713e-01 
6.775904e-01 9.179466e-04 7.906043e-01 
8.533345e-01 1.834825e-03 1.264855e+00 
1.076508e+00 3.688005e-03 2.023590e+00 
1.355024e+00 7.368512e-03 3.237458e+00 
1.696123e+00 1.449435e-02 5.179475e+00 
2.115528e+00 2.825556e-02 8.286428e+00 
2.617599e+00 5.391788e-02 1.325711e+01 
3.201681e+00 9.979083e-02 2.120951e+01 
3.848458e+00 1.763618e-01 3.393222e+01 
4.514850e+00 2.923995e-01 5.428675e+01 
5.147631e+00 4.503413e-01 8.685114e+01 
5.667495e+00 6.343058e-01 1.389495e+02 
6.013186e+00 8.141220e-01 2.222996e+02 
6.163123e+00 9.591082e-01 3.556480e+02 
6.131872e+00 1.049748e+00 5.689866e+02 
5.960431e+00 1.083201e+00 9.102982e+02 
5.704053e+00 1.070587e+00 1.456348e+03 
5.419667e+00 1.029085e+00 2.329952e+03 
5.134882e+00 9.698977e-01 3.727594e+03 
4.885696e+00 9.065154e-01 5.963623e+03 
4.684374e+00 8.457492e-01 9.540955e+03 
4.547090e+00 7.942766e-01 1.526418e+04 
4.475095e+00 7.551364e-01 2.442053e+04 
4.465728e+00 7.303980e-01 3.906940e+04 
4.510688e+00 7.208440e-01 6.250552e+04 
4.586200e+00 7.238216e-01 1.000000e+05 


==> anc/TOV-Output-e0-786.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.300766e-03 3.593822e-11 1.000000e-05 
2.959234e-03 7.646758e-11 1.599859e-05 
3.790729e-03 1.607340e-10 2.559548e-05 
4.777633e-03 3.217939e-10 4.094915e-05 
6.032340e-03 6.477342e-10 6.551286e-05 
7.657823e-03 1.325121e-09 1.048113e-04 
9.886618e-03 2.851562e-09 1.676833e-04 
1.234839e-02 5.556101e-09 2.682696e-04 
1.554373e-02 1.108169e-08 4.291934e-04 
1.991965e-02 2.332305e-08 6.866488e-04 
2.506262e-02 4.645361e-08 1.098541e-03 
3.199826e-02 9.667620e-08 1.757511e-03 
4.045670e-02 1.953947e-07 2.811769e-03 
5.083907e-02 3.877354e-07 4.498433e-03 
6.439683e-02 7.880212e-07 7.196857e-03 
8.167045e-02 1.607467e-06 1.151395e-02 
1.033140e-01 3.254093e-06 1.842070e-02 
1.309297e-01 6.623293e-06 2.947052e-02 
1.655882e-01 1.339861e-05 4.714866e-02 
2.092436e-01 2.703628e-05 7.543120e-02 
2.652624e-01 5.508682e-05 1.206793e-01 
3.349041e-01 1.108743e-04 1.930698e-01 
4.239662e-01 2.249781e-04 3.088844e-01 
5.350949e-01 4.524430e-04 4.941713e-01 
6.752418e-01 9.095977e-04 7.906043e-01 
8.527750e-01 1.833540e-03 1.264855e+00 
1.075087e+00 3.678084e-03 2.023590e+00 
1.352029e+00 7.329144e-03 3.237458e+00 
1.696406e+00 1.451947e-02 5.179475e+00 
2.115442e+00 2.828638e-02 8.286428e+00 
2.613497e+00 5.373301e-02 1.325711e+01 
3.196672e+00 9.944963e-02 2.120951e+01 
3.843378e+00 1.758832e-01 3.393222e+01 
4.513402e+00 2.924201e-01 5.428675e+01 
5.142012e+00 4.494055e-01 8.685114e+01 
5.660792e+00 6.328536e-01 1.389495e+02 
6.007427e+00 8.127493e-01 2.222996e+02 
6.160058e+00 9.585112e-01 3.556480e+02 
6.125882e+00 1.048121e+00 5.689866e+02 
5.955387e+00 1.081906e+00 9.102982e+02 
5.701203e+00 1.069994e+00 1.456348e+03 
5.414329e+00 1.027878e+00 2.329952e+03 
5.132448e+00 9.694743e-01 3.727594e+03 
4.881273e+00 9.057017e-01 5.963623e+03 
4.683247e+00 8.456356e-01 9.540955e+03 
4.545767e+00 7.941308e-01 1.526418e+04 
4.474986e+00 7.552096e-01 2.442053e+04 
4.463653e+00 7.301246e-01 3.906940e+04 
4.507865e+00 7.204325e-01 6.250552e+04 
4.584553e+00 7.236178e-01 1.000000e+05 


==> anc/TOV-Output-e0-787.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.322053e-03 3.699200e-11 1.000000e-05 
2.996726e-03 7.951203e-11 1.599859e-05 
3.775670e-03 1.590281e-10 2.559548e-05 
4.737535e-03 3.141586e-10 4.094915e-05 
6.034089e-03 6.491228e-10 6.551286e-05 
7.675455e-03 1.335993e-09 1.048113e-04 
9.858086e-03 2.830541e-09 1.676833e-04 
1.244034e-02 5.688379e-09 2.682696e-04 
1.562837e-02 1.127803e-08 4.291934e-04 
1.999362e-02 2.361383e-08 6.866488e-04 
2.527979e-02 4.773234e-08 1.098541e-03 
3.168023e-02 9.394161e-08 1.757511e-03 
4.017986e-02 1.916545e-07 2.811769e-03 
5.080175e-02 3.873743e-07 4.498433e-03 
6.430717e-02 7.857326e-07 7.196857e-03 
8.117676e-02 1.580501e-06 1.151395e-02 
1.029382e-01 3.222803e-06 1.842070e-02 
1.307777e-01 6.608647e-06 2.947052e-02 
1.656455e-01 1.342957e-05 4.714866e-02 
2.093195e-01 2.710013e-05 7.543120e-02 
2.647478e-01 5.483655e-05 1.206793e-01 
3.348188e-01 1.109304e-04 1.930698e-01 
4.220482e-01 2.222218e-04 3.088844e-01 
5.348418e-01 4.523749e-04 4.941713e-01 
6.743011e-01 9.069526e-04 7.906043e-01 
8.529412e-01 1.836927e-03 1.264855e+00 
1.074282e+00 3.674472e-03 2.023590e+00 
1.351300e+00 7.326468e-03 3.237458e+00 
1.693274e+00 1.445762e-02 5.179475e+00 
2.110952e+00 2.814293e-02 8.286428e+00 
2.611199e+00 5.365729e-02 1.325711e+01 
3.191609e+00 9.910389e-02 2.120951e+01 
3.839099e+00 1.755095e-01 3.393222e+01 
4.505916e+00 2.913520e-01 5.428675e+01 
5.139470e+00 4.491900e-01 8.685114e+01 
5.657084e+00 6.322516e-01 1.389495e+02 
6.003213e+00 8.118697e-01 2.222996e+02 
6.156774e+00 9.578401e-01 3.556480e+02 
6.124265e+00 1.047948e+00 5.689866e+02 
5.953352e+00 1.081558e+00 9.102982e+02 
5.699081e+00 1.069610e+00 1.456348e+03 
5.412950e+00 1.027698e+00 2.329952e+03 
5.130972e+00 9.692742e-01 3.727594e+03 
4.881165e+00 9.057998e-01 5.963623e+03 
4.681148e+00 8.453327e-01 9.540955e+03 
4.543879e+00 7.938814e-01 1.526418e+04 
4.469427e+00 7.543159e-01 2.442053e+04 
4.459821e+00 7.295406e-01 3.906940e+04 
4.504201e+00 7.198695e-01 6.250552e+04 
4.579025e+00 7.226912e-01 1.000000e+05 


==> anc/TOV-Output-e0-788.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.361216e-03 3.894484e-11 1.000000e-05 
2.933059e-03 7.464583e-11 1.599859e-05 
3.800625e-03 1.624083e-10 2.559548e-05 
4.739643e-03 3.149779e-10 4.094915e-05 
6.108230e-03 6.742010e-10 6.551286e-05 
7.623750e-03 1.310838e-09 1.048113e-04 
9.762566e-03 2.752549e-09 1.676833e-04 
1.246612e-02 5.731094e-09 2.682696e-04 
1.548969e-02 1.099440e-08 4.291934e-04 
1.978505e-02 2.291156e-08 6.866488e-04 
2.522896e-02 4.750525e-08 1.098541e-03 
3.174427e-02 9.463253e-08 1.757511e-03 
4.037538e-02 1.947129e-07 2.811769e-03 
5.109563e-02 3.946367e-07 4.498433e-03 
6.454449e-02 7.954729e-07 7.196857e-03 
8.176830e-02 1.617357e-06 1.151395e-02 
1.031767e-01 3.249380e-06 1.842070e-02 
1.307328e-01 6.610229e-06 2.947052e-02 
1.647431e-01 1.322807e-05 4.714866e-02 
2.090463e-01 2.702845e-05 7.543120e-02 
2.637356e-01 5.427888e-05 1.206793e-01 
3.344651e-01 1.107197e-04 1.930698e-01 
4.221587e-01 2.226783e-04 3.088844e-01 
5.339892e-01 4.507869e-04 4.941713e-01 
6.744489e-01 9.086964e-04 7.906043e-01 
8.516086e-01 1.830652e-03 1.264855e+00 
1.073751e+00 3.673644e-03 2.023590e+00 
1.349065e+00 7.299450e-03 3.237458e+00 
1.692299e+00 1.445064e-02 5.179475e+00 
2.109679e+00 2.812666e-02 8.286428e+00 
2.608284e+00 5.354413e-02 1.325711e+01 
3.188647e+00 9.894797e-02 2.120951e+01 
3.835096e+00 1.751718e-01 3.393222e+01 
4.503698e+00 2.912328e-01 5.428675e+01 
5.130819e+00 4.475443e-01 8.685114e+01 
5.653840e+00 6.317806e-01 1.389495e+02 
5.999099e+00 8.110216e-01 2.222996e+02 
6.151536e+00 9.565115e-01 3.556480e+02 
6.119890e+00 1.046857e+00 5.689866e+02 
5.951261e+00 1.081191e+00 9.102982e+02 
5.698420e+00 1.069647e+00 1.456348e+03 
5.410436e+00 1.027224e+00 2.329952e+03 
5.127514e+00 9.686106e-01 3.727594e+03 
4.876906e+00 9.050199e-01 5.963623e+03 
4.678844e+00 8.449898e-01 9.540955e+03 
4.539341e+00 7.931463e-01 1.526418e+04 
4.469849e+00 7.544832e-01 2.442053e+04 
4.458845e+00 7.294609e-01 3.906940e+04 
4.501009e+00 7.193915e-01 6.250552e+04 
4.577246e+00 7.224625e-01 1.000000e+05 


==> anc/TOV-Output-e0-789.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.319634e-03 3.697025e-11 1.000000e-05 
2.934180e-03 7.482627e-11 1.599859e-05 
3.726655e-03 1.533033e-10 2.559548e-05 
4.854246e-03 3.388123e-10 4.094915e-05 
6.112229e-03 6.763830e-10 6.551286e-05 
7.775465e-03 1.392429e-09 1.048113e-04 
9.736372e-03 2.733918e-09 1.676833e-04 
1.245507e-02 5.723118e-09 2.682696e-04 
1.571156e-02 1.148820e-08 4.291934e-04 
1.974223e-02 2.279203e-08 6.866488e-04 
2.498360e-02 4.619126e-08 1.098541e-03 
3.156275e-02 9.313645e-08 1.757511e-03 
3.992740e-02 1.885424e-07 2.811769e-03 
5.067154e-02 3.853801e-07 4.498433e-03 
6.436988e-02 7.900362e-07 7.196857e-03 
8.149772e-02 1.603386e-06 1.151395e-02 
1.026690e-01 3.205716e-06 1.842070e-02 
1.298448e-01 6.484662e-06 2.947052e-02 
1.651996e-01 1.335526e-05 4.714866e-02 
2.078890e-01 2.661580e-05 7.543120e-02 
2.639247e-01 5.446471e-05 1.206793e-01 
3.336165e-01 1.100186e-04 1.930698e-01 
4.214743e-01 2.218783e-04 3.088844e-01 
5.325419e-01 4.477000e-04 4.941713e-01 
6.729636e-01 9.038530e-04 7.906043e-01 
8.507151e-01 1.827205e-03 1.264855e+00 
1.071617e+00 3.656423e-03 2.023590e+00 
1.346002e+00 7.259100e-03 3.237458e+00 
1.687704e+00 1.435179e-02 5.179475e+00 
2.105791e+00 2.800716e-02 8.286428e+00 
2.606244e+00 5.348383e-02 1.325711e+01 
3.184604e+00 9.869445e-02 2.120951e+01 
3.828590e+00 1.745076e-01 3.393222e+01 
4.499589e+00 2.907728e-01 5.428675e+01 
5.127784e+00 4.472123e-01 8.685114e+01 
5.646943e+00 6.302730e-01 1.389495e+02 
5.994516e+00 8.100233e-01 2.222996e+02 
6.147335e+00 9.555307e-01 3.556480e+02 
6.116595e+00 1.046125e+00 5.689866e+02 
5.947444e+00 1.080281e+00 9.102982e+02 
5.693587e+00 1.068480e+00 1.456348e+03 
5.408352e+00 1.026861e+00 2.329952e+03 
5.126068e+00 9.684169e-01 3.727594e+03 
4.876040e+00 9.049572e-01 5.963623e+03 
4.676103e+00 8.445617e-01 9.540955e+03 
4.537270e+00 7.928627e-01 1.526418e+04 
4.465923e+00 7.538789e-01 2.442053e+04 
4.455928e+00 7.290382e-01 3.906940e+04 
4.499537e+00 7.192227e-01 6.250552e+04 
4.574589e+00 7.220700e-01 1.000000e+05 


==> anc/TOV-Output-e0-79.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.579951e-03 1.291645e-10 1.000000e-06 
9.880052e-03 2.860366e-10 1.757511e-06 
1.296888e-02 6.469209e-10 3.088844e-06 
1.725952e-02 1.524862e-09 5.428675e-06 
2.334130e-02 3.771543e-09 9.540955e-06 
3.051178e-02 8.424553e-09 1.676833e-05 
4.059472e-02 1.984051e-08 2.947052e-05 
5.375332e-02 4.606384e-08 5.179475e-05 
7.158366e-02 1.087893e-07 9.102982e-05 
9.566302e-02 2.596434e-07 1.599859e-04 
1.270112e-01 6.076760e-07 2.811769e-04 
1.683344e-01 1.414705e-06 4.941713e-04 
2.228252e-01 3.281277e-06 8.685114e-04 
2.968853e-01 7.761047e-06 1.526418e-03 
3.929793e-01 1.799994e-05 2.682696e-03 
5.189903e-01 4.146234e-05 4.714866e-03 
6.887071e-01 9.689556e-05 8.286428e-03 
9.134436e-01 2.260932e-04 1.456348e-02 
1.211895e+00 5.280932e-04 2.559548e-02 
1.606530e+00 1.230585e-03 4.498433e-02 
2.125674e+00 2.852086e-03 7.906043e-02 
2.814790e+00 6.628328e-03 1.389495e-01 
3.707426e+00 1.516995e-02 2.442053e-01 
4.874874e+00 3.458349e-02 4.291934e-01 
6.367580e+00 7.744801e-02 7.543120e-01 
8.225700e+00 1.683660e-01 1.325711e+00 
1.045915e+01 3.510673e-01 2.329952e+00 
1.293710e+01 6.803969e-01 4.094915e+00 
1.542924e+01 1.199222e+00 7.196857e+00 
1.754900e+01 1.871069e+00 1.264855e+01 
1.894923e+01 2.560723e+00 2.222996e+01 
1.945505e+01 3.092430e+00 3.906940e+01 
1.915780e+01 3.368075e+00 6.866488e+01 
1.834453e+01 3.408176e+00 1.206793e+02 
1.727071e+01 3.275732e+00 2.120951e+02 
1.620379e+01 3.061395e+00 3.727594e+02 
1.526259e+01 2.819071e+00 6.551286e+02 
1.457599e+01 2.599489e+00 1.151395e+03 
1.418054e+01 2.427054e+00 2.023590e+03 
1.406912e+01 2.315267e+00 3.556480e+03 
1.421752e+01 2.272657e+00 6.250552e+03 
1.451329e+01 2.288242e+00 1.098541e+04 
1.484665e+01 2.343278e+00 1.930698e+04 
1.513059e+01 2.413936e+00 3.393222e+04 
1.530874e+01 2.476773e+00 5.963623e+04 
1.537626e+01 2.519030e+00 1.048113e+05 
1.536165e+01 2.538880e+00 1.842070e+05 
1.529226e+01 2.538723e+00 3.237458e+05 
1.520668e+01 2.526628e+00 5.689866e+05 
1.513799e+01 2.511288e+00 1.000000e+06 


==> anc/TOV-Output-e0-790.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.317627e-03 3.692112e-11 1.000000e-05 
3.033822e-03 8.281604e-11 1.599859e-05 
3.722892e-03 1.530331e-10 2.559548e-05 
4.800504e-03 3.280988e-10 4.094915e-05 
6.068533e-03 6.628194e-10 6.551286e-05 
7.627300e-03 1.316002e-09 1.048113e-04 
9.636198e-03 2.653757e-09 1.676833e-04 
1.219432e-02 5.377948e-09 2.682696e-04 
1.572774e-02 1.153834e-08 4.291934e-04 
1.960912e-02 2.236243e-08 6.866488e-04 
2.507704e-02 4.677068e-08 1.098541e-03 
3.155583e-02 9.319318e-08 1.757511e-03 
4.028220e-02 1.938588e-07 2.811769e-03 
5.078594e-02 3.884878e-07 4.498433e-03 
6.416141e-02 7.833767e-07 7.196857e-03 
8.150577e-02 1.605894e-06 1.151395e-02 
1.024554e-01 3.189780e-06 1.842070e-02 
1.302408e-01 6.552467e-06 2.947052e-02 
1.648657e-01 1.329127e-05 4.714866e-02 
2.082787e-01 2.679968e-05 7.543120e-02 
2.632246e-01 5.410094e-05 1.206793e-01 
3.325999e-01 1.091542e-04 1.930698e-01 
4.213342e-01 2.219376e-04 3.088844e-01 
5.325612e-01 4.483144e-04 4.941713e-01 
6.728900e-01 9.046968e-04 7.906043e-01 
8.498712e-01 1.824075e-03 1.264855e+00 
1.070558e+00 3.650195e-03 2.023590e+00 
1.346185e+00 7.271069e-03 3.237458e+00 
1.687856e+00 1.437327e-02 5.179475e+00 
2.102658e+00 2.791751e-02 8.286428e+00 
2.602787e+00 5.333794e-02 1.325711e+01 
3.181519e+00 9.852722e-02 2.120951e+01 
3.826052e+00 1.743607e-01 3.393222e+01 
4.490579e+00 2.894317e-01 5.428675e+01 
5.123632e+00 4.466186e-01 8.685114e+01 
5.643837e+00 6.298400e-01 1.389495e+02 
5.992956e+00 8.099903e-01 2.222996e+02 
6.143122e+00 9.545453e-01 3.556480e+02 
6.111386e+00 1.044755e+00 5.689866e+02 
5.944884e+00 1.079766e+00 9.102982e+02 
5.692564e+00 1.068412e+00 1.456348e+03 
5.405547e+00 1.026309e+00 2.329952e+03 
5.123279e+00 9.679089e-01 3.727594e+03 
4.871239e+00 9.040620e-01 5.963623e+03 
4.672526e+00 8.439707e-01 9.540955e+03 
4.537260e+00 7.929569e-01 1.526418e+04 
4.461401e+00 7.531685e-01 2.442053e+04 
4.453220e+00 7.286522e-01 3.906940e+04 
4.494561e+00 7.184230e-01 6.250552e+04 
4.572260e+00 7.217384e-01 1.000000e+05 


==> anc/TOV-Output-e0-791.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.311669e-03 3.668347e-11 1.000000e-05 
2.998865e-03 8.008739e-11 1.599859e-05 
3.692816e-03 1.495432e-10 2.559548e-05 
4.727879e-03 3.138286e-10 4.094915e-05 
6.070512e-03 6.643078e-10 6.551286e-05 
7.619939e-03 1.313856e-09 1.048113e-04 
9.675265e-03 2.689565e-09 1.676833e-04 
1.237753e-02 5.631128e-09 2.682696e-04 
1.564956e-02 1.138152e-08 4.291934e-04 
1.978210e-02 2.298850e-08 6.866488e-04 
2.502911e-02 4.656185e-08 1.098541e-03 
3.175771e-02 9.511353e-08 1.757511e-03 
4.009538e-02 1.914160e-07 2.811769e-03 
5.048487e-02 3.821028e-07 4.498433e-03 
6.409283e-02 7.818558e-07 7.196857e-03 
8.120745e-02 1.590336e-06 1.151395e-02 
1.025444e-01 3.202148e-06 1.842070e-02 
1.302826e-01 6.567086e-06 2.947052e-02 
1.643111e-01 1.317425e-05 4.714866e-02 
2.078728e-01 2.667701e-05 7.543120e-02 
2.624985e-01 5.372242e-05 1.206793e-01 
3.323994e-01 1.090947e-04 1.930698e-01 
4.208505e-01 2.214539e-04 3.088844e-01 
5.317131e-01 4.467405e-04 4.941713e-01 
6.718340e-01 9.015836e-04 7.906043e-01 
8.476837e-01 1.812326e-03 1.264855e+00 
1.069737e+00 3.646386e-03 2.023590e+00 
1.343807e+00 7.241772e-03 3.237458e+00 
1.684388e+00 1.430307e-02 5.179475e+00 
2.099686e+00 2.783427e-02 8.286428e+00 
2.599710e+00 5.321495e-02 1.325711e+01 
3.178326e+00 9.835017e-02 2.120951e+01 
3.822175e+00 1.740392e-01 3.393222e+01 
4.485901e+00 2.888696e-01 5.428675e+01 
5.118772e+00 4.458594e-01 8.685114e+01 
5.638338e+00 6.287280e-01 1.389495e+02 
5.985112e+00 8.079487e-01 2.222996e+02 
6.140331e+00 9.540373e-01 3.556480e+02 
6.110725e+00 1.044898e+00 5.689866e+02 
5.939316e+00 1.078303e+00 9.102982e+02 
5.689967e+00 1.067890e+00 1.456348e+03 
5.401131e+00 1.025338e+00 2.329952e+03 
5.120212e+00 9.673355e-01 3.727594e+03 
4.869868e+00 9.038919e-01 5.963623e+03 
4.670955e+00 8.437696e-01 9.540955e+03 
4.533894e+00 7.924356e-01 1.526418e+04 
4.459775e+00 7.529718e-01 2.442053e+04 
4.448732e+00 7.279517e-01 3.906940e+04 
4.491317e+00 7.179353e-01 6.250552e+04 
4.567258e+00 7.209094e-01 1.000000e+05 


==> anc/TOV-Output-e0-792.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.321524e-03 3.720160e-11 1.000000e-05 
2.975754e-03 7.834897e-11 1.599859e-05 
3.792732e-03 1.622178e-10 2.559548e-05 
4.729865e-03 3.146215e-10 4.094915e-05 
6.109228e-03 6.779552e-10 6.551286e-05 
7.645674e-03 1.328891e-09 1.048113e-04 
9.758217e-03 2.762827e-09 1.676833e-04 
1.231225e-02 5.549503e-09 2.682696e-04 
1.569568e-02 1.149695e-08 4.291934e-04 
1.951351e-02 2.209269e-08 6.866488e-04 
2.484546e-02 4.560200e-08 1.098541e-03 
3.147850e-02 9.274387e-08 1.757511e-03 
3.984496e-02 1.880894e-07 2.811769e-03 
5.059521e-02 3.850999e-07 4.498433e-03 
6.386138e-02 7.743938e-07 7.196857e-03 
8.067359e-02 1.561148e-06 1.151395e-02 
1.026455e-01 3.215690e-06 1.842070e-02 
1.293059e-01 6.428607e-06 2.947052e-02 
1.645725e-01 1.325396e-05 4.714866e-02 
2.076305e-01 2.661743e-05 7.543120e-02 
2.628660e-01 5.401648e-05 1.206793e-01 
3.326062e-01 1.094365e-04 1.930698e-01 
4.207765e-01 2.216165e-04 3.088844e-01 
5.316830e-01 4.472279e-04 4.941713e-01 
6.710964e-01 8.997514e-04 7.906043e-01 
8.466565e-01 1.808024e-03 1.264855e+00 
1.068258e+00 3.635863e-03 2.023590e+00 
1.341078e+00 7.206880e-03 3.237458e+00 
1.683220e+00 1.429107e-02 5.179475e+00 
2.097480e+00 2.778108e-02 8.286428e+00 
2.595382e+00 5.301675e-02 1.325711e+01 
3.174505e+00 9.811647e-02 2.120951e+01 
3.815437e+00 1.733456e-01 3.393222e+01 
4.485436e+00 2.890630e-01 5.428675e+01 
5.114616e+00 4.452640e-01 8.685114e+01 
5.633925e+00 6.279235e-01 1.389495e+02 
5.984037e+00 8.080692e-01 2.222996e+02 
6.135854e+00 9.529623e-01 3.556480e+02 
6.107216e+00 1.044092e+00 5.689866e+02 
5.937115e+00 1.077900e+00 9.102982e+02 
5.685381e+00 1.066792e+00 1.456348e+03 
5.399242e+00 1.025025e+00 2.329952e+03 
5.116479e+00 9.666060e-01 3.727594e+03 
4.869200e+00 9.038706e-01 5.963623e+03 
4.667674e+00 8.432354e-01 9.540955e+03 
4.528504e+00 7.915433e-01 1.526418e+04 
4.455565e+00 7.523165e-01 2.442053e+04 
4.447119e+00 7.277586e-01 3.906940e+04 
4.488907e+00 7.175971e-01 6.250552e+04 
4.564974e+00 7.205858e-01 1.000000e+05 


==> anc/TOV-Output-e0-793.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.306863e-03 3.654731e-11 1.000000e-05 
3.017396e-03 8.178755e-11 1.599859e-05 
3.772941e-03 1.598932e-10 2.559548e-05 
4.773480e-03 3.238139e-10 4.094915e-05 
5.995973e-03 6.417548e-10 6.551286e-05 
7.667084e-03 1.341778e-09 1.048113e-04 
9.632518e-03 2.660785e-09 1.676833e-04 
1.215301e-02 5.343692e-09 2.682696e-04 
1.546226e-02 1.100548e-08 4.291934e-04 
1.961281e-02 2.246000e-08 6.866488e-04 
2.508360e-02 4.698512e-08 1.098541e-03 
3.170078e-02 9.484211e-08 1.757511e-03 
4.003696e-02 1.910625e-07 2.811769e-03 
5.057284e-02 3.850748e-07 4.498433e-03 
6.412430e-02 7.849876e-07 7.196857e-03 
8.057722e-02 1.557524e-06 1.151395e-02 
1.024195e-01 3.198528e-06 1.842070e-02 
1.292008e-01 6.421048e-06 2.947052e-02 
1.636323e-01 1.304454e-05 4.714866e-02 
2.076973e-01 2.667678e-05 7.543120e-02 
2.629176e-01 5.411645e-05 1.206793e-01 
3.315738e-01 1.085575e-04 1.930698e-01 
4.190338e-01 2.191513e-04 3.088844e-01 
5.307808e-01 4.455168e-04 4.941713e-01 
6.706758e-01 8.991914e-04 7.906043e-01 
8.463179e-01 1.808122e-03 1.264855e+00 
1.065316e+00 3.610491e-03 2.023590e+00 
1.340260e+00 7.202674e-03 3.237458e+00 
1.679194e+00 1.420692e-02 5.179475e+00 
2.097522e+00 2.781615e-02 8.286428e+00 
2.595107e+00 5.306219e-02 1.325711e+01 
3.170952e+00 9.790698e-02 2.120951e+01 
3.813608e+00 1.732900e-01 3.393222e+01 
4.480694e+00 2.884884e-01 5.428675e+01 
5.107032e+00 4.438689e-01 8.685114e+01 
5.627194e+00 6.264624e-01 1.389495e+02 
5.978713e+00 8.068318e-01 2.222996e+02 
6.132405e+00 9.522319e-01 3.556480e+02 
6.100224e+00 1.042127e+00 5.689866e+02 
5.934611e+00 1.077401e+00 9.102982e+02 
5.682766e+00 1.066263e+00 1.456348e+03 
5.396166e+00 1.024401e+00 2.329952e+03 
5.113139e+00 9.659678e-01 3.727594e+03 
4.865798e+00 9.032701e-01 5.963623e+03 
4.667328e+00 8.432725e-01 9.540955e+03 
4.527599e+00 7.914727e-01 1.526418e+04 
4.453252e+00 7.519976e-01 2.442053e+04 
4.444855e+00 7.274507e-01 3.906940e+04 
4.484181e+00 7.168423e-01 6.250552e+04 
4.562037e+00 7.201406e-01 1.000000e+05 


==> anc/TOV-Output-e0-794.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.323726e-03 3.740177e-11 1.000000e-05 
2.923150e-03 7.445442e-11 1.599859e-05 
3.743435e-03 1.563682e-10 2.559548e-05 
4.747623e-03 3.189819e-10 4.094915e-05 
5.949892e-03 6.278627e-10 6.551286e-05 
7.693474e-03 1.357391e-09 1.048113e-04 
9.714407e-03 2.732665e-09 1.676833e-04 
1.238091e-02 5.657112e-09 2.682696e-04 
1.538698e-02 1.085920e-08 4.291934e-04 
1.960762e-02 2.247049e-08 6.866488e-04 
2.497212e-02 4.641993e-08 1.098541e-03 
3.149337e-02 9.310995e-08 1.757511e-03 
3.996939e-02 1.903364e-07 2.811769e-03 
5.045862e-02 3.829540e-07 4.498433e-03 
6.400632e-02 7.816474e-07 7.196857e-03 
8.085841e-02 1.575871e-06 1.151395e-02 
1.026358e-01 3.222893e-06 1.842070e-02 
1.292425e-01 6.435363e-06 2.947052e-02 
1.634304e-01 1.301272e-05 4.714866e-02 
2.073574e-01 2.657949e-05 7.543120e-02 
2.619777e-01 5.360575e-05 1.206793e-01 
3.320269e-01 1.091404e-04 1.930698e-01 
4.185189e-01 2.186197e-04 3.088844e-01 
5.297233e-01 4.434180e-04 4.941713e-01 
6.695604e-01 8.958407e-04 7.906043e-01 
8.435751e-01 1.792874e-03 1.264855e+00 
1.065815e+00 3.620053e-03 2.023590e+00 
1.339287e+00 7.195962e-03 3.237458e+00 
1.679462e+00 1.423105e-02 5.179475e+00 
2.093519e+00 2.769235e-02 8.286428e+00 
2.591232e+00 5.289110e-02 1.325711e+01 
3.169146e+00 9.785422e-02 2.120951e+01 
3.809541e+00 1.729435e-01 3.393222e+01 
4.474902e+00 2.877256e-01 5.428675e+01 
5.101842e+00 4.430321e-01 8.685114e+01 
5.623840e+00 6.259569e-01 1.389495e+02 
5.974473e+00 8.059401e-01 2.222996e+02 
6.127195e+00 9.509091e-01 3.556480e+02 
6.099206e+00 1.042150e+00 5.689866e+02 
5.931751e+00 1.076789e+00 9.102982e+02 
5.680832e+00 1.065931e+00 1.456348e+03 
5.393839e+00 1.023973e+00 2.329952e+03 
5.113402e+00 9.661726e-01 3.727594e+03 
4.864644e+00 9.031455e-01 5.963623e+03 
4.664398e+00 8.428061e-01 9.540955e+03 
4.525023e+00 7.910956e-01 1.526418e+04 
4.453211e+00 7.520816e-01 2.442053e+04 
4.440155e+00 7.267121e-01 3.906940e+04 
4.481943e+00 7.165348e-01 6.250552e+04 
4.560537e+00 7.199628e-01 1.000000e+05 


==> anc/TOV-Output-e0-795.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.321914e-03 3.736134e-11 1.000000e-05 
2.958075e-03 7.725231e-11 1.599859e-05 
3.691181e-03 1.500998e-10 2.559548e-05 
4.722769e-03 3.143939e-10 4.094915e-05 
6.031922e-03 6.550151e-10 6.551286e-05 
7.673951e-03 1.348780e-09 1.048113e-04 
9.701784e-03 2.725455e-09 1.676833e-04 
1.218629e-02 5.401300e-09 2.682696e-04 
1.553410e-02 1.118775e-08 4.291934e-04 
1.957004e-02 2.236969e-08 6.866488e-04 
2.496035e-02 4.641272e-08 1.098541e-03 
3.140320e-02 9.242876e-08 1.757511e-03 
3.967928e-02 1.864564e-07 2.811769e-03 
5.056185e-02 3.857943e-07 4.498433e-03 
6.383021e-02 7.761895e-07 7.196857e-03 
8.047807e-02 1.555695e-06 1.151395e-02 
1.021089e-01 3.177509e-06 1.842070e-02 
1.289274e-01 6.396463e-06 2.947052e-02 
1.633816e-01 1.301744e-05 4.714866e-02 
2.065804e-01 2.631493e-05 7.543120e-02 
2.620808e-01 5.373656e-05 1.206793e-01 
3.302361e-01 1.075195e-04 1.930698e-01 
4.178929e-01 2.179142e-04 3.088844e-01 
5.293219e-01 4.429672e-04 4.941713e-01 
6.681822e-01 8.914426e-04 7.906043e-01 
8.443806e-01 1.800252e-03 1.264855e+00 
1.062707e+00 3.593042e-03 2.023590e+00 
1.337136e+00 7.170361e-03 3.237458e+00 
1.677652e+00 1.420277e-02 5.179475e+00 
2.091383e+00 2.764185e-02 8.286428e+00 
2.588384e+00 5.278174e-02 1.325711e+01 
3.165667e+00 9.765105e-02 2.120951e+01 
3.805593e+00 1.726123e-01 3.393222e+01 
4.468581e+00 2.868686e-01 5.428675e+01 
5.100346e+00 4.430556e-01 8.685114e+01 
5.619515e+00 6.251759e-01 1.389495e+02 
5.966823e+00 8.039594e-01 2.222996e+02 
6.121617e+00 9.494624e-01 3.556480e+02 
6.094273e+00 1.040868e+00 5.689866e+02 
5.927738e+00 1.075813e+00 9.102982e+02 
5.678864e+00 1.065587e+00 1.456348e+03 
5.389662e+00 1.023062e+00 2.329952e+03 
5.110818e+00 9.657110e-01 3.727594e+03 
4.861678e+00 9.026367e-01 5.963623e+03 
4.661245e+00 8.422962e-01 9.540955e+03 
4.523478e+00 7.909074e-01 1.526418e+04 
4.449657e+00 7.515419e-01 2.442053e+04 
4.439739e+00 7.267301e-01 3.906940e+04 
4.480435e+00 7.163587e-01 6.250552e+04 
4.557533e+00 7.195049e-01 1.000000e+05 


==> anc/TOV-Output-e0-796.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.281350e-03 3.548183e-11 1.000000e-05 
3.014285e-03 8.184324e-11 1.599859e-05 
3.765890e-03 1.596000e-10 2.559548e-05 
4.717419e-03 3.137209e-10 4.094915e-05 
6.016812e-03 6.509225e-10 6.551286e-05 
7.663273e-03 1.344847e-09 1.048113e-04 
9.626046e-03 2.665470e-09 1.676833e-04 
1.234157e-02 5.617477e-09 2.682696e-04 
1.539588e-02 1.090546e-08 4.291934e-04 
1.971943e-02 2.291466e-08 6.866488e-04 
2.494883e-02 4.640674e-08 1.098541e-03 
3.130840e-02 9.170941e-08 1.757511e-03 
3.984215e-02 1.889993e-07 2.811769e-03 
5.039426e-02 3.824514e-07 4.498433e-03 
6.363829e-02 7.701768e-07 7.196857e-03 
8.057533e-02 1.563306e-06 1.151395e-02 
1.023281e-01 3.202040e-06 1.842070e-02 
1.295134e-01 6.492223e-06 2.947052e-02 
1.634957e-01 1.306111e-05 4.714866e-02 
2.069510e-01 2.649004e-05 7.543120e-02 
2.613396e-01 5.334897e-05 1.206793e-01 
3.304666e-01 1.078801e-04 1.930698e-01 
4.177380e-01 2.179454e-04 3.088844e-01 
5.274678e-01 4.388817e-04 4.941713e-01 
6.677966e-01 8.910161e-04 7.906043e-01 
8.414198e-01 1.783640e-03 1.264855e+00 
1.060955e+00 3.579793e-03 2.023590e+00 
1.334198e+00 7.132221e-03 3.237458e+00 
1.675347e+00 1.416202e-02 5.179475e+00 
2.087604e+00 2.752703e-02 8.286428e+00 
2.583142e+00 5.252903e-02 1.325711e+01 
3.158464e+00 9.711435e-02 2.120951e+01 
3.799963e+00 1.720631e-01 3.393222e+01 
4.467379e+00 2.869273e-01 5.428675e+01 
5.092741e+00 4.416560e-01 8.685114e+01 
5.615925e+00 6.246026e-01 1.389495e+02 
5.965769e+00 8.040836e-01 2.222996e+02 
6.120702e+00 9.495814e-01 3.556480e+02 
6.090564e+00 1.039994e+00 5.689866e+02 
5.925476e+00 1.075389e+00 9.102982e+02 
5.673253e+00 1.064191e+00 1.456348e+03 
5.387977e+00 1.022800e+00 2.329952e+03 
5.107289e+00 9.650273e-01 3.727594e+03 
4.858917e+00 9.021712e-01 5.963623e+03 
4.657982e+00 8.417644e-01 9.540955e+03 
4.521698e+00 7.906760e-01 1.526418e+04 
4.445263e+00 7.508531e-01 2.442053e+04 
4.437010e+00 7.263395e-01 3.906940e+04 
4.476944e+00 7.158254e-01 6.250552e+04 
4.551718e+00 7.185240e-01 1.000000e+05 


==> anc/TOV-Output-e0-797.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.319022e-03 3.731555e-11 1.000000e-05 
2.953849e-03 7.711521e-11 1.599859e-05 
3.701719e-03 1.517699e-10 2.559548e-05 
4.651050e-03 3.010427e-10 4.094915e-05 
5.974631e-03 6.381291e-10 6.551286e-05 
7.588437e-03 1.307472e-09 1.048113e-04 
9.715913e-03 2.744265e-09 1.676833e-04 
1.207038e-02 5.261842e-09 2.682696e-04 
1.541946e-02 1.096941e-08 4.291934e-04 
1.964620e-02 2.268879e-08 6.866488e-04 
2.466162e-02 4.487878e-08 1.098541e-03 
3.155395e-02 9.400209e-08 1.757511e-03 
3.994778e-02 1.907459e-07 2.811769e-03 
5.008530e-02 3.759319e-07 4.498433e-03 
6.356489e-02 7.684790e-07 7.196857e-03 
8.084755e-02 1.581188e-06 1.151395e-02 
1.020712e-01 3.181976e-06 1.842070e-02 
1.286075e-01 6.364933e-06 2.947052e-02 
1.634953e-01 1.307742e-05 4.714866e-02 
2.068191e-01 2.647265e-05 7.543120e-02 
2.606000e-01 5.296385e-05 1.206793e-01 
3.298109e-01 1.073740e-04 1.930698e-01 
4.169360e-01 2.169649e-04 3.088844e-01 
5.273827e-01 4.392188e-04 4.941713e-01 
6.668922e-01 8.885145e-04 7.906043e-01 
8.415979e-01 1.786996e-03 1.264855e+00 
1.061799e+00 3.592775e-03 2.023590e+00 
1.335374e+00 7.159817e-03 3.237458e+00 
1.673345e+00 1.412889e-02 5.179475e+00 
2.086657e+00 2.752295e-02 8.286428e+00 
2.579728e+00 5.238593e-02 1.325711e+01 
3.156483e+00 9.704534e-02 2.120951e+01 
3.797844e+00 1.719686e-01 3.393222e+01 
4.460768e+00 2.860183e-01 5.428675e+01 
5.091123e+00 4.416495e-01 8.685114e+01 
5.611355e+00 6.237512e-01 1.389495e+02 
5.961992e+00 8.033379e-01 2.222996e+02 
6.116311e+00 9.485324e-01 3.556480e+02 
6.086903e+00 1.039135e+00 5.689866e+02 
5.922700e+00 1.074802e+00 9.102982e+02 
5.671782e+00 1.063991e+00 1.456348e+03 
5.386038e+00 1.022471e+00 2.329952e+03 
5.106090e+00 9.648890e-01 3.727594e+03 
4.854264e+00 9.013043e-01 5.963623e+03 
4.657938e+00 8.418596e-01 9.540955e+03 
4.516695e+00 7.898531e-01 1.526418e+04 
4.444750e+00 7.508528e-01 2.442053e+04 
4.434240e+00 7.259413e-01 3.906940e+04 
4.473104e+00 7.152294e-01 6.250552e+04 
4.547791e+00 7.178940e-01 1.000000e+05 


==> anc/TOV-Output-e0-798.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.340455e-03 3.840789e-11 1.000000e-05 
2.965844e-03 7.815642e-11 1.599859e-05 
3.674054e-03 1.485787e-10 2.559548e-05 
4.653674e-03 3.019309e-10 4.094915e-05 
6.031500e-03 6.573488e-10 6.551286e-05 
7.607894e-03 1.319208e-09 1.048113e-04 
9.627034e-03 2.672990e-09 1.676833e-04 
1.219612e-02 5.434824e-09 2.682696e-04 
1.552981e-02 1.122066e-08 4.291934e-04 
1.959202e-02 2.252982e-08 6.866488e-04 
2.464673e-02 4.485374e-08 1.098541e-03 
3.146643e-02 9.333903e-08 1.757511e-03 
3.975758e-02 1.882701e-07 2.811769e-03 
5.023096e-02 3.796971e-07 4.498433e-03 
6.338344e-02 7.628727e-07 7.196857e-03 
8.009669e-02 1.539471e-06 1.151395e-02 
1.018740e-01 3.167540e-06 1.842070e-02 
1.285089e-01 6.358270e-06 2.947052e-02 
1.626246e-01 1.288577e-05 4.714866e-02 
2.061837e-01 2.626231e-05 7.543120e-02 
2.608661e-01 5.319280e-05 1.206793e-01 
3.294474e-01 1.071535e-04 1.930698e-01 
4.169053e-01 2.171885e-04 3.088844e-01 
5.273970e-01 4.398040e-04 4.941713e-01 
6.653914e-01 8.836385e-04 7.906043e-01 
8.394214e-01 1.775401e-03 1.264855e+00 
1.058445e+00 3.563348e-03 2.023590e+00 
1.332423e+00 7.121439e-03 3.237458e+00 
1.670008e+00 1.406227e-02 5.179475e+00 
2.082640e+00 2.739891e-02 8.286428e+00 
2.576786e+00 5.227105e-02 1.325711e+01 
3.154467e+00 9.697304e-02 2.120951e+01 
3.794047e+00 1.716566e-01 3.393222e+01 
4.455610e+00 2.853692e-01 5.428675e+01 
5.082394e+00 4.399889e-01 8.685114e+01 
5.605243e+00 6.224638e-01 1.389495e+02 
5.957113e+00 8.022401e-01 2.222996e+02 
6.112218e+00 9.475827e-01 3.556480e+02 
6.084394e+00 1.038659e+00 5.689866e+02 
5.917990e+00 1.073605e+00 9.102982e+02 
5.668317e+00 1.063214e+00 1.456348e+03 
5.382337e+00 1.021683e+00 2.329952e+03 
5.104015e+00 9.645454e-01 3.727594e+03 
4.851892e+00 9.009205e-01 5.963623e+03 
4.654896e+00 8.413703e-01 9.540955e+03 
4.514579e+00 7.895594e-01 1.526418e+04 
4.439618e+00 7.500326e-01 2.442053e+04 
4.429104e+00 7.251252e-01 3.906940e+04 
4.470127e+00 7.147884e-01 6.250552e+04 
4.546638e+00 7.177799e-01 1.000000e+05 


==> anc/TOV-Output-e0-799.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.348680e-03 3.886288e-11 1.000000e-05 
2.918997e-03 7.460442e-11 1.599859e-05 
3.720268e-03 1.544494e-10 2.559548e-05 
4.681717e-03 3.078074e-10 4.094915e-05 
5.979203e-03 6.412000e-10 6.551286e-05 
7.601716e-03 1.317646e-09 1.048113e-04 
9.543216e-03 2.607042e-09 1.676833e-04 
1.211076e-02 5.328176e-09 2.682696e-04 
1.545130e-02 1.106519e-08 4.291934e-04 
1.968458e-02 2.287929e-08 6.866488e-04 
2.462340e-02 4.478249e-08 1.098541e-03 
3.133524e-02 9.229198e-08 1.757511e-03 
3.984870e-02 1.898052e-07 2.811769e-03 
5.013449e-02 3.779867e-07 4.498433e-03 
6.359242e-02 7.714089e-07 7.196857e-03 
8.052073e-02 1.566010e-06 1.151395e-02 
1.013871e-01 3.126254e-06 1.842070e-02 
1.286834e-01 6.392207e-06 2.947052e-02 
1.631639e-01 1.303069e-05 4.714866e-02 
2.062372e-01 2.631568e-05 7.543120e-02 
2.609846e-01 5.333203e-05 1.206793e-01 
3.297793e-01 1.076122e-04 1.930698e-01 
4.167298e-01 2.171859e-04 3.088844e-01 
5.263891e-01 4.378357e-04 4.941713e-01 
6.654859e-01 8.851173e-04 7.906043e-01 
8.396880e-01 1.779300e-03 1.264855e+00 
1.057539e+00 3.558631e-03 2.023590e+00 
1.331864e+00 7.121266e-03 3.237458e+00 
1.668823e+00 1.404962e-02 5.179475e+00 
2.079512e+00 2.730971e-02 8.286428e+00 
2.573180e+00 5.211652e-02 1.325711e+01 
3.149881e+00 9.667084e-02 2.120951e+01 
3.788899e+00 1.711698e-01 3.393222e+01 
4.452230e+00 2.850373e-01 5.428675e+01 
5.080878e+00 4.400046e-01 8.685114e+01 
5.601243e+00 6.217730e-01 1.389495e+02 
5.951873e+00 8.010267e-01 2.222996e+02 
6.104987e+00 9.455783e-01 3.556480e+02 
6.081670e+00 1.038111e+00 5.689866e+02 
5.914209e+00 1.072700e+00 9.102982e+02 
5.667884e+00 1.063314e+00 1.456348e+03 
5.379870e+00 1.021216e+00 2.329952e+03 
5.100364e+00 9.638321e-01 3.727594e+03 
4.851429e+00 9.009410e-01 5.963623e+03 
4.650853e+00 8.406857e-01 9.540955e+03 
4.511998e+00 7.891803e-01 1.526418e+04 
4.440318e+00 7.502473e-01 2.442053e+04 
4.427135e+00 7.248683e-01 3.906940e+04 
4.467655e+00 7.144380e-01 6.250552e+04 
4.543230e+00 7.172463e-01 1.000000e+05 


==> anc/TOV-Output-e0-8.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.020027e-03 1.039018e-11 1.000000e-08 
8.887159e-03 2.108122e-11 1.450829e-08 
1.085304e-02 3.839379e-11 2.104904e-08 
1.289941e-02 6.446394e-11 3.053856e-08 
1.539580e-02 1.096007e-10 4.430621e-08 
1.802084e-02 1.757647e-10 6.428073e-08 
2.273511e-02 3.529376e-10 9.326033e-08 
2.689535e-02 5.843038e-10 1.353048e-07 
3.207749e-02 9.913064e-10 1.963041e-07 
3.881793e-02 1.756726e-09 2.848036e-07 
4.804203e-02 3.330204e-09 4.132012e-07 
5.641430e-02 5.392307e-09 5.994843e-07 
6.831935e-02 9.577188e-09 8.697490e-07 
8.256566e-02 1.690461e-08 1.261857e-06 
1.003203e-01 3.032305e-08 1.830738e-06 
1.222126e-01 5.482203e-08 2.656088e-06 
1.447441e-01 9.107723e-08 3.853529e-06 
1.746622e-01 1.600311e-07 5.590810e-06 
2.123621e-01 2.876328e-07 8.111308e-06 
2.558833e-01 5.031916e-07 1.176812e-05 
3.098181e-01 8.931580e-07 1.707353e-05 
3.700088e-01 1.521404e-06 2.477076e-05 
4.496576e-01 2.730581e-06 3.593814e-05 
5.405588e-01 4.743940e-06 5.214008e-05 
6.473712e-01 8.148398e-06 7.564633e-05 
7.857817e-01 1.457202e-05 1.097499e-04 
9.468184e-01 2.549280e-05 1.592283e-04 
1.137163e+00 4.416629e-05 2.310130e-04 
1.372911e+00 7.772425e-05 3.351603e-04 
1.652948e+00 1.356490e-04 4.862602e-04 
1.984799e+00 2.348573e-04 7.054802e-04 
2.393280e+00 4.117708e-04 1.023531e-03 
2.889663e+00 7.248477e-04 1.484968e-03 
3.469131e+00 1.254332e-03 2.154435e-03 
4.184831e+00 2.202152e-03 3.125716e-03 
5.032679e+00 3.830937e-03 4.534879e-03 
6.067757e+00 6.716210e-03 6.579332e-03 
7.285343e+00 1.163020e-02 9.545485e-03 
8.763331e+00 2.025470e-02 1.384886e-02 
1.053017e+01 3.517470e-02 2.009233e-02 
1.263793e+01 6.088894e-02 2.915053e-02 
1.511256e+01 1.043240e-01 4.229243e-02 
1.806369e+01 1.786510e-01 6.135907e-02 
2.148681e+01 3.018991e-01 8.902151e-02 
2.541127e+01 5.022947e-01 1.291550e-01 
2.987355e+01 8.228308e-01 1.873817e-01 
3.474948e+01 1.310309e+00 2.718588e-01 
3.993660e+01 2.021650e+00 3.944206e-01 
4.518959e+01 2.995009e+00 5.722368e-01 
5.017535e+01 4.224794e+00 8.302176e-01 
5.454393e+01 5.644984e+00 1.204504e+00 
5.789213e+01 7.100073e+00 1.747528e+00 
6.011277e+01 8.454642e+00 2.535364e+00 
6.105297e+01 9.533124e+00 3.678380e+00 
6.090601e+01 1.028090e+01 5.336699e+00 
5.980482e+01 1.065748e+01 7.742637e+00 
5.807195e+01 1.072329e+01 1.123324e+01 
5.595201e+01 1.054172e+01 1.629751e+01 
5.368665e+01 1.019201e+01 2.364489e+01 
5.144505e+01 9.739229e+00 3.430469e+01 
4.940109e+01 9.248583e+00 4.977024e+01 
4.760029e+01 8.751907e+00 7.220809e+01 
4.615358e+01 8.291790e+00 1.047616e+02 
4.510721e+01 7.892796e+00 1.519911e+02 
4.445299e+01 7.567254e+00 2.205131e+02 
4.422952e+01 7.334749e+00 3.199267e+02 
4.433201e+01 7.188419e+00 4.641589e+02 
4.475421e+01 7.137268e+00 6.734151e+02 
4.537635e+01 7.166902e+00 9.770100e+02 
4.605456e+01 7.252747e+00 1.417474e+03 
4.675167e+01 7.384109e+00 2.056512e+03 
4.736643e+01 7.533100e+00 2.983647e+03 
4.783728e+01 7.676080e+00 4.328761e+03 
4.811703e+01 7.791490e+00 6.280291e+03 
4.830651e+01 7.890248e+00 9.111628e+03 
4.833441e+01 7.949965e+00 1.321941e+04 
4.826064e+01 7.978547e+00 1.917910e+04 
4.813693e+01 7.984704e+00 2.782559e+04 
4.796915e+01 7.969443e+00 4.037017e+04 
4.777033e+01 7.936681e+00 5.857021e+04 
4.760846e+01 7.902432e+00 8.497534e+04 
4.746643e+01 7.865503e+00 1.232847e+05 
4.738847e+01 7.837313e+00 1.788650e+05 
4.730356e+01 7.805733e+00 2.595024e+05 
4.728521e+01 7.787568e+00 3.764936e+05 
4.728855e+01 7.775238e+00 5.462277e+05 
4.730731e+01 7.768480e+00 7.924829e+05 
4.732814e+01 7.765108e+00 1.149757e+06 
4.737602e+01 7.770256e+00 1.668101e+06 
4.741844e+01 7.777099e+00 2.420128e+06 
4.745138e+01 7.784326e+00 3.511192e+06 
4.749490e+01 7.795401e+00 5.094138e+06 
4.750503e+01 7.800731e+00 7.390722e+06 
4.750844e+01 7.805136e+00 1.072267e+07 
4.752322e+01 7.811806e+00 1.555676e+07 
4.753708e+01 7.817864e+00 2.257020e+07 
4.753384e+01 7.819777e+00 3.274549e+07 
4.751957e+01 7.818673e+00 4.750810e+07 
4.749766e+01 7.815243e+00 6.892612e+07 
4.747640e+01 7.811257e+00 1.000000e+08 


==> anc/TOV-Output-e0-80.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.448186e-03 1.240962e-10 1.000000e-06 
9.751348e-03 2.784843e-10 1.757511e-06 
1.313447e-02 6.805252e-10 3.088844e-06 
1.737869e-02 1.576369e-09 5.428675e-06 
2.299242e-02 3.650575e-09 9.540955e-06 
3.039488e-02 8.433509e-09 1.676833e-05 
4.041015e-02 1.981884e-08 2.947052e-05 
5.379195e-02 4.674757e-08 5.179475e-05 
7.052161e-02 1.053354e-07 9.102982e-05 
9.458467e-02 2.541383e-07 1.599859e-04 
1.243853e-01 5.779847e-07 2.811769e-04 
1.656909e-01 1.366174e-06 4.941713e-04 
2.204584e-01 3.218049e-06 8.685114e-04 
2.914711e-01 7.437098e-06 1.526418e-03 
3.878665e-01 1.752555e-05 2.682696e-03 
5.133107e-01 4.062369e-05 4.714866e-03 
6.799589e-01 9.443008e-05 8.286428e-03 
9.013961e-01 2.200144e-04 1.456348e-02 
1.199030e+00 5.179232e-04 2.559548e-02 
1.584122e+00 1.194734e-03 4.498433e-02 
2.097738e+00 2.775768e-03 7.906043e-02 
2.779508e+00 6.462813e-03 1.389495e-01 
3.660737e+00 1.478823e-02 2.442053e-01 
4.814178e+00 3.372676e-02 4.291934e-01 
6.293080e+00 7.569606e-02 7.543120e-01 
8.132275e+00 1.647098e-01 1.325711e+00 
1.033208e+01 3.425997e-01 2.329952e+00 
1.279872e+01 6.666973e-01 4.094915e+00 
1.528780e+01 1.179897e+00 7.196857e+00 
1.739733e+01 1.843220e+00 1.264855e+01 
1.879986e+01 2.527621e+00 2.222996e+01 
1.932148e+01 3.060573e+00 3.906940e+01 
1.905877e+01 3.346152e+00 6.866488e+01 
1.823998e+01 3.384688e+00 1.206793e+02 
1.718887e+01 3.259818e+00 2.120951e+02 
1.612309e+01 3.047023e+00 3.727594e+02 
1.519120e+01 2.807881e+00 6.551286e+02 
1.449503e+01 2.587296e+00 1.151395e+03 
1.410073e+01 2.415664e+00 2.023590e+03 
1.398858e+01 2.303936e+00 3.556480e+03 
1.411646e+01 2.257481e+00 6.250552e+03 
1.441094e+01 2.272289e+00 1.098541e+04 
1.474610e+01 2.327039e+00 1.930698e+04 
1.502722e+01 2.396587e+00 3.393222e+04 
1.521007e+01 2.460049e+00 5.963623e+04 
1.528178e+01 2.503055e+00 1.048113e+05 
1.526410e+01 2.522279e+00 1.842070e+05 
1.519992e+01 2.523324e+00 3.237458e+05 
1.511423e+01 2.511343e+00 5.689866e+05 
1.503791e+01 2.494574e+00 1.000000e+06 


==> anc/TOV-Output-e0-800.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.326121e-03 3.780104e-11 1.000000e-05 
2.969940e-03 7.867738e-11 1.599859e-05 
3.658645e-03 1.470848e-10 2.559548e-05 
4.713091e-03 3.144302e-10 4.094915e-05 
5.928608e-03 6.258425e-10 6.551286e-05 
7.502769e-03 1.268445e-09 1.048113e-04 
9.695690e-03 2.737431e-09 1.676833e-04 
1.203133e-02 5.230557e-09 2.682696e-04 
1.537939e-02 1.092507e-08 4.291934e-04 
1.951014e-02 2.230430e-08 6.866488e-04 
2.469995e-02 4.525804e-08 1.098541e-03 
3.147093e-02 9.361314e-08 1.757511e-03 
3.939251e-02 1.835903e-07 2.811769e-03 
5.025143e-02 3.811142e-07 4.498433e-03 
6.362147e-02 7.734330e-07 7.196857e-03 
8.049031e-02 1.566193e-06 1.151395e-02 
1.011775e-01 3.110791e-06 1.842070e-02 
1.283983e-01 6.357762e-06 2.947052e-02 
1.625561e-01 1.290174e-05 4.714866e-02 
2.061300e-01 2.630756e-05 7.543120e-02 
2.596739e-01 5.259839e-05 1.206793e-01 
3.282981e-01 1.063018e-04 1.930698e-01 
4.158988e-01 2.161595e-04 3.088844e-01 
5.257605e-01 4.368145e-04 4.941713e-01 
6.635075e-01 8.783486e-04 7.906043e-01 
8.380604e-01 1.771191e-03 1.264855e+00 
1.057262e+00 3.560248e-03 2.023590e+00 
1.329021e+00 7.084653e-03 3.237458e+00 
1.666673e+00 1.401281e-02 5.179475e+00 
2.079317e+00 2.733469e-02 8.286428e+00 
2.572784e+00 5.215335e-02 1.325711e+01 
3.147662e+00 9.658012e-02 2.120951e+01 
3.784823e+00 1.708217e-01 3.393222e+01 
4.445749e+00 2.841524e-01 5.428675e+01 
5.075236e+00 4.390614e-01 8.685114e+01 
5.596546e+00 6.208849e-01 1.389495e+02 
5.945635e+00 7.994947e-01 2.222996e+02 
6.102294e+00 9.450977e-01 3.556480e+02 
6.076491e+00 1.036745e+00 5.689866e+02 
5.913649e+00 1.072810e+00 9.102982e+02 
5.663375e+00 1.062234e+00 1.456348e+03 
5.376901e+00 1.020617e+00 2.329952e+03 
5.098826e+00 9.636136e-01 3.727594e+03 
4.846275e+00 8.999666e-01 5.963623e+03 
4.650525e+00 8.407251e-01 9.540955e+03 
4.510599e+00 7.890178e-01 1.526418e+04 
4.435715e+00 7.495206e-01 2.442053e+04 
4.424099e+00 7.244226e-01 3.906940e+04 
4.464851e+00 7.140279e-01 6.250552e+04 
4.542179e+00 7.171508e-01 1.000000e+05 


==> anc/TOV-Output-e0-801.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.321726e-03 3.763417e-11 1.000000e-05 
2.921739e-03 7.500211e-11 1.599859e-05 
3.755737e-03 1.593070e-10 2.559548e-05 
4.716922e-03 3.155916e-10 4.094915e-05 
5.980925e-03 6.433606e-10 6.551286e-05 
7.471222e-03 1.254078e-09 1.048113e-04 
9.709217e-03 2.752340e-09 1.676833e-04 
1.223595e-02 5.508869e-09 2.682696e-04 
1.548988e-02 1.117619e-08 4.291934e-04 
1.941332e-02 2.200135e-08 6.866488e-04 
2.467354e-02 4.516940e-08 1.098541e-03 
3.101328e-02 8.970025e-08 1.757511e-03 
3.942732e-02 1.843076e-07 2.811769e-03 
5.014606e-02 3.791952e-07 4.498433e-03 
6.333116e-02 7.638474e-07 7.196857e-03 
8.012749e-02 1.547041e-06 1.151395e-02 
1.017073e-01 3.163865e-06 1.842070e-02 
1.285073e-01 6.381934e-06 2.947052e-02 
1.626229e-01 1.293378e-05 4.714866e-02 
2.048656e-01 2.585871e-05 7.543120e-02 
2.591392e-01 5.233950e-05 1.206793e-01 
3.285886e-01 1.067172e-04 1.930698e-01 
4.160342e-01 2.166406e-04 3.088844e-01 
5.251851e-01 4.359255e-04 4.941713e-01 
6.626613e-01 8.760850e-04 7.906043e-01 
8.365658e-01 1.763935e-03 1.264855e+00 
1.054717e+00 3.539040e-03 2.023590e+00 
1.328060e+00 7.078049e-03 3.237458e+00 
1.663444e+00 1.394903e-02 5.179475e+00 
2.075687e+00 2.722590e-02 8.286428e+00 
2.567474e+00 5.189730e-02 1.325711e+01 
3.142993e+00 9.627055e-02 2.120951e+01 
3.778263e+00 1.701532e-01 3.393222e+01 
4.441653e+00 2.836924e-01 5.428675e+01 
5.070614e+00 4.383550e-01 8.685114e+01 
5.588895e+00 6.191629e-01 1.389495e+02 
5.943181e+00 7.991689e-01 2.222996e+02 
6.098046e+00 9.440944e-01 3.556480e+02 
6.075235e+00 1.036684e+00 5.689866e+02 
5.909142e+00 1.071675e+00 9.102982e+02 
5.658899e+00 1.061162e+00 1.456348e+03 
5.374666e+00 1.020210e+00 2.329952e+03 
5.095548e+00 9.629869e-01 3.727594e+03 
4.845633e+00 8.999488e-01 5.963623e+03 
4.645662e+00 8.398799e-01 9.540955e+03 
4.505967e+00 7.882621e-01 1.526418e+04 
4.433734e+00 7.492592e-01 2.442053e+04 
4.421966e+00 7.241363e-01 3.906940e+04 
4.461780e+00 7.135696e-01 6.250552e+04 
4.539278e+00 7.167111e-01 1.000000e+05 


==> anc/TOV-Output-e0-802.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.330804e-03 3.812488e-11 1.000000e-05 
2.948421e-03 7.717202e-11 1.599859e-05 
3.766200e-03 1.608427e-10 2.559548e-05 
4.719080e-03 3.164195e-10 4.094915e-05 
5.911271e-03 6.219192e-10 6.551286e-05 
7.587899e-03 1.315394e-09 1.048113e-04 
9.626490e-03 2.685933e-09 1.676833e-04 
1.203630e-02 5.250130e-09 2.682696e-04 
1.539192e-02 1.097918e-08 4.291934e-04 
1.952601e-02 2.241466e-08 6.866488e-04 
2.445344e-02 4.402629e-08 1.098541e-03 
3.136083e-02 9.286568e-08 1.757511e-03 
3.955786e-02 1.863767e-07 2.811769e-03 
5.006035e-02 3.777251e-07 4.498433e-03 
6.319939e-02 7.600371e-07 7.196857e-03 
7.979781e-02 1.529931e-06 1.151395e-02 
1.013941e-01 3.138640e-06 1.842070e-02 
1.281577e-01 6.337898e-06 2.947052e-02 
1.621164e-01 1.282931e-05 4.714866e-02 
2.054694e-01 2.612055e-05 7.543120e-02 
2.597865e-01 5.279841e-05 1.206793e-01 
3.281769e-01 1.064493e-04 1.930698e-01 
4.149958e-01 2.152911e-04 3.088844e-01 
5.243967e-01 4.345069e-04 4.941713e-01 
6.627665e-01 8.775909e-04 7.906043e-01 
8.360214e-01 1.762681e-03 1.264855e+00 
1.052931e+00 3.525488e-03 2.023590e+00 
1.324586e+00 7.031511e-03 3.237458e+00 
1.663029e+00 1.395556e-02 5.179475e+00 
2.074559e+00 2.721439e-02 8.286428e+00 
2.565851e+00 5.186076e-02 1.325711e+01 
3.139465e+00 9.606286e-02 2.120951e+01 
3.774588e+00 1.698568e-01 3.393222e+01 
4.438115e+00 2.833317e-01 5.428675e+01 
5.066769e+00 4.378285e-01 8.685114e+01 
5.585167e+00 6.185474e-01 1.389495e+02 
5.939377e+00 7.984118e-01 2.222996e+02 
6.092981e+00 9.428157e-01 3.556480e+02 
6.071643e+00 1.035845e+00 5.689866e+02 
5.904893e+00 1.070621e+00 9.102982e+02 
5.657183e+00 1.060889e+00 1.456348e+03 
5.373674e+00 1.020127e+00 2.329952e+03 
5.093523e+00 9.626538e-01 3.727594e+03 
4.844436e+00 8.998130e-01 5.963623e+03 
4.642942e+00 8.394523e-01 9.540955e+03 
4.504779e+00 7.881378e-01 1.526418e+04 
4.430677e+00 7.488063e-01 2.442053e+04 
4.419513e+00 7.237935e-01 3.906940e+04 
4.460823e+00 7.134913e-01 6.250552e+04 
4.534608e+00 7.159424e-01 1.000000e+05 


==> anc/TOV-Output-e0-803.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.322017e-03 3.774231e-11 1.000000e-05 
2.937963e-03 7.644894e-11 1.599859e-05 
3.723332e-03 1.556065e-10 2.559548e-05 
4.665067e-03 3.060597e-10 4.094915e-05 
5.859857e-03 6.065876e-10 6.551286e-05 
7.564113e-03 1.304688e-09 1.048113e-04 
9.632475e-03 2.694302e-09 1.676833e-04 
1.207064e-02 5.301807e-09 2.682696e-04 
1.542953e-02 1.107365e-08 4.291934e-04 
1.934890e-02 2.183744e-08 6.866488e-04 
2.470459e-02 4.545339e-08 1.098541e-03 
3.119655e-02 9.152787e-08 1.757511e-03 
3.932652e-02 1.833542e-07 2.811769e-03 
4.980216e-02 3.723745e-07 4.498433e-03 
6.338194e-02 7.675980e-07 7.196857e-03 
8.014860e-02 1.552129e-06 1.151395e-02 
1.014566e-01 3.148368e-06 1.842070e-02 
1.276905e-01 6.276650e-06 2.947052e-02 
1.615676e-01 1.271530e-05 4.714866e-02 
2.048783e-01 2.592808e-05 7.543120e-02 
2.591468e-01 5.247469e-05 1.206793e-01 
3.271234e-01 1.055591e-04 1.930698e-01 
4.150065e-01 2.155757e-04 3.088844e-01 
5.237890e-01 4.335375e-04 4.941713e-01 
6.622516e-01 8.766361e-04 7.906043e-01 
8.339405e-01 1.751741e-03 1.264855e+00 
1.051519e+00 3.515688e-03 2.023590e+00 
1.322768e+00 7.011307e-03 3.237458e+00 
1.659995e+00 1.389668e-02 5.179475e+00 
2.070240e+00 2.707897e-02 8.286428e+00 
2.562829e+00 5.174098e-02 1.325711e+01 
3.137336e+00 9.597969e-02 2.120951e+01 
3.772122e+00 1.697158e-01 3.393222e+01 
4.433438e+00 2.827679e-01 5.428675e+01 
5.058962e+00 4.363832e-01 8.685114e+01 
5.580655e+00 6.177104e-01 1.389495e+02 
5.935601e+00 7.976632e-01 2.222996e+02 
6.089408e+00 9.420378e-01 3.556480e+02 
6.066143e+00 1.034370e+00 5.689866e+02 
5.903103e+00 1.070342e+00 9.102982e+02 
5.654870e+00 1.060443e+00 1.456348e+03 
5.372007e+00 1.019867e+00 2.329952e+03 
5.092019e+00 9.624425e-01 3.727594e+03 
4.839134e+00 8.988058e-01 5.963623e+03 
4.640441e+00 8.390671e-01 9.540955e+03 
4.503216e+00 7.879449e-01 1.526418e+04 
4.428981e+00 7.485952e-01 2.442053e+04 
4.415747e+00 7.232183e-01 3.906940e+04 
4.456654e+00 7.128352e-01 6.250552e+04 
4.531551e+00 7.154733e-01 1.000000e+05 


==> anc/TOV-Output-e0-804.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.253137e-03 3.452515e-11 1.000000e-05 
2.957199e-03 7.805752e-11 1.599859e-05 
3.666765e-03 1.488066e-10 2.559548e-05 
4.731127e-03 3.196441e-10 4.094915e-05 
6.015532e-03 6.570450e-10 6.551286e-05 
7.630626e-03 1.341076e-09 1.048113e-04 
9.625727e-03 2.691991e-09 1.676833e-04 
1.209346e-02 5.338564e-09 2.682696e-04 
1.522759e-02 1.065777e-08 4.291934e-04 
1.940686e-02 2.206171e-08 6.866488e-04 
2.439647e-02 4.382828e-08 1.098541e-03 
3.129576e-02 9.251895e-08 1.757511e-03 
3.927916e-02 1.829200e-07 2.811769e-03 
4.972958e-02 3.712105e-07 4.498433e-03 
6.303832e-02 7.561218e-07 7.196857e-03 
8.002398e-02 1.546825e-06 1.151395e-02 
1.006779e-01 3.080262e-06 1.842070e-02 
1.274216e-01 6.244850e-06 2.947052e-02 
1.621145e-01 1.286084e-05 4.714866e-02 
2.046021e-01 2.585553e-05 7.543120e-02 
2.590372e-01 5.247338e-05 1.206793e-01 
3.274517e-01 1.060088e-04 1.930698e-01 
4.133242e-01 2.132306e-04 3.088844e-01 
5.232441e-01 4.327234e-04 4.941713e-01 
6.604779e-01 8.706971e-04 7.906043e-01 
8.340551e-01 1.754629e-03 1.264855e+00 
1.051363e+00 3.518460e-03 2.023590e+00 
1.322397e+00 7.013988e-03 3.237458e+00 
1.658503e+00 1.387626e-02 5.179475e+00 
2.069188e+00 2.707028e-02 8.286428e+00 
2.561829e+00 5.174124e-02 1.325711e+01 
3.131908e+00 9.560289e-02 2.120951e+01 
3.768895e+00 1.694766e-01 3.393222e+01 
4.428748e+00 2.822018e-01 5.428675e+01 
5.056190e+00 4.361045e-01 8.685114e+01 
5.575278e+00 6.166294e-01 1.389495e+02 
5.930776e+00 7.965797e-01 2.222996e+02 
6.086332e+00 9.414261e-01 3.556480e+02 
6.061326e+00 1.033122e+00 5.689866e+02 
5.901483e+00 1.070116e+00 9.102982e+02 
5.653657e+00 1.060315e+00 1.456348e+03 
5.366771e+00 1.018675e+00 2.329952e+03 
5.088641e+00 9.617910e-01 3.727594e+03 
4.839619e+00 8.990265e-01 5.963623e+03 
4.639701e+00 8.390254e-01 9.540955e+03 
4.500783e+00 7.875919e-01 1.526418e+04 
4.426491e+00 7.482428e-01 2.442053e+04 
4.411646e+00 7.225842e-01 3.906940e+04 
4.451834e+00 7.120619e-01 6.250552e+04 
4.526341e+00 7.146041e-01 1.000000e+05 


==> anc/TOV-Output-e0-805.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.327049e-03 3.808287e-11 1.000000e-05 
2.919867e-03 7.523191e-11 1.599859e-05 
3.688960e-03 1.517136e-10 2.559548e-05 
4.736584e-03 3.211504e-10 4.094915e-05 
5.848520e-03 6.045758e-10 6.551286e-05 
7.534749e-03 1.292764e-09 1.048113e-04 
9.557121e-03 2.638118e-09 1.676833e-04 
1.200102e-02 5.223575e-09 2.682696e-04 
1.534436e-02 1.091841e-08 4.291934e-04 
1.936678e-02 2.195257e-08 6.866488e-04 
2.455347e-02 4.473548e-08 1.098541e-03 
3.093157e-02 8.943757e-08 1.757511e-03 
3.931229e-02 1.836114e-07 2.811769e-03 
5.004016e-02 3.786795e-07 4.498433e-03 
6.289222e-02 7.518106e-07 7.196857e-03 
7.960259e-02 1.524411e-06 1.151395e-02 
1.006431e-01 3.080892e-06 1.842070e-02 
1.276550e-01 6.287039e-06 2.947052e-02 
1.617851e-01 1.279851e-05 4.714866e-02 
2.037584e-01 2.556874e-05 7.543120e-02 
2.580093e-01 5.191572e-05 1.206793e-01 
3.271018e-01 1.058007e-04 1.930698e-01 
4.131355e-01 2.132032e-04 3.088844e-01 
5.229951e-01 4.326424e-04 4.941713e-01 
6.596585e-01 8.685383e-04 7.906043e-01 
8.324271e-01 1.746546e-03 1.264855e+00 
1.050475e+00 3.513886e-03 2.023590e+00 
1.321680e+00 7.011191e-03 3.237458e+00 
1.654690e+00 1.379812e-02 5.179475e+00 
2.065468e+00 2.695825e-02 8.286428e+00 
2.558453e+00 5.160031e-02 1.325711e+01 
3.128847e+00 9.543655e-02 2.120951e+01 
3.761262e+00 1.686714e-01 3.393222e+01 
4.426015e+00 2.819829e-01 5.428675e+01 
5.051273e+00 4.353287e-01 8.685114e+01 
5.573747e+00 6.166314e-01 1.389495e+02 
5.925255e+00 7.952741e-01 2.222996e+02 
6.084980e+00 9.413929e-01 3.556480e+02 
6.061328e+00 1.033479e+00 5.689866e+02 
5.897515e+00 1.069148e+00 9.102982e+02 
5.647646e+00 1.058797e+00 1.456348e+03 
5.366202e+00 1.018701e+00 2.329952e+03 
5.086766e+00 9.614921e-01 3.727594e+03 
4.836969e+00 8.985817e-01 5.963623e+03 
4.638389e+00 8.388718e-01 9.540955e+03 
4.498166e+00 7.872048e-01 1.526418e+04 
4.422879e+00 7.476909e-01 2.442053e+04 
4.411847e+00 7.227092e-01 3.906940e+04 
4.451678e+00 7.121270e-01 6.250552e+04 
4.527125e+00 7.148489e-01 1.000000e+05 


==> anc/TOV-Output-e0-806.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.287189e-03 3.620412e-11 1.000000e-05 
2.881493e-03 7.239436e-11 1.599859e-05 
3.677712e-03 1.505168e-10 2.559548e-05 
4.763907e-03 3.271462e-10 4.094915e-05 
5.894707e-03 6.197815e-10 6.551286e-05 
7.589053e-03 1.322558e-09 1.048113e-04 
9.483480e-03 2.580805e-09 1.676833e-04 
1.209269e-02 5.350821e-09 2.682696e-04 
1.529287e-02 1.082230e-08 4.291934e-04 
1.920813e-02 2.144410e-08 6.866488e-04 
2.436481e-02 4.376649e-08 1.098541e-03 
3.106718e-02 9.073162e-08 1.757511e-03 
3.907424e-02 1.805200e-07 2.811769e-03 
4.996722e-02 3.774943e-07 4.498433e-03 
6.302603e-02 7.575590e-07 7.196857e-03 
7.980769e-02 1.538133e-06 1.151395e-02 
1.010251e-01 3.119984e-06 1.842070e-02 
1.274613e-01 6.266232e-06 2.947052e-02 
1.615677e-01 1.276282e-05 4.714866e-02 
2.038075e-01 2.561901e-05 7.543120e-02 
2.583354e-01 5.217748e-05 1.206793e-01 
3.263257e-01 1.051799e-04 1.930698e-01 
4.124964e-01 2.124789e-04 3.088844e-01 
5.226232e-01 4.322555e-04 4.941713e-01 
6.595796e-01 8.693005e-04 7.906043e-01 
8.319255e-01 1.745546e-03 1.264855e+00 
1.049934e+00 3.512780e-03 2.023590e+00 
1.320754e+00 7.005062e-03 3.237458e+00 
1.654319e+00 1.380554e-02 5.179475e+00 
2.064300e+00 2.694495e-02 8.286428e+00 
2.555928e+00 5.150987e-02 1.325711e+01 
3.123843e+00 9.509794e-02 2.120951e+01 
3.760715e+00 1.687759e-01 3.393222e+01 
4.418638e+00 2.809397e-01 5.428675e+01 
5.048853e+00 4.351305e-01 8.685114e+01 
5.566641e+00 6.150626e-01 1.389495e+02 
5.919078e+00 7.937596e-01 2.222996e+02 
6.079716e+00 9.400455e-01 3.556480e+02 
6.057121e+00 1.032432e+00 5.689866e+02 
5.894127e+00 1.068364e+00 9.102982e+02 
5.646999e+00 1.058832e+00 1.456348e+03 
5.362754e+00 1.017975e+00 2.329952e+03 
5.081856e+00 9.604799e-01 3.727594e+03 
4.834027e+00 8.980745e-01 5.963623e+03 
4.633503e+00 8.380205e-01 9.540955e+03 
4.495651e+00 7.868363e-01 1.526418e+04 
4.421559e+00 7.475458e-01 2.442053e+04 
4.408157e+00 7.221473e-01 3.906940e+04 
4.446670e+00 7.113197e-01 6.250552e+04 
4.522646e+00 7.141151e-01 1.000000e+05 


==> anc/TOV-Output-e0-807.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.242534e-03 3.416705e-11 1.000000e-05 
2.969259e-03 7.931122e-11 1.599859e-05 
3.622367e-03 1.440017e-10 2.559548e-05 
4.730077e-03 3.206232e-10 4.094915e-05 
5.973393e-03 6.457342e-10 6.551286e-05 
7.467535e-03 1.261602e-09 1.048113e-04 
9.545450e-03 2.634995e-09 1.676833e-04 
1.196788e-02 5.193282e-09 2.682696e-04 
1.523290e-02 1.070874e-08 4.291934e-04 
1.926491e-02 2.166165e-08 6.866488e-04 
2.434757e-02 4.372784e-08 1.098541e-03 
3.103371e-02 9.055084e-08 1.757511e-03 
3.935462e-02 1.846628e-07 2.811769e-03 
4.979416e-02 3.740491e-07 4.498433e-03 
6.306634e-02 7.599553e-07 7.196857e-03 
7.985567e-02 1.542820e-06 1.151395e-02 
1.003165e-01 3.058585e-06 1.842070e-02 
1.270986e-01 6.220602e-06 2.947052e-02 
1.608683e-01 1.261342e-05 4.714866e-02 
2.032254e-01 2.543166e-05 7.543120e-02 
2.575531e-01 5.176908e-05 1.206793e-01 
3.266349e-01 1.056099e-04 1.930698e-01 
4.127652e-01 2.131579e-04 3.088844e-01 
5.216354e-01 4.303425e-04 4.941713e-01 
6.585803e-01 8.664286e-04 7.906043e-01 
8.307321e-01 1.740199e-03 1.264855e+00 
1.047368e+00 3.491443e-03 2.023590e+00 
1.318378e+00 6.975986e-03 3.237458e+00 
1.653623e+00 1.380486e-02 5.179475e+00 
2.059334e+00 2.678492e-02 8.286428e+00 
2.550421e+00 5.124282e-02 1.325711e+01 
3.120894e+00 9.494145e-02 2.120951e+01 
3.754888e+00 1.682028e-01 3.393222e+01 
4.417506e+00 2.810042e-01 5.428675e+01 
5.042451e+00 4.340108e-01 8.685114e+01 
5.562501e+00 6.143287e-01 1.389495e+02 
5.917754e+00 7.937894e-01 2.222996e+02 
6.075098e+00 9.389142e-01 3.556480e+02 
6.051707e+00 1.030983e+00 5.689866e+02 
5.889636e+00 1.067230e+00 9.102982e+02 
5.642918e+00 1.057872e+00 1.456348e+03 
5.360431e+00 1.017542e+00 2.329952e+03 
5.078692e+00 9.598774e-01 3.727594e+03 
4.830726e+00 8.974906e-01 5.963623e+03 
4.632077e+00 8.378441e-01 9.540955e+03 
4.491445e+00 7.861571e-01 1.526418e+04 
4.417005e+00 7.468263e-01 2.442053e+04 
4.404145e+00 7.215282e-01 3.906940e+04 
4.445500e+00 7.112022e-01 6.250552e+04 
4.517504e+00 7.132581e-01 1.000000e+05 


==> anc/TOV-Output-e0-808.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.282995e-03 3.609469e-11 1.000000e-05 
2.924332e-03 7.585918e-11 1.599859e-05 
3.639148e-03 1.461933e-10 2.559548e-05 
4.693969e-03 3.137248e-10 4.094915e-05 
5.903431e-03 6.240820e-10 6.551286e-05 
7.475965e-03 1.267448e-09 1.048113e-04 
9.512146e-03 2.610742e-09 1.676833e-04 
1.208881e-02 5.358937e-09 2.682696e-04 
1.518311e-02 1.061722e-08 4.291934e-04 
1.922351e-02 2.154897e-08 6.866488e-04 
2.462659e-02 4.530453e-08 1.098541e-03 
3.114984e-02 9.168474e-08 1.757511e-03 
3.920213e-02 1.827507e-07 2.811769e-03 
4.970159e-02 3.724279e-07 4.498433e-03 
6.270802e-02 7.480014e-07 7.196857e-03 
7.907945e-02 1.500124e-06 1.151395e-02 
1.002737e-01 3.058453e-06 1.842070e-02 
1.275309e-01 6.292080e-06 2.947052e-02 
1.613070e-01 1.273265e-05 4.714866e-02 
2.037491e-01 2.566051e-05 7.543120e-02 
2.576932e-01 5.191782e-05 1.206793e-01 
3.258111e-01 1.049427e-04 1.930698e-01 
4.109713e-01 2.106523e-04 3.088844e-01 
5.207435e-01 4.286694e-04 4.941713e-01 
6.567715e-01 8.603775e-04 7.906043e-01 
8.293648e-01 1.733766e-03 1.264855e+00 
1.045138e+00 3.473508e-03 2.023590e+00 
1.316051e+00 6.947727e-03 3.237458e+00 
1.650373e+00 1.374073e-02 5.179475e+00 
2.057736e+00 2.675491e-02 8.286428e+00 
2.549786e+00 5.126413e-02 1.325711e+01 
3.117769e+00 9.476932e-02 2.120951e+01 
3.749675e+00 1.677087e-01 3.393222e+01 
4.409560e+00 2.798606e-01 5.428675e+01 
5.035285e+00 4.327148e-01 8.685114e+01 
5.559129e+00 6.138105e-01 1.389495e+02 
5.912426e+00 7.925440e-01 2.222996e+02 
6.069963e+00 9.376092e-01 3.556480e+02 
6.047866e+00 1.030058e+00 5.689866e+02 
5.887356e+00 1.066794e+00 9.102982e+02 
5.642667e+00 1.058021e+00 1.456348e+03 
5.357199e+00 1.016872e+00 2.329952e+03 
5.077898e+00 9.598314e-01 3.727594e+03 
4.830118e+00 8.974785e-01 5.963623e+03 
4.628692e+00 8.372853e-01 9.540955e+03 
4.487985e+00 7.856146e-01 1.526418e+04 
4.415702e+00 7.466839e-01 2.442053e+04 
4.400731e+00 7.210146e-01 3.906940e+04 
4.440239e+00 7.103492e-01 6.250552e+04 
4.514533e+00 7.128045e-01 1.000000e+05 


==> anc/TOV-Output-e0-809.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.330540e-03 3.844460e-11 1.000000e-05 
2.917178e-03 7.539705e-11 1.599859e-05 
3.684069e-03 1.518618e-10 2.559548e-05 
4.647317e-03 3.048403e-10 4.094915e-05 
5.892557e-03 6.214080e-10 6.551286e-05 
7.417487e-03 1.239470e-09 1.048113e-04 
9.590761e-03 2.679321e-09 1.676833e-04 
1.196700e-02 5.205004e-09 2.682696e-04 
1.536205e-02 1.101066e-08 4.291934e-04 
1.929597e-02 2.182055e-08 6.866488e-04 
2.426539e-02 4.339381e-08 1.098541e-03 
3.107815e-02 9.116585e-08 1.757511e-03 
3.929519e-02 1.842831e-07 2.811769e-03 
4.978068e-02 3.746717e-07 4.498433e-03 
6.242528e-02 7.388422e-07 7.196857e-03 
7.953278e-02 1.527958e-06 1.151395e-02 
1.002410e-01 3.059244e-06 1.842070e-02 
1.270806e-01 6.233372e-06 2.947052e-02 
1.605967e-01 1.258076e-05 4.714866e-02 
2.033387e-01 2.553731e-05 7.543120e-02 
2.568110e-01 5.145003e-05 1.206793e-01 
3.257792e-01 1.050417e-04 1.930698e-01 
4.108386e-01 2.107085e-04 3.088844e-01 
5.199294e-01 4.271902e-04 4.941713e-01 
6.577103e-01 8.651323e-04 7.906043e-01 
8.296275e-01 1.737543e-03 1.264855e+00 
1.044033e+00 3.466762e-03 2.023590e+00 
1.314983e+00 6.939310e-03 3.237458e+00 
1.647531e+00 1.368681e-02 5.179475e+00 
2.055389e+00 2.669604e-02 8.286428e+00 
2.546231e+00 5.111263e-02 1.325711e+01 
3.115993e+00 9.471641e-02 2.120951e+01 
3.748472e+00 1.677279e-01 3.393222e+01 
4.408418e+00 2.799222e-01 5.428675e+01 
5.034048e+00 4.327882e-01 8.685114e+01 
5.552086e+00 6.122593e-01 1.389495e+02 
5.907059e+00 7.912860e-01 2.222996e+02 
6.069297e+00 9.378034e-01 3.556480e+02 
6.046831e+00 1.030067e+00 5.689866e+02 
5.883217e+00 1.065770e+00 9.102982e+02 
5.637488e+00 1.056742e+00 1.456348e+03 
5.356468e+00 1.016855e+00 2.329952e+03 
5.074466e+00 9.591651e-01 3.727594e+03 
4.825396e+00 8.965920e-01 5.963623e+03 
4.628595e+00 8.373679e-01 9.540955e+03 
4.488125e+00 7.857331e-01 1.526418e+04 
4.413137e+00 7.463173e-01 2.442053e+04 
4.398348e+00 7.206828e-01 3.906940e+04 
4.440369e+00 7.104650e-01 6.250552e+04 
4.512593e+00 7.125421e-01 1.000000e+05 


==> anc/TOV-Output-e0-81.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.159599e-03 1.116010e-10 1.000000e-06 
9.437970e-03 2.556452e-10 1.757511e-06 
1.281146e-02 6.394376e-10 3.088844e-06 
1.705753e-02 1.509212e-09 5.428675e-06 
2.289961e-02 3.651626e-09 9.540955e-06 
2.977821e-02 8.029673e-09 1.676833e-05 
3.952414e-02 1.877540e-08 2.947052e-05 
5.267102e-02 4.443420e-08 5.179475e-05 
6.993217e-02 1.040000e-07 9.102982e-05 
9.360130e-02 2.493725e-07 1.599859e-04 
1.236003e-01 5.741983e-07 2.811769e-04 
1.638848e-01 1.338509e-06 4.941713e-04 
2.179710e-01 3.149227e-06 8.685114e-04 
2.881332e-01 7.274311e-06 1.526418e-03 
3.820220e-01 1.695450e-05 2.682696e-03 
5.068309e-01 3.959335e-05 4.714866e-03 
6.738777e-01 9.306782e-05 8.286428e-03 
8.913542e-01 2.154014e-04 1.456348e-02 
1.181868e+00 5.022002e-04 2.559548e-02 
1.568260e+00 1.173678e-03 4.498433e-02 
2.074540e+00 2.718202e-03 7.906043e-02 
2.739851e+00 6.267407e-03 1.389495e-01 
3.620260e+00 1.448104e-02 2.442053e-01 
4.759635e+00 3.299768e-02 4.291934e-01 
6.213074e+00 7.374801e-02 7.543120e-01 
8.039634e+00 1.610939e-01 1.325711e+00 
1.022009e+01 3.355801e-01 2.329952e+00 
1.267012e+01 6.544104e-01 4.094915e+00 
1.514024e+01 1.159213e+00 7.196857e+00 
1.725462e+01 1.817701e+00 1.264855e+01 
1.866944e+01 2.500402e+00 2.222996e+01 
1.920614e+01 3.034668e+00 3.906940e+01 
1.895272e+01 3.321756e+00 6.866488e+01 
1.814963e+01 3.365301e+00 1.206793e+02 
1.710649e+01 3.243625e+00 2.120951e+02 
1.604351e+01 3.032799e+00 3.727594e+02 
1.511241e+01 2.795058e+00 6.551286e+02 
1.442886e+01 2.577833e+00 1.151395e+03 
1.401824e+01 2.403733e+00 2.023590e+03 
1.389584e+01 2.290400e+00 3.556480e+03 
1.402767e+01 2.244462e+00 6.250552e+03 
1.432228e+01 2.258852e+00 1.098541e+04 
1.465629e+01 2.312852e+00 1.930698e+04 
1.493262e+01 2.380966e+00 3.393222e+04 
1.510850e+01 2.442655e+00 5.963623e+04 
1.517799e+01 2.485048e+00 1.048113e+05 
1.517379e+01 2.507128e+00 1.842070e+05 
1.510824e+01 2.507987e+00 3.237458e+05 
1.502541e+01 2.496731e+00 5.689866e+05 
1.494783e+01 2.479827e+00 1.000000e+06 


==> anc/TOV-Output-e0-810.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.314769e-03 3.771593e-11 1.000000e-05 
2.953246e-03 7.832503e-11 1.599859e-05 
3.688154e-03 1.525559e-10 2.559548e-05 
4.723208e-03 3.204152e-10 4.094915e-05 
5.823888e-03 6.006770e-10 6.551286e-05 
7.475832e-03 1.270517e-09 1.048113e-04 
9.451510e-03 2.567472e-09 1.676833e-04 
1.205147e-02 5.322581e-09 2.682696e-04 
1.529924e-02 1.088960e-08 4.291934e-04 
1.942670e-02 2.229460e-08 6.866488e-04 
2.452863e-02 4.487684e-08 1.098541e-03 
3.065153e-02 8.757085e-08 1.757511e-03 
3.925508e-02 1.839464e-07 2.811769e-03 
4.973316e-02 3.740616e-07 4.498433e-03 
6.258217e-02 7.453472e-07 7.196857e-03 
7.909333e-02 1.504628e-06 1.151395e-02 
9.998737e-02 3.039832e-06 1.842070e-02 
1.272600e-01 6.267535e-06 2.947052e-02 
1.608102e-01 1.264659e-05 4.714866e-02 
2.030467e-01 2.545887e-05 7.543120e-02 
2.564627e-01 5.130437e-05 1.206793e-01 
3.243225e-01 1.037672e-04 1.930698e-01 
4.109052e-01 2.110709e-04 3.088844e-01 
5.193323e-01 4.262459e-04 4.941713e-01 
6.552242e-01 8.564225e-04 7.906043e-01 
8.285847e-01 1.733135e-03 1.264855e+00 
1.043763e+00 3.468315e-03 2.023590e+00 
1.311856e+00 6.898513e-03 3.237458e+00 
1.645255e+00 1.364695e-02 5.179475e+00 
2.054158e+00 2.668006e-02 8.286428e+00 
2.540264e+00 5.081911e-02 1.325711e+01 
3.109752e+00 9.426881e-02 2.120951e+01 
3.742794e+00 1.671742e-01 3.393222e+01 
4.400557e+00 2.787943e-01 5.428675e+01 
5.028745e+00 4.319220e-01 8.685114e+01 
5.546653e+00 6.111609e-01 1.389495e+02 
5.901701e+00 7.900304e-01 2.222996e+02 
6.064434e+00 9.365884e-01 3.556480e+02 
6.043870e+00 1.029434e+00 5.689866e+02 
5.880327e+00 1.065140e+00 9.102982e+02 
5.634967e+00 1.056232e+00 1.456348e+03 
5.353986e+00 1.016379e+00 2.329952e+03 
5.072440e+00 9.588291e-01 3.727594e+03 
4.824857e+00 8.965942e-01 5.963623e+03 
4.626296e+00 8.370207e-01 9.540955e+03 
4.482975e+00 7.848796e-01 1.526418e+04 
4.410366e+00 7.459139e-01 2.442053e+04 
4.398138e+00 7.207346e-01 3.906940e+04 
4.437461e+00 7.100345e-01 6.250552e+04 
4.511276e+00 7.123955e-01 1.000000e+05 


==> anc/TOV-Output-e0-811.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.330712e-03 3.854813e-11 1.000000e-05 
2.842210e-03 6.990470e-11 1.599859e-05 
3.606686e-03 1.428443e-10 2.559548e-05 
4.707268e-03 3.175738e-10 4.094915e-05 
5.964196e-03 6.459420e-10 6.551286e-05 
7.527775e-03 1.298786e-09 1.048113e-04 
9.477511e-03 2.591915e-09 1.676833e-04 
1.208115e-02 5.368624e-09 2.682696e-04 
1.523343e-02 1.076294e-08 4.291934e-04 
1.918161e-02 2.148788e-08 6.866488e-04 
2.421045e-02 4.320628e-08 1.098541e-03 
3.098442e-02 9.056679e-08 1.757511e-03 
3.879562e-02 1.777820e-07 2.811769e-03 
4.965029e-02 3.726543e-07 4.498433e-03 
6.250560e-02 7.435312e-07 7.196857e-03 
7.925302e-02 1.515628e-06 1.151395e-02 
1.000983e-01 3.053724e-06 1.842070e-02 
1.266942e-01 6.191944e-06 2.947052e-02 
1.602353e-01 1.252690e-05 4.714866e-02 
2.031158e-01 2.551633e-05 7.543120e-02 
2.568409e-01 5.159515e-05 1.206793e-01 
3.241459e-01 1.037256e-04 1.930698e-01 
4.096505e-01 2.094019e-04 3.088844e-01 
5.192247e-01 4.265053e-04 4.941713e-01 
6.549628e-01 8.564504e-04 7.906043e-01 
8.262546e-01 1.720688e-03 1.264855e+00 
1.043109e+00 3.466042e-03 2.023590e+00 
1.311685e+00 6.904185e-03 3.237458e+00 
1.643194e+00 1.361239e-02 5.179475e+00 
2.051708e+00 2.661717e-02 8.286428e+00 
2.541073e+00 5.092502e-02 1.325711e+01 
3.105580e+00 9.400425e-02 2.120951e+01 
3.740369e+00 1.670364e-01 3.393222e+01 
4.395599e+00 2.781804e-01 5.428675e+01 
5.023782e+00 4.311344e-01 8.685114e+01 
5.546136e+00 6.114432e-01 1.389495e+02 
5.899158e+00 7.896698e-01 2.222996e+02 
6.058989e+00 9.351774e-01 3.556480e+02 
6.038272e+00 1.027921e+00 5.689866e+02 
5.877153e+00 1.064420e+00 9.102982e+02 
5.632543e+00 1.055750e+00 1.456348e+03 
5.352100e+00 1.016060e+00 2.329952e+03 
5.070963e+00 9.586218e-01 3.727594e+03 
4.820453e+00 8.957745e-01 5.963623e+03 
4.622912e+00 8.364610e-01 9.540955e+03 
4.480923e+00 7.845951e-01 1.526418e+04 
4.406985e+00 7.454019e-01 2.442053e+04 
4.393390e+00 7.199850e-01 3.906940e+04 
4.433079e+00 7.093391e-01 6.250552e+04 
4.506537e+00 7.116128e-01 1.000000e+05 


==> anc/TOV-Output-e0-812.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.314697e-03 3.780553e-11 1.000000e-05 
2.852534e-03 7.075638e-11 1.599859e-05 
3.615940e-03 1.441241e-10 2.559548e-05 
4.725409e-03 3.216556e-10 4.094915e-05 
5.889630e-03 6.227834e-10 6.551286e-05 
7.449179e-03 1.260080e-09 1.048113e-04 
9.384592e-03 2.519529e-09 1.676833e-04 
1.204294e-02 5.324405e-09 2.682696e-04 
1.519402e-02 1.069280e-08 4.291934e-04 
1.925575e-02 2.176479e-08 6.866488e-04 
2.423029e-02 4.336599e-08 1.098541e-03 
3.073297e-02 8.848864e-08 1.757511e-03 
3.896094e-02 1.802864e-07 2.811769e-03 
4.939330e-02 3.673500e-07 4.498433e-03 
6.245328e-02 7.425802e-07 7.196857e-03 
7.896647e-02 1.501097e-06 1.151395e-02 
9.961947e-02 3.013824e-06 1.842070e-02 
1.266895e-01 6.198886e-06 2.947052e-02 
1.601184e-01 1.251490e-05 4.714866e-02 
2.026563e-01 2.537479e-05 7.543120e-02 
2.566503e-01 5.154383e-05 1.206793e-01 
3.241825e-01 1.038885e-04 1.930698e-01 
4.095539e-01 2.095115e-04 3.088844e-01 
5.179522e-01 4.239001e-04 4.941713e-01 
6.536026e-01 8.521764e-04 7.906043e-01 
8.264543e-01 1.724041e-03 1.264855e+00 
1.042317e+00 3.462386e-03 2.023590e+00 
1.310934e+00 6.900723e-03 3.237458e+00 
1.642028e+00 1.359991e-02 5.179475e+00 
2.050432e+00 2.659933e-02 8.286428e+00 
2.535259e+00 5.064069e-02 1.325711e+01 
3.102860e+00 9.386757e-02 2.120951e+01 
3.733767e+00 1.663652e-01 3.393222e+01 
4.391217e+00 2.776682e-01 5.428675e+01 
5.017038e+00 4.299361e-01 8.685114e+01 
5.541454e+00 6.105547e-01 1.389495e+02 
5.896343e+00 7.892220e-01 2.222996e+02 
6.054105e+00 9.339544e-01 3.556480e+02 
6.036208e+00 1.027586e+00 5.689866e+02 
5.875471e+00 1.064171e+00 9.102982e+02 
5.631438e+00 1.055651e+00 1.456348e+03 
5.348123e+00 1.015193e+00 2.329952e+03 
5.069981e+00 9.585306e-01 3.727594e+03 
4.817714e+00 8.953083e-01 5.963623e+03 
4.620838e+00 8.361573e-01 9.540955e+03 
4.480046e+00 7.845264e-01 1.526418e+04 
4.403488e+00 7.448691e-01 2.442053e+04 
4.392671e+00 7.199464e-01 3.906940e+04 
4.428925e+00 7.086847e-01 6.250552e+04 
4.505612e+00 7.115386e-01 1.000000e+05 


==> anc/TOV-Output-e0-813.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.240439e-03 3.432468e-11 1.000000e-05 
2.948026e-03 7.819904e-11 1.599859e-05 
3.732115e-03 1.586618e-10 2.559548e-05 
4.656061e-03 3.080800e-10 4.094915e-05 
5.852598e-03 6.118620e-10 6.551286e-05 
7.434197e-03 1.254035e-09 1.048113e-04 
9.333591e-03 2.481726e-09 1.676833e-04 
1.208552e-02 5.387700e-09 2.682696e-04 
1.527303e-02 1.087386e-08 4.291934e-04 
1.923944e-02 2.173627e-08 6.866488e-04 
2.446150e-02 4.467427e-08 1.098541e-03 
3.071089e-02 8.840685e-08 1.757511e-03 
3.908714e-02 1.822682e-07 2.811769e-03 
4.919522e-02 3.633952e-07 4.498433e-03 
6.240819e-02 7.418858e-07 7.196857e-03 
7.911283e-02 1.511318e-06 1.151395e-02 
9.963580e-02 3.019020e-06 1.842070e-02 
1.268128e-01 6.224664e-06 2.947052e-02 
1.596361e-01 1.241744e-05 4.714866e-02 
2.017904e-01 2.508180e-05 7.543120e-02 
2.563582e-01 5.143132e-05 1.206793e-01 
3.238616e-01 1.037079e-04 1.930698e-01 
4.096722e-01 2.099508e-04 3.088844e-01 
5.169025e-01 4.218473e-04 4.941713e-01 
6.539134e-01 8.544370e-04 7.906043e-01 
8.254542e-01 1.719901e-03 1.264855e+00 
1.040400e+00 3.447569e-03 2.023590e+00 
1.307882e+00 6.861161e-03 3.237458e+00 
1.639181e+00 1.354598e-02 5.179475e+00 
2.045225e+00 2.643064e-02 8.286428e+00 
2.532458e+00 5.053386e-02 1.325711e+01 
3.098495e+00 9.358617e-02 2.120951e+01 
3.730939e+00 1.661756e-01 3.393222e+01 
4.390338e+00 2.777738e-01 5.428675e+01 
5.015058e+00 4.298354e-01 8.685114e+01 
5.536922e+00 6.097080e-01 1.389495e+02 
5.890295e+00 7.877454e-01 2.222996e+02 
6.051480e+00 9.334890e-01 3.556480e+02 
6.030304e+00 1.025969e+00 5.689866e+02 
5.874279e+00 1.064076e+00 9.102982e+02 
5.626258e+00 1.054368e+00 1.456348e+03 
5.347023e+00 1.015078e+00 2.329952e+03 
5.066513e+00 9.578544e-01 3.727594e+03 
4.817875e+00 8.954589e-01 5.963623e+03 
4.616031e+00 8.353188e-01 9.540955e+03 
4.478893e+00 7.844068e-01 1.526418e+04 
4.402142e+00 7.447182e-01 2.442053e+04 
4.388339e+00 7.192701e-01 3.906940e+04 
4.428579e+00 7.087141e-01 6.250552e+04 
4.500670e+00 7.107182e-01 1.000000e+05 


==> anc/TOV-Output-e0-814.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.216688e-03 3.328551e-11 1.000000e-05 
2.899905e-03 7.452337e-11 1.599859e-05 
3.629754e-03 1.461413e-10 2.559548e-05 
4.646869e-03 3.066356e-10 4.094915e-05 
5.911507e-03 6.313003e-10 6.551286e-05 
7.389915e-03 1.233274e-09 1.048113e-04 
9.331309e-03 2.482957e-09 1.676833e-04 
1.207195e-02 5.376185e-09 2.682696e-04 
1.506656e-02 1.045163e-08 4.291934e-04 
1.923203e-02 2.173787e-08 6.866488e-04 
2.418639e-02 4.323698e-08 1.098541e-03 
3.086022e-02 8.981308e-08 1.757511e-03 
3.903082e-02 1.817047e-07 2.811769e-03 
4.903167e-02 3.602254e-07 4.498433e-03 
6.199709e-02 7.282157e-07 7.196857e-03 
7.886655e-02 1.499089e-06 1.151395e-02 
9.946247e-02 3.006985e-06 1.842070e-02 
1.265937e-01 6.200073e-06 2.947052e-02 
1.598486e-01 1.248242e-05 4.714866e-02 
2.023139e-01 2.530857e-05 7.543120e-02 
2.550642e-01 5.071883e-05 1.206793e-01 
3.232211e-01 1.032206e-04 1.930698e-01 
4.089733e-01 2.091350e-04 3.088844e-01 
5.167646e-01 4.220269e-04 4.941713e-01 
6.516997e-01 8.468345e-04 7.906043e-01 
8.249227e-01 1.718683e-03 1.264855e+00 
1.039373e+00 3.441582e-03 2.023590e+00 
1.305963e+00 6.839382e-03 3.237458e+00 
1.639676e+00 1.357436e-02 5.179475e+00 
2.045166e+00 2.645936e-02 8.286428e+00 
2.531001e+00 5.050590e-02 1.325711e+01 
3.096402e+00 9.350442e-02 2.120951e+01 
3.725771e+00 1.656877e-01 3.393222e+01 
4.386246e+00 2.773119e-01 5.428675e+01 
5.009115e+00 4.288214e-01 8.685114e+01 
5.529004e+00 6.079107e-01 1.389495e+02 
5.887006e+00 7.871457e-01 2.222996e+02 
6.047013e+00 9.324048e-01 3.556480e+02 
6.027378e+00 1.025346e+00 5.689866e+02 
5.870855e+00 1.063276e+00 9.102982e+02 
5.626277e+00 1.054594e+00 1.456348e+03 
5.341972e+00 1.013928e+00 2.329952e+03 
5.061832e+00 9.568920e-01 3.727594e+03 
4.814673e+00 8.948938e-01 5.963623e+03 
4.616480e+00 8.355075e-01 9.540955e+03 
4.475021e+00 7.837871e-01 1.526418e+04 
4.399882e+00 7.444047e-01 2.442053e+04 
4.386711e+00 7.190707e-01 3.906940e+04 
4.423868e+00 7.079592e-01 6.250552e+04 
4.497239e+00 7.101782e-01 1.000000e+05 


==> anc/TOV-Output-e0-815.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.263024e-03 3.546024e-11 1.000000e-05 
2.929028e-03 7.688558e-11 1.599859e-05 
3.612273e-03 1.442169e-10 2.559548e-05 
4.713376e-03 3.203840e-10 4.094915e-05 
5.939025e-03 6.409439e-10 6.551286e-05 
7.490301e-03 1.285797e-09 1.048113e-04 
9.467885e-03 2.596770e-09 1.676833e-04 
1.200146e-02 5.289039e-09 2.682696e-04 
1.498182e-02 1.028888e-08 4.291934e-04 
1.906380e-02 2.119843e-08 6.866488e-04 
2.423935e-02 4.357510e-08 1.098541e-03 
3.088134e-02 9.010814e-08 1.757511e-03 
3.886185e-02 1.795753e-07 2.811769e-03 
4.918768e-02 3.641217e-07 4.498433e-03 
6.199218e-02 7.289371e-07 7.196857e-03 
7.887128e-02 1.501200e-06 1.151395e-02 
9.955804e-02 3.019365e-06 1.842070e-02 
1.260185e-01 6.123463e-06 2.947052e-02 
1.590713e-01 1.231632e-05 4.714866e-02 
2.015094e-01 2.503858e-05 7.543120e-02 
2.550255e-01 5.075797e-05 1.206793e-01 
3.235305e-01 1.036442e-04 1.930698e-01 
4.077168e-01 2.074682e-04 3.088844e-01 
5.156465e-01 4.198091e-04 4.941713e-01 
6.508908e-01 8.447203e-04 7.906043e-01 
8.228871e-01 1.708095e-03 1.264855e+00 
1.036837e+00 3.420669e-03 2.023590e+00 
1.303793e+00 6.813718e-03 3.237458e+00 
1.637577e+00 1.353881e-02 5.179475e+00 
2.042461e+00 2.638662e-02 8.286428e+00 
2.526266e+00 5.028560e-02 1.325711e+01 
3.093230e+00 9.332774e-02 2.120951e+01 
3.722857e+00 1.654868e-01 3.393222e+01 
4.379622e+00 2.764038e-01 5.428675e+01 
5.006256e+00 4.285173e-01 8.685114e+01 
5.523923e+00 6.069096e-01 1.389495e+02 
5.881361e+00 7.857967e-01 2.222996e+02 
6.043909e+00 9.317772e-01 3.556480e+02 
6.024334e+00 1.024682e+00 5.689866e+02 
5.864691e+00 1.061608e+00 9.102982e+02 
5.620234e+00 1.053059e+00 1.456348e+03 
5.339729e+00 1.013513e+00 2.329952e+03 
5.062287e+00 9.571383e-01 3.727594e+03 
4.814191e+00 8.949074e-01 5.963623e+03 
4.612489e+00 8.348282e-01 9.540955e+03 
4.471621e+00 7.832541e-01 1.526418e+04 
4.396147e+00 7.438293e-01 2.442053e+04 
4.381909e+00 7.183111e-01 3.906940e+04 
4.419928e+00 7.073427e-01 6.250552e+04 
4.494854e+00 7.098322e-01 1.000000e+05 


==> anc/TOV-Output-e0-816.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.213730e-03 3.323388e-11 1.000000e-05 
2.904753e-03 7.508178e-11 1.599859e-05 
3.599665e-03 1.428872e-10 2.559548e-05 
4.580709e-03 2.944457e-10 4.094915e-05 
5.848624e-03 6.128697e-10 6.551286e-05 
7.463096e-03 1.273398e-09 1.048113e-04 
9.517733e-03 2.641239e-09 1.676833e-04 
1.198235e-02 5.270269e-09 2.682696e-04 
1.514562e-02 1.064310e-08 4.291934e-04 
1.914810e-02 2.150724e-08 6.866488e-04 
2.412591e-02 4.301885e-08 1.098541e-03 
3.051946e-02 8.708411e-08 1.757511e-03 
3.864894e-02 1.768568e-07 2.811769e-03 
4.916176e-02 3.639923e-07 4.498433e-03 
6.231191e-02 7.411822e-07 7.196857e-03 
7.855316e-02 1.484929e-06 1.151395e-02 
9.975141e-02 3.040719e-06 1.842070e-02 
1.261028e-01 6.143284e-06 2.947052e-02 
1.595216e-01 1.243646e-05 4.714866e-02 
2.017653e-01 2.516493e-05 7.543120e-02 
2.543570e-01 5.042170e-05 1.206793e-01 
3.224604e-01 1.027453e-04 1.930698e-01 
4.070837e-01 2.067566e-04 3.088844e-01 
5.161619e-01 4.215833e-04 4.941713e-01 
6.515994e-01 8.485140e-04 7.906043e-01 
8.216337e-01 1.702387e-03 1.264855e+00 
1.037309e+00 3.429480e-03 2.023590e+00 
1.303906e+00 6.823686e-03 3.237458e+00 
1.634339e+00 1.347527e-02 5.179475e+00 
2.039632e+00 2.630922e-02 8.286428e+00 
2.525314e+00 5.028701e-02 1.325711e+01 
3.088880e+00 9.304767e-02 2.120951e+01 
3.720602e+00 1.653695e-01 3.393222e+01 
4.377709e+00 2.763255e-01 5.428675e+01 
5.000041e+00 4.274408e-01 8.685114e+01 
5.522953e+00 6.070607e-01 1.389495e+02 
5.877627e+00 7.850548e-01 2.222996e+02 
6.040208e+00 9.309489e-01 3.556480e+02 
6.021563e+00 1.024109e+00 5.689866e+02 
5.863059e+00 1.061373e+00 9.102982e+02 
5.617402e+00 1.052457e+00 1.456348e+03 
5.338019e+00 1.013238e+00 2.329952e+03 
5.057947e+00 9.562555e-01 3.727594e+03 
4.811663e+00 8.944851e-01 5.963623e+03 
4.609576e+00 8.343591e-01 9.540955e+03 
4.470356e+00 7.831132e-01 1.526418e+04 
4.394936e+00 7.437018e-01 2.442053e+04 
4.379562e+00 7.179844e-01 3.906940e+04 
4.419822e+00 7.074149e-01 6.250552e+04 
4.493543e+00 7.096856e-01 1.000000e+05 


==> anc/TOV-Output-e0-817.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.243217e-03 3.462203e-11 1.000000e-05 
2.813386e-03 6.830097e-11 1.599859e-05 
3.624778e-03 1.460774e-10 2.559548e-05 
4.686211e-03 3.156491e-10 4.094915e-05 
5.875803e-03 6.222153e-10 6.551286e-05 
7.490451e-03 1.289030e-09 1.048113e-04 
9.420454e-03 2.564216e-09 1.676833e-04 
1.193624e-02 5.216048e-09 2.682696e-04 
1.508395e-02 1.052652e-08 4.291934e-04 
1.895705e-02 2.089546e-08 6.866488e-04 
2.419809e-02 4.345934e-08 1.098541e-03 
3.069524e-02 8.870603e-08 1.757511e-03 
3.873733e-02 1.782911e-07 2.811769e-03 
4.923130e-02 3.659871e-07 4.498433e-03 
6.212782e-02 7.355327e-07 7.196857e-03 
7.876373e-02 1.498736e-06 1.151395e-02 
9.938784e-02 3.011278e-06 1.842070e-02 
1.255492e-01 6.070154e-06 2.947052e-02 
1.586611e-01 1.225129e-05 4.714866e-02 
2.007957e-01 2.483429e-05 7.543120e-02 
2.547827e-01 5.073727e-05 1.206793e-01 
3.221592e-01 1.025831e-04 1.930698e-01 
4.066367e-01 2.063288e-04 3.088844e-01 
5.155617e-01 4.206288e-04 4.941713e-01 
6.501744e-01 8.439938e-04 7.906043e-01 
8.206327e-01 1.698247e-03 1.264855e+00 
1.033889e+00 3.399890e-03 2.023590e+00 
1.300852e+00 6.784225e-03 3.237458e+00 
1.631975e+00 1.343330e-02 5.179475e+00 
2.036197e+00 2.620868e-02 8.286428e+00 
2.522111e+00 5.015651e-02 1.325711e+01 
3.085983e+00 9.289502e-02 2.120951e+01 
3.715423e+00 1.648801e-01 3.393222e+01 
4.371888e+00 2.755587e-01 5.428675e+01 
4.997485e+00 4.272052e-01 8.685114e+01 
5.517021e+00 6.058202e-01 1.389495e+02 
5.873155e+00 7.840775e-01 2.222996e+02 
6.036847e+00 9.302341e-01 3.556480e+02 
6.017285e+00 1.023032e+00 5.689866e+02 
5.859614e+00 1.060564e+00 9.102982e+02 
5.614515e+00 1.051837e+00 1.456348e+03 
5.333878e+00 1.012325e+00 2.329952e+03 
5.054624e+00 9.556117e-01 3.727594e+03 
4.808254e+00 8.938750e-01 5.963623e+03 
4.606376e+00 8.338336e-01 9.540955e+03 
4.468633e+00 7.828881e-01 1.526418e+04 
4.392679e+00 7.433885e-01 2.442053e+04 
4.375723e+00 7.173944e-01 3.906940e+04 
4.415104e+00 7.066583e-01 6.250552e+04 
4.488343e+00 7.088168e-01 1.000000e+05 


==> anc/TOV-Output-e0-818.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.270685e-03 3.595347e-11 1.000000e-05 
2.923680e-03 7.674669e-11 1.599859e-05 
3.660949e-03 1.506785e-10 2.559548e-05 
4.644339e-03 3.076393e-10 4.094915e-05 
5.919213e-03 6.368866e-10 6.551286e-05 
7.479950e-03 1.285187e-09 1.048113e-04 
9.418915e-03 2.566096e-09 1.676833e-04 
1.183204e-02 5.086851e-09 2.682696e-04 
1.503243e-02 1.043177e-08 4.291934e-04 
1.923822e-02 2.186578e-08 6.866488e-04 
2.409152e-02 4.294016e-08 1.098541e-03 
3.050788e-02 8.719822e-08 1.757511e-03 
3.869363e-02 1.779060e-07 2.811769e-03 
4.883932e-02 3.577519e-07 4.498433e-03 
6.177052e-02 7.238003e-07 7.196857e-03 
7.859987e-02 1.491225e-06 1.151395e-02 
9.950127e-02 3.025297e-06 1.842070e-02 
1.253406e-01 6.047347e-06 2.947052e-02 
1.587635e-01 1.229003e-05 4.714866e-02 
2.007801e-01 2.485886e-05 7.543120e-02 
2.543491e-01 5.054045e-05 1.206793e-01 
3.214989e-01 1.020785e-04 1.930698e-01 
4.072461e-01 2.075105e-04 3.088844e-01 
5.139666e-01 4.172482e-04 4.941713e-01 
6.491636e-01 8.410918e-04 7.906043e-01 
8.206567e-01 1.700459e-03 1.264855e+00 
1.032358e+00 3.388939e-03 2.023590e+00 
1.301222e+00 6.798134e-03 3.237458e+00 
1.631297e+00 1.343262e-02 5.179475e+00 
2.034076e+00 2.615834e-02 8.286428e+00 
2.519916e+00 5.008494e-02 1.325711e+01 
3.082004e+00 9.264764e-02 2.120951e+01 
3.712191e+00 1.646382e-01 3.393222e+01 
4.367448e+00 2.750352e-01 5.428675e+01 
4.992612e+00 4.264367e-01 8.685114e+01 
5.510209e+00 6.043332e-01 1.389495e+02 
5.870503e+00 7.836779e-01 2.222996e+02 
6.031368e+00 9.288081e-01 3.556480e+02 
6.014093e+00 1.022317e+00 5.689866e+02 
5.855983e+00 1.059696e+00 9.102982e+02 
5.613000e+00 1.051616e+00 1.456348e+03 
5.332212e+00 1.012060e+00 2.329952e+03 
5.055037e+00 9.558477e-01 3.727594e+03 
4.804292e+00 8.931465e-01 5.963623e+03 
4.604893e+00 8.336440e-01 9.540955e+03 
4.465653e+00 7.824314e-01 1.526418e+04 
4.387898e+00 7.426265e-01 2.442053e+04 
4.375720e+00 7.174814e-01 3.906940e+04 
4.413709e+00 7.064986e-01 6.250552e+04 
4.484890e+00 7.082722e-01 1.000000e+05 


==> anc/TOV-Output-e0-819.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.215872e-03 3.345298e-11 1.000000e-05 
2.910906e-03 7.583775e-11 1.599859e-05 
3.574621e-03 1.404400e-10 2.559548e-05 
4.667493e-03 3.126453e-10 4.094915e-05 
5.752053e-03 5.851531e-10 6.551286e-05 
7.331010e-03 1.211413e-09 1.048113e-04 
9.420142e-03 2.570238e-09 1.676833e-04 
1.182182e-02 5.079880e-09 2.682696e-04 
1.511776e-02 1.062340e-08 4.291934e-04 
1.899995e-02 2.108912e-08 6.866488e-04 
2.403952e-02 4.271488e-08 1.098541e-03 
3.065074e-02 8.853702e-08 1.757511e-03 
3.868546e-02 1.780106e-07 2.811769e-03 
4.866347e-02 3.543342e-07 4.498433e-03 
6.166677e-02 7.210396e-07 7.196857e-03 
7.861849e-02 1.494109e-06 1.151395e-02 
9.926201e-02 3.007198e-06 1.842070e-02 
1.253389e-01 6.054498e-06 2.947052e-02 
1.591668e-01 1.239907e-05 4.714866e-02 
2.007205e-01 2.486710e-05 7.543120e-02 
2.539449e-01 5.036138e-05 1.206793e-01 
3.214748e-01 1.021801e-04 1.930698e-01 
4.066586e-01 2.068663e-04 3.088844e-01 
5.131379e-01 4.157408e-04 4.941713e-01 
6.488835e-01 8.410267e-04 7.906043e-01 
8.188319e-01 1.691212e-03 1.264855e+00 
1.031636e+00 3.385939e-03 2.023590e+00 
1.297955e+00 6.755391e-03 3.237458e+00 
1.627574e+00 1.335737e-02 5.179475e+00 
2.032209e+00 2.611765e-02 8.286428e+00 
2.515824e+00 4.990248e-02 1.325711e+01 
3.078918e+00 9.247831e-02 2.120951e+01 
3.705540e+00 1.639625e-01 3.393222e+01 
4.364127e+00 2.747081e-01 5.428675e+01 
4.987893e+00 4.257033e-01 8.685114e+01 
5.506863e+00 6.038165e-01 1.389495e+02 
5.864862e+00 7.823287e-01 2.222996e+02 
6.029249e+00 9.285089e-01 3.556480e+02 
6.010176e+00 1.021360e+00 5.689866e+02 
5.855192e+00 1.059726e+00 9.102982e+02 
5.611661e+00 1.051446e+00 1.456348e+03 
5.329476e+00 1.011515e+00 2.329952e+03 
5.049664e+00 9.547198e-01 3.727594e+03 
4.802920e+00 8.929694e-01 5.963623e+03 
4.601216e+00 8.330247e-01 9.540955e+03 
4.460979e+00 7.816632e-01 1.526418e+04 
4.385973e+00 7.423717e-01 2.442053e+04 
4.371851e+00 7.168857e-01 3.906940e+04 
4.410604e+00 7.060315e-01 6.250552e+04 
4.481808e+00 7.077964e-01 1.000000e+05 


==> anc/TOV-Output-e0-82.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.295305e-03 1.195256e-10 1.000000e-06 
9.328974e-03 2.499381e-10 1.757511e-06 
1.280830e-02 6.468521e-10 3.088844e-06 
1.653078e-02 1.390627e-09 5.428675e-06 
2.255663e-02 3.533078e-09 9.540955e-06 
2.962032e-02 8.000183e-09 1.676833e-05 
3.891381e-02 1.814020e-08 2.947052e-05 
5.236049e-02 4.419184e-08 5.179475e-05 
6.969019e-02 1.041948e-07 9.102982e-05 
9.207508e-02 2.403024e-07 1.599859e-04 
1.224727e-01 5.655234e-07 2.811769e-04 
1.626792e-01 1.325349e-06 4.941713e-04 
2.157608e-01 3.092104e-06 8.685114e-04 
2.857317e-01 7.181514e-06 1.526418e-03 
3.791469e-01 1.677918e-05 2.682696e-03 
5.022530e-01 3.900577e-05 4.714866e-03 
6.664603e-01 9.113960e-05 8.286428e-03 
8.827347e-01 2.117948e-04 1.456348e-02 
1.166715e+00 4.890929e-04 2.559548e-02 
1.545740e+00 1.137710e-03 4.498433e-02 
2.050954e+00 2.658921e-03 7.906043e-02 
2.712918e+00 6.159265e-03 1.389495e-01 
3.573054e+00 1.409333e-02 2.442053e-01 
4.697798e+00 3.211807e-02 4.291934e-01 
6.143478e+00 7.216658e-02 7.543120e-01 
7.949495e+00 1.576199e-01 1.325711e+00 
1.010852e+01 3.285861e-01 2.329952e+00 
1.253712e+01 6.414465e-01 4.094915e+00 
1.498646e+01 1.137184e+00 7.196857e+00 
1.711178e+01 1.792027e+00 1.264855e+01 
1.853769e+01 2.472594e+00 2.222996e+01 
1.908712e+01 3.007348e+00 3.906940e+01 
1.884376e+01 3.296225e+00 6.866488e+01 
1.806909e+01 3.348715e+00 1.206793e+02 
1.703100e+01 3.229147e+00 2.120951e+02 
1.596948e+01 3.019772e+00 3.727594e+02 
1.504383e+01 2.784282e+00 6.551286e+02 
1.434795e+01 2.565499e+00 1.151395e+03 
1.393585e+01 2.391755e+00 2.023590e+03 
1.381595e+01 2.279079e+00 3.556480e+03 
1.393435e+01 2.230583e+00 6.250552e+03 
1.422560e+01 2.243867e+00 1.098541e+04 
1.455834e+01 2.297019e+00 1.930698e+04 
1.483998e+01 2.365686e+00 3.393222e+04 
1.502284e+01 2.428513e+00 5.963623e+04 
1.508976e+01 2.470249e+00 1.048113e+05 
1.507567e+01 2.490264e+00 1.842070e+05 
1.501183e+01 2.491592e+00 3.237458e+05 
1.492736e+01 2.480145e+00 5.689866e+05 
1.485455e+01 2.464356e+00 1.000000e+06 


==> anc/TOV-Output-e0-820.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.240309e-03 3.461421e-11 1.000000e-05 
2.909548e-03 7.582414e-11 1.599859e-05 
3.693160e-03 1.550691e-10 2.559548e-05 
4.610146e-03 3.016301e-10 4.094915e-05 
5.921039e-03 6.390348e-10 6.551286e-05 
7.428390e-03 1.261871e-09 1.048113e-04 
9.297415e-03 2.474101e-09 1.676833e-04 
1.175111e-02 4.995364e-09 2.682696e-04 
1.513289e-02 1.066834e-08 4.291934e-04 
1.910937e-02 2.148180e-08 6.866488e-04 
2.401957e-02 4.266060e-08 1.098541e-03 
3.051266e-02 8.745247e-08 1.757511e-03 
3.842300e-02 1.746250e-07 2.811769e-03 
4.877124e-02 3.571290e-07 4.498433e-03 
6.182426e-02 7.274653e-07 7.196857e-03 
7.816500e-02 1.470196e-06 1.151395e-02 
9.900869e-02 2.987877e-06 1.842070e-02 
1.255548e-01 6.093259e-06 2.947052e-02 
1.586722e-01 1.229883e-05 4.714866e-02 
2.010085e-01 2.500475e-05 7.543120e-02 
2.538088e-01 5.034181e-05 1.206793e-01 
3.204328e-01 1.013134e-04 1.930698e-01 
4.052573e-01 2.049856e-04 3.088844e-01 
5.130076e-01 4.159301e-04 4.941713e-01 
6.471602e-01 8.353655e-04 7.906043e-01 
8.171504e-01 1.682871e-03 1.264855e+00 
1.029933e+00 3.373322e-03 2.023590e+00 
1.296217e+00 6.736489e-03 3.237458e+00 
1.625101e+00 1.331278e-02 5.179475e+00 
2.030885e+00 2.609757e-02 8.286428e+00 
2.513384e+00 4.981654e-02 1.325711e+01 
3.074349e+00 9.217938e-02 2.120951e+01 
3.703080e+00 1.638182e-01 3.393222e+01 
4.358321e+00 2.739444e-01 5.428675e+01 
4.980667e+00 4.243950e-01 8.685114e+01 
5.504610e+00 6.036054e-01 1.389495e+02 
5.861004e+00 7.815450e-01 2.222996e+02 
6.023103e+00 9.268583e-01 3.556480e+02 
6.007882e+00 1.020944e+00 5.689866e+02 
5.852373e+00 1.059113e+00 9.102982e+02 
5.608529e+00 1.050755e+00 1.456348e+03 
5.325965e+00 1.010765e+00 2.329952e+03 
5.048330e+00 9.545438e-01 3.727594e+03 
4.799291e+00 8.923114e-01 5.963623e+03 
4.601796e+00 8.332383e-01 9.540955e+03 
4.459777e+00 7.815331e-01 1.526418e+04 
4.383558e+00 7.420297e-01 2.442053e+04 
4.370648e+00 7.167606e-01 3.906940e+04 
4.406903e+00 7.054572e-01 6.250552e+04 
4.481537e+00 7.078421e-01 1.000000e+05 


==> anc/TOV-Output-e0-821.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.310818e-03 3.803272e-11 1.000000e-05 
2.858123e-03 7.196190e-11 1.599859e-05 
3.615970e-03 1.457252e-10 2.559548e-05 
4.544842e-03 2.893454e-10 4.094915e-05 
5.752768e-03 5.868008e-10 6.551286e-05 
7.394764e-03 1.246330e-09 1.048113e-04 
9.237920e-03 2.429868e-09 1.676833e-04 
1.177690e-02 5.034458e-09 2.682696e-04 
1.489499e-02 1.018547e-08 4.291934e-04 
1.910620e-02 2.149727e-08 6.866488e-04 
2.417999e-02 4.357417e-08 1.098541e-03 
3.050110e-02 8.745963e-08 1.757511e-03 
3.840524e-02 1.745956e-07 2.811769e-03 
4.903354e-02 3.633648e-07 4.498433e-03 
6.198854e-02 7.341739e-07 7.196857e-03 
7.845400e-02 1.488376e-06 1.151395e-02 
9.862600e-02 2.956967e-06 1.842070e-02 
1.251020e-01 6.034933e-06 2.947052e-02 
1.580224e-01 1.216317e-05 4.714866e-02 
1.997828e-01 2.458009e-05 7.543120e-02 
2.534742e-01 5.020412e-05 1.206793e-01 
3.208687e-01 1.018513e-04 1.930698e-01 
4.056365e-01 2.058115e-04 3.088844e-01 
5.129161e-01 4.162134e-04 4.941713e-01 
6.469599e-01 8.356039e-04 7.906043e-01 
8.176723e-01 1.688132e-03 1.264855e+00 
1.029918e+00 3.377238e-03 2.023590e+00 
1.295650e+00 6.735750e-03 3.237458e+00 
1.625078e+00 1.332798e-02 5.179475e+00 
2.026189e+00 2.594925e-02 8.286428e+00 
2.511275e+00 4.974983e-02 1.325711e+01 
3.073981e+00 9.224734e-02 2.120951e+01 
3.698727e+00 1.634339e-01 3.393222e+01 
4.353546e+00 2.733618e-01 5.428675e+01 
4.976980e+00 4.238982e-01 8.685114e+01 
5.499057e+00 6.024701e-01 1.389495e+02 
5.856485e+00 7.805510e-01 2.222996e+02 
6.021847e+00 9.268473e-01 3.556480e+02 
6.003095e+00 1.019696e+00 5.689866e+02 
5.847534e+00 1.057861e+00 9.102982e+02 
5.605747e+00 1.050165e+00 1.456348e+03 
5.323685e+00 1.010338e+00 2.329952e+03 
5.045932e+00 9.541164e-01 3.727594e+03 
4.799273e+00 8.924224e-01 5.963623e+03 
4.597521e+00 8.325014e-01 9.540955e+03 
4.457730e+00 7.812476e-01 1.526418e+04 
4.382702e+00 7.419645e-01 2.442053e+04 
4.366646e+00 7.161410e-01 3.906940e+04 
4.402995e+00 7.048457e-01 6.250552e+04 
4.477135e+00 7.071209e-01 1.000000e+05 


==> anc/TOV-Output-e0-822.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.257521e-03 3.550455e-11 1.000000e-05 
2.855827e-03 7.187608e-11 1.599859e-05 
3.629537e-03 1.475511e-10 2.559548e-05 
4.516701e-03 2.843497e-10 4.094915e-05 
5.868378e-03 6.236529e-10 6.551286e-05 
7.396475e-03 1.248714e-09 1.048113e-04 
9.385857e-03 2.551588e-09 1.676833e-04 
1.188274e-02 5.177726e-09 2.682696e-04 
1.493521e-02 1.028071e-08 4.291934e-04 
1.910344e-02 2.151415e-08 6.866488e-04 
2.413105e-02 4.336286e-08 1.098541e-03 
3.043382e-02 8.698800e-08 1.757511e-03 
3.873380e-02 1.793333e-07 2.811769e-03 
4.878807e-02 3.583708e-07 4.498433e-03 
6.178061e-02 7.276959e-07 7.196857e-03 
7.837461e-02 1.485670e-06 1.151395e-02 
9.865974e-02 2.963607e-06 1.842070e-02 
1.250520e-01 6.035039e-06 2.947052e-02 
1.580505e-01 1.218448e-05 4.714866e-02 
1.997554e-01 2.459990e-05 7.543120e-02 
2.526143e-01 4.975548e-05 1.206793e-01 
3.195287e-01 1.007033e-04 1.930698e-01 
4.044574e-01 2.042709e-04 3.088844e-01 
5.121372e-01 4.148245e-04 4.941713e-01 
6.459139e-01 8.325704e-04 7.906043e-01 
8.149880e-01 1.673612e-03 1.264855e+00 
1.028340e+00 3.365830e-03 2.023590e+00 
1.295011e+00 6.733860e-03 3.237458e+00 
1.623485e+00 1.330484e-02 5.179475e+00 
2.025779e+00 2.596384e-02 8.286428e+00 
2.506480e+00 4.952667e-02 1.325711e+01 
3.069016e+00 9.191378e-02 2.120951e+01 
3.696717e+00 1.633462e-01 3.393222e+01 
4.350926e+00 2.731569e-01 5.428675e+01 
4.971461e+00 4.229815e-01 8.685114e+01 
5.496282e+00 6.021117e-01 1.389495e+02 
5.853302e+00 7.799804e-01 2.222996e+02 
6.016735e+00 9.255421e-01 3.556480e+02 
5.999434e+00 1.018822e+00 5.689866e+02 
5.845310e+00 1.057436e+00 9.102982e+02 
5.604099e+00 1.049904e+00 1.456348e+03 
5.323943e+00 1.010578e+00 2.329952e+03 
5.043291e+00 9.536315e-01 3.727594e+03 
4.795111e+00 8.916500e-01 5.963623e+03 
4.594777e+00 8.320639e-01 9.540955e+03 
4.456515e+00 7.811149e-01 1.526418e+04 
4.378481e+00 7.413011e-01 2.442053e+04 
4.365071e+00 7.159499e-01 3.906940e+04 
4.400592e+00 7.045044e-01 6.250552e+04 
4.475111e+00 7.068411e-01 1.000000e+05 


==> anc/TOV-Output-e0-823.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.219657e-03 3.378891e-11 1.000000e-05 
2.803671e-03 6.809227e-11 1.599859e-05 
3.583109e-03 1.421337e-10 2.559548e-05 
4.517778e-03 2.848993e-10 4.094915e-05 
5.746483e-03 5.863042e-10 6.551286e-05 
7.431489e-03 1.268073e-09 1.048113e-04 
9.265101e-03 2.457352e-09 1.676833e-04 
1.169332e-02 4.940035e-09 2.682696e-04 
1.509477e-02 1.062666e-08 4.291934e-04 
1.895729e-02 2.104971e-08 6.866488e-04 
2.414263e-02 4.347814e-08 1.098541e-03 
3.045511e-02 8.727668e-08 1.757511e-03 
3.826995e-02 1.731779e-07 2.811769e-03 
4.851044e-02 3.527161e-07 4.498433e-03 
6.149234e-02 7.184303e-07 7.196857e-03 
7.830309e-02 1.483409e-06 1.151395e-02 
9.878968e-02 2.978952e-06 1.842070e-02 
1.250816e-01 6.046661e-06 2.947052e-02 
1.577657e-01 1.213348e-05 4.714866e-02 
1.995737e-01 2.456268e-05 7.543120e-02 
2.531176e-01 5.011426e-05 1.206793e-01 
3.192629e-01 1.005743e-04 1.930698e-01 
4.036290e-01 2.032654e-04 3.088844e-01 
5.105410e-01 4.114592e-04 4.941713e-01 
6.454656e-01 8.318462e-04 7.906043e-01 
8.140752e-01 1.670020e-03 1.264855e+00 
1.026983e+00 3.356587e-03 2.023590e+00 
1.291214e+00 6.683048e-03 3.237458e+00 
1.619814e+00 1.323104e-02 5.179475e+00 
2.020947e+00 2.581056e-02 8.286428e+00 
2.502547e+00 4.935393e-02 1.325711e+01 
3.064941e+00 9.165806e-02 2.120951e+01 
3.692172e+00 1.629374e-01 3.393222e+01 
4.347267e+00 2.727694e-01 5.428675e+01 
4.970017e+00 4.229975e-01 8.685114e+01 
5.490473e+00 6.009043e-01 1.389495e+02 
5.848417e+00 7.788696e-01 2.222996e+02 
6.011995e+00 9.243617e-01 3.556480e+02 
5.996306e+00 1.018126e+00 5.689866e+02 
5.841693e+00 1.056569e+00 9.102982e+02 
5.598208e+00 1.048408e+00 1.456348e+03 
5.318214e+00 1.009244e+00 2.329952e+03 
5.042598e+00 9.536059e-01 3.727594e+03 
4.794087e+00 8.915464e-01 5.963623e+03 
4.595187e+00 8.322437e-01 9.540955e+03 
4.453965e+00 7.807365e-01 1.526418e+04 
4.375999e+00 7.409468e-01 2.442053e+04 
4.360191e+00 7.151752e-01 3.906940e+04 
4.399208e+00 7.043458e-01 6.250552e+04 
4.470683e+00 7.061148e-01 1.000000e+05 


==> anc/TOV-Output-e0-824.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.197990e-03 3.284893e-11 1.000000e-05 
2.897776e-03 7.527285e-11 1.599859e-05 
3.554775e-03 1.389571e-10 2.559548e-05 
4.608620e-03 3.028007e-10 4.094915e-05 
5.786495e-03 5.993644e-10 6.551286e-05 
7.275252e-03 1.191210e-09 1.048113e-04 
9.347200e-03 2.526322e-09 1.676833e-04 
1.177266e-02 5.047408e-09 2.682696e-04 
1.492300e-02 1.028047e-08 4.291934e-04 
1.884681e-02 2.070896e-08 6.866488e-04 
2.388639e-02 4.215958e-08 1.098541e-03 
3.055346e-02 8.823210e-08 1.757511e-03 
3.846622e-02 1.760697e-07 2.811769e-03 
4.882505e-02 3.600601e-07 4.498433e-03 
6.163439e-02 7.242994e-07 7.196857e-03 
7.796961e-02 1.466316e-06 1.151395e-02 
9.824524e-02 2.933532e-06 1.842070e-02 
1.249173e-01 6.030193e-06 2.947052e-02 
1.573271e-01 1.204719e-05 4.714866e-02 
1.991385e-01 2.443200e-05 7.543120e-02 
2.528867e-01 5.003795e-05 1.206793e-01 
3.197123e-01 1.011221e-04 1.930698e-01 
4.031628e-01 2.028079e-04 3.088844e-01 
5.100976e-01 4.108860e-04 4.941713e-01 
6.439588e-01 8.270398e-04 7.906043e-01 
8.141474e-01 1.672479e-03 1.264855e+00 
1.024979e+00 3.341045e-03 2.023590e+00 
1.292320e+00 6.708148e-03 3.237458e+00 
1.619830e+00 1.324704e-02 5.179475e+00 
2.019002e+00 2.576686e-02 8.286428e+00 
2.501241e+00 4.933374e-02 1.325711e+01 
3.063822e+00 9.165971e-02 2.120951e+01 
3.688392e+00 1.626254e-01 3.393222e+01 
4.341073e+00 2.719381e-01 5.428675e+01 
4.964803e+00 4.221498e-01 8.685114e+01 
5.486828e+00 6.003015e-01 1.389495e+02 
5.843498e+00 7.777475e-01 2.222996e+02 
6.010677e+00 9.243280e-01 3.556480e+02 
5.995969e+00 1.018361e+00 5.689866e+02 
5.840149e+00 1.056358e+00 9.102982e+02 
5.597283e+00 1.048356e+00 1.456348e+03 
5.316936e+00 1.009080e+00 2.329952e+03 
5.041381e+00 9.534564e-01 3.727594e+03 
4.790763e+00 8.909519e-01 5.963623e+03 
4.591252e+00 8.315725e-01 9.540955e+03 
4.452133e+00 7.804898e-01 1.526418e+04 
4.374519e+00 7.407702e-01 2.442053e+04 
4.357213e+00 7.147360e-01 3.906940e+04 
4.394587e+00 7.036059e-01 6.250552e+04 
4.468268e+00 7.057622e-01 1.000000e+05 


==> anc/TOV-Output-e0-825.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.228764e-03 3.428968e-11 1.000000e-05 
2.908762e-03 7.622464e-11 1.599859e-05 
3.573897e-03 1.413829e-10 2.559548e-05 
4.519489e-03 2.859163e-10 4.094915e-05 
5.738786e-03 5.853708e-10 6.551286e-05 
7.421719e-03 1.266148e-09 1.048113e-04 
9.290610e-03 2.483726e-09 1.676833e-04 
1.178829e-02 5.073689e-09 2.682696e-04 
1.507426e-02 1.060911e-08 4.291934e-04 
1.907714e-02 2.150359e-08 6.866488e-04 
2.385403e-02 4.203945e-08 1.098541e-03 
3.026477e-02 8.585864e-08 1.757511e-03 
3.836922e-02 1.749531e-07 2.811769e-03 
4.843464e-02 3.519185e-07 4.498433e-03 
6.151740e-02 7.210566e-07 7.196857e-03 
7.756080e-02 1.445124e-06 1.151395e-02 
9.848617e-02 2.958752e-06 1.842070e-02 
1.246162e-01 5.993953e-06 2.947052e-02 
1.579676e-01 1.220970e-05 4.714866e-02 
1.990082e-01 2.441366e-05 7.543120e-02 
2.519835e-01 4.956386e-05 1.206793e-01 
3.187689e-01 1.003513e-04 1.930698e-01 
4.026658e-01 2.023039e-04 3.088844e-01 
5.090731e-01 4.089113e-04 4.941713e-01 
6.438254e-01 8.275251e-04 7.906043e-01 
8.123083e-01 1.663192e-03 1.264855e+00 
1.026124e+00 3.356243e-03 2.023590e+00 
1.288708e+00 6.660253e-03 3.237458e+00 
1.616716e+00 1.318687e-02 5.179475e+00 
2.019026e+00 2.579758e-02 8.286428e+00 
2.500184e+00 4.932791e-02 1.325711e+01 
3.057228e+00 9.118487e-02 2.120951e+01 
3.681420e+00 1.619110e-01 3.393222e+01 
4.334528e+00 2.710460e-01 5.428675e+01 
4.959696e+00 4.213267e-01 8.685114e+01 
5.480027e+00 5.988168e-01 1.389495e+02 
5.837512e+00 7.762866e-01 2.222996e+02 
6.004056e+00 9.225158e-01 3.556480e+02 
5.992518e+00 1.017556e+00 5.689866e+02 
5.835933e+00 1.055301e+00 9.102982e+02 
5.594940e+00 1.047892e+00 1.456348e+03 
5.316186e+00 1.009054e+00 2.329952e+03 
5.038288e+00 9.528636e-01 3.727594e+03 
4.790040e+00 8.909119e-01 5.963623e+03 
4.587676e+00 8.309712e-01 9.540955e+03 
4.447868e+00 7.797952e-01 1.526418e+04 
4.370138e+00 7.400779e-01 2.442053e+04 
4.354868e+00 7.144084e-01 3.906940e+04 
4.393614e+00 7.035206e-01 6.250552e+04 
4.467211e+00 7.056611e-01 1.000000e+05 


==> anc/TOV-Output-e0-826.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.285840e-03 3.703688e-11 1.000000e-05 
2.855814e-03 7.222488e-11 1.599859e-05 
3.566777e-03 1.407099e-10 2.559548e-05 
4.575645e-03 2.970667e-10 4.094915e-05 
5.866057e-03 6.259445e-10 6.551286e-05 
7.377701e-03 1.245260e-09 1.048113e-04 
9.213895e-03 2.425643e-09 1.676833e-04 
1.188438e-02 5.205077e-09 2.682696e-04 
1.504072e-02 1.055124e-08 4.291934e-04 
1.891242e-02 2.097677e-08 6.866488e-04 
2.378684e-02 4.173572e-08 1.098541e-03 
3.013076e-02 8.482585e-08 1.757511e-03 
3.832982e-02 1.746261e-07 2.811769e-03 
4.835427e-02 3.505940e-07 4.498433e-03 
6.146220e-02 7.199892e-07 7.196857e-03 
7.771267e-02 1.455392e-06 1.151395e-02 
9.829300e-02 2.944942e-06 1.842070e-02 
1.242794e-01 5.952696e-06 2.947052e-02 
1.577765e-01 1.218020e-05 4.714866e-02 
1.990701e-01 2.446605e-05 7.543120e-02 
2.521421e-01 4.971761e-05 1.206793e-01 
3.183698e-01 1.000960e-04 1.930698e-01 
4.034209e-01 2.036897e-04 3.088844e-01 
5.088434e-01 4.088520e-04 4.941713e-01 
6.433207e-01 8.265787e-04 7.906043e-01 
8.127955e-01 1.668186e-03 1.264855e+00 
1.024653e+00 3.345870e-03 2.023590e+00 
1.288193e+00 6.660221e-03 3.237458e+00 
1.616429e+00 1.319542e-02 5.179475e+00 
2.015713e+00 2.570200e-02 8.286428e+00 
2.495858e+00 4.913229e-02 1.325711e+01 
3.057316e+00 9.129103e-02 2.120951e+01 
3.680418e+00 1.619491e-01 3.393222e+01 
4.332507e+00 2.709444e-01 5.428675e+01 
4.956628e+00 4.209697e-01 8.685114e+01 
5.477835e+00 5.986189e-01 1.389495e+02 
5.835471e+00 7.760761e-01 2.222996e+02 
6.003533e+00 9.227478e-01 3.556480e+02 
5.987477e+00 1.016220e+00 5.689866e+02 
5.834052e+00 1.054983e+00 9.102982e+02 
5.591554e+00 1.047123e+00 1.456348e+03 
5.314331e+00 1.008737e+00 2.329952e+03 
5.033998e+00 9.519881e-01 3.727594e+03 
4.787784e+00 8.905449e-01 5.963623e+03 
4.585536e+00 8.306512e-01 9.540955e+03 
4.446226e+00 7.795831e-01 1.526418e+04 
4.369662e+00 7.400795e-01 2.442053e+04 
4.353063e+00 7.141759e-01 3.906940e+04 
4.391760e+00 7.032772e-01 6.250552e+04 
4.462904e+00 7.049570e-01 1.000000e+05 


==> anc/TOV-Output-e0-827.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.206154e-03 3.333727e-11 1.000000e-05 
2.901390e-03 7.582997e-11 1.599859e-05 
3.640782e-03 1.498327e-10 2.559548e-05 
4.626779e-03 3.075097e-10 4.094915e-05 
5.770221e-03 5.964855e-10 6.551286e-05 
7.309659e-03 1.212590e-09 1.048113e-04 
9.395265e-03 2.574836e-09 1.676833e-04 
1.184082e-02 5.154273e-09 2.682696e-04 
1.494823e-02 1.037031e-08 4.291934e-04 
1.897669e-02 2.121703e-08 6.866488e-04 
2.391548e-02 4.246786e-08 1.098541e-03 
3.021356e-02 8.563065e-08 1.757511e-03 
3.847153e-02 1.767838e-07 2.811769e-03 
4.845773e-02 3.532762e-07 4.498433e-03 
6.118015e-02 7.109824e-07 7.196857e-03 
7.747470e-02 1.443809e-06 1.151395e-02 
9.831670e-02 2.950640e-06 1.842070e-02 
1.245702e-01 6.001826e-06 2.947052e-02 
1.569226e-01 1.199803e-05 4.714866e-02 
1.988821e-01 2.442632e-05 7.543120e-02 
2.519538e-01 4.966635e-05 1.206793e-01 
3.182648e-01 1.001179e-04 1.930698e-01 
4.028803e-01 2.031176e-04 3.088844e-01 
5.085092e-01 4.085402e-04 4.941713e-01 
6.433594e-01 8.277239e-04 7.906043e-01 
8.108582e-01 1.658298e-03 1.264855e+00 
1.023361e+00 3.337257e-03 2.023590e+00 
1.284994e+00 6.618807e-03 3.237458e+00 
1.614211e+00 1.315702e-02 5.179475e+00 
2.011669e+00 2.557891e-02 8.286428e+00 
2.493007e+00 4.902230e-02 1.325711e+01 
3.053128e+00 9.102542e-02 2.120951e+01 
3.675052e+00 1.614371e-01 3.393222e+01 
4.328329e+00 2.704656e-01 5.428675e+01 
4.949604e+00 4.197082e-01 8.685114e+01 
5.472933e+00 5.976637e-01 1.389495e+02 
5.828775e+00 7.743896e-01 2.222996e+02 
5.996465e+00 9.207842e-01 3.556480e+02 
5.985798e+00 1.016005e+00 5.689866e+02 
5.831788e+00 1.054543e+00 9.102982e+02 
5.589095e+00 1.046624e+00 1.456348e+03 
5.311452e+00 1.008151e+00 2.329952e+03 
5.031628e+00 9.515652e-01 3.727594e+03 
4.785739e+00 8.902224e-01 5.963623e+03 
4.583599e+00 8.303707e-01 9.540955e+03 
4.442630e+00 7.790113e-01 1.526418e+04 
4.365804e+00 7.394798e-01 2.442053e+04 
4.352058e+00 7.140846e-01 3.906940e+04 
4.385949e+00 7.023234e-01 6.250552e+04 
4.460535e+00 7.046123e-01 1.000000e+05 


==> anc/TOV-Output-e0-828.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.178958e-03 3.215835e-11 1.000000e-05 
2.773943e-03 6.634985e-11 1.599859e-05 
3.545718e-03 1.385670e-10 2.559548e-05 
4.543873e-03 2.916256e-10 4.094915e-05 
5.757623e-03 5.933034e-10 6.551286e-05 
7.356598e-03 1.237595e-09 1.048113e-04 
9.164193e-03 2.392379e-09 1.676833e-04 
1.176538e-02 5.062504e-09 2.682696e-04 
1.502252e-02 1.053843e-08 4.291934e-04 
1.871383e-02 2.037210e-08 6.866488e-04 
2.392174e-02 4.255261e-08 1.098541e-03 
2.998871e-02 8.383429e-08 1.757511e-03 
3.829848e-02 1.746198e-07 2.811769e-03 
4.840372e-02 3.525220e-07 4.498433e-03 
6.118481e-02 7.120047e-07 7.196857e-03 
7.727035e-02 1.434146e-06 1.151395e-02 
9.839377e-02 2.961160e-06 1.842070e-02 
1.244458e-01 5.991101e-06 2.947052e-02 
1.567243e-01 1.196705e-05 4.714866e-02 
1.985513e-01 2.433403e-05 7.543120e-02 
2.514880e-01 4.945115e-05 1.206793e-01 
3.180672e-01 1.000524e-04 1.930698e-01 
4.015522e-01 2.013591e-04 3.088844e-01 
5.077124e-01 4.071143e-04 4.941713e-01 
6.409044e-01 8.192804e-04 7.906043e-01 
8.093480e-01 1.651046e-03 1.264855e+00 
1.021562e+00 3.323711e-03 2.023590e+00 
1.283688e+00 6.606571e-03 3.237458e+00 
1.610357e+00 1.307903e-02 5.179475e+00 
2.009704e+00 2.553435e-02 8.286428e+00 
2.490432e+00 4.892827e-02 1.325711e+01 
3.050410e+00 9.088753e-02 2.120951e+01 
3.672606e+00 1.612928e-01 3.393222e+01 
4.322138e+00 2.696358e-01 5.428675e+01 
4.943798e+00 4.187256e-01 8.685114e+01 
5.468147e+00 5.967409e-01 1.389495e+02 
5.825431e+00 7.737650e-01 2.222996e+02 
5.995058e+00 9.207186e-01 3.556480e+02 
5.981714e+00 1.014987e+00 5.689866e+02 
5.827814e+00 1.053560e+00 9.102982e+02 
5.585882e+00 1.045905e+00 1.456348e+03 
5.308058e+00 1.007429e+00 2.329952e+03 
5.029188e+00 9.511256e-01 3.727594e+03 
4.783636e+00 8.898873e-01 5.963623e+03 
4.582794e+00 8.303116e-01 9.540955e+03 
4.442559e+00 7.790881e-01 1.526418e+04 
4.363889e+00 7.392251e-01 2.442053e+04 
4.346732e+00 7.132305e-01 3.906940e+04 
4.384063e+00 7.020739e-01 6.250552e+04 
4.456901e+00 7.040328e-01 1.000000e+05 


==> anc/TOV-Output-e0-829.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.215134e-03 3.382763e-11 1.000000e-05 
2.784014e-03 6.715613e-11 1.599859e-05 
3.569570e-03 1.415530e-10 2.559548e-05 
4.629682e-03 3.088339e-10 4.094915e-05 
5.838760e-03 6.194885e-10 6.551286e-05 
7.318858e-03 1.220117e-09 1.048113e-04 
9.327912e-03 2.525950e-09 1.676833e-04 
1.166639e-02 4.941755e-09 2.682696e-04 
1.473050e-02 9.947731e-09 4.291934e-04 
1.891867e-02 2.107384e-08 6.866488e-04 
2.400576e-02 4.305448e-08 1.098541e-03 
3.025482e-02 8.618989e-08 1.757511e-03 
3.829748e-02 1.748170e-07 2.811769e-03 
4.817410e-02 3.479487e-07 4.498433e-03 
6.129331e-02 7.166636e-07 7.196857e-03 
7.710809e-02 1.426852e-06 1.151395e-02 
9.815357e-02 2.943077e-06 1.842070e-02 
1.239958e-01 5.933503e-06 2.947052e-02 
1.569157e-01 1.202544e-05 4.714866e-02 
1.986851e-01 2.441267e-05 7.543120e-02 
2.512674e-01 4.938070e-05 1.206793e-01 
3.172447e-01 9.939814e-05 1.930698e-01 
4.009992e-01 2.007705e-04 3.088844e-01 
5.077147e-01 4.076102e-04 4.941713e-01 
6.406512e-01 8.192946e-04 7.906043e-01 
8.079288e-01 1.644361e-03 1.264855e+00 
1.019695e+00 3.309516e-03 2.023590e+00 
1.284488e+00 6.626721e-03 3.237458e+00 
1.610342e+00 1.309400e-02 5.179475e+00 
2.007235e+00 2.547079e-02 8.286428e+00 
2.487705e+00 4.882542e-02 1.325711e+01 
3.043859e+00 9.041736e-02 2.120951e+01 
3.669150e+00 1.610213e-01 3.393222e+01 
4.321120e+00 2.697077e-01 5.428675e+01 
4.940928e+00 4.184125e-01 8.685114e+01 
5.463125e+00 5.957521e-01 1.389495e+02 
5.821803e+00 7.730497e-01 2.222996e+02 
5.991682e+00 9.199921e-01 3.556480e+02 
5.978336e+00 1.014205e+00 5.689866e+02 
5.822824e+00 1.052255e+00 9.102982e+02 
5.583041e+00 1.045294e+00 1.456348e+03 
5.303249e+00 1.006333e+00 2.329952e+03 
5.029441e+00 9.513224e-01 3.727594e+03 
4.779835e+00 8.891894e-01 5.963623e+03 
4.579829e+00 8.298291e-01 9.540955e+03 
4.439347e+00 7.785866e-01 1.526418e+04 
4.362295e+00 7.390276e-01 2.442053e+04 
4.345170e+00 7.130405e-01 3.906940e+04 
4.382205e+00 7.018293e-01 6.250552e+04 
4.454576e+00 7.036960e-01 1.000000e+05 


==> anc/TOV-Output-e0-83.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.991441e-03 1.064866e-10 1.000000e-06 
9.325429e-03 2.526978e-10 1.757511e-06 
1.231096e-02 5.813946e-10 3.088844e-06 
1.681813e-02 1.482272e-09 5.428675e-06 
2.231945e-02 3.464539e-09 9.540955e-06 
2.925438e-02 7.801314e-09 1.676833e-05 
3.909921e-02 1.862512e-08 2.947052e-05 
5.180615e-02 4.332506e-08 5.179475e-05 
6.869168e-02 1.009969e-07 9.102982e-05 
9.028535e-02 2.293231e-07 1.599859e-04 
1.209684e-01 5.515851e-07 2.811769e-04 
1.602545e-01 1.282417e-06 4.941713e-04 
2.117000e-01 2.956401e-06 8.685114e-04 
2.809279e-01 6.908593e-06 1.526418e-03 
3.721143e-01 1.605616e-05 2.682696e-03 
4.952327e-01 3.784891e-05 4.714866e-03 
6.575530e-01 8.860132e-05 8.286428e-03 
8.711281e-01 2.060317e-04 1.456348e-02 
1.152708e+00 4.774373e-04 2.559548e-02 
1.530732e+00 1.118350e-03 4.498433e-02 
2.024740e+00 2.589434e-03 7.906043e-02 
2.673957e+00 5.969551e-03 1.389495e-01 
3.531883e+00 1.377708e-02 2.442053e-01 
4.647120e+00 3.146599e-02 4.291934e-01 
6.067485e+00 7.036185e-02 7.543120e-01 
7.855969e+00 1.539460e-01 1.325711e+00 
1.000341e+01 3.221870e-01 2.329952e+00 
1.240294e+01 6.282951e-01 4.094915e+00 
1.484567e+01 1.117808e+00 7.196857e+00 
1.696197e+01 1.764367e+00 1.264855e+01 
1.839499e+01 2.441165e+00 2.222996e+01 
1.896089e+01 2.977424e+00 3.906940e+01 
1.874549e+01 3.274029e+00 6.866488e+01 
1.797359e+01 3.327466e+00 1.206793e+02 
1.695324e+01 3.213939e+00 2.120951e+02 
1.588861e+01 3.005023e+00 3.727594e+02 
1.497205e+01 2.772749e+00 6.551286e+02 
1.427344e+01 2.554310e+00 1.151395e+03 
1.385207e+01 2.379470e+00 2.023590e+03 
1.373187e+01 2.266968e+00 3.556480e+03 
1.384647e+01 2.217635e+00 6.250552e+03 
1.412585e+01 2.228266e+00 1.098541e+04 
1.445950e+01 2.280962e+00 1.930698e+04 
1.473723e+01 2.348293e+00 3.393222e+04 
1.492026e+01 2.410781e+00 5.963623e+04 
1.499643e+01 2.454308e+00 1.048113e+05 
1.498547e+01 2.474993e+00 1.842070e+05 
1.492874e+01 2.477905e+00 3.237458e+05 
1.483955e+01 2.465603e+00 5.689866e+05 
1.477317e+01 2.451249e+00 1.000000e+06 


==> anc/TOV-Output-e0-830.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.270607e-03 3.647717e-11 1.000000e-05 
2.818061e-03 6.973425e-11 1.599859e-05 
3.583013e-03 1.433310e-10 2.559548e-05 
4.502286e-03 2.843769e-10 4.094915e-05 
5.785019e-03 6.032667e-10 6.551286e-05 
7.219099e-03 1.172314e-09 1.048113e-04 
9.309512e-03 2.514061e-09 1.676833e-04 
1.172046e-02 5.016827e-09 2.682696e-04 
1.486114e-02 1.022708e-08 4.291934e-04 
1.862894e-02 2.014466e-08 6.866488e-04 
2.373676e-02 4.167348e-08 1.098541e-03 
3.007269e-02 8.474477e-08 1.757511e-03 
3.792631e-02 1.699881e-07 2.811769e-03 
4.829456e-02 3.509883e-07 4.498433e-03 
6.089793e-02 7.037319e-07 7.196857e-03 
7.745144e-02 1.447741e-06 1.151395e-02 
9.798871e-02 2.931804e-06 1.842070e-02 
1.240765e-01 5.952273e-06 2.947052e-02 
1.564747e-01 1.193872e-05 4.714866e-02 
1.980382e-01 2.420420e-05 7.543120e-02 
2.505511e-01 4.901867e-05 1.206793e-01 
3.176338e-01 9.988441e-05 1.930698e-01 
4.015495e-01 2.018405e-04 3.088844e-01 
5.060151e-01 4.040187e-04 4.941713e-01 
6.397171e-01 8.166995e-04 7.906043e-01 
8.072506e-01 1.642195e-03 1.264855e+00 
1.019138e+00 3.308051e-03 2.023590e+00 
1.281617e+00 6.590392e-03 3.237458e+00 
1.608360e+00 1.306134e-02 5.179475e+00 
2.006071e+00 2.545630e-02 8.286428e+00 
2.482807e+00 4.859732e-02 1.325711e+01 
3.042982e+00 9.043872e-02 2.120951e+01 
3.661963e+00 1.602813e-01 3.393222e+01 
4.314624e+00 2.688245e-01 5.428675e+01 
4.937231e+00 4.179103e-01 8.685114e+01 
5.456542e+00 5.943280e-01 1.389495e+02 
5.818771e+00 7.725228e-01 2.222996e+02 
5.985971e+00 9.184821e-01 3.556480e+02 
5.974343e+00 1.013216e+00 5.689866e+02 
5.819522e+00 1.051484e+00 9.102982e+02 
5.580642e+00 1.044811e+00 1.456348e+03 
5.302211e+00 1.006230e+00 2.329952e+03 
5.024369e+00 9.502601e-01 3.727594e+03 
4.776153e+00 8.885164e-01 5.963623e+03 
4.575427e+00 8.290646e-01 9.540955e+03 
4.436145e+00 7.780864e-01 1.526418e+04 
4.359090e+00 7.385435e-01 2.442053e+04 
4.342284e+00 7.126166e-01 3.906940e+04 
4.379822e+00 7.014902e-01 6.250552e+04 
4.450145e+00 7.029686e-01 1.000000e+05 


==> anc/TOV-Output-e0-831.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.185355e-03 3.255995e-11 1.000000e-05 
2.813852e-03 6.950589e-11 1.599859e-05 
3.579513e-03 1.430836e-10 2.559548e-05 
4.477736e-03 2.800873e-10 4.094915e-05 
5.704959e-03 5.792626e-10 6.551286e-05 
7.386049e-03 1.257056e-09 1.048113e-04 
9.155212e-03 2.393995e-09 1.676833e-04 
1.160159e-02 4.871592e-09 2.682696e-04 
1.493396e-02 1.039066e-08 4.291934e-04 
1.870787e-02 2.042636e-08 6.866488e-04 
2.358275e-02 4.091685e-08 1.098541e-03 
3.008647e-02 8.496357e-08 1.757511e-03 
3.814471e-02 1.731500e-07 2.811769e-03 
4.847586e-02 3.553837e-07 4.498433e-03 
6.109279e-02 7.113649e-07 7.196857e-03 
7.703261e-02 1.426098e-06 1.151395e-02 
9.762894e-02 2.903124e-06 1.842070e-02 
1.238120e-01 5.921405e-06 2.947052e-02 
1.566646e-01 1.199667e-05 4.714866e-02 
1.976092e-01 2.407622e-05 7.543120e-02 
2.501439e-01 4.883880e-05 1.206793e-01 
3.164396e-01 9.888121e-05 1.930698e-01 
3.999824e-01 1.997275e-04 3.088844e-01 
5.066486e-01 4.060240e-04 4.941713e-01 
6.393734e-01 8.163633e-04 7.906043e-01 
8.075211e-01 1.645809e-03 1.264855e+00 
1.017233e+00 3.293511e-03 2.023590e+00 
1.279355e+00 6.563466e-03 3.237458e+00 
1.604561e+00 1.298487e-02 5.179475e+00 
2.002832e+00 2.536375e-02 8.286428e+00 
2.480581e+00 4.852339e-02 1.325711e+01 
3.040181e+00 9.029333e-02 2.120951e+01 
3.660080e+00 1.602069e-01 3.393222e+01 
4.309675e+00 2.682113e-01 5.428675e+01 
4.930544e+00 4.167266e-01 8.685114e+01 
5.456185e+00 5.946382e-01 1.389495e+02 
5.813035e+00 7.711390e-01 2.222996e+02 
5.980784e+00 9.171477e-01 3.556480e+02 
5.971775e+00 1.012703e+00 5.689866e+02 
5.818694e+00 1.051498e+00 9.102982e+02 
5.579548e+00 1.044708e+00 1.456348e+03 
5.299781e+00 1.005760e+00 2.329952e+03 
5.021698e+00 9.497648e-01 3.727594e+03 
4.776460e+00 8.886955e-01 5.963623e+03 
4.576737e+00 8.294198e-01 9.540955e+03 
4.433199e+00 7.776333e-01 1.526418e+04 
4.357704e+00 7.383825e-01 2.442053e+04 
4.340876e+00 7.124535e-01 3.906940e+04 
4.377218e+00 7.011115e-01 6.250552e+04 
4.446423e+00 7.023724e-01 1.000000e+05 


==> anc/TOV-Output-e0-832.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.225440e-03 3.442611e-11 1.000000e-05 
2.854739e-03 7.266738e-11 1.599859e-05 
3.648810e-03 1.517379e-10 2.559548e-05 
4.618131e-03 3.076373e-10 4.094915e-05 
5.816431e-03 6.146248e-10 6.551286e-05 
7.332993e-03 1.231641e-09 1.048113e-04 
9.348087e-03 2.551576e-09 1.676833e-04 
1.160308e-02 4.879325e-09 2.682696e-04 
1.487046e-02 1.027102e-08 4.291934e-04 
1.886755e-02 2.097913e-08 6.866488e-04 
2.362788e-02 4.120169e-08 1.098541e-03 
3.026492e-02 8.658841e-08 1.757511e-03 
3.827167e-02 1.750952e-07 2.811769e-03 
4.814982e-02 3.486801e-07 4.498433e-03 
6.122633e-02 7.169017e-07 7.196857e-03 
7.677262e-02 1.413406e-06 1.151395e-02 
9.790048e-02 2.930936e-06 1.842070e-02 
1.231246e-01 5.830340e-06 2.947052e-02 
1.560948e-01 1.188054e-05 4.714866e-02 
1.971747e-01 2.394651e-05 7.543120e-02 
2.499400e-01 4.877809e-05 1.206793e-01 
3.161313e-01 9.871112e-05 1.930698e-01 
3.993843e-01 1.990722e-04 3.088844e-01 
5.054478e-01 4.036297e-04 4.941713e-01 
6.392590e-01 8.169032e-04 7.906043e-01 
8.063345e-01 1.640535e-03 1.264855e+00 
1.016522e+00 3.290535e-03 2.023590e+00 
1.277878e+00 6.548594e-03 3.237458e+00 
1.603047e+00 1.296356e-02 5.179475e+00 
2.001531e+00 2.534403e-02 8.286428e+00 
2.480000e+00 4.854417e-02 1.325711e+01 
3.034085e+00 8.986330e-02 2.120951e+01 
3.655467e+00 1.597901e-01 3.393222e+01 
4.305889e+00 2.678003e-01 5.428675e+01 
4.929077e+00 4.167315e-01 8.685114e+01 
5.450073e+00 5.933447e-01 1.389495e+02 
5.811061e+00 7.709459e-01 2.222996e+02 
5.980320e+00 9.173957e-01 3.556480e+02 
5.967443e+00 1.011600e+00 5.689866e+02 
5.813520e+00 1.050133e+00 9.102982e+02 
5.576021e+00 1.043896e+00 1.456348e+03 
5.295974e+00 1.004927e+00 2.329952e+03 
5.022447e+00 9.500780e-01 3.727594e+03 
4.772121e+00 8.878815e-01 5.963623e+03 
4.570942e+00 8.283813e-01 9.540955e+03 
4.432240e+00 7.775459e-01 1.526418e+04 
4.352840e+00 7.376030e-01 2.442053e+04 
4.336309e+00 7.117326e-01 3.906940e+04 
4.374220e+00 7.006620e-01 6.250552e+04 
4.443968e+00 7.020110e-01 1.000000e+05 


==> anc/TOV-Output-e0-833.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.216194e-03 3.403966e-11 1.000000e-05 
2.874074e-03 7.424307e-11 1.599859e-05 
3.550963e-03 1.400233e-10 2.559548e-05 
4.492432e-03 2.835348e-10 4.094915e-05 
5.783743e-03 6.050466e-10 6.551286e-05 
7.303364e-03 1.218234e-09 1.048113e-04 
9.172752e-03 2.413576e-09 1.676833e-04 
1.168885e-02 4.994332e-09 2.682696e-04 
1.477030e-02 1.007697e-08 4.291934e-04 
1.885138e-02 2.095038e-08 6.866488e-04 
2.385088e-02 4.243025e-08 1.098541e-03 
3.002378e-02 8.463675e-08 1.757511e-03 
3.774861e-02 1.682157e-07 2.811769e-03 
4.825895e-02 3.514782e-07 4.498433e-03 
6.096543e-02 7.086266e-07 7.196857e-03 
7.726600e-02 1.442562e-06 1.151395e-02 
9.720618e-02 2.872470e-06 1.842070e-02 
1.231007e-01 5.833944e-06 2.947052e-02 
1.563587e-01 1.195523e-05 4.714866e-02 
1.978497e-01 2.422235e-05 7.543120e-02 
2.495624e-01 4.861572e-05 1.206793e-01 
3.152400e-01 9.799624e-05 1.930698e-01 
3.987861e-01 1.984172e-04 3.088844e-01 
5.045581e-01 4.019848e-04 4.941713e-01 
6.385825e-01 8.152895e-04 7.906043e-01 
8.052302e-01 1.635766e-03 1.264855e+00 
1.015713e+00 3.286608e-03 2.023590e+00 
1.277933e+00 6.557156e-03 3.237458e+00 
1.603032e+00 1.297832e-02 5.179475e+00 
1.997799e+00 2.523309e-02 8.286428e+00 
2.475378e+00 4.833215e-02 1.325711e+01 
3.030325e+00 8.963526e-02 2.120951e+01 
3.653073e+00 1.596513e-01 3.393222e+01 
4.303404e+00 2.676150e-01 5.428675e+01 
4.922751e+00 4.156300e-01 8.685114e+01 
5.444137e+00 5.921005e-01 1.389495e+02 
5.807496e+00 7.702484e-01 2.222996e+02 
5.974573e+00 9.158723e-01 3.556480e+02 
5.962931e+00 1.010436e+00 5.689866e+02 
5.814083e+00 1.050587e+00 9.102982e+02 
5.571408e+00 1.042765e+00 1.456348e+03 
5.295411e+00 1.004948e+00 2.329952e+03 
5.019624e+00 9.495464e-01 3.727594e+03 
4.770787e+00 8.877094e-01 5.963623e+03 
4.570258e+00 8.283453e-01 9.540955e+03 
4.429199e+00 7.770750e-01 1.526418e+04 
4.352718e+00 7.376664e-01 2.442053e+04 
4.336039e+00 7.117701e-01 3.906940e+04 
4.371707e+00 7.002991e-01 6.250552e+04 
4.441371e+00 7.016233e-01 1.000000e+05 


==> anc/TOV-Output-e0-834.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.206914e-03 3.365417e-11 1.000000e-05 
2.838712e-03 7.162210e-11 1.599859e-05 
3.564050e-03 1.417471e-10 2.559548e-05 
4.455886e-03 2.770034e-10 4.094915e-05 
5.791448e-03 6.081973e-10 6.551286e-05 
7.294651e-03 1.215336e-09 1.048113e-04 
9.234064e-03 2.465254e-09 1.676833e-04 
1.160122e-02 4.888710e-09 2.682696e-04 
1.481458e-02 1.018009e-08 4.291934e-04 
1.875211e-02 2.064588e-08 6.866488e-04 
2.379441e-02 4.218017e-08 1.098541e-03 
2.982873e-02 8.309756e-08 1.757511e-03 
3.811108e-02 1.733160e-07 2.811769e-03 
4.784095e-02 3.428351e-07 4.498433e-03 
6.100533e-02 7.108712e-07 7.196857e-03 
7.720093e-02 1.440648e-06 1.151395e-02 
9.752596e-02 2.904394e-06 1.842070e-02 
1.228381e-01 5.803652e-06 2.947052e-02 
1.562832e-01 1.195225e-05 4.714866e-02 
1.968718e-01 2.389363e-05 7.543120e-02 
2.500139e-01 4.893864e-05 1.206793e-01 
3.153030e-01 9.817262e-05 1.930698e-01 
3.995513e-01 1.998002e-04 3.088844e-01 
5.041011e-01 4.013741e-04 4.941713e-01 
6.379448e-01 8.138237e-04 7.906043e-01 
8.050372e-01 1.636540e-03 1.264855e+00 
1.014804e+00 3.281703e-03 2.023590e+00 
1.276281e+00 6.539586e-03 3.237458e+00 
1.600459e+00 1.293145e-02 5.179475e+00 
1.995654e+00 2.518164e-02 8.286428e+00 
2.471822e+00 4.818170e-02 1.325711e+01 
3.029638e+00 8.967196e-02 2.120951e+01 
3.647458e+00 1.591092e-01 3.393222e+01 
4.298537e+00 2.670157e-01 5.428675e+01 
4.919810e+00 4.152985e-01 8.685114e+01 
5.442753e+00 5.921224e-01 1.389495e+02 
5.801414e+00 7.687541e-01 2.222996e+02 
5.972381e+00 9.155401e-01 3.556480e+02 
5.959156e+00 1.009518e+00 5.689866e+02 
5.807655e+00 1.048822e+00 9.102982e+02 
5.568891e+00 1.042246e+00 1.456348e+03 
5.294658e+00 1.004919e+00 2.329952e+03 
5.015047e+00 9.485993e-01 3.727594e+03 
4.769555e+00 8.875589e-01 5.963623e+03 
4.569440e+00 8.282827e-01 9.540955e+03 
4.426832e+00 7.767279e-01 1.526418e+04 
4.350037e+00 7.372746e-01 2.442053e+04 
4.332130e+00 7.111651e-01 3.906940e+04 
4.367579e+00 6.996465e-01 6.250552e+04 
4.440868e+00 7.016234e-01 1.000000e+05 


==> anc/TOV-Output-e0-835.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.195737e-03 3.318521e-11 1.000000e-05 
2.803656e-03 6.908401e-11 1.599859e-05 
3.629820e-03 1.499197e-10 2.559548e-05 
4.550031e-03 2.952884e-10 4.094915e-05 
5.813783e-03 6.159988e-10 6.551286e-05 
7.340763e-03 1.240015e-09 1.048113e-04 
9.307072e-03 2.527218e-09 1.676833e-04 
1.177837e-02 5.122236e-09 2.682696e-04 
1.478752e-02 1.013654e-08 4.291934e-04 
1.875035e-02 2.066485e-08 6.866488e-04 
2.359326e-02 4.116876e-08 1.098541e-03 
2.979155e-02 8.288650e-08 1.757511e-03 
3.791304e-02 1.708327e-07 2.811769e-03 
4.782487e-02 3.429002e-07 4.498433e-03 
6.102051e-02 7.122550e-07 7.196857e-03 
7.660778e-02 1.409384e-06 1.151395e-02 
9.735080e-02 2.892237e-06 1.842070e-02 
1.233287e-01 5.880503e-06 2.947052e-02 
1.554135e-01 1.176794e-05 4.714866e-02 
1.967388e-01 2.387380e-05 7.543120e-02 
2.487875e-01 4.827990e-05 1.206793e-01 
3.149735e-01 9.798244e-05 1.930698e-01 
3.982896e-01 1.981511e-04 3.088844e-01 
5.043468e-01 4.024415e-04 4.941713e-01 
6.353987e-01 8.050891e-04 7.906043e-01 
8.030950e-01 1.626680e-03 1.264855e+00 
1.012648e+00 3.264760e-03 2.023590e+00 
1.274735e+00 6.523621e-03 3.237458e+00 
1.599145e+00 1.291487e-02 5.179475e+00 
1.993687e+00 2.513686e-02 8.286428e+00 
2.470118e+00 4.813752e-02 1.325711e+01 
3.024584e+00 8.933232e-02 2.120951e+01 
3.643052e+00 1.587186e-01 3.393222e+01 
4.294796e+00 2.666117e-01 5.428675e+01 
4.915499e+00 4.146551e-01 8.685114e+01 
5.438187e+00 5.912584e-01 1.389495e+02 
5.798819e+00 7.683627e-01 2.222996e+02 
5.967222e+00 9.142130e-01 3.556480e+02 
5.955992e+00 1.008804e+00 5.689866e+02 
5.807401e+00 1.049016e+00 9.102982e+02 
5.568444e+00 1.042331e+00 1.456348e+03 
5.291959e+00 1.004377e+00 2.329952e+03 
5.013996e+00 9.484861e-01 3.727594e+03 
4.766083e+00 8.869292e-01 5.963623e+03 
4.566724e+00 8.278476e-01 9.540955e+03 
4.425940e+00 7.766525e-01 1.526418e+04 
4.347628e+00 7.369312e-01 2.442053e+04 
4.330710e+00 7.109992e-01 3.906940e+04 
4.365348e+00 6.993341e-01 6.250552e+04 
4.435091e+00 7.006460e-01 1.000000e+05 


==> anc/TOV-Output-e0-836.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.225340e-03 3.458694e-11 1.000000e-05 
2.845392e-03 7.230185e-11 1.599859e-05 
3.561878e-03 1.418275e-10 2.559548e-05 
4.532920e-03 2.923191e-10 4.094915e-05 
5.725680e-03 5.891208e-10 6.551286e-05 
7.189046e-03 1.166103e-09 1.048113e-04 
9.255902e-03 2.488740e-09 1.676833e-04 
1.157845e-02 4.871636e-09 2.682696e-04 
1.483956e-02 1.025621e-08 4.291934e-04 
1.873364e-02 2.063432e-08 6.866488e-04 
2.362146e-02 4.136607e-08 1.098541e-03 
2.979607e-02 8.302355e-08 1.757511e-03 
3.768823e-02 1.680127e-07 2.811769e-03 
4.775411e-02 3.417892e-07 4.498433e-03 
6.094138e-02 7.103374e-07 7.196857e-03 
7.687154e-02 1.425697e-06 1.151395e-02 
9.714810e-02 2.877650e-06 1.842070e-02 
1.229242e-01 5.829805e-06 2.947052e-02 
1.558325e-01 1.187757e-05 4.714866e-02 
1.968172e-01 2.393099e-05 7.543120e-02 
2.494001e-01 4.869557e-05 1.206793e-01 
3.146317e-01 9.778072e-05 1.930698e-01 
3.980147e-01 1.979777e-04 3.088844e-01 
5.036053e-01 4.011489e-04 4.941713e-01 
6.354578e-01 8.062735e-04 7.906043e-01 
8.018892e-01 1.621302e-03 1.264855e+00 
1.010967e+00 3.252426e-03 2.023590e+00 
1.271571e+00 6.483004e-03 3.237458e+00 
1.597575e+00 1.289211e-02 5.179475e+00 
1.993120e+00 2.514439e-02 8.286428e+00 
2.466120e+00 4.796178e-02 1.325711e+01 
3.022684e+00 8.926426e-02 2.120951e+01 
3.639595e+00 1.584465e-01 3.393222e+01 
4.289655e+00 2.659649e-01 5.428675e+01 
4.910227e+00 4.137931e-01 8.685114e+01 
5.433977e+00 5.904934e-01 1.389495e+02 
5.794729e+00 7.674979e-01 2.222996e+02 
5.962532e+00 9.130425e-01 3.556480e+02 
5.954466e+00 1.008636e+00 5.689866e+02 
5.801875e+00 1.047537e+00 9.102982e+02 
5.566428e+00 1.041957e+00 1.456348e+03 
5.287291e+00 1.003315e+00 2.329952e+03 
5.012601e+00 9.482914e-01 3.727594e+03 
4.763558e+00 8.865017e-01 5.963623e+03 
4.562571e+00 8.271299e-01 9.540955e+03 
4.421798e+00 7.759778e-01 1.526418e+04 
4.344666e+00 7.364891e-01 2.442053e+04 
4.325579e+00 7.101783e-01 3.906940e+04 
4.361297e+00 6.986950e-01 6.250552e+04 
4.432061e+00 7.001775e-01 1.000000e+05 


==> anc/TOV-Output-e0-837.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.159494e-03 3.164450e-11 1.000000e-05 
2.789947e-03 6.823861e-11 1.599859e-05 
3.542168e-03 1.396529e-10 2.559548e-05 
4.514421e-03 2.891003e-10 4.094915e-05 
5.640652e-03 5.639365e-10 6.551286e-05 
7.184191e-03 1.165134e-09 1.048113e-04 
9.203309e-03 2.449483e-09 1.676833e-04 
1.172793e-02 5.068815e-09 2.682696e-04 
1.474826e-02 1.008011e-08 4.291934e-04 
1.848770e-02 1.985597e-08 6.866488e-04 
2.344263e-02 4.048202e-08 1.098541e-03 
2.977936e-02 8.298312e-08 1.757511e-03 
3.781691e-02 1.699426e-07 2.811769e-03 
4.805177e-02 3.486370e-07 4.498433e-03 
6.031561e-02 6.895031e-07 7.196857e-03 
7.634798e-02 1.398436e-06 1.151395e-02 
9.665009e-02 2.837011e-06 1.842070e-02 
1.229335e-01 5.838098e-06 2.947052e-02 
1.556599e-01 1.185230e-05 4.714866e-02 
1.966517e-01 2.389919e-05 7.543120e-02 
2.490220e-01 4.853239e-05 1.206793e-01 
3.147151e-01 9.797542e-05 1.930698e-01 
3.978856e-01 1.980213e-04 3.088844e-01 
5.026985e-01 3.994631e-04 4.941713e-01 
6.357408e-01 8.083116e-04 7.906043e-01 
8.017083e-01 1.622131e-03 1.264855e+00 
1.011002e+00 3.256600e-03 2.023590e+00 
1.270368e+00 6.472299e-03 3.237458e+00 
1.595255e+00 1.285135e-02 5.179475e+00 
1.990086e+00 2.505966e-02 8.286428e+00 
2.463708e+00 4.787695e-02 1.325711e+01 
3.020517e+00 8.917306e-02 2.120951e+01 
3.636304e+00 1.581948e-01 3.393222e+01 
4.284262e+00 2.652746e-01 5.428675e+01 
4.904950e+00 4.129300e-01 8.685114e+01 
5.427521e+00 5.891033e-01 1.389495e+02 
5.790469e+00 7.665787e-01 2.222996e+02 
5.959069e+00 9.122827e-01 3.556480e+02 
5.950002e+00 1.007486e+00 5.689866e+02 
5.799009e+00 1.046901e+00 9.102982e+02 
5.561546e+00 1.040747e+00 1.456348e+03 
5.285095e+00 1.002905e+00 2.329952e+03 
5.007476e+00 9.472130e-01 3.727594e+03 
4.761723e+00 8.862215e-01 5.963623e+03 
4.560147e+00 8.267515e-01 9.540955e+03 
4.418554e+00 7.754685e-01 1.526418e+04 
4.339438e+00 7.356438e-01 2.442053e+04 
4.324958e+00 7.101531e-01 3.906940e+04 
4.358177e+00 6.982229e-01 6.250552e+04 
4.429227e+00 6.997453e-01 1.000000e+05 


==> anc/TOV-Output-e0-838.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.202089e-03 3.359431e-11 1.000000e-05 
2.836058e-03 7.176395e-11 1.599859e-05 
3.531029e-03 1.385047e-10 2.559548e-05 
4.512683e-03 2.891115e-10 4.094915e-05 
5.714119e-03 5.869604e-10 6.551286e-05 
7.165890e-03 1.157634e-09 1.048113e-04 
9.210441e-03 2.458116e-09 1.676833e-04 
1.168916e-02 5.024705e-09 2.682696e-04 
1.478071e-02 1.015890e-08 4.291934e-04 
1.868360e-02 2.051839e-08 6.866488e-04 
2.342162e-02 4.042152e-08 1.098541e-03 
2.977238e-02 8.302379e-08 1.757511e-03 
3.772345e-02 1.688873e-07 2.811769e-03 
4.789490e-02 3.456461e-07 4.498433e-03 
6.058595e-02 6.996506e-07 7.196857e-03 
7.637261e-02 1.401462e-06 1.151395e-02 
9.655122e-02 2.831692e-06 1.842070e-02 
1.227843e-01 5.823821e-06 2.947052e-02 
1.555930e-01 1.185117e-05 4.714866e-02 
1.965729e-01 2.389898e-05 7.543120e-02 
2.485541e-01 4.831701e-05 1.206793e-01 
3.141823e-01 9.759508e-05 1.930698e-01 
3.969470e-01 1.968584e-04 3.088844e-01 
5.014040e-01 3.968596e-04 4.941713e-01 
6.340855e-01 8.029751e-04 7.906043e-01 
7.994374e-01 1.610318e-03 1.264855e+00 
1.009903e+00 3.249855e-03 2.023590e+00 
1.271047e+00 6.490238e-03 3.237458e+00 
1.593553e+00 1.282544e-02 5.179475e+00 
1.986329e+00 2.494807e-02 8.286428e+00 
2.463489e+00 4.791763e-02 1.325711e+01 
3.016380e+00 8.891240e-02 2.120951e+01 
3.635532e+00 1.582572e-01 3.393222e+01 
4.279439e+00 2.646832e-01 5.428675e+01 
4.902859e+00 4.127896e-01 8.685114e+01 
5.423079e+00 5.882733e-01 1.389495e+02 
5.786236e+00 7.656676e-01 2.222996e+02 
5.954924e+00 9.112936e-01 3.556480e+02 
5.948412e+00 1.007296e+00 5.689866e+02 
5.796259e+00 1.046301e+00 9.102982e+02 
5.561324e+00 1.040896e+00 1.456348e+03 
5.284214e+00 1.002841e+00 2.329952e+03 
5.007117e+00 9.472630e-01 3.727594e+03 
4.758651e+00 8.856763e-01 5.963623e+03 
4.557169e+00 8.262641e-01 9.540955e+03 
4.418283e+00 7.755071e-01 1.526418e+04 
4.339392e+00 7.357199e-01 2.442053e+04 
4.319717e+00 7.093125e-01 3.906940e+04 
4.355357e+00 6.978045e-01 6.250552e+04 
4.427256e+00 6.994727e-01 1.000000e+05 


==> anc/TOV-Output-e0-839.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.158536e-03 3.167791e-11 1.000000e-05 
2.745416e-03 6.517832e-11 1.599859e-05 
3.596359e-03 1.465103e-10 2.559548e-05 
4.578022e-03 3.022126e-10 4.094915e-05 
5.723107e-03 5.904382e-10 6.551286e-05 
7.265989e-03 1.208268e-09 1.048113e-04 
9.206286e-03 2.457720e-09 1.676833e-04 
1.152579e-02 4.822707e-09 2.682696e-04 
1.471800e-02 1.004212e-08 4.291934e-04 
1.854359e-02 2.008449e-08 6.866488e-04 
2.349177e-02 4.083446e-08 1.098541e-03 
3.001043e-02 8.513275e-08 1.757511e-03 
3.793778e-02 1.719872e-07 2.811769e-03 
4.747779e-02 3.370957e-07 4.498433e-03 
6.055104e-02 6.992754e-07 7.196857e-03 
7.634842e-02 1.401801e-06 1.151395e-02 
9.657162e-02 2.836869e-06 1.842070e-02 
1.223237e-01 5.765400e-06 2.947052e-02 
1.553455e-01 1.180876e-05 4.714866e-02 
1.956416e-01 2.358908e-05 7.543120e-02 
2.479621e-01 4.802984e-05 1.206793e-01 
3.142276e-01 9.775375e-05 1.930698e-01 
3.971788e-01 1.974382e-04 3.088844e-01 
5.018774e-01 3.984576e-04 4.941713e-01 
6.342259e-01 8.044625e-04 7.906043e-01 
8.001599e-01 1.616593e-03 1.264855e+00 
1.008048e+00 3.235847e-03 2.023590e+00 
1.268213e+00 6.454671e-03 3.237458e+00 
1.590667e+00 1.277118e-02 5.179475e+00 
1.986631e+00 2.498775e-02 8.286428e+00 
2.457763e+00 4.764314e-02 1.325711e+01 
3.012705e+00 8.869154e-02 2.120951e+01 
3.629109e+00 1.576150e-01 3.393222e+01 
4.275056e+00 2.641677e-01 5.428675e+01 
4.896651e+00 4.117151e-01 8.685114e+01 
5.417339e+00 5.870825e-01 1.389495e+02 
5.778823e+00 7.637514e-01 2.222996e+02 
5.951327e+00 9.104880e-01 3.556480e+02 
5.945411e+00 1.006633e+00 5.689866e+02 
5.794707e+00 1.046082e+00 9.102982e+02 
5.557477e+00 1.039987e+00 1.456348e+03 
5.281477e+00 1.002287e+00 2.329952e+03 
5.003075e+00 9.464402e-01 3.727594e+03 
4.756819e+00 8.853963e-01 5.963623e+03 
4.557904e+00 8.265057e-01 9.540955e+03 
4.415862e+00 7.751491e-01 1.526418e+04 
4.335740e+00 7.351546e-01 2.442053e+04 
4.320016e+00 7.094494e-01 3.906940e+04 
4.352682e+00 6.974118e-01 6.250552e+04 
4.424297e+00 6.990169e-01 1.000000e+05 


==> anc/TOV-Output-e0-84.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.044000e-03 1.102184e-10 1.000000e-06 
9.269734e-03 2.511874e-10 1.757511e-06 
1.231435e-02 5.888856e-10 3.088844e-06 
1.639931e-02 1.390826e-09 5.428675e-06 
2.200179e-02 3.358692e-09 9.540955e-06 
2.900842e-02 7.697836e-09 1.676833e-05 
3.872277e-02 1.831030e-08 2.947052e-05 
5.084849e-02 4.146013e-08 5.179475e-05 
6.812302e-02 9.969615e-08 9.102982e-05 
9.016015e-02 2.311219e-07 1.599859e-04 
1.189814e-01 5.311720e-07 2.811769e-04 
1.579868e-01 1.243547e-06 4.941713e-04 
2.088626e-01 2.873321e-06 8.685114e-04 
2.788301e-01 6.836358e-06 1.526418e-03 
3.690262e-01 1.584838e-05 2.682696e-03 
4.904182e-01 3.719853e-05 4.714866e-03 
6.488583e-01 8.615852e-05 8.286428e-03 
8.605248e-01 2.009918e-04 1.456348e-02 
1.140598e+00 4.681178e-04 2.559548e-02 
1.508618e+00 1.083473e-03 4.498433e-02 
1.999740e+00 2.524723e-03 7.906043e-02 
2.648107e+00 5.867729e-03 1.389495e-01 
3.490674e+00 1.346011e-02 2.442053e-01 
4.593840e+00 3.075991e-02 4.291934e-01 
6.001649e+00 6.890638e-02 7.543120e-01 
7.764214e+00 1.503760e-01 1.325711e+00 
9.893646e+00 3.153407e-01 2.329952e+00 
1.228489e+01 6.174379e-01 4.094915e+00 
1.471859e+01 1.101189e+00 7.196857e+00 
1.682868e+01 1.741059e+00 1.264855e+01 
1.827207e+01 2.415852e+00 2.222996e+01 
1.885162e+01 2.953039e+00 3.906940e+01 
1.863955e+01 3.249148e+00 6.866488e+01 
1.788924e+01 3.309438e+00 1.206793e+02 
1.686493e+01 3.195762e+00 2.120951e+02 
1.581199e+01 2.991171e+00 3.727594e+02 
1.489794e+01 2.760646e+00 6.551286e+02 
1.419922e+01 2.543108e+00 1.151395e+03 
1.378043e+01 2.369306e+00 2.023590e+03 
1.364473e+01 2.254268e+00 3.556480e+03 
1.375690e+01 2.204342e+00 6.250552e+03 
1.403967e+01 2.215157e+00 1.098541e+04 
1.436282e+01 2.265285e+00 1.930698e+04 
1.465504e+01 2.335028e+00 3.393222e+04 
1.483123e+01 2.395814e+00 5.963623e+04 
1.490222e+01 2.438116e+00 1.048113e+05 
1.489195e+01 2.458957e+00 1.842070e+05 
1.483303e+01 2.461519e+00 3.237458e+05 
1.475864e+01 2.452417e+00 5.689866e+05 
1.468307e+01 2.436296e+00 1.000000e+06 


==> anc/TOV-Output-e0-840.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.184106e-03 3.285618e-11 1.000000e-05 
2.791522e-03 6.859924e-11 1.599859e-05 
3.537016e-03 1.395428e-10 2.559548e-05 
4.420348e-03 2.723739e-10 4.094915e-05 
5.615452e-03 5.584064e-10 6.551286e-05 
7.204937e-03 1.179470e-09 1.048113e-04 
9.062826e-03 2.347400e-09 1.676833e-04 
1.153406e-02 4.838855e-09 2.682696e-04 
1.454000e-02 9.693694e-09 4.291934e-04 
1.856471e-02 2.017722e-08 6.866488e-04 
2.342354e-02 4.052794e-08 1.098541e-03 
2.968812e-02 8.251738e-08 1.757511e-03 
3.779461e-02 1.702502e-07 2.811769e-03 
4.780417e-02 3.445057e-07 4.498433e-03 
6.041159e-02 6.952828e-07 7.196857e-03 
7.663480e-02 1.419324e-06 1.151395e-02 
9.695424e-02 2.874142e-06 1.842070e-02 
1.227375e-01 5.831044e-06 2.947052e-02 
1.550647e-01 1.175886e-05 4.714866e-02 
1.961161e-01 2.378940e-05 7.543120e-02 
2.476599e-01 4.791146e-05 1.206793e-01 
3.128701e-01 9.660744e-05 1.930698e-01 
3.968549e-01 1.971901e-04 3.088844e-01 
5.007114e-01 3.961589e-04 4.941713e-01 
6.327795e-01 7.999252e-04 7.906043e-01 
7.995885e-01 1.615047e-03 1.264855e+00 
1.006147e+00 3.221419e-03 2.023590e+00 
1.266945e+00 6.442951e-03 3.237458e+00 
1.590082e+00 1.277195e-02 5.179475e+00 
1.984484e+00 2.493610e-02 8.286428e+00 
2.457697e+00 4.769218e-02 1.325711e+01 
3.009028e+00 8.847054e-02 2.120951e+01 
3.627052e+00 1.575165e-01 3.393222e+01 
4.272384e+00 2.639479e-01 5.428675e+01 
4.893393e+00 4.113091e-01 8.685114e+01 
5.415480e+00 5.869685e-01 1.389495e+02 
5.775622e+00 7.631658e-01 2.222996e+02 
5.947975e+00 9.097637e-01 3.556480e+02 
5.939575e+00 1.005024e+00 5.689866e+02 
5.791603e+00 1.045369e+00 9.102982e+02 
5.554939e+00 1.039459e+00 1.456348e+03 
5.279253e+00 1.001868e+00 2.329952e+03 
5.001707e+00 9.462508e-01 3.727594e+03 
4.753322e+00 8.847594e-01 5.963623e+03 
4.555327e+00 8.260965e-01 9.540955e+03 
4.414132e+00 7.749183e-01 1.526418e+04 
4.334820e+00 7.350752e-01 2.442053e+04 
4.314868e+00 7.086250e-01 3.906940e+04 
4.351350e+00 6.972599e-01 6.250552e+04 
4.423736e+00 6.990054e-01 1.000000e+05 


==> anc/TOV-Output-e0-841.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.247348e-03 3.583637e-11 1.000000e-05 
2.760078e-03 6.638603e-11 1.599859e-05 
3.473148e-03 1.322765e-10 2.559548e-05 
4.565976e-03 3.005480e-10 4.094915e-05 
5.639681e-03 5.663390e-10 6.551286e-05 
7.196016e-03 1.176493e-09 1.048113e-04 
9.032073e-03 2.326352e-09 1.676833e-04 
1.153838e-02 4.850059e-09 2.682696e-04 
1.467752e-02 9.983237e-09 4.291934e-04 
1.862047e-02 2.038382e-08 6.866488e-04 
2.358221e-02 4.140634e-08 1.098541e-03 
2.991132e-02 8.449299e-08 1.757511e-03 
3.783850e-02 1.710473e-07 2.811769e-03 
4.748799e-02 3.381171e-07 4.498433e-03 
6.006969e-02 6.843586e-07 7.196857e-03 
7.661266e-02 1.419782e-06 1.151395e-02 
9.650611e-02 2.837848e-06 1.842070e-02 
1.222473e-01 5.768315e-06 2.947052e-02 
1.549898e-01 1.175579e-05 4.714866e-02 
1.959857e-01 2.377023e-05 7.543120e-02 
2.467446e-01 4.743870e-05 1.206793e-01 
3.125122e-01 9.639091e-05 1.930698e-01 
3.960779e-01 1.962676e-04 3.088844e-01 
5.007859e-01 3.968062e-04 4.941713e-01 
6.326985e-01 8.005661e-04 7.906043e-01 
7.985006e-01 1.610377e-03 1.264855e+00 
1.004565e+00 3.210063e-03 2.023590e+00 
1.264221e+00 6.409148e-03 3.237458e+00 
1.586446e+00 1.269983e-02 5.179475e+00 
1.979619e+00 2.478341e-02 8.286428e+00 
2.452690e+00 4.745909e-02 1.325711e+01 
3.005854e+00 8.829264e-02 2.120951e+01 
3.620299e+00 1.568341e-01 3.393222e+01 
4.268018e+00 2.634351e-01 5.428675e+01 
4.889739e+00 4.108133e-01 8.685114e+01 
5.411439e+00 5.862485e-01 1.389495e+02 
5.772901e+00 7.627309e-01 2.222996e+02 
5.943075e+00 9.085204e-01 3.556480e+02 
5.936938e+00 1.004482e+00 5.689866e+02 
5.789509e+00 1.044977e+00 9.102982e+02 
5.551821e+00 1.038762e+00 1.456348e+03 
5.275232e+00 1.000975e+00 2.329952e+03 
4.999971e+00 9.459739e-01 3.727594e+03 
4.753914e+00 8.849982e-01 5.963623e+03 
4.551857e+00 8.255115e-01 9.540955e+03 
4.409785e+00 7.742046e-01 1.526418e+04 
4.331838e+00 7.346286e-01 2.442053e+04 
4.311922e+00 7.081888e-01 3.906940e+04 
4.347252e+00 6.966120e-01 6.250552e+04 
4.417782e+00 6.979946e-01 1.000000e+05 


==> anc/TOV-Output-e0-842.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.240532e-03 3.555353e-11 1.000000e-05 
2.779507e-03 6.787854e-11 1.599859e-05 
3.482710e-03 1.335306e-10 2.559548e-05 
4.516268e-03 2.911845e-10 4.094915e-05 
5.768819e-03 6.068617e-10 6.551286e-05 
7.131632e-03 1.146557e-09 1.048113e-04 
9.089698e-03 2.373982e-09 1.676833e-04 
1.143191e-02 4.722641e-09 2.682696e-04 
1.452150e-02 9.679749e-09 4.291934e-04 
1.858245e-02 2.028327e-08 6.866488e-04 
2.345702e-02 4.079886e-08 1.098541e-03 
2.987327e-02 8.427101e-08 1.757511e-03 
3.769787e-02 1.693484e-07 2.811769e-03 
4.753742e-02 3.395773e-07 4.498433e-03 
6.005438e-02 6.846485e-07 7.196857e-03 
7.614233e-02 1.395452e-06 1.151395e-02 
9.629251e-02 2.822399e-06 1.842070e-02 
1.217767e-01 5.708741e-06 2.947052e-02 
1.548258e-01 1.173244e-05 4.714866e-02 
1.954793e-01 2.361451e-05 7.543120e-02 
2.476048e-01 4.799346e-05 1.206793e-01 
3.121068e-01 9.613043e-05 1.930698e-01 
3.956434e-01 1.958548e-04 3.088844e-01 
5.000154e-01 3.954470e-04 4.941713e-01 
6.315776e-01 7.972661e-04 7.906043e-01 
7.962931e-01 1.598967e-03 1.264855e+00 
1.005332e+00 3.221188e-03 2.023590e+00 
1.264550e+00 6.421618e-03 3.237458e+00 
1.583643e+00 1.264772e-02 5.179475e+00 
1.978511e+00 2.477042e-02 8.286428e+00 
2.450887e+00 4.740880e-02 1.325711e+01 
3.003089e+00 8.814968e-02 2.120951e+01 
3.618389e+00 1.567535e-01 3.393222e+01 
4.265843e+00 2.633003e-01 5.428675e+01 
4.883724e+00 4.097823e-01 8.685114e+01 
5.404573e+00 5.847449e-01 1.389495e+02 
5.766772e+00 7.612197e-01 2.222996e+02 
5.940188e+00 9.079510e-01 3.556480e+02 
5.935398e+00 1.004307e+00 5.689866e+02 
5.787354e+00 1.044564e+00 9.102982e+02 
5.548138e+00 1.037898e+00 1.456348e+03 
5.271938e+00 1.000273e+00 2.329952e+03 
4.999354e+00 9.459620e-01 3.727594e+03 
4.749372e+00 8.841368e-01 5.963623e+03 
4.550621e+00 8.253656e-01 9.540955e+03 
4.408680e+00 7.740888e-01 1.526418e+04 
4.329659e+00 7.343248e-01 2.442053e+04 
4.309272e+00 7.078049e-01 3.906940e+04 
4.344585e+00 6.962203e-01 6.250552e+04 
4.414970e+00 6.975659e-01 1.000000e+05 


==> anc/TOV-Output-e0-843.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.178223e-03 3.270781e-11 1.000000e-05 
2.847130e-03 7.304090e-11 1.599859e-05 
3.565269e-03 1.434239e-10 2.559548e-05 
4.526590e-03 2.935336e-10 4.094915e-05 
5.625694e-03 5.634728e-10 6.551286e-05 
7.228976e-03 1.195569e-09 1.048113e-04 
9.144697e-03 2.420207e-09 1.676833e-04 
1.166537e-02 5.023892e-09 2.682696e-04 
1.458866e-02 9.826320e-09 4.291934e-04 
1.834330e-02 1.953338e-08 6.866488e-04 
2.358181e-02 4.150272e-08 1.098541e-03 
2.985760e-02 8.423842e-08 1.757511e-03 
3.772110e-02 1.698632e-07 2.811769e-03 
4.746554e-02 3.384408e-07 4.498433e-03 
5.999597e-02 6.834636e-07 7.196857e-03 
7.616107e-02 1.398141e-06 1.151395e-02 
9.596356e-02 2.796890e-06 1.842070e-02 
1.222719e-01 5.785527e-06 2.947052e-02 
1.539165e-01 1.154065e-05 4.714866e-02 
1.949429e-01 2.344847e-05 7.543120e-02 
2.471550e-01 4.778905e-05 1.206793e-01 
3.123640e-01 9.648254e-05 1.930698e-01 
3.946763e-01 1.946533e-04 3.088844e-01 
4.996872e-01 3.951369e-04 4.941713e-01 
6.295408e-01 7.905195e-04 7.906043e-01 
7.952338e-01 1.594484e-03 1.264855e+00 
1.003363e+00 3.206112e-03 2.023590e+00 
1.262161e+00 6.392910e-03 3.237458e+00 
1.581687e+00 1.261579e-02 5.179475e+00 
1.977345e+00 2.475519e-02 8.286428e+00 
2.448245e+00 4.731062e-02 1.325711e+01 
2.997896e+00 8.779920e-02 2.120951e+01 
3.614675e+00 1.564486e-01 3.393222e+01 
4.261991e+00 2.628758e-01 5.428675e+01 
4.880200e+00 4.093152e-01 8.685114e+01 
5.401597e+00 5.843195e-01 1.389495e+02 
5.762523e+00 7.603017e-01 2.222996e+02 
5.939263e+00 9.080383e-01 3.556480e+02 
5.930929e+00 1.003152e+00 5.689866e+02 
5.781522e+00 1.042983e+00 9.102982e+02 
5.545318e+00 1.037287e+00 1.456348e+03 
5.271252e+00 1.000259e+00 2.329952e+03 
4.993891e+00 9.448005e-01 3.727594e+03 
4.746565e+00 8.836468e-01 5.963623e+03 
4.545615e+00 8.244782e-01 9.540955e+03 
4.405576e+00 7.736041e-01 1.526418e+04 
4.324984e+00 7.335768e-01 2.442053e+04 
4.307628e+00 7.075982e-01 3.906940e+04 
4.342108e+00 6.958625e-01 6.250552e+04 
4.414425e+00 6.975566e-01 1.000000e+05 


==> anc/TOV-Output-e0-844.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.185730e-03 3.308635e-11 1.000000e-05 
2.832704e-03 7.202166e-11 1.599859e-05 
3.580040e-03 1.453861e-10 2.559548e-05 
4.452320e-03 2.796524e-10 4.094915e-05 
5.661057e-03 5.748465e-10 6.551286e-05 
7.103467e-03 1.135718e-09 1.048113e-04 
9.080653e-03 2.372524e-09 1.676833e-04 
1.143389e-02 4.736322e-09 2.682696e-04 
1.450918e-02 9.678054e-09 4.291934e-04 
1.864371e-02 2.053320e-08 6.866488e-04 
2.338810e-02 4.053638e-08 1.098541e-03 
2.970411e-02 8.304437e-08 1.757511e-03 
3.744042e-02 1.662966e-07 2.811769e-03 
4.722018e-02 3.336146e-07 4.498433e-03 
6.026281e-02 6.934450e-07 7.196857e-03 
7.580539e-02 1.380280e-06 1.151395e-02 
9.612637e-02 2.814483e-06 1.842070e-02 
1.219388e-01 5.745182e-06 2.947052e-02 
1.544862e-01 1.168310e-05 4.714866e-02 
1.949865e-01 2.349204e-05 7.543120e-02 
2.460804e-01 4.722446e-05 1.206793e-01 
3.121724e-01 9.641927e-05 1.930698e-01 
3.949528e-01 1.952935e-04 3.088844e-01 
4.986932e-01 3.932497e-04 4.941713e-01 
6.301772e-01 7.938531e-04 7.906043e-01 
7.957331e-01 1.599365e-03 1.264855e+00 
1.003198e+00 3.208289e-03 2.023590e+00 
1.259843e+00 6.365317e-03 3.237458e+00 
1.581366e+00 1.262271e-02 5.179475e+00 
1.975076e+00 2.469899e-02 8.286428e+00 
2.444867e+00 4.717063e-02 1.325711e+01 
2.994246e+00 8.758078e-02 2.120951e+01 
3.612417e+00 1.563243e-01 3.393222e+01 
4.258011e+00 2.624291e-01 5.428675e+01 
4.875063e+00 4.084830e-01 8.685114e+01 
5.395773e+00 5.831046e-01 1.389495e+02 
5.759409e+00 7.597414e-01 2.222996e+02 
5.935485e+00 9.071695e-01 3.556480e+02 
5.928374e+00 1.002636e+00 5.689866e+02 
5.780816e+00 1.043031e+00 9.102982e+02 
5.544385e+00 1.037226e+00 1.456348e+03 
5.268851e+00 9.997916e-01 2.329952e+03 
4.994721e+00 9.451316e-01 3.727594e+03 
4.745833e+00 8.836012e-01 5.963623e+03 
4.546879e+00 8.248232e-01 9.540955e+03 
4.402228e+00 7.730739e-01 1.526418e+04 
4.325350e+00 7.337254e-01 2.442053e+04 
4.307057e+00 7.075809e-01 3.906940e+04 
4.339438e+00 6.954702e-01 6.250552e+04 
4.410913e+00 6.969978e-01 1.000000e+05 


==> anc/TOV-Output-e0-845.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.152023e-03 3.161652e-11 1.000000e-05 
2.786713e-03 6.865158e-11 1.599859e-05 
3.529841e-03 1.395209e-10 2.559548e-05 
4.399074e-03 2.700582e-10 4.094915e-05 
5.648035e-03 5.715651e-10 6.551286e-05 
7.264479e-03 1.216150e-09 1.048113e-04 
9.034767e-03 2.339508e-09 1.676833e-04 
1.138849e-02 4.685675e-09 2.682696e-04 
1.448415e-02 9.639473e-09 4.291934e-04 
1.853726e-02 2.020739e-08 6.866488e-04 
2.349156e-02 4.112540e-08 1.098541e-03 
2.954756e-02 8.183513e-08 1.757511e-03 
3.761776e-02 1.688706e-07 2.811769e-03 
4.759707e-02 3.420716e-07 4.498433e-03 
5.990677e-02 6.820339e-07 7.196857e-03 
7.588538e-02 1.386294e-06 1.151395e-02 
9.640279e-02 2.842196e-06 1.842070e-02 
1.215494e-01 5.697053e-06 2.947052e-02 
1.537924e-01 1.154005e-05 4.714866e-02 
1.947356e-01 2.342918e-05 7.543120e-02 
2.459861e-01 4.722602e-05 1.206793e-01 
3.118696e-01 9.625279e-05 1.930698e-01 
3.940530e-01 1.941916e-04 3.088844e-01 
4.975034e-01 3.909050e-04 4.941713e-01 
6.297878e-01 7.933186e-04 7.906043e-01 
7.946549e-01 1.594758e-03 1.264855e+00 
1.001403e+00 3.194887e-03 2.023590e+00 
1.259670e+00 6.370105e-03 3.237458e+00 
1.578734e+00 1.257468e-02 5.179475e+00 
1.972355e+00 2.462607e-02 8.286428e+00 
2.443462e+00 4.714273e-02 1.325711e+01 
2.990525e+00 8.735632e-02 2.120951e+01 
3.607868e+00 1.559157e-01 3.393222e+01 
4.252528e+00 2.617232e-01 5.428675e+01 
4.869093e+00 4.074628e-01 8.685114e+01 
5.393941e+00 5.829949e-01 1.389495e+02 
5.755058e+00 7.587904e-01 2.222996e+02 
5.930662e+00 9.059497e-01 3.556480e+02 
5.924878e+00 1.001806e+00 5.689866e+02 
5.778082e+00 1.042433e+00 9.102982e+02 
5.539574e+00 1.036032e+00 1.456348e+03 
5.265590e+00 9.990967e-01 2.329952e+03 
4.988929e+00 9.438908e-01 3.727594e+03 
4.742285e+00 8.829519e-01 5.963623e+03 
4.542066e+00 8.239731e-01 9.540955e+03 
4.399159e+00 7.725952e-01 1.526418e+04 
4.322170e+00 7.332430e-01 2.442053e+04 
4.303537e+00 7.070430e-01 3.906940e+04 
4.336455e+00 6.950216e-01 6.250552e+04 
4.406698e+00 6.963089e-01 1.000000e+05 


==> anc/TOV-Output-e0-846.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.167258e-03 3.233100e-11 1.000000e-05 
2.822440e-03 7.141043e-11 1.599859e-05 
3.503761e-03 1.366126e-10 2.559548e-05 
4.538196e-03 2.968499e-10 4.094915e-05 
5.720303e-03 5.944898e-10 6.551286e-05 
7.137080e-03 1.154647e-09 1.048113e-04 
9.015243e-03 2.327125e-09 1.676833e-04 
1.144279e-02 4.758642e-09 2.682696e-04 
1.464231e-02 9.970494e-09 4.291934e-04 
1.842386e-02 1.986230e-08 6.866488e-04 
2.343120e-02 4.085750e-08 1.098541e-03 
2.944214e-02 8.105810e-08 1.757511e-03 
3.758048e-02 1.685683e-07 2.811769e-03 
4.714592e-02 3.328299e-07 4.498433e-03 
5.989719e-02 6.825133e-07 7.196857e-03 
7.558371e-02 1.371448e-06 1.151395e-02 
9.605379e-02 2.814767e-06 1.842070e-02 
1.210087e-01 5.628028e-06 2.947052e-02 
1.531827e-01 1.141685e-05 4.714866e-02 
1.939499e-01 2.317415e-05 7.543120e-02 
2.461170e-01 4.735738e-05 1.206793e-01 
3.111696e-01 9.571932e-05 1.930698e-01 
3.927423e-01 1.924883e-04 3.088844e-01 
4.974222e-01 3.911748e-04 4.941713e-01 
6.282362e-01 7.884041e-04 7.906043e-01 
7.934523e-01 1.589407e-03 1.264855e+00 
1.000714e+00 3.192048e-03 2.023590e+00 
1.258870e+00 6.365428e-03 3.237458e+00 
1.577508e+00 1.256005e-02 5.179475e+00 
1.970118e+00 2.457109e-02 8.286428e+00 
2.441482e+00 4.708209e-02 1.325711e+01 
2.990964e+00 8.748614e-02 2.120951e+01 
3.603267e+00 1.555008e-01 3.393222e+01 
4.250135e+00 2.615494e-01 5.428675e+01 
4.868039e+00 4.075525e-01 8.685114e+01 
5.389117e+00 5.820562e-01 1.389495e+02 
5.750965e+00 7.579200e-01 2.222996e+02 
5.925755e+00 9.047018e-01 3.556480e+02 
5.920970e+00 1.000837e+00 5.689866e+02 
5.774911e+00 1.041696e+00 9.102982e+02 
5.539302e+00 1.036165e+00 1.456348e+03 
5.262201e+00 9.983676e-01 2.329952e+03 
4.989840e+00 9.442410e-01 3.727594e+03 
4.740958e+00 8.827785e-01 5.963623e+03 
4.539877e+00 8.236388e-01 9.540955e+03 
4.398250e+00 7.725147e-01 1.526418e+04 
4.318979e+00 7.327584e-01 2.442053e+04 
4.301742e+00 7.068092e-01 3.906940e+04 
4.335149e+00 6.948734e-01 6.250552e+04 
4.406429e+00 6.963503e-01 1.000000e+05 


==> anc/TOV-Output-e0-847.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.169993e-03 3.249192e-11 1.000000e-05 
2.813161e-03 7.079195e-11 1.599859e-05 
3.450185e-03 1.305953e-10 2.559548e-05 
4.438265e-03 2.779970e-10 4.094915e-05 
5.595157e-03 5.569768e-10 6.551286e-05 
7.183200e-03 1.178567e-09 1.048113e-04 
9.091479e-03 2.389483e-09 1.676833e-04 
1.144323e-02 4.764824e-09 2.682696e-04 
1.444715e-02 9.588422e-09 4.291934e-04 
1.843308e-02 1.991565e-08 6.866488e-04 
2.340306e-02 4.075856e-08 1.098541e-03 
2.963906e-02 8.279320e-08 1.757511e-03 
3.738985e-02 1.662123e-07 2.811769e-03 
4.711181e-02 3.325007e-07 4.498433e-03 
5.991949e-02 6.840837e-07 7.196857e-03 
7.601913e-02 1.396935e-06 1.151395e-02 
9.621638e-02 2.832428e-06 1.842070e-02 
1.212087e-01 5.662653e-06 2.947052e-02 
1.536746e-01 1.154081e-05 4.714866e-02 
1.946585e-01 2.345672e-05 7.543120e-02 
2.453673e-01 4.698144e-05 1.206793e-01 
3.106731e-01 9.537452e-05 1.930698e-01 
3.920998e-01 1.917717e-04 3.088844e-01 
4.958919e-01 3.880351e-04 4.941713e-01 
6.265054e-01 7.828330e-04 7.906043e-01 
7.909433e-01 1.576251e-03 1.264855e+00 
9.995964e-01 3.185110e-03 2.023590e+00 
1.256055e+00 6.330355e-03 3.237458e+00 
1.574506e+00 1.250334e-02 5.179475e+00 
1.968589e+00 2.454227e-02 8.286428e+00 
2.436619e+00 4.685786e-02 1.325711e+01 
2.985995e+00 8.715519e-02 2.120951e+01 
3.600795e+00 1.553495e-01 3.393222e+01 
4.242120e+00 2.604086e-01 5.428675e+01 
4.861972e+00 4.065101e-01 8.685114e+01 
5.383805e+00 5.809824e-01 1.389495e+02 
5.749132e+00 7.577622e-01 2.222996e+02 
5.921037e+00 9.035164e-01 3.556480e+02 
5.917664e+00 1.000069e+00 5.689866e+02 
5.772280e+00 1.041130e+00 9.102982e+02 
5.535742e+00 1.035335e+00 1.456348e+03 
5.262933e+00 9.987280e-01 2.329952e+03 
4.985238e+00 9.432819e-01 3.727594e+03 
4.738414e+00 8.823437e-01 5.963623e+03 
4.539608e+00 8.236821e-01 9.540955e+03 
4.397090e+00 7.723880e-01 1.526418e+04 
4.315211e+00 7.321710e-01 2.442053e+04 
4.299936e+00 7.065735e-01 3.906940e+04 
4.331047e+00 6.942241e-01 6.250552e+04 
4.402573e+00 6.957276e-01 1.000000e+05 


==> anc/TOV-Output-e0-848.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.205674e-03 3.416148e-11 1.000000e-05 
2.717355e-03 6.387810e-11 1.599859e-05 
3.532244e-03 1.403024e-10 2.559548e-05 
4.431928e-03 2.771347e-10 4.094915e-05 
5.707611e-03 5.919375e-10 6.551286e-05 
7.112367e-03 1.145395e-09 1.048113e-04 
9.052829e-03 2.361923e-09 1.676833e-04 
1.136280e-02 4.670557e-09 2.682696e-04 
1.445686e-02 9.619111e-09 4.291934e-04 
1.839610e-02 1.981938e-08 6.866488e-04 
2.325233e-02 4.002329e-08 1.098541e-03 
2.944773e-02 8.129606e-08 1.757511e-03 
3.744272e-02 1.671155e-07 2.811769e-03 
4.739829e-02 3.390030e-07 4.498433e-03 
5.960641e-02 6.742117e-07 7.196857e-03 
7.546117e-02 1.368014e-06 1.151395e-02 
9.581558e-02 2.800482e-06 1.842070e-02 
1.210370e-01 5.645278e-06 2.947052e-02 
1.537167e-01 1.156393e-05 4.714866e-02 
1.941993e-01 2.331861e-05 7.543120e-02 
2.455739e-01 4.715576e-05 1.206793e-01 
3.101814e-01 9.503447e-05 1.930698e-01 
3.925009e-01 1.925873e-04 3.088844e-01 
4.962499e-01 3.893333e-04 4.941713e-01 
6.266276e-01 7.842113e-04 7.906043e-01 
7.913195e-01 1.580348e-03 1.264855e+00 
9.966999e-01 3.161267e-03 2.023590e+00 
1.254630e+00 6.316244e-03 3.237458e+00 
1.575364e+00 1.253800e-02 5.179475e+00 
1.965175e+00 2.444379e-02 8.286428e+00 
2.432760e+00 4.669082e-02 1.325711e+01 
2.983248e+00 8.701342e-02 2.120951e+01 
3.595517e+00 1.548510e-01 3.393222e+01 
4.241036e+00 2.604590e-01 5.428675e+01 
4.859017e+00 4.061698e-01 8.685114e+01 
5.379008e+00 5.800510e-01 1.389495e+02 
5.744152e+00 7.566115e-01 2.222996e+02 
5.918356e+00 9.030130e-01 3.556480e+02 
5.913392e+00 9.989772e-01 5.689866e+02 
5.766722e+00 1.039633e+00 9.102982e+02 
5.533293e+00 1.034830e+00 1.456348e+03 
5.260425e+00 9.982311e-01 2.329952e+03 
4.982293e+00 9.427158e-01 3.727594e+03 
4.737440e+00 8.822456e-01 5.963623e+03 
4.536952e+00 8.232553e-01 9.540955e+03 
4.394366e+00 7.719722e-01 1.526418e+04 
4.314163e+00 7.320675e-01 2.442053e+04 
4.297115e+00 7.061584e-01 3.906940e+04 
4.328425e+00 6.938396e-01 6.250552e+04 
4.401341e+00 6.955903e-01 1.000000e+05 


==> anc/TOV-Output-e0-849.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.218927e-03 3.482201e-11 1.000000e-05 
2.748791e-03 6.619872e-11 1.599859e-05 
3.574378e-03 1.455546e-10 2.559548e-05 
4.395701e-03 2.707129e-10 4.094915e-05 
5.581455e-03 5.542005e-10 6.551286e-05 
7.177887e-03 1.178730e-09 1.048113e-04 
9.064267e-03 2.373683e-09 1.676833e-04 
1.154812e-02 4.908616e-09 2.682696e-04 
1.443344e-02 9.583719e-09 4.291934e-04 
1.849737e-02 2.017228e-08 6.866488e-04 
2.333050e-02 4.047601e-08 1.098541e-03 
2.952836e-02 8.206231e-08 1.757511e-03 
3.746922e-02 1.676681e-07 2.811769e-03 
4.697718e-02 3.304367e-07 4.498433e-03 
5.982386e-02 6.824212e-07 7.196857e-03 
7.568216e-02 1.381696e-06 1.151395e-02 
9.575612e-02 2.798567e-06 1.842070e-02 
1.210520e-01 5.654040e-06 2.947052e-02 
1.530791e-01 1.143410e-05 4.714866e-02 
1.939833e-01 2.326829e-05 7.543120e-02 
2.448774e-01 4.681083e-05 1.206793e-01 
3.092989e-01 9.433681e-05 1.930698e-01 
3.921234e-01 1.922584e-04 3.088844e-01 
4.955578e-01 3.881638e-04 4.941713e-01 
6.250540e-01 7.792383e-04 7.906043e-01 
7.910552e-01 1.580616e-03 1.264855e+00 
9.959279e-01 3.157625e-03 2.023590e+00 
1.253363e+00 6.304498e-03 3.237458e+00 
1.573102e+00 1.249876e-02 5.179475e+00 
1.962682e+00 2.437939e-02 8.286428e+00 
2.431550e+00 4.667365e-02 1.325711e+01 
2.979345e+00 8.677340e-02 2.120951e+01 
3.591465e+00 1.545042e-01 3.393222e+01 
4.237645e+00 2.601129e-01 5.428675e+01 
4.853954e+00 4.053537e-01 8.685114e+01 
5.374525e+00 5.792060e-01 1.389495e+02 
5.741129e+00 7.560773e-01 2.222996e+02 
5.916496e+00 9.027837e-01 3.556480e+02 
5.911767e+00 9.987699e-01 5.689866e+02 
5.766030e+00 1.039683e+00 9.102982e+02 
5.532275e+00 1.034743e+00 1.456348e+03 
5.256271e+00 9.972984e-01 2.329952e+03 
4.982105e+00 9.428044e-01 3.727594e+03 
4.735096e+00 8.818532e-01 5.963623e+03 
4.533663e+00 8.227038e-01 9.540955e+03 
4.390555e+00 7.713556e-01 1.526418e+04 
4.312525e+00 7.318588e-01 2.442053e+04 
4.292569e+00 7.054390e-01 3.906940e+04 
4.327980e+00 6.938455e-01 6.250552e+04 
4.398737e+00 6.951990e-01 1.000000e+05 


==> anc/TOV-Output-e0-85.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.808176e-03 1.006997e-10 1.000000e-06 
9.358020e-03 2.615097e-10 1.757511e-06 
1.235698e-02 6.021064e-10 3.088844e-06 
1.629183e-02 1.379894e-09 5.428675e-06 
2.128605e-02 3.077665e-09 9.540955e-06 
2.862640e-02 7.485763e-09 1.676833e-05 
3.775522e-02 1.717382e-08 2.947052e-05 
5.019605e-02 4.035940e-08 5.179475e-05 
6.716502e-02 9.668651e-08 9.102982e-05 
8.836552e-02 2.201838e-07 1.599859e-04 
1.178791e-01 5.226945e-07 2.811769e-04 
1.558209e-01 1.207302e-06 4.941713e-04 
2.063528e-01 2.803966e-06 8.685114e-04 
2.739462e-01 6.560566e-06 1.526418e-03 
3.633390e-01 1.530695e-05 2.682696e-03 
4.830125e-01 3.596175e-05 4.714866e-03 
6.407939e-01 8.397365e-05 8.286428e-03 
8.509208e-01 1.966501e-04 1.456348e-02 
1.128452e+00 4.587162e-04 2.559548e-02 
1.492067e+00 1.060671e-03 4.498433e-02 
1.977289e+00 2.469656e-03 7.906043e-02 
2.612838e+00 5.703410e-03 1.389495e-01 
3.451096e+00 1.316171e-02 2.442053e-01 
4.539362e+00 3.002982e-02 4.291934e-01 
5.933688e+00 6.737622e-02 7.543120e-01 
7.682917e+00 1.473994e-01 1.325711e+00 
9.786177e+00 3.087020e-01 2.329952e+00 
1.216219e+01 6.058841e-01 4.094915e+00 
1.457856e+01 1.081858e+00 7.196857e+00 
1.668451e+01 1.714735e+00 1.264855e+01 
1.814327e+01 2.388538e+00 2.222996e+01 
1.873688e+01 2.926652e+00 3.906940e+01 
1.853831e+01 3.225650e+00 6.866488e+01 
1.779687e+01 3.288830e+00 1.206793e+02 
1.679691e+01 3.182932e+00 2.120951e+02 
1.574742e+01 2.980076e+00 3.727594e+02 
1.482715e+01 2.749154e+00 6.551286e+02 
1.412625e+01 2.532074e+00 1.151395e+03 
1.370350e+01 2.358135e+00 2.023590e+03 
1.355995e+01 2.241935e+00 3.556480e+03 
1.367855e+01 2.193017e+00 6.250552e+03 
1.394417e+01 2.200268e+00 1.098541e+04 
1.426981e+01 2.250281e+00 1.930698e+04 
1.455373e+01 2.317826e+00 3.393222e+04 
1.473710e+01 2.379725e+00 5.963623e+04 
1.482334e+01 2.425087e+00 1.048113e+05 
1.481447e+01 2.446228e+00 1.842070e+05 
1.474860e+01 2.447418e+00 3.237458e+05 
1.466876e+01 2.437315e+00 5.689866e+05 
1.459577e+01 2.421852e+00 1.000000e+06 


==> anc/TOV-Output-e0-850.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.194122e-03 3.370684e-11 1.000000e-05 
2.704605e-03 6.313170e-11 1.599859e-05 
3.481097e-03 1.346122e-10 2.559548e-05 
4.404597e-03 2.726806e-10 4.094915e-05 
5.561622e-03 5.489594e-10 6.551286e-05 
7.188327e-03 1.185275e-09 1.048113e-04 
9.143456e-03 2.439311e-09 1.676833e-04 
1.154953e-02 4.916192e-09 2.682696e-04 
1.442282e-02 9.573860e-09 4.291934e-04 
1.828061e-02 1.949432e-08 6.866488e-04 
2.306754e-02 3.916879e-08 1.098541e-03 
2.933634e-02 8.056658e-08 1.757511e-03 
3.712317e-02 1.632574e-07 2.811769e-03 
4.698435e-02 3.309774e-07 4.498433e-03 
5.987907e-02 6.851182e-07 7.196857e-03 
7.528673e-02 1.361753e-06 1.151395e-02 
9.581279e-02 2.806841e-06 1.842070e-02 
1.205447e-01 5.589832e-06 2.947052e-02 
1.529860e-01 1.142670e-05 4.714866e-02 
1.931043e-01 2.298048e-05 7.543120e-02 
2.441721e-01 4.646221e-05 1.206793e-01 
3.088641e-01 9.405016e-05 1.930698e-01 
3.907127e-01 1.904153e-04 3.088844e-01 
4.945675e-01 3.862961e-04 4.941713e-01 
6.243099e-01 7.773722e-04 7.906043e-01 
7.899287e-01 1.575725e-03 1.264855e+00 
9.956304e-01 3.158478e-03 2.023590e+00 
1.253162e+00 6.308777e-03 3.237458e+00 
1.571074e+00 1.246509e-02 5.179475e+00 
1.960895e+00 2.434096e-02 8.286428e+00 
2.429237e+00 4.659399e-02 1.325711e+01 
2.978131e+00 8.676161e-02 2.120951e+01 
3.588721e+00 1.543188e-01 3.393222e+01 
4.230215e+00 2.590736e-01 5.428675e+01 
4.849735e+00 4.047278e-01 8.685114e+01 
5.372990e+00 5.791754e-01 1.389495e+02 
5.736783e+00 7.551254e-01 2.222996e+02 
5.911444e+00 9.014851e-01 3.556480e+02 
5.908680e+00 9.980736e-01 5.689866e+02 
5.763935e+00 1.039286e+00 9.102982e+02 
5.528598e+00 1.033878e+00 1.456348e+03 
5.254609e+00 9.970246e-01 2.329952e+03 
4.978810e+00 9.421545e-01 3.727594e+03 
4.732980e+00 8.815096e-01 5.963623e+03 
4.533158e+00 8.227003e-01 9.540955e+03 
4.390529e+00 7.714376e-01 1.526418e+04 
4.309184e+00 7.313469e-01 2.442053e+04 
4.290338e+00 7.051277e-01 3.906940e+04 
4.325639e+00 6.935112e-01 6.250552e+04 
4.394027e+00 6.944178e-01 1.000000e+05 


==> anc/TOV-Output-e0-851.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.220025e-03 3.495585e-11 1.000000e-05 
2.777333e-03 6.844321e-11 1.599859e-05 
3.464405e-03 1.328411e-10 2.559548e-05 
4.443433e-03 2.802867e-10 4.094915e-05 
5.597249e-03 5.602351e-10 6.551286e-05 
7.203830e-03 1.194365e-09 1.048113e-04 
9.024722e-03 2.348270e-09 1.676833e-04 
1.154308e-02 4.913733e-09 2.682696e-04 
1.438305e-02 9.506046e-09 4.291934e-04 
1.822150e-02 1.932854e-08 6.866488e-04 
2.335731e-02 4.071138e-08 1.098541e-03 
2.928581e-02 8.024527e-08 1.757511e-03 
3.704078e-02 1.623636e-07 2.811769e-03 
4.726221e-02 3.372806e-07 4.498433e-03 
5.972238e-02 6.805536e-07 7.196857e-03 
7.565596e-02 1.383512e-06 1.151395e-02 
9.533788e-02 2.768564e-06 1.842070e-02 
1.203758e-01 5.572915e-06 2.947052e-02 
1.524750e-01 1.132589e-05 4.714866e-02 
1.929870e-01 2.296562e-05 7.543120e-02 
2.446628e-01 4.679779e-05 1.206793e-01 
3.095070e-01 9.474975e-05 1.930698e-01 
3.908831e-01 1.908884e-04 3.088844e-01 
4.945869e-01 3.867948e-04 4.941713e-01 
6.253083e-01 7.820185e-04 7.906043e-01 
7.893381e-01 1.574037e-03 1.264855e+00 
9.927329e-01 3.134701e-03 2.023590e+00 
1.251167e+00 6.286072e-03 3.237458e+00 
1.570053e+00 1.245521e-02 5.179475e+00 
1.958004e+00 2.426192e-02 8.286428e+00 
2.424626e+00 4.638468e-02 1.325711e+01 
2.973440e+00 8.645472e-02 2.120951e+01 
3.582915e+00 1.537559e-01 3.393222e+01 
4.227594e+00 2.588590e-01 5.428675e+01 
4.843221e+00 4.035851e-01 8.685114e+01 
5.364991e+00 5.773584e-01 1.389495e+02 
5.732129e+00 7.540763e-01 2.222996e+02 
5.909848e+00 9.013434e-01 3.556480e+02 
5.904871e+00 9.971354e-01 5.689866e+02 
5.760099e+00 1.038335e+00 9.102982e+02 
5.527381e+00 1.033733e+00 1.456348e+03 
5.251119e+00 9.962669e-01 2.329952e+03 
4.976074e+00 9.416370e-01 3.727594e+03 
4.731119e+00 8.812204e-01 5.963623e+03 
4.529638e+00 8.221028e-01 9.540955e+03 
4.388396e+00 7.711305e-01 1.526418e+04 
4.305594e+00 7.307905e-01 2.442053e+04 
4.287283e+00 7.046710e-01 3.906940e+04 
4.320755e+00 6.927211e-01 6.250552e+04 
4.390221e+00 6.938038e-01 1.000000e+05 


==> anc/TOV-Output-e0-852.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.212061e-03 3.462166e-11 1.000000e-05 
2.703907e-03 6.323123e-11 1.599859e-05 
3.512848e-03 1.386547e-10 2.559548e-05 
4.420438e-03 2.762819e-10 4.094915e-05 
5.606925e-03 5.638073e-10 6.551286e-05 
7.057881e-03 1.124552e-09 1.048113e-04 
9.039672e-03 2.362732e-09 1.676833e-04 
1.139153e-02 4.728281e-09 2.682696e-04 
1.449047e-02 9.732039e-09 4.291934e-04 
1.826941e-02 1.950432e-08 6.866488e-04 
2.335350e-02 4.073926e-08 1.098541e-03 
2.931940e-02 8.061628e-08 1.757511e-03 
3.698272e-02 1.617911e-07 2.811769e-03 
4.719778e-02 3.362979e-07 4.498433e-03 
5.972936e-02 6.815921e-07 7.196857e-03 
7.515874e-02 1.358008e-06 1.151395e-02 
9.557573e-02 2.792613e-06 1.842070e-02 
1.207098e-01 5.626030e-06 2.947052e-02 
1.528135e-01 1.141487e-05 4.714866e-02 
1.930207e-01 2.300464e-05 7.543120e-02 
2.442297e-01 4.660446e-05 1.206793e-01 
3.083008e-01 9.375646e-05 1.930698e-01 
3.910675e-01 1.913827e-04 3.088844e-01 
4.934455e-01 3.845749e-04 4.941713e-01 
6.228945e-01 7.739116e-04 7.906043e-01 
7.869487e-01 1.561631e-03 1.264855e+00 
9.938925e-01 3.149323e-03 2.023590e+00 
1.249822e+00 6.273151e-03 3.237458e+00 
1.568174e+00 1.242502e-02 5.179475e+00 
1.957097e+00 2.425584e-02 8.286428e+00 
2.423248e+00 4.635769e-02 1.325711e+01 
2.969852e+00 8.624143e-02 2.120951e+01 
3.581122e+00 1.536872e-01 3.393222e+01 
4.225538e+00 2.587409e-01 5.428675e+01 
4.841479e+00 4.035160e-01 8.685114e+01 
5.362284e+00 5.770030e-01 1.389495e+02 
5.727925e+00 7.531685e-01 2.222996e+02 
5.904090e+00 8.998074e-01 3.556480e+02 
5.899744e+00 9.957555e-01 5.689866e+02 
5.754930e+00 1.036959e+00 9.102982e+02 
5.523976e+00 1.032946e+00 1.456348e+03 
5.249229e+00 9.959320e-01 2.329952e+03 
4.976027e+00 9.417585e-01 3.727594e+03 
4.727706e+00 8.805977e-01 5.963623e+03 
4.528255e+00 8.219260e-01 9.540955e+03 
4.383787e+00 7.703657e-01 1.526418e+04 
4.305755e+00 7.309015e-01 2.442053e+04 
4.285203e+00 7.043861e-01 3.906940e+04 
4.320265e+00 6.927184e-01 6.250552e+04 
4.389212e+00 6.937074e-01 1.000000e+05 


==> anc/TOV-Output-e0-853.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.198754e-03 3.404047e-11 1.000000e-05 
2.798835e-03 7.020979e-11 1.599859e-05 
3.536839e-03 1.416810e-10 2.559548e-05 
4.458605e-03 2.838331e-10 4.094915e-05 
5.531035e-03 5.418575e-10 6.551286e-05 
7.056950e-03 1.125427e-09 1.048113e-04 
8.966260e-03 2.308341e-09 1.676833e-04 
1.134130e-02 4.671475e-09 2.682696e-04 
1.438909e-02 9.540390e-09 4.291934e-04 
1.824552e-02 1.945068e-08 6.866488e-04 
2.305364e-02 3.923603e-08 1.098541e-03 
2.925690e-02 8.019585e-08 1.757511e-03 
3.690440e-02 1.609542e-07 2.811769e-03 
4.719820e-02 3.367015e-07 4.498433e-03 
5.915651e-02 6.629460e-07 7.196857e-03 
7.499179e-02 1.350562e-06 1.151395e-02 
9.550802e-02 2.789953e-06 1.842070e-02 
1.202063e-01 5.562458e-06 2.947052e-02 
1.528548e-01 1.143754e-05 4.714866e-02 
1.922667e-01 2.276280e-05 7.543120e-02 
2.435318e-01 4.626030e-05 1.206793e-01 
3.088818e-01 9.439796e-05 1.930698e-01 
3.894187e-01 1.891947e-04 3.088844e-01 
4.935221e-01 3.852043e-04 4.941713e-01 
6.227810e-01 7.743930e-04 7.906043e-01 
7.867082e-01 1.562020e-03 1.264855e+00 
9.924093e-01 3.138922e-03 2.023590e+00 
1.246427e+00 6.229574e-03 3.237458e+00 
1.565899e+00 1.238553e-02 5.179475e+00 
1.955121e+00 2.421038e-02 8.286428e+00 
2.422643e+00 4.637426e-02 1.325711e+01 
2.965114e+00 8.593112e-02 2.120951e+01 
3.576328e+00 1.532490e-01 3.393222e+01 
4.217812e+00 2.576521e-01 5.428675e+01 
4.837363e+00 4.029126e-01 8.685114e+01 
5.358441e+00 5.763336e-01 1.389495e+02 
5.725468e+00 7.528106e-01 2.222996e+02 
5.902236e+00 8.995781e-01 3.556480e+02 
5.897144e+00 9.952205e-01 5.689866e+02 
5.754449e+00 1.037075e+00 9.102982e+02 
5.521542e+00 1.032443e+00 1.456348e+03 
5.247449e+00 9.956259e-01 2.329952e+03 
4.973873e+00 9.413790e-01 3.727594e+03 
4.724238e+00 8.799628e-01 5.963623e+03 
4.523297e+00 8.210445e-01 9.540955e+03 
4.383314e+00 7.703648e-01 1.526418e+04 
4.301226e+00 7.301777e-01 2.442053e+04 
4.283753e+00 7.042122e-01 3.906940e+04 
4.314489e+00 6.917682e-01 6.250552e+04 
4.387029e+00 6.933934e-01 1.000000e+05 


==> anc/TOV-Output-e0-854.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.123871e-03 3.071563e-11 1.000000e-05 
2.772475e-03 6.832472e-11 1.599859e-05 
3.457867e-03 1.325560e-10 2.559548e-05 
4.453144e-03 2.831228e-10 4.094915e-05 
5.538308e-03 5.446358e-10 6.551286e-05 
7.085613e-03 1.140531e-09 1.048113e-04 
9.058722e-03 2.383283e-09 1.676833e-04 
1.144428e-02 4.805516e-09 2.682696e-04 
1.451680e-02 9.808172e-09 4.291934e-04 
1.818265e-02 1.927288e-08 6.866488e-04 
2.297942e-02 3.890384e-08 1.098541e-03 
2.948447e-02 8.217807e-08 1.757511e-03 
3.682356e-02 1.600862e-07 2.811769e-03 
4.695872e-02 3.319911e-07 4.498433e-03 
5.937747e-02 6.711884e-07 7.196857e-03 
7.512773e-02 1.359511e-06 1.151395e-02 
9.488258e-02 2.738709e-06 1.842070e-02 
1.202495e-01 5.574984e-06 2.947052e-02 
1.522581e-01 1.131738e-05 4.714866e-02 
1.920221e-01 2.270262e-05 7.543120e-02 
2.439388e-01 4.654703e-05 1.206793e-01 
3.087206e-01 9.436064e-05 1.930698e-01 
3.898328e-01 1.900208e-04 3.088844e-01 
4.917762e-01 3.815789e-04 4.941713e-01 
6.217143e-01 7.713241e-04 7.906043e-01 
7.853859e-01 1.555980e-03 1.264855e+00 
9.903301e-01 3.122906e-03 2.023590e+00 
1.245981e+00 6.230087e-03 3.237458e+00 
1.562668e+00 1.232358e-02 5.179475e+00 
1.953139e+00 2.416472e-02 8.286428e+00 
2.417781e+00 4.615090e-02 1.325711e+01 
2.963977e+00 8.592508e-02 2.120951e+01 
3.573424e+00 1.530434e-01 3.393222e+01 
4.217076e+00 2.577591e-01 5.428675e+01 
4.833333e+00 4.023283e-01 8.685114e+01 
5.353139e+00 5.752611e-01 1.389495e+02 
5.720372e+00 7.516207e-01 2.222996e+02 
5.895116e+00 8.975856e-01 3.556480e+02 
5.893077e+00 9.941942e-01 5.689866e+02 
5.751775e+00 1.036492e+00 9.102982e+02 
5.517423e+00 1.031446e+00 1.456348e+03 
5.245305e+00 9.952234e-01 2.329952e+03 
4.971930e+00 9.410493e-01 3.727594e+03 
4.722772e+00 8.797577e-01 5.963623e+03 
4.523152e+00 8.211111e-01 9.540955e+03 
4.379269e+00 7.697038e-01 1.526418e+04 
4.300134e+00 7.300653e-01 2.442053e+04 
4.279804e+00 7.035973e-01 3.906940e+04 
4.311828e+00 6.913762e-01 6.250552e+04 
4.384598e+00 6.930336e-01 1.000000e+05 


==> anc/TOV-Output-e0-855.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.134267e-03 3.120535e-11 1.000000e-05 
2.802482e-03 7.064989e-11 1.599859e-05 
3.505575e-03 1.382805e-10 2.559548e-05 
4.358775e-03 2.658131e-10 4.094915e-05 
5.589830e-03 5.606332e-10 6.551286e-05 
7.010676e-03 1.106019e-09 1.048113e-04 
8.869987e-03 2.240021e-09 1.676833e-04 
1.128143e-02 4.608674e-09 2.682696e-04 
1.452243e-02 9.831069e-09 4.291934e-04 
1.823400e-02 1.945939e-08 6.866488e-04 
2.319382e-02 4.004979e-08 1.098541e-03 
2.910733e-02 7.915732e-08 1.757511e-03 
3.686382e-02 1.607999e-07 2.811769e-03 
4.672490e-02 3.274395e-07 4.498433e-03 
5.941773e-02 6.733420e-07 7.196857e-03 
7.470931e-02 1.338488e-06 1.151395e-02 
9.530599e-02 2.778786e-06 1.842070e-02 
1.201536e-01 5.568157e-06 2.947052e-02 
1.524890e-01 1.138223e-05 4.714866e-02 
1.923183e-01 2.283453e-05 7.543120e-02 
2.437432e-01 4.648955e-05 1.206793e-01 
3.070889e-01 9.298137e-05 1.930698e-01 
3.884315e-01 1.881997e-04 3.088844e-01 
4.923926e-01 3.834619e-04 4.941713e-01 
6.214277e-01 7.711571e-04 7.906043e-01 
7.850664e-01 1.555893e-03 1.264855e+00 
9.900942e-01 3.124294e-03 2.023590e+00 
1.243580e+00 6.201426e-03 3.237458e+00 
1.560972e+00 1.229776e-02 5.179475e+00 
1.949573e+00 2.406099e-02 8.286428e+00 
2.416810e+00 4.614658e-02 1.325711e+01 
2.962188e+00 8.586386e-02 2.120951e+01 
3.571961e+00 1.530145e-01 3.393222e+01 
4.212041e+00 2.571305e-01 5.428675e+01 
4.828023e+00 4.014561e-01 8.685114e+01 
5.349137e+00 5.745470e-01 1.389495e+02 
5.716885e+00 7.509375e-01 2.222996e+02 
5.893934e+00 8.975800e-01 3.556480e+02 
5.892731e+00 9.944121e-01 5.689866e+02 
5.749361e+00 1.035992e+00 9.102982e+02 
5.516957e+00 1.031520e+00 1.456348e+03 
5.240901e+00 9.942217e-01 2.329952e+03 
4.967544e+00 9.401378e-01 3.727594e+03 
4.720968e+00 8.794798e-01 5.963623e+03 
4.520253e+00 8.206350e-01 9.540955e+03 
4.378973e+00 7.697354e-01 1.526418e+04 
4.296176e+00 7.294426e-01 2.442053e+04 
4.276323e+00 7.030648e-01 3.906940e+04 
4.310942e+00 6.913018e-01 6.250552e+04 
4.380826e+00 6.924253e-01 1.000000e+05 


==> anc/TOV-Output-e0-856.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.117507e-03 3.051161e-11 1.000000e-05 
2.754274e-03 6.714474e-11 1.599859e-05 
3.494114e-03 1.370888e-10 2.559548e-05 
4.478391e-03 2.886401e-10 4.094915e-05 
5.641066e-03 5.768651e-10 6.551286e-05 
6.993705e-03 1.099291e-09 1.048113e-04 
8.927560e-03 2.286594e-09 1.676833e-04 
1.147922e-02 4.861026e-09 2.682696e-04 
1.444754e-02 9.691098e-09 4.291934e-04 
1.834640e-02 1.984466e-08 6.866488e-04 
2.305645e-02 3.938842e-08 1.098541e-03 
2.931183e-02 8.093203e-08 1.757511e-03 
3.682882e-02 1.605298e-07 2.811769e-03 
4.692204e-02 3.319893e-07 4.498433e-03 
5.936845e-02 6.724536e-07 7.196857e-03 
7.462943e-02 1.335760e-06 1.151395e-02 
9.509988e-02 2.764026e-06 1.842070e-02 
1.202472e-01 5.587710e-06 2.947052e-02 
1.516557e-01 1.120975e-05 4.714866e-02 
1.923796e-01 2.288307e-05 7.543120e-02 
2.426716e-01 4.593281e-05 1.206793e-01 
3.075660e-01 9.352441e-05 1.930698e-01 
3.893835e-01 1.898075e-04 3.088844e-01 
4.919881e-01 3.829645e-04 4.941713e-01 
6.201760e-01 7.674041e-04 7.906043e-01 
7.837004e-01 1.549596e-03 1.264855e+00 
9.881760e-01 3.109814e-03 2.023590e+00 
1.243015e+00 6.200118e-03 3.237458e+00 
1.558692e+00 1.225825e-02 5.179475e+00 
1.948401e+00 2.404495e-02 8.286428e+00 
2.413590e+00 4.601578e-02 1.325711e+01 
2.956401e+00 8.546504e-02 2.120951e+01 
3.565972e+00 1.524297e-01 3.393222e+01 
4.207915e+00 2.566576e-01 5.428675e+01 
4.822924e+00 4.006314e-01 8.685114e+01 
5.345667e+00 5.739795e-01 1.389495e+02 
5.710449e+00 7.493254e-01 2.222996e+02 
5.891522e+00 8.971624e-01 3.556480e+02 
5.887646e+00 9.930443e-01 5.689866e+02 
5.744484e+00 1.034707e+00 9.102982e+02 
5.514201e+00 1.030922e+00 1.456348e+03 
5.240326e+00 9.942340e-01 2.329952e+03 
4.964549e+00 9.395571e-01 3.727594e+03 
4.720794e+00 8.795521e-01 5.963623e+03 
4.518219e+00 8.203290e-01 9.540955e+03 
4.375904e+00 7.692543e-01 1.526418e+04 
4.296609e+00 7.296017e-01 2.442053e+04 
4.276276e+00 7.031381e-01 3.906940e+04 
4.306935e+00 6.906685e-01 6.250552e+04 
4.376813e+00 6.917726e-01 1.000000e+05 


==> anc/TOV-Output-e0-857.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.124787e-03 3.086340e-11 1.000000e-05 
2.699812e-03 6.331376e-11 1.599859e-05 
3.520989e-03 1.404403e-10 2.559548e-05 
4.465948e-03 2.865753e-10 4.094915e-05 
5.603367e-03 5.660371e-10 6.551286e-05 
7.040888e-03 1.123001e-09 1.048113e-04 
9.069834e-03 2.400467e-09 1.676833e-04 
1.145828e-02 4.840124e-09 2.682696e-04 
1.436607e-02 9.539203e-09 4.291934e-04 
1.819541e-02 1.938135e-08 6.866488e-04 
2.310025e-02 3.965963e-08 1.098541e-03 
2.900265e-02 7.848954e-08 1.757511e-03 
3.702124e-02 1.632498e-07 2.811769e-03 
4.700183e-02 3.340756e-07 4.498433e-03 
5.928535e-02 6.704160e-07 7.196857e-03 
7.505821e-02 1.360503e-06 1.151395e-02 
9.446922e-02 2.712566e-06 1.842070e-02 
1.200070e-01 5.560776e-06 2.947052e-02 
1.512188e-01 1.112614e-05 4.714866e-02 
1.922821e-01 2.287499e-05 7.543120e-02 
2.422475e-01 4.574580e-05 1.206793e-01 
3.074752e-01 9.355070e-05 1.930698e-01 
3.884012e-01 1.885950e-04 3.088844e-01 
4.899708e-01 3.787169e-04 4.941713e-01 
6.199603e-01 7.674961e-04 7.906043e-01 
7.823318e-01 1.543295e-03 1.264855e+00 
9.879805e-01 3.111564e-03 2.023590e+00 
1.243168e+00 6.209526e-03 3.237458e+00 
1.557614e+00 1.224692e-02 5.179475e+00 
1.945898e+00 2.398022e-02 8.286428e+00 
2.411780e+00 4.596414e-02 1.325711e+01 
2.955668e+00 8.549253e-02 2.120951e+01 
3.560664e+00 1.519291e-01 3.393222e+01 
4.202793e+00 2.560145e-01 5.428675e+01 
4.817669e+00 3.997721e-01 8.685114e+01 
5.342752e+00 5.735642e-01 1.389495e+02 
5.705795e+00 7.482744e-01 2.222996e+02 
5.886893e+00 8.960022e-01 3.556480e+02 
5.885747e+00 9.927417e-01 5.689866e+02 
5.742236e+00 1.034258e+00 9.102982e+02 
5.511973e+00 1.030478e+00 1.456348e+03 
5.237723e+00 9.937086e-01 2.329952e+03 
4.963582e+00 9.394589e-01 3.727594e+03 
4.717423e+00 8.789368e-01 5.963623e+03 
4.517555e+00 8.202929e-01 9.540955e+03 
4.372129e+00 7.686425e-01 1.526418e+04 
4.292937e+00 7.290295e-01 2.442053e+04 
4.273604e+00 7.027481e-01 3.906940e+04 
4.304679e+00 6.903485e-01 6.250552e+04 
4.374913e+00 6.915104e-01 1.000000e+05 


==> anc/TOV-Output-e0-858.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.187095e-03 3.369822e-11 1.000000e-05 
2.671986e-03 6.144783e-11 1.599859e-05 
3.431473e-03 1.301505e-10 2.559548e-05 
4.454112e-03 2.846345e-10 4.094915e-05 
5.526232e-03 5.436151e-10 6.551286e-05 
7.042771e-03 1.125214e-09 1.048113e-04 
8.920106e-03 2.286201e-09 1.676833e-04 
1.123352e-02 4.566166e-09 2.682696e-04 
1.442332e-02 9.664959e-09 4.291934e-04 
1.820086e-02 1.942138e-08 6.866488e-04 
2.301661e-02 3.927615e-08 1.098541e-03 
2.904673e-02 7.893996e-08 1.757511e-03 
3.685250e-02 1.612155e-07 2.811769e-03 
4.694926e-02 3.333445e-07 4.498433e-03 
5.916580e-02 6.671459e-07 7.196857e-03 
7.494131e-02 1.355736e-06 1.151395e-02 
9.464495e-02 2.730914e-06 1.842070e-02 
1.199090e-01 5.553635e-06 2.947052e-02 
1.515555e-01 1.121370e-05 4.714866e-02 
1.921628e-01 2.285909e-05 7.543120e-02 
2.427179e-01 4.606642e-05 1.206793e-01 
3.068873e-01 9.312369e-05 1.930698e-01 
3.883273e-01 1.887069e-04 3.088844e-01 
4.904689e-01 3.803142e-04 4.941713e-01 
6.189796e-01 7.647510e-04 7.906043e-01 
7.825165e-01 1.546175e-03 1.264855e+00 
9.859415e-01 3.095960e-03 2.023590e+00 
1.241807e+00 6.196325e-03 3.237458e+00 
1.555705e+00 1.221611e-02 5.179475e+00 
1.942249e+00 2.387366e-02 8.286428e+00 
2.408033e+00 4.580376e-02 1.325711e+01 
2.949086e+00 8.502731e-02 2.120951e+01 
3.559971e+00 1.519936e-01 3.393222e+01 
4.201247e+00 2.559813e-01 5.428675e+01 
4.813956e+00 3.992581e-01 8.685114e+01 
5.337599e+00 5.725319e-01 1.389495e+02 
5.701635e+00 7.473779e-01 2.222996e+02 
5.883176e+00 8.951464e-01 3.556480e+02 
5.881528e+00 9.916625e-01 5.689866e+02 
5.739700e+00 1.033718e+00 9.102982e+02 
5.508485e+00 1.029664e+00 1.456348e+03 
5.235143e+00 9.931889e-01 2.329952e+03 
4.961149e+00 9.390112e-01 3.727594e+03 
4.713351e+00 8.781702e-01 5.963623e+03 
4.512485e+00 8.193878e-01 9.540955e+03 
4.369597e+00 7.682602e-01 1.526418e+04 
4.288592e+00 7.283374e-01 2.442053e+04 
4.270701e+00 7.023172e-01 3.906940e+04 
4.304705e+00 6.904372e-01 6.250552e+04 
4.373137e+00 6.912711e-01 1.000000e+05 


==> anc/TOV-Output-e0-859.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.119550e-03 3.070726e-11 1.000000e-05 
2.672163e-03 6.153172e-11 1.599859e-05 
3.504636e-03 1.388158e-10 2.559548e-05 
4.408766e-03 2.763510e-10 4.094915e-05 
5.601449e-03 5.667756e-10 6.551286e-05 
7.067802e-03 1.138579e-09 1.048113e-04 
8.873643e-03 2.253284e-09 1.676833e-04 
1.141848e-02 4.801039e-09 2.682696e-04 
1.442008e-02 9.669717e-09 4.291934e-04 
1.824059e-02 1.957164e-08 6.866488e-04 
2.288449e-02 3.864868e-08 1.098541e-03 
2.891663e-02 7.797476e-08 1.757511e-03 
3.696620e-02 1.629020e-07 2.811769e-03 
4.645267e-02 3.232548e-07 4.498433e-03 
5.886211e-02 6.576912e-07 7.196857e-03 
7.468734e-02 1.343564e-06 1.151395e-02 
9.456398e-02 2.727086e-06 1.842070e-02 
1.192089e-01 5.463290e-06 2.947052e-02 
1.514797e-01 1.120993e-05 4.714866e-02 
1.911924e-01 2.254078e-05 7.543120e-02 
2.417778e-01 4.558632e-05 1.206793e-01 
3.057608e-01 9.220948e-05 1.930698e-01 
3.869984e-01 1.869944e-04 3.088844e-01 
4.891261e-01 3.776396e-04 4.941713e-01 
6.193568e-01 7.670375e-04 7.906043e-01 
7.803434e-01 1.535127e-03 1.264855e+00 
9.856188e-01 3.096495e-03 2.023590e+00 
1.238842e+00 6.159289e-03 3.237458e+00 
1.552928e+00 1.216502e-02 5.179475e+00 
1.940069e+00 2.382080e-02 8.286428e+00 
2.406667e+00 4.577688e-02 1.325711e+01 
2.948376e+00 8.505632e-02 2.120951e+01 
3.555485e+00 1.515935e-01 3.393222e+01 
4.196287e+00 2.553656e-01 5.428675e+01 
4.811289e+00 3.989780e-01 8.685114e+01 
5.331641e+00 5.712778e-01 1.389495e+02 
5.699761e+00 7.472002e-01 2.222996e+02 
5.878874e+00 8.940949e-01 3.556480e+02 
5.879258e+00 9.912350e-01 5.689866e+02 
5.735020e+00 1.032493e+00 9.102982e+02 
5.504026e+00 1.028564e+00 1.456348e+03 
5.233557e+00 9.929325e-01 2.329952e+03 
4.959422e+00 9.387315e-01 3.727594e+03 
4.713262e+00 8.782604e-01 5.963623e+03 
4.512400e+00 8.194655e-01 9.540955e+03 
4.369532e+00 7.683337e-01 1.526418e+04 
4.286592e+00 7.280627e-01 2.442053e+04 
4.269479e+00 7.021827e-01 3.906940e+04 
4.298536e+00 6.894161e-01 6.250552e+04 
4.367976e+00 6.904057e-01 1.000000e+05 


==> anc/TOV-Output-e0-86.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.695004e-03 9.688753e-11 1.000000e-06 
9.013662e-03 2.364390e-10 1.757511e-06 
1.220158e-02 5.864937e-10 3.088844e-06 
1.592171e-02 1.303121e-09 5.428675e-06 
2.133596e-02 3.135825e-09 9.540955e-06 
2.846689e-02 7.447930e-09 1.676833e-05 
3.762535e-02 1.719718e-08 2.947052e-05 
5.001843e-02 4.040228e-08 5.179475e-05 
6.627798e-02 9.399912e-08 9.102982e-05 
8.763300e-02 2.172798e-07 1.599859e-04 
1.157278e-01 5.004153e-07 2.811769e-04 
1.544548e-01 1.189659e-06 4.941713e-04 
2.051831e-01 2.788981e-06 8.685114e-04 
2.712328e-01 6.442459e-06 1.526418e-03 
3.597005e-01 1.502641e-05 2.682696e-03 
4.777822e-01 3.521556e-05 4.714866e-03 
6.354652e-01 8.285938e-05 8.286428e-03 
8.406171e-01 1.918226e-04 1.456348e-02 
1.114088e+00 4.466137e-04 2.559548e-02 
1.475795e+00 1.038414e-03 4.498433e-02 
1.951556e+00 2.402398e-03 7.906043e-02 
2.585434e+00 5.590678e-03 1.389495e-01 
3.414551e+00 1.289734e-02 2.442053e-01 
4.484273e+00 2.928865e-02 4.291934e-01 
5.867986e+00 6.592106e-02 7.543120e-01 
7.601726e+00 1.444218e-01 1.325711e+00 
9.680182e+00 3.021947e-01 2.329952e+00 
1.204334e+01 5.948501e-01 4.094915e+00 
1.444828e+01 1.064462e+00 7.196857e+00 
1.655270e+01 1.691620e+00 1.264855e+01 
1.801139e+01 2.360117e+00 2.222996e+01 
1.862276e+01 2.900314e+00 3.906940e+01 
1.844002e+01 3.202964e+00 6.866488e+01 
1.771539e+01 3.271391e+00 1.206793e+02 
1.671687e+01 3.166739e+00 2.120951e+02 
1.568047e+01 2.968326e+00 3.727594e+02 
1.475786e+01 2.737899e+00 6.551286e+02 
1.405792e+01 2.521861e+00 1.151395e+03 
1.363536e+01 2.348493e+00 2.023590e+03 
1.348382e+01 2.231082e+00 3.556480e+03 
1.359116e+01 2.180031e+00 6.250552e+03 
1.386437e+01 2.188265e+00 1.098541e+04 
1.418726e+01 2.237275e+00 1.930698e+04 
1.447331e+01 2.304815e+00 3.393222e+04 
1.465770e+01 2.366647e+00 5.963623e+04 
1.473224e+01 2.409425e+00 1.048113e+05 
1.472571e+01 2.431064e+00 1.842070e+05 
1.466876e+01 2.434212e+00 3.237458e+05 
1.458849e+01 2.424135e+00 5.689866e+05 
1.451353e+01 2.408379e+00 1.000000e+06 


==> anc/TOV-Output-e0-860.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.125229e-03 3.099079e-11 1.000000e-05 
2.727185e-03 6.548764e-11 1.599859e-05 
3.412649e-03 1.283188e-10 2.559548e-05 
4.317146e-03 2.597799e-10 4.094915e-05 
5.527876e-03 5.453687e-10 6.551286e-05 
6.989183e-03 1.102287e-09 1.048113e-04 
8.933301e-03 2.301714e-09 1.676833e-04 
1.138657e-02 4.766446e-09 2.682696e-04 
1.423199e-02 9.307066e-09 4.291934e-04 
1.819500e-02 1.944786e-08 6.866488e-04 
2.295411e-02 3.904786e-08 1.098541e-03 
2.892543e-02 7.813688e-08 1.757511e-03 
3.683173e-02 1.613182e-07 2.811769e-03 
4.639701e-02 3.224691e-07 4.498433e-03 
5.899139e-02 6.628049e-07 7.196857e-03 
7.444981e-02 1.332335e-06 1.151395e-02 
9.431572e-02 2.708813e-06 1.842070e-02 
1.193177e-01 5.484645e-06 2.947052e-02 
1.509838e-01 1.111312e-05 4.714866e-02 
1.909151e-01 2.246896e-05 7.543120e-02 
2.417421e-01 4.561913e-05 1.206793e-01 
3.058353e-01 9.238410e-05 1.930698e-01 
3.868406e-01 1.869828e-04 3.088844e-01 
4.883568e-01 3.762982e-04 4.941713e-01 
6.179519e-01 7.627185e-04 7.906043e-01 
7.796885e-01 1.533042e-03 1.264855e+00 
9.823356e-01 3.069269e-03 2.023590e+00 
1.238375e+00 6.159398e-03 3.237458e+00 
1.553762e+00 1.219830e-02 5.179475e+00 
1.938330e+00 2.378396e-02 8.286428e+00 
2.401251e+00 4.552335e-02 1.325711e+01 
2.944190e+00 8.479288e-02 2.120951e+01 
3.550968e+00 1.511898e-01 3.393222e+01 
4.191267e+00 2.547400e-01 5.428675e+01 
4.808082e+00 3.985766e-01 8.685114e+01 
5.329877e+00 5.711781e-01 1.389495e+02 
5.694462e+00 7.459449e-01 2.222996e+02 
5.875955e+00 8.935055e-01 3.556480e+02 
5.874960e+00 9.901285e-01 5.689866e+02 
5.735416e+00 1.032886e+00 9.102982e+02 
5.503256e+00 1.028547e+00 1.456348e+03 
5.229075e+00 9.919076e-01 2.329952e+03 
4.957321e+00 9.383625e-01 3.727594e+03 
4.709744e+00 8.776123e-01 5.963623e+03 
4.508329e+00 8.187571e-01 9.540955e+03 
4.367937e+00 7.681244e-01 1.526418e+04 
4.284257e+00 7.277281e-01 2.442053e+04 
4.265430e+00 7.015494e-01 3.906940e+04 
4.297081e+00 6.892392e-01 6.250552e+04 
4.367539e+00 6.904138e-01 1.000000e+05 


==> anc/TOV-Output-e0-861.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.149413e-03 3.209811e-11 1.000000e-05 
2.696390e-03 6.336773e-11 1.599859e-05 
3.513904e-03 1.402457e-10 2.559548e-05 
4.320845e-03 2.607512e-10 4.094915e-05 
5.495821e-03 5.365593e-10 6.551286e-05 
6.982444e-03 1.100379e-09 1.048113e-04 
8.978729e-03 2.339725e-09 1.676833e-04 
1.138364e-02 4.768298e-09 2.682696e-04 
1.430127e-02 9.454620e-09 4.291934e-04 
1.803782e-02 1.897023e-08 6.866488e-04 
2.276593e-02 3.813966e-08 1.098541e-03 
2.896566e-02 7.855457e-08 1.757511e-03 
3.655980e-02 1.579550e-07 2.811769e-03 
4.649078e-02 3.248055e-07 4.498433e-03 
5.875715e-02 6.557022e-07 7.196857e-03 
7.482356e-02 1.354074e-06 1.151395e-02 
9.442729e-02 2.721599e-06 1.842070e-02 
1.192143e-01 5.476764e-06 2.947052e-02 
1.513670e-01 1.121097e-05 4.714866e-02 
1.914136e-01 2.267174e-05 7.543120e-02 
2.411856e-01 4.535749e-05 1.206793e-01 
3.062207e-01 9.284145e-05 1.930698e-01 
3.857811e-01 1.856666e-04 3.088844e-01 
4.880400e-01 3.760024e-04 4.941713e-01 
6.164556e-01 7.580741e-04 7.906043e-01 
7.801067e-01 1.537278e-03 1.264855e+00 
9.815810e-01 3.065741e-03 2.023590e+00 
1.237376e+00 6.151588e-03 3.237458e+00 
1.551740e+00 1.216480e-02 5.179475e+00 
1.936195e+00 2.373268e-02 8.286428e+00 
2.398205e+00 4.540251e-02 1.325711e+01 
2.942251e+00 8.471829e-02 2.120951e+01 
3.549879e+00 1.512049e-01 3.393222e+01 
4.186092e+00 2.540880e-01 5.428675e+01 
4.803572e+00 3.978832e-01 8.685114e+01 
5.326136e+00 5.705335e-01 1.389495e+02 
5.691825e+00 7.455260e-01 2.222996e+02 
5.870892e+00 8.921983e-01 3.556480e+02 
5.870073e+00 9.888242e-01 5.689866e+02 
5.730195e+00 1.031488e+00 9.102982e+02 
5.501149e+00 1.028138e+00 1.456348e+03 
5.228465e+00 9.919094e-01 2.329952e+03 
4.953271e+00 9.375283e-01 3.727594e+03 
4.707049e+00 8.771413e-01 5.963623e+03 
4.508523e+00 8.188896e-01 9.540955e+03 
4.363851e+00 7.674542e-01 1.526418e+04 
4.281785e+00 7.273690e-01 2.442053e+04 
4.262618e+00 7.011341e-01 3.906940e+04 
4.296471e+00 6.892137e-01 6.250552e+04 
4.364327e+00 6.899084e-01 1.000000e+05 


==> anc/TOV-Output-e0-862.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.140143e-03 3.172142e-11 1.000000e-05 
2.767022e-03 6.855861e-11 1.599859e-05 
3.407740e-03 1.280629e-10 2.559548e-05 
4.325570e-03 2.619113e-10 4.094915e-05 
5.530297e-03 5.473555e-10 6.551286e-05 
6.964579e-03 1.093223e-09 1.048113e-04 
8.903248e-03 2.283861e-09 1.676833e-04 
1.119716e-02 4.543061e-09 2.682696e-04 
1.419938e-02 9.264733e-09 4.291934e-04 
1.810984e-02 1.922068e-08 6.866488e-04 
2.288181e-02 3.877001e-08 1.098541e-03 
2.890126e-02 7.812238e-08 1.757511e-03 
3.651413e-02 1.575466e-07 2.811769e-03 
4.672440e-02 3.301097e-07 4.498433e-03 
5.884545e-02 6.594279e-07 7.196857e-03 
7.441331e-02 1.333470e-06 1.151395e-02 
9.414913e-02 2.700752e-06 1.842070e-02 
1.188153e-01 5.428246e-06 2.947052e-02 
1.509238e-01 1.112568e-05 4.714866e-02 
1.910737e-01 2.257738e-05 7.543120e-02 
2.413896e-01 4.552546e-05 1.206793e-01 
3.049722e-01 9.181717e-05 1.930698e-01 
3.852871e-01 1.851691e-04 3.088844e-01 
4.882788e-01 3.769904e-04 4.941713e-01 
6.170443e-01 7.611245e-04 7.906043e-01 
7.781004e-01 1.527228e-03 1.264855e+00 
9.811917e-01 3.065622e-03 2.023590e+00 
1.233489e+00 6.101010e-03 3.237458e+00 
1.549810e+00 1.213346e-02 5.179475e+00 
1.935053e+00 2.371749e-02 8.286428e+00 
2.396433e+00 4.535280e-02 1.325711e+01 
2.939114e+00 8.454301e-02 2.120951e+01 
3.542933e+00 1.505048e-01 3.393222e+01 
4.183386e+00 2.538560e-01 5.428675e+01 
4.800095e+00 3.974207e-01 8.685114e+01 
5.319770e+00 5.691669e-01 1.389495e+02 
5.689531e+00 7.452145e-01 2.222996e+02 
5.867645e+00 8.914980e-01 3.556480e+02 
5.867188e+00 9.881895e-01 5.689866e+02 
5.729685e+00 1.031592e+00 9.102982e+02 
5.498966e+00 1.027705e+00 1.456348e+03 
5.226401e+00 9.915252e-01 2.329952e+03 
4.953696e+00 9.377608e-01 3.727594e+03 
4.707480e+00 8.773429e-01 5.963623e+03 
4.505312e+00 8.183501e-01 9.540955e+03 
4.361907e+00 7.671800e-01 1.526418e+04 
4.278880e+00 7.269326e-01 2.442053e+04 
4.261962e+00 7.010989e-01 3.906940e+04 
4.293461e+00 6.887580e-01 6.250552e+04 
4.359561e+00 6.891159e-01 1.000000e+05 


==> anc/TOV-Output-e0-863.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.145967e-03 3.201817e-11 1.000000e-05 
2.766216e-03 6.857819e-11 1.599859e-05 
3.483840e-03 1.369943e-10 2.559548e-05 
4.432072e-03 2.820644e-10 4.094915e-05 
5.592253e-03 5.666151e-10 6.551286e-05 
7.079685e-03 1.149660e-09 1.048113e-04 
8.975949e-03 2.342982e-09 1.676833e-04 
1.117426e-02 4.520482e-09 2.682696e-04 
1.415550e-02 9.189746e-09 4.291934e-04 
1.819972e-02 1.953089e-08 6.866488e-04 
2.301922e-02 3.951849e-08 1.098541e-03 
2.901384e-02 7.913062e-08 1.757511e-03 
3.651251e-02 1.577083e-07 2.811769e-03 
4.659072e-02 3.276640e-07 4.498433e-03 
5.882397e-02 6.594701e-07 7.196857e-03 
7.463994e-02 1.347251e-06 1.151395e-02 
9.439261e-02 2.724915e-06 1.842070e-02 
1.190537e-01 5.467316e-06 2.947052e-02 
1.509447e-01 1.114320e-05 4.714866e-02 
1.902329e-01 2.230651e-05 7.543120e-02 
2.407437e-01 4.521339e-05 1.206793e-01 
3.049594e-01 9.191203e-05 1.930698e-01 
3.855574e-01 1.857738e-04 3.088844e-01 
4.881441e-01 3.771144e-04 4.941713e-01 
6.161168e-01 7.585763e-04 7.906043e-01 
7.783172e-01 1.530264e-03 1.264855e+00 
9.810355e-01 3.067677e-03 2.023590e+00 
1.232200e+00 6.088921e-03 3.237458e+00 
1.546588e+00 1.207207e-02 5.179475e+00 
1.932449e+00 2.364917e-02 8.286428e+00 
2.393408e+00 4.523315e-02 1.325711e+01 
2.935246e+00 8.430647e-02 2.120951e+01 
3.543030e+00 1.506638e-01 3.393222e+01 
4.179152e+00 2.533640e-01 5.428675e+01 
4.794929e+00 3.965802e-01 8.685114e+01 
5.315671e+00 5.684235e-01 1.389495e+02 
5.683151e+00 7.436184e-01 2.222996e+02 
5.863557e+00 8.905163e-01 3.556480e+02 
5.863529e+00 9.872952e-01 5.689866e+02 
5.724214e+00 1.030113e+00 9.102982e+02 
5.496693e+00 1.027246e+00 1.456348e+03 
5.223315e+00 9.908693e-01 2.329952e+03 
4.951134e+00 9.372811e-01 3.727594e+03 
4.703403e+00 8.765736e-01 5.963623e+03 
4.503467e+00 8.180799e-01 9.540955e+03 
4.361026e+00 7.671021e-01 1.526418e+04 
4.279514e+00 7.271265e-01 2.442053e+04 
4.258081e+00 7.004948e-01 3.906940e+04 
4.289947e+00 6.882120e-01 6.250552e+04 
4.356659e+00 6.886678e-01 1.000000e+05 


==> anc/TOV-Output-e0-864.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.142508e-03 3.190053e-11 1.000000e-05 
2.741409e-03 6.682700e-11 1.599859e-05 
3.460485e-03 1.344130e-10 2.559548e-05 
4.341919e-03 2.655068e-10 4.094915e-05 
5.464488e-03 5.292722e-10 6.551286e-05 
6.990659e-03 1.108115e-09 1.048113e-04 
8.993345e-03 2.359362e-09 1.676833e-04 
1.127324e-02 4.647047e-09 2.682696e-04 
1.414444e-02 9.178843e-09 4.291934e-04 
1.807277e-02 1.914721e-08 6.866488e-04 
2.274819e-02 3.818316e-08 1.098541e-03 
2.899569e-02 7.907372e-08 1.757511e-03 
3.643077e-02 1.568331e-07 2.811769e-03 
4.656330e-02 3.274649e-07 4.498433e-03 
5.873954e-02 6.573954e-07 7.196857e-03 
7.430639e-02 1.330811e-06 1.151395e-02 
9.432296e-02 2.722039e-06 1.842070e-02 
1.187167e-01 5.427314e-06 2.947052e-02 
1.502476e-01 1.100228e-05 4.714866e-02 
1.906128e-01 2.246639e-05 7.543120e-02 
2.403391e-01 4.503796e-05 1.206793e-01 
3.049247e-01 9.198707e-05 1.930698e-01 
3.853815e-01 1.857344e-04 3.088844e-01 
4.872832e-01 3.755575e-04 4.941713e-01 
6.155326e-01 7.572958e-04 7.906043e-01 
7.774329e-01 1.526818e-03 1.264855e+00 
9.798263e-01 3.059881e-03 2.023590e+00 
1.231403e+00 6.084073e-03 3.237458e+00 
1.546259e+00 1.207802e-02 5.179475e+00 
1.928389e+00 2.352813e-02 8.286428e+00 
2.390286e+00 4.510817e-02 1.325711e+01 
2.930688e+00 8.401231e-02 2.120951e+01 
3.537685e+00 1.501591e-01 3.393222e+01 
4.175439e+00 2.529604e-01 5.428675e+01 
4.788825e+00 3.955304e-01 8.685114e+01 
5.313811e+00 5.682950e-01 1.389495e+02 
5.679604e+00 7.429122e-01 2.222996e+02 
5.861606e+00 8.902489e-01 3.556480e+02 
5.862454e+00 9.872650e-01 5.689866e+02 
5.723463e+00 1.030139e+00 9.102982e+02 
5.493879e+00 1.026627e+00 1.456348e+03 
5.220008e+00 9.901543e-01 2.329952e+03 
4.949727e+00 9.370763e-01 3.727594e+03 
4.702020e+00 8.763844e-01 5.963623e+03 
4.501405e+00 8.177668e-01 9.540955e+03 
4.358295e+00 7.666819e-01 1.526418e+04 
4.275451e+00 7.264835e-01 2.442053e+04 
4.254581e+00 6.999577e-01 3.906940e+04 
4.288675e+00 6.880673e-01 6.250552e+04 
4.356677e+00 6.887592e-01 1.000000e+05 


==> anc/TOV-Output-e0-865.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.186983e-03 3.396793e-11 1.000000e-05 
2.765676e-03 6.869687e-11 1.599859e-05 
3.383728e-03 1.258112e-10 2.559548e-05 
4.410226e-03 2.785579e-10 4.094915e-05 
5.477254e-03 5.336070e-10 6.551286e-05 
6.914719e-03 1.073635e-09 1.048113e-04 
8.850042e-03 2.250967e-09 1.676833e-04 
1.128787e-02 4.670564e-09 2.682696e-04 
1.412803e-02 9.157517e-09 4.291934e-04 
1.809727e-02 1.924744e-08 6.866488e-04 
2.288427e-02 3.891751e-08 1.098541e-03 
2.877796e-02 7.739522e-08 1.757511e-03 
3.655637e-02 1.586441e-07 2.811769e-03 
4.622799e-02 3.208121e-07 4.498433e-03 
5.849349e-02 6.499205e-07 7.196857e-03 
7.434685e-02 1.334528e-06 1.151395e-02 
9.367437e-02 2.669358e-06 1.842070e-02 
1.188902e-01 5.457452e-06 2.947052e-02 
1.499722e-01 1.095456e-05 4.714866e-02 
1.900712e-01 2.230120e-05 7.543120e-02 
2.401507e-01 4.498412e-05 1.206793e-01 
3.035610e-01 9.086365e-05 1.930698e-01 
3.842704e-01 1.843460e-04 3.088844e-01 
4.867358e-01 3.747261e-04 4.941713e-01 
6.149883e-01 7.561611e-04 7.906043e-01 
7.753730e-01 1.516475e-03 1.264855e+00 
9.775240e-01 3.041900e-03 2.023590e+00 
1.230991e+00 6.084915e-03 3.237458e+00 
1.543884e+00 1.203638e-02 5.179475e+00 
1.927715e+00 2.352973e-02 8.286428e+00 
2.389101e+00 4.509088e-02 1.325711e+01 
2.929201e+00 8.397504e-02 2.120951e+01 
3.535370e+00 1.500237e-01 3.393222e+01 
4.171358e+00 2.524942e-01 5.428675e+01 
4.787092e+00 3.954567e-01 8.685114e+01 
5.307416e+00 5.669201e-01 1.389495e+02 
5.677515e+00 7.426636e-01 2.222996e+02 
5.857377e+00 8.892186e-01 3.556480e+02 
5.858137e+00 9.861495e-01 5.689866e+02 
5.717853e+00 1.028615e+00 9.102982e+02 
5.489749e+00 1.025621e+00 1.456348e+03 
5.218515e+00 9.899208e-01 2.329952e+03 
4.947149e+00 9.365920e-01 3.727594e+03 
4.699974e+00 8.760519e-01 5.963623e+03 
4.497195e+00 8.170292e-01 9.540955e+03 
4.356659e+00 7.664643e-01 1.526418e+04 
4.274189e+00 7.263393e-01 2.442053e+04 
4.252720e+00 6.997098e-01 3.906940e+04 
4.283282e+00 6.871847e-01 6.250552e+04 
4.353027e+00 6.881725e-01 1.000000e+05 


==> anc/TOV-Output-e0-866.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.161725e-03 3.284251e-11 1.000000e-05 
2.689505e-03 6.324876e-11 1.599859e-05 
3.462676e-03 1.349803e-10 2.559548e-05 
4.434123e-03 2.834380e-10 4.094915e-05 
5.555995e-03 5.575970e-10 6.551286e-05 
6.907428e-03 1.071480e-09 1.048113e-04 
8.825514e-03 2.234884e-09 1.676833e-04 
1.126284e-02 4.644929e-09 2.682696e-04 
1.417364e-02 9.257186e-09 4.291934e-04 
1.807778e-02 1.920749e-08 6.866488e-04 
2.278250e-02 3.844499e-08 1.098541e-03 
2.879375e-02 7.761228e-08 1.757511e-03 
3.654398e-02 1.586661e-07 2.811769e-03 
4.606137e-02 3.177227e-07 4.498433e-03 
5.855979e-02 6.528867e-07 7.196857e-03 
7.431231e-02 1.334210e-06 1.151395e-02 
9.352131e-02 2.659365e-06 1.842070e-02 
1.185037e-01 5.410647e-06 2.947052e-02 
1.504517e-01 1.107274e-05 4.714866e-02 
1.896356e-01 2.217384e-05 7.543120e-02 
2.406459e-01 4.531518e-05 1.206793e-01 
3.032711e-01 9.070828e-05 1.930698e-01 
3.838484e-01 1.839515e-04 3.088844e-01 
4.853008e-01 3.718520e-04 4.941713e-01 
6.137587e-01 7.525045e-04 7.906043e-01 
7.744366e-01 1.512732e-03 1.264855e+00 
9.763575e-01 3.034519e-03 2.023590e+00 
1.228568e+00 6.056079e-03 3.237458e+00 
1.542794e+00 1.202458e-02 5.179475e+00 
1.924081e+00 2.342427e-02 8.286428e+00 
2.386876e+00 4.501568e-02 1.325711e+01 
2.924841e+00 8.369758e-02 2.120951e+01 
3.532294e+00 1.497953e-01 3.393222e+01 
4.168785e+00 2.522836e-01 5.428675e+01 
4.781793e+00 3.945863e-01 8.685114e+01 
5.303027e+00 5.660959e-01 1.389495e+02 
5.671957e+00 7.413248e-01 2.222996e+02 
5.854397e+00 8.886060e-01 3.556480e+02 
5.855622e+00 9.856366e-01 5.689866e+02 
5.716888e+00 1.028572e+00 9.102982e+02 
5.487118e+00 1.025055e+00 1.456348e+03 
5.217843e+00 9.899053e-01 2.329952e+03 
4.944545e+00 9.361010e-01 3.727594e+03 
4.696515e+00 8.754149e-01 5.963623e+03 
4.495853e+00 8.168577e-01 9.540955e+03 
4.354270e+00 7.661069e-01 1.526418e+04 
4.269884e+00 7.256530e-01 2.442053e+04 
4.249822e+00 6.992786e-01 3.906940e+04 
4.281809e+00 6.870037e-01 6.250552e+04 
4.349416e+00 6.875931e-01 1.000000e+05 


==> anc/TOV-Output-e0-867.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.140989e-03 3.194325e-11 1.000000e-05 
2.767071e-03 6.895994e-11 1.599859e-05 
3.503173e-03 1.399331e-10 2.559548e-05 
4.341944e-03 2.664334e-10 4.094915e-05 
5.475746e-03 5.343994e-10 6.551286e-05 
7.024817e-03 1.128343e-09 1.048113e-04 
8.871211e-03 2.272400e-09 1.676833e-04 
1.133139e-02 4.735713e-09 2.682696e-04 
1.434342e-02 9.604941e-09 4.291934e-04 
1.814629e-02 1.944910e-08 6.866488e-04 
2.263535e-02 3.774836e-08 1.098541e-03 
2.877980e-02 7.758905e-08 1.757511e-03 
3.632221e-02 1.559748e-07 2.811769e-03 
4.615958e-02 3.201285e-07 4.498433e-03 
5.863511e-02 6.561660e-07 7.196857e-03 
7.390897e-02 1.314119e-06 1.151395e-02 
9.384050e-02 2.689789e-06 1.842070e-02 
1.184157e-01 5.404825e-06 2.947052e-02 
1.503950e-01 1.107300e-05 4.714866e-02 
1.899743e-01 2.231859e-05 7.543120e-02 
2.396599e-01 4.481219e-05 1.206793e-01 
3.032852e-01 9.082556e-05 1.930698e-01 
3.841402e-01 1.845837e-04 3.088844e-01 
4.850224e-01 3.716403e-04 4.941713e-01 
6.133067e-01 7.517082e-04 7.906043e-01 
7.736247e-01 1.509717e-03 1.264855e+00 
9.751222e-01 3.026499e-03 2.023590e+00 
1.229085e+00 6.070577e-03 3.237458e+00 
1.541041e+00 1.199738e-02 5.179475e+00 
1.921658e+00 2.336265e-02 8.286428e+00 
2.384676e+00 4.494184e-02 1.325711e+01 
2.922614e+00 8.359829e-02 2.120951e+01 
3.525292e+00 1.490898e-01 3.393222e+01 
4.164961e+00 2.518606e-01 5.428675e+01 
4.777478e+00 3.939356e-01 8.685114e+01 
5.299296e+00 5.654523e-01 1.389495e+02 
5.668806e+00 7.407415e-01 2.222996e+02 
5.850654e+00 8.877375e-01 3.556480e+02 
5.854161e+00 9.854764e-01 5.689866e+02 
5.713573e+00 1.027779e+00 9.102982e+02 
5.485927e+00 1.024912e+00 1.456348e+03 
5.215722e+00 9.895042e-01 2.329952e+03 
4.941313e+00 9.354598e-01 3.727594e+03 
4.695879e+00 8.753857e-01 5.963623e+03 
4.493867e+00 8.165588e-01 9.540955e+03 
4.349487e+00 7.653062e-01 1.526418e+04 
4.270418e+00 7.258284e-01 2.442053e+04 
4.246839e+00 6.988323e-01 3.906940e+04 
4.277958e+00 6.863970e-01 6.250552e+04 
4.347745e+00 6.873720e-01 1.000000e+05 


==> anc/TOV-Output-e0-868.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.142083e-03 3.202917e-11 1.000000e-05 
2.642666e-03 6.013998e-11 1.599859e-05 
3.415533e-03 1.298411e-10 2.559548e-05 
4.324846e-03 2.636019e-10 4.094915e-05 
5.450394e-03 5.276190e-10 6.551286e-05 
6.979018e-03 1.107693e-09 1.048113e-04 
8.753974e-03 2.186012e-09 1.676833e-04 
1.111606e-02 4.475998e-09 2.682696e-04 
1.422507e-02 9.379937e-09 4.291934e-04 
1.785673e-02 1.855423e-08 6.866488e-04 
2.289408e-02 3.910272e-08 1.098541e-03 
2.862433e-02 7.642643e-08 1.757511e-03 
3.636088e-02 1.566541e-07 2.811769e-03 
4.621760e-02 3.217078e-07 4.498433e-03 
5.854264e-02 6.538197e-07 7.196857e-03 
7.373967e-02 1.306614e-06 1.151395e-02 
9.373115e-02 2.683489e-06 1.842070e-02 
1.185018e-01 5.422869e-06 2.947052e-02 
1.496517e-01 1.092222e-05 4.714866e-02 
1.897032e-01 2.224881e-05 7.543120e-02 
2.394574e-01 4.475024e-05 1.206793e-01 
3.031002e-01 9.076397e-05 1.930698e-01 
3.840330e-01 1.846417e-04 3.088844e-01 
4.841737e-01 3.701195e-04 4.941713e-01 
6.126026e-01 7.499853e-04 7.906043e-01 
7.726522e-01 1.505763e-03 1.264855e+00 
9.746490e-01 3.025555e-03 2.023590e+00 
1.227120e+00 6.048484e-03 3.237458e+00 
1.539788e+00 1.198177e-02 5.179475e+00 
1.920526e+00 2.334759e-02 8.286428e+00 
2.382119e+00 4.484816e-02 1.325711e+01 
2.920426e+00 8.350209e-02 2.120951e+01 
3.521209e+00 1.487394e-01 3.393222e+01 
4.158642e+00 2.510153e-01 5.428675e+01 
4.772361e+00 3.931062e-01 8.685114e+01 
5.294473e+00 5.645087e-01 1.389495e+02 
5.663254e+00 7.394044e-01 2.222996e+02 
5.845233e+00 8.863074e-01 3.556480e+02 
5.850401e+00 9.845458e-01 5.689866e+02 
5.710237e+00 1.026979e+00 9.102982e+02 
5.482548e+00 1.024126e+00 1.456348e+03 
5.211874e+00 9.886439e-01 2.329952e+03 
4.940889e+00 9.354891e-01 3.727594e+03 
4.694414e+00 8.751778e-01 5.963623e+03 
4.490976e+00 8.160811e-01 9.540955e+03 
4.347744e+00 7.650681e-01 1.526418e+04 
4.267292e+00 7.253518e-01 2.442053e+04 
4.243825e+00 6.983804e-01 3.906940e+04 
4.275022e+00 6.859540e-01 6.250552e+04 
4.344525e+00 6.868644e-01 1.000000e+05 


==> anc/TOV-Output-e0-869.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.082982e-03 2.948446e-11 1.000000e-05 
2.680001e-03 6.279740e-11 1.599859e-05 
3.376245e-03 1.255563e-10 2.559548e-05 
4.336586e-03 2.660606e-10 4.094915e-05 
5.493385e-03 5.408249e-10 6.551286e-05 
7.065801e-03 1.150856e-09 1.048113e-04 
8.902363e-03 2.301721e-09 1.676833e-04 
1.112089e-02 4.486990e-09 2.682696e-04 
1.408489e-02 9.115844e-09 4.291934e-04 
1.782666e-02 1.848190e-08 6.866488e-04 
2.261567e-02 3.773687e-08 1.098541e-03 
2.857391e-02 7.611088e-08 1.757511e-03 
3.633454e-02 1.564939e-07 2.811769e-03 
4.632214e-02 3.242689e-07 4.498433e-03 
5.854068e-02 6.545070e-07 7.196857e-03 
7.381918e-02 1.312355e-06 1.151395e-02 
9.336756e-02 2.655438e-06 1.842070e-02 
1.182509e-01 5.394713e-06 2.947052e-02 
1.492884e-01 1.085536e-05 4.714866e-02 
1.892742e-01 2.212367e-05 7.543120e-02 
2.388009e-01 4.443436e-05 1.206793e-01 
3.023480e-01 9.019372e-05 1.930698e-01 
3.831817e-01 1.836279e-04 3.088844e-01 
4.846105e-01 3.715478e-04 4.941713e-01 
6.106610e-01 7.437366e-04 7.906043e-01 
7.710301e-01 1.498028e-03 1.264855e+00 
9.745351e-01 3.027943e-03 2.023590e+00 
1.225808e+00 6.036005e-03 3.237458e+00 
1.536084e+00 1.190943e-02 5.179475e+00 
1.917455e+00 2.326261e-02 8.286428e+00 
2.377969e+00 4.466619e-02 1.325711e+01 
2.918213e+00 8.340371e-02 2.120951e+01 
3.517709e+00 1.484597e-01 3.393222e+01 
4.156448e+00 2.508679e-01 5.428675e+01 
4.767342e+00 3.922985e-01 8.685114e+01 
5.290431e+00 5.637792e-01 1.389495e+02 
5.661527e+00 7.392669e-01 2.222996e+02 
5.841914e+00 8.855800e-01 3.556480e+02 
5.846012e+00 9.834039e-01 5.689866e+02 
5.707505e+00 1.026370e+00 9.102982e+02 
5.480028e+00 1.023591e+00 1.456348e+03 
5.208928e+00 9.880229e-01 2.329952e+03 
4.938716e+00 9.351001e-01 3.727594e+03 
4.689704e+00 8.742699e-01 5.963623e+03 
4.491868e+00 8.163504e-01 9.540955e+03 
4.346275e+00 7.648805e-01 1.526418e+04 
4.262982e+00 7.246639e-01 2.442053e+04 
4.243840e+00 6.984628e-01 3.906940e+04 
4.273749e+00 6.858084e-01 6.250552e+04 
4.343242e+00 6.867147e-01 1.000000e+05 


==> anc/TOV-Output-e0-87.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.776010e-03 1.016151e-10 1.000000e-06 
8.912332e-03 2.312119e-10 1.757511e-06 
1.173661e-02 5.280367e-10 3.088844e-06 
1.571485e-02 1.267555e-09 5.428675e-06 
2.105694e-02 3.049452e-09 9.540955e-06 
2.771911e-02 6.956231e-09 1.676833e-05 
3.720658e-02 1.682270e-08 2.947052e-05 
4.873010e-02 3.779448e-08 5.179475e-05 
6.481513e-02 8.893362e-08 9.102982e-05 
8.676394e-02 2.133315e-07 1.599859e-04 
1.147064e-01 4.929478e-07 2.811769e-04 
1.527483e-01 1.164041e-06 4.941713e-04 
2.019463e-01 2.689979e-06 8.685114e-04 
2.674927e-01 6.251458e-06 1.526418e-03 
3.559566e-01 1.473140e-05 2.682696e-03 
4.730665e-01 3.458053e-05 4.714866e-03 
6.249607e-01 7.973435e-05 8.286428e-03 
8.296588e-01 1.865623e-04 1.456348e-02 
1.100734e+00 4.357515e-04 2.559548e-02 
1.460833e+00 1.018850e-03 4.498433e-02 
1.930439e+00 2.352255e-03 7.906043e-02 
2.551655e+00 5.436825e-03 1.389495e-01 
3.369996e+00 1.254292e-02 2.442053e-01 
4.437318e+00 2.870581e-02 4.291934e-01 
5.801208e+00 6.442952e-02 7.543120e-01 
7.519045e+00 1.413567e-01 1.325711e+00 
9.582244e+00 2.964109e-01 2.329952e+00 
1.192116e+01 5.833288e-01 4.094915e+00 
1.431904e+01 1.047223e+00 7.196857e+00 
1.641925e+01 1.667975e+00 1.264855e+01 
1.788973e+01 2.334782e+00 2.222996e+01 
1.851461e+01 2.875829e+00 3.906940e+01 
1.835216e+01 3.183567e+00 6.866488e+01 
1.763100e+01 3.252930e+00 1.206793e+02 
1.664237e+01 3.151930e+00 2.120951e+02 
1.560007e+01 2.953272e+00 3.727594e+02 
1.468222e+01 2.725222e+00 6.551286e+02 
1.398495e+01 2.510695e+00 1.151395e+03 
1.355434e+01 2.336473e+00 2.023590e+03 
1.340702e+01 2.220066e+00 3.556480e+03 
1.350716e+01 2.167611e+00 6.250552e+03 
1.377970e+01 2.175316e+00 1.098541e+04 
1.410289e+01 2.223869e+00 1.930698e+04 
1.438109e+01 2.289360e+00 3.393222e+04 
1.456432e+01 2.350603e+00 5.963623e+04 
1.465054e+01 2.395683e+00 1.048113e+05 
1.463829e+01 2.416120e+00 1.842070e+05 
1.458168e+01 2.419433e+00 3.237458e+05 
1.450215e+01 2.409639e+00 5.689866e+05 
1.443182e+01 2.394956e+00 1.000000e+06 


==> anc/TOV-Output-e0-870.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.182298e-03 3.394521e-11 1.000000e-05 
2.733205e-03 6.668875e-11 1.599859e-05 
3.401377e-03 1.285288e-10 2.559548e-05 
4.292286e-03 2.582867e-10 4.094915e-05 
5.449255e-03 5.285030e-10 6.551286e-05 
7.047332e-03 1.143169e-09 1.048113e-04 
8.813302e-03 2.235899e-09 1.676833e-04 
1.129970e-02 4.712348e-09 2.682696e-04 
1.426919e-02 9.489295e-09 4.291934e-04 
1.806572e-02 1.925761e-08 6.866488e-04 
2.264667e-02 3.793584e-08 1.098541e-03 
2.873019e-02 7.745562e-08 1.757511e-03 
3.612851e-02 1.540239e-07 2.811769e-03 
4.630092e-02 3.241961e-07 4.498433e-03 
5.819520e-02 6.437277e-07 7.196857e-03 
7.354746e-02 1.299410e-06 1.151395e-02 
9.361822e-02 2.679961e-06 1.842070e-02 
1.177895e-01 5.337940e-06 2.947052e-02 
1.491100e-01 1.082894e-05 4.714866e-02 
1.885705e-01 2.190301e-05 7.543120e-02 
2.390945e-01 4.464972e-05 1.206793e-01 
3.023567e-01 9.030518e-05 1.930698e-01 
3.830450e-01 1.836423e-04 3.088844e-01 
4.828747e-01 3.679942e-04 4.941713e-01 
6.105128e-01 7.440474e-04 7.906043e-01 
7.712655e-01 1.501111e-03 1.264855e+00 
9.733125e-01 3.020025e-03 2.023590e+00 
1.222417e+00 5.993044e-03 3.237458e+00 
1.535824e+00 1.191676e-02 5.179475e+00 
1.917901e+00 2.330430e-02 8.286428e+00 
2.377645e+00 4.469618e-02 1.325711e+01 
2.914039e+00 8.314186e-02 2.120951e+01 
3.516224e+00 1.484239e-01 3.393222e+01 
4.152144e+00 2.503636e-01 5.428675e+01 
4.765304e+00 3.921543e-01 8.685114e+01 
5.287615e+00 5.633852e-01 1.389495e+02 
5.655828e+00 7.378828e-01 2.222996e+02 
5.837720e+00 8.845595e-01 3.556480e+02 
5.842816e+00 9.826613e-01 5.689866e+02 
5.706199e+00 1.026217e+00 9.102982e+02 
5.475662e+00 1.022513e+00 1.456348e+03 
5.208443e+00 9.880560e-01 2.329952e+03 
4.933180e+00 9.339074e-01 3.727594e+03 
4.690255e+00 8.744964e-01 5.963623e+03 
4.486669e+00 8.154161e-01 9.540955e+03 
4.344908e+00 7.647118e-01 1.526418e+04 
4.263491e+00 7.248345e-01 2.442053e+04 
4.239581e+00 6.977909e-01 3.906940e+04 
4.270713e+00 6.853472e-01 6.250552e+04 
4.340400e+00 6.862767e-01 1.000000e+05 


==> anc/TOV-Output-e0-871.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.173647e-03 3.358166e-11 1.000000e-05 
2.633457e-03 5.971918e-11 1.599859e-05 
3.444649e-03 1.336504e-10 2.559548e-05 
4.320428e-03 2.637031e-10 4.094915e-05 
5.577018e-03 5.672066e-10 6.551286e-05 
6.904194e-03 1.076153e-09 1.048113e-04 
8.914255e-03 2.316276e-09 1.676833e-04 
1.112774e-02 4.505636e-09 2.682696e-04 
1.400361e-02 8.979565e-09 4.291934e-04 
1.781461e-02 1.848691e-08 6.866488e-04 
2.261596e-02 3.782514e-08 1.098541e-03 
2.876884e-02 7.785797e-08 1.757511e-03 
3.613886e-02 1.543335e-07 2.811769e-03 
4.594894e-02 3.172229e-07 4.498433e-03 
5.826479e-02 6.467823e-07 7.196857e-03 
7.367017e-02 1.307426e-06 1.151395e-02 
9.295087e-02 2.626073e-06 1.842070e-02 
1.183014e-01 5.414054e-06 2.947052e-02 
1.495948e-01 1.094747e-05 4.714866e-02 
1.886376e-01 2.195161e-05 7.543120e-02 
2.391622e-01 4.473901e-05 1.206793e-01 
3.018226e-01 8.993072e-05 1.930698e-01 
3.822605e-01 1.827262e-04 3.088844e-01 
4.827654e-01 3.681660e-04 4.941713e-01 
6.107438e-01 7.457440e-04 7.906043e-01 
7.698740e-01 1.494719e-03 1.264855e+00 
9.700391e-01 2.993140e-03 2.023590e+00 
1.222573e+00 6.002096e-03 3.237458e+00 
1.532225e+00 1.184698e-02 5.179475e+00 
1.915850e+00 2.325596e-02 8.286428e+00 
2.375106e+00 4.460340e-02 1.325711e+01 
2.912086e+00 8.306491e-02 2.120951e+01 
3.511353e+00 1.479780e-01 3.393222e+01 
4.145755e+00 2.495073e-01 5.428675e+01 
4.761184e+00 3.915462e-01 8.685114e+01 
5.281037e+00 5.619601e-01 1.389495e+02 
5.652093e+00 7.371146e-01 2.222996e+02 
5.836017e+00 8.843711e-01 3.556480e+02 
5.840270e+00 9.821358e-01 5.689866e+02 
5.701351e+00 1.024933e+00 9.102982e+02 
5.475743e+00 1.022743e+00 1.456348e+03 
5.205249e+00 9.873684e-01 2.329952e+03 
4.933886e+00 9.342059e-01 3.727594e+03 
4.688000e+00 8.741176e-01 5.963623e+03 
4.486778e+00 8.155306e-01 9.540955e+03 
4.342667e+00 7.643809e-01 1.526418e+04 
4.258429e+00 7.240124e-01 2.442053e+04 
4.238113e+00 6.976113e-01 3.906940e+04 
4.267341e+00 6.848257e-01 6.250552e+04 
4.336138e+00 6.855764e-01 1.000000e+05 


==> anc/TOV-Output-e0-872.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.172173e-03 3.355187e-11 1.000000e-05 
2.674922e-03 6.265657e-11 1.599859e-05 
3.475435e-03 1.374234e-10 2.559548e-05 
4.268427e-03 2.545874e-10 4.094915e-05 
5.544333e-03 5.579321e-10 6.551286e-05 
6.966842e-03 1.106984e-09 1.048113e-04 
8.837763e-03 2.259751e-09 1.676833e-04 
1.117178e-02 4.564582e-09 2.682696e-04 
1.421515e-02 9.403474e-09 4.291934e-04 
1.794632e-02 1.892169e-08 6.866488e-04 
2.274940e-02 3.854287e-08 1.098541e-03 
2.874165e-02 7.772655e-08 1.757511e-03 
3.637000e-02 1.574944e-07 2.811769e-03 
4.570489e-02 3.125533e-07 4.498433e-03 
5.799513e-02 6.385759e-07 7.196857e-03 
7.328512e-02 1.288510e-06 1.151395e-02 
9.317518e-02 2.648167e-06 1.842070e-02 
1.178868e-01 5.363484e-06 2.947052e-02 
1.486106e-01 1.074514e-05 4.714866e-02 
1.883125e-01 2.186338e-05 7.543120e-02 
2.381960e-01 4.424976e-05 1.206793e-01 
3.023859e-01 9.053883e-05 1.930698e-01 
3.810652e-01 1.812256e-04 3.088844e-01 
4.816353e-01 3.660069e-04 4.941713e-01 
6.093071e-01 7.413456e-04 7.906043e-01 
7.685882e-01 1.488951e-03 1.264855e+00 
9.706115e-01 3.001832e-03 2.023590e+00 
1.220800e+00 5.982879e-03 3.237458e+00 
1.532561e+00 1.186795e-02 5.179475e+00 
1.911634e+00 2.312984e-02 8.286428e+00 
2.371352e+00 4.444350e-02 1.325711e+01 
2.908176e+00 8.282518e-02 2.120951e+01 
3.510461e+00 1.480135e-01 3.393222e+01 
4.142639e+00 2.492037e-01 5.428675e+01 
4.756490e+00 3.908105e-01 8.685114e+01 
5.280267e+00 5.621256e-01 1.389495e+02 
5.647992e+00 7.362313e-01 2.222996e+02 
5.830712e+00 8.829784e-01 3.556480e+02 
5.835983e+00 9.810265e-01 5.689866e+02 
5.699376e+00 1.024565e+00 9.102982e+02 
5.472641e+00 1.022037e+00 1.456348e+03 
5.201699e+00 9.865854e-01 2.329952e+03 
4.931673e+00 9.338067e-01 3.727594e+03 
4.685960e+00 8.737849e-01 5.963623e+03 
4.483819e+00 8.150383e-01 9.540955e+03 
4.338047e+00 7.636093e-01 1.526418e+04 
4.255920e+00 7.236449e-01 2.442053e+04 
4.236633e+00 6.974297e-01 3.906940e+04 
4.267762e+00 6.849830e-01 6.250552e+04 
4.335166e+00 6.854837e-01 1.000000e+05 


==> anc/TOV-Output-e0-873.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.158154e-03 3.294417e-11 1.000000e-05 
2.669376e-03 6.233905e-11 1.599859e-05 
3.450642e-03 1.346576e-10 2.559548e-05 
4.402426e-03 2.796452e-10 4.094915e-05 
5.538853e-03 5.569172e-10 6.551286e-05 
7.013713e-03 1.130772e-09 1.048113e-04 
8.792506e-03 2.227765e-09 1.676833e-04 
1.103853e-02 4.408235e-09 2.682696e-04 
1.422807e-02 9.439942e-09 4.291934e-04 
1.782633e-02 1.856595e-08 6.866488e-04 
2.260654e-02 3.786465e-08 1.098541e-03 
2.883593e-02 7.858402e-08 1.757511e-03 
3.637204e-02 1.577015e-07 2.811769e-03 
4.573612e-02 3.135537e-07 4.498433e-03 
5.829836e-02 6.493884e-07 7.196857e-03 
7.367163e-02 1.310506e-06 1.151395e-02 
9.273565e-02 2.613863e-06 1.842070e-02 
1.174227e-01 5.306469e-06 2.947052e-02 
1.486461e-01 1.076517e-05 4.714866e-02 
1.887680e-01 2.204762e-05 7.543120e-02 
2.379451e-01 4.416062e-05 1.206793e-01 
3.009809e-01 8.938522e-05 1.930698e-01 
3.811297e-01 1.815252e-04 3.088844e-01 
4.819862e-01 3.672264e-04 4.941713e-01 
6.080897e-01 7.377572e-04 7.906043e-01 
7.690476e-01 1.493317e-03 1.264855e+00 
9.697193e-01 2.996979e-03 2.023590e+00 
1.219382e+00 5.968863e-03 3.237458e+00 
1.531252e+00 1.185097e-02 5.179475e+00 
1.911157e+00 2.313807e-02 8.286428e+00 
2.368091e+00 4.431093e-02 1.325711e+01 
2.905364e+00 8.267669e-02 2.120951e+01 
3.504854e+00 1.474785e-01 3.393222e+01 
4.139641e+00 2.489195e-01 5.428675e+01 
4.753758e+00 3.905106e-01 8.685114e+01 
5.272851e+00 5.604711e-01 1.389495e+02 
5.645417e+00 7.358259e-01 2.222996e+02 
5.829725e+00 8.830285e-01 3.556480e+02 
5.831815e+00 9.799570e-01 5.689866e+02 
5.695688e+00 1.023650e+00 9.102982e+02 
5.469530e+00 1.021327e+00 1.456348e+03 
5.201738e+00 9.867573e-01 2.329952e+03 
4.929675e+00 9.334584e-01 3.727594e+03 
4.681908e+00 8.730175e-01 5.963623e+03 
4.480331e+00 8.144412e-01 9.540955e+03 
4.336018e+00 7.633173e-01 1.526418e+04 
4.256496e+00 7.238271e-01 2.442053e+04 
4.234882e+00 6.971999e-01 3.906940e+04 
4.264311e+00 6.844470e-01 6.250552e+04 
4.329815e+00 6.845823e-01 1.000000e+05 


==> anc/TOV-Output-e0-874.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.161963e-03 3.315682e-11 1.000000e-05 
2.730857e-03 6.682287e-11 1.599859e-05 
3.355477e-03 1.239628e-10 2.559548e-05 
4.310993e-03 2.628817e-10 4.094915e-05 
5.422750e-03 5.232232e-10 6.551286e-05 
7.016497e-03 1.133416e-09 1.048113e-04 
8.752433e-03 2.199960e-09 1.676833e-04 
1.101831e-02 4.389080e-09 2.682696e-04 
1.422410e-02 9.442856e-09 4.291934e-04 
1.783939e-02 1.862810e-08 6.866488e-04 
2.267159e-02 3.823620e-08 1.098541e-03 
2.851031e-02 7.603879e-08 1.757511e-03 
3.641401e-02 1.584293e-07 2.811769e-03 
4.581034e-02 3.154435e-07 4.498433e-03 
5.804802e-02 6.417931e-07 7.196857e-03 
7.362822e-02 1.309689e-06 1.151395e-02 
9.312527e-02 2.649978e-06 1.842070e-02 
1.173711e-01 5.305542e-06 2.947052e-02 
1.487875e-01 1.080827e-05 4.714866e-02 
1.885991e-01 2.201370e-05 7.543120e-02 
2.382849e-01 4.440080e-05 1.206793e-01 
3.015729e-01 9.001646e-05 1.930698e-01 
3.807219e-01 1.811503e-04 3.088844e-01 
4.809559e-01 3.652949e-04 4.941713e-01 
6.077191e-01 7.372505e-04 7.906043e-01 
7.670586e-01 1.483466e-03 1.264855e+00 
9.675213e-01 2.980074e-03 2.023590e+00 
1.218023e+00 5.955716e-03 3.237458e+00 
1.528156e+00 1.179287e-02 5.179475e+00 
1.907466e+00 2.303099e-02 8.286428e+00 
2.365555e+00 4.421842e-02 1.325711e+01 
2.902757e+00 8.254515e-02 2.120951e+01 
3.503001e+00 1.473973e-01 3.393222e+01 
4.135247e+00 2.483999e-01 5.428675e+01 
4.747280e+00 3.893782e-01 8.685114e+01 
5.268396e+00 5.596271e-01 1.389495e+02 
5.641760e+00 7.350808e-01 2.222996e+02 
5.823770e+00 8.814173e-01 3.556480e+02 
5.828566e+00 9.791946e-01 5.689866e+02 
5.694394e+00 1.023499e+00 9.102982e+02 
5.467017e+00 1.020792e+00 1.456348e+03 
5.199089e+00 9.862135e-01 2.329952e+03 
4.926589e+00 9.328496e-01 3.727594e+03 
4.679469e+00 8.725980e-01 5.963623e+03 
4.480970e+00 8.146602e-01 9.540955e+03 
4.336351e+00 7.634627e-01 1.526418e+04 
4.252198e+00 7.231406e-01 2.442053e+04 
4.230788e+00 6.965566e-01 3.906940e+04 
4.259601e+00 6.836859e-01 6.250552e+04 
4.328903e+00 6.845003e-01 1.000000e+05 


==> anc/TOV-Output-e0-875.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.109425e-03 3.083309e-11 1.000000e-05 
2.644224e-03 6.073227e-11 1.599859e-05 
3.413926e-03 1.307035e-10 2.559548e-05 
4.369760e-03 2.740929e-10 4.094915e-05 
5.535137e-03 5.570703e-10 6.551286e-05 
6.841067e-03 1.051711e-09 1.048113e-04 
8.684601e-03 2.151665e-09 1.676833e-04 
1.099601e-02 4.367475e-09 2.682696e-04 
1.399360e-02 9.001477e-09 4.291934e-04 
1.768816e-02 1.817914e-08 6.866488e-04 
2.272181e-02 3.853490e-08 1.098541e-03 
2.862095e-02 7.701546e-08 1.757511e-03 
3.613107e-02 1.549420e-07 2.811769e-03 
4.597823e-02 3.192894e-07 4.498433e-03 
5.812293e-02 6.450179e-07 7.196857e-03 
7.312906e-02 1.284701e-06 1.151395e-02 
9.306367e-02 2.647748e-06 1.842070e-02 
1.173270e-01 5.305624e-06 2.947052e-02 
1.489421e-01 1.085440e-05 4.714866e-02 
1.877057e-01 2.172720e-05 7.543120e-02 
2.371349e-01 4.381121e-05 1.206793e-01 
3.013459e-01 8.991605e-05 1.930698e-01 
3.802785e-01 1.807246e-04 3.088844e-01 
4.807578e-01 3.652602e-04 4.941713e-01 
6.075536e-01 7.374882e-04 7.906043e-01 
7.674598e-01 1.487479e-03 1.264855e+00 
9.674095e-01 2.982416e-03 2.023590e+00 
1.217906e+00 5.960690e-03 3.237458e+00 
1.527091e+00 1.178150e-02 5.179475e+00 
1.906228e+00 2.301181e-02 8.286428e+00 
2.364197e+00 4.419072e-02 1.325711e+01 
2.899477e+00 8.235777e-02 2.120951e+01 
3.497288e+00 1.468501e-01 3.393222e+01 
4.132377e+00 2.481369e-01 5.428675e+01 
4.745669e+00 3.893266e-01 8.685114e+01 
5.267420e+00 5.597342e-01 1.389495e+02 
5.635535e+00 7.335306e-01 2.222996e+02 
5.821418e+00 8.810101e-01 3.556480e+02 
5.828065e+00 9.793521e-01 5.689866e+02 
5.691898e+00 1.022964e+00 9.102982e+02 
5.463873e+00 1.020072e+00 1.456348e+03 
5.196825e+00 9.857718e-01 2.329952e+03 
4.925578e+00 9.327369e-01 3.727594e+03 
4.679730e+00 8.727613e-01 5.963623e+03 
4.477253e+00 8.140173e-01 9.540955e+03 
4.331619e+00 7.626695e-01 1.526418e+04 
4.249545e+00 7.227470e-01 2.442053e+04 
4.229818e+00 6.964643e-01 3.906940e+04 
4.260088e+00 6.838543e-01 6.250552e+04 
4.327337e+00 6.842974e-01 1.000000e+05 


==> anc/TOV-Output-e0-876.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.060384e-03 2.876505e-11 1.000000e-05 
2.693068e-03 6.423368e-11 1.599859e-05 
3.437623e-03 1.335967e-10 2.559548e-05 
4.269004e-03 2.558589e-10 4.094915e-05 
5.443745e-03 5.305353e-10 6.551286e-05 
6.957341e-03 1.107518e-09 1.048113e-04 
8.769160e-03 2.217660e-09 1.676833e-04 
1.119318e-02 4.611913e-09 2.682696e-04 
1.405590e-02 9.132666e-09 4.291934e-04 
1.792667e-02 1.894613e-08 6.866488e-04 
2.254105e-02 3.766554e-08 1.098541e-03 
2.857413e-02 7.672578e-08 1.757511e-03 
3.628726e-02 1.571395e-07 2.811769e-03 
4.596716e-02 3.194233e-07 4.498433e-03 
5.795789e-02 6.402701e-07 7.196857e-03 
7.305480e-02 1.282255e-06 1.151395e-02 
9.245947e-02 2.599481e-06 1.842070e-02 
1.172321e-01 5.298810e-06 2.947052e-02 
1.483875e-01 1.074586e-05 4.714866e-02 
1.877712e-01 2.177479e-05 7.543120e-02 
2.378595e-01 4.426450e-05 1.206793e-01 
3.003170e-01 8.909998e-05 1.930698e-01 
3.795530e-01 1.798976e-04 3.088844e-01 
4.798241e-01 3.635516e-04 4.941713e-01 
6.060273e-01 7.327828e-04 7.906043e-01 
7.668397e-01 1.485566e-03 1.264855e+00 
9.663591e-01 2.976098e-03 2.023590e+00 
1.216213e+00 5.942647e-03 3.237458e+00 
1.525867e+00 1.176644e-02 5.179475e+00 
1.905412e+00 2.300775e-02 8.286428e+00 
2.362502e+00 4.414441e-02 1.325711e+01 
2.893466e+00 8.194455e-02 2.120951e+01 
3.495935e+00 1.468287e-01 3.393222e+01 
4.128638e+00 2.477273e-01 5.428675e+01 
4.741474e+00 3.887008e-01 8.685114e+01 
5.263370e+00 5.590000e-01 1.389495e+02 
5.633773e+00 7.333784e-01 2.222996e+02 
5.818731e+00 8.804906e-01 3.556480e+02 
5.822232e+00 9.777232e-01 5.689866e+02 
5.686946e+00 1.021643e+00 9.102982e+02 
5.463684e+00 1.020221e+00 1.456348e+03 
5.194547e+00 9.853261e-01 2.329952e+03 
4.921357e+00 9.318559e-01 3.727594e+03 
4.675360e+00 8.719242e-01 5.963623e+03 
4.473929e+00 8.134519e-01 9.540955e+03 
4.331466e+00 7.627246e-01 1.526418e+04 
4.248168e+00 7.225807e-01 2.442053e+04 
4.226480e+00 6.959543e-01 3.906940e+04 
4.256906e+00 6.833664e-01 6.250552e+04 
4.321670e+00 6.833372e-01 1.000000e+05 


==> anc/TOV-Output-e0-877.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.136640e-03 3.211517e-11 1.000000e-05 
2.702313e-03 6.497159e-11 1.599859e-05 
3.340508e-03 1.227309e-10 2.559548e-05 
4.250654e-03 2.528621e-10 4.094915e-05 
5.463736e-03 5.370140e-10 6.551286e-05 
6.820928e-03 1.044833e-09 1.048113e-04 
8.800899e-03 2.244386e-09 1.676833e-04 
1.108533e-02 4.484995e-09 2.682696e-04 
1.409489e-02 9.219376e-09 4.291934e-04 
1.768262e-02 1.820357e-08 6.866488e-04 
2.249506e-02 3.747819e-08 1.098541e-03 
2.841770e-02 7.555870e-08 1.757511e-03 
3.630562e-02 1.575578e-07 2.811769e-03 
4.591540e-02 3.187089e-07 4.498433e-03 
5.774349e-02 6.339136e-07 7.196857e-03 
7.303046e-02 1.282436e-06 1.151395e-02 
9.239354e-02 2.596884e-06 1.842070e-02 
1.171463e-01 5.293220e-06 2.947052e-02 
1.480792e-01 1.069123e-05 4.714866e-02 
1.875420e-01 2.171992e-05 7.543120e-02 
2.370654e-01 4.387270e-05 1.206793e-01 
2.998623e-01 8.879715e-05 1.930698e-01 
3.788415e-01 1.790921e-04 3.088844e-01 
4.797405e-01 3.637754e-04 4.941713e-01 
6.064623e-01 7.351946e-04 7.906043e-01 
7.654636e-01 1.479272e-03 1.264855e+00 
9.642444e-01 2.959994e-03 2.023590e+00 
1.213454e+00 5.909092e-03 3.237458e+00 
1.524165e+00 1.174041e-02 5.179475e+00 
1.900419e+00 2.285428e-02 8.286428e+00 
2.359305e+00 4.401538e-02 1.325711e+01 
2.890839e+00 8.181141e-02 2.120951e+01 
3.490592e+00 1.463263e-01 3.393222e+01 
4.122328e+00 2.468857e-01 5.428675e+01 
4.736158e+00 3.878264e-01 8.685114e+01 
5.258961e+00 5.581674e-01 1.389495e+02 
5.627621e+00 7.318509e-01 2.222996e+02 
5.815411e+00 8.797589e-01 3.556480e+02 
5.820935e+00 9.776131e-01 5.689866e+02 
5.684685e+00 1.021181e+00 9.102982e+02 
5.459033e+00 1.019055e+00 1.456348e+03 
5.190022e+00 9.842812e-01 2.329952e+03 
4.918888e+00 9.313938e-01 3.727594e+03 
4.675388e+00 8.720370e-01 5.963623e+03 
4.473149e+00 8.133896e-01 9.540955e+03 
4.329945e+00 7.625262e-01 1.526418e+04 
4.245405e+00 7.221671e-01 2.442053e+04 
4.223647e+00 6.955330e-01 3.906940e+04 
4.255197e+00 6.831417e-01 6.250552e+04 
4.319306e+00 6.829868e-01 1.000000e+05 


==> anc/TOV-Output-e0-878.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.094765e-03 3.029824e-11 1.000000e-05 
2.711392e-03 6.570346e-11 1.599859e-05 
3.390333e-03 1.284513e-10 2.559548e-05 
4.310059e-03 2.639132e-10 4.094915e-05 
5.464488e-03 5.378485e-10 6.551286e-05 
6.926385e-03 1.095296e-09 1.048113e-04 
8.841639e-03 2.278294e-09 1.676833e-04 
1.114661e-02 4.564997e-09 2.682696e-04 
1.407033e-02 9.181721e-09 4.291934e-04 
1.762884e-02 1.805854e-08 6.866488e-04 
2.249263e-02 3.750877e-08 1.098541e-03 
2.867468e-02 7.771559e-08 1.757511e-03 
3.592260e-02 1.527976e-07 2.811769e-03 
4.582193e-02 3.171278e-07 4.498433e-03 
5.803064e-02 6.441513e-07 7.196857e-03 
7.292181e-02 1.278177e-06 1.151395e-02 
9.245329e-02 2.604892e-06 1.842070e-02 
1.168178e-01 5.254807e-06 2.947052e-02 
1.481568e-01 1.072024e-05 4.714866e-02 
1.872389e-01 2.163943e-05 7.543120e-02 
2.374071e-01 4.411287e-05 1.206793e-01 
2.993883e-01 8.847753e-05 1.930698e-01 
3.795602e-01 1.803180e-04 3.088844e-01 
4.798731e-01 3.644909e-04 4.941713e-01 
6.045908e-01 7.292437e-04 7.906043e-01 
7.643830e-01 1.474695e-03 1.264855e+00 
9.640692e-01 2.961722e-03 2.023590e+00 
1.212276e+00 5.898571e-03 3.237458e+00 
1.521381e+00 1.168959e-02 5.179475e+00 
1.900993e+00 2.289973e-02 8.286428e+00 
2.355318e+00 4.384312e-02 1.325711e+01 
2.890282e+00 8.184902e-02 2.120951e+01 
3.489606e+00 1.463486e-01 3.393222e+01 
4.119498e+00 2.466287e-01 5.428675e+01 
4.733490e+00 3.875390e-01 8.685114e+01 
5.255317e+00 5.575437e-01 1.389495e+02 
5.625453e+00 7.315703e-01 2.222996e+02 
5.809362e+00 8.781150e-01 3.556480e+02 
5.818494e+00 9.771196e-01 5.689866e+02 
5.683405e+00 1.021034e+00 9.102982e+02 
5.457425e+00 1.018787e+00 1.456348e+03 
5.188229e+00 9.839637e-01 2.329952e+03 
4.916827e+00 9.310289e-01 3.727594e+03 
4.670532e+00 8.710941e-01 5.963623e+03 
4.472332e+00 8.133199e-01 9.540955e+03 
4.325999e+00 7.618779e-01 1.526418e+04 
4.243489e+00 7.219046e-01 2.442053e+04 
4.221895e+00 6.953025e-01 3.906940e+04 
4.249940e+00 6.822821e-01 6.250552e+04 
4.317994e+00 6.828305e-01 1.000000e+05 


==> anc/TOV-Output-e0-879.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.159458e-03 3.323074e-11 1.000000e-05 
2.637275e-03 6.053017e-11 1.599859e-05 
3.435267e-03 1.337788e-10 2.559548e-05 
4.254691e-03 2.541616e-10 4.094915e-05 
5.390781e-03 5.169647e-10 6.551286e-05 
6.956925e-03 1.111112e-09 1.048113e-04 
8.837378e-03 2.277593e-09 1.676833e-04 
1.119049e-02 4.624378e-09 2.682696e-04 
1.406766e-02 9.186960e-09 4.291934e-04 
1.773972e-02 1.842242e-08 6.866488e-04 
2.245347e-02 3.735568e-08 1.098541e-03 
2.841577e-02 7.571558e-08 1.757511e-03 
3.597625e-02 1.536580e-07 2.811769e-03 
4.560807e-02 3.130643e-07 4.498433e-03 
5.777886e-02 6.365273e-07 7.196857e-03 
7.284331e-02 1.275504e-06 1.151395e-02 
9.199401e-02 2.569187e-06 1.842070e-02 
1.171436e-01 5.304926e-06 2.947052e-02 
1.477900e-01 1.065293e-05 4.714866e-02 
1.871131e-01 2.162041e-05 7.543120e-02 
2.363156e-01 4.355685e-05 1.206793e-01 
2.996193e-01 8.878332e-05 1.930698e-01 
3.784476e-01 1.789408e-04 3.088844e-01 
4.785027e-01 3.617896e-04 4.941713e-01 
6.052314e-01 7.323913e-04 7.906043e-01 
7.637415e-01 1.472655e-03 1.264855e+00 
9.620572e-01 2.946584e-03 2.023590e+00 
1.211323e+00 5.891330e-03 3.237458e+00 
1.520770e+00 1.168853e-02 5.179475e+00 
1.899025e+00 2.285431e-02 8.286428e+00 
2.352375e+00 4.372824e-02 1.325711e+01 
2.885616e+00 8.154741e-02 2.120951e+01 
3.485488e+00 1.459937e-01 3.393222e+01 
4.116130e+00 2.462813e-01 5.428675e+01 
4.727147e+00 3.864371e-01 8.685114e+01 
5.248739e+00 5.561186e-01 1.389495e+02 
5.622502e+00 7.310444e-01 2.222996e+02 
5.805894e+00 8.773331e-01 3.556480e+02 
5.814168e+00 9.759939e-01 5.689866e+02 
5.680800e+00 1.020462e+00 9.102982e+02 
5.454458e+00 1.018116e+00 1.456348e+03 
5.188039e+00 9.840737e-01 2.329952e+03 
4.913386e+00 9.303333e-01 3.727594e+03 
4.668660e+00 8.707959e-01 5.963623e+03 
4.468841e+00 8.127207e-01 9.540955e+03 
4.324310e+00 7.616480e-01 1.526418e+04 
4.239830e+00 7.213309e-01 2.442053e+04 
4.219296e+00 6.949223e-01 3.906940e+04 
4.249930e+00 6.823612e-01 6.250552e+04 
4.314750e+00 6.823172e-01 1.000000e+05 


==> anc/TOV-Output-e0-88.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.659263e-03 9.756139e-11 1.000000e-06 
8.894163e-03 2.324421e-10 1.757511e-06 
1.182305e-02 5.459940e-10 3.088844e-06 
1.547857e-02 1.225158e-09 5.428675e-06 
2.060249e-02 2.889073e-09 9.540955e-06 
2.733573e-02 6.748257e-09 1.676833e-05 
3.656440e-02 1.615010e-08 2.947052e-05 
4.889313e-02 3.861387e-08 5.179475e-05 
6.467476e-02 8.937263e-08 9.102982e-05 
8.621055e-02 2.116809e-07 1.599859e-04 
1.137178e-01 4.858321e-07 2.811769e-04 
1.506151e-01 1.128776e-06 4.941713e-04 
2.009792e-01 2.681996e-06 8.685114e-04 
2.647998e-01 6.134255e-06 1.526418e-03 
3.511731e-01 1.430803e-05 2.682696e-03 
4.681174e-01 3.389161e-05 4.714866e-03 
6.180310e-01 7.799752e-05 8.286428e-03 
8.210662e-01 1.829035e-04 1.456348e-02 
1.090611e+00 4.287089e-04 2.559548e-02 
1.440887e+00 9.889191e-04 4.498433e-02 
1.908701e+00 2.299788e-03 7.906043e-02 
2.526838e+00 5.340250e-03 1.389495e-01 
3.331021e+00 1.225154e-02 2.442053e-01 
4.390106e+00 2.811666e-02 4.291934e-01 
5.735403e+00 6.297076e-02 7.543120e-01 
7.438556e+00 1.384108e-01 1.325711e+00 
9.479933e+00 2.902267e-01 2.329952e+00 
1.180478e+01 5.725998e-01 4.094915e+00 
1.418885e+01 1.029748e+00 7.196857e+00 
1.629482e+01 1.646624e+00 1.264855e+01 
1.776119e+01 2.307162e+00 2.222996e+01 
1.839803e+01 2.848362e+00 3.906940e+01 
1.825736e+01 3.161735e+00 6.866488e+01 
1.755219e+01 3.236039e+00 1.206793e+02 
1.656156e+01 3.135286e+00 2.120951e+02 
1.553062e+01 2.940732e+00 3.727594e+02 
1.461576e+01 2.714408e+00 6.551286e+02 
1.392110e+01 2.501215e+00 1.151395e+03 
1.348789e+01 2.327031e+00 2.023590e+03 
1.333100e+01 2.209142e+00 3.556480e+03 
1.343063e+01 2.156491e+00 6.250552e+03 
1.369337e+01 2.162019e+00 1.098541e+04 
1.401121e+01 2.208994e+00 1.930698e+04 
1.429545e+01 2.275192e+00 3.393222e+04 
1.448633e+01 2.337710e+00 5.963623e+04 
1.456205e+01 2.380453e+00 1.048113e+05 
1.456409e+01 2.403898e+00 1.842070e+05 
1.450133e+01 2.406000e+00 3.237458e+05 
1.442586e+01 2.397160e+00 5.689866e+05 
1.435347e+01 2.382160e+00 1.000000e+06 


==> anc/TOV-Output-e0-880.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.059758e-03 2.887010e-11 1.000000e-05 
2.689915e-03 6.430065e-11 1.599859e-05 
3.408270e-03 1.307981e-10 2.559548e-05 
4.291759e-03 2.611594e-10 4.094915e-05 
5.480769e-03 5.439062e-10 6.551286e-05 
6.945265e-03 1.106792e-09 1.048113e-04 
8.671561e-03 2.154227e-09 1.676833e-04 
1.092094e-02 4.303089e-09 2.682696e-04 
1.403717e-02 9.137738e-09 4.291934e-04 
1.779530e-02 1.861727e-08 6.866488e-04 
2.232132e-02 3.674177e-08 1.098541e-03 
2.857430e-02 7.707745e-08 1.757511e-03 
3.605366e-02 1.548280e-07 2.811769e-03 
4.540640e-02 3.092813e-07 4.498433e-03 
5.765831e-02 6.332712e-07 7.196857e-03 
7.280237e-02 1.274803e-06 1.151395e-02 
9.197948e-02 2.570891e-06 1.842070e-02 
1.163283e-01 5.200841e-06 2.947052e-02 
1.480881e-01 1.072971e-05 4.714866e-02 
1.872008e-01 2.167547e-05 7.543120e-02 
2.357952e-01 4.331894e-05 1.206793e-01 
2.988185e-01 8.817366e-05 1.930698e-01 
3.788366e-01 1.796967e-04 3.088844e-01 
4.773053e-01 3.594897e-04 4.941713e-01 
6.040201e-01 7.288323e-04 7.906043e-01 
7.626275e-01 1.467888e-03 1.264855e+00 
9.624659e-01 2.953650e-03 2.023590e+00 
1.208917e+00 5.862993e-03 3.237458e+00 
1.517546e+00 1.162772e-02 5.179475e+00 
1.896328e+00 2.278294e-02 8.286428e+00 
2.348984e+00 4.358894e-02 1.325711e+01 
2.884318e+00 8.152352e-02 2.120951e+01 
3.479442e+00 1.454074e-01 3.393222e+01 
4.114376e+00 2.462043e-01 5.428675e+01 
4.722638e+00 3.857417e-01 8.685114e+01 
5.246714e+00 5.559360e-01 1.389495e+02 
5.617135e+00 7.297616e-01 2.222996e+02 
5.802407e+00 8.765441e-01 3.556480e+02 
5.812392e+00 9.757225e-01 5.689866e+02 
5.676094e+00 1.019218e+00 9.102982e+02 
5.453352e+00 1.017995e+00 1.456348e+03 
5.182202e+00 9.826775e-01 2.329952e+03 
4.911051e+00 9.299022e-01 3.727594e+03 
4.667830e+00 8.707227e-01 5.963623e+03 
4.467488e+00 8.125446e-01 9.540955e+03 
4.323568e+00 7.615934e-01 1.526418e+04 
4.238926e+00 7.212485e-01 2.442053e+04 
4.215673e+00 6.943613e-01 3.906940e+04 
4.246470e+00 6.818230e-01 6.250552e+04 
4.312749e+00 6.820336e-01 1.000000e+05 


==> anc/TOV-Output-e0-881.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.123721e-03 3.167999e-11 1.000000e-05 
2.646519e-03 6.130810e-11 1.599859e-05 
3.391095e-03 1.289771e-10 2.559548e-05 
4.205311e-03 2.459729e-10 4.094915e-05 
5.493771e-03 5.484089e-10 6.551286e-05 
6.786779e-03 1.033913e-09 1.048113e-04 
8.705592e-03 2.182166e-09 1.676833e-04 
1.111730e-02 4.544547e-09 2.682696e-04 
1.389597e-02 8.874825e-09 4.291934e-04 
1.780070e-02 1.865540e-08 6.866488e-04 
2.256532e-02 3.800299e-08 1.098541e-03 
2.842710e-02 7.597863e-08 1.757511e-03 
3.592724e-02 1.533791e-07 2.811769e-03 
4.528811e-02 3.072192e-07 4.498433e-03 
5.779747e-02 6.385924e-07 7.196857e-03 
7.253319e-02 1.262148e-06 1.151395e-02 
9.229731e-02 2.600586e-06 1.842070e-02 
1.170221e-01 5.300466e-06 2.947052e-02 
1.472592e-01 1.056256e-05 4.714866e-02 
1.862315e-01 2.136477e-05 7.543120e-02 
2.361275e-01 4.355171e-05 1.206793e-01 
2.988852e-01 8.833286e-05 1.930698e-01 
3.771384e-01 1.774932e-04 3.088844e-01 
4.771821e-01 3.596187e-04 4.941713e-01 
6.035740e-01 7.280432e-04 7.906043e-01 
7.606240e-01 1.458013e-03 1.264855e+00 
9.602575e-01 2.936717e-03 2.023590e+00 
1.208363e+00 5.861501e-03 3.237458e+00 
1.517558e+00 1.164085e-02 5.179475e+00 
1.894720e+00 2.275039e-02 8.286428e+00 
2.346922e+00 4.352235e-02 1.325711e+01 
2.881483e+00 8.137288e-02 2.120951e+01 
3.476120e+00 1.451485e-01 3.393222e+01 
4.107780e+00 2.453153e-01 5.428675e+01 
4.720768e+00 3.856295e-01 8.685114e+01 
5.240765e+00 5.546824e-01 1.389495e+02 
5.612233e+00 7.286241e-01 2.222996e+02 
5.801181e+00 8.765102e-01 3.556480e+02 
5.809771e+00 9.751672e-01 5.689866e+02 
5.673842e+00 1.018758e+00 9.102982e+02 
5.449042e+00 1.016927e+00 1.456348e+03 
5.182865e+00 9.830143e-01 2.329952e+03 
4.912224e+00 9.303115e-01 3.727594e+03 
4.666777e+00 8.706012e-01 5.963623e+03 
4.465978e+00 8.123372e-01 9.540955e+03 
4.319621e+00 7.609445e-01 1.526418e+04 
4.236675e+00 7.209256e-01 2.442053e+04 
4.215388e+00 6.943891e-01 3.906940e+04 
4.242283e+00 6.811545e-01 6.250552e+04 
4.309415e+00 6.815037e-01 1.000000e+05 


==> anc/TOV-Output-e0-882.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.077157e-03 2.967520e-11 1.000000e-05 
2.684068e-03 6.402743e-11 1.599859e-05 
3.374392e-03 1.272249e-10 2.559548e-05 
4.288562e-03 2.611684e-10 4.094915e-05 
5.365696e-03 5.115214e-10 6.551286e-05 
6.831360e-03 1.055619e-09 1.048113e-04 
8.629915e-03 2.128164e-09 1.676833e-04 
1.095777e-02 4.356649e-09 2.682696e-04 
1.394160e-02 8.972711e-09 4.291934e-04 
1.782957e-02 1.876758e-08 6.866488e-04 
2.229431e-02 3.669176e-08 1.098541e-03 
2.838456e-02 7.572390e-08 1.757511e-03 
3.590244e-02 1.532354e-07 2.811769e-03 
4.521780e-02 3.061376e-07 4.498433e-03 
5.740375e-02 6.263406e-07 7.196857e-03 
7.262062e-02 1.268155e-06 1.151395e-02 
9.210933e-02 2.587662e-06 1.842070e-02 
1.167858e-01 5.274403e-06 2.947052e-02 
1.470682e-01 1.053345e-05 4.714866e-02 
1.862273e-01 2.138756e-05 7.543120e-02 
2.354408e-01 4.322189e-05 1.206793e-01 
2.978312e-01 8.750093e-05 1.930698e-01 
3.773566e-01 1.780027e-04 3.088844e-01 
4.761010e-01 3.575859e-04 4.941713e-01 
6.016534e-01 7.219375e-04 7.906043e-01 
7.609908e-01 1.461766e-03 1.264855e+00 
9.599078e-01 2.936813e-03 2.023590e+00 
1.207567e+00 5.856502e-03 3.237458e+00 
1.513258e+00 1.155561e-02 5.179475e+00 
1.892666e+00 2.270192e-02 8.286428e+00 
2.346856e+00 4.356484e-02 1.325711e+01 
2.875529e+00 8.096565e-02 2.120951e+01 
3.475530e+00 1.452171e-01 3.393222e+01 
4.106655e+00 2.453430e-01 5.428675e+01 
4.713510e+00 3.843262e-01 8.685114e+01 
5.239389e+00 5.546759e-01 1.389495e+02 
5.607597e+00 7.275697e-01 2.222996e+02 
5.796195e+00 8.752198e-01 3.556480e+02 
5.803471e+00 9.733786e-01 5.689866e+02 
5.671495e+00 1.018267e+00 9.102982e+02 
5.447228e+00 1.016596e+00 1.456348e+03 
5.180917e+00 9.826546e-01 2.329952e+03 
4.910309e+00 9.299805e-01 3.727594e+03 
4.664728e+00 8.702640e-01 5.963623e+03 
4.460676e+00 8.113786e-01 9.540955e+03 
4.317364e+00 7.606086e-01 1.526418e+04 
4.233302e+00 7.204025e-01 2.442053e+04 
4.211002e+00 6.936934e-01 3.906940e+04 
4.240090e+00 6.808427e-01 6.250552e+04 
4.306796e+00 6.811056e-01 1.000000e+05 


==> anc/TOV-Output-e0-883.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.105086e-03 3.092337e-11 1.000000e-05 
2.713739e-03 6.624937e-11 1.599859e-05 
3.349649e-03 1.245878e-10 2.559548e-05 
4.243787e-03 2.533601e-10 4.094915e-05 
5.345649e-03 5.063829e-10 6.551286e-05 
6.943740e-03 1.109834e-09 1.048113e-04 
8.770663e-03 2.236531e-09 1.676833e-04 
1.093007e-02 4.328595e-09 2.682696e-04 
1.388079e-02 8.865859e-09 4.291934e-04 
1.759906e-02 1.806952e-08 6.866488e-04 
2.240216e-02 3.726900e-08 1.098541e-03 
2.812426e-02 7.374323e-08 1.757511e-03 
3.598882e-02 1.545190e-07 2.811769e-03 
4.516814e-02 3.054759e-07 4.498433e-03 
5.761005e-02 6.338358e-07 7.196857e-03 
7.246801e-02 1.261606e-06 1.151395e-02 
9.176590e-02 2.561727e-06 1.842070e-02 
1.161679e-01 5.197019e-06 2.947052e-02 
1.469811e-01 1.052667e-05 4.714866e-02 
1.859628e-01 2.132071e-05 7.543120e-02 
2.357717e-01 4.345356e-05 1.206793e-01 
2.981784e-01 8.790670e-05 1.930698e-01 
3.768832e-01 1.775346e-04 3.088844e-01 
4.769564e-01 3.599220e-04 4.941713e-01 
6.027081e-01 7.265560e-04 7.906043e-01 
7.598870e-01 1.457064e-03 1.264855e+00 
9.575961e-01 2.918973e-03 2.023590e+00 
1.206352e+00 5.845433e-03 3.237458e+00 
1.513967e+00 1.158450e-02 5.179475e+00 
1.888660e+00 2.258413e-02 8.286428e+00 
2.342902e+00 4.339469e-02 1.325711e+01 
2.872497e+00 8.079894e-02 2.120951e+01 
3.469517e+00 1.446353e-01 3.393222e+01 
4.100508e+00 2.445295e-01 5.428675e+01 
4.712209e+00 3.843387e-01 8.685114e+01 
5.233132e+00 5.533382e-01 1.389495e+02 
5.603668e+00 7.267362e-01 2.222996e+02 
5.791372e+00 8.739837e-01 3.556480e+02 
5.801269e+00 9.729630e-01 5.689866e+02 
5.668684e+00 1.017628e+00 9.102982e+02 
5.445487e+00 1.016286e+00 1.456348e+03 
5.177331e+00 9.818573e-01 2.329952e+03 
4.906523e+00 9.292010e-01 3.727594e+03 
4.662496e+00 8.698870e-01 5.963623e+03 
4.459979e+00 8.113317e-01 9.540955e+03 
4.315310e+00 7.603104e-01 1.526418e+04 
4.232571e+00 7.203503e-01 2.442053e+04 
4.208198e+00 6.932766e-01 3.906940e+04 
4.239091e+00 6.807444e-01 6.250552e+04 
4.305972e+00 6.810385e-01 1.000000e+05 


==> anc/TOV-Output-e0-884.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.065942e-03 2.926332e-11 1.000000e-05 
2.601497e-03 5.843044e-11 1.599859e-05 
3.380517e-03 1.282090e-10 2.559548e-05 
4.206256e-03 2.469768e-10 4.094915e-05 
5.415401e-03 5.270611e-10 6.551286e-05 
6.858978e-03 1.070896e-09 1.048113e-04 
8.727863e-03 2.206444e-09 1.676833e-04 
1.089130e-02 4.287548e-09 2.682696e-04 
1.386780e-02 8.851001e-09 4.291934e-04 
1.771976e-02 1.846474e-08 6.866488e-04 
2.251136e-02 3.785953e-08 1.098541e-03 
2.846972e-02 7.658078e-08 1.757511e-03 
3.600221e-02 1.548668e-07 2.811769e-03 
4.550618e-02 3.127398e-07 4.498433e-03 
5.712718e-02 6.187313e-07 7.196857e-03 
7.259832e-02 1.269860e-06 1.151395e-02 
9.219285e-02 2.600591e-06 1.842070e-02 
1.162995e-01 5.220596e-06 2.947052e-02 
1.470372e-01 1.055066e-05 4.714866e-02 
1.858940e-01 2.132116e-05 7.543120e-02 
2.353933e-01 4.329363e-05 1.206793e-01 
2.973142e-01 8.724334e-05 1.930698e-01 
3.770997e-01 1.780418e-04 3.088844e-01 
4.758959e-01 3.579319e-04 4.941713e-01 
6.005646e-01 7.196505e-04 7.906043e-01 
7.590777e-01 1.454055e-03 1.264855e+00 
9.581482e-01 2.927286e-03 2.023590e+00 
1.205169e+00 5.834802e-03 3.237458e+00 
1.512712e+00 1.156865e-02 5.179475e+00 
1.886161e+00 2.251997e-02 8.286428e+00 
2.339146e+00 4.323558e-02 1.325711e+01 
2.870240e+00 8.069574e-02 2.120951e+01 
3.467648e+00 1.445500e-01 3.393222e+01 
4.096679e+00 2.441042e-01 5.428675e+01 
4.709010e+00 3.839317e-01 8.685114e+01 
5.228834e+00 5.525342e-01 1.389495e+02 
5.601833e+00 7.265566e-01 2.222996e+02 
5.790782e+00 8.741605e-01 3.556480e+02 
5.800429e+00 9.730031e-01 5.689866e+02 
5.666581e+00 1.017214e+00 9.102982e+02 
5.441843e+00 1.015414e+00 1.456348e+03 
5.176563e+00 9.818121e-01 2.329952e+03 
4.903092e+00 9.285058e-01 3.727594e+03 
4.660553e+00 8.695723e-01 5.963623e+03 
4.459425e+00 8.113132e-01 9.540955e+03 
4.311861e+00 7.597531e-01 1.526418e+04 
4.230055e+00 7.199798e-01 2.442053e+04 
4.208332e+00 6.933777e-01 3.906940e+04 
4.236123e+00 6.802935e-01 6.250552e+04 
4.303693e+00 6.807029e-01 1.000000e+05 


==> anc/TOV-Output-e0-885.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.131798e-03 3.218833e-11 1.000000e-05 
2.711153e-03 6.620979e-11 1.599859e-05 
3.346014e-03 1.244640e-10 2.559548e-05 
4.280849e-03 2.606452e-10 4.094915e-05 
5.376119e-03 5.162580e-10 6.551286e-05 
6.783431e-03 1.037071e-09 1.048113e-04 
8.646393e-03 2.147659e-09 1.676833e-04 
1.088307e-02 4.282667e-09 2.682696e-04 
1.399665e-02 9.110295e-09 4.291934e-04 
1.755392e-02 1.797145e-08 6.866488e-04 
2.248943e-02 3.779167e-08 1.098541e-03 
2.832931e-02 7.553865e-08 1.757511e-03 
3.578191e-02 1.522132e-07 2.811769e-03 
4.509425e-02 3.046677e-07 4.498433e-03 
5.714962e-02 6.201613e-07 7.196857e-03 
7.248577e-02 1.265393e-06 1.151395e-02 
9.138307e-02 2.535529e-06 1.842070e-02 
1.159442e-01 5.178752e-06 2.947052e-02 
1.465338e-01 1.045447e-05 4.714866e-02 
1.860984e-01 2.141574e-05 7.543120e-02 
2.354852e-01 4.339338e-05 1.206793e-01 
2.979264e-01 8.788251e-05 1.930698e-01 
3.759838e-01 1.766658e-04 3.088844e-01 
4.760024e-01 3.585762e-04 4.941713e-01 
6.008495e-01 7.214860e-04 7.906043e-01 
7.579470e-01 1.449205e-03 1.264855e+00 
9.569998e-01 2.920065e-03 2.023590e+00 
1.202257e+00 5.799243e-03 3.237458e+00 
1.511089e+00 1.154441e-02 5.179475e+00 
1.886765e+00 2.256578e-02 8.286428e+00 
2.337067e+00 4.316792e-02 1.325711e+01 
2.867060e+00 8.051681e-02 2.120951e+01 
3.463852e+00 1.442339e-01 3.393222e+01 
4.093441e+00 2.437776e-01 5.428675e+01 
4.703716e+00 3.830621e-01 8.685114e+01 
5.227112e+00 5.524316e-01 1.389495e+02 
5.598995e+00 7.260631e-01 2.222996e+02 
5.786140e+00 8.729835e-01 3.556480e+02 
5.795775e+00 9.717647e-01 5.689866e+02 
5.665102e+00 1.017001e+00 9.102982e+02 
5.441201e+00 1.015427e+00 1.456348e+03 
5.171283e+00 9.805615e-01 2.329952e+03 
4.903644e+00 9.287657e-01 3.727594e+03 
4.656459e+00 8.687917e-01 5.963623e+03 
4.454858e+00 8.104993e-01 9.540955e+03 
4.310148e+00 7.595176e-01 1.526418e+04 
4.227450e+00 7.195934e-01 2.442053e+04 
4.202975e+00 6.925103e-01 3.906940e+04 
4.232939e+00 6.798041e-01 6.250552e+04 
4.298263e+00 6.797859e-01 1.000000e+05 


==> anc/TOV-Output-e0-886.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.066676e-03 2.936078e-11 1.000000e-05 
2.654150e-03 6.219095e-11 1.599859e-05 
3.345265e-03 1.245209e-10 2.559548e-05 
4.311789e-03 2.666387e-10 4.094915e-05 
5.409443e-03 5.265119e-10 6.551286e-05 
6.864510e-03 1.075918e-09 1.048113e-04 
8.590019e-03 2.108303e-09 1.676833e-04 
1.091096e-02 4.320561e-09 2.682696e-04 
1.384790e-02 8.832877e-09 4.291934e-04 
1.750348e-02 1.783710e-08 6.866488e-04 
2.240661e-02 3.741791e-08 1.098541e-03 
2.815420e-02 7.423031e-08 1.757511e-03 
3.583277e-02 1.530360e-07 2.811769e-03 
4.507486e-02 3.046188e-07 4.498433e-03 
5.696913e-02 6.149980e-07 7.196857e-03 
7.242253e-02 1.263510e-06 1.151395e-02 
9.200276e-02 2.590385e-06 1.842070e-02 
1.163132e-01 5.234259e-06 2.947052e-02 
1.463942e-01 1.043641e-05 4.714866e-02 
1.853405e-01 2.117908e-05 7.543120e-02 
2.348553e-01 4.309473e-05 1.206793e-01 
2.968300e-01 8.701411e-05 1.930698e-01 
3.749282e-01 1.753802e-04 3.088844e-01 
4.741090e-01 3.547164e-04 4.941713e-01 
6.002026e-01 7.199695e-04 7.906043e-01 
7.575481e-01 1.448545e-03 1.264855e+00 
9.546474e-01 2.901883e-03 2.023590e+00 
1.200710e+00 5.783397e-03 3.237458e+00 
1.507946e+00 1.148561e-02 5.179475e+00 
1.883672e+00 2.248049e-02 8.286428e+00 
2.335059e+00 4.310410e-02 1.325711e+01 
2.863740e+00 8.032642e-02 2.120951e+01 
3.458009e+00 1.436735e-01 3.393222e+01 
4.088553e+00 2.431751e-01 5.428675e+01 
4.697447e+00 3.819778e-01 8.685114e+01 
5.220036e+00 5.508709e-01 1.389495e+02 
5.592791e+00 7.245173e-01 2.222996e+02 
5.783129e+00 8.723512e-01 3.556480e+02 
5.792149e+00 9.708703e-01 5.689866e+02 
5.659521e+00 1.015473e+00 9.102982e+02 
5.437617e+00 1.014572e+00 1.456348e+03 
5.170091e+00 9.804024e-01 2.329952e+03 
4.900656e+00 9.281765e-01 3.727594e+03 
4.654230e+00 8.684146e-01 5.963623e+03 
4.454438e+00 8.105069e-01 9.540955e+03 
4.308637e+00 7.593194e-01 1.526418e+04 
4.226514e+00 7.195043e-01 2.442053e+04 
4.200721e+00 6.921901e-01 3.906940e+04 
4.230825e+00 6.795058e-01 6.250552e+04 
4.298622e+00 6.799365e-01 1.000000e+05 


==> anc/TOV-Output-e0-887.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.101301e-03 3.089622e-11 1.000000e-05 
2.653732e-03 6.223173e-11 1.599859e-05 
3.399872e-03 1.308664e-10 2.559548e-05 
4.317946e-03 2.680847e-10 4.094915e-05 
5.467587e-03 5.442865e-10 6.551286e-05 
6.928337e-03 1.107459e-09 1.048113e-04 
8.659819e-03 2.162554e-09 1.676833e-04 
1.099764e-02 4.429340e-09 2.682696e-04 
1.395678e-02 9.053083e-09 4.291934e-04 
1.748207e-02 1.779178e-08 6.866488e-04 
2.244381e-02 3.764706e-08 1.098541e-03 
2.802367e-02 7.328524e-08 1.757511e-03 
3.564226e-02 1.507780e-07 2.811769e-03 
4.515327e-02 3.065568e-07 4.498433e-03 
5.737589e-02 6.289745e-07 7.196857e-03 
7.259638e-02 1.274067e-06 1.151395e-02 
9.156396e-02 2.556379e-06 1.842070e-02 
1.157055e-01 5.158466e-06 2.947052e-02 
1.461527e-01 1.039657e-05 4.714866e-02 
1.852546e-01 2.117352e-05 7.543120e-02 
2.341919e-01 4.277881e-05 1.206793e-01 
2.965804e-01 8.689277e-05 1.930698e-01 
3.751459e-01 1.758837e-04 3.088844e-01 
4.743095e-01 3.555661e-04 4.941713e-01 
5.984594e-01 7.145233e-04 7.906043e-01 
7.561851e-01 1.442369e-03 1.264855e+00 
9.533432e-01 2.893265e-03 2.023590e+00 
1.199479e+00 5.772098e-03 3.237458e+00 
1.506660e+00 1.146904e-02 5.179475e+00 
1.882480e+00 2.246256e-02 8.286428e+00 
2.334638e+00 4.312654e-02 1.325711e+01 
2.861849e+00 8.025303e-02 2.120951e+01 
3.454899e+00 1.434395e-01 3.393222e+01 
4.085606e+00 2.428967e-01 5.428675e+01 
4.695749e+00 3.819010e-01 8.685114e+01 
5.217025e+00 5.504167e-01 1.389495e+02 
5.588313e+00 7.235108e-01 2.222996e+02 
5.777631e+00 8.708879e-01 3.556480e+02 
5.789688e+00 9.703660e-01 5.689866e+02 
5.657324e+00 1.015028e+00 9.102982e+02 
5.435008e+00 1.014004e+00 1.456348e+03 
5.167211e+00 9.797920e-01 2.329952e+03 
4.898175e+00 9.277083e-01 3.727594e+03 
4.653796e+00 8.684261e-01 5.963623e+03 
4.452096e+00 8.101334e-01 9.540955e+03 
4.305749e+00 7.588657e-01 1.526418e+04 
4.223414e+00 7.190291e-01 2.442053e+04 
4.199469e+00 6.920464e-01 3.906940e+04 
4.226700e+00 6.788481e-01 6.250552e+04 
4.295113e+00 6.793737e-01 1.000000e+05 


==> anc/TOV-Output-e0-888.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.113460e-03 3.147109e-11 1.000000e-05 
2.641920e-03 6.147364e-11 1.599859e-05 
3.337957e-03 1.239858e-10 2.559548e-05 
4.267808e-03 2.591459e-10 4.094915e-05 
5.380222e-03 5.191951e-10 6.551286e-05 
6.868825e-03 1.080382e-09 1.048113e-04 
8.553908e-03 2.086525e-09 1.676833e-04 
1.094535e-02 4.371381e-09 2.682696e-04 
1.373294e-02 8.634178e-09 4.291934e-04 
1.745911e-02 1.774177e-08 6.866488e-04 
2.212307e-02 3.609664e-08 1.098541e-03 
2.829945e-02 7.555529e-08 1.757511e-03 
3.552282e-02 1.494356e-07 2.811769e-03 
4.507610e-02 3.053315e-07 4.498433e-03 
5.699979e-02 6.173821e-07 7.196857e-03 
7.210197e-02 1.249621e-06 1.151395e-02 
9.111581e-02 2.521868e-06 1.842070e-02 
1.159778e-01 5.200826e-06 2.947052e-02 
1.465581e-01 1.049511e-05 4.714866e-02 
1.855240e-01 2.128998e-05 7.543120e-02 
2.339708e-01 4.270585e-05 1.206793e-01 
2.962038e-01 8.665972e-05 1.930698e-01 
3.742829e-01 1.748698e-04 3.088844e-01 
4.736681e-01 3.545247e-04 4.941713e-01 
5.978946e-01 7.133045e-04 7.906043e-01 
7.562460e-01 1.444332e-03 1.264855e+00 
9.517751e-01 2.882260e-03 2.023590e+00 
1.199686e+00 5.781473e-03 3.237458e+00 
1.505935e+00 1.146517e-02 5.179475e+00 
1.880586e+00 2.241972e-02 8.286428e+00 
2.330696e+00 4.295742e-02 1.325711e+01 
2.860861e+00 8.025339e-02 2.120951e+01 
3.453997e+00 1.434688e-01 3.393222e+01 
4.081399e+00 2.424080e-01 5.428675e+01 
4.690747e+00 3.810958e-01 8.685114e+01 
5.211367e+00 5.492421e-01 1.389495e+02 
5.587931e+00 7.237830e-01 2.222996e+02 
5.774903e+00 8.703487e-01 3.556480e+02 
5.786924e+00 9.697595e-01 5.689866e+02 
5.657123e+00 1.015222e+00 9.102982e+02 
5.432987e+00 1.013610e+00 1.456348e+03 
5.166907e+00 9.798696e-01 2.329952e+03 
4.895100e+00 9.270976e-01 3.727594e+03 
4.649663e+00 8.676359e-01 5.963623e+03 
4.451102e+00 8.100271e-01 9.540955e+03 
4.303182e+00 7.584712e-01 1.526418e+04 
4.220456e+00 7.185791e-01 2.442053e+04 
4.198542e+00 6.919601e-01 3.906940e+04 
4.227504e+00 6.790714e-01 6.250552e+04 
4.291070e+00 6.787122e-01 1.000000e+05 


==> anc/TOV-Output-e0-889.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.094171e-03 3.065172e-11 1.000000e-05 
2.588990e-03 5.791752e-11 1.599859e-05 
3.409248e-03 1.322496e-10 2.559548e-05 
4.281130e-03 2.618750e-10 4.094915e-05 
5.320223e-03 5.025834e-10 6.551286e-05 
6.780942e-03 1.040612e-09 1.048113e-04 
8.735148e-03 2.224485e-09 1.676833e-04 
1.102860e-02 4.476921e-09 2.682696e-04 
1.383540e-02 8.838810e-09 4.291934e-04 
1.743651e-02 1.769285e-08 6.866488e-04 
2.224755e-02 3.675072e-08 1.098541e-03 
2.815439e-02 7.448319e-08 1.757511e-03 
3.545116e-02 1.487003e-07 2.811769e-03 
4.526417e-02 3.095174e-07 4.498433e-03 
5.703511e-02 6.192271e-07 7.196857e-03 
7.218994e-02 1.255613e-06 1.151395e-02 
9.110806e-02 2.524063e-06 1.842070e-02 
1.159383e-01 5.201362e-06 2.947052e-02 
1.465624e-01 1.050786e-05 4.714866e-02 
1.854287e-01 2.128111e-05 7.543120e-02 
2.334850e-01 4.248817e-05 1.206793e-01 
2.955874e-01 8.621684e-05 1.930698e-01 
3.747436e-01 1.757133e-04 3.088844e-01 
4.728783e-01 3.531515e-04 4.941713e-01 
5.969992e-01 7.109042e-04 7.906043e-01 
7.551521e-01 1.439693e-03 1.264855e+00 
9.522499e-01 2.889780e-03 2.023590e+00 
1.197840e+00 5.761301e-03 3.237458e+00 
1.502980e+00 1.141075e-02 5.179475e+00 
1.876612e+00 2.230346e-02 8.286428e+00 
2.328067e+00 4.285972e-02 1.325711e+01 
2.857167e+00 8.003218e-02 2.120951e+01 
3.448999e+00 1.430094e-01 3.393222e+01 
4.079486e+00 2.423014e-01 5.428675e+01 
4.688499e+00 3.808969e-01 8.685114e+01 
5.208900e+00 5.489347e-01 1.389495e+02 
5.580593e+00 7.218824e-01 2.222996e+02 
5.771810e+00 8.696875e-01 3.556480e+02 
5.785132e+00 9.694787e-01 5.689866e+02 
5.652974e+00 1.014152e+00 9.102982e+02 
5.429785e+00 1.012866e+00 1.456348e+03 
5.164705e+00 9.794397e-01 2.329952e+03 
4.891835e+00 9.264404e-01 3.727594e+03 
4.647063e+00 8.671776e-01 5.963623e+03 
4.447410e+00 8.093855e-01 9.540955e+03 
4.301889e+00 7.583131e-01 1.526418e+04 
4.216788e+00 7.180023e-01 2.442053e+04 
4.194143e+00 6.912610e-01 3.906940e+04 
4.222896e+00 6.783268e-01 6.250552e+04 
4.290609e+00 6.787114e-01 1.000000e+05 


==> anc/TOV-Output-e0-89.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.493815e-03 9.149695e-11 1.000000e-06 
8.889485e-03 2.347128e-10 1.757511e-06 
1.179161e-02 5.478056e-10 3.088844e-06 
1.540449e-02 1.221374e-09 5.428675e-06 
2.038683e-02 2.831103e-09 9.540955e-06 
2.734894e-02 6.834840e-09 1.676833e-05 
3.598768e-02 1.557287e-08 2.947052e-05 
4.805666e-02 3.708241e-08 5.179475e-05 
6.390408e-02 8.719531e-08 9.102982e-05 
8.439405e-02 2.008368e-07 1.599859e-04 
1.130840e-01 4.831839e-07 2.811769e-04 
1.492202e-01 1.110179e-06 4.941713e-04 
1.971257e-01 2.559424e-06 8.685114e-04 
2.621277e-01 6.018037e-06 1.526418e-03 
3.471318e-01 1.397676e-05 2.682696e-03 
4.605498e-01 3.264114e-05 4.714866e-03 
6.111982e-01 7.629620e-05 8.286428e-03 
8.121057e-01 1.789911e-04 1.456348e-02 
1.075740e+00 4.160844e-04 2.559548e-02 
1.425302e+00 9.680437e-04 4.498433e-02 
1.888397e+00 2.252452e-03 7.906043e-02 
2.494058e+00 5.193399e-03 1.389495e-01 
3.295824e+00 1.200160e-02 2.442053e-01 
4.335027e+00 2.737818e-02 4.291934e-01 
5.673864e+00 6.165096e-02 7.543120e-01 
7.355078e+00 1.353013e-01 1.325711e+00 
9.388367e+00 2.849914e-01 2.329952e+00 
1.168343e+01 5.611747e-01 4.094915e+00 
1.405759e+01 1.012026e+00 7.196857e+00 
1.616784e+01 1.624507e+00 1.264855e+01 
1.763812e+01 2.281134e+00 2.222996e+01 
1.829640e+01 2.825769e+00 3.906940e+01 
1.816315e+01 3.139952e+00 6.866488e+01 
1.746842e+01 3.217501e+00 1.206793e+02 
1.649076e+01 3.121258e+00 2.120951e+02 
1.547414e+01 2.931215e+00 3.727594e+02 
1.455226e+01 2.704146e+00 6.551286e+02 
1.384951e+01 2.490186e+00 1.151395e+03 
1.341238e+01 2.315900e+00 2.023590e+03 
1.325757e+01 2.198632e+00 3.556480e+03 
1.335282e+01 2.145104e+00 6.250552e+03 
1.360437e+01 2.148189e+00 1.098541e+04 
1.392534e+01 2.195216e+00 1.930698e+04 
1.421337e+01 2.261700e+00 3.393222e+04 
1.439590e+01 2.322175e+00 5.963623e+04 
1.447795e+01 2.366093e+00 1.048113e+05 
1.447151e+01 2.387749e+00 1.842070e+05 
1.442642e+01 2.393641e+00 3.237458e+05 
1.434206e+01 2.383073e+00 5.689866e+05 
1.426668e+01 2.367585e+00 1.000000e+06 


==> anc/TOV-Output-e0-890.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.092100e-03 3.059526e-11 1.000000e-05 
2.604283e-03 5.901620e-11 1.599859e-05 
3.405375e-03 1.319477e-10 2.559548e-05 
4.253498e-03 2.571257e-10 4.094915e-05 
5.437305e-03 5.371036e-10 6.551286e-05 
6.713426e-03 1.010973e-09 1.048113e-04 
8.677474e-03 2.183167e-09 1.676833e-04 
1.097237e-02 4.413754e-09 2.682696e-04 
1.383892e-02 8.855516e-09 4.291934e-04 
1.738181e-02 1.754658e-08 6.866488e-04 
2.224500e-02 3.677941e-08 1.098541e-03 
2.801046e-02 7.342918e-08 1.757511e-03 
3.549884e-02 1.494690e-07 2.811769e-03 
4.477935e-02 3.000151e-07 4.498433e-03 
5.716096e-02 6.240362e-07 7.196857e-03 
7.183938e-02 1.238801e-06 1.151395e-02 
9.117405e-02 2.532397e-06 1.842070e-02 
1.157332e-01 5.179627e-06 2.947052e-02 
1.459370e-01 1.038560e-05 4.714866e-02 
1.852081e-01 2.122911e-05 7.543120e-02 
2.340640e-01 4.285314e-05 1.206793e-01 
2.954953e-01 8.623307e-05 1.930698e-01 
3.737195e-01 1.744730e-04 3.088844e-01 
4.724192e-01 3.525197e-04 4.941713e-01 
5.966601e-01 7.104897e-04 7.906043e-01 
7.549169e-01 1.439957e-03 1.264855e+00 
9.512858e-01 2.884241e-03 2.023590e+00 
1.195489e+00 5.733928e-03 3.237458e+00 
1.501333e+00 1.138598e-02 5.179475e+00 
1.874218e+00 2.224308e-02 8.286428e+00 
2.325113e+00 4.274444e-02 1.325711e+01 
2.854107e+00 7.986286e-02 2.120951e+01 
3.445115e+00 1.426831e-01 3.393222e+01 
4.073311e+00 2.414848e-01 5.428675e+01 
4.682184e+00 3.798027e-01 8.685114e+01 
5.207215e+00 5.488397e-01 1.389495e+02 
5.580200e+00 7.221500e-01 2.222996e+02 
5.768523e+00 8.689611e-01 3.556480e+02 
5.780893e+00 9.683771e-01 5.689866e+02 
5.649460e+00 1.013284e+00 9.102982e+02 
5.429067e+00 1.012856e+00 1.456348e+03 
5.163195e+00 9.791946e-01 2.329952e+03 
4.892583e+00 9.267470e-01 3.727594e+03 
4.646958e+00 8.672596e-01 5.963623e+03 
4.445120e+00 8.090216e-01 9.540955e+03 
4.299661e+00 7.579812e-01 1.526418e+04 
4.217734e+00 7.182484e-01 2.442053e+04 
4.190948e+00 6.907743e-01 3.906940e+04 
4.220837e+00 6.780379e-01 6.250552e+04 
4.287965e+00 6.783078e-01 1.000000e+05 


==> anc/TOV-Output-e0-891.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.117352e-03 3.175221e-11 1.000000e-05 
2.640171e-03 6.155891e-11 1.599859e-05 
3.362716e-03 1.271935e-10 2.559548e-05 
4.166860e-03 2.420034e-10 4.094915e-05 
5.437065e-03 5.376357e-10 6.551286e-05 
6.897272e-03 1.097556e-09 1.048113e-04 
8.695146e-03 2.199000e-09 1.676833e-04 
1.084787e-02 4.270004e-09 2.682696e-04 
1.389228e-02 8.968411e-09 4.291934e-04 
1.752926e-02 1.801712e-08 6.866488e-04 
2.230053e-02 3.709718e-08 1.098541e-03 
2.800839e-02 7.349536e-08 1.757511e-03 
3.565617e-02 1.516353e-07 2.811769e-03 
4.516875e-02 3.082559e-07 4.498433e-03 
5.670548e-02 6.099217e-07 7.196857e-03 
7.188362e-02 1.242486e-06 1.151395e-02 
9.128598e-02 2.544590e-06 1.842070e-02 
1.153654e-01 5.136170e-06 2.947052e-02 
1.461622e-01 1.044547e-05 4.714866e-02 
1.850370e-01 2.119412e-05 7.543120e-02 
2.338159e-01 4.276500e-05 1.206793e-01 
2.954542e-01 8.629389e-05 1.930698e-01 
3.727288e-01 1.732839e-04 3.088844e-01 
4.727451e-01 3.536452e-04 4.941713e-01 
5.956611e-01 7.077213e-04 7.906043e-01 
7.524481e-01 1.427491e-03 1.264855e+00 
9.485332e-01 2.862522e-03 2.023590e+00 
1.195928e+00 5.746559e-03 3.237458e+00 
1.500966e+00 1.139013e-02 5.179475e+00 
1.872907e+00 2.222081e-02 8.286428e+00 
2.324543e+00 4.275836e-02 1.325711e+01 
2.850484e+00 7.964766e-02 2.120951e+01 
3.444148e+00 1.427038e-01 3.393222e+01 
4.068495e+00 2.408949e-01 5.428675e+01 
4.679939e+00 3.796035e-01 8.685114e+01 
5.201703e+00 5.477038e-01 1.389495e+02 
5.573636e+00 7.204910e-01 2.222996e+02 
5.765585e+00 8.683505e-01 3.556480e+02 
5.778633e+00 9.679385e-01 5.689866e+02 
5.648389e+00 1.013198e+00 9.102982e+02 
5.424128e+00 1.011598e+00 1.456348e+03 
5.159992e+00 9.784964e-01 2.329952e+03 
4.888443e+00 9.258790e-01 3.727594e+03 
4.643240e+00 8.665586e-01 5.963623e+03 
4.442607e+00 8.086133e-01 9.540955e+03 
4.297896e+00 7.577350e-01 1.526418e+04 
4.213083e+00 7.174959e-01 2.442053e+04 
4.188407e+00 6.904028e-01 3.906940e+04 
4.217673e+00 6.775514e-01 6.250552e+04 
4.283570e+00 6.775810e-01 1.000000e+05 


==> anc/TOV-Output-e0-892.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.117361e-03 3.178825e-11 1.000000e-05 
2.606320e-03 5.928772e-11 1.599859e-05 
3.287933e-03 1.190284e-10 2.559548e-05 
4.241101e-03 2.554568e-10 4.094915e-05 
5.362584e-03 5.164211e-10 6.551286e-05 
6.788701e-03 1.047712e-09 1.048113e-04 
8.658139e-03 2.173479e-09 1.676833e-04 
1.102570e-02 4.488495e-09 2.682696e-04 
1.378420e-02 8.770543e-09 4.291934e-04 
1.737407e-02 1.756253e-08 6.866488e-04 
2.231515e-02 3.721191e-08 1.098541e-03 
2.785697e-02 7.239095e-08 1.757511e-03 
3.561907e-02 1.513321e-07 2.811769e-03 
4.503434e-02 3.058553e-07 4.498433e-03 
5.686444e-02 6.157556e-07 7.196857e-03 
7.206187e-02 1.253156e-06 1.151395e-02 
9.069581e-02 2.498358e-06 1.842070e-02 
1.148430e-01 5.072391e-06 2.947052e-02 
1.457520e-01 1.036941e-05 4.714866e-02 
1.840844e-01 2.089189e-05 7.543120e-02 
2.334326e-01 4.260282e-05 1.206793e-01 
2.946166e-01 8.565819e-05 1.930698e-01 
3.726576e-01 1.733786e-04 3.088844e-01 
4.723484e-01 3.531511e-04 4.941713e-01 
5.966284e-01 7.119662e-04 7.906043e-01 
7.531438e-01 1.433043e-03 1.264855e+00 
9.482353e-01 2.863009e-03 2.023590e+00 
1.193275e+00 5.714865e-03 3.237458e+00 
1.497083e+00 1.131490e-02 5.179475e+00 
1.871487e+00 2.219470e-02 8.286428e+00 
2.321210e+00 4.262247e-02 1.325711e+01 
2.847100e+00 7.945205e-02 2.120951e+01 
3.440626e+00 1.424202e-01 3.393222e+01 
4.065161e+00 2.405513e-01 5.428675e+01 
4.675492e+00 3.789200e-01 8.685114e+01 
5.197649e+00 5.469642e-01 1.389495e+02 
5.572450e+00 7.205099e-01 2.222996e+02 
5.761785e+00 8.674520e-01 3.556480e+02 
5.773670e+00 9.665929e-01 5.689866e+02 
5.644665e+00 1.012262e+00 9.102982e+02 
5.421108e+00 1.010906e+00 1.456348e+03 
5.157286e+00 9.779310e-01 2.329952e+03 
4.886995e+00 9.256576e-01 3.727594e+03 
4.642492e+00 8.665010e-01 5.963623e+03 
4.442908e+00 8.087632e-01 9.540955e+03 
4.296181e+00 7.574980e-01 1.526418e+04 
4.211780e+00 7.173405e-01 2.442053e+04 
4.186341e+00 6.901149e-01 3.906940e+04 
4.215760e+00 6.772884e-01 6.250552e+04 
4.280788e+00 6.771519e-01 1.000000e+05 


==> anc/TOV-Output-e0-893.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.025083e-03 2.784176e-11 1.000000e-05 
2.580670e-03 5.761901e-11 1.599859e-05 
3.295914e-03 1.200317e-10 2.559548e-05 
4.267608e-03 2.605684e-10 4.094915e-05 
5.277309e-03 4.927266e-10 6.551286e-05 
6.769226e-03 1.039885e-09 1.048113e-04 
8.534793e-03 2.084238e-09 1.676833e-04 
1.094279e-02 4.392912e-09 2.682696e-04 
1.368916e-02 8.600010e-09 4.291934e-04 
1.754720e-02 1.811307e-08 6.866488e-04 
2.193444e-02 3.537925e-08 1.098541e-03 
2.801832e-02 7.373871e-08 1.757511e-03 
3.557691e-02 1.509644e-07 2.811769e-03 
4.470157e-02 2.994603e-07 4.498433e-03 
5.654767e-02 6.062012e-07 7.196857e-03 
7.185520e-02 1.243798e-06 1.151395e-02 
9.088661e-02 2.516977e-06 1.842070e-02 
1.148705e-01 5.081735e-06 2.947052e-02 
1.459286e-01 1.041881e-05 4.714866e-02 
1.840769e-01 2.091274e-05 7.543120e-02 
2.327070e-01 4.225412e-05 1.206793e-01 
2.941010e-01 8.530472e-05 1.930698e-01 
3.730336e-01 1.740984e-04 3.088844e-01 
4.708554e-01 3.502063e-04 4.941713e-01 
5.943471e-01 7.046244e-04 7.906043e-01 
7.518736e-01 1.427405e-03 1.264855e+00 
9.478864e-01 2.863029e-03 2.023590e+00 
1.193217e+00 5.720335e-03 3.237458e+00 
1.495944e+00 1.130158e-02 5.179475e+00 
1.867808e+00 2.208916e-02 8.286428e+00 
2.319034e+00 4.254931e-02 1.325711e+01 
2.843742e+00 7.925864e-02 2.120951e+01 
3.434589e+00 1.418380e-01 3.393222e+01 
4.063941e+00 2.405585e-01 5.428675e+01 
4.669379e+00 3.778710e-01 8.685114e+01 
5.194315e+00 5.464197e-01 1.389495e+02 
5.565768e+00 7.188135e-01 2.222996e+02 
5.758362e+00 8.666789e-01 3.556480e+02 
5.772648e+00 9.665683e-01 5.689866e+02 
5.641810e+00 1.011605e+00 9.102982e+02 
5.421777e+00 1.011306e+00 1.456348e+03 
5.154105e+00 9.772377e-01 2.329952e+03 
4.886683e+00 9.257091e-01 3.727594e+03 
4.639623e+00 8.659832e-01 5.963623e+03 
4.440291e+00 8.083341e-01 9.540955e+03 
4.294195e+00 7.572107e-01 1.526418e+04 
4.209309e+00 7.169766e-01 2.442053e+04 
4.184263e+00 6.898249e-01 3.906940e+04 
4.214875e+00 6.772091e-01 6.250552e+04 
4.280480e+00 6.771785e-01 1.000000e+05 


==> anc/TOV-Output-e0-894.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.085429e-03 3.043971e-11 1.000000e-05 
2.570375e-03 5.699594e-11 1.599859e-05 
3.373932e-03 1.289031e-10 2.559548e-05 
4.206979e-03 2.498995e-10 4.094915e-05 
5.294714e-03 4.981751e-10 6.551286e-05 
6.790108e-03 1.050714e-09 1.048113e-04 
8.528365e-03 2.081861e-09 1.676833e-04 
1.091291e-02 4.361905e-09 2.682696e-04 
1.375358e-02 8.731772e-09 4.291934e-04 
1.758657e-02 1.825569e-08 6.866488e-04 
2.192094e-02 3.535352e-08 1.098541e-03 
2.808333e-02 7.433636e-08 1.757511e-03 
3.516043e-02 1.458877e-07 2.811769e-03 
4.474711e-02 3.007130e-07 4.498433e-03 
5.663275e-02 6.096235e-07 7.196857e-03 
7.191764e-02 1.248440e-06 1.151395e-02 
9.055717e-02 2.492494e-06 1.842070e-02 
1.152700e-01 5.140689e-06 2.947052e-02 
1.451245e-01 1.025900e-05 4.714866e-02 
1.843626e-01 2.103380e-05 7.543120e-02 
2.324395e-01 4.215569e-05 1.206793e-01 
2.938789e-01 8.520693e-05 1.930698e-01 
3.721506e-01 1.730588e-04 3.088844e-01 
4.702787e-01 3.493116e-04 4.941713e-01 
5.940976e-01 7.045233e-04 7.906043e-01 
7.510297e-01 1.424194e-03 1.264855e+00 
9.460854e-01 2.849938e-03 2.023590e+00 
1.191784e+00 5.706110e-03 3.237458e+00 
1.493489e+00 1.125868e-02 5.179475e+00 
1.867474e+00 2.210112e-02 8.286428e+00 
2.315723e+00 4.241472e-02 1.325711e+01 
2.840681e+00 7.908937e-02 2.120951e+01 
3.434232e+00 1.419303e-01 3.393222e+01 
4.058584e+00 2.398785e-01 5.428675e+01 
4.666674e+00 3.775698e-01 8.685114e+01 
5.189302e+00 5.454193e-01 1.389495e+02 
5.561884e+00 7.179899e-01 2.222996e+02 
5.756146e+00 8.663080e-01 3.556480e+02 
5.767898e+00 9.652934e-01 5.689866e+02 
5.639108e+00 1.010995e+00 9.102982e+02 
5.417755e+00 1.010317e+00 1.456348e+03 
5.153414e+00 9.772106e-01 2.329952e+03 
4.882136e+00 9.247421e-01 3.727594e+03 
4.637616e+00 8.656522e-01 5.963623e+03 
4.438475e+00 8.080636e-01 9.540955e+03 
4.292548e+00 7.569860e-01 1.526418e+04 
4.208483e+00 7.169061e-01 2.442053e+04 
4.183897e+00 6.898365e-01 3.906940e+04 
4.211802e+00 6.767384e-01 6.250552e+04 
4.277891e+00 6.767845e-01 1.000000e+05 


==> anc/TOV-Output-e0-895.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.086593e-03 3.052483e-11 1.000000e-05 
2.635916e-03 6.153674e-11 1.599859e-05 
3.308047e-03 1.216340e-10 2.559548e-05 
4.231014e-03 2.544916e-10 4.094915e-05 
5.352757e-03 5.153147e-10 6.551286e-05 
6.819956e-03 1.065822e-09 1.048113e-04 
8.507456e-03 2.068898e-09 1.676833e-04 
1.091203e-02 4.365731e-09 2.682696e-04 
1.364162e-02 8.529775e-09 4.291934e-04 
1.732105e-02 1.746075e-08 6.866488e-04 
2.202587e-02 3.590376e-08 1.098541e-03 
2.778672e-02 7.208636e-08 1.757511e-03 
3.539329e-02 1.489720e-07 2.811769e-03 
4.484180e-02 3.029645e-07 4.498433e-03 
5.646294e-02 6.048319e-07 7.196857e-03 
7.190604e-02 1.249232e-06 1.151395e-02 
9.047905e-02 2.488829e-06 1.842070e-02 
1.143806e-01 5.028224e-06 2.947052e-02 
1.455980e-01 1.037132e-05 4.714866e-02 
1.832787e-01 2.068813e-05 7.543120e-02 
2.322852e-01 4.211886e-05 1.206793e-01 
2.942799e-01 8.565171e-05 1.930698e-01 
3.724447e-01 1.736630e-04 3.088844e-01 
4.706943e-01 3.506287e-04 4.941713e-01 
5.930957e-01 7.017493e-04 7.906043e-01 
7.506020e-01 1.423346e-03 1.264855e+00 
9.453922e-01 2.846841e-03 2.023590e+00 
1.190890e+00 5.699589e-03 3.237458e+00 
1.493932e+00 1.128090e-02 5.179475e+00 
1.864441e+00 2.201833e-02 8.286428e+00 
2.314477e+00 4.239175e-02 1.325711e+01 
2.839267e+00 7.905390e-02 2.120951e+01 
3.430241e+00 1.415910e-01 3.393222e+01 
4.053963e+00 2.393210e-01 5.428675e+01 
4.661783e+00 3.767890e-01 8.685114e+01 
5.184655e+00 5.445183e-01 1.389495e+02 
5.558381e+00 7.172845e-01 2.222996e+02 
5.749923e+00 8.645997e-01 3.556480e+02 
5.765104e+00 9.646741e-01 5.689866e+02 
5.634903e+00 1.009904e+00 9.102982e+02 
5.416022e+00 1.010005e+00 1.456348e+03 
5.151764e+00 9.769266e-01 2.329952e+03 
4.880180e+00 9.243979e-01 3.727594e+03 
4.635508e+00 8.652990e-01 5.963623e+03 
4.436288e+00 8.077192e-01 9.540955e+03 
4.289505e+00 7.565019e-01 1.526418e+04 
4.205439e+00 7.164397e-01 2.442053e+04 
4.178890e+00 6.890296e-01 3.906940e+04 
4.208841e+00 6.762879e-01 6.250552e+04 
4.273709e+00 6.760968e-01 1.000000e+05 


==> anc/TOV-Output-e0-896.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.065933e-03 2.966019e-11 1.000000e-05 
2.666983e-03 6.380956e-11 1.599859e-05 
3.359246e-03 1.275118e-10 2.559548e-05 
4.203728e-03 2.498784e-10 4.094915e-05 
5.254856e-03 4.880984e-10 6.551286e-05 
6.761666e-03 1.039887e-09 1.048113e-04 
8.616392e-03 2.151797e-09 1.676833e-04 
1.086796e-02 4.317862e-09 2.682696e-04 
1.372602e-02 8.698790e-09 4.291934e-04 
1.730926e-02 1.744458e-08 6.866488e-04 
2.194782e-02 3.556312e-08 1.098541e-03 
2.790967e-02 7.312906e-08 1.757511e-03 
3.552650e-02 1.508287e-07 2.811769e-03 
4.491272e-02 3.047444e-07 4.498433e-03 
5.675371e-02 6.149105e-07 7.196857e-03 
7.179898e-02 1.245049e-06 1.151395e-02 
9.043006e-02 2.487565e-06 1.842070e-02 
1.148201e-01 5.092094e-06 2.947052e-02 
1.453830e-01 1.033697e-05 4.714866e-02 
1.833422e-01 2.073278e-05 7.543120e-02 
2.318516e-01 4.193020e-05 1.206793e-01 
2.931554e-01 8.476835e-05 1.930698e-01 
3.720299e-01 1.732766e-04 3.088844e-01 
4.692606e-01 3.478237e-04 4.941713e-01 
5.931615e-01 7.027639e-04 7.906043e-01 
7.496509e-01 1.419525e-03 1.264855e+00 
9.442792e-01 2.839961e-03 2.023590e+00 
1.188756e+00 5.675355e-03 3.237458e+00 
1.492769e+00 1.126699e-02 5.179475e+00 
1.863229e+00 2.199940e-02 8.286428e+00 
2.310939e+00 4.224498e-02 1.325711e+01 
2.836010e+00 7.886866e-02 2.120951e+01 
3.426222e+00 1.412485e-01 3.393222e+01 
4.053125e+00 2.393905e-01 5.428675e+01 
4.657130e+00 3.760602e-01 8.685114e+01 
5.182965e+00 5.444183e-01 1.389495e+02 
5.554694e+00 7.165216e-01 2.222996e+02 
5.749678e+00 8.648856e-01 3.556480e+02 
5.763725e+00 9.645285e-01 5.689866e+02 
5.634452e+00 1.010015e+00 9.102982e+02 
5.414305e+00 1.009698e+00 1.456348e+03 
5.148576e+00 9.762304e-01 2.329952e+03 
4.878903e+00 9.242166e-01 3.727594e+03 
4.634586e+00 8.652032e-01 5.963623e+03 
4.432198e+00 8.069965e-01 9.540955e+03 
4.288906e+00 7.564717e-01 1.526418e+04 
4.203516e+00 7.161731e-01 2.442053e+04 
4.179929e+00 6.892889e-01 3.906940e+04 
4.205730e+00 6.758102e-01 6.250552e+04 
4.272060e+00 6.758759e-01 1.000000e+05 


==> anc/TOV-Output-e0-897.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.033132e-03 2.830128e-11 1.000000e-05 
2.650453e-03 6.270033e-11 1.599859e-05 
3.264824e-03 1.171895e-10 2.559548e-05 
4.221017e-03 2.532566e-10 4.094915e-05 
5.303310e-03 5.022852e-10 6.551286e-05 
6.753388e-03 1.037228e-09 1.048113e-04 
8.480426e-03 2.053820e-09 1.676833e-04 
1.084435e-02 4.294573e-09 2.682696e-04 
1.385789e-02 8.961922e-09 4.291934e-04 
1.729486e-02 1.742052e-08 6.866488e-04 
2.208717e-02 3.628525e-08 1.098541e-03 
2.802963e-02 7.415877e-08 1.757511e-03 
3.525628e-02 1.475777e-07 2.811769e-03 
4.486705e-02 3.041547e-07 4.498433e-03 
5.662769e-02 6.115054e-07 7.196857e-03 
7.163737e-02 1.238041e-06 1.151395e-02 
9.053643e-02 2.499140e-06 1.842070e-02 
1.141514e-01 5.009230e-06 2.947052e-02 
1.445009e-01 1.016129e-05 4.714866e-02 
1.832075e-01 2.071019e-05 7.543120e-02 
2.321732e-01 4.215187e-05 1.206793e-01 
2.935007e-01 8.516295e-05 1.930698e-01 
3.712146e-01 1.723322e-04 3.088844e-01 
4.692253e-01 3.481324e-04 4.941713e-01 
5.931473e-01 7.034943e-04 7.906043e-01 
7.476033e-01 1.409505e-03 1.264855e+00 
9.443253e-01 2.843513e-03 2.023590e+00 
1.187179e+00 5.659108e-03 3.237458e+00 
1.489917e+00 1.121514e-02 5.179475e+00 
1.860018e+00 2.191049e-02 8.286428e+00 
2.308830e+00 4.217534e-02 1.325711e+01 
2.833653e+00 7.875636e-02 2.120951e+01 
3.422041e+00 1.408869e-01 3.393222e+01 
4.047947e+00 2.387404e-01 5.428675e+01 
4.656066e+00 3.761175e-01 8.685114e+01 
5.176323e+00 5.429760e-01 1.389495e+02 
5.551527e+00 7.159201e-01 2.222996e+02 
5.745177e+00 8.637507e-01 3.556480e+02 
5.759453e+00 9.634126e-01 5.689866e+02 
5.629361e+00 1.008639e+00 9.102982e+02 
5.411129e+00 1.008959e+00 1.456348e+03 
5.145126e+00 9.754637e-01 2.329952e+03 
4.876522e+00 9.237694e-01 3.727594e+03 
4.633824e+00 8.651417e-01 5.963623e+03 
4.429572e+00 8.065645e-01 9.540955e+03 
4.284315e+00 7.556996e-01 1.526418e+04 
4.199063e+00 7.154549e-01 2.442053e+04 
4.175818e+00 6.886397e-01 3.906940e+04 
4.204598e+00 6.756862e-01 6.250552e+04 
4.269466e+00 6.754807e-01 1.000000e+05 


==> anc/TOV-Output-e0-898.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.017054e-03 2.766595e-11 1.000000e-05 
2.628376e-03 6.121467e-11 1.599859e-05 
3.370901e-03 1.291312e-10 2.559548e-05 
4.136461e-03 2.386053e-10 4.094915e-05 
5.251799e-03 4.883345e-10 6.551286e-05 
6.700337e-03 1.014106e-09 1.048113e-04 
8.565840e-03 2.118864e-09 1.676833e-04 
1.078184e-02 4.225445e-09 2.682696e-04 
1.381739e-02 8.893485e-09 4.291934e-04 
1.728918e-02 1.742276e-08 6.866488e-04 
2.201746e-02 3.598283e-08 1.098541e-03 
2.770859e-02 7.171954e-08 1.757511e-03 
3.503092e-02 1.449271e-07 2.811769e-03 
4.450397e-02 2.971613e-07 4.498433e-03 
5.668073e-02 6.139087e-07 7.196857e-03 
7.137978e-02 1.226100e-06 1.151395e-02 
9.036464e-02 2.487711e-06 1.842070e-02 
1.142685e-01 5.030265e-06 2.947052e-02 
1.447660e-01 1.022872e-05 4.714866e-02 
1.832569e-01 2.075004e-05 7.543120e-02 
2.315794e-01 4.187597e-05 1.206793e-01 
2.932810e-01 8.506655e-05 1.930698e-01 
3.704432e-01 1.714512e-04 3.088844e-01 
4.685392e-01 3.469939e-04 4.941713e-01 
5.919248e-01 6.999341e-04 7.906043e-01 
7.466114e-01 1.405467e-03 1.264855e+00 
9.433490e-01 2.837853e-03 2.023590e+00 
1.185237e+00 5.637670e-03 3.237458e+00 
1.488260e+00 1.119014e-02 5.179475e+00 
1.858121e+00 2.186756e-02 8.286428e+00 
2.304899e+00 4.200766e-02 1.325711e+01 
2.827928e+00 7.837126e-02 2.120951e+01 
3.421167e+00 1.409167e-01 3.393222e+01 
4.042907e+00 2.381134e-01 5.428675e+01 
4.650972e+00 3.752919e-01 8.685114e+01 
5.173975e+00 5.426970e-01 1.389495e+02 
5.547490e+00 7.150475e-01 2.222996e+02 
5.741488e+00 8.628868e-01 3.556480e+02 
5.756692e+00 9.628028e-01 5.689866e+02 
5.628959e+00 1.008765e+00 9.102982e+02 
5.407646e+00 1.008128e+00 1.456348e+03 
5.144848e+00 9.755463e-01 2.329952e+03 
4.873290e+00 9.231171e-01 3.727594e+03 
4.628251e+00 8.640355e-01 5.963623e+03 
4.429326e+00 8.066050e-01 9.540955e+03 
4.283363e+00 7.556034e-01 1.526418e+04 
4.199411e+00 7.155935e-01 2.442053e+04 
4.173745e+00 6.883499e-01 3.906940e+04 
4.200907e+00 6.751047e-01 6.250552e+04 
4.267049e+00 6.751180e-01 1.000000e+05 


==> anc/TOV-Output-e0-899.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.101192e-03 3.130932e-11 1.000000e-05 
2.620057e-03 6.070279e-11 1.599859e-05 
3.298858e-03 1.211623e-10 2.559548e-05 
4.231292e-03 2.556793e-10 4.094915e-05 
5.378652e-03 5.251664e-10 6.551286e-05 
6.733544e-03 1.030404e-09 1.048113e-04 
8.539828e-03 2.101958e-09 1.676833e-04 
1.080707e-02 4.259917e-09 2.682696e-04 
1.373971e-02 8.754062e-09 4.291934e-04 
1.724488e-02 1.730843e-08 6.866488e-04 
2.203250e-02 3.609679e-08 1.098541e-03 
2.789584e-02 7.326493e-08 1.757511e-03 
3.516025e-02 1.467013e-07 2.811769e-03 
4.473128e-02 3.020739e-07 4.498433e-03 
5.631747e-02 6.028515e-07 7.196857e-03 
7.163817e-02 1.240843e-06 1.151395e-02 
9.048481e-02 2.500429e-06 1.842070e-02 
1.144575e-01 5.060892e-06 2.947052e-02 
1.450223e-01 1.029458e-05 4.714866e-02 
1.828777e-01 2.064446e-05 7.543120e-02 
2.312039e-01 4.171898e-05 1.206793e-01 
2.926201e-01 8.458686e-05 1.930698e-01 
3.703891e-01 1.715666e-04 3.088844e-01 
4.675367e-01 3.451557e-04 4.941713e-01 
5.916893e-01 6.998754e-04 7.906043e-01 
7.465092e-01 1.406444e-03 1.264855e+00 
9.422371e-01 2.830971e-03 2.023590e+00 
1.184847e+00 5.638289e-03 3.237458e+00 
1.485412e+00 1.113852e-02 5.179475e+00 
1.856979e+00 2.185097e-02 8.286428e+00 
2.301618e+00 4.187514e-02 1.325711e+01 
2.828041e+00 7.845888e-02 2.120951e+01 
3.417067e+00 1.405645e-01 3.393222e+01 
4.039011e+00 2.376759e-01 5.428675e+01 
4.645689e+00 3.744250e-01 8.685114e+01 
5.170633e+00 5.421483e-01 1.389495e+02 
5.544509e+00 7.145032e-01 2.222996e+02 
5.737577e+00 8.619480e-01 3.556480e+02 
5.751768e+00 9.614670e-01 5.689866e+02 
5.624533e+00 1.007601e+00 9.102982e+02 
5.405719e+00 1.007757e+00 1.456348e+03 
5.139548e+00 9.742831e-01 2.329952e+03 
4.873608e+00 9.233192e-01 3.727594e+03 
4.628428e+00 8.641777e-01 5.963623e+03 
4.427542e+00 8.063400e-01 9.540955e+03 
4.282698e+00 7.555604e-01 1.526418e+04 
4.197528e+00 7.153336e-01 2.442053e+04 
4.171786e+00 6.880800e-01 3.906940e+04 
4.198048e+00 6.746717e-01 6.250552e+04 
4.263559e+00 6.745576e-01 1.000000e+05 


==> anc/TOV-Output-e0-9.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.471173e-03 9.156056e-12 1.000000e-08 
7.640153e-03 1.506834e-11 1.450829e-08 
9.677242e-03 3.062064e-11 2.104904e-08 
1.158595e-02 5.254776e-11 3.053856e-08 
1.333883e-02 8.018866e-11 4.430621e-08 
1.636594e-02 1.481092e-10 6.428073e-08 
1.952813e-02 2.516179e-10 9.326033e-08 
2.409678e-02 4.727554e-10 1.353048e-07 
2.881892e-02 8.087097e-10 1.963041e-07 
3.428798e-02 1.362025e-09 2.848036e-07 
4.275820e-02 2.641299e-09 4.132012e-07 
5.138178e-02 4.583392e-09 5.994843e-07 
6.111485e-02 7.712581e-09 8.697490e-07 
7.292512e-02 1.310361e-08 1.261857e-06 
8.998898e-02 2.462224e-08 1.830738e-06 
1.065814e-01 4.090764e-08 2.656088e-06 
1.284462e-01 7.160166e-08 3.853529e-06 
1.559909e-01 1.282501e-07 5.590810e-06 
1.896030e-01 2.303007e-07 8.111308e-06 
2.263671e-01 3.919224e-07 1.176812e-05 
2.751171e-01 7.035795e-07 1.707353e-05 
3.315257e-01 1.231154e-06 2.477076e-05 
3.975229e-01 2.122501e-06 3.593814e-05 
4.801456e-01 3.740085e-06 5.214008e-05 
5.752309e-01 6.431179e-06 7.564633e-05 
6.989316e-01 1.153639e-05 1.097499e-04 
8.367715e-01 1.979655e-05 1.592283e-04 
1.008419e+00 3.464946e-05 2.310130e-04 
1.218639e+00 6.115118e-05 3.351603e-04 
1.462353e+00 1.056685e-04 4.862602e-04 
1.767973e+00 1.867360e-04 7.054802e-04 
2.127026e+00 3.251908e-04 1.023531e-03 
2.562728e+00 5.687940e-04 1.484968e-03 
3.093392e+00 1.000440e-03 2.154435e-03 
3.725489e+00 1.747803e-03 3.125716e-03 
4.480682e+00 3.041289e-03 4.534879e-03 
5.398004e+00 5.319163e-03 6.579332e-03 
6.485391e+00 9.228409e-03 9.545485e-03 
7.791074e+00 1.600897e-02 1.384886e-02 
9.362983e+00 2.780845e-02 2.009233e-02 
1.124254e+01 4.820039e-02 2.915053e-02 
1.348041e+01 8.323724e-02 4.229243e-02 
1.610808e+01 1.423743e-01 6.135907e-02 
1.919145e+01 2.416516e-01 8.902151e-02 
2.273888e+01 4.040483e-01 1.291550e-01 
2.678681e+01 6.654192e-01 1.873817e-01 
3.127694e+01 1.070397e+00 2.718588e-01 
3.609580e+01 1.669590e+00 3.944206e-01 
4.107567e+01 2.510369e+00 5.722368e-01 
4.587510e+01 3.594634e+00 8.302176e-01 
5.017921e+01 4.879151e+00 1.204504e+00 
5.370083e+01 6.265870e+00 1.747528e+00 
5.614129e+01 7.588616e+00 2.535364e+00 
5.740673e+01 8.700108e+00 3.678380e+00 
5.758057e+01 9.510185e+00 5.336699e+00 
5.679251e+01 9.970774e+00 7.742637e+00 
5.533631e+01 1.012448e+01 1.123324e+01 
5.341740e+01 1.001593e+01 1.629751e+01 
5.130396e+01 9.728706e+00 2.364489e+01 
4.918557e+01 9.330444e+00 3.430469e+01 
4.716652e+01 8.868897e+00 4.977024e+01 
4.537145e+01 8.394972e+00 7.220809e+01 
4.391606e+01 7.951470e+00 1.047616e+02 
4.280845e+01 7.555197e+00 1.519911e+02 
4.207496e+01 7.224998e+00 2.205131e+02 
4.171295e+01 6.972751e+00 3.199267e+02 
4.173447e+01 6.811861e+00 4.641589e+02 
4.203864e+01 6.734603e+00 6.734151e+02 
4.257650e+01 6.739939e+00 9.770100e+02 
4.322227e+01 6.808569e+00 1.417474e+03 
4.388501e+01 6.921667e+00 2.056512e+03 
4.449925e+01 7.059998e+00 2.983647e+03 
4.494581e+01 7.189602e+00 4.328761e+03 
4.528574e+01 7.311682e+00 6.280291e+03 
4.549027e+01 7.410389e+00 9.111628e+03 
4.556262e+01 7.478487e+00 1.321941e+04 
4.553812e+01 7.518144e+00 1.917910e+04 
4.540412e+01 7.523978e+00 2.782559e+04 
4.525273e+01 7.514618e+00 4.037017e+04 
4.511696e+01 7.497564e+00 5.857021e+04 
4.495518e+01 7.465846e+00 8.497534e+04 
4.479253e+01 7.426897e+00 1.232847e+05 
4.470236e+01 7.397972e+00 1.788650e+05 
4.461649e+01 7.367391e+00 2.595024e+05 
4.457118e+01 7.344451e+00 3.764936e+05 
4.456897e+01 7.331184e+00 5.462277e+05 
4.456145e+01 7.318921e+00 7.924829e+05 
4.459706e+01 7.318047e+00 1.149757e+06 
4.462872e+01 7.319269e+00 1.668101e+06 
4.467595e+01 7.326384e+00 2.420128e+06 
4.473887e+01 7.339030e+00 3.511192e+06 
4.476137e+01 7.345266e+00 5.094138e+06 
4.480121e+01 7.356207e+00 7.390722e+06 
4.481517e+01 7.362474e+00 1.072267e+07 
4.480834e+01 7.364593e+00 1.555676e+07 
4.481993e+01 7.370163e+00 2.257020e+07 
4.480666e+01 7.370096e+00 3.274549e+07 
4.481016e+01 7.372744e+00 4.750810e+07 
4.479907e+01 7.371682e+00 6.892612e+07 
4.479664e+01 7.371701e+00 1.000000e+08 


==> anc/TOV-Output-e0-90.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.561912e-03 9.546642e-11 1.000000e-06 
8.527464e-03 2.095169e-10 1.757511e-06 
1.167928e-02 5.382793e-10 3.088844e-06 
1.525346e-02 1.199126e-09 5.428675e-06 
2.036197e-02 2.852455e-09 9.540955e-06 
2.666120e-02 6.403219e-09 1.676833e-05 
3.614149e-02 1.595063e-08 2.947052e-05 
4.788169e-02 3.709096e-08 5.179475e-05 
6.320342e-02 8.530643e-08 9.102982e-05 
8.430853e-02 2.024766e-07 1.599859e-04 
1.107761e-01 4.593031e-07 2.811769e-04 
1.470245e-01 1.073821e-06 4.941713e-04 
1.955063e-01 2.524917e-06 8.685114e-04 
2.604243e-01 5.967784e-06 1.526418e-03 
3.443899e-01 1.380150e-05 2.682696e-03 
4.572915e-01 3.231222e-05 4.714866e-03 
6.065350e-01 7.540079e-05 8.286428e-03 
8.022039e-01 1.744616e-04 1.456348e-02 
1.063998e+00 4.071292e-04 2.559548e-02 
1.408068e+00 9.438350e-04 4.498433e-02 
1.868615e+00 2.206895e-03 7.906043e-02 
2.472140e+00 5.114332e-03 1.389495e-01 
3.263709e+00 1.178455e-02 2.442053e-01 
4.286755e+00 2.676957e-02 4.291934e-01 
5.617133e+00 6.048415e-02 7.543120e-01 
7.273155e+00 1.322793e-01 1.325711e+00 
9.292373e+00 2.793549e-01 2.329952e+00 
1.157289e+01 5.512187e-01 4.094915e+00 
1.393873e+01 9.967184e-01 7.196857e+00 
1.603527e+01 1.600854e+00 1.264855e+01 
1.752239e+01 2.257279e+00 2.222996e+01 
1.818893e+01 2.801077e+00 3.906940e+01 
1.806255e+01 3.115910e+00 6.866488e+01 
1.738612e+01 3.199286e+00 1.206793e+02 
1.642803e+01 3.109333e+00 2.120951e+02 
1.540146e+01 2.917722e+00 3.727594e+02 
1.448687e+01 2.693414e+00 6.551286e+02 
1.378520e+01 2.480499e+00 1.151395e+03 
1.335128e+01 2.307323e+00 2.023590e+03 
1.318775e+01 2.188717e+00 3.556480e+03 
1.327440e+01 2.133568e+00 6.250552e+03 
1.352266e+01 2.135680e+00 1.098541e+04 
1.384060e+01 2.181618e+00 1.930698e+04 
1.412920e+01 2.247739e+00 3.393222e+04 
1.431154e+01 2.307855e+00 5.963623e+04 
1.440113e+01 2.353209e+00 1.048113e+05 
1.440018e+01 2.376016e+00 1.842070e+05 
1.434481e+01 2.379827e+00 3.237458e+05 
1.426817e+01 2.370975e+00 5.689866e+05 
1.419587e+01 2.356219e+00 1.000000e+06 


==> anc/TOV-Output-e0-900.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.087777e-03 3.074763e-11 1.000000e-05 
2.580924e-03 5.808781e-11 1.599859e-05 
3.243785e-03 1.153229e-10 2.559548e-05 
4.190303e-03 2.485969e-10 4.094915e-05 
5.269086e-03 4.942713e-10 6.551286e-05 
6.678818e-03 1.006603e-09 1.048113e-04 
8.534373e-03 2.100266e-09 1.676833e-04 
1.078136e-02 4.234285e-09 2.682696e-04 
1.360255e-02 8.503953e-09 4.291934e-04 
1.747719e-02 1.803743e-08 6.866488e-04 
2.203804e-02 3.616418e-08 1.098541e-03 
2.796427e-02 7.388747e-08 1.757511e-03 
3.497157e-02 1.445129e-07 2.811769e-03 
4.442938e-02 2.963282e-07 4.498433e-03 
5.625139e-02 6.014002e-07 7.196857e-03 
7.151227e-02 1.235685e-06 1.151395e-02 
9.004412e-02 2.466814e-06 1.842070e-02 
1.144510e-01 5.065660e-06 2.947052e-02 
1.446717e-01 1.023146e-05 4.714866e-02 
1.828849e-01 2.066987e-05 7.543120e-02 
2.309662e-01 4.163667e-05 1.206793e-01 
2.923932e-01 8.448411e-05 1.930698e-01 
3.700365e-01 1.712673e-04 3.088844e-01 
4.678300e-01 3.461889e-04 4.941713e-01 
5.908704e-01 6.977483e-04 7.906043e-01 
7.458888e-01 1.404496e-03 1.264855e+00 
9.390460e-01 2.805466e-03 2.023590e+00 
1.183177e+00 5.620720e-03 3.237458e+00 
1.486395e+00 1.117257e-02 5.179475e+00 
1.855930e+00 2.183760e-02 8.286428e+00 
2.302376e+00 4.195937e-02 1.325711e+01 
2.824464e+00 7.824773e-02 2.120951e+01 
3.411103e+00 1.399925e-01 3.393222e+01 
4.038121e+00 2.377350e-01 5.428675e+01 
4.642470e+00 3.740096e-01 8.685114e+01 
5.163871e+00 5.406737e-01 1.389495e+02 
5.542285e+00 7.141942e-01 2.222996e+02 
5.733986e+00 8.611158e-01 3.556480e+02 
5.750367e+00 9.613125e-01 5.689866e+02 
5.623783e+00 1.007615e+00 9.102982e+02 
5.402300e+00 1.006944e+00 1.456348e+03 
5.137375e+00 9.738572e-01 2.329952e+03 
4.868971e+00 9.223281e-01 3.727594e+03 
4.626330e+00 8.638257e-01 5.963623e+03 
4.426517e+00 8.062254e-01 9.540955e+03 
4.279942e+00 7.551287e-01 1.526418e+04 
4.193670e+00 7.147210e-01 2.442053e+04 
4.169685e+00 6.877850e-01 3.906940e+04 
4.197203e+00 6.745987e-01 6.250552e+04 
4.262661e+00 6.744745e-01 1.000000e+05 


==> anc/TOV-Output-e0-901.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.099390e-03 3.129833e-11 1.000000e-05 
2.565701e-03 5.712940e-11 1.599859e-05 
3.367051e-03 1.291192e-10 2.559548e-05 
4.161420e-03 2.437621e-10 4.094915e-05 
5.281010e-03 4.981874e-10 6.551286e-05 
6.770946e-03 1.050001e-09 1.048113e-04 
8.446951e-03 2.038646e-09 1.676833e-04 
1.085872e-02 4.330892e-09 2.682696e-04 
1.359152e-02 8.492702e-09 4.291934e-04 
1.726062e-02 1.739446e-08 6.866488e-04 
2.209079e-02 3.646499e-08 1.098541e-03 
2.769202e-02 7.183011e-08 1.757511e-03 
3.508493e-02 1.460848e-07 2.811769e-03 
4.428316e-02 2.937380e-07 4.498433e-03 
5.643731e-02 6.080577e-07 7.196857e-03 
7.151470e-02 1.237184e-06 1.151395e-02 
9.045521e-02 2.503533e-06 1.842070e-02 
1.142041e-01 5.038528e-06 2.947052e-02 
1.445796e-01 1.022328e-05 4.714866e-02 
1.826308e-01 2.060670e-05 7.543120e-02 
2.305680e-01 4.146773e-05 1.206793e-01 
2.916196e-01 8.390848e-05 1.930698e-01 
3.690644e-01 1.701102e-04 3.088844e-01 
4.669389e-01 3.445972e-04 4.941713e-01 
5.897900e-01 6.946997e-04 7.906043e-01 
7.446564e-01 1.399100e-03 1.264855e+00 
9.389682e-01 2.807854e-03 2.023590e+00 
1.181087e+00 5.597224e-03 3.237458e+00 
1.483100e+00 1.111093e-02 5.179475e+00 
1.853031e+00 2.175967e-02 8.286428e+00 
2.299127e+00 4.182840e-02 1.325711e+01 
2.819616e+00 7.793406e-02 2.120951e+01 
3.411187e+00 1.401344e-01 3.393222e+01 
4.030991e+00 2.367631e-01 5.428675e+01 
4.640435e+00 3.738525e-01 8.685114e+01 
5.161994e+00 5.405207e-01 1.389495e+02 
5.537392e+00 7.130536e-01 2.222996e+02 
5.732170e+00 8.608753e-01 3.556480e+02 
5.748558e+00 9.610209e-01 5.689866e+02 
5.621640e+00 1.007182e+00 9.102982e+02 
5.400977e+00 1.006752e+00 1.456348e+03 
5.138411e+00 9.742917e-01 2.329952e+03 
4.867085e+00 9.219991e-01 3.727594e+03 
4.622668e+00 8.631336e-01 5.963623e+03 
4.422889e+00 8.055935e-01 9.540955e+03 
4.277330e+00 7.547235e-01 1.526418e+04 
4.190847e+00 7.142931e-01 2.442053e+04 
4.165518e+00 6.871253e-01 3.906940e+04 
4.192957e+00 6.739177e-01 6.250552e+04 
4.259571e+00 6.739874e-01 1.000000e+05 


==> anc/TOV-Output-e0-902.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.088919e-03 3.086656e-11 1.000000e-05 
2.588054e-03 5.870069e-11 1.599859e-05 
3.363690e-03 1.288758e-10 2.559548e-05 
4.202525e-03 2.513359e-10 4.094915e-05 
5.389746e-03 5.301860e-10 6.551286e-05 
6.701353e-03 1.019086e-09 1.048113e-04 
8.505919e-03 2.083950e-09 1.676833e-04 
1.076035e-02 4.218938e-09 2.682696e-04 
1.363810e-02 8.589848e-09 4.291934e-04 
1.727178e-02 1.744758e-08 6.866488e-04 
2.190252e-02 3.558003e-08 1.098541e-03 
2.769104e-02 7.190220e-08 1.757511e-03 
3.505595e-02 1.458849e-07 2.811769e-03 
4.450968e-02 2.985999e-07 4.498433e-03 
5.634340e-02 6.056990e-07 7.196857e-03 
7.099448e-02 1.211725e-06 1.151395e-02 
8.983424e-02 2.455049e-06 1.842070e-02 
1.135817e-01 4.962109e-06 2.947052e-02 
1.442983e-01 1.017501e-05 4.714866e-02 
1.819792e-01 2.040957e-05 7.543120e-02 
2.302603e-01 4.134779e-05 1.206793e-01 
2.917447e-01 8.410972e-05 1.930698e-01 
3.682825e-01 1.692190e-04 3.088844e-01 
4.668868e-01 3.448633e-04 4.941713e-01 
5.890650e-01 6.929087e-04 7.906043e-01 
7.445314e-01 1.399939e-03 1.264855e+00 
9.386680e-01 2.808249e-03 2.023590e+00 
1.181506e+00 5.609274e-03 3.237458e+00 
1.481995e+00 1.109825e-02 5.179475e+00 
1.849721e+00 2.166754e-02 8.286428e+00 
2.295603e+00 4.168281e-02 1.325711e+01 
2.819389e+00 7.799355e-02 2.120951e+01 
3.407101e+00 1.397841e-01 3.393222e+01 
4.030740e+00 2.369268e-01 5.428675e+01 
4.636980e+00 3.733847e-01 8.685114e+01 
5.155599e+00 5.391456e-01 1.389495e+02 
5.532704e+00 7.119768e-01 2.222996e+02 
5.726139e+00 8.592284e-01 3.556480e+02 
5.741944e+00 9.591170e-01 5.689866e+02 
5.618381e+00 1.006391e+00 9.102982e+02 
5.399580e+00 1.006538e+00 1.456348e+03 
5.135104e+00 9.735614e-01 2.329952e+03 
4.866572e+00 9.220006e-01 3.727594e+03 
4.623443e+00 8.634051e-01 5.963623e+03 
4.419736e+00 8.050556e-01 9.540955e+03 
4.276361e+00 7.546237e-01 1.526418e+04 
4.188287e+00 7.139121e-01 2.442053e+04 
4.163691e+00 6.868783e-01 3.906940e+04 
4.190180e+00 6.734992e-01 6.250552e+04 
4.254415e+00 6.731198e-01 1.000000e+05 


==> anc/TOV-Output-e0-903.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.995744e-03 2.694752e-11 1.000000e-05 
2.601450e-03 5.968305e-11 1.599859e-05 
3.355383e-03 1.280651e-10 2.559548e-05 
4.209392e-03 2.528498e-10 4.094915e-05 
5.335502e-03 5.149090e-10 6.551286e-05 
6.701354e-03 1.020217e-09 1.048113e-04 
8.442695e-03 2.040084e-09 1.676833e-04 
1.079953e-02 4.269913e-09 2.682696e-04 
1.375156e-02 8.815785e-09 4.291934e-04 
1.714282e-02 1.707857e-08 6.866488e-04 
2.193270e-02 3.576693e-08 1.098541e-03 
2.758594e-02 7.116541e-08 1.757511e-03 
3.495247e-02 1.447571e-07 2.811769e-03 
4.419773e-02 2.926895e-07 4.498433e-03 
5.598994e-02 5.950301e-07 7.196857e-03 
7.074925e-02 1.200541e-06 1.151395e-02 
8.991765e-02 2.464623e-06 1.842070e-02 
1.137615e-01 4.991238e-06 2.947052e-02 
1.443383e-01 1.019476e-05 4.714866e-02 
1.818866e-01 2.040098e-05 7.543120e-02 
2.303614e-01 4.144812e-05 1.206793e-01 
2.913548e-01 8.386578e-05 1.930698e-01 
3.680919e-01 1.691434e-04 3.088844e-01 
4.653503e-01 3.418493e-04 4.941713e-01 
5.888361e-01 6.928660e-04 7.906043e-01 
7.438402e-01 1.397587e-03 1.264855e+00 
9.368065e-01 2.794681e-03 2.023590e+00 
1.180573e+00 5.602153e-03 3.237458e+00 
1.480692e+00 1.108116e-02 5.179475e+00 
1.848443e+00 2.164611e-02 8.286428e+00 
2.293783e+00 4.162853e-02 1.325711e+01 
2.816009e+00 7.779832e-02 2.120951e+01 
3.402525e+00 1.393760e-01 3.393222e+01 
4.023670e+00 2.359654e-01 5.428675e+01 
4.633413e+00 3.728920e-01 8.685114e+01 
5.153288e+00 5.388745e-01 1.389495e+02 
5.529551e+00 7.113772e-01 2.222996e+02 
5.723049e+00 8.585619e-01 3.556480e+02 
5.740406e+00 9.589153e-01 5.689866e+02 
5.616239e+00 1.005958e+00 9.102982e+02 
5.394280e+00 1.005166e+00 1.456348e+03 
5.132343e+00 9.729769e-01 2.329952e+03 
4.865079e+00 9.217656e-01 3.727594e+03 
4.620767e+00 8.629268e-01 5.963623e+03 
4.418260e+00 8.048509e-01 9.540955e+03 
4.272573e+00 7.539997e-01 1.526418e+04 
4.185724e+00 7.135302e-01 2.442053e+04 
4.162995e+00 6.868307e-01 3.906940e+04 
4.189033e+00 6.733717e-01 6.250552e+04 
4.251822e+00 6.727241e-01 1.000000e+05 


==> anc/TOV-Output-e0-904.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.090658e-03 3.101231e-11 1.000000e-05 
2.625959e-03 6.145385e-11 1.599859e-05 
3.304730e-03 1.224879e-10 2.559548e-05 
4.102556e-03 2.343414e-10 4.094915e-05 
5.259186e-03 4.936749e-10 6.551286e-05 
6.726726e-03 1.032991e-09 1.048113e-04 
8.445880e-03 2.044656e-09 1.676833e-04 
1.087093e-02 4.359992e-09 2.682696e-04 
1.352572e-02 8.397818e-09 4.291934e-04 
1.714690e-02 1.710971e-08 6.866488e-04 
2.199871e-02 3.613083e-08 1.098541e-03 
2.754200e-02 7.090435e-08 1.757511e-03 
3.511834e-02 1.469904e-07 2.811769e-03 
4.440800e-02 2.972157e-07 4.498433e-03 
5.607562e-02 5.984280e-07 7.196857e-03 
7.110106e-02 1.219889e-06 1.151395e-02 
8.962662e-02 2.443472e-06 1.842070e-02 
1.137775e-01 4.998876e-06 2.947052e-02 
1.434478e-01 1.001833e-05 4.714866e-02 
1.822106e-01 2.053292e-05 7.543120e-02 
2.300233e-01 4.131159e-05 1.206793e-01 
2.917055e-01 8.426205e-05 1.930698e-01 
3.676967e-01 1.687859e-04 3.088844e-01 
4.652611e-01 3.420304e-04 4.941713e-01 
5.888342e-01 6.936234e-04 7.906043e-01 
7.429045e-01 1.393860e-03 1.264855e+00 
9.353674e-01 2.784903e-03 2.023590e+00 
1.177030e+00 5.558129e-03 3.237458e+00 
1.477444e+00 1.102075e-02 5.179475e+00 
1.848521e+00 2.167176e-02 8.286428e+00 
2.291918e+00 4.157175e-02 1.325711e+01 
2.813648e+00 7.768538e-02 2.120951e+01 
3.397695e+00 1.389386e-01 3.393222e+01 
4.021817e+00 2.358640e-01 5.428675e+01 
4.627745e+00 3.719410e-01 8.685114e+01 
5.148843e+00 5.380263e-01 1.389495e+02 
5.525594e+00 7.105273e-01 2.222996e+02 
5.720903e+00 8.582098e-01 3.556480e+02 
5.736968e+00 9.580756e-01 5.689866e+02 
5.611150e+00 1.004578e+00 9.102982e+02 
5.395239e+00 1.005649e+00 1.456348e+03 
5.131513e+00 9.729103e-01 2.329952e+03 
4.861242e+00 9.209657e-01 3.727594e+03 
4.617852e+00 8.623962e-01 5.963623e+03 
4.416532e+00 8.045959e-01 9.540955e+03 
4.271399e+00 7.538612e-01 1.526418e+04 
4.185579e+00 7.135798e-01 2.442053e+04 
4.158018e+00 6.860279e-01 3.906940e+04 
4.187723e+00 6.732149e-01 6.250552e+04 
4.250810e+00 6.726195e-01 1.000000e+05 


==> anc/TOV-Output-e0-905.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.013002e-03 2.771392e-11 1.000000e-05 
2.587987e-03 5.889136e-11 1.599859e-05 
3.322182e-03 1.245764e-10 2.559548e-05 
4.200033e-03 2.517233e-10 4.094915e-05 
5.296208e-03 5.047318e-10 6.551286e-05 
6.753085e-03 1.046338e-09 1.048113e-04 
8.576913e-03 2.143673e-09 1.676833e-04 
1.074801e-02 4.218417e-09 2.682696e-04 
1.361512e-02 8.574927e-09 4.291934e-04 
1.717243e-02 1.720525e-08 6.866488e-04 
2.172602e-02 3.484230e-08 1.098541e-03 
2.773254e-02 7.246617e-08 1.757511e-03 
3.484791e-02 1.437796e-07 2.811769e-03 
4.444964e-02 2.983821e-07 4.498433e-03 
5.624950e-02 6.046801e-07 7.196857e-03 
7.079677e-02 1.205626e-06 1.151395e-02 
8.989834e-02 2.468490e-06 1.842070e-02 
1.137690e-01 5.003272e-06 2.947052e-02 
1.436471e-01 1.007127e-05 4.714866e-02 
1.819869e-01 2.048001e-05 7.543120e-02 
2.303182e-01 4.151650e-05 1.206793e-01 
2.905338e-01 8.334297e-05 1.930698e-01 
3.671806e-01 1.682620e-04 3.088844e-01 
4.647229e-01 3.412216e-04 4.941713e-01 
5.863635e-01 6.856924e-04 7.906043e-01 
7.410163e-01 1.384796e-03 1.264855e+00 
9.351944e-01 2.786409e-03 2.023590e+00 
1.175850e+00 5.547520e-03 3.237458e+00 
1.475941e+00 1.099921e-02 5.179475e+00 
1.845932e+00 2.160470e-02 8.286428e+00 
2.289023e+00 4.145992e-02 1.325711e+01 
2.810240e+00 7.748804e-02 2.120951e+01 
3.397071e+00 1.389958e-01 3.393222e+01 
4.018165e+00 2.354661e-01 5.428675e+01 
4.623504e+00 3.713012e-01 8.685114e+01 
5.146278e+00 5.376855e-01 1.389495e+02 
5.520375e+00 7.092845e-01 2.222996e+02 
5.717720e+00 8.575116e-01 3.556480e+02 
5.735710e+00 9.579673e-01 5.689866e+02 
5.608664e+00 1.004034e+00 9.102982e+02 
5.390422e+00 1.004420e+00 1.456348e+03 
5.127107e+00 9.718838e-01 2.329952e+03 
4.861835e+00 9.212334e-01 3.727594e+03 
4.614329e+00 8.617329e-01 5.963623e+03 
4.414574e+00 8.042951e-01 9.540955e+03 
4.269929e+00 7.536679e-01 1.526418e+04 
4.183339e+00 7.132555e-01 2.442053e+04 
4.158149e+00 6.861259e-01 3.906940e+04 
4.185144e+00 6.728313e-01 6.250552e+04 
4.247464e+00 6.720849e-01 1.000000e+05 


==> anc/TOV-Output-e0-906.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.019396e-03 2.800979e-11 1.000000e-05 
2.555191e-03 5.674341e-11 1.599859e-05 
3.282969e-03 1.203499e-10 2.559548e-05 
4.133275e-03 2.401752e-10 4.094915e-05 
5.240798e-03 4.895955e-10 6.551286e-05 
6.631062e-03 9.917322e-10 1.048113e-04 
8.527443e-03 2.109121e-09 1.676833e-04 
1.084458e-02 4.337941e-09 2.682696e-04 
1.366818e-02 8.685152e-09 4.291934e-04 
1.723563e-02 1.741513e-08 6.866488e-04 
2.195253e-02 3.598316e-08 1.098541e-03 
2.748775e-02 7.064210e-08 1.757511e-03 
3.486048e-02 1.440943e-07 2.811769e-03 
4.440174e-02 2.977472e-07 4.498433e-03 
5.613855e-02 6.017731e-07 7.196857e-03 
7.068584e-02 1.201294e-06 1.151395e-02 
8.948915e-02 2.437627e-06 1.842070e-02 
1.134450e-01 4.966132e-06 2.947052e-02 
1.430482e-01 9.956812e-06 4.714866e-02 
1.818007e-01 2.043977e-05 7.543120e-02 
2.297704e-01 4.126655e-05 1.206793e-01 
2.905600e-01 8.345750e-05 1.930698e-01 
3.677220e-01 1.691936e-04 3.088844e-01 
4.634961e-01 3.389012e-04 4.941713e-01 
5.859159e-01 6.848777e-04 7.906043e-01 
7.403526e-01 1.382601e-03 1.264855e+00 
9.338921e-01 2.777849e-03 2.023590e+00 
1.176903e+00 5.568414e-03 3.237458e+00 
1.474793e+00 1.098554e-02 5.179475e+00 
1.844406e+00 2.157456e-02 8.286428e+00 
2.287922e+00 4.144390e-02 1.325711e+01 
2.807592e+00 7.735186e-02 2.120951e+01 
3.390861e+00 1.383962e-01 3.393222e+01 
4.014028e+00 2.349885e-01 5.428675e+01 
4.621015e+00 3.710432e-01 8.685114e+01 
5.140126e+00 5.363760e-01 1.389495e+02 
5.517213e+00 7.086812e-01 2.222996e+02 
5.713791e+00 8.565639e-01 3.556480e+02 
5.732875e+00 9.573290e-01 5.689866e+02 
5.605794e+00 1.003365e+00 9.102982e+02 
5.387070e+00 1.003624e+00 1.456348e+03 
5.127072e+00 9.720300e-01 2.329952e+03 
4.857786e+00 9.203813e-01 3.727594e+03 
4.614093e+00 8.617843e-01 5.963623e+03 
4.413694e+00 8.042084e-01 9.540955e+03 
4.266706e+00 7.531482e-01 1.526418e+04 
4.180887e+00 7.128930e-01 2.442053e+04 
4.155969e+00 6.858161e-01 3.906940e+04 
4.180742e+00 6.721221e-01 6.250552e+04 
4.245744e+00 6.718497e-01 1.000000e+05 


==> anc/TOV-Output-e0-907.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.997872e-03 2.715360e-11 1.000000e-05 
2.639792e-03 6.263734e-11 1.599859e-05 
3.249112e-03 1.167934e-10 2.559548e-05 
4.142276e-03 2.420145e-10 4.094915e-05 
5.324388e-03 5.139646e-10 6.551286e-05 
6.671608e-03 1.011151e-09 1.048113e-04 
8.357747e-03 1.987888e-09 1.676833e-04 
1.073749e-02 4.215344e-09 2.682696e-04 
1.359528e-02 8.556358e-09 4.291934e-04 
1.720218e-02 1.733304e-08 6.866488e-04 
2.166727e-02 3.463676e-08 1.098541e-03 
2.762154e-02 7.175778e-08 1.757511e-03 
3.501744e-02 1.462107e-07 2.811769e-03 
4.413679e-02 2.927717e-07 4.498433e-03 
5.610819e-02 6.014605e-07 7.196857e-03 
7.065182e-02 1.200884e-06 1.151395e-02 
8.969402e-02 2.457115e-06 1.842070e-02 
1.131000e-01 4.926394e-06 2.947052e-02 
1.428778e-01 9.932219e-06 4.714866e-02 
1.812314e-01 2.027072e-05 7.543120e-02 
2.295012e-01 4.116705e-05 1.206793e-01 
2.901922e-01 8.323275e-05 1.930698e-01 
3.665700e-01 1.677937e-04 3.088844e-01 
4.645095e-01 3.415032e-04 4.941713e-01 
5.863291e-01 6.870808e-04 7.906043e-01 
7.400458e-01 1.382400e-03 1.264855e+00 
9.325529e-01 2.768968e-03 2.023590e+00 
1.175600e+00 5.556036e-03 3.237458e+00 
1.472375e+00 1.094371e-02 5.179475e+00 
1.842802e+00 2.154166e-02 8.286428e+00 
2.282946e+00 4.122115e-02 1.325711e+01 
2.804854e+00 7.720842e-02 2.120951e+01 
3.389379e+00 1.383520e-01 3.393222e+01 
4.010194e+00 2.345605e-01 5.428675e+01 
4.614848e+00 3.699837e-01 8.685114e+01 
5.138500e+00 5.362878e-01 1.389495e+02 
5.514503e+00 7.082178e-01 2.222996e+02 
5.711444e+00 8.561435e-01 3.556480e+02 
5.726968e+00 9.556599e-01 5.689866e+02 
5.604308e+00 1.003141e+00 9.102982e+02 
5.384824e+00 1.003156e+00 1.456348e+03 
5.122920e+00 9.710708e-01 2.329952e+03 
4.854977e+00 9.198281e-01 3.727594e+03 
4.612618e+00 8.615661e-01 5.963623e+03 
4.412150e+00 8.039897e-01 9.540955e+03 
4.263818e+00 7.526906e-01 1.526418e+04 
4.178569e+00 7.125544e-01 2.442053e+04 
4.151109e+00 6.850336e-01 3.906940e+04 
4.179261e+00 6.719344e-01 6.250552e+04 
4.244012e+00 6.716122e-01 1.000000e+05 


==> anc/TOV-Output-e0-908.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.040210e-03 2.894858e-11 1.000000e-05 
2.524098e-03 5.481775e-11 1.599859e-05 
3.333060e-03 1.262212e-10 2.559548e-05 
4.091568e-03 2.334920e-10 4.094915e-05 
5.287698e-03 5.039676e-10 6.551286e-05 
6.759688e-03 1.052889e-09 1.048113e-04 
8.484633e-03 2.082102e-09 1.676833e-04 
1.074775e-02 4.232102e-09 2.682696e-04 
1.366436e-02 8.697024e-09 4.291934e-04 
1.720351e-02 1.735620e-08 6.866488e-04 
2.161095e-02 3.440526e-08 1.098541e-03 
2.764517e-02 7.202136e-08 1.757511e-03 
3.468931e-02 1.422956e-07 2.811769e-03 
4.424333e-02 2.952220e-07 4.498433e-03 
5.604290e-02 6.000243e-07 7.196857e-03 
7.076361e-02 1.207924e-06 1.151395e-02 
8.957426e-02 2.449984e-06 1.842070e-02 
1.131224e-01 4.934759e-06 2.947052e-02 
1.435131e-01 1.007638e-05 4.714866e-02 
1.811190e-01 2.025531e-05 7.543120e-02 
2.288819e-01 4.087971e-05 1.206793e-01 
2.899058e-01 8.307806e-05 1.930698e-01 
3.664721e-01 1.678440e-04 3.088844e-01 
4.624674e-01 3.373924e-04 4.941713e-01 
5.857987e-01 6.859721e-04 7.906043e-01 
7.399070e-01 1.383136e-03 1.264855e+00 
9.308711e-01 2.757058e-03 2.023590e+00 
1.173207e+00 5.528314e-03 3.237458e+00 
1.473311e+00 1.097622e-02 5.179475e+00 
1.838940e+00 2.143057e-02 8.286428e+00 
2.283266e+00 4.128069e-02 1.325711e+01 
2.802537e+00 7.709873e-02 2.120951e+01 
3.387244e+00 1.382309e-01 3.393222e+01 
4.005049e+00 2.339174e-01 5.428675e+01 
4.610962e+00 3.694211e-01 8.685114e+01 
5.135676e+00 5.358760e-01 1.389495e+02 
5.510302e+00 7.072907e-01 2.222996e+02 
5.706654e+00 8.549085e-01 3.556480e+02 
5.725353e+00 9.554300e-01 5.689866e+02 
5.601135e+00 1.002374e+00 9.102982e+02 
5.382817e+00 1.002759e+00 1.456348e+03 
5.120470e+00 9.705680e-01 2.329952e+03 
4.854901e+00 9.199340e-01 3.727594e+03 
4.608015e+00 8.606669e-01 5.963623e+03 
4.408302e+00 8.033120e-01 9.540955e+03 
4.261067e+00 7.522584e-01 1.526418e+04 
4.176307e+00 7.122256e-01 2.442053e+04 
4.148852e+00 6.847100e-01 3.906940e+04 
4.177733e+00 6.717383e-01 6.250552e+04 
4.241901e+00 6.713048e-01 1.000000e+05 


==> anc/TOV-Output-e0-909.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.073458e-03 3.042049e-11 1.000000e-05 
2.594568e-03 5.960405e-11 1.599859e-05 
3.259148e-03 1.181390e-10 2.559548e-05 
4.081647e-03 2.320530e-10 4.094915e-05 
5.275015e-03 5.009010e-10 6.551286e-05 
6.581033e-03 9.726646e-10 1.048113e-04 
8.364314e-03 1.996972e-09 1.676833e-04 
1.068760e-02 4.166026e-09 2.682696e-04 
1.353696e-02 8.465348e-09 4.291934e-04 
1.716290e-02 1.725253e-08 6.866488e-04 
2.164534e-02 3.460786e-08 1.098541e-03 
2.735358e-02 6.984324e-08 1.757511e-03 
3.463910e-02 1.418346e-07 2.811769e-03 
4.409884e-02 2.926611e-07 4.498433e-03 
5.597178e-02 5.984009e-07 7.196857e-03 
7.058572e-02 1.200157e-06 1.151395e-02 
8.947691e-02 2.444694e-06 1.842070e-02 
1.130183e-01 4.926568e-06 2.947052e-02 
1.429513e-01 9.969485e-06 4.714866e-02 
1.812265e-01 2.031376e-05 7.543120e-02 
2.293351e-01 4.116827e-05 1.206793e-01 
2.898138e-01 8.309031e-05 1.930698e-01 
3.659640e-01 1.673308e-04 3.088844e-01 
4.634882e-01 3.400031e-04 4.941713e-01 
5.851477e-01 6.844398e-04 7.906043e-01 
7.381406e-01 1.374773e-03 1.264855e+00 
9.318761e-01 2.768988e-03 2.023590e+00 
1.171722e+00 5.513398e-03 3.237458e+00 
1.471407e+00 1.094573e-02 5.179475e+00 
1.835805e+00 2.134482e-02 8.286428e+00 
2.278059e+00 4.104589e-02 1.325711e+01 
2.797551e+00 7.677496e-02 2.120951e+01 
3.380991e+00 1.376270e-01 3.393222e+01 
4.001563e+00 2.335467e-01 5.428675e+01 
4.609447e+00 3.693740e-01 8.685114e+01 
5.130400e+00 5.348024e-01 1.389495e+02 
5.507140e+00 7.066860e-01 2.222996e+02 
5.703270e+00 8.541413e-01 3.556480e+02 
5.721757e+00 9.545355e-01 5.689866e+02 
5.598505e+00 1.001782e+00 9.102982e+02 
5.381235e+00 1.002487e+00 1.456348e+03 
5.120843e+00 9.708237e-01 2.329952e+03 
4.851809e+00 9.193120e-01 3.727594e+03 
4.606326e+00 8.604016e-01 5.963623e+03 
4.407670e+00 8.032743e-01 9.540955e+03 
4.261596e+00 7.524361e-01 1.526418e+04 
4.175584e+00 7.121716e-01 2.442053e+04 
4.149839e+00 6.849584e-01 3.906940e+04 
4.172682e+00 6.709129e-01 6.250552e+04 
4.239945e+00 6.710257e-01 1.000000e+05 


==> anc/TOV-Output-e0-91.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.548300e-03 9.592769e-11 1.000000e-06 
8.670402e-03 2.226773e-10 1.757511e-06 
1.118812e-02 4.784424e-10 3.088844e-06 
1.489839e-02 1.129734e-09 5.428675e-06 
2.026573e-02 2.843445e-09 9.540955e-06 
2.684852e-02 6.611792e-09 1.676833e-05 
3.557866e-02 1.538605e-08 2.947052e-05 
4.733647e-02 3.623649e-08 5.179475e-05 
6.284442e-02 8.479281e-08 9.102982e-05 
8.346191e-02 1.986206e-07 1.599859e-04 
1.102936e-01 4.583643e-07 2.811769e-04 
1.462285e-01 1.068211e-06 4.941713e-04 
1.926628e-01 2.443189e-06 8.685114e-04 
2.569615e-01 5.796577e-06 1.526418e-03 
3.411976e-01 1.357038e-05 2.682696e-03 
4.527667e-01 3.171095e-05 4.714866e-03 
5.974471e-01 7.286274e-05 8.286428e-03 
7.935057e-01 1.707237e-04 1.456348e-02 
1.051061e+00 3.968182e-04 2.559548e-02 
1.395028e+00 9.280437e-04 4.498433e-02 
1.845724e+00 2.150395e-03 7.906043e-02 
2.445932e+00 5.008320e-03 1.389495e-01 
3.226314e+00 1.151024e-02 2.442053e-01 
4.243605e+00 2.625589e-02 4.291934e-01 
5.554627e+00 5.913167e-02 7.543120e-01 
7.195951e+00 1.295119e-01 1.325711e+00 
9.190733e+00 2.732261e-01 2.329952e+00 
1.146085e+01 5.410434e-01 4.094915e+00 
1.381546e+01 9.805013e-01 7.196857e+00 
1.590712e+01 1.578288e+00 1.264855e+01 
1.740392e+01 2.232454e+00 2.222996e+01 
1.808429e+01 2.777198e+00 3.906940e+01 
1.797608e+01 3.096408e+00 6.866488e+01 
1.730979e+01 3.182779e+00 1.206793e+02 
1.635589e+01 3.094730e+00 2.120951e+02 
1.533108e+01 2.904689e+00 3.727594e+02 
1.442301e+01 2.682934e+00 6.551286e+02 
1.372410e+01 2.471372e+00 1.151395e+03 
1.327797e+01 2.296490e+00 2.023590e+03 
1.311432e+01 2.178124e+00 3.556480e+03 
1.319221e+01 2.121325e+00 6.250552e+03 
1.344118e+01 2.123177e+00 1.098541e+04 
1.376198e+01 2.169170e+00 1.930698e+04 
1.404261e+01 2.233248e+00 3.393222e+04 
1.422816e+01 2.293688e+00 5.963623e+04 
1.431671e+01 2.338671e+00 1.048113e+05 
1.431963e+01 2.362286e+00 1.842070e+05 
1.426642e+01 2.366631e+00 3.237458e+05 
1.419321e+01 2.358602e+00 5.689866e+05 
1.411726e+01 2.343205e+00 1.000000e+06 


==> anc/TOV-Output-e0-910.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.074132e-03 3.048368e-11 1.000000e-05 
2.625210e-03 6.180882e-11 1.599859e-05 
3.291548e-03 1.218313e-10 2.559548e-05 
4.198575e-03 2.528507e-10 4.094915e-05 
5.259640e-03 4.970802e-10 6.551286e-05 
6.574723e-03 9.709363e-10 1.048113e-04 
8.502476e-03 2.099881e-09 1.676833e-04 
1.080767e-02 4.312748e-09 2.682696e-04 
1.342870e-02 8.272958e-09 4.291934e-04 
1.714789e-02 1.722625e-08 6.866488e-04 
2.186233e-02 3.569836e-08 1.098541e-03 
2.727868e-02 6.934726e-08 1.757511e-03 
3.481375e-02 1.441493e-07 2.811769e-03 
4.421259e-02 2.952560e-07 4.498433e-03 
5.547794e-02 5.833423e-07 7.196857e-03 
7.031726e-02 1.187821e-06 1.151395e-02 
8.891714e-02 2.401738e-06 1.842070e-02 
1.129887e-01 4.928111e-06 2.947052e-02 
1.430692e-01 1.000517e-05 4.714866e-02 
1.803891e-01 2.005551e-05 7.543120e-02 
2.285389e-01 4.078584e-05 1.206793e-01 
2.891069e-01 8.257453e-05 1.930698e-01 
3.655033e-01 1.668830e-04 3.088844e-01 
4.629948e-01 3.392910e-04 4.941713e-01 
5.845691e-01 6.831612e-04 7.906043e-01 
7.367347e-01 1.368439e-03 1.264855e+00 
9.309260e-01 2.763555e-03 2.023590e+00 
1.171289e+00 5.513266e-03 3.237458e+00 
1.470107e+00 1.092862e-02 5.179475e+00 
1.834846e+00 2.133421e-02 8.286428e+00 
2.277842e+00 4.107655e-02 1.325711e+01 
2.795065e+00 7.665174e-02 2.120951e+01 
3.379615e+00 1.375947e-01 3.393222e+01 
4.000469e+00 2.335680e-01 5.428675e+01 
4.605609e+00 3.688211e-01 8.685114e+01 
5.126452e+00 5.340867e-01 1.389495e+02 
5.501997e+00 7.054655e-01 2.222996e+02 
5.701368e+00 8.538680e-01 3.556480e+02 
5.719935e+00 9.542357e-01 5.689866e+02 
5.597074e+00 1.001575e+00 9.102982e+02 
5.379498e+00 1.002169e+00 1.456348e+03 
5.115741e+00 9.696077e-01 2.329952e+03 
4.849387e+00 9.188512e-01 3.727594e+03 
4.604105e+00 8.600203e-01 5.963623e+03 
4.403720e+00 8.025758e-01 9.540955e+03 
4.258481e+00 7.519358e-01 1.526418e+04 
4.170984e+00 7.114248e-01 2.442053e+04 
4.145064e+00 6.841906e-01 3.906940e+04 
4.173088e+00 6.710617e-01 6.250552e+04 
4.234172e+00 6.700440e-01 1.000000e+05 


==> anc/TOV-Output-e0-911.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.080109e-03 3.078176e-11 1.000000e-05 
2.524084e-03 5.499800e-11 1.599859e-05 
3.228035e-03 1.150403e-10 2.559548e-05 
4.085074e-03 2.331499e-10 4.094915e-05 
5.272089e-03 5.011681e-10 6.551286e-05 
6.740483e-03 1.047390e-09 1.048113e-04 
8.400014e-03 2.027101e-09 1.676833e-04 
1.077268e-02 4.275699e-09 2.682696e-04 
1.349964e-02 8.413985e-09 4.291934e-04 
1.711841e-02 1.715639e-08 6.866488e-04 
2.156596e-02 3.430380e-08 1.098541e-03 
2.724536e-02 6.916942e-08 1.757511e-03 
3.493590e-02 1.458320e-07 2.811769e-03 
4.394800e-02 2.903054e-07 4.498433e-03 
5.540699e-02 5.817457e-07 7.196857e-03 
7.010521e-02 1.178401e-06 1.151395e-02 
8.879651e-02 2.394605e-06 1.842070e-02 
1.131732e-01 4.957735e-06 2.947052e-02 
1.425158e-01 9.900389e-06 4.714866e-02 
1.803860e-01 2.007650e-05 7.543120e-02 
2.284771e-01 4.079750e-05 1.206793e-01 
2.887312e-01 8.234344e-05 1.930698e-01 
3.647731e-01 1.660672e-04 3.088844e-01 
4.609642e-01 3.352162e-04 4.941713e-01 
5.835810e-01 6.804501e-04 7.906043e-01 
7.372888e-01 1.373021e-03 1.264855e+00 
9.280246e-01 2.740840e-03 2.023590e+00 
1.169845e+00 5.498924e-03 3.237458e+00 
1.468422e+00 1.090299e-02 5.179475e+00 
1.834029e+00 2.132846e-02 8.286428e+00 
2.274425e+00 4.093709e-02 1.325711e+01 
2.793131e+00 7.657264e-02 2.120951e+01 
3.375771e+00 1.372731e-01 3.393222e+01 
3.995057e+00 2.328811e-01 5.428675e+01 
4.600535e+00 3.679995e-01 8.685114e+01 
5.122603e+00 5.333977e-01 1.389495e+02 
5.501045e+00 7.055466e-01 2.222996e+02 
5.696413e+00 8.525764e-01 3.556480e+02 
5.715644e+00 9.531068e-01 5.689866e+02 
5.593202e+00 1.000582e+00 9.102982e+02 
5.376771e+00 1.001557e+00 1.456348e+03 
5.115778e+00 9.697726e-01 2.329952e+03 
4.848721e+00 9.188141e-01 3.727594e+03 
4.602291e+00 8.597274e-01 5.963623e+03 
4.402227e+00 8.023664e-01 9.540955e+03 
4.256526e+00 7.516512e-01 1.526418e+04 
4.171288e+00 7.115541e-01 2.442053e+04 
4.145024e+00 6.842576e-01 3.906940e+04 
4.170652e+00 6.707032e-01 6.250552e+04 
4.232132e+00 6.697492e-01 1.000000e+05 


==> anc/TOV-Output-e0-912.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.081333e-03 3.086999e-11 1.000000e-05 
2.619641e-03 6.155128e-11 1.599859e-05 
3.278893e-03 1.206962e-10 2.559548e-05 
4.207340e-03 2.549968e-10 4.094915e-05 
5.295171e-03 5.083371e-10 6.551286e-05 
6.576330e-03 9.737837e-10 1.048113e-04 
8.303245e-03 1.959997e-09 1.676833e-04 
1.053521e-02 4.003513e-09 2.682696e-04 
1.343123e-02 8.295821e-09 4.291934e-04 
1.713709e-02 1.723152e-08 6.866488e-04 
2.150641e-02 3.405775e-08 1.098541e-03 
2.727238e-02 6.945152e-08 1.757511e-03 
3.470927e-02 1.431693e-07 2.811769e-03 
4.400256e-02 2.917078e-07 4.498433e-03 
5.562911e-02 5.894167e-07 7.196857e-03 
7.054369e-02 1.201968e-06 1.151395e-02 
8.925384e-02 2.434464e-06 1.842070e-02 
1.128734e-01 4.923834e-06 2.947052e-02 
1.427759e-01 9.965608e-06 4.714866e-02 
1.805663e-01 2.015885e-05 7.543120e-02 
2.282156e-01 4.070219e-05 1.206793e-01 
2.881924e-01 8.197321e-05 1.930698e-01 
3.642140e-01 1.654863e-04 3.088844e-01 
4.612935e-01 3.363025e-04 4.941713e-01 
5.835855e-01 6.812097e-04 7.906043e-01 
7.365452e-01 1.370371e-03 1.264855e+00 
9.275880e-01 2.739957e-03 2.023590e+00 
1.168683e+00 5.488540e-03 3.237458e+00 
1.465444e+00 1.084881e-02 5.179475e+00 
1.830667e+00 2.123495e-02 8.286428e+00 
2.273486e+00 4.092925e-02 1.325711e+01 
2.790753e+00 7.645793e-02 2.120951e+01 
3.373490e+00 1.371345e-01 3.393222e+01 
3.991551e+00 2.325067e-01 5.428675e+01 
4.598235e+00 3.677806e-01 8.685114e+01 
5.117850e+00 5.324647e-01 1.389495e+02 
5.496658e+00 7.045602e-01 2.222996e+02 
5.691893e+00 8.514298e-01 3.556480e+02 
5.714601e+00 9.530675e-01 5.689866e+02 
5.589328e+00 9.995888e-01 9.102982e+02 
5.376094e+00 1.001554e+00 1.456348e+03 
5.111330e+00 9.687313e-01 2.329952e+03 
4.844322e+00 9.178753e-01 3.727594e+03 
4.601244e+00 8.596014e-01 5.963623e+03 
4.400611e+00 8.021322e-01 9.540955e+03 
4.255854e+00 7.516052e-01 1.526418e+04 
4.168973e+00 7.112152e-01 2.442053e+04 
4.140563e+00 6.835449e-01 3.906940e+04 
4.166023e+00 6.699528e-01 6.250552e+04 
4.230044e+00 6.694456e-01 1.000000e+05 


==> anc/TOV-Output-e0-913.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.990740e-03 2.704155e-11 1.000000e-05 
2.544502e-03 5.646718e-11 1.599859e-05 
3.281166e-03 1.210800e-10 2.559548e-05 
4.162946e-03 2.472806e-10 4.094915e-05 
5.161322e-03 4.712708e-10 6.551286e-05 
6.612219e-03 9.908991e-10 1.048113e-04 
8.515292e-03 2.116344e-09 1.676833e-04 
1.070855e-02 4.209012e-09 2.682696e-04 
1.357031e-02 8.565595e-09 4.291934e-04 
1.698364e-02 1.679115e-08 6.866488e-04 
2.167459e-02 3.490124e-08 1.098541e-03 
2.731183e-02 6.982982e-08 1.757511e-03 
3.486227e-02 1.452300e-07 2.811769e-03 
4.387824e-02 2.895597e-07 4.498433e-03 
5.549212e-02 5.857144e-07 7.196857e-03 
7.005734e-02 1.178570e-06 1.151395e-02 
8.877969e-02 2.398498e-06 1.842070e-02 
1.121404e-01 4.833832e-06 2.947052e-02 
1.427797e-01 9.977342e-06 4.714866e-02 
1.796285e-01 1.986815e-05 7.543120e-02 
2.274747e-01 4.035132e-05 1.206793e-01 
2.888169e-01 8.259751e-05 1.930698e-01 
3.642166e-01 1.656710e-04 3.088844e-01 
4.605974e-01 3.351496e-04 4.941713e-01 
5.825367e-01 6.782871e-04 7.906043e-01 
7.340389e-01 1.357929e-03 1.264855e+00 
9.258731e-01 2.727784e-03 2.023590e+00 
1.166391e+00 5.462337e-03 3.237458e+00 
1.464327e+00 1.083575e-02 5.179475e+00 
1.830670e+00 2.125739e-02 8.286428e+00 
2.271103e+00 4.084468e-02 1.325711e+01 
2.786623e+00 7.620311e-02 2.120951e+01 
3.369918e+00 1.368448e-01 3.393222e+01 
3.989109e+00 2.323063e-01 5.428675e+01 
4.593395e+00 3.670098e-01 8.685114e+01 
5.113184e+00 5.315554e-01 1.389495e+02 
5.494033e+00 7.041205e-01 2.222996e+02 
5.689235e+00 8.509031e-01 3.556480e+02 
5.709520e+00 9.516727e-01 5.689866e+02 
5.589816e+00 9.999970e-01 9.102982e+02 
5.370518e+00 1.000094e+00 1.456348e+03 
5.111316e+00 9.688820e-01 2.329952e+03 
4.842681e+00 9.176023e-01 3.727594e+03 
4.600924e+00 8.596336e-01 5.963623e+03 
4.398179e+00 8.017355e-01 9.540955e+03 
4.251093e+00 7.507978e-01 1.526418e+04 
4.166577e+00 7.108617e-01 2.442053e+04 
4.140030e+00 6.835247e-01 3.906940e+04 
4.165784e+00 6.699861e-01 6.250552e+04 
4.228099e+00 6.691680e-01 1.000000e+05 


==> anc/TOV-Output-e0-914.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.024380e-03 2.846684e-11 1.000000e-05 
2.590831e-03 5.967332e-11 1.599859e-05 
3.249689e-03 1.177574e-10 2.559548e-05 
4.089152e-03 2.346188e-10 4.094915e-05 
5.217978e-03 4.874946e-10 6.551286e-05 
6.725242e-03 1.043727e-09 1.048113e-04 
8.322996e-03 1.978346e-09 1.676833e-04 
1.069918e-02 4.202573e-09 2.682696e-04 
1.348891e-02 8.421587e-09 4.291934e-04 
1.697800e-02 1.679280e-08 6.866488e-04 
2.170502e-02 3.508683e-08 1.098541e-03 
2.730296e-02 6.983826e-08 1.757511e-03 
3.478153e-02 1.443812e-07 2.811769e-03 
4.407538e-02 2.938015e-07 4.498433e-03 
5.547540e-02 5.858259e-07 7.196857e-03 
7.003828e-02 1.178898e-06 1.151395e-02 
8.916946e-02 2.432888e-06 1.842070e-02 
1.126736e-01 4.908471e-06 2.947052e-02 
1.418497e-01 9.794368e-06 4.714866e-02 
1.802674e-01 2.010290e-05 7.543120e-02 
2.281150e-01 4.073752e-05 1.206793e-01 
2.878957e-01 8.189944e-05 1.930698e-01 
3.637941e-01 1.652759e-04 3.088844e-01 
4.596141e-01 3.333729e-04 4.941713e-01 
5.809718e-01 6.735749e-04 7.906043e-01 
7.349791e-01 1.364629e-03 1.264855e+00 
9.265515e-01 2.736732e-03 2.023590e+00 
1.165138e+00 5.450685e-03 3.237458e+00 
1.461619e+00 1.078763e-02 5.179475e+00 
1.827732e+00 2.117850e-02 8.286428e+00 
2.267594e+00 4.070047e-02 1.325711e+01 
2.784456e+00 7.610519e-02 2.120951e+01 
3.364387e+00 1.363267e-01 3.393222e+01 
3.983578e+00 2.316003e-01 5.428675e+01 
4.587130e+00 3.659301e-01 8.685114e+01 
5.112518e+00 5.317220e-01 1.389495e+02 
5.488787e+00 7.028671e-01 2.222996e+02 
5.687894e+00 8.508147e-01 3.556480e+02 
5.707133e+00 9.511818e-01 5.689866e+02 
5.587198e+00 9.994064e-01 9.102982e+02 
5.369459e+00 9.999765e-01 1.456348e+03 
5.107997e+00 9.681438e-01 2.329952e+03 
4.843095e+00 9.178258e-01 3.727594e+03 
4.597161e+00 8.589155e-01 5.963623e+03 
4.396532e+00 8.014947e-01 9.540955e+03 
4.250477e+00 7.507621e-01 1.526418e+04 
4.164979e+00 7.106507e-01 2.442053e+04 
4.135456e+00 6.827917e-01 3.906940e+04 
4.163707e+00 6.696913e-01 6.250552e+04 
4.226328e+00 6.689226e-01 1.000000e+05 


==> anc/TOV-Output-e0-915.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.067797e-03 3.037117e-11 1.000000e-05 
2.564288e-03 5.792129e-11 1.599859e-05 
3.203217e-03 1.129008e-10 2.559548e-05 
4.081731e-03 2.335990e-10 4.094915e-05 
5.309965e-03 5.142957e-10 6.551286e-05 
6.623415e-03 9.981227e-10 1.048113e-04 
8.425707e-03 2.054741e-09 1.676833e-04 
1.052166e-02 4.001212e-09 2.682696e-04 
1.334999e-02 8.172992e-09 4.291934e-04 
1.712586e-02 1.725422e-08 6.866488e-04 
2.168554e-02 3.503072e-08 1.098541e-03 
2.744221e-02 7.098986e-08 1.757511e-03 
3.461177e-02 1.424332e-07 2.811769e-03 
4.387688e-02 2.901670e-07 4.498433e-03 
5.558349e-02 5.899017e-07 7.196857e-03 
7.042342e-02 1.199765e-06 1.151395e-02 
8.883358e-02 2.408132e-06 1.842070e-02 
1.125057e-01 4.891914e-06 2.947052e-02 
1.417080e-01 9.775722e-06 4.714866e-02 
1.794595e-01 1.985553e-05 7.543120e-02 
2.279190e-01 4.067702e-05 1.206793e-01 
2.880862e-01 8.215176e-05 1.930698e-01 
3.637798e-01 1.654369e-04 3.088844e-01 
4.600658e-01 3.347209e-04 4.941713e-01 
5.802717e-01 6.718767e-04 7.906043e-01 
7.342508e-01 1.362061e-03 1.264855e+00 
9.255669e-01 2.730992e-03 2.023590e+00 
1.164314e+00 5.445031e-03 3.237458e+00 
1.462570e+00 1.082007e-02 5.179475e+00 
1.825970e+00 2.114008e-02 8.286428e+00 
2.263559e+00 4.052866e-02 1.325711e+01 
2.782825e+00 7.604991e-02 2.120951e+01 
3.364716e+00 1.364919e-01 3.393222e+01 
3.982286e+00 2.315875e-01 5.428675e+01 
4.583276e+00 3.653733e-01 8.685114e+01 
5.108515e+00 5.309903e-01 1.389495e+02 
5.485634e+00 7.022629e-01 2.222996e+02 
5.683840e+00 8.498220e-01 3.556480e+02 
5.704528e+00 9.506171e-01 5.689866e+02 
5.582158e+00 9.980366e-01 9.102982e+02 
5.365709e+00 9.990589e-01 1.456348e+03 
5.107598e+00 9.681906e-01 2.329952e+03 
4.840346e+00 9.172845e-01 3.727594e+03 
4.595424e+00 8.586386e-01 5.963623e+03 
4.395277e+00 8.013321e-01 9.540955e+03 
4.248761e+00 7.505212e-01 1.526418e+04 
4.161808e+00 7.101586e-01 2.442053e+04 
4.135965e+00 6.829552e-01 3.906940e+04 
4.158773e+00 6.688861e-01 6.250552e+04 
4.224637e+00 6.686917e-01 1.000000e+05 


==> anc/TOV-Output-e0-916.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.997596e-03 2.741168e-11 1.000000e-05 
2.539598e-03 5.632581e-11 1.599859e-05 
3.260057e-03 1.191483e-10 2.559548e-05 
4.175849e-03 2.504072e-10 4.094915e-05 
5.278284e-03 5.056973e-10 6.551286e-05 
6.653916e-03 1.013081e-09 1.048113e-04 
8.335569e-03 1.991674e-09 1.676833e-04 
1.056639e-02 4.056877e-09 2.682696e-04 
1.330620e-02 8.101678e-09 4.291934e-04 
1.712631e-02 1.727443e-08 6.866488e-04 
2.140227e-02 3.371260e-08 1.098541e-03 
2.744856e-02 7.111680e-08 1.757511e-03 
3.438706e-02 1.398296e-07 2.811769e-03 
4.391252e-02 2.911924e-07 4.498433e-03 
5.549255e-02 5.876525e-07 7.196857e-03 
7.032300e-02 1.195945e-06 1.151395e-02 
8.828251e-02 2.366177e-06 1.842070e-02 
1.120841e-01 4.842416e-06 2.947052e-02 
1.416638e-01 9.777257e-06 4.714866e-02 
1.792075e-01 1.979363e-05 7.543120e-02 
2.272547e-01 4.036649e-05 1.206793e-01 
2.878948e-01 8.207770e-05 1.930698e-01 
3.629999e-01 1.645549e-04 3.088844e-01 
4.583507e-01 3.313545e-04 4.941713e-01 
5.800414e-01 6.718082e-04 7.906043e-01 
7.322185e-01 1.352268e-03 1.264855e+00 
9.230272e-01 2.711561e-03 2.023590e+00 
1.163846e+00 5.444340e-03 3.237458e+00 
1.459359e+00 1.076087e-02 5.179475e+00 
1.822528e+00 2.104405e-02 8.286428e+00 
2.264379e+00 4.061348e-02 1.325711e+01 
2.776889e+00 7.565149e-02 2.120951e+01 
3.358984e+00 1.359504e-01 3.393222e+01 
3.979766e+00 2.313736e-01 5.428675e+01 
4.579688e+00 3.648740e-01 8.685114e+01 
5.101929e+00 5.295638e-01 1.389495e+02 
5.482404e+00 7.016343e-01 2.222996e+02 
5.679888e+00 8.488629e-01 3.556480e+02 
5.701744e+00 9.499917e-01 5.689866e+02 
5.580994e+00 9.979130e-01 9.102982e+02 
5.365840e+00 9.992944e-01 1.456348e+03 
5.105324e+00 9.677327e-01 2.329952e+03 
4.836313e+00 9.164327e-01 3.727594e+03 
4.594756e+00 8.585945e-01 5.963623e+03 
4.394323e+00 8.012292e-01 9.540955e+03 
4.247307e+00 7.503290e-01 1.526418e+04 
4.158769e+00 7.096898e-01 2.442053e+04 
4.133548e+00 6.826023e-01 3.906940e+04 
4.157422e+00 6.687207e-01 6.250552e+04 
4.220026e+00 6.679232e-01 1.000000e+05 


==> anc/TOV-Output-e0-917.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.028378e-03 2.872983e-11 1.000000e-05 
2.517630e-03 5.493664e-11 1.599859e-05 
3.257842e-03 1.190355e-10 2.559548e-05 
4.049460e-03 2.286006e-10 4.094915e-05 
5.229042e-03 4.922125e-10 6.551286e-05 
6.679337e-03 1.025856e-09 1.048113e-04 
8.406194e-03 2.044958e-09 1.676833e-04 
1.054348e-02 4.034951e-09 2.682696e-04 
1.336244e-02 8.213787e-09 4.291934e-04 
1.697022e-02 1.682477e-08 6.866488e-04 
2.150766e-02 3.425046e-08 1.098541e-03 
2.736457e-02 7.054287e-08 1.757511e-03 
3.454649e-02 1.419383e-07 2.811769e-03 
4.382642e-02 2.897990e-07 4.498433e-03 
5.525806e-02 5.808678e-07 7.196857e-03 
7.005800e-02 1.183767e-06 1.151395e-02 
8.860917e-02 2.395152e-06 1.842070e-02 
1.120994e-01 4.849686e-06 2.947052e-02 
1.419710e-01 9.851739e-06 4.714866e-02 
1.790122e-01 1.975050e-05 7.543120e-02 
2.270681e-01 4.031110e-05 1.206793e-01 
2.871567e-01 8.153699e-05 1.930698e-01 
3.627707e-01 1.644225e-04 3.088844e-01 
4.580600e-01 3.310851e-04 4.941713e-01 
5.790206e-01 6.689977e-04 7.906043e-01 
7.314447e-01 1.349454e-03 1.264855e+00 
9.238342e-01 2.721597e-03 2.023590e+00 
1.161542e+00 5.418020e-03 3.237458e+00 
1.458688e+00 1.075756e-02 5.179475e+00 
1.821062e+00 2.101583e-02 8.286428e+00 
2.261259e+00 4.048996e-02 1.325711e+01 
2.776628e+00 7.570513e-02 2.120951e+01 
3.356872e+00 1.358307e-01 3.393222e+01 
3.974892e+00 2.307750e-01 5.428675e+01 
4.577272e+00 3.646283e-01 8.685114e+01 
5.097480e+00 5.287122e-01 1.389495e+02 
5.475997e+00 7.000203e-01 2.222996e+02 
5.678367e+00 8.487133e-01 3.556480e+02 
5.696905e+00 9.486764e-01 5.689866e+02 
5.576291e+00 9.966505e-01 9.102982e+02 
5.362393e+00 9.984659e-01 1.456348e+03 
5.101121e+00 9.667554e-01 2.329952e+03 
4.835974e+00 9.164736e-01 3.727594e+03 
4.591910e+00 8.580753e-01 5.963623e+03 
4.389750e+00 8.004048e-01 9.540955e+03 
4.245594e+00 7.500886e-01 1.526418e+04 
4.156869e+00 7.094244e-01 2.442053e+04 
4.129788e+00 6.820126e-01 3.906940e+04 
4.155718e+00 6.684920e-01 6.250552e+04 
4.218839e+00 6.677848e-01 1.000000e+05 


==> anc/TOV-Output-e0-918.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.980795e-03 2.678417e-11 1.000000e-05 
2.509867e-03 5.448938e-11 1.599859e-05 
3.201493e-03 1.130882e-10 2.559548e-05 
4.147157e-03 2.458164e-10 4.094915e-05 
5.249333e-03 4.985079e-10 6.551286e-05 
6.627144e-03 1.003087e-09 1.048113e-04 
8.446517e-03 2.076791e-09 1.676833e-04 
1.064498e-02 4.157135e-09 2.682696e-04 
1.348844e-02 8.457565e-09 4.291934e-04 
1.711180e-02 1.726819e-08 6.866488e-04 
2.166726e-02 3.505678e-08 1.098541e-03 
2.742492e-02 7.108806e-08 1.757511e-03 
3.432696e-02 1.394014e-07 2.811769e-03 
4.358437e-02 2.853347e-07 4.498433e-03 
5.538938e-02 5.856569e-07 7.196857e-03 
6.972170e-02 1.168074e-06 1.151395e-02 
8.857126e-02 2.394687e-06 1.842070e-02 
1.119896e-01 4.840723e-06 2.947052e-02 
1.413477e-01 9.733146e-06 4.714866e-02 
1.791541e-01 1.981909e-05 7.543120e-02 
2.262478e-01 3.991929e-05 1.206793e-01 
2.862982e-01 8.089605e-05 1.930698e-01 
3.631384e-01 1.651023e-04 3.088844e-01 
4.580391e-01 3.313999e-04 4.941713e-01 
5.785556e-01 6.681138e-04 7.906043e-01 
7.309111e-01 1.347966e-03 1.264855e+00 
9.218267e-01 2.706858e-03 2.023590e+00 
1.160426e+00 5.408277e-03 3.237458e+00 
1.455640e+00 1.070207e-02 5.179475e+00 
1.818402e+00 2.094671e-02 8.286428e+00 
2.258051e+00 4.036185e-02 1.325711e+01 
2.772406e+00 7.544342e-02 2.120951e+01 
3.355067e+00 1.357467e-01 3.393222e+01 
3.971551e+00 2.304267e-01 5.428675e+01 
4.572513e+00 3.638751e-01 8.685114e+01 
5.095056e+00 5.284040e-01 1.389495e+02 
5.474885e+00 7.000477e-01 2.222996e+02 
5.674127e+00 8.476575e-01 3.556480e+02 
5.693927e+00 9.479852e-01 5.689866e+02 
5.575083e+00 9.965121e-01 9.102982e+02 
5.360059e+00 9.979677e-01 1.456348e+03 
5.100552e+00 9.667558e-01 2.329952e+03 
4.834017e+00 9.161230e-01 3.727594e+03 
4.590737e+00 8.579207e-01 5.963623e+03 
4.388989e+00 8.003400e-01 9.540955e+03 
4.240838e+00 7.492811e-01 1.526418e+04 
4.153395e+00 7.088776e-01 2.442053e+04 
4.128163e+00 6.817993e-01 3.906940e+04 
4.153717e+00 6.682102e-01 6.250552e+04 
4.216177e+00 6.673748e-01 1.000000e+05 


==> anc/TOV-Output-e0-919.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.048443e-03 2.965541e-11 1.000000e-05 
2.553759e-03 5.746088e-11 1.599859e-05 
3.262677e-03 1.198270e-10 2.559548e-05 
4.158726e-03 2.481494e-10 4.094915e-05 
5.134952e-03 4.671341e-10 6.551286e-05 
6.601410e-03 9.925274e-10 1.048113e-04 
8.246844e-03 1.935066e-09 1.676833e-04 
1.065089e-02 4.168600e-09 2.682696e-04 
1.346960e-02 8.431351e-09 4.291934e-04 
1.710775e-02 1.727473e-08 6.866488e-04 
2.163117e-02 3.491992e-08 1.098541e-03 
2.708571e-02 6.855735e-08 1.757511e-03 
3.457482e-02 1.425981e-07 2.811769e-03 
4.339898e-02 2.820158e-07 4.498433e-03 
5.492761e-02 5.717534e-07 7.196857e-03 
6.951126e-02 1.158790e-06 1.151395e-02 
8.837932e-02 2.381745e-06 1.842070e-02 
1.116899e-01 4.807187e-06 2.947052e-02 
1.413591e-01 9.746102e-06 4.714866e-02 
1.792945e-01 1.988733e-05 7.543120e-02 
2.266950e-01 4.020018e-05 1.206793e-01 
2.862091e-01 8.090852e-05 1.930698e-01 
3.617846e-01 1.634410e-04 3.088844e-01 
4.581558e-01 3.320133e-04 4.941713e-01 
5.774823e-01 6.651267e-04 7.906043e-01 
7.298216e-01 1.343410e-03 1.264855e+00 
9.208870e-01 2.701519e-03 2.023590e+00 
1.160008e+00 5.408237e-03 3.237458e+00 
1.454449e+00 1.068733e-02 5.179475e+00 
1.818909e+00 2.098594e-02 8.286428e+00 
2.255169e+00 4.025111e-02 1.325711e+01 
2.771807e+00 7.546981e-02 2.120951e+01 
3.348379e+00 1.350948e-01 3.393222e+01 
3.965769e+00 2.296807e-01 5.428675e+01 
4.569600e+00 3.635213e-01 8.685114e+01 
5.093295e+00 5.282736e-01 1.389495e+02 
5.470098e+00 6.989352e-01 2.222996e+02 
5.670607e+00 8.468411e-01 3.556480e+02 
5.692250e+00 9.477304e-01 5.689866e+02 
5.573536e+00 9.962641e-01 9.102982e+02 
5.357772e+00 9.974834e-01 1.456348e+03 
5.097427e+00 9.660679e-01 2.329952e+03 
4.830733e+00 9.154512e-01 3.727594e+03 
4.589401e+00 8.577304e-01 5.963623e+03 
4.388155e+00 8.002607e-01 9.540955e+03 
4.239755e+00 7.491575e-01 1.526418e+04 
4.154304e+00 7.091140e-01 2.442053e+04 
4.124838e+00 6.812860e-01 3.906940e+04 
4.150909e+00 6.677844e-01 6.250552e+04 
4.212339e+00 6.667485e-01 1.000000e+05 


==> anc/TOV-Output-e0-92.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.526178e-03 9.600228e-11 1.000000e-06 
8.397574e-03 2.045343e-10 1.757511e-06 
1.129301e-02 4.974316e-10 3.088844e-06 
1.516387e-02 1.204300e-09 5.428675e-06 
1.984704e-02 2.700177e-09 9.540955e-06 
2.655366e-02 6.466633e-09 1.676833e-05 
3.530635e-02 1.520069e-08 2.947052e-05 
4.653174e-02 3.479788e-08 5.179475e-05 
6.222798e-02 8.322662e-08 9.102982e-05 
8.253732e-02 1.942033e-07 1.599859e-04 
1.091169e-01 4.487273e-07 2.811769e-04 
1.444084e-01 1.040124e-06 4.941713e-04 
1.911077e-01 2.410706e-06 8.685114e-04 
2.533391e-01 5.615915e-06 1.526418e-03 
3.372590e-01 1.324985e-05 2.682696e-03 
4.468579e-01 3.082055e-05 4.714866e-03 
5.928477e-01 7.197508e-05 8.286428e-03 
7.855223e-01 1.674420e-04 1.456348e-02 
1.039780e+00 3.883982e-04 2.559548e-02 
1.378675e+00 9.056283e-04 4.498433e-02 
1.825110e+00 2.101972e-03 7.906043e-02 
2.417490e+00 4.888694e-03 1.389495e-01 
3.187005e+00 1.121630e-02 2.442053e-01 
4.199471e+00 2.572310e-02 4.291934e-01 
5.499577e+00 5.801438e-02 7.543120e-01 
7.131126e+00 1.273966e-01 1.325711e+00 
9.106448e+00 2.685967e-01 2.329952e+00 
1.135595e+01 5.318126e-01 4.094915e+00 
1.368837e+01 9.635089e-01 7.196857e+00 
1.578374e+01 1.556890e+00 1.264855e+01 
1.728830e+01 2.208404e+00 2.222996e+01 
1.797610e+01 2.751996e+00 3.906940e+01 
1.788752e+01 3.076084e+00 6.866488e+01 
1.723051e+01 3.165246e+00 1.206793e+02 
1.628256e+01 3.079693e+00 2.120951e+02 
1.527657e+01 2.895407e+00 3.727594e+02 
1.435732e+01 2.671992e+00 6.551286e+02 
1.365816e+01 2.461254e+00 1.151395e+03 
1.321001e+01 2.286576e+00 2.023590e+03 
1.303732e+01 2.166861e+00 3.556480e+03 
1.311797e+01 2.110465e+00 6.250552e+03 
1.336876e+01 2.112321e+00 1.098541e+04 
1.368351e+01 2.156716e+00 1.930698e+04 
1.395723e+01 2.218960e+00 3.393222e+04 
1.415586e+01 2.281777e+00 5.963623e+04 
1.423741e+01 2.325161e+00 1.048113e+05 
1.423864e+01 2.348412e+00 1.842070e+05 
1.418531e+01 2.352815e+00 3.237458e+05 
1.410877e+01 2.344216e+00 5.689866e+05 
1.403880e+01 2.330172e+00 1.000000e+06 


==> anc/TOV-Output-e0-920.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.964699e-03 2.619345e-11 1.000000e-05 
2.563471e-03 5.818216e-11 1.599859e-05 
3.199329e-03 1.131048e-10 2.559548e-05 
4.053731e-03 2.300751e-10 4.094915e-05 
5.195189e-03 4.842936e-10 6.551286e-05 
6.554286e-03 9.724805e-10 1.048113e-04 
8.291849e-03 1.969060e-09 1.676833e-04 
1.054736e-02 4.052620e-09 2.682696e-04 
1.335660e-02 8.229868e-09 4.291934e-04 
1.697088e-02 1.688179e-08 6.866488e-04 
2.138918e-02 3.379774e-08 1.098541e-03 
2.728780e-02 7.017965e-08 1.757511e-03 
3.454384e-02 1.423699e-07 2.811769e-03 
4.351108e-02 2.845162e-07 4.498433e-03 
5.513190e-02 5.787856e-07 7.196857e-03 
6.953539e-02 1.161259e-06 1.151395e-02 
8.803860e-02 2.356867e-06 1.842070e-02 
1.116304e-01 4.804730e-06 2.947052e-02 
1.413146e-01 9.747498e-06 4.714866e-02 
1.784432e-01 1.962678e-05 7.543120e-02 
2.260657e-01 3.990969e-05 1.206793e-01 
2.854977e-01 8.039420e-05 1.930698e-01 
3.612574e-01 1.629046e-04 3.088844e-01 
4.579572e-01 3.319420e-04 4.941713e-01 
5.784933e-01 6.693471e-04 7.906043e-01 
7.295332e-01 1.343271e-03 1.264855e+00 
9.188537e-01 2.686600e-03 2.023590e+00 
1.157649e+00 5.381204e-03 3.237458e+00 
1.453908e+00 1.068679e-02 5.179475e+00 
1.816844e+00 2.093712e-02 8.286428e+00 
2.255197e+00 4.029357e-02 1.325711e+01 
2.766987e+00 7.516073e-02 2.120951e+01 
3.345010e+00 1.348290e-01 3.393222e+01 
3.963767e+00 2.295505e-01 5.428675e+01 
4.564119e+00 3.626122e-01 8.685114e+01 
5.089361e+00 5.275591e-01 1.389495e+02 
5.466022e+00 6.980432e-01 2.222996e+02 
5.668411e+00 8.464651e-01 3.556480e+02 
5.690519e+00 9.474570e-01 5.689866e+02 
5.570971e+00 9.956880e-01 9.102982e+02 
5.355028e+00 9.968630e-01 1.456348e+03 
5.096885e+00 9.660753e-01 2.329952e+03 
4.827465e+00 9.147829e-01 3.727594e+03 
4.586180e+00 8.571286e-01 5.963623e+03 
4.385428e+00 7.998036e-01 9.540955e+03 
4.237416e+00 7.487999e-01 1.526418e+04 
4.150109e+00 7.084379e-01 2.442053e+04 
4.122480e+00 6.809431e-01 3.906940e+04 
4.148495e+00 6.674285e-01 6.250552e+04 
4.212516e+00 6.668606e-01 1.000000e+05 


==> anc/TOV-Output-e0-921.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.981334e-03 2.689366e-11 1.000000e-05 
2.490025e-03 5.338112e-11 1.599859e-05 
3.243802e-03 1.180156e-10 2.559548e-05 
4.034573e-03 2.270749e-10 4.094915e-05 
5.131485e-03 4.672031e-10 6.551286e-05 
6.676676e-03 1.029100e-09 1.048113e-04 
8.321968e-03 1.992758e-09 1.676833e-04 
1.045349e-02 3.949673e-09 2.682696e-04 
1.335398e-02 8.233960e-09 4.291934e-04 
1.707752e-02 1.722071e-08 6.866488e-04 
2.151826e-02 3.445073e-08 1.098541e-03 
2.703541e-02 6.832452e-08 1.757511e-03 
3.443049e-02 1.411262e-07 2.811769e-03 
4.359359e-02 2.864489e-07 4.498433e-03 
5.521223e-02 5.819512e-07 7.196857e-03 
6.946345e-02 1.158917e-06 1.151395e-02 
8.782570e-02 2.342353e-06 1.842070e-02 
1.114930e-01 4.792219e-06 2.947052e-02 
1.411756e-01 9.729325e-06 4.714866e-02 
1.788727e-01 1.979030e-05 7.543120e-02 
2.253630e-01 3.958169e-05 1.206793e-01 
2.856250e-01 8.058917e-05 1.930698e-01 
3.607814e-01 1.624379e-04 3.088844e-01 
4.559140e-01 3.278767e-04 4.941713e-01 
5.768580e-01 6.644111e-04 7.906043e-01 
7.285867e-01 1.339503e-03 1.264855e+00 
9.183385e-01 2.684980e-03 2.023590e+00 
1.157178e+00 5.380409e-03 3.237458e+00 
1.450754e+00 1.062909e-02 5.179475e+00 
1.813497e+00 2.084454e-02 8.286428e+00 
2.250716e+00 4.009856e-02 1.325711e+01 
2.764767e+00 7.505823e-02 2.120951e+01 
3.345082e+00 1.349621e-01 3.393222e+01 
3.958709e+00 2.289225e-01 5.428675e+01 
4.562877e+00 3.626186e-01 8.685114e+01 
5.085652e+00 5.269049e-01 1.389495e+02 
5.464668e+00 6.979942e-01 2.222996e+02 
5.664624e+00 8.455591e-01 3.556480e+02 
5.687357e+00 9.467028e-01 5.689866e+02 
5.567529e+00 9.948296e-01 9.102982e+02 
5.355037e+00 9.970611e-01 1.456348e+03 
5.092994e+00 9.651802e-01 2.329952e+03 
4.828965e+00 9.152681e-01 3.727594e+03 
4.582359e+00 8.563955e-01 5.963623e+03 
4.381430e+00 7.990926e-01 9.540955e+03 
4.235332e+00 7.484896e-01 1.526418e+04 
4.149555e+00 7.084127e-01 2.442053e+04 
4.122270e+00 6.809790e-01 3.906940e+04 
4.145707e+00 6.670061e-01 6.250552e+04 
4.209303e+00 6.663488e-01 1.000000e+05 


==> anc/TOV-Output-e0-922.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.959769e-03 2.605327e-11 1.000000e-05 
2.521614e-03 5.549880e-11 1.599859e-05 
3.225330e-03 1.161370e-10 2.559548e-05 
4.027262e-03 2.260880e-10 4.094915e-05 
5.119205e-03 4.643607e-10 6.551286e-05 
6.491657e-03 9.469228e-10 1.048113e-04 
8.407082e-03 2.056761e-09 1.676833e-04 
1.047104e-02 3.973908e-09 2.682696e-04 
1.341403e-02 8.354598e-09 4.291934e-04 
1.684293e-02 1.653870e-08 6.866488e-04 
2.128954e-02 3.340007e-08 1.098541e-03 
2.698104e-02 6.798687e-08 1.757511e-03 
3.438072e-02 1.406677e-07 2.811769e-03 
4.366694e-02 2.882097e-07 4.498433e-03 
5.492120e-02 5.734192e-07 7.196857e-03 
6.947799e-02 1.160904e-06 1.151395e-02 
8.836334e-02 2.388222e-06 1.842070e-02 
1.113591e-01 4.780150e-06 2.947052e-02 
1.407481e-01 9.651688e-06 4.714866e-02 
1.783103e-01 1.962549e-05 7.543120e-02 
2.257292e-01 3.981811e-05 1.206793e-01 
2.858489e-01 8.086641e-05 1.930698e-01 
3.615114e-01 1.636026e-04 3.088844e-01 
4.563623e-01 3.292004e-04 4.941713e-01 
5.771936e-01 6.662898e-04 7.906043e-01 
7.276198e-01 1.335625e-03 1.264855e+00 
9.178862e-01 2.683906e-03 2.023590e+00 
1.154445e+00 5.348235e-03 3.237458e+00 
1.448928e+00 1.060045e-02 5.179475e+00 
1.813054e+00 2.085111e-02 8.286428e+00 
2.248635e+00 4.002994e-02 1.325711e+01 
2.760417e+00 7.478686e-02 2.120951e+01 
3.338773e+00 1.343551e-01 3.393222e+01 
3.954524e+00 2.284369e-01 5.428675e+01 
4.558509e+00 3.619496e-01 8.685114e+01 
5.081832e+00 5.262206e-01 1.389495e+02 
5.457791e+00 6.962337e-01 2.222996e+02 
5.658349e+00 8.438246e-01 3.556480e+02 
5.682041e+00 9.452250e-01 5.689866e+02 
5.564272e+00 9.940300e-01 9.102982e+02 
5.349596e+00 9.956369e-01 1.456348e+03 
5.092240e+00 9.651300e-01 2.329952e+03 
4.824573e+00 9.143271e-01 3.727594e+03 
4.581929e+00 8.564024e-01 5.963623e+03 
4.380505e+00 7.989946e-01 9.540955e+03 
4.235411e+00 7.485822e-01 1.526418e+04 
4.146030e+00 7.078560e-01 2.442053e+04 
4.118529e+00 6.803920e-01 3.906940e+04 
4.144158e+00 6.668044e-01 6.250552e+04 
4.204983e+00 6.656336e-01 1.000000e+05 


==> anc/TOV-Output-e0-923.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.988918e-03 2.726274e-11 1.000000e-05 
2.536751e-03 5.656556e-11 1.599859e-05 
3.218258e-03 1.154998e-10 2.559548e-05 
4.077082e-03 2.348371e-10 4.094915e-05 
5.136118e-03 4.694871e-10 6.551286e-05 
6.481848e-03 9.436594e-10 1.048113e-04 
8.349989e-03 2.017327e-09 1.676833e-04 
1.044773e-02 3.951708e-09 2.682696e-04 
1.339833e-02 8.334331e-09 4.291934e-04 
1.684501e-02 1.656277e-08 6.866488e-04 
2.152042e-02 3.453594e-08 1.098541e-03 
2.704840e-02 6.857162e-08 1.757511e-03 
3.429136e-02 1.397251e-07 2.811769e-03 
4.326949e-02 2.807156e-07 4.498433e-03 
5.504103e-02 5.778067e-07 7.196857e-03 
6.980704e-02 1.178753e-06 1.151395e-02 
8.764588e-02 2.333049e-06 1.842070e-02 
1.111750e-01 4.761646e-06 2.947052e-02 
1.405794e-01 9.627451e-06 4.714866e-02 
1.777965e-01 1.947746e-05 7.543120e-02 
2.255348e-01 3.975840e-05 1.206793e-01 
2.851734e-01 8.038162e-05 1.930698e-01 
3.607251e-01 1.627139e-04 3.088844e-01 
4.564282e-01 3.296992e-04 4.941713e-01 
5.751880e-01 6.600877e-04 7.906043e-01 
7.263872e-01 1.330291e-03 1.264855e+00 
9.180526e-01 2.688244e-03 2.023590e+00 
1.154548e+00 5.355375e-03 3.237458e+00 
1.448559e+00 1.060360e-02 5.179475e+00 
1.811344e+00 2.081442e-02 8.286428e+00 
2.247880e+00 4.003087e-02 1.325711e+01 
2.758783e+00 7.473060e-02 2.120951e+01 
3.337784e+00 1.343647e-01 3.393222e+01 
3.951973e+00 2.282167e-01 5.428675e+01 
4.552339e+00 3.608920e-01 8.685114e+01 
5.077766e+00 5.254702e-01 1.389495e+02 
5.457386e+00 6.964773e-01 2.222996e+02 
5.657267e+00 8.438182e-01 3.556480e+02 
5.682196e+00 9.455840e-01 5.689866e+02 
5.561664e+00 9.934391e-01 9.102982e+02 
5.350164e+00 9.960014e-01 1.456348e+03 
5.088673e+00 9.643215e-01 2.329952e+03 
4.822223e+00 9.138800e-01 3.727594e+03 
4.578229e+00 8.556953e-01 5.963623e+03 
4.378769e+00 7.987347e-01 9.540955e+03 
4.230305e+00 7.477082e-01 1.526418e+04 
4.142762e+00 7.073453e-01 2.442053e+04 
4.115528e+00 6.799354e-01 3.906940e+04 
4.140241e+00 6.661802e-01 6.250552e+04 
4.203286e+00 6.654006e-01 1.000000e+05 


==> anc/TOV-Output-e0-924.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.037379e-03 2.933625e-11 1.000000e-05 
2.507532e-03 5.469254e-11 1.599859e-05 
3.261281e-03 1.203244e-10 2.559548e-05 
4.123265e-03 2.431714e-10 4.094915e-05 
5.144256e-03 4.722332e-10 6.551286e-05 
6.621675e-03 1.007146e-09 1.048113e-04 
8.309580e-03 1.990335e-09 1.676833e-04 
1.047817e-02 3.990665e-09 2.682696e-04 
1.333879e-02 8.232624e-09 4.291934e-04 
1.697612e-02 1.697090e-08 6.866488e-04 
2.142220e-02 3.410214e-08 1.098541e-03 
2.716727e-02 6.955495e-08 1.757511e-03 
3.407274e-02 1.372182e-07 2.811769e-03 
4.358593e-02 2.872304e-07 4.498433e-03 
5.489584e-02 5.738671e-07 7.196857e-03 
6.939383e-02 1.159199e-06 1.151395e-02 
8.797760e-02 2.362196e-06 1.842070e-02 
1.108122e-01 4.720290e-06 2.947052e-02 
1.406167e-01 9.645556e-06 4.714866e-02 
1.779139e-01 1.953718e-05 7.543120e-02 
2.253427e-01 3.969982e-05 1.206793e-01 
2.848193e-01 8.016925e-05 1.930698e-01 
3.602152e-01 1.622004e-04 3.088844e-01 
4.558064e-01 3.287092e-04 4.941713e-01 
5.750362e-01 6.602774e-04 7.906043e-01 
7.268838e-01 1.334452e-03 1.264855e+00 
9.154244e-01 2.668140e-03 2.023590e+00 
1.152911e+00 5.338397e-03 3.237458e+00 
1.445867e+00 1.055612e-02 5.179475e+00 
1.808638e+00 2.074379e-02 8.286428e+00 
2.243766e+00 3.985551e-02 1.325711e+01 
2.755479e+00 7.454216e-02 2.120951e+01 
3.335840e+00 1.342634e-01 3.393222e+01 
3.948850e+00 2.279033e-01 5.428675e+01 
4.552527e+00 3.612055e-01 8.685114e+01 
5.073088e+00 5.245556e-01 1.389495e+02 
5.451580e+00 6.950482e-01 2.222996e+02 
5.652286e+00 8.425136e-01 3.556480e+02 
5.678667e+00 9.447051e-01 5.689866e+02 
5.560671e+00 9.933678e-01 9.102982e+02 
5.346493e+00 9.951031e-01 1.456348e+03 
5.085310e+00 9.635673e-01 2.329952e+03 
4.819637e+00 9.133755e-01 3.727594e+03 
4.578023e+00 8.557506e-01 5.963623e+03 
4.375687e+00 7.982058e-01 9.540955e+03 
4.231156e+00 7.479447e-01 1.526418e+04 
4.143374e+00 7.075281e-01 2.442053e+04 
4.113040e+00 6.795690e-01 3.906940e+04 
4.137352e+00 6.657392e-01 6.250552e+04 
4.200531e+00 6.649730e-01 1.000000e+05 


==> anc/TOV-Output-e0-925.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.968514e-03 2.648952e-11 1.000000e-05 
2.505960e-03 5.464887e-11 1.599859e-05 
3.175439e-03 1.111910e-10 2.559548e-05 
4.007892e-03 2.235665e-10 4.094915e-05 
5.240644e-03 4.998189e-10 6.551286e-05 
6.537029e-03 9.700631e-10 1.048113e-04 
8.214084e-03 1.924581e-09 1.676833e-04 
1.054658e-02 4.073743e-09 2.682696e-04 
1.318816e-02 7.965478e-09 4.291934e-04 
1.678158e-02 1.641185e-08 6.866488e-04 
2.141912e-02 3.412432e-08 1.098541e-03 
2.722020e-02 7.003800e-08 1.757511e-03 
3.423657e-02 1.393577e-07 2.811769e-03 
4.336520e-02 2.831949e-07 4.498433e-03 
5.479413e-02 5.713010e-07 7.196857e-03 
6.938110e-02 1.159815e-06 1.151395e-02 
8.775951e-02 2.347210e-06 1.842070e-02 
1.108813e-01 4.734248e-06 2.947052e-02 
1.403868e-01 9.608701e-06 4.714866e-02 
1.781543e-01 1.963772e-05 7.543120e-02 
2.247568e-01 3.943362e-05 1.206793e-01 
2.848489e-01 8.028094e-05 1.930698e-01 
3.592967e-01 1.611372e-04 3.088844e-01 
4.550624e-01 3.274564e-04 4.941713e-01 
5.739564e-01 6.572763e-04 7.906043e-01 
7.259838e-01 1.330939e-03 1.264855e+00 
9.142374e-01 2.660648e-03 2.023590e+00 
1.152800e+00 5.342548e-03 3.237458e+00 
1.445755e+00 1.056481e-02 5.179475e+00 
1.807422e+00 2.072389e-02 8.286428e+00 
2.243486e+00 3.988121e-02 1.325711e+01 
2.752262e+00 7.436075e-02 2.120951e+01 
3.332022e+00 1.339452e-01 3.393222e+01 
3.946231e+00 2.276715e-01 5.428675e+01 
4.545242e+00 3.599075e-01 8.685114e+01 
5.069963e+00 5.240569e-01 1.389495e+02 
5.447692e+00 6.942129e-01 2.222996e+02 
5.649538e+00 8.419518e-01 3.556480e+02 
5.675136e+00 9.438255e-01 5.689866e+02 
5.556473e+00 9.922642e-01 9.102982e+02 
5.342845e+00 9.942115e-01 1.456348e+03 
5.085184e+00 9.636857e-01 2.329952e+03 
4.817552e+00 9.129919e-01 3.727594e+03 
4.577421e+00 8.557196e-01 5.963623e+03 
4.373175e+00 7.977905e-01 9.540955e+03 
4.226778e+00 7.472061e-01 1.526418e+04 
4.139973e+00 7.069931e-01 2.442053e+04 
4.111143e+00 6.793069e-01 3.906940e+04 
4.135179e+00 6.654260e-01 6.250552e+04 
4.197770e+00 6.645442e-01 1.000000e+05 


==> anc/TOV-Output-e0-926.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.042990e-03 2.964331e-11 1.000000e-05 
2.550268e-03 5.766141e-11 1.599859e-05 
3.162122e-03 1.099167e-10 2.559548e-05 
4.051742e-03 2.312348e-10 4.094915e-05 
5.190059e-03 4.860096e-10 6.551286e-05 
6.525266e-03 9.658788e-10 1.048113e-04 
8.388679e-03 2.052148e-09 1.676833e-04 
1.048166e-02 4.003296e-09 2.682696e-04 
1.316358e-02 7.929576e-09 4.291934e-04 
1.679161e-02 1.645907e-08 6.866488e-04 
2.121481e-02 3.319296e-08 1.098541e-03 
2.715422e-02 6.960505e-08 1.757511e-03 
3.395742e-02 1.361237e-07 2.811769e-03 
4.329247e-02 2.820769e-07 4.498433e-03 
5.450037e-02 5.627693e-07 7.196857e-03 
6.913797e-02 1.148906e-06 1.151395e-02 
8.766580e-02 2.342228e-06 1.842070e-02 
1.110135e-01 4.756332e-06 2.947052e-02 
1.399749e-01 9.534676e-06 4.714866e-02 
1.776210e-01 1.948293e-05 7.543120e-02 
2.242659e-01 3.921817e-05 1.206793e-01 
2.842308e-01 7.984578e-05 1.930698e-01 
3.593740e-01 1.614152e-04 3.088844e-01 
4.543255e-01 3.262206e-04 4.941713e-01 
5.744402e-01 6.596474e-04 7.906043e-01 
7.242901e-01 1.323080e-03 1.264855e+00 
9.143879e-01 2.664807e-03 2.023590e+00 
1.149762e+00 5.306232e-03 3.237458e+00 
1.442961e+00 1.051513e-02 5.179475e+00 
1.804490e+00 2.064562e-02 8.286428e+00 
2.239684e+00 3.972234e-02 1.325711e+01 
2.750230e+00 7.427277e-02 2.120951e+01 
3.326239e+00 1.334000e-01 3.393222e+01 
3.941167e+00 2.270431e-01 5.428675e+01 
4.543723e+00 3.598520e-01 8.685114e+01 
5.066243e+00 5.233982e-01 1.389495e+02 
5.443253e+00 6.932067e-01 2.222996e+02 
5.648320e+00 8.418987e-01 3.556480e+02 
5.672845e+00 9.433617e-01 5.689866e+02 
5.555184e+00 9.920969e-01 9.102982e+02 
5.339963e+00 9.935471e-01 1.456348e+03 
5.082230e+00 9.630412e-01 2.329952e+03 
4.817555e+00 9.131142e-01 3.727594e+03 
4.575543e+00 8.554096e-01 5.963623e+03 
4.371286e+00 7.974992e-01 9.540955e+03 
4.225160e+00 7.469817e-01 1.526418e+04 
4.136812e+00 7.065011e-01 2.442053e+04 
4.111579e+00 6.794561e-01 3.906940e+04 
4.133602e+00 6.652191e-01 6.250552e+04 
4.196583e+00 6.644046e-01 1.000000e+05 


==> anc/TOV-Output-e0-927.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.957075e-03 2.608670e-11 1.000000e-05 
2.572854e-03 5.927098e-11 1.599859e-05 
3.151940e-03 1.089759e-10 2.559548e-05 
4.118159e-03 2.430558e-10 4.094915e-05 
5.171098e-03 4.812215e-10 6.551286e-05 
6.500945e-03 9.561502e-10 1.048113e-04 
8.372391e-03 2.042421e-09 1.676833e-04 
1.037675e-02 3.888493e-09 2.682696e-04 
1.318631e-02 7.979343e-09 4.291934e-04 
1.674948e-02 1.635314e-08 6.866488e-04 
2.125620e-02 3.342368e-08 1.098541e-03 
2.689261e-02 6.768565e-08 1.757511e-03 
3.426924e-02 1.400592e-07 2.811769e-03 
4.334392e-02 2.833896e-07 4.498433e-03 
5.481641e-02 5.732348e-07 7.196857e-03 
6.925645e-02 1.156070e-06 1.151395e-02 
8.771079e-02 2.348369e-06 1.842070e-02 
1.104717e-01 4.692103e-06 2.947052e-02 
1.398827e-01 9.526127e-06 4.714866e-02 
1.775924e-01 1.949455e-05 7.543120e-02 
2.238750e-01 3.905557e-05 1.206793e-01 
2.840924e-01 7.981524e-05 1.930698e-01 
3.595527e-01 1.618303e-04 3.088844e-01 
4.538406e-01 3.255280e-04 4.941713e-01 
5.737557e-01 6.580016e-04 7.906043e-01 
7.230352e-01 1.317638e-03 1.264855e+00 
9.123837e-01 2.650197e-03 2.023590e+00 
1.148582e+00 5.295591e-03 3.237458e+00 
1.443212e+00 1.053165e-02 5.179475e+00 
1.804054e+00 2.065220e-02 8.286428e+00 
2.239030e+00 3.972823e-02 1.325711e+01 
2.747181e+00 7.410455e-02 2.120951e+01 
3.323680e+00 1.332274e-01 3.393222e+01 
3.940477e+00 2.271237e-01 5.428675e+01 
4.539436e+00 3.592002e-01 8.685114e+01 
5.059912e+00 5.220409e-01 1.389495e+02 
5.442957e+00 6.934819e-01 2.222996e+02 
5.642669e+00 8.403700e-01 3.556480e+02 
5.670469e+00 9.428691e-01 5.689866e+02 
5.550072e+00 9.906978e-01 9.102982e+02 
5.340856e+00 9.940077e-01 1.456348e+03 
5.079063e+00 9.623388e-01 2.329952e+03 
4.815142e+00 9.126510e-01 3.727594e+03 
4.570703e+00 8.544520e-01 5.963623e+03 
4.371241e+00 7.975762e-01 9.540955e+03 
4.225001e+00 7.470295e-01 1.526418e+04 
4.137488e+00 7.066950e-01 2.442053e+04 
4.108939e+00 6.790627e-01 3.906940e+04 
4.130336e+00 6.647105e-01 6.250552e+04 
4.194751e+00 6.641464e-01 1.000000e+05 


==> anc/TOV-Output-e0-928.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.968233e-03 2.656407e-11 1.000000e-05 
2.535709e-03 5.680195e-11 1.599859e-05 
3.206860e-03 1.148960e-10 2.559548e-05 
4.076090e-03 2.359371e-10 4.094915e-05 
5.174754e-03 4.827631e-10 6.551286e-05 
6.437770e-03 9.295466e-10 1.048113e-04 
8.260396e-03 1.963666e-09 1.676833e-04 
1.055419e-02 4.095807e-09 2.682696e-04 
1.322077e-02 8.050725e-09 4.291934e-04 
1.670786e-02 1.624904e-08 6.866488e-04 
2.118932e-02 3.314489e-08 1.098541e-03 
2.695235e-02 6.821119e-08 1.757511e-03 
3.397901e-02 1.366780e-07 2.811769e-03 
4.309746e-02 2.788833e-07 4.498433e-03 
5.488003e-02 5.758534e-07 7.196857e-03 
6.937244e-02 1.163141e-06 1.151395e-02 
8.729673e-02 2.317765e-06 1.842070e-02 
1.109026e-01 4.752334e-06 2.947052e-02 
1.396916e-01 9.497362e-06 4.714866e-02 
1.771791e-01 1.937963e-05 7.543120e-02 
2.239332e-01 3.912816e-05 1.206793e-01 
2.830044e-01 7.898697e-05 1.930698e-01 
3.585011e-01 1.605879e-04 3.088844e-01 
4.533853e-01 3.248991e-04 4.941713e-01 
5.726507e-01 6.549137e-04 7.906043e-01 
7.237161e-01 1.322774e-03 1.264855e+00 
9.116861e-01 2.646961e-03 2.023590e+00 
1.146981e+00 5.279167e-03 3.237458e+00 
1.441775e+00 1.051146e-02 5.179475e+00 
1.801346e+00 2.058157e-02 8.286428e+00 
2.233643e+00 3.948675e-02 1.325711e+01 
2.743993e+00 7.392546e-02 2.120951e+01 
3.321108e+00 1.330532e-01 3.393222e+01 
3.935771e+00 2.265532e-01 5.428675e+01 
4.535453e+00 3.586135e-01 8.685114e+01 
5.056511e+00 5.214676e-01 1.389495e+02 
5.436266e+00 6.917785e-01 2.222996e+02 
5.641739e+00 8.404122e-01 3.556480e+02 
5.664958e+00 9.413228e-01 5.689866e+02 
5.550050e+00 9.909382e-01 9.102982e+02 
5.336191e+00 9.928114e-01 1.456348e+03 
5.078885e+00 9.624428e-01 2.329952e+03 
4.814744e+00 9.126758e-01 3.727594e+03 
4.569961e+00 8.543899e-01 5.963623e+03 
4.368977e+00 7.972098e-01 9.540955e+03 
4.222275e+00 7.465983e-01 1.526418e+04 
4.135416e+00 7.063975e-01 2.442053e+04 
4.106152e+00 6.786432e-01 3.906940e+04 
4.129633e+00 6.646593e-01 6.250552e+04 
4.190437e+00 6.634318e-01 1.000000e+05 


==> anc/TOV-Output-e0-929.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.009641e-03 2.830661e-11 1.000000e-05 
2.496890e-03 5.429139e-11 1.599859e-05 
3.182407e-03 1.124086e-10 2.559548e-05 
4.013482e-03 2.254740e-10 4.094915e-05 
5.132108e-03 4.714331e-10 6.551286e-05 
6.531847e-03 9.719426e-10 1.048113e-04 
8.328029e-03 2.014463e-09 1.676833e-04 
1.043080e-02 3.958086e-09 2.682696e-04 
1.335125e-02 8.300384e-09 4.291934e-04 
1.680737e-02 1.655892e-08 6.866488e-04 
2.131063e-02 3.375377e-08 1.098541e-03 
2.697187e-02 6.843318e-08 1.757511e-03 
3.393824e-02 1.363334e-07 2.811769e-03 
4.303844e-02 2.780385e-07 4.498433e-03 
5.428485e-02 5.579212e-07 7.196857e-03 
6.892681e-02 1.142099e-06 1.151395e-02 
8.766569e-02 2.349807e-06 1.842070e-02 
1.103294e-01 4.684069e-06 2.947052e-02 
1.395645e-01 9.481674e-06 4.714866e-02 
1.767003e-01 1.924369e-05 7.543120e-02 
2.242362e-01 3.932951e-05 1.206793e-01 
2.838142e-01 7.975257e-05 1.930698e-01 
3.584681e-01 1.607163e-04 3.088844e-01 
4.525983e-01 3.235586e-04 4.941713e-01 
5.712863e-01 6.509464e-04 7.906043e-01 
7.216342e-01 1.312814e-03 1.264855e+00 
9.116326e-01 2.649319e-03 2.023590e+00 
1.146830e+00 5.282678e-03 3.237458e+00 
1.439869e+00 1.048109e-02 5.179475e+00 
1.799210e+00 2.053041e-02 8.286428e+00 
2.232807e+00 3.948296e-02 1.325711e+01 
2.744363e+00 7.402646e-02 2.120951e+01 
3.317360e+00 1.327433e-01 3.393222e+01 
3.932235e+00 2.261722e-01 5.428675e+01 
4.530718e+00 3.578654e-01 8.685114e+01 
5.054771e+00 5.213381e-01 1.389495e+02 
5.432175e+00 6.908793e-01 2.222996e+02 
5.637726e+00 8.394276e-01 3.556480e+02 
5.663381e+00 9.410977e-01 5.689866e+02 
5.547335e+00 9.903103e-01 9.102982e+02 
5.334492e+00 9.924990e-01 1.456348e+03 
5.074746e+00 9.614773e-01 2.329952e+03 
4.810434e+00 9.117518e-01 3.727594e+03 
4.567679e+00 8.539907e-01 5.963623e+03 
4.367524e+00 7.970053e-01 9.540955e+03 
4.220433e+00 7.463319e-01 1.526418e+04 
4.131784e+00 7.058206e-01 2.442053e+04 
4.103766e+00 6.782943e-01 3.906940e+04 
4.125642e+00 6.640212e-01 6.250552e+04 
4.188865e+00 6.632211e-01 1.000000e+05 


==> anc/TOV-Output-e0-93.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.295065e-03 8.709645e-11 1.000000e-06 
8.234024e-03 1.949109e-10 1.757511e-06 
1.097668e-02 4.617559e-10 3.088844e-06 
1.482348e-02 1.137236e-09 5.428675e-06 
1.976851e-02 2.697252e-09 9.540955e-06 
2.586208e-02 6.039352e-09 1.676833e-05 
3.503154e-02 1.500990e-08 2.947052e-05 
4.575493e-02 3.344365e-08 5.179475e-05 
6.114058e-02 7.979745e-08 9.102982e-05 
8.145281e-02 1.886770e-07 1.599859e-04 
1.073091e-01 4.314308e-07 2.811769e-04 
1.419864e-01 9.994090e-07 4.941713e-04 
1.895760e-01 2.378783e-06 8.685114e-04 
2.516823e-01 5.566301e-06 1.526418e-03 
3.344803e-01 1.306552e-05 2.682696e-03 
4.423056e-01 3.021303e-05 4.714866e-03 
5.847984e-01 6.983389e-05 8.286428e-03 
7.765838e-01 1.635491e-04 1.456348e-02 
1.029538e+00 3.811300e-04 2.559548e-02 
1.366279e+00 8.909904e-04 4.498433e-02 
1.807351e+00 2.063363e-03 7.906043e-02 
2.391886e+00 4.786373e-03 1.389495e-01 
3.157034e+00 1.102083e-02 2.442053e-01 
4.156756e+00 2.521561e-02 4.291934e-01 
5.440140e+00 5.675875e-02 7.543120e-01 
7.050618e+00 1.244532e-01 1.325711e+00 
9.010828e+00 2.629877e-01 2.329952e+00 
1.125004e+01 5.224295e-01 4.094915e+00 
1.358065e+01 9.502436e-01 7.196857e+00 
1.566935e+01 1.537739e+00 1.264855e+01 
1.717328e+01 2.184434e+00 2.222996e+01 
1.787769e+01 2.729944e+00 3.906940e+01 
1.779656e+01 3.054835e+00 6.866488e+01 
1.715088e+01 3.147482e+00 1.206793e+02 
1.621227e+01 3.065392e+00 2.120951e+02 
1.521337e+01 2.883944e+00 3.727594e+02 
1.429585e+01 2.661886e+00 6.551286e+02 
1.359713e+01 2.452031e+00 1.151395e+03 
1.314502e+01 2.277154e+00 2.023590e+03 
1.296852e+01 2.157006e+00 3.556480e+03 
1.304483e+01 2.099768e+00 6.250552e+03 
1.329014e+01 2.100283e+00 1.098541e+04 
1.359863e+01 2.142982e+00 1.930698e+04 
1.388563e+01 2.207416e+00 3.393222e+04 
1.407178e+01 2.267374e+00 5.963623e+04 
1.415644e+01 2.311251e+00 1.048113e+05 
1.416211e+01 2.335423e+00 1.842070e+05 
1.411374e+01 2.340936e+00 3.237458e+05 
1.403820e+01 2.332647e+00 5.689866e+05 
1.396893e+01 2.318843e+00 1.000000e+06 


==> anc/TOV-Output-e0-930.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.015717e-03 2.859489e-11 1.000000e-05 
2.477696e-03 5.310607e-11 1.599859e-05 
3.266927e-03 1.217358e-10 2.559548e-05 
4.108999e-03 2.422188e-10 4.094915e-05 
5.178577e-03 4.848766e-10 6.551286e-05 
6.426395e-03 9.266211e-10 1.048113e-04 
8.277791e-03 1.980356e-09 1.676833e-04 
1.038638e-02 3.911947e-09 2.682696e-04 
1.310454e-02 7.857162e-09 4.291934e-04 
1.679358e-02 1.653599e-08 6.866488e-04 
2.118947e-02 3.321702e-08 1.098541e-03 
2.670819e-02 6.651722e-08 1.757511e-03 
3.419775e-02 1.396349e-07 2.811769e-03 
4.284661e-02 2.746325e-07 4.498433e-03 
5.472312e-02 5.721586e-07 7.196857e-03 
6.898450e-02 1.146202e-06 1.151395e-02 
8.756837e-02 2.344511e-06 1.842070e-02 
1.105893e-01 4.722330e-06 2.947052e-02 
1.396709e-01 9.513589e-06 4.714866e-02 
1.771873e-01 1.942408e-05 7.543120e-02 
2.241497e-01 3.932627e-05 1.206793e-01 
2.829911e-01 7.914587e-05 1.930698e-01 
3.570399e-01 1.589743e-04 3.088844e-01 
4.520928e-01 3.228227e-04 4.941713e-01 
5.721299e-01 6.545321e-04 7.906043e-01 
7.209902e-01 1.310708e-03 1.264855e+00 
9.104083e-01 2.641498e-03 2.023590e+00 
1.146072e+00 5.277843e-03 3.237458e+00 
1.439066e+00 1.047464e-02 5.179475e+00 
1.797057e+00 2.047869e-02 8.286428e+00 
2.228908e+00 3.931949e-02 1.325711e+01 
2.740579e+00 7.380023e-02 2.120951e+01 
3.315766e+00 1.326815e-01 3.393222e+01 
3.928567e+00 2.257700e-01 5.428675e+01 
4.526830e+00 3.572993e-01 8.685114e+01 
5.050605e+00 5.205595e-01 1.389495e+02 
5.431221e+00 6.909490e-01 2.222996e+02 
5.633743e+00 8.384530e-01 3.556480e+02 
5.661451e+00 9.407538e-01 5.689866e+02 
5.542091e+00 9.888672e-01 9.102982e+02 
5.331806e+00 9.918920e-01 1.456348e+03 
5.073753e+00 9.613608e-01 2.329952e+03 
4.809959e+00 9.117576e-01 3.727594e+03 
4.567673e+00 8.540891e-01 5.963623e+03 
4.365138e+00 7.966143e-01 9.540955e+03 
4.218761e+00 7.460970e-01 1.526418e+04 
4.130358e+00 7.056382e-01 2.442053e+04 
4.099460e+00 6.776067e-01 3.906940e+04 
4.126119e+00 6.641802e-01 6.250552e+04 
4.187418e+00 6.630332e-01 1.000000e+05 


==> anc/TOV-Output-e0-931.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.974274e-03 2.689607e-11 1.000000e-05 
2.555409e-03 5.832406e-11 1.599859e-05 
3.166094e-03 1.109272e-10 2.559548e-05 
4.107293e-03 2.421774e-10 4.094915e-05 
5.140118e-03 4.746636e-10 6.551286e-05 
6.581354e-03 9.963511e-10 1.048113e-04 
8.216923e-03 1.939074e-09 1.676833e-04 
1.048001e-02 4.023012e-09 2.682696e-04 
1.325080e-02 8.131914e-09 4.291934e-04 
1.683149e-02 1.666611e-08 6.866488e-04 
2.121903e-02 3.339208e-08 1.098541e-03 
2.668001e-02 6.637824e-08 1.757511e-03 
3.395658e-02 1.368485e-07 2.811769e-03 
4.290717e-02 2.760951e-07 4.498433e-03 
5.432185e-02 5.602663e-07 7.196857e-03 
6.871595e-02 1.134086e-06 1.151395e-02 
8.748803e-02 2.340578e-06 1.842070e-02 
1.101277e-01 4.668459e-06 2.947052e-02 
1.394640e-01 9.481574e-06 4.714866e-02 
1.762958e-01 1.915296e-05 7.543120e-02 
2.235281e-01 3.904198e-05 1.206793e-01 
2.828045e-01 7.907431e-05 1.930698e-01 
3.570840e-01 1.592041e-04 3.088844e-01 
4.520444e-01 3.230653e-04 4.941713e-01 
5.711976e-01 6.520384e-04 7.906043e-01 
7.199842e-01 1.306633e-03 1.264855e+00 
9.084379e-01 2.627221e-03 2.023590e+00 
1.145077e+00 5.269729e-03 3.237458e+00 
1.436706e+00 1.043445e-02 5.179475e+00 
1.794617e+00 2.041729e-02 8.286428e+00 
2.229029e+00 3.936537e-02 1.325711e+01 
2.735203e+00 7.344926e-02 2.120951e+01 
3.311658e+00 1.323301e-01 3.393222e+01 
3.925875e+00 2.255252e-01 5.428675e+01 
4.524285e+00 3.570213e-01 8.685114e+01 
5.045913e+00 5.196402e-01 1.389495e+02 
5.424888e+00 6.893565e-01 2.222996e+02 
5.631761e+00 8.381437e-01 3.556480e+02 
5.658121e+00 9.399388e-01 5.689866e+02 
5.540859e+00 9.887166e-01 9.102982e+02 
5.328605e+00 9.911310e-01 1.456348e+03 
5.073274e+00 9.613830e-01 2.329952e+03 
4.807654e+00 9.113192e-01 3.727594e+03 
4.565631e+00 8.537424e-01 5.963623e+03 
4.364165e+00 7.965054e-01 9.540955e+03 
4.216835e+00 7.458147e-01 1.526418e+04 
4.127734e+00 7.052415e-01 2.442053e+04 
4.099558e+00 6.776958e-01 3.906940e+04 
4.122108e+00 6.635385e-01 6.250552e+04 
4.182343e+00 6.621786e-01 1.000000e+05 


==> anc/TOV-Output-e0-932.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.947704e-03 2.585247e-11 1.000000e-05 
2.516491e-03 5.575950e-11 1.599859e-05 
3.222879e-03 1.171291e-10 2.559548e-05 
3.984622e-03 2.213575e-10 4.094915e-05 
5.206056e-03 4.936958e-10 6.551286e-05 
6.550743e-03 9.835685e-10 1.048113e-04 
8.126664e-03 1.877889e-09 1.676833e-04 
1.054168e-02 4.098857e-09 2.682696e-04 
1.330884e-02 8.248087e-09 4.291934e-04 
1.662829e-02 1.608704e-08 6.866488e-04 
2.102425e-02 3.251585e-08 1.098541e-03 
2.679747e-02 6.733102e-08 1.757511e-03 
3.407125e-02 1.383881e-07 2.811769e-03 
4.312939e-02 2.807084e-07 4.498433e-03 
5.457971e-02 5.688930e-07 7.196857e-03 
6.875255e-02 1.137119e-06 1.151395e-02 
8.708928e-02 2.311200e-06 1.842070e-02 
1.103412e-01 4.700699e-06 2.947052e-02 
1.394515e-01 9.489199e-06 4.714866e-02 
1.762927e-01 1.917251e-05 7.543120e-02 
2.236139e-01 3.912890e-05 1.206793e-01 
2.818581e-01 7.836729e-05 1.930698e-01 
3.573661e-01 1.597527e-04 3.088844e-01 
4.520344e-01 3.233899e-04 4.941713e-01 
5.694792e-01 6.468684e-04 7.906043e-01 
7.208952e-01 1.312990e-03 1.264855e+00 
9.077789e-01 2.624309e-03 2.023590e+00 
1.143425e+00 5.252591e-03 3.237458e+00 
1.436401e+00 1.043876e-02 5.179475e+00 
1.793602e+00 2.040403e-02 8.286428e+00 
2.226806e+00 3.928913e-02 1.325711e+01 
2.733643e+00 7.339795e-02 2.120951e+01 
3.307673e+00 1.319932e-01 3.393222e+01 
3.919259e+00 2.246469e-01 5.428675e+01 
4.519741e+00 3.563140e-01 8.685114e+01 
5.040566e+00 5.185461e-01 1.389495e+02 
5.422279e+00 6.889139e-01 2.222996e+02 
5.627833e+00 8.371864e-01 3.556480e+02 
5.655096e+00 9.392264e-01 5.689866e+02 
5.538914e+00 9.883358e-01 9.102982e+02 
5.328425e+00 9.912705e-01 1.456348e+03 
5.071042e+00 9.609317e-01 2.329952e+03 
4.803424e+00 9.104135e-01 3.727594e+03 
4.562507e+00 8.531583e-01 5.963623e+03 
4.360509e+00 7.958600e-01 9.540955e+03 
4.212136e+00 7.450146e-01 1.526418e+04 
4.126114e+00 7.050241e-01 2.442053e+04 
4.094973e+00 6.769586e-01 3.906940e+04 
4.120312e+00 6.632916e-01 6.250552e+04 
4.181254e+00 6.620564e-01 1.000000e+05 


==> anc/TOV-Output-e0-933.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.955739e-03 2.620179e-11 1.000000e-05 
2.500700e-03 5.477511e-11 1.599859e-05 
3.204941e-03 1.153078e-10 2.559548e-05 
3.993133e-03 2.230179e-10 4.094915e-05 
5.205556e-03 4.940831e-10 6.551286e-05 
6.477593e-03 9.520056e-10 1.048113e-04 
8.271516e-03 1.982230e-09 1.676833e-04 
1.044744e-02 3.994192e-09 2.682696e-04 
1.312270e-02 7.915320e-09 4.291934e-04 
1.675762e-02 1.648299e-08 6.866488e-04 
2.122032e-02 3.346993e-08 1.098541e-03 
2.670583e-02 6.671413e-08 1.757511e-03 
3.409693e-02 1.388500e-07 2.811769e-03 
4.274366e-02 2.735372e-07 4.498433e-03 
5.429977e-02 5.607855e-07 7.196857e-03 
6.889504e-02 1.145431e-06 1.151395e-02 
8.682081e-02 2.292349e-06 1.842070e-02 
1.104482e-01 4.719452e-06 2.947052e-02 
1.394391e-01 9.496851e-06 4.714866e-02 
1.765311e-01 1.927104e-05 7.543120e-02 
2.229651e-01 3.883096e-05 1.206793e-01 
2.823537e-01 7.886577e-05 1.930698e-01 
3.562651e-01 1.584508e-04 3.088844e-01 
4.501183e-01 3.196391e-04 4.941713e-01 
5.696860e-01 6.482649e-04 7.906043e-01 
7.185443e-01 1.301594e-03 1.264855e+00 
9.080784e-01 2.629690e-03 2.023590e+00 
1.142977e+00 5.251983e-03 3.237458e+00 
1.434396e+00 1.040627e-02 5.179475e+00 
1.791463e+00 2.035281e-02 8.286428e+00 
2.223473e+00 3.915519e-02 1.325711e+01 
2.731014e+00 7.326274e-02 2.120951e+01 
3.307370e+00 1.320792e-01 3.393222e+01 
3.918759e+00 2.247557e-01 5.428675e+01 
4.515759e+00 3.557273e-01 8.685114e+01 
5.040289e+00 5.188050e-01 1.389495e+02 
5.420604e+00 6.887595e-01 2.222996e+02 
5.625295e+00 8.366912e-01 3.556480e+02 
5.652260e+00 9.385767e-01 5.689866e+02 
5.534594e+00 9.871893e-01 9.102982e+02 
5.324098e+00 9.901725e-01 1.456348e+03 
5.067649e+00 9.601661e-01 2.329952e+03 
4.802100e+00 9.102126e-01 3.727594e+03 
4.561559e+00 8.530503e-01 5.963623e+03 
4.358808e+00 7.956052e-01 9.540955e+03 
4.210289e+00 7.447465e-01 1.526418e+04 
4.123591e+00 7.046451e-01 2.442053e+04 
4.094797e+00 6.769990e-01 3.906940e+04 
4.119435e+00 6.632088e-01 6.250552e+04 
4.178857e+00 6.616936e-01 1.000000e+05 


==> anc/TOV-Output-e0-934.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.932554e-03 2.530804e-11 1.000000e-05 
2.518567e-03 5.601757e-11 1.599859e-05 
3.238393e-03 1.190838e-10 2.559548e-05 
4.114732e-03 2.442803e-10 4.094915e-05 
5.179431e-03 4.872029e-10 6.551286e-05 
6.487606e-03 9.574523e-10 1.048113e-04 
8.288232e-03 1.996409e-09 1.676833e-04 
1.049214e-02 4.050010e-09 2.682696e-04 
1.319123e-02 8.048586e-09 4.291934e-04 
1.654395e-02 1.587748e-08 6.866488e-04 
2.123195e-02 3.356094e-08 1.098541e-03 
2.693445e-02 6.851558e-08 1.757511e-03 
3.383659e-02 1.358392e-07 2.811769e-03 
4.299371e-02 2.786642e-07 4.498433e-03 
5.452954e-02 5.685431e-07 7.196857e-03 
6.859029e-02 1.131510e-06 1.151395e-02 
8.722942e-02 2.327358e-06 1.842070e-02 
1.099697e-01 4.663367e-06 2.947052e-02 
1.387932e-01 9.375524e-06 4.714866e-02 
1.759628e-01 1.910597e-05 7.543120e-02 
2.225867e-01 3.867498e-05 1.206793e-01 
2.818192e-01 7.850278e-05 1.930698e-01 
3.558525e-01 1.580701e-04 3.088844e-01 
4.498485e-01 3.194062e-04 4.941713e-01 
5.693832e-01 6.479235e-04 7.906043e-01 
7.191928e-01 1.306505e-03 1.264855e+00 
9.068350e-01 2.621708e-03 2.023590e+00 
1.140809e+00 5.227789e-03 3.237458e+00 
1.432677e+00 1.037997e-02 5.179475e+00 
1.789191e+00 2.029710e-02 8.286428e+00 
2.220202e+00 3.902458e-02 1.325711e+01 
2.729157e+00 7.318802e-02 2.120951e+01 
3.301516e+00 1.315275e-01 3.393222e+01 
3.913377e+00 2.240766e-01 5.428675e+01 
4.514273e+00 3.556755e-01 8.685114e+01 
5.034459e+00 5.175818e-01 1.389495e+02 
5.416642e+00 6.878983e-01 2.222996e+02 
5.622201e+00 8.360108e-01 3.556480e+02 
5.648413e+00 9.375871e-01 5.689866e+02 
5.534522e+00 9.874116e-01 9.102982e+02 
5.322696e+00 9.899473e-01 1.456348e+03 
5.066395e+00 9.599783e-01 2.329952e+03 
4.799942e+00 9.098091e-01 3.727594e+03 
4.560112e+00 8.528329e-01 5.963623e+03 
4.356491e+00 7.952269e-01 9.540955e+03 
4.208176e+00 7.444288e-01 1.526418e+04 
4.122015e+00 7.044354e-01 2.442053e+04 
4.092244e+00 6.766201e-01 3.906940e+04 
4.114195e+00 6.623475e-01 6.250552e+04 
4.177454e+00 6.615134e-01 1.000000e+05 


==> anc/TOV-Output-e0-935.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.986528e-03 2.751771e-11 1.000000e-05 
2.463626e-03 5.248712e-11 1.599859e-05 
3.183570e-03 1.132587e-10 2.559548e-05 
4.109809e-03 2.436651e-10 4.094915e-05 
5.064114e-03 4.558677e-10 6.551286e-05 
6.543579e-03 9.835005e-10 1.048113e-04 
8.164052e-03 1.910055e-09 1.676833e-04 
1.031308e-02 3.850289e-09 2.682696e-04 
1.320474e-02 8.081996e-09 4.291934e-04 
1.681433e-02 1.668660e-08 6.866488e-04 
2.122311e-02 3.355491e-08 1.098541e-03 
2.661653e-02 6.618867e-08 1.757511e-03 
3.374770e-02 1.349157e-07 2.811769e-03 
4.260929e-02 2.715463e-07 4.498433e-03 
5.439178e-02 5.648492e-07 7.196857e-03 
6.886442e-02 1.146357e-06 1.151395e-02 
8.703264e-02 2.314118e-06 1.842070e-02 
1.096171e-01 4.623605e-06 2.947052e-02 
1.387491e-01 9.376614e-06 4.714866e-02 
1.757700e-01 1.906363e-05 7.543120e-02 
2.224649e-01 3.865287e-05 1.206793e-01 
2.810506e-01 7.794569e-05 1.930698e-01 
3.565024e-01 1.591073e-04 3.088844e-01 
4.504899e-01 3.211161e-04 4.941713e-01 
5.689929e-01 6.472827e-04 7.906043e-01 
7.183579e-01 1.303352e-03 1.264855e+00 
9.055553e-01 2.613420e-03 2.023590e+00 
1.139798e+00 5.219443e-03 3.237458e+00 
1.431512e+00 1.036563e-02 5.179475e+00 
1.788664e+00 2.030020e-02 8.286428e+00 
2.219242e+00 3.901392e-02 1.325711e+01 
2.725907e+00 7.300410e-02 2.120951e+01 
3.298644e+00 1.313183e-01 3.393222e+01 
3.912184e+00 2.240729e-01 5.428675e+01 
4.508993e+00 3.548101e-01 8.685114e+01 
5.029246e+00 5.165231e-01 1.389495e+02 
5.411223e+00 6.865872e-01 2.222996e+02 
5.618317e+00 8.350673e-01 3.556480e+02 
5.644709e+00 9.366450e-01 5.689866e+02 
5.530682e+00 9.864188e-01 9.102982e+02 
5.319769e+00 9.892663e-01 1.456348e+03 
5.062012e+00 9.589442e-01 2.329952e+03 
4.800284e+00 9.100125e-01 3.727594e+03 
4.556825e+00 8.522126e-01 5.963623e+03 
4.355207e+00 7.950552e-01 9.540955e+03 
4.207131e+00 7.443101e-01 1.526418e+04 
4.119951e+00 7.041385e-01 2.442053e+04 
4.088391e+00 6.760119e-01 3.906940e+04 
4.112690e+00 6.621523e-01 6.250552e+04 
4.172493e+00 6.606796e-01 1.000000e+05 


==> anc/TOV-Output-e0-936.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.924868e-03 2.506083e-11 1.000000e-05 
2.463432e-03 5.253083e-11 1.599859e-05 
3.211403e-03 1.163797e-10 2.559548e-05 
4.075493e-03 2.378664e-10 4.094915e-05 
5.055112e-03 4.539261e-10 6.551286e-05 
6.499000e-03 9.645671e-10 1.048113e-04 
8.197939e-03 1.936007e-09 1.676833e-04 
1.047025e-02 4.033336e-09 2.682696e-04 
1.329228e-02 8.252620e-09 4.291934e-04 
1.667948e-02 1.630574e-08 6.866488e-04 
2.126758e-02 3.380239e-08 1.098541e-03 
2.688779e-02 6.830602e-08 1.757511e-03 
3.396121e-02 1.376398e-07 2.811769e-03 
4.294329e-02 2.782795e-07 4.498433e-03 
5.437868e-02 5.650447e-07 7.196857e-03 
6.828350e-02 1.118785e-06 1.151395e-02 
8.651222e-02 2.275284e-06 1.842070e-02 
1.101483e-01 4.696158e-06 2.947052e-02 
1.386359e-01 9.363696e-06 4.714866e-02 
1.757871e-01 1.908958e-05 7.543120e-02 
2.226833e-01 3.880823e-05 1.206793e-01 
2.806997e-01 7.773712e-05 1.930698e-01 
3.561658e-01 1.588266e-04 3.088844e-01 
4.485859e-01 3.174025e-04 4.941713e-01 
5.670157e-01 6.412476e-04 7.906043e-01 
7.161683e-01 1.292862e-03 1.264855e+00 
9.042412e-01 2.604843e-03 2.023590e+00 
1.137576e+00 5.194557e-03 3.237458e+00 
1.428616e+00 1.031400e-02 5.179475e+00 
1.787516e+00 2.028233e-02 8.286428e+00 
2.217710e+00 3.897348e-02 1.325711e+01 
2.721952e+00 7.276515e-02 2.120951e+01 
3.294286e+00 1.309388e-01 3.393222e+01 
3.908516e+00 2.236702e-01 5.428675e+01 
4.505746e+00 3.543803e-01 8.685114e+01 
5.027678e+00 5.164364e-01 1.389495e+02 
5.407777e+00 6.858848e-01 2.222996e+02 
5.614065e+00 8.340008e-01 3.556480e+02 
5.643457e+00 9.365262e-01 5.689866e+02 
5.527544e+00 9.856520e-01 9.102982e+02 
5.317041e+00 9.886442e-01 1.456348e+03 
5.062434e+00 9.592090e-01 2.329952e+03 
4.796617e+00 9.092419e-01 3.727594e+03 
4.553625e+00 8.516107e-01 5.963623e+03 
4.353551e+00 7.948089e-01 9.540955e+03 
4.207048e+00 7.443711e-01 1.526418e+04 
4.115907e+00 7.034869e-01 2.442053e+04 
4.087365e+00 6.759021e-01 3.906940e+04 
4.112551e+00 6.622006e-01 6.250552e+04 
4.172976e+00 6.608454e-01 1.000000e+05 


==> anc/TOV-Output-e0-937.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.930213e-03 2.529720e-11 1.000000e-05 
2.499136e-03 5.490680e-11 1.599859e-05 
3.111337e-03 1.059492e-10 2.559548e-05 
3.965495e-03 2.193556e-10 4.094915e-05 
5.045761e-03 4.518939e-10 6.551286e-05 
6.496513e-03 9.644893e-10 1.048113e-04 
8.244664e-03 1.971403e-09 1.676833e-04 
1.031853e-02 3.864646e-09 2.682696e-04 
1.318053e-02 8.054820e-09 4.291934e-04 
1.668348e-02 1.633491e-08 6.866488e-04 
2.094599e-02 3.232659e-08 1.098541e-03 
2.675687e-02 6.738501e-08 1.757511e-03 
3.368402e-02 1.344405e-07 2.811769e-03 
4.296181e-02 2.789374e-07 4.498433e-03 
5.407821e-02 5.563237e-07 7.196857e-03 
6.853517e-02 1.132410e-06 1.151395e-02 
8.665750e-02 2.289210e-06 1.842070e-02 
1.099863e-01 4.680468e-06 2.947052e-02 
1.391425e-01 9.476823e-06 4.714866e-02 
1.759683e-01 1.916912e-05 7.543120e-02 
2.225569e-01 3.878358e-05 1.206793e-01 
2.813433e-01 7.835648e-05 1.930698e-01 
3.550992e-01 1.575724e-04 3.088844e-01 
4.489196e-01 3.184500e-04 4.941713e-01 
5.680904e-01 6.455831e-04 7.906043e-01 
7.161416e-01 1.294090e-03 1.264855e+00 
9.024925e-01 2.592536e-03 2.023590e+00 
1.136080e+00 5.179625e-03 3.237458e+00 
1.427404e+00 1.029865e-02 5.179475e+00 
1.785380e+00 2.023117e-02 8.286428e+00 
2.215406e+00 3.889304e-02 1.325711e+01 
2.722444e+00 7.287380e-02 2.120951e+01 
3.291103e+00 1.306940e-01 3.393222e+01 
3.901296e+00 2.226961e-01 5.428675e+01 
4.501650e+00 3.537687e-01 8.685114e+01 
5.025101e+00 5.160798e-01 1.389495e+02 
5.404657e+00 6.852829e-01 2.222996e+02 
5.610086e+00 8.330249e-01 3.556480e+02 
5.641618e+00 9.362100e-01 5.689866e+02 
5.524444e+00 9.848968e-01 9.102982e+02 
5.315634e+00 9.884165e-01 1.456348e+03 
5.058035e+00 9.581697e-01 2.329952e+03 
4.796772e+00 9.093999e-01 3.727594e+03 
4.552823e+00 8.515342e-01 5.963623e+03 
4.350876e+00 7.943587e-01 9.540955e+03 
4.203130e+00 7.437158e-01 1.526418e+04 
4.114349e+00 7.032800e-01 2.442053e+04 
4.086663e+00 6.758492e-01 3.906940e+04 
4.107001e+00 6.612838e-01 6.250552e+04 
4.170151e+00 6.604036e-01 1.000000e+05 


==> anc/TOV-Output-e0-938.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.008298e-03 2.852359e-11 1.000000e-05 
2.534869e-03 5.735695e-11 1.599859e-05 
3.120883e-03 1.070416e-10 2.559548e-05 
3.983450e-03 2.225860e-10 4.094915e-05 
5.078827e-03 4.613282e-10 6.551286e-05 
6.374635e-03 9.121910e-10 1.048113e-04 
8.190120e-03 1.934597e-09 1.676833e-04 
1.035825e-02 3.913621e-09 2.682696e-04 
1.315343e-02 8.013775e-09 4.291934e-04 
1.661846e-02 1.616190e-08 6.866488e-04 
2.122370e-02 3.366539e-08 1.098541e-03 
2.674410e-02 6.736044e-08 1.757511e-03 
3.395051e-02 1.378034e-07 2.811769e-03 
4.260323e-02 2.723014e-07 4.498433e-03 
5.386449e-02 5.503405e-07 7.196857e-03 
6.845130e-02 1.129462e-06 1.151395e-02 
8.625268e-02 2.259686e-06 1.842070e-02 
1.098611e-01 4.669476e-06 2.947052e-02 
1.385987e-01 9.376140e-06 4.714866e-02 
1.755782e-01 1.906227e-05 7.543120e-02 
2.222601e-01 3.866983e-05 1.206793e-01 
2.805967e-01 7.781741e-05 1.930698e-01 
3.551332e-01 1.577857e-04 3.088844e-01 
4.490345e-01 3.190336e-04 4.941713e-01 
5.675490e-01 6.444253e-04 7.906043e-01 
7.151918e-01 1.290323e-03 1.264855e+00 
9.025209e-01 2.595520e-03 2.023590e+00 
1.135242e+00 5.173640e-03 3.237458e+00 
1.426864e+00 1.029773e-02 5.179475e+00 
1.783139e+00 2.017651e-02 8.286428e+00 
2.212182e+00 3.876500e-02 1.325711e+01 
2.716911e+00 7.251166e-02 2.120951e+01 
3.290170e+00 1.307063e-01 3.393222e+01 
3.901091e+00 2.228501e-01 5.428675e+01 
4.498637e+00 3.533885e-01 8.685114e+01 
5.018887e+00 5.147542e-01 1.389495e+02 
5.402277e+00 6.849086e-01 2.222996e+02 
5.608966e+00 8.329994e-01 3.556480e+02 
5.636792e+00 9.348899e-01 5.689866e+02 
5.521997e+00 9.843518e-01 9.102982e+02 
5.314157e+00 9.881674e-01 1.456348e+03 
5.057353e+00 9.581357e-01 2.329952e+03 
4.793730e+00 9.087805e-01 3.727594e+03 
4.551293e+00 8.512977e-01 5.963623e+03 
4.351423e+00 7.945529e-01 9.540955e+03 
4.203085e+00 7.437834e-01 1.526418e+04 
4.113069e+00 7.031228e-01 2.442053e+04 
4.084521e+00 6.755424e-01 3.906940e+04 
4.105259e+00 6.610461e-01 6.250552e+04 
4.166098e+00 6.597364e-01 1.000000e+05 


==> anc/TOV-Output-e0-939.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.925469e-03 2.516470e-11 1.000000e-05 
2.507113e-03 5.555260e-11 1.599859e-05 
3.131284e-03 1.082306e-10 2.559548e-05 
4.084945e-03 2.402931e-10 4.094915e-05 
5.016397e-03 4.449982e-10 6.551286e-05 
6.511032e-03 9.730429e-10 1.048113e-04 
8.191678e-03 1.937766e-09 1.676833e-04 
1.025229e-02 3.798794e-09 2.682696e-04 
1.324544e-02 8.191857e-09 4.291934e-04 
1.666152e-02 1.630522e-08 6.866488e-04 
2.085342e-02 3.196796e-08 1.098541e-03 
2.675695e-02 6.752948e-08 1.757511e-03 
3.351269e-02 1.326820e-07 2.811769e-03 
4.271213e-02 2.746875e-07 4.498433e-03 
5.395801e-02 5.538019e-07 7.196857e-03 
6.819378e-02 1.117953e-06 1.151395e-02 
8.627175e-02 2.263596e-06 1.842070e-02 
1.094704e-01 4.624763e-06 2.947052e-02 
1.380305e-01 9.271168e-06 4.714866e-02 
1.755535e-01 1.907452e-05 7.543120e-02 
2.218151e-01 3.847903e-05 1.206793e-01 
2.806243e-01 7.792327e-05 1.930698e-01 
3.542055e-01 1.567194e-04 3.088844e-01 
4.485692e-01 3.183817e-04 4.941713e-01 
5.654885e-01 6.381158e-04 7.906043e-01 
7.151757e-01 1.291602e-03 1.264855e+00 
9.016560e-01 2.590815e-03 2.023590e+00 
1.134778e+00 5.172743e-03 3.237458e+00 
1.424819e+00 1.026446e-02 5.179475e+00 
1.780785e+00 2.011812e-02 8.286428e+00 
2.210413e+00 3.871223e-02 1.325711e+01 
2.715799e+00 7.249470e-02 2.120951e+01 
3.287038e+00 1.304671e-01 3.393222e+01 
3.895100e+00 2.220743e-01 5.428675e+01 
4.494686e+00 3.528076e-01 8.685114e+01 
5.014982e+00 5.140438e-01 1.389495e+02 
5.397197e+00 6.837013e-01 2.222996e+02 
5.605378e+00 8.321526e-01 3.556480e+02 
5.633332e+00 9.340283e-01 5.689866e+02 
5.519873e+00 9.839110e-01 9.102982e+02 
5.311244e+00 9.874893e-01 1.456348e+03 
5.054069e+00 9.573972e-01 2.329952e+03 
4.790053e+00 9.080064e-01 3.727594e+03 
4.549953e+00 8.511029e-01 5.963623e+03 
4.346746e+00 7.937013e-01 9.540955e+03 
4.198292e+00 7.429643e-01 1.526418e+04 
4.110208e+00 7.026823e-01 2.442053e+04 
4.080211e+00 6.748530e-01 3.906940e+04 
4.103509e+00 6.608067e-01 6.250552e+04 
4.165808e+00 6.597599e-01 1.000000e+05 


==> anc/TOV-Output-e0-94.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.247451e-03 8.605049e-11 1.000000e-06 
8.430404e-03 2.114413e-10 1.757511e-06 
1.090018e-02 4.570307e-10 3.088844e-06 
1.462782e-02 1.104545e-09 5.428675e-06 
1.961463e-02 2.663084e-09 9.540955e-06 
2.565838e-02 5.961182e-09 1.676833e-05 
3.462354e-02 1.464736e-08 2.947052e-05 
4.582876e-02 3.396717e-08 5.179475e-05 
6.066983e-02 7.880680e-08 9.102982e-05 
8.048410e-02 1.839823e-07 1.599859e-04 
1.059773e-01 4.200348e-07 2.811769e-04 
1.411049e-01 9.914566e-07 4.941713e-04 
1.869725e-01 2.306658e-06 8.685114e-04 
2.479199e-01 5.377589e-06 1.526418e-03 
3.285750e-01 1.251883e-05 2.682696e-03 
4.381039e-01 2.967583e-05 4.714866e-03 
5.802941e-01 6.896615e-05 8.286428e-03 
7.699564e-01 1.611110e-04 1.456348e-02 
1.021067e+00 3.757954e-04 2.559548e-02 
1.351484e+00 8.716265e-04 4.498433e-02 
1.789891e+00 2.025664e-03 7.906043e-02 
2.363231e+00 4.665985e-03 1.389495e-01 
3.125835e+00 1.081191e-02 2.442053e-01 
4.108186e+00 2.460279e-02 4.291934e-01 
5.386440e+00 5.568049e-02 7.543120e-01 
6.983762e+00 1.222216e-01 1.325711e+00 
8.919601e+00 2.577548e-01 2.329952e+00 
1.114777e+01 5.135130e-01 4.094915e+00 
1.346699e+01 9.357820e-01 7.196857e+00 
1.554878e+01 1.516926e+00 1.264855e+01 
1.706145e+01 2.161344e+00 2.222996e+01 
1.777538e+01 2.706461e+00 3.906940e+01 
1.770907e+01 3.034607e+00 6.866488e+01 
1.707537e+01 3.130877e+00 1.206793e+02 
1.615067e+01 3.053391e+00 2.120951e+02 
1.514318e+01 2.870701e+00 3.727594e+02 
1.424059e+01 2.653047e+00 6.551286e+02 
1.353330e+01 2.442209e+00 1.151395e+03 
1.308167e+01 2.267984e+00 2.023590e+03 
1.290016e+01 2.147189e+00 3.556480e+03 
1.297163e+01 2.089028e+00 6.250552e+03 
1.321203e+01 2.088306e+00 1.098541e+04 
1.351874e+01 2.130184e+00 1.930698e+04 
1.380409e+01 2.193824e+00 3.393222e+04 
1.400062e+01 2.255607e+00 5.963623e+04 
1.408095e+01 2.298443e+00 1.048113e+05 
1.409186e+01 2.323706e+00 1.842070e+05 
1.403626e+01 2.327772e+00 3.237458e+05 
1.396245e+01 2.319953e+00 5.689866e+05 
1.389291e+01 2.306208e+00 1.000000e+06 


==> anc/TOV-Output-e0-940.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.926536e-03 2.523340e-11 1.000000e-05 
2.549099e-03 5.845274e-11 1.599859e-05 
3.129156e-03 1.081251e-10 2.559548e-05 
3.943176e-03 2.163631e-10 4.094915e-05 
5.022376e-03 4.470669e-10 6.551286e-05 
6.495033e-03 9.669163e-10 1.048113e-04 
8.158486e-03 1.916345e-09 1.676833e-04 
1.030825e-02 3.865443e-09 2.682696e-04 
1.305564e-02 7.853065e-09 4.291934e-04 
1.652271e-02 1.591802e-08 6.866488e-04 
2.105696e-02 3.294827e-08 1.098541e-03 
2.656183e-02 6.613325e-08 1.757511e-03 
3.384720e-02 1.368405e-07 2.811769e-03 
4.279196e-02 2.765246e-07 4.498433e-03 
5.417331e-02 5.610544e-07 7.196857e-03 
6.806257e-02 1.112696e-06 1.151395e-02 
8.617478e-02 2.258374e-06 1.842070e-02 
1.089372e-01 4.562367e-06 2.947052e-02 
1.380104e-01 9.276984e-06 4.714866e-02 
1.751056e-01 1.894904e-05 7.543120e-02 
2.217959e-01 3.850995e-05 1.206793e-01 
2.805172e-01 7.791693e-05 1.930698e-01 
3.545129e-01 1.572948e-04 3.088844e-01 
4.481549e-01 3.178382e-04 4.941713e-01 
5.645750e-01 6.357051e-04 7.906043e-01 
7.138531e-01 1.285821e-03 1.264855e+00 
9.009170e-01 2.587191e-03 2.023590e+00 
1.133688e+00 5.163315e-03 3.237458e+00 
1.422432e+00 1.022389e-02 5.179475e+00 
1.780065e+00 2.011449e-02 8.286428e+00 
2.208253e+00 3.863922e-02 1.325711e+01 
2.711951e+00 7.226430e-02 2.120951e+01 
3.284429e+00 1.302875e-01 3.393222e+01 
3.894144e+00 2.221069e-01 5.428675e+01 
4.490644e+00 3.522074e-01 8.685114e+01 
5.010623e+00 5.132121e-01 1.389495e+02 
5.395067e+00 6.834032e-01 2.222996e+02 
5.602695e+00 8.316064e-01 3.556480e+02 
5.632799e+00 9.341498e-01 5.689866e+02 
5.517715e+00 9.834585e-01 9.102982e+02 
5.310616e+00 9.874933e-01 1.456348e+03 
5.054929e+00 9.577800e-01 2.329952e+03 
4.788270e+00 9.076925e-01 3.727594e+03 
4.546059e+00 8.503480e-01 5.963623e+03 
4.346033e+00 7.936432e-01 9.540955e+03 
4.198579e+00 7.430938e-01 1.526418e+04 
4.107554e+00 7.022790e-01 2.442053e+04 
4.080241e+00 6.749289e-01 3.906940e+04 
4.102483e+00 6.606965e-01 6.250552e+04 
4.160951e+00 6.589448e-01 1.000000e+05 


==> anc/TOV-Output-e0-941.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.977528e-03 2.731961e-11 1.000000e-05 
2.527902e-03 5.706730e-11 1.599859e-05 
3.226892e-03 1.187025e-10 2.559548e-05 
4.006225e-03 2.271500e-10 4.094915e-05 
5.008020e-03 4.437155e-10 6.551286e-05 
6.437833e-03 9.425960e-10 1.048113e-04 
8.213718e-03 1.957609e-09 1.676833e-04 
1.028187e-02 3.839923e-09 2.682696e-04 
1.312891e-02 7.994528e-09 4.291934e-04 
1.650878e-02 1.589469e-08 6.866488e-04 
2.082424e-02 3.190175e-08 1.098541e-03 
2.665345e-02 6.689099e-08 1.757511e-03 
3.367143e-02 1.348630e-07 2.811769e-03 
4.280074e-02 2.769893e-07 4.498433e-03 
5.365259e-02 5.456107e-07 7.196857e-03 
6.825660e-02 1.123433e-06 1.151395e-02 
8.623190e-02 2.265275e-06 1.842070e-02 
1.094498e-01 4.632000e-06 2.947052e-02 
1.378674e-01 9.258024e-06 4.714866e-02 
1.748569e-01 1.888850e-05 7.543120e-02 
2.205184e-01 3.788868e-05 1.206793e-01 
2.792529e-01 7.695005e-05 1.930698e-01 
3.535202e-01 1.561432e-04 3.088844e-01 
4.471407e-01 3.160214e-04 4.941713e-01 
5.645317e-01 6.362322e-04 7.906043e-01 
7.127717e-01 1.281348e-03 1.264855e+00 
8.990140e-01 2.573579e-03 2.023590e+00 
1.131458e+00 5.138408e-03 3.237458e+00 
1.420192e+00 1.018653e-02 5.179475e+00 
1.775393e+00 1.997853e-02 8.286428e+00 
2.205246e+00 3.852249e-02 1.325711e+01 
2.708685e+00 7.207945e-02 2.120951e+01 
3.279588e+00 1.298533e-01 3.393222e+01 
3.891423e+00 2.218558e-01 5.428675e+01 
4.487169e+00 3.517277e-01 8.685114e+01 
5.008428e+00 5.129561e-01 1.389495e+02 
5.390467e+00 6.823436e-01 2.222996e+02 
5.598686e+00 8.306191e-01 3.556480e+02 
5.629313e+00 9.332786e-01 5.689866e+02 
5.514008e+00 9.825060e-01 9.102982e+02 
5.307916e+00 9.868781e-01 1.456348e+03 
5.050669e+00 9.567769e-01 2.329952e+03 
4.788790e+00 9.079386e-01 3.727594e+03 
4.546276e+00 8.504938e-01 5.963623e+03 
4.344655e+00 7.934517e-01 9.540955e+03 
4.197283e+00 7.429277e-01 1.526418e+04 
4.105914e+00 7.020569e-01 2.442053e+04 
4.078064e+00 6.746154e-01 3.906940e+04 
4.099785e+00 6.602879e-01 6.250552e+04 
4.160309e+00 6.589035e-01 1.000000e+05 


==> anc/TOV-Output-e0-942.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.000245e-03 2.830202e-11 1.000000e-05 
2.436874e-03 5.117608e-11 1.599859e-05 
3.206405e-03 1.165797e-10 2.559548e-05 
3.987520e-03 2.242210e-10 4.094915e-05 
5.061600e-03 4.585969e-10 6.551286e-05 
6.456087e-03 9.516473e-10 1.048113e-04 
8.180490e-03 1.936002e-09 1.676833e-04 
1.039318e-02 3.970207e-09 2.682696e-04 
1.319090e-02 8.116916e-09 4.291934e-04 
1.642486e-02 1.567015e-08 6.866488e-04 
2.085857e-02 3.209389e-08 1.098541e-03 
2.636282e-02 6.479543e-08 1.757511e-03 
3.362673e-02 1.344694e-07 2.811769e-03 
4.266571e-02 2.746676e-07 4.498433e-03 
5.403171e-02 5.578508e-07 7.196857e-03 
6.836429e-02 1.129958e-06 1.151395e-02 
8.613290e-02 2.259881e-06 1.842070e-02 
1.089682e-01 4.575983e-06 2.947052e-02 
1.382978e-01 9.354913e-06 4.714866e-02 
1.746101e-01 1.882862e-05 7.543120e-02 
2.210017e-01 3.817885e-05 1.206793e-01 
2.793569e-01 7.711782e-05 1.930698e-01 
3.528423e-01 1.554118e-04 3.088844e-01 
4.461704e-01 3.143027e-04 4.941713e-01 
5.642303e-01 6.358873e-04 7.906043e-01 
7.121471e-01 1.279338e-03 1.264855e+00 
8.979574e-01 2.567236e-03 2.023590e+00 
1.131648e+00 5.146353e-03 3.237458e+00 
1.421080e+00 1.021608e-02 5.179475e+00 
1.775522e+00 2.000322e-02 8.286428e+00 
2.203672e+00 3.847972e-02 1.325711e+01 
2.709049e+00 7.217695e-02 2.120951e+01 
3.279477e+00 1.299584e-01 3.393222e+01 
3.887657e+00 2.214371e-01 5.428675e+01 
4.485250e+00 3.515804e-01 8.685114e+01 
5.006736e+00 5.128334e-01 1.389495e+02 
5.387292e+00 6.817228e-01 2.222996e+02 
5.596205e+00 8.301391e-01 3.556480e+02 
5.625857e+00 9.324169e-01 5.689866e+02 
5.513981e+00 9.827410e-01 9.102982e+02 
5.304325e+00 9.859962e-01 1.456348e+03 
5.048654e+00 9.563809e-01 2.329952e+03 
4.786460e+00 9.074913e-01 3.727594e+03 
4.542118e+00 8.496806e-01 5.963623e+03 
4.340279e+00 7.926596e-01 9.540955e+03 
4.195600e+00 7.426890e-01 1.526418e+04 
4.105439e+00 7.020433e-01 2.442053e+04 
4.073302e+00 6.738460e-01 3.906940e+04 
4.096141e+00 6.597105e-01 6.250552e+04 
4.157375e+00 6.584413e-01 1.000000e+05 


==> anc/TOV-Output-e0-943.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.999510e-03 2.830086e-11 1.000000e-05 
2.504284e-03 5.560057e-11 1.599859e-05 
3.145323e-03 1.101601e-10 2.559548e-05 
4.031994e-03 2.320535e-10 4.094915e-05 
5.086281e-03 4.658322e-10 6.551286e-05 
6.471548e-03 9.595179e-10 1.048113e-04 
8.178384e-03 1.936561e-09 1.676833e-04 
1.034614e-02 3.920703e-09 2.682696e-04 
1.301424e-02 7.803432e-09 4.291934e-04 
1.657401e-02 1.611804e-08 6.866488e-04 
2.106405e-02 3.308680e-08 1.098541e-03 
2.649357e-02 6.583413e-08 1.757511e-03 
3.347120e-02 1.327529e-07 2.811769e-03 
4.233761e-02 2.686645e-07 4.498433e-03 
5.390757e-02 5.546028e-07 7.196857e-03 
6.822029e-02 1.124024e-06 1.151395e-02 
8.602211e-02 2.253561e-06 1.842070e-02 
1.089171e-01 4.574390e-06 2.947052e-02 
1.381273e-01 9.330262e-06 4.714866e-02 
1.746963e-01 1.887654e-05 7.543120e-02 
2.203290e-01 3.787146e-05 1.206793e-01 
2.785715e-01 7.655045e-05 1.930698e-01 
3.534058e-01 1.563228e-04 3.088844e-01 
4.457767e-01 3.138040e-04 4.941713e-01 
5.631084e-01 6.327735e-04 7.906043e-01 
7.117267e-01 1.278423e-03 1.264855e+00 
8.974303e-01 2.565422e-03 2.023590e+00 
1.130425e+00 5.135117e-03 3.237458e+00 
1.419726e+00 1.019764e-02 5.179475e+00 
1.774291e+00 1.998242e-02 8.286428e+00 
2.199987e+00 3.832825e-02 1.325711e+01 
2.705722e+00 7.198719e-02 2.120951e+01 
3.273406e+00 1.293842e-01 3.393222e+01 
3.882424e+00 2.207833e-01 5.428675e+01 
4.480185e+00 3.507612e-01 8.685114e+01 
5.000146e+00 5.114081e-01 1.389495e+02 
5.382650e+00 6.806497e-01 2.222996e+02 
5.590776e+00 8.286794e-01 3.556480e+02 
5.621364e+00 9.312064e-01 5.689866e+02 
5.509800e+00 9.816344e-01 9.102982e+02 
5.303780e+00 9.860244e-01 1.456348e+03 
5.045782e+00 9.557526e-01 2.329952e+03 
4.782087e+00 9.065464e-01 3.727594e+03 
4.541702e+00 8.496875e-01 5.963623e+03 
4.341078e+00 7.929038e-01 9.540955e+03 
4.192763e+00 7.422343e-01 1.526418e+04 
4.104197e+00 7.018922e-01 2.442053e+04 
4.073134e+00 6.738867e-01 3.906940e+04 
4.095542e+00 6.596761e-01 6.250552e+04 
4.156158e+00 6.582942e-01 1.000000e+05 


==> anc/TOV-Output-e0-944.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.983403e-03 2.765169e-11 1.000000e-05 
2.491574e-03 5.481638e-11 1.599859e-05 
3.185488e-03 1.145557e-10 2.559548e-05 
4.050281e-03 2.354748e-10 4.094915e-05 
5.118718e-03 4.753052e-10 6.551286e-05 
6.361613e-03 9.124113e-10 1.048113e-04 
8.164435e-03 1.928712e-09 1.676833e-04 
1.029364e-02 3.865417e-09 2.682696e-04 
1.307486e-02 7.921372e-09 4.291934e-04 
1.651825e-02 1.597281e-08 6.866488e-04 
2.074768e-02 3.165179e-08 1.098541e-03 
2.632304e-02 6.463951e-08 1.757511e-03 
3.367213e-02 1.353014e-07 2.811769e-03 
4.232579e-02 2.687242e-07 4.498433e-03 
5.367131e-02 5.479232e-07 7.196857e-03 
6.807414e-02 1.118000e-06 1.151395e-02 
8.605886e-02 2.258844e-06 1.842070e-02 
1.089850e-01 4.587814e-06 2.947052e-02 
1.379057e-01 9.295269e-06 4.714866e-02 
1.745489e-01 1.884876e-05 7.543120e-02 
2.205861e-01 3.804442e-05 1.206793e-01 
2.789892e-01 7.697672e-05 1.930698e-01 
3.525188e-01 1.553135e-04 3.088844e-01 
4.448179e-01 3.121146e-04 4.941713e-01 
5.635017e-01 6.347688e-04 7.906043e-01 
7.101282e-01 1.271181e-03 1.264855e+00 
8.967920e-01 2.562653e-03 2.023590e+00 
1.127826e+00 5.105245e-03 3.237458e+00 
1.416272e+00 1.013434e-02 5.179475e+00 
1.772003e+00 1.992624e-02 8.286428e+00 
2.198809e+00 3.830574e-02 1.325711e+01 
2.703994e+00 7.192172e-02 2.120951e+01 
3.270264e+00 1.291437e-01 3.393222e+01 
3.880801e+00 2.207077e-01 5.428675e+01 
4.474525e+00 3.498157e-01 8.685114e+01 
4.995699e+00 5.105527e-01 1.389495e+02 
5.379599e+00 6.800665e-01 2.222996e+02 
5.588280e+00 8.281937e-01 3.556480e+02 
5.619403e+00 9.308466e-01 5.689866e+02 
5.506622e+00 9.808514e-01 9.102982e+02 
5.300719e+00 9.853000e-01 1.456348e+03 
5.044652e+00 9.555958e-01 2.329952e+03 
4.782478e+00 9.067607e-01 3.727594e+03 
4.538402e+00 8.490617e-01 5.963623e+03 
4.338573e+00 7.924860e-01 9.540955e+03 
4.190937e+00 7.419687e-01 1.526418e+04 
4.101996e+00 7.015694e-01 2.442053e+04 
4.069703e+00 6.733517e-01 3.906940e+04 
4.092480e+00 6.592023e-01 6.250552e+04 
4.154386e+00 6.580452e-01 1.000000e+05 


==> anc/TOV-Output-e0-945.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.997307e-03 2.826721e-11 1.000000e-05 
2.487809e-03 5.462606e-11 1.599859e-05 
3.205157e-03 1.168145e-10 2.559548e-05 
3.981154e-03 2.238596e-10 4.094915e-05 
5.066523e-03 4.614012e-10 6.551286e-05 
6.421674e-03 9.394928e-10 1.048113e-04 
8.091539e-03 1.879499e-09 1.676833e-04 
1.029052e-02 3.865995e-09 2.682696e-04 
1.290430e-02 7.623456e-09 4.291934e-04 
1.637251e-02 1.557024e-08 6.866488e-04 
2.104492e-02 3.306670e-08 1.098541e-03 
2.658465e-02 6.665649e-08 1.757511e-03 
3.350558e-02 1.334448e-07 2.811769e-03 
4.223942e-02 2.673654e-07 4.498433e-03 
5.344936e-02 5.417270e-07 7.196857e-03 
6.808699e-02 1.119818e-06 1.151395e-02 
8.563060e-02 2.227647e-06 1.842070e-02 
1.089803e-01 4.592080e-06 2.947052e-02 
1.379465e-01 9.313376e-06 4.714866e-02 
1.737761e-01 1.861924e-05 7.543120e-02 
2.204820e-01 3.803083e-05 1.206793e-01 
2.778207e-01 7.609419e-05 1.930698e-01 
3.523258e-01 1.552226e-04 3.088844e-01 
4.448506e-01 3.125132e-04 4.941713e-01 
5.631828e-01 6.343614e-04 7.906043e-01 
7.104846e-01 1.274433e-03 1.264855e+00 
8.966068e-01 2.563756e-03 2.023590e+00 
1.128232e+00 5.116056e-03 3.237458e+00 
1.415223e+00 1.012242e-02 5.179475e+00 
1.771090e+00 1.991601e-02 8.286428e+00 
2.198055e+00 3.830496e-02 1.325711e+01 
2.700986e+00 7.175669e-02 2.120951e+01 
3.267750e+00 1.289747e-01 3.393222e+01 
3.877694e+00 2.203943e-01 5.428675e+01 
4.470495e+00 3.492176e-01 8.685114e+01 
4.991710e+00 5.098186e-01 1.389495e+02 
5.376604e+00 6.795000e-01 2.222996e+02 
5.584205e+00 8.271831e-01 3.556480e+02 
5.615395e+00 9.297983e-01 5.689866e+02 
5.504446e+00 9.803916e-01 9.102982e+02 
5.296799e+00 9.843185e-01 1.456348e+03 
5.043142e+00 9.553361e-01 2.329952e+03 
4.778735e+00 9.059686e-01 3.727594e+03 
4.537006e+00 8.488532e-01 5.963623e+03 
4.336933e+00 7.922415e-01 9.540955e+03 
4.188869e+00 7.416575e-01 1.526418e+04 
4.099797e+00 7.012466e-01 2.442053e+04 
4.069995e+00 6.734735e-01 3.906940e+04 
4.090128e+00 6.588551e-01 6.250552e+04 
4.149093e+00 6.571497e-01 1.000000e+05 


==> anc/TOV-Output-e0-946.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.956949e-03 2.661624e-11 1.000000e-05 
2.516272e-03 5.658230e-11 1.599859e-05 
3.118971e-03 1.077562e-10 2.559548e-05 
3.963703e-03 2.211624e-10 4.094915e-05 
5.028513e-03 4.515717e-10 6.551286e-05 
6.487178e-03 9.695617e-10 1.048113e-04 
8.165710e-03 1.933704e-09 1.676833e-04 
1.015645e-02 3.720784e-09 2.682696e-04 
1.301464e-02 7.828974e-09 4.291934e-04 
1.649916e-02 1.595121e-08 6.866488e-04 
2.087442e-02 3.230369e-08 1.098541e-03 
2.626943e-02 6.438148e-08 1.757511e-03 
3.337343e-02 1.320116e-07 2.811769e-03 
4.241883e-02 2.710733e-07 4.498433e-03 
5.331329e-02 5.381691e-07 7.196857e-03 
6.793528e-02 1.113527e-06 1.151395e-02 
8.573839e-02 2.238435e-06 1.842070e-02 
1.084136e-01 4.525601e-06 2.947052e-02 
1.371953e-01 9.171755e-06 4.714866e-02 
1.736050e-01 1.858394e-05 7.543120e-02 
2.203020e-01 3.797790e-05 1.206793e-01 
2.777060e-01 7.608042e-05 1.930698e-01 
3.515766e-01 1.543978e-04 3.088844e-01 
4.450946e-01 3.133578e-04 4.941713e-01 
5.624056e-01 6.324071e-04 7.906043e-01 
7.090980e-01 1.268329e-03 1.264855e+00 
8.950847e-01 2.553426e-03 2.023590e+00 
1.125895e+00 5.089755e-03 3.237458e+00 
1.415281e+00 1.013409e-02 5.179475e+00 
1.767777e+00 1.982571e-02 8.286428e+00 
2.193265e+00 3.809691e-02 1.325711e+01 
2.696790e+00 7.149968e-02 2.120951e+01 
3.265549e+00 1.288411e-01 3.393222e+01 
3.872325e+00 2.197191e-01 5.428675e+01 
4.470541e+00 3.494870e-01 8.685114e+01 
4.990367e+00 5.097868e-01 1.389495e+02 
5.374480e+00 6.792013e-01 2.222996e+02 
5.580252e+00 8.262127e-01 3.556480e+02 
5.613535e+00 9.294714e-01 5.689866e+02 
5.504138e+00 9.805347e-01 9.102982e+02 
5.297136e+00 9.846098e-01 1.456348e+03 
5.041165e+00 9.549493e-01 2.329952e+03 
4.776039e+00 9.054308e-01 3.727594e+03 
4.537292e+00 8.490141e-01 5.963623e+03 
4.334544e+00 7.918466e-01 9.540955e+03 
4.186223e+00 7.412381e-01 1.526418e+04 
4.095398e+00 7.005300e-01 2.442053e+04 
4.065297e+00 6.727148e-01 3.906940e+04 
4.087670e+00 6.584887e-01 6.250552e+04 
4.149297e+00 6.572630e-01 1.000000e+05 


==> anc/TOV-Output-e0-947.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.998073e-03 2.835965e-11 1.000000e-05 
2.509215e-03 5.616693e-11 1.599859e-05 
3.190891e-03 1.155055e-10 2.559548e-05 
3.910590e-03 2.126149e-10 4.094915e-05 
5.071428e-03 4.637221e-10 6.551286e-05 
6.319100e-03 8.970831e-10 1.048113e-04 
8.015784e-03 1.831070e-09 1.676833e-04 
1.029941e-02 3.884225e-09 2.682696e-04 
1.299925e-02 7.809470e-09 4.291934e-04 
1.631473e-02 1.543858e-08 6.866488e-04 
2.101964e-02 3.301744e-08 1.098541e-03 
2.634882e-02 6.503566e-08 1.757511e-03 
3.326572e-02 1.308758e-07 2.811769e-03 
4.253843e-02 2.736616e-07 4.498433e-03 
5.324142e-02 5.365621e-07 7.196857e-03 
6.766579e-02 1.101491e-06 1.151395e-02 
8.583984e-02 2.248765e-06 1.842070e-02 
1.085756e-01 4.550727e-06 2.947052e-02 
1.370283e-01 9.147964e-06 4.714866e-02 
1.735667e-01 1.859126e-05 7.543120e-02 
2.202288e-01 3.798013e-05 1.206793e-01 
2.772523e-01 7.578818e-05 1.930698e-01 
3.518782e-01 1.549587e-04 3.088844e-01 
4.448707e-01 3.132154e-04 4.941713e-01 
5.614176e-01 6.297458e-04 7.906043e-01 
7.093504e-01 1.271016e-03 1.264855e+00 
8.934544e-01 2.542191e-03 2.023590e+00 
1.125617e+00 5.091285e-03 3.237458e+00 
1.412947e+00 1.009475e-02 5.179475e+00 
1.766885e+00 1.981612e-02 8.286428e+00 
2.191394e+00 3.803874e-02 1.325711e+01 
2.695080e+00 7.143534e-02 2.120951e+01 
3.264102e+00 1.287930e-01 3.393222e+01 
3.867799e+00 2.191791e-01 5.428675e+01 
4.463988e+00 3.483516e-01 8.685114e+01 
4.988288e+00 5.095590e-01 1.389495e+02 
5.369816e+00 6.781203e-01 2.222996e+02 
5.576777e+00 8.254008e-01 3.556480e+02 
5.612665e+00 9.294772e-01 5.689866e+02 
5.498530e+00 9.789655e-01 9.102982e+02 
5.295096e+00 9.841899e-01 1.456348e+03 
5.039382e+00 9.546149e-01 2.329952e+03 
4.775709e+00 9.054693e-01 3.727594e+03 
4.534773e+00 8.485589e-01 5.963623e+03 
4.333699e+00 7.917611e-01 9.540955e+03 
4.182520e+00 7.406212e-01 1.526418e+04 
4.093397e+00 7.002425e-01 2.442053e+04 
4.064539e+00 6.726510e-01 3.906940e+04 
4.087467e+00 6.585245e-01 6.250552e+04 
4.147462e+00 6.570022e-01 1.000000e+05 


==> anc/TOV-Output-e0-948.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.988677e-03 2.799096e-11 1.000000e-05 
2.481390e-03 5.437636e-11 1.599859e-05 
3.082890e-03 1.042796e-10 2.559548e-05 
3.989160e-03 2.259278e-10 4.094915e-05 
5.127318e-03 4.797291e-10 6.551286e-05 
6.414430e-03 9.392894e-10 1.048113e-04 
7.987815e-03 1.813883e-09 1.676833e-04 
1.024391e-02 3.825804e-09 2.682696e-04 
1.311212e-02 8.023131e-09 4.291934e-04 
1.647030e-02 1.590119e-08 6.866488e-04 
2.071677e-02 3.164406e-08 1.098541e-03 
2.642674e-02 6.568361e-08 1.757511e-03 
3.327582e-02 1.311334e-07 2.811769e-03 
4.203891e-02 2.644126e-07 4.498433e-03 
5.355469e-02 5.466656e-07 7.196857e-03 
6.741515e-02 1.090447e-06 1.151395e-02 
8.565459e-02 2.236596e-06 1.842070e-02 
1.084616e-01 4.541193e-06 2.947052e-02 
1.369854e-01 9.149029e-06 4.714866e-02 
1.736455e-01 1.863622e-05 7.543120e-02 
2.194576e-01 3.762227e-05 1.206793e-01 
2.779062e-01 7.640600e-05 1.930698e-01 
3.512634e-01 1.543107e-04 3.088844e-01 
4.442890e-01 3.123177e-04 4.941713e-01 
5.609435e-01 6.288140e-04 7.906043e-01 
7.073225e-01 1.261486e-03 1.264855e+00 
8.921227e-01 2.533514e-03 2.023590e+00 
1.125241e+00 5.091501e-03 3.237458e+00 
1.412241e+00 1.009009e-02 5.179475e+00 
1.763080e+00 1.970965e-02 8.286428e+00 
2.190606e+00 3.803600e-02 1.325711e+01 
2.693498e+00 7.138097e-02 2.120951e+01 
3.257858e+00 1.282003e-01 3.393222e+01 
3.866329e+00 2.191269e-01 5.428675e+01 
4.461880e+00 3.481619e-01 8.685114e+01 
4.981866e+00 5.081789e-01 1.389495e+02 
5.364560e+00 6.768573e-01 2.222996e+02 
5.574403e+00 8.249539e-01 3.556480e+02 
5.608588e+00 9.284045e-01 5.689866e+02 
5.496662e+00 9.786038e-01 9.102982e+02 
5.292688e+00 9.836594e-01 1.456348e+03 
5.037560e+00 9.542698e-01 2.329952e+03 
4.775227e+00 9.054704e-01 3.727594e+03 
4.533458e+00 8.483678e-01 5.963623e+03 
4.331512e+00 7.914064e-01 9.540955e+03 
4.181082e+00 7.404274e-01 1.526418e+04 
4.093863e+00 7.003967e-01 2.442053e+04 
4.060936e+00 6.720852e-01 3.906940e+04 
4.084282e+00 6.580282e-01 6.250552e+04 
4.143197e+00 6.562951e-01 1.000000e+05 


==> anc/TOV-Output-e0-949.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.929543e-03 2.559448e-11 1.000000e-05 
2.422050e-03 5.062123e-11 1.599859e-05 
3.147234e-03 1.110632e-10 2.559548e-05 
4.013480e-03 2.303278e-10 4.094915e-05 
5.102212e-03 4.732151e-10 6.551286e-05 
6.446939e-03 9.546491e-10 1.048113e-04 
8.014909e-03 1.834336e-09 1.676833e-04 
1.030159e-02 3.894897e-09 2.682696e-04 
1.306595e-02 7.947054e-09 4.291934e-04 
1.636036e-02 1.560135e-08 6.866488e-04 
2.090836e-02 3.256442e-08 1.098541e-03 
2.622796e-02 6.428024e-08 1.757511e-03 
3.346112e-02 1.334769e-07 2.811769e-03 
4.226855e-02 2.690530e-07 4.498433e-03 
5.365175e-02 5.502231e-07 7.196857e-03 
6.778032e-02 1.109432e-06 1.151395e-02 
8.569175e-02 2.241871e-06 1.842070e-02 
1.086126e-01 4.565000e-06 2.947052e-02 
1.373667e-01 9.235356e-06 4.714866e-02 
1.736112e-01 1.864483e-05 7.543120e-02 
2.189614e-01 3.740707e-05 1.206793e-01 
2.776792e-01 7.629930e-05 1.930698e-01 
3.498892e-01 1.526682e-04 3.088844e-01 
4.440263e-01 3.120925e-04 4.941713e-01 
5.608684e-01 6.292223e-04 7.906043e-01 
7.075181e-01 1.263854e-03 1.264855e+00 
8.926703e-01 2.540821e-03 2.023590e+00 
1.121969e+00 5.052629e-03 3.237458e+00 
1.409477e+00 1.004166e-02 5.179475e+00 
1.762975e+00 1.972612e-02 8.286428e+00 
2.187275e+00 3.790301e-02 1.325711e+01 
2.690879e+00 7.124607e-02 2.120951e+01 
3.256264e+00 1.281352e-01 3.393222e+01 
3.863832e+00 2.189103e-01 5.428675e+01 
4.458693e+00 3.477423e-01 8.685114e+01 
4.978594e+00 5.076342e-01 1.389495e+02 
5.363498e+00 6.768841e-01 2.222996e+02 
5.570339e+00 8.239459e-01 3.556480e+02 
5.605426e+00 9.276392e-01 5.689866e+02 
5.496972e+00 9.789458e-01 9.102982e+02 
5.288013e+00 9.824504e-01 1.456348e+03 
5.035667e+00 9.539051e-01 2.329952e+03 
4.771937e+00 9.047874e-01 3.727594e+03 
4.529134e+00 8.475156e-01 5.963623e+03 
4.327121e+00 7.906092e-01 9.540955e+03 
4.180474e+00 7.403886e-01 1.526418e+04 
4.090466e+00 6.998590e-01 2.442053e+04 
4.060299e+00 6.720425e-01 3.906940e+04 
4.080201e+00 6.573725e-01 6.250552e+04 
4.141960e+00 6.561437e-01 1.000000e+05 


==> anc/TOV-Output-e0-95.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.187542e-03 8.448798e-11 1.000000e-06 
8.373103e-03 2.093629e-10 1.757511e-06 
1.108783e-02 4.861614e-10 3.088844e-06 
1.442378e-02 1.070232e-09 5.428675e-06 
1.924087e-02 2.540474e-09 9.540955e-06 
2.528722e-02 5.766919e-09 1.676833e-05 
3.430006e-02 1.439214e-08 2.947052e-05 
4.537569e-02 3.332043e-08 5.179475e-05 
5.962307e-02 7.559342e-08 9.102982e-05 
7.971258e-02 1.806433e-07 1.599859e-04 
1.047304e-01 4.096942e-07 2.811769e-04 
1.393515e-01 9.651135e-07 4.941713e-04 
1.847589e-01 2.249372e-06 8.685114e-04 
2.455489e-01 5.280356e-06 1.526418e-03 
3.253630e-01 1.228458e-05 2.682696e-03 
4.329409e-01 2.894361e-05 4.714866e-03 
5.730399e-01 6.711841e-05 8.286428e-03 
7.613425e-01 1.574208e-04 1.456348e-02 
1.007742e+00 3.651164e-04 2.559548e-02 
1.335461e+00 8.499330e-04 4.498433e-02 
1.771032e+00 1.983161e-03 7.906043e-02 
2.338279e+00 4.567742e-03 1.389495e-01 
3.088315e+00 1.053797e-02 2.442053e-01 
4.066124e+00 2.410716e-02 4.291934e-01 
5.327506e+00 5.444161e-02 7.543120e-01 
6.913595e+00 1.198157e-01 1.325711e+00 
8.833924e+00 2.529869e-01 2.329952e+00 
1.104987e+01 5.051514e-01 4.094915e+00 
1.335069e+01 9.207793e-01 7.196857e+00 
1.543400e+01 1.497530e+00 1.264855e+01 
1.694747e+01 2.137490e+00 2.222996e+01 
1.767441e+01 2.683301e+00 3.906940e+01 
1.762211e+01 3.014436e+00 6.866488e+01 
1.700255e+01 3.114991e+00 1.206793e+02 
1.607619e+01 3.037733e+00 2.120951e+02 
1.508428e+01 2.860121e+00 3.727594e+02 
1.417598e+01 2.642134e+00 6.551286e+02 
1.346894e+01 2.432229e+00 1.151395e+03 
1.301505e+01 2.258174e+00 2.023590e+03 
1.283802e+01 2.138434e+00 3.556480e+03 
1.290382e+01 2.079215e+00 6.250552e+03 
1.313427e+01 2.076365e+00 1.098541e+04 
1.343877e+01 2.117336e+00 1.930698e+04 
1.372603e+01 2.180897e+00 3.393222e+04 
1.391375e+01 2.240536e+00 5.963623e+04 
1.401274e+01 2.287120e+00 1.048113e+05 
1.401987e+01 2.311574e+00 1.842070e+05 
1.396950e+01 2.316798e+00 3.237458e+05 
1.389052e+01 2.308003e+00 5.689866e+05 
1.382296e+01 2.294767e+00 1.000000e+06 


==> anc/TOV-Output-e0-950.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.992685e-03 2.821998e-11 1.000000e-05 
2.457683e-03 5.294417e-11 1.599859e-05 
3.184030e-03 1.151256e-10 2.559548e-05 
3.933734e-03 2.170978e-10 4.094915e-05 
5.071852e-03 4.653076e-10 6.551286e-05 
6.425800e-03 9.462854e-10 1.048113e-04 
8.145228e-03 1.927304e-09 1.676833e-04 
1.033955e-02 3.942258e-09 2.682696e-04 
1.282429e-02 7.522134e-09 4.291934e-04 
1.647402e-02 1.594557e-08 6.866488e-04 
2.074700e-02 3.184981e-08 1.098541e-03 
2.642887e-02 6.583813e-08 1.757511e-03 
3.346614e-02 1.336777e-07 2.811769e-03 
4.219002e-02 2.678380e-07 4.498433e-03 
5.308108e-02 5.334133e-07 7.196857e-03 
6.763338e-02 1.103393e-06 1.151395e-02 
8.538649e-02 2.220335e-06 1.842070e-02 
1.077292e-01 4.459206e-06 2.947052e-02 
1.365219e-01 9.075577e-06 4.714866e-02 
1.729009e-01 1.843635e-05 7.543120e-02 
2.194038e-01 3.767389e-05 1.206793e-01 
2.768775e-01 7.572016e-05 1.930698e-01 
3.505492e-01 1.536949e-04 3.088844e-01 
4.422389e-01 3.086651e-04 4.941713e-01 
5.602224e-01 6.277106e-04 7.906043e-01 
7.074545e-01 1.264837e-03 1.264855e+00 
8.906606e-01 2.526375e-03 2.023590e+00 
1.122664e+00 5.067237e-03 3.237458e+00 
1.407629e+00 1.001273e-02 5.179475e+00 
1.760948e+00 1.967873e-02 8.286428e+00 
2.186361e+00 3.789368e-02 1.325711e+01 
2.685810e+00 7.092192e-02 2.120951e+01 
3.253663e+00 1.279559e-01 3.393222e+01 
3.856697e+00 2.179546e-01 5.428675e+01 
4.452587e+00 3.467027e-01 8.685114e+01 
4.973509e+00 5.066087e-01 1.389495e+02 
5.359502e+00 6.760081e-01 2.222996e+02 
5.568031e+00 8.235202e-01 3.556480e+02 
5.603023e+00 9.271282e-01 5.689866e+02 
5.492983e+00 9.778985e-01 9.102982e+02 
5.286527e+00 9.821952e-01 1.456348e+03 
5.033274e+00 9.534046e-01 2.329952e+03 
4.769357e+00 9.042767e-01 3.727594e+03 
4.529771e+00 8.477529e-01 5.963623e+03 
4.328200e+00 7.909092e-01 9.540955e+03 
4.177366e+00 7.398822e-01 1.526418e+04 
4.088427e+00 6.995644e-01 2.442053e+04 
4.056696e+00 6.714766e-01 3.906940e+04 
4.080223e+00 6.574479e-01 6.250552e+04 
4.137474e+00 6.553960e-01 1.000000e+05 


==> anc/TOV-Output-e0-951.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.964559e-03 2.707028e-11 1.000000e-05 
2.446546e-03 5.228267e-11 1.599859e-05 
3.194702e-03 1.164095e-10 2.559548e-05 
3.941977e-03 2.186954e-10 4.094915e-05 
5.062121e-03 4.631217e-10 6.551286e-05 
6.360674e-03 9.187700e-10 1.048113e-04 
7.978411e-03 1.813205e-09 1.676833e-04 
1.032297e-02 3.927455e-09 2.682696e-04 
1.307707e-02 7.984151e-09 4.291934e-04 
1.627458e-02 1.538959e-08 6.866488e-04 
2.085003e-02 3.236070e-08 1.098541e-03 
2.635818e-02 6.537995e-08 1.757511e-03 
3.319939e-02 1.306440e-07 2.811769e-03 
4.218281e-02 2.679825e-07 4.498433e-03 
5.326292e-02 5.394812e-07 7.196857e-03 
6.739389e-02 1.092863e-06 1.151395e-02 
8.551665e-02 2.232851e-06 1.842070e-02 
1.077355e-01 4.464683e-06 2.947052e-02 
1.367798e-01 9.136716e-06 4.714866e-02 
1.726043e-01 1.836093e-05 7.543120e-02 
2.189278e-01 3.746858e-05 1.206793e-01 
2.772556e-01 7.611064e-05 1.930698e-01 
3.505871e-01 1.539063e-04 3.088844e-01 
4.423430e-01 3.092072e-04 4.941713e-01 
5.593730e-01 6.255177e-04 7.906043e-01 
7.053419e-01 1.254868e-03 1.264855e+00 
8.910819e-01 2.532588e-03 2.023590e+00 
1.120509e+00 5.043446e-03 3.237458e+00 
1.407544e+00 1.002120e-02 5.179475e+00 
1.759364e+00 1.964605e-02 8.286428e+00 
2.182509e+00 3.773415e-02 1.325711e+01 
2.684365e+00 7.087781e-02 2.120951e+01 
3.249631e+00 1.276144e-01 3.393222e+01 
3.853942e+00 2.176969e-01 5.428675e+01 
4.450841e+00 3.465889e-01 8.685114e+01 
4.972438e+00 5.066464e-01 1.389495e+02 
5.356539e+00 6.754493e-01 2.222996e+02 
5.566706e+00 8.234209e-01 3.556480e+02 
5.598209e+00 9.258066e-01 5.689866e+02 
5.491788e+00 9.777534e-01 9.102982e+02 
5.285308e+00 9.820197e-01 1.456348e+03 
5.031139e+00 9.529736e-01 2.329952e+03 
4.769016e+00 9.043121e-01 3.727594e+03 
4.524634e+00 8.467217e-01 5.963623e+03 
4.325544e+00 7.904598e-01 9.540955e+03 
4.177727e+00 7.400244e-01 1.526418e+04 
4.087927e+00 6.995453e-01 2.442053e+04 
4.056187e+00 6.714563e-01 3.906940e+04 
4.078473e+00 6.572072e-01 6.250552e+04 
4.137797e+00 6.555306e-01 1.000000e+05 


==> anc/TOV-Output-e0-952.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.961528e-03 2.697352e-11 1.000000e-05 
2.520421e-03 5.722334e-11 1.599859e-05 
3.156786e-03 1.124318e-10 2.559548e-05 
3.894213e-03 2.110634e-10 4.094915e-05 
5.034655e-03 4.561031e-10 6.551286e-05 
6.418680e-03 9.451287e-10 1.048113e-04 
8.096770e-03 1.897096e-09 1.676833e-04 
1.017883e-02 3.769187e-09 2.682696e-04 
1.288850e-02 7.651758e-09 4.291934e-04 
1.630741e-02 1.549920e-08 6.866488e-04 
2.075551e-02 3.195617e-08 1.098541e-03 
2.634048e-02 6.531698e-08 1.757511e-03 
3.334635e-02 1.325258e-07 2.811769e-03 
4.192472e-02 2.633704e-07 4.498433e-03 
5.321640e-02 5.386349e-07 7.196857e-03 
6.723549e-02 1.086316e-06 1.151395e-02 
8.516369e-02 2.207637e-06 1.842070e-02 
1.078066e-01 4.478231e-06 2.947052e-02 
1.366795e-01 9.126205e-06 4.714866e-02 
1.724525e-01 1.833178e-05 7.543120e-02 
2.180781e-01 3.707301e-05 1.206793e-01 
2.762852e-01 7.539359e-05 1.930698e-01 
3.502213e-01 1.535863e-04 3.088844e-01 
4.420247e-01 3.088643e-04 4.941713e-01 
5.591472e-01 6.254158e-04 7.906043e-01 
7.044571e-01 1.251466e-03 1.264855e+00 
8.891422e-01 2.518747e-03 2.023590e+00 
1.120072e+00 5.042786e-03 3.237458e+00 
1.404740e+00 9.972032e-03 5.179475e+00 
1.755777e+00 1.954705e-02 8.286428e+00 
2.179756e+00 3.763094e-02 1.325711e+01 
2.681243e+00 7.070425e-02 2.120951e+01 
3.245749e+00 1.272901e-01 3.393222e+01 
3.853219e+00 2.177624e-01 5.428675e+01 
4.445603e+00 3.457339e-01 8.685114e+01 
4.969898e+00 5.062948e-01 1.389495e+02 
5.353154e+00 6.747604e-01 2.222996e+02 
5.560661e+00 8.217538e-01 3.556480e+02 
5.598666e+00 9.262568e-01 5.689866e+02 
5.485990e+00 9.761206e-01 9.102982e+02 
5.281203e+00 9.809796e-01 1.456348e+03 
5.027373e+00 9.520997e-01 2.329952e+03 
4.765837e+00 9.036547e-01 3.727594e+03 
4.524014e+00 8.466824e-01 5.963623e+03 
4.324369e+00 7.903073e-01 9.540955e+03 
4.173714e+00 7.393484e-01 1.526418e+04 
4.084271e+00 6.989607e-01 2.442053e+04 
4.052212e+00 6.708246e-01 3.906940e+04 
4.074827e+00 6.566285e-01 6.250552e+04 
4.135623e+00 6.552068e-01 1.000000e+05 


==> anc/TOV-Output-e0-953.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.931187e-03 2.576813e-11 1.000000e-05 
2.442314e-03 5.212119e-11 1.599859e-05 
3.102654e-03 1.068587e-10 2.559548e-05 
3.929755e-03 2.171232e-10 4.094915e-05 
5.007541e-03 4.492451e-10 6.551286e-05 
6.334584e-03 9.094194e-10 1.048113e-04 
8.027126e-03 1.850504e-09 1.676833e-04 
1.030801e-02 3.918632e-09 2.682696e-04 
1.287967e-02 7.644056e-09 4.291934e-04 
1.633847e-02 1.560430e-08 6.866488e-04 
2.064671e-02 3.148931e-08 1.098541e-03 
2.617841e-02 6.418603e-08 1.757511e-03 
3.319075e-02 1.308166e-07 2.811769e-03 
4.185788e-02 2.623880e-07 4.498433e-03 
5.298676e-02 5.322504e-07 7.196857e-03 
6.754877e-02 1.102729e-06 1.151395e-02 
8.546656e-02 2.233617e-06 1.842070e-02 
1.076711e-01 4.466050e-06 2.947052e-02 
1.367633e-01 9.152610e-06 4.714866e-02 
1.725990e-01 1.839785e-05 7.543120e-02 
2.184963e-01 3.732580e-05 1.206793e-01 
2.761665e-01 7.537549e-05 1.930698e-01 
3.485403e-01 1.515449e-04 3.088844e-01 
4.409988e-01 3.070414e-04 4.941713e-01 
5.584154e-01 6.236174e-04 7.906043e-01 
7.047999e-01 1.254599e-03 1.264855e+00 
8.871381e-01 2.504398e-03 2.023590e+00 
1.118379e+00 5.025235e-03 3.237458e+00 
1.404520e+00 9.977580e-03 5.179475e+00 
1.754959e+00 1.953972e-02 8.286428e+00 
2.178691e+00 3.761371e-02 1.325711e+01 
2.677204e+00 7.046020e-02 2.120951e+01 
3.244822e+00 1.272998e-01 3.393222e+01 
3.850397e+00 2.174936e-01 5.428675e+01 
4.443821e+00 3.456116e-01 8.685114e+01 
4.963060e+00 5.048049e-01 1.389495e+02 
5.350793e+00 6.743862e-01 2.222996e+02 
5.559424e+00 8.216824e-01 3.556480e+02 
5.595747e+00 9.255714e-01 5.689866e+02 
5.484458e+00 9.758660e-01 9.102982e+02 
5.278329e+00 9.803079e-01 1.456348e+03 
5.025721e+00 9.517992e-01 2.329952e+03 
4.765518e+00 9.036950e-01 3.727594e+03 
4.522486e+00 8.464437e-01 5.963623e+03 
4.320348e+00 7.895834e-01 9.540955e+03 
4.173861e+00 7.394505e-01 1.526418e+04 
4.084016e+00 6.989852e-01 2.442053e+04 
4.051126e+00 6.707023e-01 3.906940e+04 
4.072741e+00 6.563278e-01 6.250552e+04 
4.130146e+00 6.542770e-01 1.000000e+05 


==> anc/TOV-Output-e0-954.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.972460e-03 2.748461e-11 1.000000e-05 
2.445309e-03 5.236807e-11 1.599859e-05 
3.180596e-03 1.152367e-10 2.559548e-05 
3.989220e-03 2.273679e-10 4.094915e-05 
4.948103e-03 4.338918e-10 6.551286e-05 
6.436670e-03 9.551004e-10 1.048113e-04 
8.107355e-03 1.908547e-09 1.676833e-04 
1.008034e-02 3.668518e-09 2.682696e-04 
1.279837e-02 7.508095e-09 4.291934e-04 
1.645562e-02 1.595909e-08 6.866488e-04 
2.071231e-02 3.182374e-08 1.098541e-03 
2.635868e-02 6.558990e-08 1.757511e-03 
3.317248e-02 1.307377e-07 2.811769e-03 
4.210102e-02 2.672671e-07 4.498433e-03 
5.294357e-02 5.315071e-07 7.196857e-03 
6.703700e-02 1.078985e-06 1.151395e-02 
8.502379e-02 2.201391e-06 1.842070e-02 
1.077186e-01 4.476658e-06 2.947052e-02 
1.364453e-01 9.098453e-06 4.714866e-02 
1.726341e-01 1.842836e-05 7.543120e-02 
2.185300e-01 3.738224e-05 1.206793e-01 
2.760986e-01 7.539894e-05 1.930698e-01 
3.482497e-01 1.513247e-04 3.088844e-01 
4.415157e-01 3.084442e-04 4.941713e-01 
5.569555e-01 6.193906e-04 7.906043e-01 
7.041593e-01 1.252491e-03 1.264855e+00 
8.867071e-01 2.503356e-03 2.023590e+00 
1.117217e+00 5.014810e-03 3.237458e+00 
1.401684e+00 9.927790e-03 5.179475e+00 
1.752644e+00 1.948288e-02 8.286428e+00 
2.175955e+00 3.751136e-02 1.325711e+01 
2.675693e+00 7.041073e-02 2.120951e+01 
3.241119e+00 1.269957e-01 3.393222e+01 
3.844337e+00 2.167099e-01 5.428675e+01 
4.441288e+00 3.453299e-01 8.685114e+01 
4.961411e+00 5.046882e-01 1.389495e+02 
5.345723e+00 6.731789e-01 2.222996e+02 
5.555821e+00 8.208255e-01 3.556480e+02 
5.592375e+00 9.247335e-01 5.689866e+02 
5.481590e+00 9.751791e-01 9.102982e+02 
5.278447e+00 9.805322e-01 1.456348e+03 
5.024748e+00 9.516828e-01 2.329952e+03 
4.760529e+00 9.025957e-01 3.727594e+03 
4.521097e+00 8.462353e-01 5.963623e+03 
4.319163e+00 7.894287e-01 9.540955e+03 
4.169236e+00 7.386594e-01 1.526418e+04 
4.079281e+00 6.982070e-01 2.442053e+04 
4.048460e+00 6.703010e-01 3.906940e+04 
4.069524e+00 6.558256e-01 6.250552e+04 
4.128605e+00 6.540693e-01 1.000000e+05 


==> anc/TOV-Output-e0-955.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.920247e-03 2.538583e-11 1.000000e-05 
2.510773e-03 5.674693e-11 1.599859e-05 
3.051621e-03 1.018854e-10 2.559548e-05 
4.023571e-03 2.335368e-10 4.094915e-05 
4.947643e-03 4.342256e-10 6.551286e-05 
6.371258e-03 9.272480e-10 1.048113e-04 
7.979049e-03 1.821267e-09 1.676833e-04 
1.013062e-02 3.727594e-09 2.682696e-04 
1.278372e-02 7.490176e-09 4.291934e-04 
1.636645e-02 1.571753e-08 6.866488e-04 
2.057784e-02 3.124064e-08 1.098541e-03 
2.611685e-02 6.386808e-08 1.757511e-03 
3.291757e-02 1.278808e-07 2.811769e-03 
4.191143e-02 2.639492e-07 4.498433e-03 
5.333874e-02 5.440671e-07 7.196857e-03 
6.707261e-02 1.081839e-06 1.151395e-02 
8.470415e-02 2.178938e-06 1.842070e-02 
1.073010e-01 4.429440e-06 2.947052e-02 
1.365299e-01 9.124941e-06 4.714866e-02 
1.725110e-01 1.840825e-05 7.543120e-02 
2.178752e-01 3.708608e-05 1.206793e-01 
2.752448e-01 7.477994e-05 1.930698e-01 
3.485239e-01 1.518410e-04 3.088844e-01 
4.408937e-01 3.074644e-04 4.941713e-01 
5.559605e-01 6.167236e-04 7.906043e-01 
7.030474e-01 1.247875e-03 1.264855e+00 
8.855744e-01 2.496387e-03 2.023590e+00 
1.115148e+00 4.992265e-03 3.237458e+00 
1.401753e+00 9.939380e-03 5.179475e+00 
1.752333e+00 1.949223e-02 8.286428e+00 
2.173609e+00 3.742883e-02 1.325711e+01 
2.674803e+00 7.040899e-02 2.120951e+01 
3.236855e+00 1.266284e-01 3.393222e+01 
3.842239e+00 2.165559e-01 5.428675e+01 
4.436359e+00 3.445400e-01 8.685114e+01 
4.959227e+00 5.044296e-01 1.389495e+02 
5.343946e+00 6.729832e-01 2.222996e+02 
5.553357e+00 8.203464e-01 3.556480e+02 
5.590166e+00 9.242860e-01 5.689866e+02 
5.481206e+00 9.752952e-01 9.102982e+02 
5.277131e+00 9.803267e-01 1.456348e+03 
5.023173e+00 9.514029e-01 2.329952e+03 
4.758715e+00 9.022707e-01 3.727594e+03 
4.518118e+00 8.456769e-01 5.963623e+03 
4.318714e+00 7.894215e-01 9.540955e+03 
4.169727e+00 7.388257e-01 1.526418e+04 
4.078443e+00 6.981271e-01 2.442053e+04 
4.046332e+00 6.699947e-01 3.906940e+04 
4.066376e+00 6.553355e-01 6.250552e+04 
4.125627e+00 6.535980e-01 1.000000e+05 


==> anc/TOV-Output-e0-956.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.916717e-03 2.527252e-11 1.000000e-05 
2.446666e-03 5.256527e-11 1.599859e-05 
3.076136e-03 1.044699e-10 2.559548e-05 
3.945437e-03 2.204247e-10 4.094915e-05 
4.954269e-03 4.364290e-10 6.551286e-05 
6.397228e-03 9.396158e-10 1.048113e-04 
8.119900e-03 1.921440e-09 1.676833e-04 
1.023765e-02 3.851020e-09 2.682696e-04 
1.297520e-02 7.840023e-09 4.291934e-04 
1.641155e-02 1.586441e-08 6.866488e-04 
2.075183e-02 3.207339e-08 1.098541e-03 
2.612200e-02 6.397277e-08 1.757511e-03 
3.331239e-02 1.326764e-07 2.811769e-03 
4.195890e-02 2.651244e-07 4.498433e-03 
5.314420e-02 5.386992e-07 7.196857e-03 
6.687153e-02 1.073261e-06 1.151395e-02 
8.489496e-02 2.195993e-06 1.842070e-02 
1.071520e-01 4.415629e-06 2.947052e-02 
1.362562e-01 9.079673e-06 4.714866e-02 
1.715443e-01 1.811949e-05 7.543120e-02 
2.178088e-01 3.709097e-05 1.206793e-01 
2.754586e-01 7.503276e-05 1.930698e-01 
3.483991e-01 1.518366e-04 3.088844e-01 
4.395960e-01 3.050775e-04 4.941713e-01 
5.562172e-01 6.182215e-04 7.906043e-01 
7.023782e-01 1.245615e-03 1.264855e+00 
8.861355e-01 2.503715e-03 2.023590e+00 
1.113835e+00 4.979847e-03 3.237458e+00 
1.398834e+00 9.887912e-03 5.179475e+00 
1.750592e+00 1.945432e-02 8.286428e+00 
2.173186e+00 3.744409e-02 1.325711e+01 
2.669348e+00 7.005626e-02 2.120951e+01 
3.234970e+00 1.265294e-01 3.393222e+01 
3.837904e+00 2.160466e-01 5.428675e+01 
4.434699e+00 3.444426e-01 8.685114e+01 
4.955133e+00 5.036653e-01 1.389495e+02 
5.340006e+00 6.721225e-01 2.222996e+02 
5.550981e+00 8.198957e-01 3.556480e+02 
5.584744e+00 9.227579e-01 5.689866e+02 
5.478570e+00 9.746825e-01 9.102982e+02 
5.273044e+00 9.792902e-01 1.456348e+03 
5.018889e+00 9.503866e-01 2.329952e+03 
4.758579e+00 9.023550e-01 3.727594e+03 
4.517800e+00 8.457038e-01 5.963623e+03 
4.317111e+00 7.891826e-01 9.540955e+03 
4.167019e+00 7.383931e-01 1.526418e+04 
4.074894e+00 6.975611e-01 2.442053e+04 
4.045173e+00 6.698591e-01 3.906940e+04 
4.064604e+00 6.550904e-01 6.250552e+04 
4.124107e+00 6.533939e-01 1.000000e+05 


==> anc/TOV-Output-e0-957.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.955285e-03 2.685711e-11 1.000000e-05 
2.439254e-03 5.214346e-11 1.599859e-05 
3.170752e-03 1.145291e-10 2.559548e-05 
4.001559e-03 2.302059e-10 4.094915e-05 
4.995688e-03 4.479347e-10 6.551286e-05 
6.375991e-03 9.312620e-10 1.048113e-04 
7.998699e-03 1.838599e-09 1.676833e-04 
1.022056e-02 3.835771e-09 2.682696e-04 
1.279491e-02 7.525585e-09 4.291934e-04 
1.623168e-02 1.536453e-08 6.866488e-04 
2.073407e-02 3.202456e-08 1.098541e-03 
2.614493e-02 6.420847e-08 1.757511e-03 
3.286107e-02 1.274898e-07 2.811769e-03 
4.197025e-02 2.656170e-07 4.498433e-03 
5.283589e-02 5.299318e-07 7.196857e-03 
6.703424e-02 1.082245e-06 1.151395e-02 
8.503023e-02 2.208814e-06 1.842070e-02 
1.071494e-01 4.419923e-06 2.947052e-02 
1.358113e-01 9.000424e-06 4.714866e-02 
1.717267e-01 1.819637e-05 7.543120e-02 
2.174500e-01 3.694655e-05 1.206793e-01 
2.751404e-01 7.485123e-05 1.930698e-01 
3.481272e-01 1.516397e-04 3.088844e-01 
4.397651e-01 3.057481e-04 4.941713e-01 
5.556265e-01 6.168978e-04 7.906043e-01 
7.016777e-01 1.243189e-03 1.264855e+00 
8.836840e-01 2.485616e-03 2.023590e+00 
1.113506e+00 4.980575e-03 3.237458e+00 
1.397649e+00 9.873019e-03 5.179475e+00 
1.747377e+00 1.936784e-02 8.286428e+00 
2.171905e+00 3.741566e-02 1.325711e+01 
2.669039e+00 7.009884e-02 2.120951e+01 
3.233345e+00 1.264595e-01 3.393222e+01 
3.836032e+00 2.159281e-01 5.428675e+01 
4.430865e+00 3.438845e-01 8.685114e+01 
4.950350e+00 5.027191e-01 1.389495e+02 
5.336428e+00 6.713727e-01 2.222996e+02 
5.547632e+00 8.191219e-01 3.556480e+02 
5.583546e+00 9.226496e-01 5.689866e+02 
5.476265e+00 9.741770e-01 9.102982e+02 
5.272530e+00 9.793246e-01 1.456348e+03 
5.016687e+00 9.499355e-01 2.329952e+03 
4.757834e+00 9.022905e-01 3.727594e+03 
4.514470e+00 8.450678e-01 5.963623e+03 
4.314490e+00 7.887390e-01 9.540955e+03 
4.166220e+00 7.383177e-01 1.526418e+04 
4.075369e+00 6.977159e-01 2.442053e+04 
4.042143e+00 6.693935e-01 3.906940e+04 
4.064154e+00 6.550808e-01 6.250552e+04 
4.122599e+00 6.531918e-01 1.000000e+05 


==> anc/TOV-Output-e0-958.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.938812e-03 2.621136e-11 1.000000e-05 
2.397964e-03 4.959186e-11 1.599859e-05 
3.087351e-03 1.058377e-10 2.559548e-05 
3.870776e-03 2.085819e-10 4.094915e-05 
4.951373e-03 4.365754e-10 6.551286e-05 
6.344287e-03 9.183979e-10 1.048113e-04 
8.112018e-03 1.919859e-09 1.676833e-04 
1.008784e-02 3.692129e-09 2.682696e-04 
1.292284e-02 7.761701e-09 4.291934e-04 
1.629687e-02 1.556665e-08 6.866488e-04 
2.064533e-02 3.164815e-08 1.098541e-03 
2.617576e-02 6.450317e-08 1.757511e-03 
3.323167e-02 1.319898e-07 2.811769e-03 
4.164668e-02 2.597922e-07 4.498433e-03 
5.284032e-02 5.306190e-07 7.196857e-03 
6.725252e-02 1.093993e-06 1.151395e-02 
8.453529e-02 2.172736e-06 1.842070e-02 
1.076204e-01 4.483138e-06 2.947052e-02 
1.360674e-01 9.060893e-06 4.714866e-02 
1.715970e-01 1.817414e-05 7.543120e-02 
2.170615e-01 3.678730e-05 1.206793e-01 
2.744480e-01 7.436521e-05 1.930698e-01 
3.477730e-01 1.513353e-04 3.088844e-01 
4.386132e-01 3.036695e-04 4.941713e-01 
5.540164e-01 6.121923e-04 7.906043e-01 
7.016244e-01 1.244197e-03 1.264855e+00 
8.842409e-01 2.492883e-03 2.023590e+00 
1.113422e+00 4.984577e-03 3.237458e+00 
1.396054e+00 9.849489e-03 5.179475e+00 
1.746864e+00 1.937040e-02 8.286428e+00 
2.168095e+00 3.725873e-02 1.325711e+01 
2.665993e+00 6.993117e-02 2.120951e+01 
3.229133e+00 1.260981e-01 3.393222e+01 
3.830317e+00 2.152001e-01 5.428675e+01 
4.426094e+00 3.431282e-01 8.685114e+01 
4.945515e+00 5.017589e-01 1.389495e+02 
5.332145e+00 6.704062e-01 2.222996e+02 
5.542769e+00 8.178454e-01 3.556480e+02 
5.579828e+00 9.216939e-01 5.689866e+02 
5.471763e+00 9.729601e-01 9.102982e+02 
5.270165e+00 9.788038e-01 1.456348e+03 
5.017129e+00 9.502031e-01 2.329952e+03 
4.755510e+00 9.018404e-01 3.727594e+03 
4.513681e+00 8.449906e-01 5.963623e+03 
4.310924e+00 7.881053e-01 9.540955e+03 
4.162076e+00 7.376160e-01 1.526418e+04 
4.073044e+00 6.973690e-01 2.442053e+04 
4.041897e+00 6.694188e-01 3.906940e+04 
4.061492e+00 6.546771e-01 6.250552e+04 
4.118993e+00 6.526049e-01 1.000000e+05 


==> anc/TOV-Output-e0-959.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.964318e-03 2.728796e-11 1.000000e-05 
2.477876e-03 5.477400e-11 1.599859e-05 
3.088872e-03 1.061049e-10 2.559548e-05 
3.875745e-03 2.096048e-10 4.094915e-05 
4.944004e-03 4.350829e-10 6.551286e-05 
6.315726e-03 9.069960e-10 1.048113e-04 
8.109057e-03 1.919759e-09 1.676833e-04 
1.009533e-02 3.704226e-09 2.682696e-04 
1.286292e-02 7.662218e-09 4.291934e-04 
1.626028e-02 1.547818e-08 6.866488e-04 
2.073828e-02 3.211105e-08 1.098541e-03 
2.607981e-02 6.386310e-08 1.757511e-03 
3.319023e-02 1.316340e-07 2.811769e-03 
4.200152e-02 2.667676e-07 4.498433e-03 
5.303512e-02 5.370691e-07 7.196857e-03 
6.695212e-02 1.080525e-06 1.151395e-02 
8.440710e-02 2.165125e-06 1.842070e-02 
1.069352e-01 4.402648e-06 2.947052e-02 
1.357330e-01 9.003646e-06 4.714866e-02 
1.718671e-01 1.827913e-05 7.543120e-02 
2.167576e-01 3.667124e-05 1.206793e-01 
2.744406e-01 7.443676e-05 1.930698e-01 
3.473064e-01 1.508843e-04 3.088844e-01 
4.382723e-01 3.032778e-04 4.941713e-01 
5.541424e-01 6.132467e-04 7.906043e-01 
6.998801e-01 1.236235e-03 1.264855e+00 
8.835620e-01 2.489730e-03 2.023590e+00 
1.110769e+00 4.954252e-03 3.237458e+00 
1.396876e+00 9.876819e-03 5.179475e+00 
1.743840e+00 1.929030e-02 8.286428e+00 
2.165913e+00 3.718453e-02 1.325711e+01 
2.662625e+00 6.973896e-02 2.120951e+01 
3.227439e+00 1.260202e-01 3.393222e+01 
3.827590e+00 2.149458e-01 5.428675e+01 
4.420689e+00 3.422384e-01 8.685114e+01 
4.942949e+00 5.013982e-01 1.389495e+02 
5.329825e+00 6.700423e-01 2.222996e+02 
5.540418e+00 8.174020e-01 3.556480e+02 
5.577222e+00 9.211114e-01 5.689866e+02 
5.470006e+00 9.726306e-01 9.102982e+02 
5.265984e+00 9.777378e-01 1.456348e+03 
5.015668e+00 9.499529e-01 2.329952e+03 
4.752600e+00 9.012469e-01 3.727594e+03 
4.512677e+00 8.448660e-01 5.963623e+03 
4.309452e+00 7.878919e-01 9.540955e+03 
4.160733e+00 7.374383e-01 1.526418e+04 
4.069438e+00 6.967924e-01 2.442053e+04 
4.039453e+00 6.690562e-01 3.906940e+04 
4.058066e+00 6.541371e-01 6.250552e+04 
4.116257e+00 6.521776e-01 1.000000e+05 


==> anc/TOV-Output-e0-96.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.972159e-03 7.676835e-11 1.000000e-06 
8.269586e-03 2.038165e-10 1.757511e-06 
1.082732e-02 4.574578e-10 3.088844e-06 
1.420415e-02 1.032841e-09 5.428675e-06 
1.918790e-02 2.546073e-09 9.540955e-06 
2.523128e-02 5.789033e-09 1.676833e-05 
3.344842e-02 1.348699e-08 2.947052e-05 
4.484072e-02 3.249423e-08 5.179475e-05 
5.895926e-02 7.386601e-08 9.102982e-05 
7.909815e-02 1.783561e-07 1.599859e-04 
1.043773e-01 4.098341e-07 2.811769e-04 
1.375336e-01 9.375999e-07 4.941713e-04 
1.841199e-01 2.249546e-06 8.685114e-04 
2.437116e-01 5.217055e-06 1.526418e-03 
3.224341e-01 1.208164e-05 2.682696e-03 
4.272787e-01 2.811566e-05 4.714866e-03 
5.673904e-01 6.583853e-05 8.286428e-03 
7.510522e-01 1.527143e-04 1.456348e-02 
9.999323e-01 3.604462e-04 2.559548e-02 
1.324609e+00 8.381033e-04 4.498433e-02 
1.752659e+00 1.942288e-03 7.906043e-02 
2.319293e+00 4.504163e-03 1.389495e-01 
3.062204e+00 1.038056e-02 2.442053e-01 
4.029634e+00 2.370912e-02 4.291934e-01 
5.275392e+00 5.341024e-02 7.543120e-01 
6.841457e+00 1.173096e-01 1.325711e+00 
8.751384e+00 2.484749e-01 2.329952e+00 
1.095016e+01 4.965360e-01 4.094915e+00 
1.323756e+01 9.063565e-01 7.196857e+00 
1.531782e+01 1.477711e+00 1.264855e+01 
1.683293e+01 2.113376e+00 2.222996e+01 
1.757993e+01 2.662199e+00 3.906940e+01 
1.753952e+01 2.995595e+00 6.866488e+01 
1.692847e+01 3.098606e+00 1.206793e+02 
1.600977e+01 3.024208e+00 2.120951e+02 
1.501938e+01 2.848003e+00 3.727594e+02 
1.411589e+01 2.632130e+00 6.551286e+02 
1.341164e+01 2.423569e+00 1.151395e+03 
1.295428e+01 2.249384e+00 2.023590e+03 
1.277147e+01 2.128863e+00 3.556480e+03 
1.282981e+01 2.068264e+00 6.250552e+03 
1.306657e+01 2.066252e+00 1.098541e+04 
1.337113e+01 2.106842e+00 1.930698e+04 
1.364481e+01 2.167296e+00 3.393222e+04 
1.384883e+01 2.229980e+00 5.963623e+04 
1.393822e+01 2.274424e+00 1.048113e+05 
1.394520e+01 2.298829e+00 1.842070e+05 
1.389946e+01 2.305092e+00 3.237458e+05 
1.382115e+01 2.296533e+00 5.689866e+05 
1.374581e+01 2.281805e+00 1.000000e+06 


==> anc/TOV-Output-e0-960.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.934699e-03 2.609929e-11 1.000000e-05 
2.416006e-03 5.082558e-11 1.599859e-05 
3.109604e-03 1.083686e-10 2.559548e-05 
3.929965e-03 2.187531e-10 4.094915e-05 
5.034051e-03 4.597705e-10 6.551286e-05 
6.331632e-03 9.148191e-10 1.048113e-04 
8.036654e-03 1.870742e-09 1.676833e-04 
1.008478e-02 3.696477e-09 2.682696e-04 
1.286118e-02 7.667100e-09 4.291934e-04 
1.622338e-02 1.538906e-08 6.866488e-04 
2.045892e-02 3.086290e-08 1.098541e-03 
2.606455e-02 6.381753e-08 1.757511e-03 
3.286103e-02 1.278890e-07 2.811769e-03 
4.175722e-02 2.624130e-07 4.498433e-03 
5.289488e-02 5.333756e-07 7.196857e-03 
6.697343e-02 1.082685e-06 1.151395e-02 
8.448349e-02 2.173272e-06 1.842070e-02 
1.068304e-01 4.394295e-06 2.947052e-02 
1.350540e-01 8.878442e-06 4.714866e-02 
1.717438e-01 1.825883e-05 7.543120e-02 
2.172177e-01 3.694368e-05 1.206793e-01 
2.734767e-01 7.373210e-05 1.930698e-01 
3.470017e-01 1.506444e-04 3.088844e-01 
4.378261e-01 3.026677e-04 4.941713e-01 
5.535376e-01 6.118778e-04 7.906043e-01 
6.982272e-01 1.228783e-03 1.264855e+00 
8.814775e-01 2.474747e-03 2.023590e+00 
1.109835e+00 4.946881e-03 3.237458e+00 
1.394830e+00 9.843748e-03 5.179475e+00 
1.741689e+00 1.923898e-02 8.286428e+00 
2.165404e+00 3.719510e-02 1.325711e+01 
2.661239e+00 6.969862e-02 2.120951e+01 
3.224834e+00 1.258397e-01 3.393222e+01 
3.824534e+00 2.146393e-01 5.428675e+01 
4.419694e+00 3.422798e-01 8.685114e+01 
4.940086e+00 5.009583e-01 1.389495e+02 
5.324177e+00 6.686567e-01 2.222996e+02 
5.538112e+00 8.169735e-01 3.556480e+02 
5.575919e+00 9.209669e-01 5.689866e+02 
5.468696e+00 9.724459e-01 9.102982e+02 
5.265760e+00 9.778586e-01 1.456348e+03 
5.010292e+00 9.486382e-01 2.329952e+03 
4.749108e+00 9.005107e-01 3.727594e+03 
4.508432e+00 8.440279e-01 5.963623e+03 
4.309204e+00 7.879247e-01 9.540955e+03 
4.158667e+00 7.371253e-01 1.526418e+04 
4.069406e+00 6.968561e-01 2.442053e+04 
4.034990e+00 6.683375e-01 3.906940e+04 
4.055127e+00 6.536837e-01 6.250552e+04 
4.116295e+00 6.522587e-01 1.000000e+05 


==> anc/TOV-Output-e0-961.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.973478e-03 2.772917e-11 1.000000e-05 
2.499027e-03 5.630577e-11 1.599859e-05 
3.038659e-03 1.012246e-10 2.559548e-05 
3.999443e-03 2.308015e-10 4.094915e-05 
4.933660e-03 4.332593e-10 6.551286e-05 
6.253358e-03 8.822267e-10 1.048113e-04 
7.920951e-03 1.792967e-09 1.676833e-04 
1.021399e-02 3.844383e-09 2.682696e-04 
1.270999e-02 7.407575e-09 4.291934e-04 
1.626611e-02 1.552715e-08 6.866488e-04 
2.055181e-02 3.131779e-08 1.098541e-03 
2.597837e-02 6.325236e-08 1.757511e-03 
3.301088e-02 1.297816e-07 2.811769e-03 
4.151455e-02 2.581332e-07 4.498433e-03 
5.259956e-02 5.250378e-07 7.196857e-03 
6.652980e-02 1.062418e-06 1.151395e-02 
8.438141e-02 2.167659e-06 1.842070e-02 
1.068464e-01 4.400843e-06 2.947052e-02 
1.352251e-01 8.921503e-06 4.714866e-02 
1.715858e-01 1.822745e-05 7.543120e-02 
2.164247e-01 3.657862e-05 1.206793e-01 
2.734515e-01 7.378846e-05 1.930698e-01 
3.458016e-01 1.492424e-04 3.088844e-01 
4.380783e-01 3.035058e-04 4.941713e-01 
5.529148e-01 6.104493e-04 7.906043e-01 
6.976453e-01 1.226987e-03 1.264855e+00 
8.806845e-01 2.470636e-03 2.023590e+00 
1.110122e+00 4.955781e-03 3.237458e+00 
1.393436e+00 9.824421e-03 5.179475e+00 
1.741044e+00 1.923704e-02 8.286428e+00 
2.160641e+00 3.699023e-02 1.325711e+01 
2.659661e+00 6.964344e-02 2.120951e+01 
3.221747e+00 1.256048e-01 3.393222e+01 
3.823443e+00 2.146433e-01 5.428675e+01 
4.413662e+00 3.412576e-01 8.685114e+01 
4.934158e+00 4.997098e-01 1.389495e+02 
5.321909e+00 6.683076e-01 2.222996e+02 
5.534105e+00 8.159799e-01 3.556480e+02 
5.571950e+00 9.199252e-01 5.689866e+02 
5.464859e+00 9.714427e-01 9.102982e+02 
5.263468e+00 9.773586e-01 1.456348e+03 
5.009838e+00 9.486613e-01 2.329952e+03 
4.749713e+00 9.007754e-01 3.727594e+03 
4.508850e+00 8.442160e-01 5.963623e+03 
4.306364e+00 7.874361e-01 9.540955e+03 
4.155937e+00 7.366877e-01 1.526418e+04 
4.067911e+00 6.966576e-01 2.442053e+04 
4.033532e+00 6.681486e-01 3.906940e+04 
4.053173e+00 6.534058e-01 6.250552e+04 
4.113759e+00 6.518678e-01 1.000000e+05 


==> anc/TOV-Output-e0-962.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.936132e-03 2.621181e-11 1.000000e-05 
2.419537e-03 5.115511e-11 1.599859e-05 
3.135572e-03 1.113378e-10 2.559548e-05 
3.865838e-03 2.086521e-10 4.094915e-05 
5.027311e-03 4.588801e-10 6.551286e-05 
6.274360e-03 8.920728e-10 1.048113e-04 
7.905086e-03 1.784070e-09 1.676833e-04 
1.011826e-02 3.741192e-09 2.682696e-04 
1.274470e-02 7.476197e-09 4.291934e-04 
1.628843e-02 1.560738e-08 6.866488e-04 
2.044626e-02 3.086982e-08 1.098541e-03 
2.610040e-02 6.421470e-08 1.757511e-03 
3.301527e-02 1.299685e-07 2.811769e-03 
4.174259e-02 2.626835e-07 4.498433e-03 
5.263545e-02 5.266609e-07 7.196857e-03 
6.640560e-02 1.057579e-06 1.151395e-02 
8.429726e-02 2.163429e-06 1.842070e-02 
1.068190e-01 4.402036e-06 2.947052e-02 
1.352645e-01 8.938602e-06 4.714866e-02 
1.706521e-01 1.795018e-05 7.543120e-02 
2.159565e-01 3.637959e-05 1.206793e-01 
2.738069e-01 7.415347e-05 1.930698e-01 
3.453026e-01 1.487518e-04 3.088844e-01 
4.370379e-01 3.016625e-04 4.941713e-01 
5.530533e-01 6.115410e-04 7.906043e-01 
6.978798e-01 1.229493e-03 1.264855e+00 
8.795045e-01 2.463277e-03 2.023590e+00 
1.107133e+00 4.921050e-03 3.237458e+00 
1.390204e+00 9.766549e-03 5.179475e+00 
1.740202e+00 1.922862e-02 8.286428e+00 
2.159584e+00 3.697288e-02 1.325711e+01 
2.655458e+00 6.938736e-02 2.120951e+01 
3.217149e+00 1.252005e-01 3.393222e+01 
3.820101e+00 2.142911e-01 5.428675e+01 
4.413096e+00 3.413889e-01 8.685114e+01 
4.930829e+00 4.991469e-01 1.389495e+02 
5.319567e+00 6.679356e-01 2.222996e+02 
5.531392e+00 8.154152e-01 3.556480e+02 
5.567229e+00 9.186304e-01 5.689866e+02 
5.462165e+00 9.708095e-01 9.102982e+02 
5.258768e+00 9.761357e-01 1.456348e+03 
5.008886e+00 9.485490e-01 2.329952e+03 
4.747957e+00 9.004632e-01 3.727594e+03 
4.504401e+00 8.433321e-01 5.963623e+03 
4.306048e+00 7.874548e-01 9.540955e+03 
4.157001e+00 7.369607e-01 1.526418e+04 
4.064802e+00 6.961695e-01 2.442053e+04 
4.032674e+00 6.680655e-01 3.906940e+04 
4.054073e+00 6.536362e-01 6.250552e+04 
4.112305e+00 6.516752e-01 1.000000e+05 


==> anc/TOV-Output-e0-963.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.911584e-03 2.525360e-11 1.000000e-05 
2.381842e-03 4.885196e-11 1.599859e-05 
3.082830e-03 1.059234e-10 2.559548e-05 
3.871400e-03 2.097720e-10 4.094915e-05 
4.988835e-03 4.488907e-10 6.551286e-05 
6.248046e-03 8.818118e-10 1.048113e-04 
7.983988e-03 1.839937e-09 1.676833e-04 
1.013225e-02 3.760638e-09 2.682696e-04 
1.282826e-02 7.632151e-09 4.291934e-04 
1.617703e-02 1.530522e-08 6.866488e-04 
2.062659e-02 3.172679e-08 1.098541e-03 
2.604332e-02 6.386060e-08 1.757511e-03 
3.274781e-02 1.269672e-07 2.811769e-03 
4.145588e-02 2.575753e-07 4.498433e-03 
5.282804e-02 5.330166e-07 7.196857e-03 
6.656939e-02 1.066531e-06 1.151395e-02 
8.402765e-02 2.144965e-06 1.842070e-02 
1.065278e-01 4.370675e-06 2.947052e-02 
1.346020e-01 8.817064e-06 4.714866e-02 
1.705833e-01 1.794710e-05 7.543120e-02 
2.164961e-01 3.669104e-05 1.206793e-01 
2.727199e-01 7.335012e-05 1.930698e-01 
3.449068e-01 1.483951e-04 3.088844e-01 
4.370329e-01 3.019650e-04 4.941713e-01 
5.517618e-01 6.078997e-04 7.906043e-01 
6.965450e-01 1.223725e-03 1.264855e+00 
8.783190e-01 2.455880e-03 2.023590e+00 
1.107567e+00 4.931857e-03 3.237458e+00 
1.391099e+00 9.795219e-03 5.179475e+00 
1.737373e+00 1.915505e-02 8.286428e+00 
2.157151e+00 3.688604e-02 1.325711e+01 
2.652161e+00 6.920075e-02 2.120951e+01 
3.215935e+00 1.251757e-01 3.393222e+01 
3.815988e+00 2.138171e-01 5.428675e+01 
4.409076e+00 3.407911e-01 8.685114e+01 
4.928886e+00 4.989489e-01 1.389495e+02 
5.312695e+00 6.661743e-01 2.222996e+02 
5.527010e+00 8.142969e-01 3.556480e+02 
5.567068e+00 9.188690e-01 5.689866e+02 
5.459387e+00 9.701484e-01 9.102982e+02 
5.256859e+00 9.757498e-01 1.456348e+03 
5.006849e+00 9.481413e-01 2.329952e+03 
4.744738e+00 8.997928e-01 3.727594e+03 
4.505243e+00 8.436135e-01 5.963623e+03 
4.303896e+00 7.871044e-01 9.540955e+03 
4.152807e+00 7.362485e-01 1.526418e+04 
4.062615e+00 6.958467e-01 2.442053e+04 
4.029437e+00 6.675627e-01 3.906940e+04 
4.049657e+00 6.529194e-01 6.250552e+04 
4.110217e+00 6.513662e-01 1.000000e+05 


==> anc/TOV-Output-e0-964.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.952317e-03 2.693053e-11 1.000000e-05 
2.379831e-03 4.877896e-11 1.599859e-05 
3.039649e-03 1.016399e-10 2.559548e-05 
3.980526e-03 2.282524e-10 4.094915e-05 
4.905786e-03 4.272871e-10 6.551286e-05 
6.365350e-03 9.333853e-10 1.048113e-04 
7.983907e-03 1.841792e-09 1.676833e-04 
1.001020e-02 3.630129e-09 2.682696e-04 
1.263839e-02 7.305832e-09 4.291934e-04 
1.619285e-02 1.536612e-08 6.866488e-04 
2.056948e-02 3.149664e-08 1.098541e-03 
2.601184e-02 6.369540e-08 1.757511e-03 
3.301614e-02 1.302490e-07 2.811769e-03 
4.142547e-02 2.572758e-07 4.498433e-03 
5.248842e-02 5.233455e-07 7.196857e-03 
6.671526e-02 1.074672e-06 1.151395e-02 
8.420692e-02 2.160964e-06 1.842070e-02 
1.064677e-01 4.367811e-06 2.947052e-02 
1.347685e-01 8.859007e-06 4.714866e-02 
1.708674e-01 1.805564e-05 7.543120e-02 
2.154606e-01 3.620464e-05 1.206793e-01 
2.733680e-01 7.395082e-05 1.930698e-01 
3.451751e-01 1.488957e-04 3.088844e-01 
4.356773e-01 2.994753e-04 4.941713e-01 
5.517350e-01 6.084400e-04 7.906043e-01 
6.967867e-01 1.226262e-03 1.264855e+00 
8.773053e-01 2.449923e-03 2.023590e+00 
1.106286e+00 4.919863e-03 3.237458e+00 
1.389017e+00 9.761457e-03 5.179475e+00 
1.735931e+00 1.912693e-02 8.286428e+00 
2.154293e+00 3.677772e-02 1.325711e+01 
2.650152e+00 6.911249e-02 2.120951e+01 
3.211721e+00 1.248146e-01 3.393222e+01 
3.813253e+00 2.135605e-01 5.428675e+01 
4.403164e+00 3.397947e-01 8.685114e+01 
4.924487e+00 4.981032e-01 1.389495e+02 
5.311127e+00 6.660389e-01 2.222996e+02 
5.522582e+00 8.131630e-01 3.556480e+02 
5.562010e+00 9.174601e-01 5.689866e+02 
5.456219e+00 9.693605e-01 9.102982e+02 
5.256901e+00 9.759494e-01 1.456348e+03 
5.004276e+00 9.475874e-01 2.329952e+03 
4.743159e+00 8.995232e-01 3.727594e+03 
4.500726e+00 8.427141e-01 5.963623e+03 
4.301721e+00 7.867491e-01 9.540955e+03 
4.153319e+00 7.364179e-01 1.526418e+04 
4.059950e+00 6.954381e-01 2.442053e+04 
4.027476e+00 6.672847e-01 3.906940e+04 
4.047450e+00 6.525961e-01 6.250552e+04 
4.106750e+00 6.508043e-01 1.000000e+05 


==> anc/TOV-Output-e0-965.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.917597e-03 2.554562e-11 1.000000e-05 
2.442610e-03 5.279671e-11 1.599859e-05 
3.092487e-03 1.071440e-10 2.559548e-05 
3.977071e-03 2.278946e-10 4.094915e-05 
5.002826e-03 4.536182e-10 6.551286e-05 
6.279828e-03 8.971962e-10 1.048113e-04 
7.893017e-03 1.781449e-09 1.676833e-04 
1.011711e-02 3.751580e-09 2.682696e-04 
1.276320e-02 7.532228e-09 4.291934e-04 
1.625534e-02 1.556083e-08 6.866488e-04 
2.036668e-02 3.060591e-08 1.098541e-03 
2.609248e-02 6.435630e-08 1.757511e-03 
3.275680e-02 1.273357e-07 2.811769e-03 
4.171691e-02 2.630165e-07 4.498433e-03 
5.250943e-02 5.245176e-07 7.196857e-03 
6.627596e-02 1.054675e-06 1.151395e-02 
8.424059e-02 2.165801e-06 1.842070e-02 
1.068237e-01 4.416352e-06 2.947052e-02 
1.347886e-01 8.872164e-06 4.714866e-02 
1.699994e-01 1.780035e-05 7.543120e-02 
2.158222e-01 3.642495e-05 1.206793e-01 
2.728800e-01 7.363181e-05 1.930698e-01 
3.445152e-01 1.481970e-04 3.088844e-01 
4.357722e-01 2.999812e-04 4.941713e-01 
5.512423e-01 6.074400e-04 7.906043e-01 
6.963205e-01 1.225067e-03 1.264855e+00 
8.763364e-01 2.444343e-03 2.023590e+00 
1.103418e+00 4.886832e-03 3.237458e+00 
1.388101e+00 9.752143e-03 5.179475e+00 
1.735131e+00 1.911979e-02 8.286428e+00 
2.154145e+00 3.680606e-02 1.325711e+01 
2.646182e+00 6.887477e-02 2.120951e+01 
3.209084e+00 1.246302e-01 3.393222e+01 
3.809194e+00 2.130951e-01 5.428675e+01 
4.399120e+00 3.391921e-01 8.685114e+01 
4.922197e+00 4.978130e-01 1.389495e+02 
5.306952e+00 6.651041e-01 2.222996e+02 
5.521081e+00 8.129993e-01 3.556480e+02 
5.561473e+00 9.175712e-01 5.689866e+02 
5.455738e+00 9.694425e-01 9.102982e+02 
5.254314e+00 9.753596e-01 1.456348e+03 
5.002114e+00 9.471450e-01 2.329952e+03 
4.740839e+00 8.990722e-01 3.727594e+03 
4.501617e+00 8.430062e-01 5.963623e+03 
4.297381e+00 7.859580e-01 9.540955e+03 
4.149092e+00 7.356992e-01 1.526418e+04 
4.058021e+00 6.951612e-01 2.442053e+04 
4.027340e+00 6.673288e-01 3.906940e+04 
4.045473e+00 6.523138e-01 6.250552e+04 
4.105703e+00 6.506859e-01 1.000000e+05 


==> anc/TOV-Output-e0-966.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.937391e-03 2.637218e-11 1.000000e-05 
2.382927e-03 4.907114e-11 1.599859e-05 
3.024462e-03 1.003317e-10 2.559548e-05 
3.834950e-03 2.045376e-10 4.094915e-05 
4.883535e-03 4.223739e-10 6.551286e-05 
6.195053e-03 8.622420e-10 1.048113e-04 
7.867803e-03 1.766260e-09 1.676833e-04 
1.014776e-02 3.789704e-09 2.682696e-04 
1.274593e-02 7.509466e-09 4.291934e-04 
1.624061e-02 1.553464e-08 6.866488e-04 
2.029962e-02 3.033601e-08 1.098541e-03 
2.571387e-02 6.165911e-08 1.757511e-03 
3.280371e-02 1.280161e-07 2.811769e-03 
4.144784e-02 2.582274e-07 4.498433e-03 
5.253290e-02 5.257656e-07 7.196857e-03 
6.647686e-02 1.065398e-06 1.151395e-02 
8.400674e-02 2.150040e-06 1.842070e-02 
1.059887e-01 4.318068e-06 2.947052e-02 
1.344624e-01 8.817032e-06 4.714866e-02 
1.700617e-01 1.783838e-05 7.543120e-02 
2.151283e-01 3.611216e-05 1.206793e-01 
2.724613e-01 7.336936e-05 1.930698e-01 
3.440787e-01 1.477873e-04 3.088844e-01 
4.353269e-01 2.993720e-04 4.941713e-01 
5.509852e-01 6.072175e-04 7.906043e-01 
6.945717e-01 1.217127e-03 1.264855e+00 
8.764321e-01 2.447651e-03 2.023590e+00 
1.104170e+00 4.901778e-03 3.237458e+00 
1.386496e+00 9.728387e-03 5.179475e+00 
1.732155e+00 1.904151e-02 8.286428e+00 
2.151813e+00 3.672427e-02 1.325711e+01 
2.644612e+00 6.881982e-02 2.120951e+01 
3.206566e+00 1.244590e-01 3.393222e+01 
3.804816e+00 2.125794e-01 5.428675e+01 
4.398846e+00 3.393829e-01 8.685114e+01 
4.918151e+00 4.970600e-01 1.389495e+02 
5.303813e+00 6.644863e-01 2.222996e+02 
5.518410e+00 8.124470e-01 3.556480e+02 
5.556601e+00 9.162240e-01 5.689866e+02 
5.451872e+00 9.684279e-01 9.102982e+02 
5.252389e+00 9.749685e-01 1.456348e+03 
4.998216e+00 9.462296e-01 2.329952e+03 
4.739124e+00 8.987688e-01 3.727594e+03 
4.498929e+00 8.425093e-01 5.963623e+03 
4.297690e+00 7.861020e-01 9.540955e+03 
4.148806e+00 7.357189e-01 1.526418e+04 
4.056257e+00 6.949138e-01 2.442053e+04 
4.023552e+00 6.667284e-01 3.906940e+04 
4.043796e+00 6.520845e-01 6.250552e+04 
4.102682e+00 6.502057e-01 1.000000e+05 


==> anc/TOV-Output-e0-967.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.926853e-03 2.597103e-11 1.000000e-05 
2.416698e-03 5.124019e-11 1.599859e-05 
3.029704e-03 1.009588e-10 2.559548e-05 
3.939809e-03 2.220082e-10 4.094915e-05 
4.878362e-03 4.214690e-10 6.551286e-05 
6.296197e-03 9.061047e-10 1.048113e-04 
8.004746e-03 1.862028e-09 1.676833e-04 
1.000627e-02 3.637144e-09 2.682696e-04 
1.283300e-02 7.672346e-09 4.291934e-04 
1.614423e-02 1.527552e-08 6.866488e-04 
2.046357e-02 3.110915e-08 1.098541e-03 
2.571606e-02 6.173875e-08 1.757511e-03 
3.260188e-02 1.257977e-07 2.811769e-03 
4.124934e-02 2.547985e-07 4.498433e-03 
5.254449e-02 5.266581e-07 7.196857e-03 
6.650341e-02 1.067779e-06 1.151395e-02 
8.379800e-02 2.136262e-06 1.842070e-02 
1.065923e-01 4.396799e-06 2.947052e-02 
1.340512e-01 8.745451e-06 4.714866e-02 
1.697855e-01 1.776997e-05 7.543120e-02 
2.148769e-01 3.602295e-05 1.206793e-01 
2.724411e-01 7.342887e-05 1.930698e-01 
3.447255e-01 1.487757e-04 3.088844e-01 
4.357782e-01 3.006136e-04 4.941713e-01 
5.494495e-01 6.027799e-04 7.906043e-01 
6.943974e-01 1.217463e-03 1.264855e+00 
8.748555e-01 2.436994e-03 2.023590e+00 
1.101936e+00 4.877170e-03 3.237458e+00 
1.384478e+00 9.696005e-03 5.179475e+00 
1.732009e+00 1.905567e-02 8.286428e+00 
2.149480e+00 3.664243e-02 1.325711e+01 
2.644241e+00 6.885604e-02 2.120951e+01 
3.203083e+00 1.241798e-01 3.393222e+01 
3.802907e+00 2.124528e-01 5.428675e+01 
4.393161e+00 3.384346e-01 8.685114e+01 
4.912169e+00 4.957977e-01 1.389495e+02 
5.300549e+00 6.638301e-01 2.222996e+02 
5.515338e+00 8.117617e-01 3.556480e+02 
5.553403e+00 9.154398e-01 5.689866e+02 
5.449799e+00 9.679938e-01 9.102982e+02 
5.250426e+00 9.745651e-01 1.456348e+03 
4.996957e+00 9.460327e-01 2.329952e+03 
4.738869e+00 8.988227e-01 3.727594e+03 
4.494935e+00 8.417241e-01 5.963623e+03 
4.296284e+00 7.859008e-01 9.540955e+03 
4.146122e+00 7.352890e-01 1.526418e+04 
4.055293e+00 6.948097e-01 2.442053e+04 
4.020402e+00 6.662404e-01 3.906940e+04 
4.043046e+00 6.520205e-01 6.250552e+04 
4.099868e+00 6.497633e-01 1.000000e+05 


==> anc/TOV-Output-e0-968.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.886861e-03 2.441249e-11 1.000000e-05 
2.443637e-03 5.302762e-11 1.599859e-05 
3.072390e-03 1.053953e-10 2.559548e-05 
3.912769e-03 2.176933e-10 4.094915e-05 
4.984620e-03 4.500787e-10 6.551286e-05 
6.270649e-03 8.960448e-10 1.048113e-04 
7.993462e-03 1.856082e-09 1.676833e-04 
9.929837e-03 3.558105e-09 2.682696e-04 
1.267798e-02 7.405293e-09 4.291934e-04 
1.620929e-02 1.547692e-08 6.866488e-04 
2.041904e-02 3.093847e-08 1.098541e-03 
2.595113e-02 6.351291e-08 1.757511e-03 
3.282646e-02 1.285482e-07 2.811769e-03 
4.128042e-02 2.556390e-07 4.498433e-03 
5.254603e-02 5.272491e-07 7.196857e-03 
6.633784e-02 1.060920e-06 1.151395e-02 
8.397164e-02 2.151792e-06 1.842070e-02 
1.063097e-01 4.366436e-06 2.947052e-02 
1.346738e-01 8.877028e-06 4.714866e-02 
1.696444e-01 1.774404e-05 7.543120e-02 
2.152003e-01 3.622323e-05 1.206793e-01 
2.720290e-01 7.317180e-05 1.930698e-01 
3.437563e-01 1.476771e-04 3.088844e-01 
4.339273e-01 2.971081e-04 4.941713e-01 
5.493672e-01 6.031302e-04 7.906043e-01 
6.936723e-01 1.214907e-03 1.264855e+00 
8.746372e-01 2.437667e-03 2.023590e+00 
1.102273e+00 4.886597e-03 3.237458e+00 
1.383280e+00 9.680778e-03 5.179475e+00 
1.727853e+00 1.893901e-02 8.286428e+00 
2.145781e+00 3.649194e-02 1.325711e+01 
2.641466e+00 6.870923e-02 2.120951e+01 
3.199753e+00 1.239179e-01 3.393222e+01 
3.796450e+00 2.116102e-01 5.428675e+01 
4.390440e+00 3.381096e-01 8.685114e+01 
4.912322e+00 4.961492e-01 1.389495e+02 
5.298499e+00 6.635452e-01 2.222996e+02 
5.513382e+00 8.114459e-01 3.556480e+02 
5.552447e+00 9.154089e-01 5.689866e+02 
5.449513e+00 9.681382e-01 9.102982e+02 
5.245872e+00 9.733835e-01 1.456348e+03 
4.997031e+00 9.461987e-01 2.329952e+03 
4.734202e+00 8.977963e-01 3.727594e+03 
4.494458e+00 8.417142e-01 5.963623e+03 
4.295063e+00 7.857369e-01 9.540955e+03 
4.143849e+00 7.349359e-01 1.526418e+04 
4.051816e+00 6.942549e-01 2.442053e+04 
4.020637e+00 6.663494e-01 3.906940e+04 
4.037569e+00 6.511144e-01 6.250552e+04 
4.096925e+00 6.492973e-01 1.000000e+05 


==> anc/TOV-Output-e0-969.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.906785e-03 2.522004e-11 1.000000e-05 
2.453648e-03 5.373747e-11 1.599859e-05 
3.085157e-03 1.068249e-10 2.559548e-05 
3.891851e-03 2.144418e-10 4.094915e-05 
4.943145e-03 4.393907e-10 6.551286e-05 
6.317153e-03 9.170753e-10 1.048113e-04 
7.971060e-03 1.842422e-09 1.676833e-04 
9.970607e-03 3.605832e-09 2.682696e-04 
1.258636e-02 7.253398e-09 4.291934e-04 
1.617276e-02 1.538840e-08 6.866488e-04 
2.041527e-02 3.095326e-08 1.098541e-03 
2.583677e-02 6.274170e-08 1.757511e-03 
3.255181e-02 1.254780e-07 2.811769e-03 
4.144758e-02 2.590244e-07 4.498433e-03 
5.212861e-02 5.153156e-07 7.196857e-03 
6.607628e-02 1.049504e-06 1.151395e-02 
8.349630e-02 2.117643e-06 1.842070e-02 
1.060191e-01 4.335199e-06 2.947052e-02 
1.344543e-01 8.842824e-06 4.714866e-02 
1.698464e-01 1.782588e-05 7.543120e-02 
2.149482e-01 3.613333e-05 1.206793e-01 
2.720022e-01 7.322564e-05 1.930698e-01 
3.427739e-01 1.465662e-04 3.088844e-01 
4.336112e-01 2.967650e-04 4.941713e-01 
5.486375e-01 6.013506e-04 7.906043e-01 
6.929032e-01 1.212119e-03 1.264855e+00 
8.733892e-01 2.429756e-03 2.023590e+00 
1.098865e+00 4.846518e-03 3.237458e+00 
1.380888e+00 9.640659e-03 5.179475e+00 
1.726413e+00 1.891091e-02 8.286428e+00 
2.144692e+00 3.647263e-02 1.325711e+01 
2.638928e+00 6.858043e-02 2.120951e+01 
3.196494e+00 1.236639e-01 3.393222e+01 
3.796646e+00 2.118143e-01 5.428675e+01 
4.388078e+00 3.378601e-01 8.685114e+01 
4.905776e+00 4.947383e-01 1.389495e+02 
5.292734e+00 6.621230e-01 2.222996e+02 
5.507838e+00 8.099404e-01 3.556480e+02 
5.550308e+00 9.149799e-01 5.689866e+02 
5.443922e+00 9.665636e-01 9.102982e+02 
5.245824e+00 9.735552e-01 1.456348e+03 
4.992250e+00 9.450414e-01 2.329952e+03 
4.732354e+00 8.974597e-01 3.727594e+03 
4.492183e+00 8.413076e-01 5.963623e+03 
4.293208e+00 7.854450e-01 9.540955e+03 
4.142665e+00 7.347868e-01 1.526418e+04 
4.052424e+00 6.944326e-01 2.442053e+04 
4.017306e+00 6.658293e-01 3.906940e+04 
4.036219e+00 6.509433e-01 6.250552e+04 
4.094502e+00 6.489263e-01 1.000000e+05 


==> anc/TOV-Output-e0-97.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.019307e-03 7.941969e-11 1.000000e-06 
8.129449e-03 1.956464e-10 1.757511e-06 
1.084331e-02 4.642745e-10 3.088844e-06 
1.431428e-02 1.068063e-09 5.428675e-06 
1.867810e-02 2.372939e-09 9.540955e-06 
2.507016e-02 5.737995e-09 1.676833e-05 
3.319775e-02 1.332339e-08 2.947052e-05 
4.425287e-02 3.155827e-08 5.179475e-05 
5.808600e-02 7.136800e-08 9.102982e-05 
7.743029e-02 1.690528e-07 1.599859e-04 
1.037213e-01 4.063445e-07 2.811769e-04 
1.361999e-01 9.200723e-07 4.941713e-04 
1.821174e-01 2.199620e-06 8.685114e-04 
2.398150e-01 5.022574e-06 1.526418e-03 
3.205693e-01 1.199690e-05 2.682696e-03 
4.225499e-01 2.747571e-05 4.714866e-03 
5.627394e-01 6.490168e-05 8.286428e-03 
7.468091e-01 1.517039e-04 1.456348e-02 
9.858493e-01 3.490285e-04 2.559548e-02 
1.310404e+00 8.198764e-04 4.498433e-02 
1.730882e+00 1.890265e-03 7.906043e-02 
2.295493e+00 4.412330e-03 1.389495e-01 
3.028751e+00 1.014843e-02 2.442053e-01 
3.989009e+00 2.323753e-02 4.291934e-01 
5.219501e+00 5.226528e-02 7.543120e-01 
6.773121e+00 1.149971e-01 1.325711e+00 
8.673012e+00 2.442992e-01 2.329952e+00 
1.084398e+01 4.870782e-01 4.094915e+00 
1.312787e+01 8.925576e-01 7.196857e+00 
1.520298e+01 1.458174e+00 1.264855e+01 
1.672768e+01 2.092015e+00 2.222996e+01 
1.747880e+01 2.638756e+00 3.906940e+01 
1.745544e+01 2.976143e+00 6.866488e+01 
1.686156e+01 3.084344e+00 1.206793e+02 
1.595508e+01 3.013856e+00 2.120951e+02 
1.496521e+01 2.838431e+00 3.727594e+02 
1.405823e+01 2.622587e+00 6.551286e+02 
1.336049e+01 2.416059e+00 1.151395e+03 
1.289180e+01 2.240243e+00 2.023590e+03 
1.270359e+01 2.119022e+00 3.556480e+03 
1.275934e+01 2.057916e+00 6.250552e+03 
1.298460e+01 2.053475e+00 1.098541e+04 
1.328943e+01 2.093597e+00 1.930698e+04 
1.357655e+01 2.156272e+00 3.393222e+04 
1.376694e+01 2.215859e+00 5.963623e+04 
1.386193e+01 2.261310e+00 1.048113e+05 
1.387109e+01 2.286157e+00 1.842070e+05 
1.382632e+01 2.292689e+00 3.237458e+05 
1.375549e+01 2.285785e+00 5.689866e+05 
1.368438e+01 2.272014e+00 1.000000e+06 


==> anc/TOV-Output-e0-970.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.911446e-03 2.543165e-11 1.000000e-05 
2.367096e-03 4.829881e-11 1.599859e-05 
3.058082e-03 1.041445e-10 2.559548e-05 
3.950296e-03 2.244799e-10 4.094915e-05 
4.958787e-03 4.440328e-10 6.551286e-05 
6.212663e-03 8.732169e-10 1.048113e-04 
7.951724e-03 1.830934e-09 1.676833e-04 
9.910684e-03 3.544865e-09 2.682696e-04 
1.261680e-02 7.313682e-09 4.291934e-04 
1.596888e-02 1.482902e-08 6.866488e-04 
2.051185e-02 3.142708e-08 1.098541e-03 
2.565752e-02 6.150831e-08 1.757511e-03 
3.250133e-02 1.250241e-07 2.811769e-03 
4.110093e-02 2.528401e-07 4.498433e-03 
5.232090e-02 5.215767e-07 7.196857e-03 
6.583880e-02 1.039300e-06 1.151395e-02 
8.344884e-02 2.116215e-06 1.842070e-02 
1.057803e-01 4.310420e-06 2.947052e-02 
1.343823e-01 8.837733e-06 4.714866e-02 
1.696956e-01 1.779681e-05 7.543120e-02 
2.147107e-01 3.605088e-05 1.206793e-01 
2.708114e-01 7.234284e-05 1.930698e-01 
3.437081e-01 1.479196e-04 3.088844e-01 
4.341638e-01 2.982072e-04 4.941713e-01 
5.476314e-01 5.986662e-04 7.906043e-01 
6.914000e-01 1.205495e-03 1.264855e+00 
8.738556e-01 2.436127e-03 2.023590e+00 
1.099117e+00 4.854757e-03 3.237458e+00 
1.379770e+00 9.627077e-03 5.179475e+00 
1.725519e+00 1.890058e-02 8.286428e+00 
2.142848e+00 3.641536e-02 1.325711e+01 
2.636210e+00 6.843793e-02 2.120951e+01 
3.193893e+00 1.234833e-01 3.393222e+01 
3.791546e+00 2.111853e-01 5.428675e+01 
4.382877e+00 3.370138e-01 8.685114e+01 
4.902732e+00 4.942483e-01 1.389495e+02 
5.290368e+00 6.617405e-01 2.222996e+02 
5.505204e+00 8.093992e-01 3.556480e+02 
5.547215e+00 9.142299e-01 5.689866e+02 
5.444458e+00 9.669739e-01 9.102982e+02 
5.242732e+00 9.728118e-01 1.456348e+03 
4.990578e+00 9.447311e-01 2.329952e+03 
4.731974e+00 8.974825e-01 3.727594e+03 
4.490924e+00 8.411250e-01 5.963623e+03 
4.288805e+00 7.846400e-01 9.540955e+03 
4.139601e+00 7.342852e-01 1.526418e+04 
4.050552e+00 6.941654e-01 2.442053e+04 
4.015124e+00 6.655119e-01 3.906940e+04 
4.036557e+00 6.510725e-01 6.250552e+04 
4.092823e+00 6.486917e-01 1.000000e+05 


==> anc/TOV-Output-e0-971.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.877700e-03 2.413318e-11 1.000000e-05 
2.420055e-03 5.166684e-11 1.599859e-05 
3.016694e-03 1.000760e-10 2.559548e-05 
3.910061e-03 2.179149e-10 4.094915e-05 
4.877113e-03 4.228872e-10 6.551286e-05 
6.214045e-03 8.747003e-10 1.048113e-04 
7.966238e-03 1.842876e-09 1.676833e-04 
9.937679e-03 3.577595e-09 2.682696e-04 
1.269052e-02 7.450313e-09 4.291934e-04 
1.615457e-02 1.536818e-08 6.866488e-04 
2.017751e-02 2.994605e-08 1.098541e-03 
2.560350e-02 6.118360e-08 1.757511e-03 
3.238089e-02 1.237668e-07 2.811769e-03 
4.108500e-02 2.528067e-07 4.498433e-03 
5.225776e-02 5.202266e-07 7.196857e-03 
6.633797e-02 1.064214e-06 1.151395e-02 
8.365623e-02 2.134230e-06 1.842070e-02 
1.060564e-01 4.348729e-06 2.947052e-02 
1.335925e-01 8.691774e-06 4.714866e-02 
1.696814e-01 1.781067e-05 7.543120e-02 
2.145334e-01 3.599870e-05 1.206793e-01 
2.715012e-01 7.297201e-05 1.930698e-01 
3.433628e-01 1.476263e-04 3.088844e-01 
4.330163e-01 2.961545e-04 4.941713e-01 
5.480045e-01 6.005054e-04 7.906043e-01 
6.904853e-01 1.201954e-03 1.264855e+00 
8.726502e-01 2.428561e-03 2.023590e+00 
1.098189e+00 4.847440e-03 3.237458e+00 
1.379284e+00 9.626646e-03 5.179475e+00 
1.723633e+00 1.885795e-02 8.286428e+00 
2.140924e+00 3.635407e-02 1.325711e+01 
2.633797e+00 6.831858e-02 2.120951e+01 
3.190650e+00 1.232310e-01 3.393222e+01 
3.787688e+00 2.107517e-01 5.428675e+01 
4.378345e+00 3.363084e-01 8.685114e+01 
4.899009e+00 4.935798e-01 1.389495e+02 
5.285740e+00 6.606658e-01 2.222996e+02 
5.503453e+00 8.091501e-01 3.556480e+02 
5.544533e+00 9.136175e-01 5.689866e+02 
5.439013e+00 9.654456e-01 9.102982e+02 
5.239225e+00 9.719431e-01 1.456348e+03 
4.988956e+00 9.444340e-01 2.329952e+03 
4.730916e+00 8.973390e-01 3.727594e+03 
4.490255e+00 8.410725e-01 5.963623e+03 
4.288674e+00 7.846949e-01 9.540955e+03 
4.139798e+00 7.343949e-01 1.526418e+04 
4.047269e+00 6.936450e-01 2.442053e+04 
4.015315e+00 6.656128e-01 3.906940e+04 
4.032563e+00 6.504303e-01 6.250552e+04 
4.090982e+00 6.484272e-01 1.000000e+05 


==> anc/TOV-Output-e0-972.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.871244e-03 2.390971e-11 1.000000e-05 
2.453324e-03 5.388250e-11 1.599859e-05 
3.029418e-03 1.014521e-10 2.559548e-05 
3.943516e-03 2.237865e-10 4.094915e-05 
4.979880e-03 4.506504e-10 6.551286e-05 
6.312562e-03 9.179101e-10 1.048113e-04 
7.814122e-03 1.741100e-09 1.676833e-04 
1.008002e-02 3.737380e-09 2.682696e-04 
1.261655e-02 7.328327e-09 4.291934e-04 
1.612271e-02 1.529317e-08 6.866488e-04 
2.021129e-02 3.012771e-08 1.098541e-03 
2.567870e-02 6.178789e-08 1.757511e-03 
3.248009e-02 1.250364e-07 2.811769e-03 
4.111436e-02 2.536099e-07 4.498433e-03 
5.232249e-02 5.226997e-07 7.196857e-03 
6.579785e-02 1.039501e-06 1.151395e-02 
8.382429e-02 2.149329e-06 1.842070e-02 
1.055633e-01 4.292778e-06 2.947052e-02 
1.338445e-01 8.750047e-06 4.714866e-02 
1.691173e-01 1.765180e-05 7.543120e-02 
2.145123e-01 3.602512e-05 1.206793e-01 
2.705901e-01 7.231433e-05 1.930698e-01 
3.424128e-01 1.465553e-04 3.088844e-01 
4.320944e-01 2.945704e-04 4.941713e-01 
5.475713e-01 5.996986e-04 7.906043e-01 
6.909673e-01 1.205702e-03 1.264855e+00 
8.706918e-01 2.414748e-03 2.023590e+00 
1.096138e+00 4.825326e-03 3.237458e+00 
1.377469e+00 9.598553e-03 5.179475e+00 
1.723196e+00 1.886238e-02 8.286428e+00 
2.138977e+00 3.629160e-02 1.325711e+01 
2.628978e+00 6.801700e-02 2.120951e+01 
3.187183e+00 1.229539e-01 3.393222e+01 
3.784233e+00 2.103815e-01 5.428675e+01 
4.375191e+00 3.358920e-01 8.685114e+01 
4.895942e+00 4.930829e-01 1.389495e+02 
5.284617e+00 6.606628e-01 2.222996e+02 
5.500809e+00 8.086049e-01 3.556480e+02 
5.539008e+00 9.120485e-01 5.689866e+02 
5.437088e+00 9.650577e-01 9.102982e+02 
5.237031e+00 9.714691e-01 1.456348e+03 
4.988413e+00 9.444313e-01 2.329952e+03 
4.729338e+00 8.970680e-01 3.727594e+03 
4.486407e+00 8.403179e-01 5.963623e+03 
4.285526e+00 7.841421e-01 9.540955e+03 
4.138321e+00 7.341905e-01 1.526418e+04 
4.044844e+00 6.932783e-01 2.442053e+04 
4.012663e+00 6.652123e-01 3.906940e+04 
4.030194e+00 6.500774e-01 6.250552e+04 
4.087154e+00 6.477986e-01 1.000000e+05 


==> anc/TOV-Output-e0-973.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.881096e-03 2.431433e-11 1.000000e-05 
2.404747e-03 5.079697e-11 1.599859e-05 
3.113592e-03 1.102591e-10 2.559548e-05 
3.843770e-03 2.074446e-10 4.094915e-05 
4.829462e-03 4.114586e-10 6.551286e-05 
6.286333e-03 9.074484e-10 1.048113e-04 
7.960636e-03 1.842779e-09 1.676833e-04 
9.970992e-03 3.621137e-09 2.682696e-04 
1.264264e-02 7.381482e-09 4.291934e-04 
1.612485e-02 1.531501e-08 6.866488e-04 
2.017605e-02 3.000122e-08 1.098541e-03 
2.566087e-02 6.172270e-08 1.757511e-03 
3.242383e-02 1.245157e-07 2.811769e-03 
4.123253e-02 2.560662e-07 4.498433e-03 
5.185616e-02 5.093719e-07 7.196857e-03 
6.594650e-02 1.047638e-06 1.151395e-02 
8.338455e-02 2.117857e-06 1.842070e-02 
1.052120e-01 4.254432e-06 2.947052e-02 
1.332523e-01 8.643300e-06 4.714866e-02 
1.688175e-01 1.757615e-05 7.543120e-02 
2.136516e-01 3.562988e-05 1.206793e-01 
2.702786e-01 7.213902e-05 1.930698e-01 
3.423080e-01 1.465713e-04 3.088844e-01 
4.321584e-01 2.950038e-04 4.941713e-01 
5.464134e-01 5.965167e-04 7.906043e-01 
6.904037e-01 1.203988e-03 1.264855e+00 
8.698408e-01 2.410144e-03 2.023590e+00 
1.095868e+00 4.826652e-03 3.237458e+00 
1.375153e+00 9.560119e-03 5.179475e+00 
1.720364e+00 1.878904e-02 8.286428e+00 
2.137991e+00 3.627727e-02 1.325711e+01 
2.626850e+00 6.791937e-02 2.120951e+01 
3.182966e+00 1.225936e-01 3.393222e+01 
3.781366e+00 2.101034e-01 5.428675e+01 
4.372335e+00 3.355378e-01 8.685114e+01 
4.893318e+00 4.927025e-01 1.389495e+02 
5.281071e+00 6.599185e-01 2.222996e+02 
5.496452e+00 8.074916e-01 3.556480e+02 
5.538204e+00 9.120670e-01 5.689866e+02 
5.434946e+00 9.645992e-01 9.102982e+02 
5.235248e+00 9.711181e-01 1.456348e+03 
4.986800e+00 9.441365e-01 2.329952e+03 
4.727854e+00 8.968200e-01 3.727594e+03 
4.486946e+00 8.405317e-01 5.963623e+03 
4.284845e+00 7.840861e-01 9.540955e+03 
4.134884e+00 7.336183e-01 1.526418e+04 
4.043000e+00 6.930156e-01 2.442053e+04 
4.009581e+00 6.647356e-01 3.906940e+04 
4.027530e+00 6.496718e-01 6.250552e+04 
4.087649e+00 6.479619e-01 1.000000e+05 


==> anc/TOV-Output-e0-974.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.861388e-03 2.358232e-11 1.000000e-05 
2.423447e-03 5.204469e-11 1.599859e-05 
3.001871e-03 9.891269e-11 2.559548e-05 
3.810670e-03 2.023391e-10 4.094915e-05 
4.943147e-03 4.416584e-10 6.551286e-05 
6.251850e-03 8.935144e-10 1.048113e-04 
7.801252e-03 1.736076e-09 1.676833e-04 
9.968328e-03 3.621954e-09 2.682696e-04 
1.269581e-02 7.482681e-09 4.291934e-04 
1.605534e-02 1.513333e-08 6.866488e-04 
2.024154e-02 3.032544e-08 1.098541e-03 
2.554711e-02 6.096805e-08 1.757511e-03 
3.227574e-02 1.229437e-07 2.811769e-03 
4.105819e-02 2.530915e-07 4.498433e-03 
5.202516e-02 5.148966e-07 7.196857e-03 
6.616711e-02 1.059275e-06 1.151395e-02 
8.334900e-02 2.117323e-06 1.842070e-02 
1.057929e-01 4.329734e-06 2.947052e-02 
1.332661e-01 8.654872e-06 4.714866e-02 
1.691011e-01 1.768301e-05 7.543120e-02 
2.141195e-01 3.590129e-05 1.206793e-01 
2.704391e-01 7.234179e-05 1.930698e-01 
3.418580e-01 1.461440e-04 3.088844e-01 
4.319374e-01 2.948538e-04 4.941713e-01 
5.461370e-01 5.962225e-04 7.906043e-01 
6.884553e-01 1.195059e-03 1.264855e+00 
8.694876e-01 2.409666e-03 2.023590e+00 
1.093405e+00 4.799161e-03 3.237458e+00 
1.374315e+00 9.552311e-03 5.179475e+00 
1.719363e+00 1.877509e-02 8.286428e+00 
2.134853e+00 3.615514e-02 1.325711e+01 
2.626723e+00 6.797296e-02 2.120951e+01 
3.183044e+00 1.227105e-01 3.393222e+01 
3.779104e+00 2.099200e-01 5.428675e+01 
4.370664e+00 3.354317e-01 8.685114e+01 
4.887358e+00 4.914464e-01 1.389495e+02 
5.278775e+00 6.595562e-01 2.222996e+02 
5.494522e+00 8.071820e-01 3.556480e+02 
5.536265e+00 9.117035e-01 5.689866e+02 
5.432497e+00 9.640408e-01 9.102982e+02 
5.233739e+00 9.708496e-01 1.456348e+03 
4.984165e+00 9.435625e-01 2.329952e+03 
4.723635e+00 8.959009e-01 3.727594e+03 
4.482128e+00 8.395626e-01 5.963623e+03 
4.281751e+00 7.835437e-01 9.540955e+03 
4.133128e+00 7.333614e-01 1.526418e+04 
4.041939e+00 6.928933e-01 2.442053e+04 
4.006916e+00 6.643324e-01 3.906940e+04 
4.025061e+00 6.493011e-01 6.250552e+04 
4.084030e+00 6.473714e-01 1.000000e+05 


==> anc/TOV-Output-e0-975.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.922041e-03 2.599020e-11 1.000000e-05 
2.404576e-03 5.089051e-11 1.599859e-05 
3.058769e-03 1.047519e-10 2.559548e-05 
3.886957e-03 2.149566e-10 4.094915e-05 
4.920963e-03 4.361861e-10 6.551286e-05 
6.260396e-03 8.981045e-10 1.048113e-04 
7.916680e-03 1.816146e-09 1.676833e-04 
9.977123e-03 3.635278e-09 2.682696e-04 
1.274354e-02 7.575155e-09 4.291934e-04 
1.597906e-02 1.493398e-08 6.866488e-04 
2.013508e-02 2.988011e-08 1.098541e-03 
2.549268e-02 6.064138e-08 1.757511e-03 
3.264393e-02 1.273299e-07 2.811769e-03 
4.112884e-02 2.546616e-07 4.498433e-03 
5.222659e-02 5.214355e-07 7.196857e-03 
6.604508e-02 1.054506e-06 1.151395e-02 
8.303595e-02 2.095705e-06 1.842070e-02 
1.054938e-01 4.297526e-06 2.947052e-02 
1.336020e-01 8.729443e-06 4.714866e-02 
1.683838e-01 1.747687e-05 7.543120e-02 
2.128871e-01 3.532124e-05 1.206793e-01 
2.702164e-01 7.223731e-05 1.930698e-01 
3.418508e-01 1.462846e-04 3.088844e-01 
4.314883e-01 2.942365e-04 4.941713e-01 
5.449647e-01 5.930007e-04 7.906043e-01 
6.886800e-01 1.197448e-03 1.264855e+00 
8.694137e-01 2.411502e-03 2.023590e+00 
1.093789e+00 4.809058e-03 3.237458e+00 
1.372327e+00 9.520707e-03 5.179475e+00 
1.715927e+00 1.868230e-02 8.286428e+00 
2.133750e+00 3.613482e-02 1.325711e+01 
2.621784e+00 6.766266e-02 2.120951e+01 
3.180735e+00 1.225619e-01 3.393222e+01 
3.775448e+00 2.095180e-01 5.428675e+01 
4.364724e+00 3.344312e-01 8.685114e+01 
4.886653e+00 4.915683e-01 1.389495e+02 
5.275059e+00 6.587591e-01 2.222996e+02 
5.489269e+00 8.057713e-01 3.556480e+02 
5.532467e+00 9.107143e-01 5.689866e+02 
5.432371e+00 9.642351e-01 9.102982e+02 
5.232163e+00 9.705605e-01 1.456348e+03 
4.981983e+00 9.431118e-01 2.329952e+03 
4.722452e+00 8.957262e-01 3.727594e+03 
4.480745e+00 8.393516e-01 5.963623e+03 
4.280107e+00 7.832935e-01 9.540955e+03 
4.130213e+00 7.328868e-01 1.526418e+04 
4.040586e+00 6.927188e-01 2.442053e+04 
4.005797e+00 6.642019e-01 3.906940e+04 
4.022991e+00 6.490010e-01 6.250552e+04 
4.082219e+00 6.471120e-01 1.000000e+05 


==> anc/TOV-Output-e0-976.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.889697e-03 2.472541e-11 1.000000e-05 
2.439450e-03 5.319152e-11 1.599859e-05 
2.991323e-03 9.807460e-11 2.559548e-05 
3.933046e-03 2.229225e-10 4.094915e-05 
4.840502e-03 4.155641e-10 6.551286e-05 
6.177660e-03 8.638508e-10 1.048113e-04 
7.834030e-03 1.761662e-09 1.676833e-04 
9.894201e-03 3.549025e-09 2.682696e-04 
1.260753e-02 7.342715e-09 4.291934e-04 
1.608812e-02 1.525748e-08 6.866488e-04 
2.025775e-02 3.046077e-08 1.098541e-03 
2.578942e-02 6.284815e-08 1.757511e-03 
3.262545e-02 1.272441e-07 2.811769e-03 
4.095569e-02 2.517167e-07 4.498433e-03 
5.172880e-02 5.071869e-07 7.196857e-03 
6.572871e-02 1.040491e-06 1.151395e-02 
8.300463e-02 2.095482e-06 1.842070e-02 
1.055823e-01 4.312772e-06 2.947052e-02 
1.328858e-01 8.598610e-06 4.714866e-02 
1.689629e-01 1.767590e-05 7.543120e-02 
2.136524e-01 3.574005e-05 1.206793e-01 
2.692871e-01 7.156797e-05 1.930698e-01 
3.415047e-01 1.459902e-04 3.088844e-01 
4.307233e-01 2.929747e-04 4.941713e-01 
5.442104e-01 5.911474e-04 7.906043e-01 
6.873643e-01 1.191822e-03 1.264855e+00 
8.665707e-01 2.390406e-03 2.023590e+00 
1.091619e+00 4.785432e-03 3.237458e+00 
1.370886e+00 9.500435e-03 5.179475e+00 
1.716131e+00 1.870732e-02 8.286428e+00 
2.131668e+00 3.606551e-02 1.325711e+01 
2.620592e+00 6.763557e-02 2.120951e+01 
3.177106e+00 1.222667e-01 3.393222e+01 
3.773274e+00 2.093481e-01 5.428675e+01 
4.363047e+00 3.343234e-01 8.685114e+01 
4.882036e+00 4.906643e-01 1.389495e+02 
5.268665e+00 6.571438e-01 2.222996e+02 
5.486620e+00 8.052229e-01 3.556480e+02 
5.531005e+00 9.105105e-01 5.689866e+02 
5.429980e+00 9.636947e-01 9.102982e+02 
5.227576e+00 9.693649e-01 1.456348e+03 
4.978800e+00 9.423876e-01 2.329952e+03 
4.722017e+00 8.957346e-01 3.727594e+03 
4.481219e+00 8.395509e-01 5.963623e+03 
4.277580e+00 7.828650e-01 9.540955e+03 
4.130656e+00 7.330423e-01 1.526418e+04 
4.038313e+00 6.923788e-01 2.442053e+04 
4.003806e+00 6.639174e-01 3.906940e+04 
4.022449e+00 6.489730e-01 6.250552e+04 
4.080277e+00 6.468287e-01 1.000000e+05 


==> anc/TOV-Output-e0-977.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.931104e-03 2.641367e-11 1.000000e-05 
2.426497e-03 5.240232e-11 1.599859e-05 
3.096624e-03 1.089122e-10 2.559548e-05 
3.842526e-03 2.080951e-10 4.094915e-05 
4.899281e-03 4.313289e-10 6.551286e-05 
6.191970e-03 8.707589e-10 1.048113e-04 
7.812585e-03 1.749024e-09 1.676833e-04 
9.915252e-03 3.575386e-09 2.682696e-04 
1.272367e-02 7.555258e-09 4.291934e-04 
1.587272e-02 1.466783e-08 6.866488e-04 
2.022086e-02 3.032570e-08 1.098541e-03 
2.577012e-02 6.277140e-08 1.757511e-03 
3.253285e-02 1.262931e-07 2.811769e-03 
4.118665e-02 2.562615e-07 4.498433e-03 
5.191487e-02 5.132049e-07 7.196857e-03 
6.595459e-02 1.052332e-06 1.151395e-02 
8.305189e-02 2.101213e-06 1.842070e-02 
1.050069e-01 4.246984e-06 2.947052e-02 
1.332962e-01 8.687408e-06 4.714866e-02 
1.680064e-01 1.739524e-05 7.543120e-02 
2.131526e-01 3.552623e-05 1.206793e-01 
2.692561e-01 7.161651e-05 1.930698e-01 
3.409755e-01 1.454614e-04 3.088844e-01 
4.300680e-01 2.919386e-04 4.941713e-01 
5.432238e-01 5.885415e-04 7.906043e-01 
6.863255e-01 1.187643e-03 1.264855e+00 
8.675459e-01 2.400898e-03 2.023590e+00 
1.090736e+00 4.778683e-03 3.237458e+00 
1.371466e+00 9.521929e-03 5.179475e+00 
1.711836e+00 1.858689e-02 8.286428e+00 
2.129532e+00 3.599349e-02 1.325711e+01 
2.617353e+00 6.745390e-02 2.120951e+01 
3.173544e+00 1.219790e-01 3.393222e+01 
3.768055e+00 2.087015e-01 5.428675e+01 
4.356709e+00 3.332401e-01 8.685114e+01 
4.879581e+00 4.903269e-01 1.389495e+02 
5.265406e+00 6.564862e-01 2.222996e+02 
5.484448e+00 8.048321e-01 3.556480e+02 
5.528743e+00 9.100375e-01 5.689866e+02 
5.426347e+00 9.627514e-01 9.102982e+02 
5.227447e+00 9.695108e-01 1.456348e+03 
4.978173e+00 9.423610e-01 2.329952e+03 
4.717874e+00 8.948332e-01 3.727594e+03 
4.476799e+00 8.386685e-01 5.963623e+03 
4.276264e+00 7.826803e-01 9.540955e+03 
4.128061e+00 7.326273e-01 1.526418e+04 
4.036542e+00 6.921288e-01 2.442053e+04 
3.999936e+00 6.633015e-01 3.906940e+04 
4.019778e+00 6.485657e-01 6.250552e+04 
4.076131e+00 6.461414e-01 1.000000e+05 


==> anc/TOV-Output-e0-978.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.883511e-03 2.453356e-11 1.000000e-05 
2.391601e-03 5.022521e-11 1.599859e-05 
3.051415e-03 1.043181e-10 2.559548e-05 
3.878281e-03 2.141773e-10 4.094915e-05 
4.913084e-03 4.354300e-10 6.551286e-05 
6.266248e-03 9.033968e-10 1.048113e-04 
7.950318e-03 1.845055e-09 1.676833e-04 
9.836447e-03 3.494384e-09 2.682696e-04 
1.270212e-02 7.524625e-09 4.291934e-04 
1.595476e-02 1.491170e-08 6.866488e-04 
2.015488e-02 3.006054e-08 1.098541e-03 
2.568932e-02 6.224641e-08 1.757511e-03 
3.247687e-02 1.257708e-07 2.811769e-03 
4.108043e-02 2.545441e-07 4.498433e-03 
5.158174e-02 5.039038e-07 7.196857e-03 
6.556549e-02 1.034875e-06 1.151395e-02 
8.295531e-02 2.096035e-06 1.842070e-02 
1.049102e-01 4.239597e-06 2.947052e-02 
1.325785e-01 8.556598e-06 4.714866e-02 
1.684568e-01 1.755344e-05 7.543120e-02 
2.122622e-01 3.511879e-05 1.206793e-01 
2.691175e-01 7.157908e-05 1.930698e-01 
3.399785e-01 1.443370e-04 3.088844e-01 
4.307748e-01 2.936790e-04 4.941713e-01 
5.443521e-01 5.928164e-04 7.906043e-01 
6.867264e-01 1.190933e-03 1.264855e+00 
8.662858e-01 2.392900e-03 2.023590e+00 
1.089040e+00 4.761302e-03 3.237458e+00 
1.368168e+00 9.463266e-03 5.179475e+00 
1.712921e+00 1.864022e-02 8.286428e+00 
2.127746e+00 3.593900e-02 1.325711e+01 
2.614764e+00 6.732127e-02 2.120951e+01 
3.169800e+00 1.216714e-01 3.393222e+01 
3.764611e+00 2.083328e-01 5.428675e+01 
4.353810e+00 3.328761e-01 8.685114e+01 
4.874434e+00 4.892837e-01 1.389495e+02 
5.262270e+00 6.558660e-01 2.222996e+02 
5.480198e+00 8.037530e-01 3.556480e+02 
5.525322e+00 9.091739e-01 5.689866e+02 
5.423993e+00 9.622225e-01 9.102982e+02 
5.224625e+00 9.688455e-01 1.456348e+03 
4.976234e+00 9.419758e-01 2.329952e+03 
4.717129e+00 8.947653e-01 3.727594e+03 
4.477632e+00 8.389469e-01 5.963623e+03 
4.275941e+00 7.826956e-01 9.540955e+03 
4.124028e+00 7.319424e-01 1.526418e+04 
4.032470e+00 6.914659e-01 2.442053e+04 
3.998991e+00 6.632014e-01 3.906940e+04 
4.017342e+00 6.482003e-01 6.250552e+04 
4.074227e+00 6.458649e-01 1.000000e+05 


==> anc/TOV-Output-e0-979.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.857071e-03 2.353883e-11 1.000000e-05 
2.432845e-03 5.292282e-11 1.599859e-05 
2.989584e-03 9.820463e-11 2.559548e-05 
3.901995e-03 2.183532e-10 4.094915e-05 
4.861139e-03 4.221957e-10 6.551286e-05 
6.208520e-03 8.795568e-10 1.048113e-04 
7.782479e-03 1.732421e-09 1.676833e-04 
9.915200e-03 3.582648e-09 2.682696e-04 
1.261338e-02 7.375552e-09 4.291934e-04 
1.599699e-02 1.504578e-08 6.866488e-04 
2.028359e-02 3.067149e-08 1.098541e-03 
2.560241e-02 6.167980e-08 1.757511e-03 
3.210829e-02 1.216614e-07 2.811769e-03 
4.078345e-02 2.493181e-07 4.498433e-03 
5.201160e-02 5.171352e-07 7.196857e-03 
6.522519e-02 1.019887e-06 1.151395e-02 
8.266272e-02 2.076055e-06 1.842070e-02 
1.050833e-01 4.264983e-06 2.947052e-02 
1.327808e-01 8.604613e-06 4.714866e-02 
1.679956e-01 1.742748e-05 7.543120e-02 
2.124499e-01 3.524802e-05 1.206793e-01 
2.689685e-01 7.153330e-05 1.930698e-01 
3.396453e-01 1.440602e-04 3.088844e-01 
4.304659e-01 2.933469e-04 4.941713e-01 
5.431049e-01 5.893548e-04 7.906043e-01 
6.853449e-01 1.184973e-03 1.264855e+00 
8.647766e-01 2.382857e-03 2.023590e+00 
1.088952e+00 4.764946e-03 3.237458e+00 
1.368808e+00 9.485902e-03 5.179475e+00 
1.710705e+00 1.858693e-02 8.286428e+00 
2.123587e+00 3.576627e-02 1.325711e+01 
2.611595e+00 6.714504e-02 2.120951e+01 
3.166435e+00 1.214058e-01 3.393222e+01 
3.763082e+00 2.082630e-01 5.428675e+01 
4.349727e+00 3.322647e-01 8.685114e+01 
4.870874e+00 4.886564e-01 1.389495e+02 
5.261141e+00 6.558578e-01 2.222996e+02 
5.477065e+00 8.030431e-01 3.556480e+02 
5.522058e+00 9.083628e-01 5.689866e+02 
5.421802e+00 9.617460e-01 9.102982e+02 
5.224190e+00 9.688992e-01 1.456348e+03 
4.973356e+00 9.413340e-01 2.329952e+03 
4.716027e+00 8.946094e-01 3.727594e+03 
4.476076e+00 8.386970e-01 5.963623e+03 
4.274159e+00 7.824170e-01 9.540955e+03 
4.122227e+00 7.316762e-01 1.526418e+04 
4.031026e+00 6.912744e-01 2.442053e+04 
3.998458e+00 6.631738e-01 3.906940e+04 
4.015319e+00 6.479083e-01 6.250552e+04 
4.073102e+00 6.457306e-01 1.000000e+05 


==> anc/TOV-Output-e0-98.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.876882e-03 7.467650e-11 1.000000e-06 
8.093108e-03 1.950244e-10 1.757511e-06 
1.041811e-02 4.160154e-10 3.088844e-06 
1.422332e-02 1.058633e-09 5.428675e-06 
1.862469e-02 2.376895e-09 9.540955e-06 
2.503598e-02 5.773472e-09 1.676833e-05 
3.255096e-02 1.268921e-08 2.947052e-05 
4.340414e-02 3.008408e-08 5.179475e-05 
5.829557e-02 7.288703e-08 9.102982e-05 
7.751784e-02 1.713755e-07 1.599859e-04 
1.026145e-01 3.975308e-07 2.811769e-04 
1.350453e-01 9.061166e-07 4.941713e-04 
1.798960e-01 2.141966e-06 8.685114e-04 
2.389109e-01 5.017177e-06 1.526418e-03 
3.168659e-01 1.170534e-05 2.682696e-03 
4.201002e-01 2.727892e-05 4.714866e-03 
5.562761e-01 6.333726e-05 8.286428e-03 
7.392071e-01 1.486345e-04 1.456348e-02 
9.788439e-01 3.451606e-04 2.559548e-02 
1.295743e+00 8.008344e-04 4.498433e-02 
1.717369e+00 1.865342e-03 7.906043e-02 
2.271740e+00 4.320790e-03 1.389495e-01 
2.997539e+00 9.939035e-03 2.442053e-01 
3.948791e+00 2.277292e-02 4.291934e-01 
5.164345e+00 5.114388e-02 7.543120e-01 
6.713447e+00 1.131156e-01 1.325711e+00 
8.588112e+00 2.395823e-01 2.329952e+00 
1.074608e+01 4.786802e-01 4.094915e+00 
1.301346e+01 8.778477e-01 7.196857e+00 
1.509635e+01 1.440651e+00 1.264855e+01 
1.662986e+01 2.072830e+00 2.222996e+01 
1.738021e+01 2.616050e+00 3.906940e+01 
1.737432e+01 2.957562e+00 6.866488e+01 
1.678301e+01 3.066355e+00 1.206793e+02 
1.588772e+01 2.999892e+00 2.120951e+02 
1.490402e+01 2.827066e+00 3.727594e+02 
1.401071e+01 2.615182e+00 6.551286e+02 
1.329612e+01 2.405921e+00 1.151395e+03 
1.283456e+01 2.232010e+00 2.023590e+03 
1.264646e+01 2.111046e+00 3.556480e+03 
1.268954e+01 2.047656e+00 6.250552e+03 
1.291689e+01 2.043300e+00 1.098541e+04 
1.321870e+01 2.082441e+00 1.930698e+04 
1.350225e+01 2.143997e+00 3.393222e+04 
1.370114e+01 2.205038e+00 5.963623e+04 
1.378621e+01 2.248273e+00 1.048113e+05 
1.379745e+01 2.273535e+00 1.842070e+05 
1.375411e+01 2.280435e+00 3.237458e+05 
1.367879e+01 2.272707e+00 5.689866e+05 
1.360691e+01 2.258897e+00 1.000000e+06 


==> anc/TOV-Output-e0-980.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.868152e-03 2.398719e-11 1.000000e-05 
2.388402e-03 5.012626e-11 1.599859e-05 
2.985864e-03 9.793844e-11 2.559548e-05 
3.915929e-03 2.209263e-10 4.094915e-05 
4.911939e-03 4.360155e-10 6.551286e-05 
6.198316e-03 8.761211e-10 1.048113e-04 
7.729762e-03 1.699188e-09 1.676833e-04 
9.891430e-03 3.560577e-09 2.682696e-04 
1.261558e-02 7.386945e-09 4.291934e-04 
1.602152e-02 1.513053e-08 6.866488e-04 
2.018831e-02 3.027218e-08 1.098541e-03 
2.550716e-02 6.105624e-08 1.757511e-03 
3.214714e-02 1.222283e-07 2.811769e-03 
4.089962e-02 2.517117e-07 4.498433e-03 
5.172261e-02 5.090825e-07 7.196857e-03 
6.551115e-02 1.034415e-06 1.151395e-02 
8.307522e-02 2.109441e-06 1.842070e-02 
1.049739e-01 4.256008e-06 2.947052e-02 
1.324698e-01 8.553017e-06 4.714866e-02 
1.675567e-01 1.730891e-05 7.543120e-02 
2.124260e-01 3.527212e-05 1.206793e-01 
2.691075e-01 7.171733e-05 1.930698e-01 
3.400386e-01 1.447085e-04 3.088844e-01 
4.287315e-01 2.901127e-04 4.941713e-01 
5.425782e-01 5.882414e-04 7.906043e-01 
6.856200e-01 1.187603e-03 1.264855e+00 
8.637786e-01 2.377038e-03 2.023590e+00 
1.086940e+00 4.743458e-03 3.237458e+00 
1.365046e+00 9.417765e-03 5.179475e+00 
1.706947e+00 1.848405e-02 8.286428e+00 
2.121612e+00 3.570235e-02 1.325711e+01 
2.608602e+00 6.698207e-02 2.120951e+01 
3.165429e+00 1.214011e-01 3.393222e+01 
3.760341e+00 2.080037e-01 5.428675e+01 
4.349895e+00 3.325407e-01 8.685114e+01 
4.869351e+00 4.885619e-01 1.389495e+02 
5.257268e+00 6.550118e-01 2.222996e+02 
5.475820e+00 8.029581e-01 3.556480e+02 
5.520553e+00 9.081433e-01 5.689866e+02 
5.420254e+00 9.614781e-01 9.102982e+02 
5.222051e+00 9.684389e-01 1.456348e+03 
4.972568e+00 9.412626e-01 2.329952e+03 
4.711641e+00 8.936473e-01 3.727594e+03 
4.471274e+00 8.377293e-01 5.963623e+03 
4.271396e+00 7.819401e-01 9.540955e+03 
4.123492e+00 7.319856e-01 1.526418e+04 
4.030792e+00 6.912998e-01 2.442053e+04 
3.995985e+00 6.628039e-01 3.906940e+04 
4.013602e+00 6.476707e-01 6.250552e+04 
4.070113e+00 6.452552e-01 1.000000e+05 


==> anc/TOV-Output-e0-981.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.872041e-03 2.416194e-11 1.000000e-05 
2.361850e-03 4.852248e-11 1.599859e-05 
3.058152e-03 1.053326e-10 2.559548e-05 
3.882943e-03 2.156100e-10 4.094915e-05 
4.804408e-03 4.084186e-10 6.551286e-05 
6.209853e-03 8.819215e-10 1.048113e-04 
7.800607e-03 1.748120e-09 1.676833e-04 
9.967942e-03 3.647561e-09 2.682696e-04 
1.261770e-02 7.398218e-09 4.291934e-04 
1.601057e-02 1.511494e-08 6.866488e-04 
2.008667e-02 2.984765e-08 1.098541e-03 
2.544195e-02 6.065102e-08 1.757511e-03 
3.210048e-02 1.218210e-07 2.811769e-03 
4.086154e-02 2.512653e-07 4.498433e-03 
5.185683e-02 5.135797e-07 7.196857e-03 
6.527496e-02 1.024312e-06 1.151395e-02 
8.278151e-02 2.089277e-06 1.842070e-02 
1.044617e-01 4.198297e-06 2.947052e-02 
1.324876e-01 8.565193e-06 4.714866e-02 
1.676984e-01 1.737055e-05 7.543120e-02 
2.125923e-01 3.539104e-05 1.206793e-01 
2.679813e-01 7.089312e-05 1.930698e-01 
3.390230e-01 1.435624e-04 3.088844e-01 
4.287042e-01 2.903527e-04 4.941713e-01 
5.422231e-01 5.876850e-04 7.906043e-01 
6.846805e-01 1.183935e-03 1.264855e+00 
8.623416e-01 2.367613e-03 2.023590e+00 
1.086994e+00 4.748919e-03 3.237458e+00 
1.363441e+00 9.394144e-03 5.179475e+00 
1.707060e+00 1.850580e-02 8.286428e+00 
2.120860e+00 3.569917e-02 1.325711e+01 
2.608987e+00 6.707301e-02 2.120951e+01 
3.160714e+00 1.209863e-01 3.393222e+01 
3.757740e+00 2.077662e-01 5.428675e+01 
4.346804e+00 3.321357e-01 8.685114e+01 
4.865174e+00 4.877723e-01 1.389495e+02 
5.254142e+00 6.543936e-01 2.222996e+02 
5.470972e+00 8.016799e-01 3.556480e+02 
5.514795e+00 9.064921e-01 5.689866e+02 
5.415694e+00 9.602324e-01 9.102982e+02 
5.216971e+00 9.670929e-01 1.456348e+03 
4.968732e+00 9.403583e-01 2.329952e+03 
4.712526e+00 8.939791e-01 3.727594e+03 
4.472031e+00 8.379907e-01 5.963623e+03 
4.271539e+00 7.820492e-01 9.540955e+03 
4.120135e+00 7.314270e-01 1.526418e+04 
4.029040e+00 6.910528e-01 2.442053e+04 
3.992798e+00 6.623079e-01 3.906940e+04 
4.011503e+00 6.473650e-01 6.250552e+04 
4.069467e+00 6.452086e-01 1.000000e+05 


==> anc/TOV-Output-e0-982.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.932424e-03 2.660331e-11 1.000000e-05 
2.356167e-03 4.822213e-11 1.599859e-05 
3.060107e-03 1.056424e-10 2.559548e-05 
3.878041e-03 2.150134e-10 4.094915e-05 
4.916191e-03 4.380409e-10 6.551286e-05 
6.094937e-03 8.347109e-10 1.048113e-04 
7.897368e-03 1.815832e-09 1.676833e-04 
9.969767e-03 3.653285e-09 2.682696e-04 
1.262155e-02 7.412531e-09 4.291934e-04 
1.573009e-02 1.434903e-08 6.866488e-04 
2.006986e-02 2.980314e-08 1.098541e-03 
2.542750e-02 6.060946e-08 1.757511e-03 
3.243281e-02 1.257719e-07 2.811769e-03 
4.062868e-02 2.472458e-07 4.498433e-03 
5.173036e-02 5.103508e-07 7.196857e-03 
6.529319e-02 1.026215e-06 1.151395e-02 
8.268156e-02 2.083840e-06 1.842070e-02 
1.047302e-01 4.235068e-06 2.947052e-02 
1.320991e-01 8.498729e-06 4.714866e-02 
1.671566e-01 1.722029e-05 7.543120e-02 
2.123274e-01 3.529488e-05 1.206793e-01 
2.677654e-01 7.079398e-05 1.930698e-01 
3.384163e-01 1.429386e-04 3.088844e-01 
4.278307e-01 2.888759e-04 4.941713e-01 
5.408335e-01 5.837749e-04 7.906043e-01 
6.829508e-01 1.176189e-03 1.264855e+00 
8.626214e-01 2.372305e-03 2.023590e+00 
1.086607e+00 4.748635e-03 3.237458e+00 
1.363888e+00 9.412665e-03 5.179475e+00 
1.705677e+00 1.847939e-02 8.286428e+00 
2.119411e+00 3.566136e-02 1.325711e+01 
2.605796e+00 6.689505e-02 2.120951e+01 
3.157668e+00 1.207559e-01 3.393222e+01 
3.750997e+00 2.068831e-01 5.428675e+01 
4.342822e+00 3.315446e-01 8.685114e+01 
4.859896e+00 4.866949e-01 1.389495e+02 
5.251618e+00 6.539585e-01 2.222996e+02 
5.469551e+00 8.015361e-01 3.556480e+02 
5.514031e+00 9.065212e-01 5.689866e+02 
5.414009e+00 9.599191e-01 9.102982e+02 
5.216305e+00 9.670759e-01 1.456348e+03 
4.967601e+00 9.401930e-01 2.329952e+03 
4.708827e+00 8.931851e-01 3.727594e+03 
4.468060e+00 8.372062e-01 5.963623e+03 
4.267459e+00 7.813063e-01 9.540955e+03 
4.117714e+00 7.310441e-01 1.526418e+04 
4.025115e+00 6.904157e-01 2.442053e+04 
3.991995e+00 6.622324e-01 3.906940e+04 
4.010477e+00 6.472502e-01 6.250552e+04 
4.064167e+00 6.443099e-01 1.000000e+05 


==> anc/TOV-Output-e0-983.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.846129e-03 2.321969e-11 1.000000e-05 
2.396416e-03 5.078753e-11 1.599859e-05 
3.012617e-03 1.009025e-10 2.559548e-05 
3.878367e-03 2.152866e-10 4.094915e-05 
4.791702e-03 4.060130e-10 6.551286e-05 
6.087378e-03 8.324561e-10 1.048113e-04 
7.846540e-03 1.782810e-09 1.676833e-04 
9.889751e-03 3.569659e-09 2.682696e-04 
1.263861e-02 7.450209e-09 4.291934e-04 
1.588943e-02 1.480457e-08 6.866488e-04 
2.003518e-02 2.967909e-08 1.098541e-03 
2.540299e-02 6.049592e-08 1.757511e-03 
3.198089e-02 1.207101e-07 2.811769e-03 
4.049753e-02 2.451086e-07 4.498433e-03 
5.141461e-02 5.015729e-07 7.196857e-03 
6.536230e-02 1.030525e-06 1.151395e-02 
8.277209e-02 2.092821e-06 1.842070e-02 
1.047070e-01 4.236560e-06 2.947052e-02 
1.319281e-01 8.474392e-06 4.714866e-02 
1.673052e-01 1.728382e-05 7.543120e-02 
2.112672e-01 3.480426e-05 1.206793e-01 
2.670704e-01 7.031574e-05 1.930698e-01 
3.383887e-01 1.430490e-04 3.088844e-01 
4.281679e-01 2.898533e-04 4.941713e-01 
5.412757e-01 5.858000e-04 7.906043e-01 
6.834036e-01 1.179719e-03 1.264855e+00 
8.623246e-01 2.372253e-03 2.023590e+00 
1.085690e+00 4.741417e-03 3.237458e+00 
1.362507e+00 9.393608e-03 5.179475e+00 
1.702487e+00 1.839492e-02 8.286428e+00 
2.114277e+00 3.544070e-02 1.325711e+01 
2.603934e+00 6.681699e-02 2.120951e+01 
3.156813e+00 1.207672e-01 3.393222e+01 
3.751239e+00 2.070881e-01 5.428675e+01 
4.338014e+00 3.307815e-01 8.685114e+01 
4.857887e+00 4.864723e-01 1.389495e+02 
5.245380e+00 6.523906e-01 2.222996e+02 
5.466216e+00 8.007581e-01 3.556480e+02 
5.508861e+00 9.050673e-01 5.689866e+02 
5.411395e+00 9.593039e-01 9.102982e+02 
5.212385e+00 9.660784e-01 1.456348e+03 
4.967827e+00 9.403983e-01 2.329952e+03 
4.707780e+00 8.930421e-01 3.727594e+03 
4.466276e+00 8.369051e-01 5.963623e+03 
4.265969e+00 7.810858e-01 9.540955e+03 
4.114790e+00 7.305664e-01 1.526418e+04 
4.022817e+00 6.900704e-01 2.442053e+04 
3.988860e+00 6.617453e-01 3.906940e+04 
4.005832e+00 6.464911e-01 6.250552e+04 
4.064550e+00 6.444514e-01 1.000000e+05 


==> anc/TOV-Output-e0-984.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.877093e-03 2.443257e-11 1.000000e-05 
2.415853e-03 5.208627e-11 1.599859e-05 
3.062163e-03 1.060710e-10 2.559548e-05 
3.850691e-03 2.109250e-10 4.094915e-05 
4.787533e-03 4.053660e-10 6.551286e-05 
6.073998e-03 8.278203e-10 1.048113e-04 
7.738642e-03 1.712010e-09 1.676833e-04 
9.799319e-03 3.476161e-09 2.682696e-04 
1.261072e-02 7.408521e-09 4.291934e-04 
1.578087e-02 1.451795e-08 6.866488e-04 
2.012241e-02 3.009905e-08 1.098541e-03 
2.545798e-02 6.095153e-08 1.757511e-03 
3.226681e-02 1.241028e-07 2.811769e-03 
4.073652e-02 2.497274e-07 4.498433e-03 
5.157522e-02 5.068029e-07 7.196857e-03 
6.500643e-02 1.014816e-06 1.151395e-02 
8.237052e-02 2.064608e-06 1.842070e-02 
1.042034e-01 4.179977e-06 2.947052e-02 
1.317400e-01 8.446769e-06 4.714866e-02 
1.673230e-01 1.730691e-05 7.543120e-02 
2.112422e-01 3.482729e-05 1.206793e-01 
2.677081e-01 7.089251e-05 1.930698e-01 
3.387322e-01 1.436306e-04 3.088844e-01 
4.274915e-01 2.887753e-04 4.941713e-01 
5.410866e-01 5.857800e-04 7.906043e-01 
6.820141e-01 1.173734e-03 1.264855e+00 
8.602321e-01 2.357440e-03 2.023590e+00 
1.083122e+00 4.712703e-03 3.237458e+00 
1.360242e+00 9.356415e-03 5.179475e+00 
1.700593e+00 1.835213e-02 8.286428e+00 
2.114794e+00 3.550024e-02 1.325711e+01 
2.599639e+00 6.655635e-02 2.120951e+01 
3.154806e+00 1.206513e-01 3.393222e+01 
3.745316e+00 2.063331e-01 5.428675e+01 
4.336288e+00 3.306608e-01 8.685114e+01 
4.853173e+00 4.855422e-01 1.389495e+02 
5.244954e+00 6.525948e-01 2.222996e+02 
5.463757e+00 8.002697e-01 3.556480e+02 
5.506356e+00 9.045098e-01 5.689866e+02 
5.410005e+00 9.590860e-01 9.102982e+02 
5.210518e+00 9.656989e-01 1.456348e+03 
4.965500e+00 9.399056e-01 2.329952e+03 
4.704484e+00 8.923464e-01 3.727594e+03 
4.464740e+00 8.366586e-01 5.963623e+03 
4.264384e+00 7.808458e-01 9.540955e+03 
4.113533e+00 7.304017e-01 1.526418e+04 
4.020442e+00 6.897111e-01 2.442053e+04 
3.986169e+00 6.613365e-01 3.906940e+04 
4.006403e+00 6.466603e-01 6.250552e+04 
4.059907e+00 6.436728e-01 1.000000e+05 


==> anc/TOV-Output-e0-985.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.874116e-03 2.434122e-11 1.000000e-05 
2.405742e-03 5.148733e-11 1.599859e-05 
2.963699e-03 9.626212e-11 2.559548e-05 
3.791611e-03 2.015694e-10 4.094915e-05 
4.894069e-03 4.334745e-10 6.551286e-05 
6.087748e-03 8.343016e-10 1.048113e-04 
7.744187e-03 1.717436e-09 1.676833e-04 
9.892027e-03 3.579391e-09 2.682696e-04 
1.242103e-02 7.086406e-09 4.291934e-04 
1.570279e-02 1.431806e-08 6.866488e-04 
2.012474e-02 3.014011e-08 1.098541e-03 
2.547822e-02 6.115914e-08 1.757511e-03 
3.202100e-02 1.214114e-07 2.811769e-03 
4.062905e-02 2.480079e-07 4.498433e-03 
5.132210e-02 4.998851e-07 7.196857e-03 
6.513205e-02 1.021747e-06 1.151395e-02 
8.272333e-02 2.093375e-06 1.842070e-02 
1.041108e-01 4.173084e-06 2.947052e-02 
1.321763e-01 8.539640e-06 4.714866e-02 
1.665525e-01 1.708629e-05 7.543120e-02 
2.116100e-01 3.504502e-05 1.206793e-01 
2.675404e-01 7.083126e-05 1.930698e-01 
3.384568e-01 1.434261e-04 3.088844e-01 
4.277847e-01 2.896629e-04 4.941713e-01 
5.398432e-01 5.823437e-04 7.906043e-01 
6.822581e-01 1.176179e-03 1.264855e+00 
8.598305e-01 2.356517e-03 2.023590e+00 
1.081610e+00 4.697760e-03 3.237458e+00 
1.359213e+00 9.344580e-03 5.179475e+00 
1.699180e+00 1.832478e-02 8.286428e+00 
2.110888e+00 3.534068e-02 1.325711e+01 
2.598136e+00 6.650510e-02 2.120951e+01 
3.149757e+00 1.202002e-01 3.393222e+01 
3.744630e+00 2.063929e-01 5.428675e+01 
4.331543e+00 3.299107e-01 8.685114e+01 
4.852764e+00 4.857368e-01 1.389495e+02 
5.239776e+00 6.513495e-01 2.222996e+02 
5.458416e+00 7.988272e-01 3.556480e+02 
5.506457e+00 9.048290e-01 5.689866e+02 
5.404987e+00 9.576897e-01 9.102982e+02 
5.209348e+00 9.655294e-01 1.456348e+03 
4.960879e+00 9.387851e-01 2.329952e+03 
4.702170e+00 8.918916e-01 3.727594e+03 
4.465177e+00 8.368491e-01 5.963623e+03 
4.264007e+00 7.808497e-01 9.540955e+03 
4.111845e+00 7.301560e-01 1.526418e+04 
4.021426e+00 6.899548e-01 2.442053e+04 
3.985114e+00 6.612162e-01 3.906940e+04 
4.003829e+00 6.462697e-01 6.250552e+04 
4.058452e+00 6.434777e-01 1.000000e+05 


==> anc/TOV-Output-e0-986.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.909798e-03 2.578433e-11 1.000000e-05 
2.423276e-03 5.267476e-11 1.599859e-05 
2.961667e-03 9.616180e-11 2.559548e-05 
3.887195e-03 2.174216e-10 4.094915e-05 
4.848125e-03 4.218083e-10 6.551286e-05 
6.059380e-03 8.235282e-10 1.048113e-04 
7.685114e-03 1.680137e-09 1.676833e-04 
9.949273e-03 3.645592e-09 2.682696e-04 
1.255188e-02 7.320152e-09 4.291934e-04 
1.593469e-02 1.497701e-08 6.866488e-04 
2.018069e-02 3.042305e-08 1.098541e-03 
2.523305e-02 5.947083e-08 1.757511e-03 
3.202031e-02 1.215267e-07 2.811769e-03 
4.081457e-02 2.516761e-07 4.498433e-03 
5.150154e-02 5.056597e-07 7.196857e-03 
6.520776e-02 1.026356e-06 1.151395e-02 
8.207311e-02 2.046476e-06 1.842070e-02 
1.044464e-01 4.217838e-06 2.947052e-02 
1.317293e-01 8.461875e-06 4.714866e-02 
1.671377e-01 1.728454e-05 7.543120e-02 
2.107579e-01 3.465859e-05 1.206793e-01 
2.672389e-01 7.066372e-05 1.930698e-01 
3.368109e-01 1.414878e-04 3.088844e-01 
4.262312e-01 2.868106e-04 4.941713e-01 
5.385457e-01 5.787435e-04 7.906043e-01 
6.801895e-01 1.166706e-03 1.264855e+00 
8.589174e-01 2.351397e-03 2.023590e+00 
1.081407e+00 4.699814e-03 3.237458e+00 
1.356767e+00 9.303739e-03 5.179475e+00 
1.697878e+00 1.830094e-02 8.286428e+00 
2.110711e+00 3.536560e-02 1.325711e+01 
2.596902e+00 6.647387e-02 2.120951e+01 
3.149016e+00 1.202235e-01 3.393222e+01 
3.739735e+00 2.057982e-01 5.428675e+01 
4.329376e+00 3.296974e-01 8.685114e+01 
4.849025e+00 4.850609e-01 1.389495e+02 
5.236362e+00 6.506421e-01 2.222996e+02 
5.457978e+00 7.990070e-01 3.556480e+02 
5.502606e+00 9.038179e-01 5.689866e+02 
5.405114e+00 9.579636e-01 9.102982e+02 
5.208049e+00 9.653207e-01 1.456348e+03 
4.959387e+00 9.385199e-01 2.329952e+03 
4.701282e+00 8.917870e-01 3.727594e+03 
4.462031e+00 8.362459e-01 5.963623e+03 
4.262051e+00 7.805347e-01 9.540955e+03 
4.111031e+00 7.300743e-01 1.526418e+04 
4.016897e+00 6.892087e-01 2.442053e+04 
3.983235e+00 6.609504e-01 3.906940e+04 
4.002278e+00 6.460610e-01 6.250552e+04 
4.056759e+00 6.432388e-01 1.000000e+05 


==> anc/TOV-Output-e0-987.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.864175e-03 2.400457e-11 1.000000e-05 
2.345908e-03 4.783731e-11 1.599859e-05 
3.038047e-03 1.039005e-10 2.559548e-05 
3.843189e-03 2.103339e-10 4.094915e-05 
4.879185e-03 4.304038e-10 6.551286e-05 
6.129279e-03 8.532223e-10 1.048113e-04 
7.771888e-03 1.739457e-09 1.676833e-04 
9.948650e-03 3.648603e-09 2.682696e-04 
1.235152e-02 6.982251e-09 4.291934e-04 
1.568967e-02 1.431119e-08 6.866488e-04 
2.007434e-02 2.997493e-08 1.098541e-03 
2.545612e-02 6.112397e-08 1.757511e-03 
3.206936e-02 1.222100e-07 2.811769e-03 
4.069496e-02 2.497229e-07 4.498433e-03 
5.153064e-02 5.070310e-07 7.196857e-03 
6.472965e-02 1.004963e-06 1.151395e-02 
8.210766e-02 2.051140e-06 1.842070e-02 
1.040949e-01 4.179630e-06 2.947052e-02 
1.318744e-01 8.498479e-06 4.714866e-02 
1.668515e-01 1.721333e-05 7.543120e-02 
2.103601e-01 3.449765e-05 1.206793e-01 
2.666304e-01 7.025329e-05 1.930698e-01 
3.365824e-01 1.413432e-04 3.088844e-01 
4.268226e-01 2.882968e-04 4.941713e-01 
5.383225e-01 5.786090e-04 7.906043e-01 
6.803708e-01 1.168814e-03 1.264855e+00 
8.586656e-01 2.351694e-03 2.023590e+00 
1.079427e+00 4.678815e-03 3.237458e+00 
1.355292e+00 9.282789e-03 5.179475e+00 
1.696361e+00 1.827019e-02 8.286428e+00 
2.107812e+00 3.525595e-02 1.325711e+01 
2.594809e+00 6.637821e-02 2.120951e+01 
3.144723e+00 1.198558e-01 3.393222e+01 
3.735930e+00 2.053731e-01 5.428675e+01 
4.323275e+00 3.286655e-01 8.685114e+01 
4.843743e+00 4.839825e-01 1.389495e+02 
5.234208e+00 6.503181e-01 2.222996e+02 
5.451942e+00 7.973341e-01 3.556480e+02 
5.498569e+00 9.027439e-01 5.689866e+02 
5.402622e+00 9.573867e-01 9.102982e+02 
5.206099e+00 9.649157e-01 1.456348e+03 
4.958913e+00 9.385334e-01 2.329952e+03 
4.700397e+00 8.916831e-01 3.727594e+03 
4.461978e+00 8.363276e-01 5.963623e+03 
4.257812e+00 7.797584e-01 9.540955e+03 
4.109550e+00 7.298673e-01 1.526418e+04 
4.017682e+00 6.894163e-01 2.442053e+04 
3.980617e+00 6.605543e-01 3.906940e+04 
3.998200e+00 6.454026e-01 6.250552e+04 
4.053992e+00 6.428035e-01 1.000000e+05 


==> anc/TOV-Output-e0-988.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.860167e-03 2.387424e-11 1.000000e-05 
2.420019e-03 5.256904e-11 1.599859e-05 
3.009132e-03 1.010642e-10 2.559548e-05 
3.820505e-03 2.068407e-10 4.094915e-05 
4.767076e-03 4.018187e-10 6.551286e-05 
6.102106e-03 8.427779e-10 1.048113e-04 
7.746119e-03 1.723957e-09 1.676833e-04 
9.911125e-03 3.611127e-09 2.682696e-04 
1.238441e-02 7.045307e-09 4.291934e-04 
1.577646e-02 1.456474e-08 6.866488e-04 
2.014234e-02 3.031128e-08 1.098541e-03 
2.521794e-02 5.948444e-08 1.757511e-03 
3.197942e-02 1.213073e-07 2.811769e-03 
4.075861e-02 2.511507e-07 4.498433e-03 
5.131874e-02 5.013094e-07 7.196857e-03 
6.489020e-02 1.013485e-06 1.151395e-02 
8.203705e-02 2.047925e-06 1.842070e-02 
1.043272e-01 4.211944e-06 2.947052e-02 
1.317848e-01 8.489761e-06 4.714866e-02 
1.665434e-01 1.713549e-05 7.543120e-02 
2.102394e-01 3.447318e-05 1.206793e-01 
2.668359e-01 7.048713e-05 1.930698e-01 
3.369568e-01 1.419587e-04 3.088844e-01 
4.258709e-01 2.866633e-04 4.941713e-01 
5.372302e-01 5.756777e-04 7.906043e-01 
6.797751e-01 1.166925e-03 1.264855e+00 
8.561443e-01 2.333428e-03 2.023590e+00 
1.078749e+00 4.674705e-03 3.237458e+00 
1.356172e+00 9.309962e-03 5.179475e+00 
1.694644e+00 1.823306e-02 8.286428e+00 
2.104355e+00 3.511887e-02 1.325711e+01 
2.591035e+00 6.615689e-02 2.120951e+01 
3.141830e+00 1.196421e-01 3.393222e+01 
3.734463e+00 2.053107e-01 5.428675e+01 
4.319113e+00 3.280374e-01 8.685114e+01 
4.841428e+00 4.836780e-01 1.389495e+02 
5.228527e+00 6.489197e-01 2.222996e+02 
5.449274e+00 7.967754e-01 3.556480e+02 
5.498023e+00 9.028444e-01 5.689866e+02 
5.399305e+00 9.565417e-01 9.102982e+02 
5.202693e+00 9.640709e-01 1.456348e+03 
4.957492e+00 9.382874e-01 2.329952e+03 
4.698703e+00 8.913801e-01 3.727594e+03 
4.457641e+00 8.354600e-01 5.963623e+03 
4.257879e+00 7.798515e-01 9.540955e+03 
4.107576e+00 7.295674e-01 1.526418e+04 
4.015574e+00 6.891045e-01 2.442053e+04 
3.978804e+00 6.603000e-01 3.906940e+04 
3.996000e+00 6.450782e-01 6.250552e+04 
4.050803e+00 6.422908e-01 1.000000e+05 


==> anc/TOV-Output-e0-989.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.840300e-03 2.314083e-11 1.000000e-05 
2.357467e-03 4.864630e-11 1.599859e-05 
2.967598e-03 9.703497e-11 2.559548e-05 
3.784717e-03 2.012859e-10 4.094915e-05 
4.856455e-03 4.252765e-10 6.551286e-05 
6.209717e-03 8.890550e-10 1.048113e-04 
7.774323e-03 1.744621e-09 1.676833e-04 
9.755552e-03 3.447219e-09 2.682696e-04 
1.254041e-02 7.322326e-09 4.291934e-04 
1.561801e-02 1.414460e-08 6.866488e-04 
1.988859e-02 2.920962e-08 1.098541e-03 
2.532628e-02 6.031539e-08 1.757511e-03 
3.189646e-02 1.204875e-07 2.811769e-03 
4.031624e-02 2.433076e-07 4.498433e-03 
5.104682e-02 4.938820e-07 7.196857e-03 
6.463060e-02 1.002384e-06 1.151395e-02 
8.181492e-02 2.033391e-06 1.842070e-02 
1.041179e-01 4.190879e-06 2.947052e-02 
1.310044e-01 8.348274e-06 4.714866e-02 
1.661211e-01 1.702270e-05 7.543120e-02 
2.099337e-01 3.435779e-05 1.206793e-01 
2.654494e-01 6.946452e-05 1.930698e-01 
3.365902e-01 1.416390e-04 3.088844e-01 
4.260111e-01 2.872360e-04 4.941713e-01 
5.367463e-01 5.747038e-04 7.906043e-01 
6.793547e-01 1.165937e-03 1.264855e+00 
8.552555e-01 2.328517e-03 2.023590e+00 
1.077570e+00 4.664093e-03 3.237458e+00 
1.353957e+00 9.273843e-03 5.179475e+00 
1.693932e+00 1.822805e-02 8.286428e+00 
2.102466e+00 3.505916e-02 1.325711e+01 
2.588320e+00 6.601482e-02 2.120951e+01 
3.137159e+00 1.192334e-01 3.393222e+01 
3.730799e+00 2.049074e-01 5.428675e+01 
4.318645e+00 3.281763e-01 8.685114e+01 
4.837947e+00 4.830693e-01 1.389495e+02 
5.225677e+00 6.483831e-01 2.222996e+02 
5.448527e+00 7.968516e-01 3.556480e+02 
5.495697e+00 9.023453e-01 5.689866e+02 
5.396712e+00 9.559315e-01 9.102982e+02 
5.200794e+00 9.636805e-01 1.456348e+03 
4.954436e+00 9.375936e-01 2.329952e+03 
4.697398e+00 8.911725e-01 3.727594e+03 
4.457371e+00 8.354933e-01 5.963623e+03 
4.256552e+00 7.796629e-01 9.540955e+03 
4.106670e+00 7.294682e-01 1.526418e+04 
4.013804e+00 6.888534e-01 2.442053e+04 
3.978799e+00 6.603646e-01 3.906940e+04 
3.993838e+00 6.447606e-01 6.250552e+04 
4.048905e+00 6.420142e-01 1.000000e+05 


==> anc/TOV-Output-e0-99.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.018490e-03 8.102419e-11 1.000000e-06 
7.996900e-03 1.900715e-10 1.757511e-06 
1.031354e-02 4.077321e-10 3.088844e-06 
1.403465e-02 1.027441e-09 5.428675e-06 
1.845049e-02 2.334403e-09 9.540955e-06 
2.483891e-02 5.695732e-09 1.676833e-05 
3.282714e-02 1.314775e-08 2.947052e-05 
4.315031e-02 2.986099e-08 5.179475e-05 
5.774153e-02 7.155129e-08 9.102982e-05 
7.583798e-02 1.621113e-07 1.599859e-04 
1.015560e-01 3.892871e-07 2.811769e-04 
1.335439e-01 8.851697e-07 4.941713e-04 
1.772557e-01 2.069940e-06 8.685114e-04 
2.362036e-01 4.898011e-06 1.526418e-03 
3.138456e-01 1.148985e-05 2.682696e-03 
4.140881e-01 2.639102e-05 4.714866e-03 
5.507394e-01 6.209193e-05 8.286428e-03 
7.287437e-01 1.438650e-04 1.456348e-02 
9.682017e-01 3.374322e-04 2.559548e-02 
1.283921e+00 7.870570e-04 4.498433e-02 
1.695689e+00 1.813903e-03 7.906043e-02 
2.249343e+00 4.236970e-03 1.389495e-01 
2.968109e+00 9.747303e-03 2.442053e-01 
3.908554e+00 2.230810e-02 4.291934e-01 
5.119028e+00 5.031149e-02 7.543120e-01 
6.645949e+00 1.108425e-01 1.325711e+00 
8.506422e+00 2.351267e-01 2.329952e+00 
1.064993e+01 4.704979e-01 4.094915e+00 
1.291561e+01 8.662059e-01 7.196857e+00 
1.498559e+01 1.422027e+00 1.264855e+01 
1.652332e+01 2.050888e+00 2.222996e+01 
1.729005e+01 2.596053e+00 3.906940e+01 
1.729325e+01 2.938884e+00 6.866488e+01 
1.671107e+01 3.050322e+00 1.206793e+02 
1.582828e+01 2.988053e+00 2.120951e+02 
1.484435e+01 2.816003e+00 3.727594e+02 
1.394971e+01 2.604795e+00 6.551286e+02 
1.324265e+01 2.397862e+00 1.151395e+03 
1.277249e+01 2.222860e+00 2.023590e+03 
1.258432e+01 2.102150e+00 3.556480e+03 
1.262650e+01 2.038568e+00 6.250552e+03 
1.284908e+01 2.033080e+00 1.098541e+04 
1.314237e+01 2.070175e+00 1.930698e+04 
1.342541e+01 2.131174e+00 3.393222e+04 
1.362674e+01 2.192394e+00 5.963623e+04 
1.372322e+01 2.237870e+00 1.048113e+05 
1.373159e+01 2.262508e+00 1.842070e+05 
1.369132e+01 2.270106e+00 3.237458e+05 
1.360964e+01 2.261147e+00 5.689866e+05 
1.354251e+01 2.248412e+00 1.000000e+06 


==> anc/TOV-Output-e0-990.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.854017e-03 2.368607e-11 1.000000e-05 
2.413514e-03 5.225186e-11 1.599859e-05 
3.043522e-03 1.047807e-10 2.559548e-05 
3.781756e-03 2.010170e-10 4.094915e-05 
4.889099e-03 4.343489e-10 6.551286e-05 
6.061952e-03 8.279225e-10 1.048113e-04 
7.800296e-03 1.763946e-09 1.676833e-04 
9.874202e-03 3.578148e-09 2.682696e-04 
1.256926e-02 7.380432e-09 4.291934e-04 
1.573582e-02 1.448173e-08 6.866488e-04 
1.981593e-02 2.891985e-08 1.098541e-03 
2.522489e-02 5.965420e-08 1.757511e-03 
3.175166e-02 1.189742e-07 2.811769e-03 
4.027578e-02 2.428211e-07 4.498433e-03 
5.117711e-02 4.981764e-07 7.196857e-03 
6.506371e-02 1.023705e-06 1.151395e-02 
8.198262e-02 2.047988e-06 1.842070e-02 
1.040230e-01 4.183657e-06 2.947052e-02 
1.312309e-01 8.400131e-06 4.714866e-02 
1.661754e-01 1.705661e-05 7.543120e-02 
2.104472e-01 3.464547e-05 1.206793e-01 
2.655142e-01 6.958559e-05 1.930698e-01 
3.359206e-01 1.409378e-04 3.088844e-01 
4.247648e-01 2.850112e-04 4.941713e-01 
5.363241e-01 5.739276e-04 7.906043e-01 
6.781864e-01 1.161107e-03 1.264855e+00 
8.562481e-01 2.338954e-03 2.023590e+00 
1.077264e+00 4.664770e-03 3.237458e+00 
1.352592e+00 9.255107e-03 5.179475e+00 
1.690913e+00 1.814935e-02 8.286428e+00 
2.103220e+00 3.512967e-02 1.325711e+01 
2.587448e+00 6.601023e-02 2.120951e+01 
3.136276e+00 1.192402e-01 3.393222e+01 
3.727821e+00 2.046102e-01 5.428675e+01 
4.314129e+00 3.274742e-01 8.685114e+01 
4.833722e+00 4.822661e-01 1.389495e+02 
5.223316e+00 6.479951e-01 2.222996e+02 
5.443821e+00 7.956177e-01 3.556480e+02 
5.492930e+00 9.016975e-01 5.689866e+02 
5.395656e+00 9.558201e-01 9.102982e+02 
5.197363e+00 9.628274e-01 1.456348e+03 
4.954031e+00 9.376255e-01 2.329952e+03 
4.693736e+00 8.903849e-01 3.727594e+03 
4.455909e+00 8.352624e-01 5.963623e+03 
4.253341e+00 7.790936e-01 9.540955e+03 
4.102658e+00 7.287848e-01 1.526418e+04 
4.010233e+00 6.882787e-01 2.442053e+04 
3.974454e+00 6.596632e-01 3.906940e+04 
3.991100e+00 6.443404e-01 6.250552e+04 
4.047674e+00 6.418595e-01 1.000000e+05 


==> anc/TOV-Output-e0-991.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.818356e-03 2.236799e-11 1.000000e-05 
2.389327e-03 5.074783e-11 1.599859e-05 
3.056727e-03 1.062577e-10 2.559548e-05 
3.758269e-03 1.974941e-10 4.094915e-05 
4.813200e-03 4.148512e-10 6.551286e-05 
6.070684e-03 8.323454e-10 1.048113e-04 
7.766586e-03 1.742935e-09 1.676833e-04 
9.863761e-03 3.570412e-09 2.682696e-04 
1.252963e-02 7.318214e-09 4.291934e-04 
1.563881e-02 1.422990e-08 6.866488e-04 
1.988830e-02 2.926742e-08 1.098541e-03 
2.537846e-02 6.081172e-08 1.757511e-03 
3.206861e-02 1.226966e-07 2.811769e-03 
4.019782e-02 2.416576e-07 4.498433e-03 
5.112733e-02 4.972258e-07 7.196857e-03 
6.488706e-02 1.016415e-06 1.151395e-02 
8.178760e-02 2.035462e-06 1.842070e-02 
1.034351e-01 4.117278e-06 2.947052e-02 
1.311612e-01 8.395216e-06 4.714866e-02 
1.663125e-01 1.711612e-05 7.543120e-02 
2.099066e-01 3.441387e-05 1.206793e-01 
2.650126e-01 6.926189e-05 1.930698e-01 
3.354881e-01 1.405360e-04 3.088844e-01 
4.245975e-01 2.849617e-04 4.941713e-01 
5.372968e-01 5.776337e-04 7.906043e-01 
6.771570e-01 1.156996e-03 1.264855e+00 
8.551211e-01 2.332084e-03 2.023590e+00 
1.076358e+00 4.657685e-03 3.237458e+00 
1.351634e+00 9.244684e-03 5.179475e+00 
1.688407e+00 1.808712e-02 8.286428e+00 
2.098639e+00 3.493730e-02 1.325711e+01 
2.583784e+00 6.579738e-02 2.120951e+01 
3.132220e+00 1.188991e-01 3.393222e+01 
3.725213e+00 2.043705e-01 5.428675e+01 
4.308928e+00 3.266301e-01 8.685114e+01 
4.831257e+00 4.819217e-01 1.389495e+02 
5.219884e+00 6.472810e-01 2.222996e+02 
5.439629e+00 7.945540e-01 3.556480e+02 
5.488601e+00 9.005239e-01 5.689866e+02 
5.392409e+00 9.549968e-01 9.102982e+02 
5.196386e+00 9.627147e-01 1.456348e+03 
4.952075e+00 9.372323e-01 2.329952e+03 
4.691797e+00 8.900210e-01 3.727594e+03 
4.454869e+00 8.351248e-01 5.963623e+03 
4.253322e+00 7.791692e-01 9.540955e+03 
4.100714e+00 7.284901e-01 1.526418e+04 
4.007771e+00 6.879028e-01 2.442053e+04 
3.974785e+00 6.597870e-01 3.906940e+04 
3.989147e+00 6.440597e-01 6.250552e+04 
4.046762e+00 6.417631e-01 1.000000e+05 


==> anc/TOV-Output-e0-992.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.904132e-03 2.571106e-11 1.000000e-05 
2.373810e-03 4.981570e-11 1.599859e-05 
2.976287e-03 9.818678e-11 2.559548e-05 
3.853709e-03 2.131401e-10 4.094915e-05 
4.771978e-03 4.046914e-10 6.551286e-05 
6.095014e-03 8.432428e-10 1.048113e-04 
7.818178e-03 1.779694e-09 1.676833e-04 
9.859488e-03 3.569372e-09 2.682696e-04 
1.235177e-02 7.018050e-09 4.291934e-04 
1.576256e-02 1.458509e-08 6.866488e-04 
1.998892e-02 2.974384e-08 1.098541e-03 
2.516149e-02 5.932514e-08 1.757511e-03 
3.202738e-02 1.223473e-07 2.811769e-03 
4.051486e-02 2.476704e-07 4.498433e-03 
5.089784e-02 4.910555e-07 7.196857e-03 
6.470697e-02 1.008993e-06 1.151395e-02 
8.150698e-02 2.016615e-06 1.842070e-02 
1.032266e-01 4.096557e-06 2.947052e-02 
1.307132e-01 8.317881e-06 4.714866e-02 
1.655171e-01 1.688875e-05 7.543120e-02 
2.099319e-01 3.446103e-05 1.206793e-01 
2.656139e-01 6.980459e-05 1.930698e-01 
3.349592e-01 1.400136e-04 3.088844e-01 
4.247267e-01 2.855089e-04 4.941713e-01 
5.367234e-01 5.763668e-04 7.906043e-01 
6.773617e-01 1.159205e-03 1.264855e+00 
8.537675e-01 2.323373e-03 2.023590e+00 
1.075218e+00 4.647580e-03 3.237458e+00 
1.349628e+00 9.212906e-03 5.179475e+00 
1.688226e+00 1.809891e-02 8.286428e+00 
2.097762e+00 3.492729e-02 1.325711e+01 
2.579889e+00 6.556751e-02 2.120951e+01 
3.130841e+00 1.188512e-01 3.393222e+01 
3.721405e+00 2.039448e-01 5.428675e+01 
4.308750e+00 3.268279e-01 8.685114e+01 
4.825430e+00 4.807013e-01 1.389495e+02 
5.215778e+00 6.463614e-01 2.222996e+02 
5.439928e+00 7.949749e-01 3.556480e+02 
5.487338e+00 9.003815e-01 5.689866e+02 
5.388916e+00 9.540929e-01 9.102982e+02 
5.194156e+00 9.622237e-01 1.456348e+03 
4.948113e+00 9.362892e-01 2.329952e+03 
4.691176e+00 8.899813e-01 3.727594e+03 
4.453093e+00 8.348239e-01 5.963623e+03 
4.251151e+00 7.788096e-01 9.540955e+03 
4.099074e+00 7.282524e-01 1.526418e+04 
4.007936e+00 6.879988e-01 2.442053e+04 
3.972496e+00 6.594482e-01 3.906940e+04 
3.989151e+00 6.441271e-01 6.250552e+04 
4.042500e+00 6.410540e-01 1.000000e+05 


==> anc/TOV-Output-e0-993.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.910909e-03 2.601275e-11 1.000000e-05 
2.352907e-03 4.856019e-11 1.599859e-05 
2.965135e-03 9.718503e-11 2.559548e-05 
3.836151e-03 2.104521e-10 4.094915e-05 
4.842318e-03 4.232784e-10 6.551286e-05 
6.064181e-03 8.313477e-10 1.048113e-04 
7.800908e-03 1.769708e-09 1.676833e-04 
9.837568e-03 3.549192e-09 2.682696e-04 
1.229981e-02 6.936833e-09 4.291934e-04 
1.555958e-02 1.404301e-08 6.866488e-04 
2.002118e-02 2.991822e-08 1.098541e-03 
2.524916e-02 6.000786e-08 1.757511e-03 
3.173043e-02 1.190956e-07 2.811769e-03 
4.032163e-02 2.443897e-07 4.498433e-03 
5.087101e-02 4.907735e-07 7.196857e-03 
6.436621e-02 9.941373e-07 1.151395e-02 
8.186780e-02 2.045575e-06 1.842070e-02 
1.038120e-01 4.170849e-06 2.947052e-02 
1.309273e-01 8.367236e-06 4.714866e-02 
1.655349e-01 1.691125e-05 7.543120e-02 
2.097229e-01 3.439286e-05 1.206793e-01 
2.654261e-01 6.972684e-05 1.930698e-01 
3.353877e-01 1.406928e-04 3.088844e-01 
4.233447e-01 2.830169e-04 4.941713e-01 
5.354697e-01 5.729160e-04 7.906043e-01 
6.768389e-01 1.157686e-03 1.264855e+00 
8.534622e-01 2.323204e-03 2.023590e+00 
1.074144e+00 4.638312e-03 3.237458e+00 
1.348192e+00 9.192731e-03 5.179475e+00 
1.687383e+00 1.808957e-02 8.286428e+00 
2.096999e+00 3.492288e-02 1.325711e+01 
2.580230e+00 6.565285e-02 2.120951e+01 
3.126386e+00 1.184666e-01 3.393222e+01 
3.716342e+00 2.033251e-01 5.428675e+01 
4.302647e+00 3.257970e-01 8.685114e+01 
4.822087e+00 4.801280e-01 1.389495e+02 
5.215480e+00 6.465999e-01 2.222996e+02 
5.436629e+00 7.942055e-01 3.556480e+02 
5.482516e+00 8.990411e-01 5.689866e+02 
5.387609e+00 9.538992e-01 9.102982e+02 
5.191486e+00 9.615992e-01 1.456348e+03 
4.947977e+00 9.363943e-01 2.329952e+03 
4.689428e+00 8.896638e-01 3.727594e+03 
4.448621e+00 8.339250e-01 5.963623e+03 
4.248859e+00 7.784253e-01 9.540955e+03 
4.098050e+00 7.281305e-01 1.526418e+04 
4.005811e+00 6.876833e-01 2.442053e+04 
3.969475e+00 6.589802e-01 3.906940e+04 
3.987296e+00 6.438636e-01 6.250552e+04 
4.042464e+00 6.411175e-01 1.000000e+05 


==> anc/TOV-Output-e0-994.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.897000e-03 2.547449e-11 1.000000e-05 
2.365534e-03 4.939588e-11 1.599859e-05 
2.941840e-03 9.500810e-11 2.559548e-05 
3.810949e-03 2.065394e-10 4.094915e-05 
4.808647e-03 4.149272e-10 6.551286e-05 
6.070964e-03 8.349806e-10 1.048113e-04 
7.820738e-03 1.785034e-09 1.676833e-04 
9.883347e-03 3.602596e-09 2.682696e-04 
1.245122e-02 7.203429e-09 4.291934e-04 
1.583338e-02 1.481237e-08 6.866488e-04 
1.982104e-02 2.905915e-08 1.098541e-03 
2.508891e-02 5.893182e-08 1.757511e-03 
3.201679e-02 1.224724e-07 2.811769e-03 
4.039168e-02 2.459129e-07 4.498433e-03 
5.089623e-02 4.919989e-07 7.196857e-03 
6.442317e-02 9.977822e-07 1.151395e-02 
8.188760e-02 2.049121e-06 1.842070e-02 
1.033415e-01 4.118537e-06 2.947052e-02 
1.306953e-01 8.331220e-06 4.714866e-02 
1.650770e-01 1.678819e-05 7.543120e-02 
2.092465e-01 3.419341e-05 1.206793e-01 
2.646636e-01 6.919728e-05 1.930698e-01 
3.351022e-01 1.404751e-04 3.088844e-01 
4.237234e-01 2.840618e-04 4.941713e-01 
5.345264e-01 5.704680e-04 7.906043e-01 
6.758303e-01 1.153679e-03 1.264855e+00 
8.509317e-01 2.304947e-03 2.023590e+00 
1.071706e+00 4.611498e-03 3.237458e+00 
1.346989e+00 9.177308e-03 5.179475e+00 
1.685033e+00 1.803229e-02 8.286428e+00 
2.093093e+00 3.476396e-02 1.325711e+01 
2.577658e+00 6.552140e-02 2.120951e+01 
3.123745e+00 1.182805e-01 3.393222e+01 
3.713556e+00 2.030576e-01 5.428675e+01 
4.300757e+00 3.256390e-01 8.685114e+01 
4.817998e+00 4.793602e-01 1.389495e+02 
5.212195e+00 6.459295e-01 2.222996e+02 
5.433325e+00 7.934342e-01 3.556480e+02 
5.480579e+00 8.986714e-01 5.689866e+02 
5.383989e+00 9.529536e-01 9.102982e+02 
5.189473e+00 9.611730e-01 1.456348e+03 
4.945896e+00 9.359661e-01 2.329952e+03 
4.685795e+00 8.888821e-01 3.727594e+03 
4.448078e+00 8.338972e-01 5.963623e+03 
4.246884e+00 7.781051e-01 9.540955e+03 
4.097442e+00 7.280868e-01 1.526418e+04 
4.002947e+00 6.872351e-01 2.442053e+04 
3.966622e+00 6.585418e-01 3.906940e+04 
3.982780e+00 6.431268e-01 6.250552e+04 
4.041074e+00 6.409333e-01 1.000000e+05 


==> anc/TOV-Output-e0-995.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.831425e-03 2.294602e-11 1.000000e-05 
2.301466e-03 4.553585e-11 1.599859e-05 
3.033037e-03 1.042253e-10 2.559548e-05 
3.800207e-03 2.050038e-10 4.094915e-05 
4.867276e-03 4.307228e-10 6.551286e-05 
6.067326e-03 8.343189e-10 1.048113e-04 
7.782369e-03 1.760660e-09 1.676833e-04 
9.710968e-03 3.420800e-09 2.682696e-04 
1.224850e-02 6.864183e-09 4.291934e-04 
1.559869e-02 1.417767e-08 6.866488e-04 
1.991212e-02 2.949123e-08 1.098541e-03 
2.514885e-02 5.941489e-08 1.757511e-03 
3.179279e-02 1.200404e-07 2.811769e-03 
4.012874e-02 2.413843e-07 4.498433e-03 
5.119487e-02 5.012139e-07 7.196857e-03 
6.462607e-02 1.008253e-06 1.151395e-02 
8.158840e-02 2.028781e-06 1.842070e-02 
1.030180e-01 4.084087e-06 2.947052e-02 
1.308491e-01 8.369081e-06 4.714866e-02 
1.656844e-01 1.699123e-05 7.543120e-02 
2.090943e-01 3.415316e-05 1.206793e-01 
2.647344e-01 6.932247e-05 1.930698e-01 
3.337549e-01 1.389276e-04 3.088844e-01 
4.234167e-01 2.837303e-04 4.941713e-01 
5.347134e-01 5.716389e-04 7.906043e-01 
6.743975e-01 1.147515e-03 1.264855e+00 
8.506580e-01 2.305022e-03 2.023590e+00 
1.071107e+00 4.608359e-03 3.237458e+00 
1.344999e+00 9.145920e-03 5.179475e+00 
1.684482e+00 1.803221e-02 8.286428e+00 
2.090723e+00 3.468061e-02 1.325711e+01 
2.575206e+00 6.539879e-02 2.120951e+01 
3.122967e+00 1.182979e-01 3.393222e+01 
3.712773e+00 2.030993e-01 5.428675e+01 
4.298442e+00 3.253929e-01 8.685114e+01 
4.818140e+00 4.796928e-01 1.389495e+02 
5.209016e+00 6.452910e-01 2.222996e+02 
5.428954e+00 7.923098e-01 3.556480e+02 
5.478969e+00 8.984115e-01 5.689866e+02 
5.381939e+00 9.525176e-01 9.102982e+02 
5.188852e+00 9.611667e-01 1.456348e+03 
4.941753e+00 9.349723e-01 2.329952e+03 
4.686676e+00 8.892118e-01 3.727594e+03 
4.445816e+00 8.334878e-01 5.963623e+03 
4.243983e+00 7.775973e-01 9.540955e+03 
4.095958e+00 7.278781e-01 1.526418e+04 
4.000162e+00 6.868009e-01 2.442053e+04 
3.966072e+00 6.585096e-01 3.906940e+04 
3.982372e+00 6.431207e-01 6.250552e+04 
4.035605e+00 6.400033e-01 1.000000e+05 


==> anc/TOV-Output-e0-996.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.901299e-03 2.569967e-11 1.000000e-05 
2.395363e-03 5.139137e-11 1.599859e-05 
2.938326e-03 9.485852e-11 2.559548e-05 
3.724892e-03 1.932490e-10 4.094915e-05 
4.731149e-03 3.959827e-10 6.551286e-05 
6.049568e-03 8.278458e-10 1.048113e-04 
7.685567e-03 1.697478e-09 1.676833e-04 
9.869273e-03 3.594445e-09 2.682696e-04 
1.242796e-02 7.177551e-09 4.291934e-04 
1.564192e-02 1.431024e-08 6.866488e-04 
1.975703e-02 2.883647e-08 1.098541e-03 
2.512995e-02 5.934059e-08 1.757511e-03 
3.191179e-02 1.215154e-07 2.811769e-03 
4.006344e-02 2.404493e-07 4.498433e-03 
5.095811e-02 4.947889e-07 7.196857e-03 
6.448585e-02 1.002711e-06 1.151395e-02 
8.180928e-02 2.047358e-06 1.842070e-02 
1.028929e-01 4.073321e-06 2.947052e-02 
1.304483e-01 8.300735e-06 4.714866e-02 
1.650402e-01 1.681072e-05 7.543120e-02 
2.088363e-01 3.406108e-05 1.206793e-01 
2.642623e-01 6.902153e-05 1.930698e-01 
3.341683e-01 1.395842e-04 3.088844e-01 
4.216150e-01 2.804067e-04 4.941713e-01 
5.333559e-01 5.678682e-04 7.906043e-01 
6.742508e-01 1.147913e-03 1.264855e+00 
8.506997e-01 2.307655e-03 2.023590e+00 
1.069656e+00 4.594263e-03 3.237458e+00 
1.345873e+00 9.172623e-03 5.179475e+00 
1.681638e+00 1.795925e-02 8.286428e+00 
2.089579e+00 3.465731e-02 1.325711e+01 
2.571971e+00 6.521816e-02 2.120951e+01 
3.117447e+00 1.177974e-01 3.393222e+01 
3.709452e+00 2.027487e-01 5.428675e+01 
4.295200e+00 3.249544e-01 8.685114e+01 
4.812910e+00 4.786278e-01 1.389495e+02 
5.202316e+00 6.435817e-01 2.222996e+02 
5.427747e+00 7.922314e-01 3.556480e+02 
5.473981e+00 8.970142e-01 5.689866e+02 
5.379958e+00 9.521039e-01 9.102982e+02 
5.185728e+00 9.604043e-01 1.456348e+03 
4.941996e+00 9.351807e-01 2.329952e+03 
4.684605e+00 8.888143e-01 3.727594e+03 
4.442792e+00 8.329091e-01 5.963623e+03 
4.241734e+00 7.772212e-01 9.540955e+03 
4.093905e+00 7.275622e-01 1.526418e+04 
4.000504e+00 6.869283e-01 2.442053e+04 
3.965033e+00 6.583911e-01 3.906940e+04 
3.979932e+00 6.427528e-01 6.250552e+04 
4.033433e+00 6.396759e-01 1.000000e+05 


==> anc/TOV-Output-e0-997.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.874293e-03 2.464476e-11 1.000000e-05 
2.348837e-03 4.850322e-11 1.599859e-05 
2.943628e-03 9.546864e-11 2.559548e-05 
3.742499e-03 1.961992e-10 4.094915e-05 
4.818257e-03 4.186797e-10 6.551286e-05 
6.126674e-03 8.607685e-10 1.048113e-04 
7.628825e-03 1.661824e-09 1.676833e-04 
9.714889e-03 3.431829e-09 2.682696e-04 
1.246593e-02 7.250812e-09 4.291934e-04 
1.566335e-02 1.438356e-08 6.866488e-04 
1.977917e-02 2.896257e-08 1.098541e-03 
2.518358e-02 5.978130e-08 1.757511e-03 
3.168950e-02 1.191131e-07 2.811769e-03 
4.024662e-02 2.440073e-07 4.498433e-03 
5.075325e-02 4.893365e-07 7.196857e-03 
6.457949e-02 1.008096e-06 1.151395e-02 
8.174714e-02 2.044747e-06 1.842070e-02 
1.033488e-01 4.131845e-06 2.947052e-02 
1.307571e-01 8.368226e-06 4.714866e-02 
1.649857e-01 1.681090e-05 7.543120e-02 
2.083799e-01 3.387228e-05 1.206793e-01 
2.636148e-01 6.858425e-05 1.930698e-01 
3.343497e-01 1.399517e-04 3.088844e-01 
4.225696e-01 2.825973e-04 4.941713e-01 
5.334915e-01 5.688695e-04 7.906043e-01 
6.736995e-01 1.146247e-03 1.264855e+00 
8.491947e-01 2.297742e-03 2.023590e+00 
1.070361e+00 4.607869e-03 3.237458e+00 
1.344021e+00 9.143993e-03 5.179475e+00 
1.679293e+00 1.790223e-02 8.286428e+00 
2.089041e+00 3.466365e-02 1.325711e+01 
2.568434e+00 6.501522e-02 2.120951e+01 
3.114812e+00 1.176118e-01 3.393222e+01 
3.705659e+00 2.023253e-01 5.428675e+01 
4.289257e+00 3.239573e-01 8.685114e+01 
4.808418e+00 4.777549e-01 1.389495e+02 
5.199576e+00 6.430762e-01 2.222996e+02 
5.424224e+00 7.913868e-01 3.556480e+02 
5.474333e+00 8.974137e-01 5.689866e+02 
5.378391e+00 9.518243e-01 9.102982e+02 
5.183068e+00 9.597817e-01 1.456348e+03 
4.940411e+00 9.348877e-01 2.329952e+03 
4.683632e+00 8.886871e-01 3.727594e+03 
4.443863e+00 8.332391e-01 5.963623e+03 
4.240972e+00 7.771457e-01 9.540955e+03 
4.091812e+00 7.272387e-01 1.526418e+04 
3.997458e+00 6.864468e-01 2.442053e+04 
3.960270e+00 6.576155e-01 3.906940e+04 
3.976931e+00 6.422853e-01 6.250552e+04 
4.032042e+00 6.394913e-01 1.000000e+05 


==> anc/TOV-Output-e0-998.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.829095e-03 2.292749e-11 1.000000e-05 
2.354883e-03 4.892775e-11 1.599859e-05 
3.020056e-03 1.032030e-10 2.559548e-05 
3.783377e-03 2.029020e-10 4.094915e-05 
4.785305e-03 4.105598e-10 6.551286e-05 
6.110660e-03 8.548930e-10 1.048113e-04 
7.594052e-03 1.640848e-09 1.676833e-04 
9.685218e-03 3.403891e-09 2.682696e-04 
1.245600e-02 7.240756e-09 4.291934e-04 
1.552394e-02 1.401694e-08 6.866488e-04 
1.992899e-02 2.965541e-08 1.098541e-03 
2.511629e-02 5.936284e-08 1.757511e-03 
3.172443e-02 1.196274e-07 2.811769e-03 
4.033579e-02 2.458791e-07 4.498433e-03 
5.058855e-02 4.850741e-07 7.196857e-03 
6.410315e-02 9.869426e-07 1.151395e-02 
8.151390e-02 2.029328e-06 1.842070e-02 
1.032917e-01 4.129136e-06 2.947052e-02 
1.302283e-01 8.275400e-06 4.714866e-02 
1.644009e-01 1.664948e-05 7.543120e-02 
2.083306e-01 3.388214e-05 1.206793e-01 
2.638586e-01 6.884360e-05 1.930698e-01 
3.331390e-01 1.385761e-04 3.088844e-01 
4.210475e-01 2.798361e-04 4.941713e-01 
5.325108e-01 5.663061e-04 7.906043e-01 
6.733666e-01 1.145692e-03 1.264855e+00 
8.484445e-01 2.293948e-03 2.023590e+00 
1.067593e+00 4.576863e-03 3.237458e+00 
1.341814e+00 9.108218e-03 5.179475e+00 
1.678249e+00 1.788643e-02 8.286428e+00 
2.087067e+00 3.459960e-02 1.325711e+01 
2.566664e+00 6.494324e-02 2.120951e+01 
3.112244e+00 1.174336e-01 3.393222e+01 
3.703142e+00 2.020987e-01 5.428675e+01 
4.286563e+00 3.236323e-01 8.685114e+01 
4.806542e+00 4.775616e-01 1.389495e+02 
5.198168e+00 6.429752e-01 2.222996e+02 
5.419096e+00 7.900116e-01 3.556480e+02 
5.470009e+00 8.962392e-01 5.689866e+02 
5.376526e+00 9.514477e-01 9.102982e+02 
5.182900e+00 9.599120e-01 1.456348e+03 
4.936016e+00 9.338236e-01 2.329952e+03 
4.681498e+00 8.882736e-01 3.727594e+03 
4.442768e+00 8.330883e-01 5.963623e+03 
4.239075e+00 7.768405e-01 9.540955e+03 
4.088877e+00 7.267565e-01 1.526418e+04 
3.996872e+00 6.864073e-01 2.442053e+04 
3.960349e+00 6.576940e-01 3.906940e+04 
3.975005e+00 6.420089e-01 6.250552e+04 
4.030368e+00 6.392549e-01 1.000000e+05 


==> anc/TOV-Output-e0-999.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.890949e-03 2.535841e-11 1.000000e-05 
2.329350e-03 4.740092e-11 1.599859e-05 
2.949657e-03 9.624917e-11 2.559548e-05 
3.828713e-03 2.104945e-10 4.094915e-05 
4.704547e-03 3.905134e-10 6.551286e-05 
6.148771e-03 8.718611e-10 1.048113e-04 
7.656913e-03 1.683618e-09 1.676833e-04 
9.757575e-03 3.484241e-09 2.682696e-04 
1.228571e-02 6.954786e-09 4.291934e-04 
1.567794e-02 1.445271e-08 6.866488e-04 
1.975293e-02 2.890532e-08 1.098541e-03 
2.494027e-02 5.818174e-08 1.757511e-03 
3.178483e-02 1.204324e-07 2.811769e-03 
4.022048e-02 2.440206e-07 4.498433e-03 
5.053024e-02 4.838831e-07 7.196857e-03 
6.411383e-02 9.884252e-07 1.151395e-02 
8.110381e-02 2.000857e-06 1.842070e-02 
1.028155e-01 4.076377e-06 2.947052e-02 
1.304406e-01 8.324269e-06 4.714866e-02 
1.643565e-01 1.665266e-05 7.543120e-02 
2.083116e-01 3.390679e-05 1.206793e-01 
2.637042e-01 6.879168e-05 1.930698e-01 
3.337424e-01 1.394696e-04 3.088844e-01 
4.213912e-01 2.808018e-04 4.941713e-01 
5.316293e-01 5.640635e-04 7.906043e-01 
6.717989e-01 1.138854e-03 1.264855e+00 
8.472182e-01 2.286306e-03 2.023590e+00 
1.068672e+00 4.595230e-03 3.237458e+00 
1.339464e+00 9.069588e-03 5.179475e+00 
1.677921e+00 1.789327e-02 8.286428e+00 
2.082045e+00 3.438666e-02 1.325711e+01 
2.563033e+00 6.473351e-02 2.120951e+01 
3.110988e+00 1.173981e-01 3.393222e+01 
3.699319e+00 2.016708e-01 5.428675e+01 
4.283591e+00 3.232494e-01 8.685114e+01 
4.801040e+00 4.764262e-01 1.389495e+02 
5.194794e+00 6.422764e-01 2.222996e+02 
5.416212e+00 7.893775e-01 3.556480e+02 
5.467366e+00 8.956301e-01 5.689866e+02 
5.373805e+00 9.507923e-01 9.102982e+02 
5.179337e+00 9.590157e-01 1.456348e+03 
4.934967e+00 9.336772e-01 2.329952e+03 
4.679857e+00 8.879814e-01 3.727594e+03 
4.439372e+00 8.324265e-01 5.963623e+03 
4.238650e+00 7.768330e-01 9.540955e+03 
4.088450e+00 7.267462e-01 1.526418e+04 
3.993668e+00 6.858973e-01 2.442053e+04 
3.959229e+00 6.575607e-01 3.906940e+04 
3.973252e+00 6.417630e-01 6.250552e+04 
4.029717e+00 6.392053e-01 1.000000e+05 


==> anc/TOV-Output-s1-e0-1.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.899165e+00 2.571621e-05 1.000000e-05 
2.386832e+00 5.104875e-05 1.599859e-05 
3.030974e+00 1.045365e-04 2.559548e-05 
3.833360e+00 2.114770e-04 4.094915e-05 
4.830664e+00 4.232035e-04 6.551286e-05 
6.142286e+00 8.700127e-04 1.048113e-04 
7.763102e+00 1.756517e-03 1.676833e-04 
9.830555e+00 3.566959e-03 2.682696e-04 
1.240528e+01 7.168239e-03 4.291934e-04 
1.569563e+01 1.452024e-02 6.866488e-04 
1.980843e+01 2.919181e-02 1.098541e-03 
2.504101e+01 5.899032e-02 1.757511e-03 
3.158515e+01 1.184292e-01 2.811769e-03 
3.979330e+01 2.369918e-01 4.498433e-03 
4.995279e+01 4.693044e-01 7.196857e-03 
6.251718e+01 9.215549e-01 1.151395e-02 
7.780200e+01 1.781059e+00 1.842070e-02 
9.587826e+01 3.347685e+00 2.947052e-02 
1.165374e+02 6.052578e+00 4.714866e-02 
1.390014e+02 1.038038e+01 7.543120e-02 
1.616896e+02 1.660652e+01 1.206793e-01 
1.824843e+02 2.446121e+01 1.930698e-01 
1.990392e+02 3.287863e+01 3.088844e-01 
2.098720e+02 4.045820e+01 4.941713e-01 
2.144928e+02 4.600395e+01 7.906043e-01 
2.137127e+02 4.913222e+01 1.264855e+00 
2.089104e+02 5.006263e+01 2.023590e+00 
2.016810e+02 4.936203e+01 3.237458e+00 
1.934342e+02 4.763226e+01 5.179475e+00 
1.854263e+02 4.544692e+01 8.286428e+00 
1.784081e+02 4.317504e+01 1.325711e+01 
1.729252e+02 4.110936e+01 2.120951e+01 
1.692608e+02 3.944529e+01 3.393222e+01 
1.674631e+02 3.829880e+01 5.428675e+01 
1.672287e+02 3.767043e+01 8.685114e+01 
1.680629e+02 3.748456e+01 1.389495e+02 
1.695523e+02 3.765735e+01 2.222996e+02 
1.710882e+02 3.800037e+01 3.556480e+02 
1.724552e+02 3.841749e+01 5.689866e+02 
1.734476e+02 3.879839e+01 9.102982e+02 
1.740176e+02 3.908323e+01 1.456348e+03 
1.741980e+02 3.924785e+01 2.329952e+03 
1.741513e+02 3.932446e+01 3.727594e+03 
1.740377e+02 3.935565e+01 5.963623e+03 
1.737837e+02 3.931291e+01 9.540955e+03 
1.734968e+02 3.923538e+01 1.526418e+04 
1.733313e+02 3.918090e+01 2.442053e+04 
1.731381e+02 3.910544e+01 3.906940e+04 
1.730487e+02 3.905956e+01 6.250552e+04 
1.730337e+02 3.903797e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-10.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.882038e-01 2.502661e-07 1.000000e-05 
2.369122e-01 4.992059e-07 1.599859e-05 
3.026392e-01 1.040622e-06 2.559548e-05 
3.799886e-01 2.059821e-06 4.094915e-05 
4.842157e-01 4.262208e-06 6.551286e-05 
6.134386e-01 8.666268e-06 1.048113e-04 
7.744642e-01 1.743909e-05 1.676833e-04 
9.797239e-01 3.530472e-05 2.682696e-04 
1.243204e+00 7.213602e-05 4.291934e-04 
1.565367e+00 1.440049e-04 6.866488e-04 
1.984369e+00 2.933617e-04 1.098541e-03 
2.506634e+00 5.913178e-04 1.757511e-03 
3.178512e+00 1.205696e-03 2.811769e-03 
4.016804e+00 2.433538e-03 4.498433e-03 
5.076784e+00 4.913714e-03 7.196857e-03 
6.421089e+00 9.943631e-03 1.151395e-02 
8.112135e+00 2.005603e-02 1.842070e-02 
1.021370e+01 4.004825e-02 2.947052e-02 
1.287198e+01 8.021914e-02 4.714866e-02 
1.615368e+01 1.587270e-01 7.543120e-02 
2.022334e+01 3.120136e-01 1.206793e-01 
2.514729e+01 6.016251e-01 1.930698e-01 
3.094974e+01 1.126649e+00 3.088844e-01 
3.753279e+01 2.023764e+00 4.941713e-01 
4.468388e+01 3.452923e+00 7.906043e-01 
5.183311e+01 5.481870e+00 1.264855e+00 
5.830281e+01 8.001366e+00 2.023590e+00 
6.339371e+01 1.066644e+01 3.237458e+00 
6.660319e+01 1.300387e+01 5.179475e+00 
6.788900e+01 1.468866e+01 8.286428e+00 
6.748226e+01 1.559687e+01 1.325711e+01 
6.585824e+01 1.582757e+01 2.120951e+01 
6.352337e+01 1.556622e+01 3.393222e+01 
6.091853e+01 1.500224e+01 5.428675e+01 
5.838170e+01 1.429314e+01 8.685114e+01 
5.620485e+01 1.357816e+01 1.389495e+02 
5.454559e+01 1.294227e+01 2.222996e+02 
5.343807e+01 1.242844e+01 3.556480e+02 
5.293187e+01 1.208501e+01 5.689866e+02 
5.289810e+01 1.190136e+01 9.102982e+02 
5.318356e+01 1.185376e+01 1.456348e+03 
5.365939e+01 1.191496e+01 2.329952e+03 
5.416297e+01 1.203389e+01 3.727594e+03 
5.458160e+01 1.216475e+01 5.963623e+03 
5.486698e+01 1.227767e+01 9.540955e+03 
5.502571e+01 1.236124e+01 1.526418e+04 
5.508741e+01 1.241483e+01 2.442053e+04 
5.508097e+01 1.244130e+01 3.906940e+04 
5.501559e+01 1.244030e+01 6.250552e+04 
5.492589e+01 1.242281e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-100.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.871424e-02 2.460555e-09 1.000000e-05 
2.336942e-02 4.791381e-09 1.599859e-05 
2.972588e-02 9.860998e-09 2.559548e-05 
3.771262e-02 2.013618e-08 4.094915e-05 
4.790254e-02 4.126603e-08 6.551286e-05 
6.095516e-02 8.502535e-08 1.048113e-04 
7.774814e-02 1.764360e-07 1.676833e-04 
9.806250e-02 3.540188e-07 2.682696e-04 
1.244180e-01 7.230485e-07 4.291934e-04 
1.572846e-01 1.460753e-06 6.866488e-04 
1.979701e-01 2.912846e-06 1.098541e-03 
2.499378e-01 5.861597e-06 1.757511e-03 
3.184727e-01 1.212659e-05 2.811769e-03 
4.008494e-01 2.418069e-05 4.498433e-03 
5.078007e-01 4.915974e-05 7.196857e-03 
6.423440e-01 9.950394e-05 1.151395e-02 
8.121620e-01 2.011303e-04 1.842070e-02 
1.026840e+00 4.065164e-04 2.947052e-02 
1.302364e+00 8.294621e-04 4.714866e-02 
1.641353e+00 1.660565e-03 7.543120e-02 
2.075758e+00 3.359384e-03 1.206793e-01 
2.623983e+00 6.787946e-03 1.930698e-01 
3.305938e+00 1.358137e-02 3.088844e-01 
4.162073e+00 2.712140e-02 4.941713e-01 
5.229577e+00 5.386364e-02 7.906043e-01 
6.539681e+00 1.055318e-01 1.264855e+00 
8.114686e+00 2.022261e-01 2.023590e+00 
9.986534e+00 3.787137e-01 3.237458e+00 
1.209492e+01 6.778225e-01 5.179475e+00 
1.436488e+01 1.148766e+00 8.286428e+00 
1.661099e+01 1.808021e+00 1.325711e+01 
1.862493e+01 2.616387e+00 2.120951e+01 
2.017363e+01 3.452576e+00 3.393222e+01 
2.113054e+01 4.176606e+00 5.428675e+01 
2.147673e+01 4.684239e+00 8.685114e+01 
2.130208e+01 4.947750e+00 1.389495e+02 
2.076264e+01 5.004120e+00 2.222996e+02 
2.000765e+01 4.908188e+00 3.556480e+02 
1.918006e+01 4.722464e+00 5.689866e+02 
1.839072e+01 4.498287e+00 9.102982e+02 
1.771235e+01 4.271931e+00 1.456348e+03 
1.720562e+01 4.074438e+00 2.329952e+03 
1.687809e+01 3.918073e+00 3.727594e+03 
1.672960e+01 3.813027e+00 5.963623e+03 
1.673133e+01 3.759682e+00 9.540955e+03 
1.682931e+01 3.748471e+00 1.526418e+04 
1.697937e+01 3.769264e+00 2.442053e+04 
1.714248e+01 3.809551e+00 3.906940e+04 
1.726844e+01 3.849827e+00 6.250552e+04 
1.735743e+01 3.885717e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1000.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.894768e-03 2.553790e-11 1.000000e-05 
2.371744e-03 5.008643e-11 1.599859e-05 
3.019866e-03 1.033904e-10 2.559548e-05 
3.725888e-03 1.941808e-10 4.094915e-05 
4.745245e-03 4.011372e-10 6.551286e-05 
6.033070e-03 8.243885e-10 1.048113e-04 
7.707869e-03 1.719174e-09 1.676833e-04 
9.774508e-03 3.505917e-09 2.682696e-04 
1.237992e-02 7.123126e-09 4.291934e-04 
1.550555e-02 1.399519e-08 6.866488e-04 
1.968243e-02 2.862551e-08 1.098541e-03 
2.508266e-02 5.924312e-08 1.757511e-03 
3.159178e-02 1.183695e-07 2.811769e-03 
4.025102e-02 2.448208e-07 4.498433e-03 
5.090505e-02 4.952230e-07 7.196857e-03 
6.440619e-02 1.003002e-06 1.151395e-02 
8.109989e-02 2.002539e-06 1.842070e-02 
1.023787e-01 4.028566e-06 2.947052e-02 
1.303956e-01 8.323651e-06 4.714866e-02 
1.648156e-01 1.680835e-05 7.543120e-02 
2.084815e-01 3.402053e-05 1.206793e-01 
2.631962e-01 6.845258e-05 1.930698e-01 
3.329112e-01 1.385341e-04 3.088844e-01 
4.204841e-01 2.791599e-04 4.941713e-01 
5.321235e-01 5.658397e-04 7.906043e-01 
6.717123e-01 1.138387e-03 1.264855e+00 
8.490308e-01 2.299548e-03 2.023590e+00 
1.070954e+00 4.617389e-03 3.237458e+00 
1.347320e+00 9.201003e-03 5.179475e+00 
1.690753e+00 1.820558e-02 8.286428e+00 
2.112027e+00 3.555683e-02 1.325711e+01 
2.623221e+00 6.834135e-02 2.120951e+01 
3.218973e+00 1.269096e-01 3.393222e+01 
3.894825e+00 2.265593e-01 5.428675e+01 
4.614033e+00 3.812490e-01 8.685114e+01 
5.322828e+00 5.961796e-01 1.389495e+02 
5.946942e+00 8.544414e-01 2.222996e+02 
6.419579e+00 1.117475e+00 3.556480e+02 
6.701388e+00 1.340195e+00 5.689866e+02 
6.791526e+00 1.492405e+00 9.102982e+02 
6.724302e+00 1.569427e+00 1.456348e+03 
6.542730e+00 1.580571e+00 2.329952e+03 
6.302078e+00 1.547613e+00 3.727594e+03 
6.038442e+00 1.486259e+00 5.963623e+03 
5.792798e+00 1.415376e+00 9.540955e+03 
5.583883e+00 1.344627e+00 1.526418e+04 
5.427917e+00 1.282843e+00 2.442053e+04 
5.329926e+00 1.234850e+00 3.906940e+04 
5.289001e+00 1.203544e+00 6.250552e+04 
5.292373e+00 1.187848e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1001.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.875828e-03 2.480446e-11 1.000000e-05 
2.326132e-03 4.729921e-11 1.599859e-05 
2.941178e-03 9.561253e-11 2.559548e-05 
3.710645e-03 1.919991e-10 4.094915e-05 
4.754858e-03 4.039835e-10 6.551286e-05 
6.095025e-03 8.508978e-10 1.048113e-04 
7.619787e-03 1.662569e-09 1.676833e-04 
9.773268e-03 3.508087e-09 2.682696e-04 
1.236024e-02 7.096295e-09 4.291934e-04 
1.564149e-02 1.438088e-08 6.866488e-04 
1.970970e-02 2.877340e-08 1.098541e-03 
2.507704e-02 5.926255e-08 1.757511e-03 
3.154734e-02 1.179885e-07 2.811769e-03 
4.023654e-02 2.448013e-07 4.498433e-03 
5.056026e-02 4.857134e-07 7.196857e-03 
6.391662e-02 9.812833e-07 1.151395e-02 
8.091925e-02 1.991177e-06 1.842070e-02 
1.028997e-01 4.094473e-06 2.947052e-02 
1.298063e-01 8.219525e-06 4.714866e-02 
1.640010e-01 1.657692e-05 7.543120e-02 
2.081931e-01 3.391340e-05 1.206793e-01 
2.626946e-01 6.813007e-05 1.930698e-01 
3.318582e-01 1.373611e-04 3.088844e-01 
4.208525e-01 2.801738e-04 4.941713e-01 
5.312735e-01 5.636958e-04 7.906043e-01 
6.724593e-01 1.143327e-03 1.264855e+00 
8.470568e-01 2.285835e-03 2.023590e+00 
1.069161e+00 4.598830e-03 3.237458e+00 
1.345707e+00 9.177159e-03 5.179475e+00 
1.690274e+00 1.820811e-02 8.286428e+00 
2.111366e+00 3.555842e-02 1.325711e+01 
2.618596e+00 6.804932e-02 2.120951e+01 
3.216536e+00 1.267458e-01 3.393222e+01 
3.891020e+00 2.261185e-01 5.428675e+01 
4.610292e+00 3.806898e-01 8.685114e+01 
5.316860e+00 5.947736e-01 1.389495e+02 
5.942390e+00 8.532866e-01 2.222996e+02 
6.414289e+00 1.115795e+00 3.556480e+02 
6.696406e+00 1.338490e+00 5.689866e+02 
6.788629e+00 1.491680e+00 9.102982e+02 
6.721568e+00 1.568730e+00 1.456348e+03 
6.541153e+00 1.580403e+00 2.329952e+03 
6.298577e+00 1.546543e+00 3.727594e+03 
6.037463e+00 1.486273e+00 5.963623e+03 
5.790064e+00 1.414699e+00 9.540955e+03 
5.581073e+00 1.343954e+00 1.526418e+04 
5.426096e+00 1.282526e+00 2.442053e+04 
5.328108e+00 1.234542e+00 3.906940e+04 
5.286052e+00 1.202884e+00 6.250552e+04 
5.289263e+00 1.187139e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1002.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.867247e-03 2.449006e-11 1.000000e-05 
2.330906e-03 4.763857e-11 1.599859e-05 
2.965999e-03 9.815166e-11 2.559548e-05 
3.804207e-03 2.070985e-10 4.094915e-05 
4.758627e-03 4.053495e-10 6.551286e-05 
6.118696e-03 8.617102e-10 1.048113e-04 
7.700078e-03 1.717394e-09 1.676833e-04 
9.802631e-03 3.543339e-09 2.682696e-04 
1.237112e-02 7.122152e-09 4.291934e-04 
1.553751e-02 1.411006e-08 6.866488e-04 
1.982608e-02 2.931538e-08 1.098541e-03 
2.507960e-02 5.933987e-08 1.757511e-03 
3.139561e-02 1.164105e-07 2.811769e-03 
4.005375e-02 2.417212e-07 4.498433e-03 
5.056191e-02 4.862462e-07 7.196857e-03 
6.390281e-02 9.816270e-07 1.151395e-02 
8.086355e-02 1.989053e-06 1.842070e-02 
1.028480e-01 4.092394e-06 2.947052e-02 
1.296263e-01 8.193561e-06 4.714866e-02 
1.638751e-01 1.655530e-05 7.543120e-02 
2.078418e-01 3.377574e-05 1.206793e-01 
2.623348e-01 6.791823e-05 1.930698e-01 
3.324401e-01 1.382227e-04 3.088844e-01 
4.194604e-01 2.776802e-04 4.941713e-01 
5.316260e-01 5.653817e-04 7.906043e-01 
6.719612e-01 1.141927e-03 1.264855e+00 
8.481111e-01 2.296658e-03 2.023590e+00 
1.069062e+00 4.602129e-03 3.237458e+00 
1.343785e+00 9.147041e-03 5.179475e+00 
1.687142e+00 1.812525e-02 8.286428e+00 
2.110475e+00 3.554844e-02 1.325711e+01 
2.617234e+00 6.800982e-02 2.120951e+01 
3.215072e+00 1.266952e-01 3.393222e+01 
3.888901e+00 2.259654e-01 5.428675e+01 
4.605678e+00 3.799213e-01 8.685114e+01 
5.312916e+00 5.940132e-01 1.389495e+02 
5.937491e+00 8.519938e-01 2.222996e+02 
6.411214e+00 1.115142e+00 3.556480e+02 
6.694129e+00 1.338154e+00 5.689866e+02 
6.786203e+00 1.491198e+00 9.102982e+02 
6.718996e+00 1.568114e+00 1.456348e+03 
6.538240e+00 1.579589e+00 2.329952e+03 
6.296241e+00 1.545993e+00 3.727594e+03 
6.034462e+00 1.485455e+00 5.963623e+03 
5.788438e+00 1.414439e+00 9.540955e+03 
5.579455e+00 1.343699e+00 1.526418e+04 
5.422899e+00 1.281752e+00 2.442053e+04 
5.323966e+00 1.233489e+00 3.906940e+04 
5.283599e+00 1.202380e+00 6.250552e+04 
5.285901e+00 1.186351e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1003.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.842248e-03 2.354301e-11 1.000000e-05 
2.360137e-03 4.950274e-11 1.599859e-05 
3.025246e-03 1.042557e-10 2.559548e-05 
3.726183e-03 1.948096e-10 4.094915e-05 
4.784147e-03 4.123170e-10 6.551286e-05 
5.968722e-03 8.006854e-10 1.048113e-04 
7.673866e-03 1.701612e-09 1.676833e-04 
9.646443e-03 3.380021e-09 2.682696e-04 
1.229753e-02 7.002804e-09 4.291934e-04 
1.547473e-02 1.395363e-08 6.866488e-04 
1.977528e-02 2.911965e-08 1.098541e-03 
2.477508e-02 5.726161e-08 1.757511e-03 
3.161346e-02 1.189691e-07 2.811769e-03 
3.983203e-02 2.379666e-07 4.498433e-03 
5.047704e-02 4.842848e-07 7.196857e-03 
6.367054e-02 9.719312e-07 1.151395e-02 
8.080781e-02 1.986924e-06 1.842070e-02 
1.027745e-01 4.087704e-06 2.947052e-02 
1.292225e-01 8.125327e-06 4.714866e-02 
1.638786e-01 1.657289e-05 7.543120e-02 
2.074209e-01 3.360446e-05 1.206793e-01 
2.618049e-01 6.757488e-05 1.930698e-01 
3.320433e-01 1.378657e-04 3.088844e-01 
4.188449e-01 2.767357e-04 4.941713e-01 
5.303294e-01 5.618159e-04 7.906043e-01 
6.708476e-01 1.137394e-03 1.264855e+00 
8.454308e-01 2.277232e-03 2.023590e+00 
1.067271e+00 4.583610e-03 3.237458e+00 
1.343374e+00 9.147713e-03 5.179475e+00 
1.686502e+00 1.812255e-02 8.286428e+00 
2.105606e+00 3.533875e-02 1.325711e+01 
2.615498e+00 6.794122e-02 2.120951e+01 
3.212443e+00 1.265086e-01 3.393222e+01 
3.883733e+00 2.252920e-01 5.428675e+01 
4.603779e+00 3.798027e-01 8.685114e+01 
5.310651e+00 5.937870e-01 1.389495e+02 
5.933023e+00 8.508718e-01 2.222996e+02 
6.406409e+00 1.113685e+00 3.556480e+02 
6.689574e+00 1.336664e+00 5.689866e+02 
6.783032e+00 1.490329e+00 9.102982e+02 
6.714520e+00 1.566528e+00 1.456348e+03 
6.534819e+00 1.578530e+00 2.329952e+03 
6.294167e+00 1.545560e+00 3.727594e+03 
6.031112e+00 1.484493e+00 5.963623e+03 
5.785499e+00 1.413683e+00 9.540955e+03 
5.577745e+00 1.343411e+00 1.526418e+04 
5.420842e+00 1.281355e+00 2.442053e+04 
5.323988e+00 1.233769e+00 3.906940e+04 
5.280730e+00 1.201745e+00 6.250552e+04 
5.283074e+00 1.185731e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1004.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.794930e-03 2.179681e-11 1.000000e-05 
2.392143e-03 5.159554e-11 1.599859e-05 
2.977969e-03 9.954312e-11 2.559548e-05 
3.748158e-03 1.984744e-10 4.094915e-05 
4.778946e-03 4.113836e-10 6.551286e-05 
5.972813e-03 8.031327e-10 1.048113e-04 
7.631391e-03 1.675181e-09 1.676833e-04 
9.779758e-03 3.525615e-09 2.682696e-04 
1.232909e-02 7.063892e-09 4.291934e-04 
1.545152e-02 1.390479e-08 6.866488e-04 
1.974009e-02 2.899332e-08 1.098541e-03 
2.473762e-02 5.705904e-08 1.757511e-03 
3.137000e-02 1.163576e-07 2.811769e-03 
3.982957e-02 2.381596e-07 4.498433e-03 
5.047173e-02 4.846145e-07 7.196857e-03 
6.391795e-02 9.842857e-07 1.151395e-02 
8.104694e-02 2.006613e-06 1.842070e-02 
1.024589e-01 4.054200e-06 2.947052e-02 
1.298836e-01 8.258898e-06 4.714866e-02 
1.633655e-01 1.643406e-05 7.543120e-02 
2.074932e-01 3.367315e-05 1.206793e-01 
2.623440e-01 6.806095e-05 1.930698e-01 
3.310453e-01 1.367626e-04 3.088844e-01 
4.195000e-01 2.783129e-04 4.941713e-01 
5.304578e-01 5.627837e-04 7.906043e-01 
6.694286e-01 1.131319e-03 1.264855e+00 
8.453112e-01 2.278529e-03 2.023590e+00 
1.067394e+00 4.589745e-03 3.237458e+00 
1.341708e+00 9.122797e-03 5.179475e+00 
1.685854e+00 1.811954e-02 8.286428e+00 
2.105061e+00 3.534595e-02 1.325711e+01 
2.610976e+00 6.765764e-02 2.120951e+01 
3.208576e+00 1.261777e-01 3.393222e+01 
3.882109e+00 2.252227e-01 5.428675e+01 
4.600501e+00 3.793536e-01 8.685114e+01 
5.305144e+00 5.925276e-01 1.389495e+02 
5.928003e+00 8.495297e-01 2.222996e+02 
6.401924e+00 1.112377e+00 3.556480e+02 
6.684480e+00 1.334900e+00 5.689866e+02 
6.779045e+00 1.489035e+00 9.102982e+02 
6.712293e+00 1.566087e+00 1.456348e+03 
6.531770e+00 1.577649e+00 2.329952e+03 
6.291337e+00 1.544788e+00 3.727594e+03 
6.029027e+00 1.484050e+00 5.963623e+03 
5.782428e+00 1.412876e+00 9.540955e+03 
5.574882e+00 1.342718e+00 1.526418e+04 
5.416798e+00 1.280299e+00 2.442053e+04 
5.320448e+00 1.232908e+00 3.906940e+04 
5.277703e+00 1.201060e+00 6.250552e+04 
5.280692e+00 1.185251e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1005.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.790842e-03 2.166980e-11 1.000000e-05 
2.367755e-03 5.008332e-11 1.599859e-05 
3.020668e-03 1.039901e-10 2.559548e-05 
3.787050e-03 2.049208e-10 4.094915e-05 
4.776942e-03 4.112755e-10 6.551286e-05 
6.039847e-03 8.313059e-10 1.048113e-04 
7.541268e-03 1.618140e-09 1.676833e-04 
9.639198e-03 3.379136e-09 2.682696e-04 
1.237713e-02 7.153898e-09 4.291934e-04 
1.550493e-02 1.406346e-08 6.866488e-04 
1.973002e-02 2.897781e-08 1.098541e-03 
2.476189e-02 5.728418e-08 1.757511e-03 
3.145885e-02 1.174660e-07 2.811769e-03 
3.960274e-02 2.343471e-07 4.498433e-03 
5.028864e-02 4.798373e-07 7.196857e-03 
6.368723e-02 9.746352e-07 1.151395e-02 
8.074260e-02 1.986069e-06 1.842070e-02 
1.021743e-01 4.024514e-06 2.947052e-02 
1.294263e-01 8.180105e-06 4.714866e-02 
1.640653e-01 1.666273e-05 7.543120e-02 
2.069815e-01 3.345794e-05 1.206793e-01 
2.616928e-01 6.762264e-05 1.930698e-01 
3.314972e-01 1.374601e-04 3.088844e-01 
4.189272e-01 2.774504e-04 4.941713e-01 
5.286949e-01 5.577473e-04 7.906043e-01 
6.688576e-01 1.129550e-03 1.264855e+00 
8.442227e-01 2.271999e-03 2.023590e+00 
1.065412e+00 4.568776e-03 3.237458e+00 
1.340540e+00 9.108032e-03 5.179475e+00 
1.684139e+00 1.808224e-02 8.286428e+00 
2.103758e+00 3.531511e-02 1.325711e+01 
2.610546e+00 6.768966e-02 2.120951e+01 
3.203470e+00 1.257031e-01 3.393222e+01 
3.875995e+00 2.243888e-01 5.428675e+01 
4.594110e+00 3.781599e-01 8.685114e+01 
5.301145e+00 5.917482e-01 1.389495e+02 
5.923658e+00 8.484559e-01 2.222996e+02 
6.398152e+00 1.111398e+00 3.556480e+02 
6.682964e+00 1.334945e+00 5.689866e+02 
6.774690e+00 1.487548e+00 9.102982e+02 
6.709004e+00 1.565103e+00 1.456348e+03 
6.528625e+00 1.576721e+00 2.329952e+03 
6.287638e+00 1.543625e+00 3.727594e+03 
6.026144e+00 1.483278e+00 5.963623e+03 
5.780204e+00 1.412388e+00 9.540955e+03 
5.571092e+00 1.341698e+00 1.526418e+04 
5.416557e+00 1.280505e+00 2.442053e+04 
5.317722e+00 1.232307e+00 3.906940e+04 
5.276473e+00 1.200940e+00 6.250552e+04 
5.278998e+00 1.184988e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1006.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.837727e-03 2.344003e-11 1.000000e-05 
2.306146e-03 4.632072e-11 1.599859e-05 
2.997786e-03 1.017458e-10 2.559548e-05 
3.704706e-03 1.920330e-10 4.094915e-05 
4.815650e-03 4.217739e-10 6.551286e-05 
5.956906e-03 7.983203e-10 1.048113e-04 
7.674499e-03 1.707124e-09 1.676833e-04 
9.754754e-03 3.505613e-09 2.682696e-04 
1.235009e-02 7.114181e-09 4.291934e-04 
1.541455e-02 1.383272e-08 6.866488e-04 
1.968751e-02 2.881958e-08 1.098541e-03 
2.481175e-02 5.768823e-08 1.757511e-03 
3.161621e-02 1.193561e-07 2.811769e-03 
3.967096e-02 2.357945e-07 4.498433e-03 
5.031479e-02 4.810644e-07 7.196857e-03 
6.386796e-02 9.839343e-07 1.151395e-02 
8.101835e-02 2.008484e-06 1.842070e-02 
1.019687e-01 4.004246e-06 2.947052e-02 
1.292126e-01 8.147755e-06 4.714866e-02 
1.638462e-01 1.661259e-05 7.543120e-02 
2.070531e-01 3.352598e-05 1.206793e-01 
2.621530e-01 6.804764e-05 1.930698e-01 
3.308282e-01 1.367656e-04 3.088844e-01 
4.183790e-01 2.766377e-04 4.941713e-01 
5.282098e-01 5.567667e-04 7.906043e-01 
6.690341e-01 1.131567e-03 1.264855e+00 
8.439950e-01 2.272415e-03 2.023590e+00 
1.064798e+00 4.565404e-03 3.237458e+00 
1.339020e+00 9.086104e-03 5.179475e+00 
1.680952e+00 1.799777e-02 8.286428e+00 
2.102527e+00 3.528784e-02 1.325711e+01 
2.607309e+00 6.750521e-02 2.120951e+01 
3.202930e+00 1.257592e-01 3.393222e+01 
3.875228e+00 2.244646e-01 5.428675e+01 
4.592217e+00 3.780411e-01 8.685114e+01 
5.298185e+00 5.912992e-01 1.389495e+02 
5.921903e+00 8.484099e-01 2.222996e+02 
6.395747e+00 1.111051e+00 3.556480e+02 
6.677422e+00 1.332953e+00 5.689866e+02 
6.771270e+00 1.486546e+00 9.102982e+02 
6.704984e+00 1.563746e+00 1.456348e+03 
6.525955e+00 1.576022e+00 2.329952e+03 
6.284503e+00 1.542715e+00 3.727594e+03 
6.025116e+00 1.483269e+00 5.963623e+03 
5.778296e+00 1.412020e+00 9.540955e+03 
5.568614e+00 1.341139e+00 1.526418e+04 
5.414505e+00 1.280109e+00 2.442053e+04 
5.314963e+00 1.231696e+00 3.906940e+04 
5.272881e+00 1.200076e+00 6.250552e+04 
5.276324e+00 1.184415e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1007.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.836301e-03 2.340875e-11 1.000000e-05 
2.283847e-03 4.503469e-11 1.599859e-05 
2.906607e-03 9.283366e-11 2.559548e-05 
3.699698e-03 1.914454e-10 4.094915e-05 
4.688693e-03 3.896744e-10 6.551286e-05 
6.027037e-03 8.276715e-10 1.048113e-04 
7.513314e-03 1.603397e-09 1.676833e-04 
9.574375e-03 3.318011e-09 2.682696e-04 
1.224814e-02 6.946354e-09 4.291934e-04 
1.553165e-02 1.416443e-08 6.866488e-04 
1.960945e-02 2.850644e-08 1.098541e-03 
2.484525e-02 5.797984e-08 1.757511e-03 
3.125527e-02 1.154294e-07 2.811769e-03 
3.979058e-02 2.381705e-07 4.498433e-03 
5.036748e-02 4.830570e-07 7.196857e-03 
6.368516e-02 9.764795e-07 1.151395e-02 
8.089879e-02 2.001592e-06 1.842070e-02 
1.019327e-01 4.003979e-06 2.947052e-02 
1.286253e-01 8.045144e-06 4.714866e-02 
1.627901e-01 1.630961e-05 7.543120e-02 
2.066157e-01 3.334708e-05 1.206793e-01 
2.613945e-01 6.752579e-05 1.930698e-01 
3.305833e-01 1.365977e-04 3.088844e-01 
4.177106e-01 2.755875e-04 4.941713e-01 
5.289693e-01 5.597261e-04 7.906043e-01 
6.679525e-01 1.127207e-03 1.264855e+00 
8.422142e-01 2.260310e-03 2.023590e+00 
1.064064e+00 4.560490e-03 3.237458e+00 
1.338665e+00 9.087848e-03 5.179475e+00 
1.679187e+00 1.795893e-02 8.286428e+00 
2.099443e+00 3.516780e-02 1.325711e+01 
2.603816e+00 6.730123e-02 2.120951e+01 
3.199186e+00 1.254429e-01 3.393222e+01 
3.870756e+00 2.239101e-01 5.428675e+01 
4.588025e+00 3.773728e-01 8.685114e+01 
5.293328e+00 5.902460e-01 1.389495e+02 
5.916635e+00 8.469677e-01 2.222996e+02 
6.391841e+00 1.110008e+00 3.556480e+02 
6.674875e+00 1.332474e+00 5.689866e+02 
6.769152e+00 1.486220e+00 9.102982e+02 
6.701837e+00 1.562833e+00 1.456348e+03 
6.524704e+00 1.576007e+00 2.329952e+03 
6.283563e+00 1.542787e+00 3.727594e+03 
6.021568e+00 1.482223e+00 5.963623e+03 
5.776631e+00 1.411744e+00 9.540955e+03 
5.566140e+00 1.340580e+00 1.526418e+04 
5.411288e+00 1.279325e+00 2.442053e+04 
5.313400e+00 1.231467e+00 3.906940e+04 
5.269355e+00 1.199232e+00 6.250552e+04 
5.272663e+00 1.183531e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1008.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.819532e-03 2.279589e-11 1.000000e-05 
2.297108e-03 4.586927e-11 1.599859e-05 
2.906783e-03 9.294270e-11 2.559548e-05 
3.812939e-03 2.097765e-10 4.094915e-05 
4.821765e-03 4.242244e-10 6.551286e-05 
5.930299e-03 7.892365e-10 1.048113e-04 
7.589376e-03 1.654229e-09 1.676833e-04 
9.716365e-03 3.471274e-09 2.682696e-04 
1.230245e-02 7.046159e-09 4.291934e-04 
1.555010e-02 1.422909e-08 6.866488e-04 
1.965789e-02 2.874673e-08 1.098541e-03 
2.492295e-02 5.858361e-08 1.757511e-03 
3.117317e-02 1.146359e-07 2.811769e-03 
3.990976e-02 2.405557e-07 4.498433e-03 
5.028387e-02 4.811327e-07 7.196857e-03 
6.352938e-02 9.702940e-07 1.151395e-02 
8.083959e-02 1.999185e-06 1.842070e-02 
1.022366e-01 4.043907e-06 2.947052e-02 
1.287224e-01 8.071387e-06 4.714866e-02 
1.635412e-01 1.655282e-05 7.543120e-02 
2.067436e-01 3.344221e-05 1.206793e-01 
2.615632e-01 6.772377e-05 1.930698e-01 
3.304108e-01 1.365193e-04 3.088844e-01 
4.171940e-01 2.748390e-04 4.941713e-01 
5.275739e-01 5.558604e-04 7.906043e-01 
6.675990e-01 1.126535e-03 1.264855e+00 
8.431892e-01 2.270408e-03 2.023590e+00 
1.062660e+00 4.546973e-03 3.237458e+00 
1.338104e+00 9.085392e-03 5.179475e+00 
1.678234e+00 1.794605e-02 8.286428e+00 
2.098086e+00 3.513417e-02 1.325711e+01 
2.601122e+00 6.715880e-02 2.120951e+01 
3.195921e+00 1.251823e-01 3.393222e+01 
3.868084e+00 2.236614e-01 5.428675e+01 
4.585302e+00 3.770551e-01 8.685114e+01 
5.289753e+00 5.896000e-01 1.389495e+02 
5.912529e+00 8.459865e-01 2.222996e+02 
6.386077e+00 1.108103e+00 3.556480e+02 
6.671527e+00 1.331589e+00 5.689866e+02 
6.764083e+00 1.484359e+00 9.102982e+02 
6.699212e+00 1.562185e+00 1.456348e+03 
6.520769e+00 1.574695e+00 2.329952e+03 
6.280458e+00 1.541888e+00 3.727594e+03 
6.019381e+00 1.481735e+00 5.963623e+03 
5.773957e+00 1.411084e+00 9.540955e+03 
5.565654e+00 1.340721e+00 1.526418e+04 
5.407532e+00 1.278363e+00 2.442053e+04 
5.309316e+00 1.230429e+00 3.906940e+04 
5.266544e+00 1.198613e+00 6.250552e+04 
5.270112e+00 1.182996e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1009.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.813133e-03 2.257862e-11 1.000000e-05 
2.342716e-03 4.870425e-11 1.599859e-05 
2.915552e-03 9.387943e-11 2.559548e-05 
3.743905e-03 1.987844e-10 4.094915e-05 
4.712813e-03 3.965050e-10 6.551286e-05 
6.055107e-03 8.409563e-10 1.048113e-04 
7.664338e-03 1.705423e-09 1.676833e-04 
9.539112e-03 3.288001e-09 2.682696e-04 
1.229215e-02 7.035439e-09 4.291934e-04 
1.545619e-02 1.398671e-08 6.866488e-04 
1.951202e-02 2.813940e-08 1.098541e-03 
2.481622e-02 5.789155e-08 1.757511e-03 
3.132859e-02 1.164746e-07 2.811769e-03 
3.972156e-02 2.374039e-07 4.498433e-03 
5.025902e-02 4.808963e-07 7.196857e-03 
6.331668e-02 9.615339e-07 1.151395e-02 
8.024273e-02 1.957169e-06 1.842070e-02 
1.014471e-01 3.954871e-06 2.947052e-02 
1.290725e-01 8.145490e-06 4.714866e-02 
1.629999e-01 1.640527e-05 7.543120e-02 
2.062208e-01 3.322209e-05 1.206793e-01 
2.612065e-01 6.751400e-05 1.930698e-01 
3.302827e-01 1.364958e-04 3.088844e-01 
4.168645e-01 2.744602e-04 4.941713e-01 
5.269343e-01 5.543907e-04 7.906043e-01 
6.673084e-01 1.126179e-03 1.264855e+00 
8.410250e-01 2.255212e-03 2.023590e+00 
1.061763e+00 4.539961e-03 3.237458e+00 
1.334763e+00 9.026508e-03 5.179475e+00 
1.676869e+00 1.791998e-02 8.286428e+00 
2.093399e+00 3.493436e-02 1.325711e+01 
2.600850e+00 6.720237e-02 2.120951e+01 
3.192269e+00 1.248769e-01 3.393222e+01 
3.865368e+00 2.234051e-01 5.428675e+01 
4.581247e+00 3.764191e-01 8.685114e+01 
5.285243e+00 5.886568e-01 1.389495e+02 
5.908986e+00 8.452283e-01 2.222996e+02 
6.383091e+00 1.107485e+00 3.556480e+02 
6.668136e+00 1.330682e+00 5.689866e+02 
6.762399e+00 1.484257e+00 9.102982e+02 
6.696893e+00 1.561692e+00 1.456348e+03 
6.518956e+00 1.574407e+00 2.329952e+03 
6.277949e+00 1.541256e+00 3.727594e+03 
6.016973e+00 1.481156e+00 5.963623e+03 
5.770557e+00 1.410150e+00 9.540955e+03 
5.563026e+00 1.340107e+00 1.526418e+04 
5.404849e+00 1.277755e+00 2.442053e+04 
5.306837e+00 1.229906e+00 3.906940e+04 
5.265405e+00 1.198521e+00 6.250552e+04 
5.267613e+00 1.182477e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-101.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.830153e-02 2.324343e-09 1.000000e-05 
2.369414e-02 5.043836e-09 1.599859e-05 
2.957803e-02 9.811742e-09 2.559548e-05 
3.752286e-02 2.003209e-08 4.094915e-05 
4.731742e-02 4.016997e-08 6.551286e-05 
6.084783e-02 8.542276e-08 1.048113e-04 
7.625475e-02 1.681277e-07 1.676833e-04 
9.629012e-02 3.385196e-07 2.682696e-04 
1.222884e-01 6.934172e-07 4.291934e-04 
1.543600e-01 1.394582e-06 6.866488e-04 
1.962963e-01 2.867984e-06 1.098541e-03 
2.473991e-01 5.741636e-06 1.757511e-03 
3.143015e-01 1.177288e-05 2.811769e-03 
3.987551e-01 2.404168e-05 4.498433e-03 
5.014937e-01 4.782417e-05 7.196857e-03 
6.369324e-01 9.798022e-05 1.151395e-02 
8.052685e-01 1.980125e-04 1.842070e-02 
1.017531e+00 3.995150e-04 2.947052e-02 
1.287888e+00 8.101303e-04 4.714866e-02 
1.629726e+00 1.641772e-03 7.543120e-02 
2.053591e+00 3.285421e-03 1.206793e-01 
2.600089e+00 6.670174e-03 1.930698e-01 
3.272666e+00 1.330702e-02 3.088844e-01 
4.120847e+00 2.658617e-02 4.941713e-01 
5.178308e+00 5.281630e-02 7.906043e-01 
6.477420e+00 1.035664e-01 1.264855e+00 
8.046266e+00 1.991049e-01 2.023590e+00 
9.894946e+00 3.720270e-01 3.237458e+00 
1.198759e+01 6.664107e-01 5.179475e+00 
1.423811e+01 1.129519e+00 8.286428e+00 
1.648105e+01 1.782798e+00 1.325711e+01 
1.848828e+01 2.583272e+00 2.120951e+01 
2.004533e+01 3.417876e+00 3.393222e+01 
2.100860e+01 4.140931e+00 5.428675e+01 
2.136699e+01 4.651967e+00 8.685114e+01 
2.120426e+01 4.919904e+00 1.389495e+02 
2.067083e+01 4.978483e+00 2.222996e+02 
1.992156e+01 4.885218e+00 3.556480e+02 
1.909938e+01 4.702307e+00 5.689866e+02 
1.831305e+01 4.480019e+00 9.102982e+02 
1.764282e+01 4.257306e+00 1.456348e+03 
1.713297e+01 4.059294e+00 2.329952e+03 
1.679972e+01 3.901537e+00 3.727594e+03 
1.664683e+01 3.795399e+00 5.963623e+03 
1.664123e+01 3.739832e+00 9.540955e+03 
1.674267e+01 3.729615e+00 1.526418e+04 
1.689543e+01 3.751089e+00 2.442053e+04 
1.704705e+01 3.787364e+00 3.906940e+04 
1.717713e+01 3.828782e+00 6.250552e+04 
1.727486e+01 3.867470e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1010.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.800755e-03 2.214124e-11 1.000000e-05 
2.358798e-03 4.976345e-11 1.599859e-05 
2.963784e-03 9.871385e-11 2.559548e-05 
3.793824e-03 2.070475e-10 4.094915e-05 
4.740475e-03 4.039278e-10 6.551286e-05 
5.974477e-03 8.086078e-10 1.048113e-04 
7.585962e-03 1.655276e-09 1.676833e-04 
9.656347e-03 3.414105e-09 2.682696e-04 
1.222374e-02 6.925498e-09 4.291934e-04 
1.550329e-02 1.412894e-08 6.866488e-04 
1.954485e-02 2.830973e-08 1.098541e-03 
2.466610e-02 5.690361e-08 1.757511e-03 
3.125946e-02 1.158199e-07 2.811769e-03 
3.958805e-02 2.352510e-07 4.498433e-03 
5.033362e-02 4.835195e-07 7.196857e-03 
6.368838e-02 9.795369e-07 1.151395e-02 
8.066317e-02 1.990065e-06 1.842070e-02 
1.014941e-01 3.964294e-06 2.947052e-02 
1.288851e-01 8.118106e-06 4.714866e-02 
1.625100e-01 1.627391e-05 7.543120e-02 
2.064797e-01 3.338039e-05 1.206793e-01 
2.603286e-01 6.690183e-05 1.930698e-01 
3.296721e-01 1.358748e-04 3.088844e-01 
4.166996e-01 2.744062e-04 4.941713e-01 
5.267719e-01 5.544266e-04 7.906043e-01 
6.664332e-01 1.122865e-03 1.264855e+00 
8.410540e-01 2.257673e-03 2.023590e+00 
1.059543e+00 4.516027e-03 3.237458e+00 
1.333637e+00 9.012598e-03 5.179475e+00 
1.676147e+00 1.791441e-02 8.286428e+00 
2.091939e+00 3.489557e-02 1.325711e+01 
2.595997e+00 6.689412e-02 2.120951e+01 
3.190238e+00 1.247593e-01 3.393222e+01 
3.861011e+00 2.228701e-01 5.428675e+01 
4.574541e+00 3.751513e-01 8.685114e+01 
5.282920e+00 5.884073e-01 1.389495e+02 
5.903629e+00 8.437496e-01 2.222996e+02 
6.378093e+00 1.105934e+00 3.556480e+02 
6.663066e+00 1.328925e+00 5.689866e+02 
6.758163e+00 1.482827e+00 9.102982e+02 
6.692357e+00 1.560068e+00 1.456348e+03 
6.516517e+00 1.573815e+00 2.329952e+03 
6.274153e+00 1.540046e+00 3.727594e+03 
6.015776e+00 1.481076e+00 5.963623e+03 
5.768697e+00 1.409797e+00 9.540955e+03 
5.558846e+00 1.338947e+00 1.526418e+04 
5.404136e+00 1.277803e+00 2.442053e+04 
5.304493e+00 1.229426e+00 3.906940e+04 
5.262405e+00 1.197841e+00 6.250552e+04 
5.266803e+00 1.182491e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1011.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.850686e-03 2.405837e-11 1.000000e-05 
2.307242e-03 4.661733e-11 1.599859e-05 
2.968358e-03 9.926977e-11 2.559548e-05 
3.707205e-03 1.933783e-10 4.094915e-05 
4.791798e-03 4.176030e-10 6.551286e-05 
5.974027e-03 8.092255e-10 1.048113e-04 
7.630902e-03 1.686536e-09 1.676833e-04 
9.606604e-03 3.364944e-09 2.682696e-04 
1.208592e-02 6.700508e-09 4.291934e-04 
1.546339e-02 1.403403e-08 6.866488e-04 
1.957888e-02 2.848602e-08 1.098541e-03 
2.481004e-02 5.796299e-08 1.757511e-03 
3.136322e-02 1.170928e-07 2.811769e-03 
3.981581e-02 2.395716e-07 4.498433e-03 
5.010924e-02 4.775544e-07 7.196857e-03 
6.318904e-02 9.576250e-07 1.151395e-02 
7.998569e-02 1.942264e-06 1.842070e-02 
1.018924e-01 4.015121e-06 2.947052e-02 
1.281929e-01 7.995923e-06 4.714866e-02 
1.630893e-01 1.646483e-05 7.543120e-02 
2.060684e-01 3.321416e-05 1.206793e-01 
2.604506e-01 6.706225e-05 1.930698e-01 
3.297573e-01 1.361147e-04 3.088844e-01 
4.162378e-01 2.737657e-04 4.941713e-01 
5.259850e-01 5.524922e-04 7.906043e-01 
6.659639e-01 1.121603e-03 1.264855e+00 
8.393479e-01 2.246187e-03 2.023590e+00 
1.058695e+00 4.509646e-03 3.237458e+00 
1.333448e+00 9.017604e-03 5.179475e+00 
1.673524e+00 1.784813e-02 8.286428e+00 
2.091153e+00 3.489026e-02 1.325711e+01 
2.595237e+00 6.689989e-02 2.120951e+01 
3.188475e+00 1.246726e-01 3.393222e+01 
3.857865e+00 2.225406e-01 5.428675e+01 
4.570261e+00 3.744622e-01 8.685114e+01 
5.276973e+00 5.870075e-01 1.389495e+02 
5.901134e+00 8.434054e-01 2.222996e+02 
6.373801e+00 1.104709e+00 3.556480e+02 
6.660816e+00 1.328592e+00 5.689866e+02 
6.755712e+00 1.482323e+00 9.102982e+02 
6.690175e+00 1.559643e+00 1.456348e+03 
6.513131e+00 1.572766e+00 2.329952e+03 
6.273531e+00 1.540258e+00 3.727594e+03 
6.011446e+00 1.479704e+00 5.963623e+03 
5.765998e+00 1.409127e+00 9.540955e+03 
5.557613e+00 1.338823e+00 1.526418e+04 
5.401178e+00 1.277104e+00 2.442053e+04 
5.303039e+00 1.229230e+00 3.906940e+04 
5.260939e+00 1.197645e+00 6.250552e+04 
5.262728e+00 1.181474e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1012.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.835495e-03 2.349399e-11 1.000000e-05 
2.339250e-03 4.863257e-11 1.599859e-05 
2.975504e-03 1.000873e-10 2.559548e-05 
3.760352e-03 2.020147e-10 4.094915e-05 
4.755159e-03 4.085005e-10 6.551286e-05 
5.897531e-03 7.793063e-10 1.048113e-04 
7.666020e-03 1.711620e-09 1.676833e-04 
9.634176e-03 3.397357e-09 2.682696e-04 
1.228567e-02 7.045204e-09 4.291934e-04 
1.536113e-02 1.377106e-08 6.866488e-04 
1.958367e-02 2.853511e-08 1.098541e-03 
2.458512e-02 5.645662e-08 1.757511e-03 
3.131666e-02 1.166875e-07 2.811769e-03 
3.946989e-02 2.336124e-07 4.498433e-03 
5.004047e-02 4.760612e-07 7.196857e-03 
6.343178e-02 9.696615e-07 1.151395e-02 
8.034654e-02 1.970617e-06 1.842070e-02 
1.018566e-01 4.014862e-06 2.947052e-02 
1.287292e-01 8.104690e-06 4.714866e-02 
1.626717e-01 1.635484e-05 7.543120e-02 
2.057833e-01 3.310920e-05 1.206793e-01 
2.601275e-01 6.687905e-05 1.930698e-01 
3.285597e-01 1.347704e-04 3.088844e-01 
4.166324e-01 2.748161e-04 4.941713e-01 
5.259779e-01 5.530155e-04 7.906043e-01 
6.651875e-01 1.118790e-03 1.264855e+00 
8.388068e-01 2.244060e-03 2.023590e+00 
1.058552e+00 4.512262e-03 3.237458e+00 
1.332438e+00 9.006016e-03 5.179475e+00 
1.672039e+00 1.781821e-02 8.286428e+00 
2.087962e+00 3.476523e-02 1.325711e+01 
2.593040e+00 6.679543e-02 2.120951e+01 
3.182443e+00 1.240921e-01 3.393222e+01 
3.853130e+00 2.219420e-01 5.428675e+01 
4.570180e+00 3.747718e-01 8.685114e+01 
5.273606e+00 5.864256e-01 1.389495e+02 
5.897527e+00 8.426198e-01 2.222996e+02 
6.371690e+00 1.104492e+00 3.556480e+02 
6.655926e+00 1.326924e+00 5.689866e+02 
6.752771e+00 1.481565e+00 9.102982e+02 
6.687404e+00 1.558917e+00 1.456348e+03 
6.510134e+00 1.571903e+00 2.329952e+03 
6.270143e+00 1.539229e+00 3.727594e+03 
6.009258e+00 1.479214e+00 5.963623e+03 
5.762578e+00 1.408183e+00 9.540955e+03 
5.554719e+00 1.338115e+00 1.526418e+04 
5.399454e+00 1.276814e+00 2.442053e+04 
5.299214e+00 1.228274e+00 3.906940e+04 
5.258257e+00 1.197065e+00 6.250552e+04 
5.261441e+00 1.181337e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1013.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.871767e-03 2.493917e-11 1.000000e-05 
2.258242e-03 4.379634e-11 1.599859e-05 
2.920634e-03 9.474536e-11 2.559548e-05 
3.756382e-03 2.015745e-10 4.094915e-05 
4.740002e-03 4.050064e-10 6.551286e-05 
5.960520e-03 8.053391e-10 1.048113e-04 
7.635018e-03 1.692609e-09 1.676833e-04 
9.690909e-03 3.461146e-09 2.682696e-04 
1.212848e-02 6.784932e-09 4.291934e-04 
1.524559e-02 1.347595e-08 6.866488e-04 
1.956611e-02 2.848658e-08 1.098541e-03 
2.453505e-02 5.616781e-08 1.757511e-03 
3.101660e-02 1.134774e-07 2.811769e-03 
3.974941e-02 2.388467e-07 4.498433e-03 
5.000020e-02 4.753821e-07 7.196857e-03 
6.337705e-02 9.681093e-07 1.151395e-02 
7.993639e-02 1.942509e-06 1.842070e-02 
1.014412e-01 3.969851e-06 2.947052e-02 
1.279053e-01 7.957938e-06 4.714866e-02 
1.625289e-01 1.632793e-05 7.543120e-02 
2.053780e-01 3.294650e-05 1.206793e-01 
2.598008e-01 6.669318e-05 1.930698e-01 
3.285989e-01 1.349518e-04 3.088844e-01 
4.159603e-01 2.737585e-04 4.941713e-01 
5.251877e-01 5.510710e-04 7.906043e-01 
6.631870e-01 1.109825e-03 1.264855e+00 
8.384408e-01 2.243333e-03 2.023590e+00 
1.056895e+00 4.495545e-03 3.237458e+00 
1.330831e+00 8.982329e-03 5.179475e+00 
1.671033e+00 1.780351e-02 8.286428e+00 
2.086034e+00 3.470308e-02 1.325711e+01 
2.590776e+00 6.668588e-02 2.120951e+01 
3.182230e+00 1.241840e-01 3.393222e+01 
3.850815e+00 2.217528e-01 5.428675e+01 
4.565898e+00 3.740811e-01 8.685114e+01 
5.270892e+00 5.860503e-01 1.389495e+02 
5.892805e+00 8.413914e-01 2.222996e+02 
6.367537e+00 1.103330e+00 3.556480e+02 
6.652101e+00 1.325794e+00 5.689866e+02 
6.748467e+00 1.480096e+00 9.102982e+02 
6.683218e+00 1.557469e+00 1.456348e+03 
6.507305e+00 1.571121e+00 2.329952e+03 
6.268404e+00 1.538939e+00 3.727594e+03 
6.007173e+00 1.478765e+00 5.963623e+03 
5.761731e+00 1.408213e+00 9.540955e+03 
5.552038e+00 1.337480e+00 1.526418e+04 
5.396874e+00 1.276239e+00 2.442053e+04 
5.298018e+00 1.228160e+00 3.906940e+04 
5.253573e+00 1.195854e+00 6.250552e+04 
5.257498e+00 1.180361e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1014.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.833766e-03 2.347398e-11 1.000000e-05 
2.283217e-03 4.531026e-11 1.599859e-05 
2.901800e-03 9.301595e-11 2.559548e-05 
3.719414e-03 1.958747e-10 4.094915e-05 
4.699119e-03 3.950064e-10 6.551286e-05 
6.023196e-03 8.318325e-10 1.048113e-04 
7.569111e-03 1.650781e-09 1.676833e-04 
9.630026e-03 3.399674e-09 2.682696e-04 
1.220528e-02 6.921462e-09 4.291934e-04 
1.528585e-02 1.359639e-08 6.866488e-04 
1.935877e-02 2.761774e-08 1.098541e-03 
2.463374e-02 5.690443e-08 1.757511e-03 
3.137131e-02 1.175312e-07 2.811769e-03 
3.959026e-02 2.362222e-07 4.498433e-03 
5.009270e-02 4.784972e-07 7.196857e-03 
6.318278e-02 9.601810e-07 1.151395e-02 
7.977397e-02 1.932599e-06 1.842070e-02 
1.014269e-01 3.972090e-06 2.947052e-02 
1.283516e-01 8.049463e-06 4.714866e-02 
1.623610e-01 1.629345e-05 7.543120e-02 
2.056503e-01 3.311035e-05 1.206793e-01 
2.596461e-01 6.663986e-05 1.930698e-01 
3.285403e-01 1.350127e-04 3.088844e-01 
4.152068e-01 2.725424e-04 4.941713e-01 
5.247974e-01 5.503858e-04 7.906043e-01 
6.623475e-01 1.106707e-03 1.264855e+00 
8.382921e-01 2.244348e-03 2.023590e+00 
1.055112e+00 4.477252e-03 3.237458e+00 
1.330048e+00 8.975286e-03 5.179475e+00 
1.669891e+00 1.778447e-02 8.286428e+00 
2.084764e+00 3.467357e-02 1.325711e+01 
2.588498e+00 6.657508e-02 2.120951e+01 
3.177875e+00 1.237976e-01 3.393222e+01 
3.846596e+00 2.212415e-01 5.428675e+01 
4.560645e+00 3.731597e-01 8.685114e+01 
5.264726e+00 5.845809e-01 1.389495e+02 
5.889786e+00 8.408370e-01 2.222996e+02 
6.362430e+00 1.101725e+00 3.556480e+02 
6.649343e+00 1.325201e+00 5.689866e+02 
6.744264e+00 1.478679e+00 9.102982e+02 
6.680534e+00 1.556785e+00 1.456348e+03 
6.504017e+00 1.570116e+00 2.329952e+03 
6.265220e+00 1.538000e+00 3.727594e+03 
6.005308e+00 1.478407e+00 5.963623e+03 
5.759341e+00 1.407657e+00 9.540955e+03 
5.549277e+00 1.336818e+00 1.526418e+04 
5.392843e+00 1.275182e+00 2.442053e+04 
5.295676e+00 1.227678e+00 3.906940e+04 
5.253299e+00 1.196032e+00 6.250552e+04 
5.255683e+00 1.180056e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1015.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.816793e-03 2.285067e-11 1.000000e-05 
2.299374e-03 4.632459e-11 1.599859e-05 
2.987496e-03 1.016026e-10 2.559548e-05 
3.687880e-03 1.911231e-10 4.094915e-05 
4.689345e-03 3.929338e-10 6.551286e-05 
5.972566e-03 8.118313e-10 1.048113e-04 
7.557399e-03 1.644750e-09 1.676833e-04 
9.547398e-03 3.316179e-09 2.682696e-04 
1.218309e-02 6.890572e-09 4.291934e-04 
1.539012e-02 1.389021e-08 6.866488e-04 
1.950806e-02 2.828953e-08 1.098541e-03 
2.460310e-02 5.674826e-08 1.757511e-03 
3.131793e-02 1.170476e-07 2.811769e-03 
3.968407e-02 2.381400e-07 4.498433e-03 
4.994244e-02 4.746719e-07 7.196857e-03 
6.312620e-02 9.585482e-07 1.151395e-02 
8.030062e-02 1.973072e-06 1.842070e-02 
1.014313e-01 3.976533e-06 2.947052e-02 
1.278136e-01 7.956499e-06 4.714866e-02 
1.621723e-01 1.625273e-05 7.543120e-02 
2.047823e-01 3.272514e-05 1.206793e-01 
2.590104e-01 6.621684e-05 1.930698e-01 
3.273162e-01 1.336409e-04 3.088844e-01 
4.151072e-01 2.726148e-04 4.941713e-01 
5.245020e-01 5.499984e-04 7.906043e-01 
6.625264e-01 1.108694e-03 1.264855e+00 
8.359538e-01 2.227822e-03 2.023590e+00 
1.054035e+00 4.467953e-03 3.237458e+00 
1.329078e+00 8.964470e-03 5.179475e+00 
1.665837e+00 1.767286e-02 8.286428e+00 
2.082239e+00 3.458178e-02 1.325711e+01 
2.584199e+00 6.630995e-02 2.120951e+01 
3.176723e+00 1.237808e-01 3.393222e+01 
3.843174e+00 2.208649e-01 5.428675e+01 
4.556993e+00 3.726188e-01 8.685114e+01 
5.260779e+00 5.838139e-01 1.389495e+02 
5.884496e+00 8.393821e-01 2.222996e+02 
6.360263e+00 1.101480e+00 3.556480e+02 
6.645108e+00 1.323861e+00 5.689866e+02 
6.741708e+00 1.478117e+00 9.102982e+02 
6.679262e+00 1.556821e+00 1.456348e+03 
6.501482e+00 1.569475e+00 2.329952e+03 
6.262254e+00 1.537159e+00 3.727594e+03 
6.002197e+00 1.477535e+00 5.963623e+03 
5.756273e+00 1.406845e+00 9.540955e+03 
5.548601e+00 1.336888e+00 1.526418e+04 
5.391069e+00 1.274874e+00 2.442053e+04 
5.291795e+00 1.226703e+00 3.906940e+04 
5.249159e+00 1.194991e+00 6.250552e+04 
5.251886e+00 1.179125e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1016.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.800281e-03 2.225520e-11 1.000000e-05 
2.336963e-03 4.868171e-11 1.599859e-05 
2.975280e-03 1.004602e-10 2.559548e-05 
3.736956e-03 1.990510e-10 4.094915e-05 
4.680337e-03 3.910588e-10 6.551286e-05 
5.962746e-03 8.086292e-10 1.048113e-04 
7.597513e-03 1.672727e-09 1.676833e-04 
9.653714e-03 3.431578e-09 2.682696e-04 
1.222063e-02 6.961325e-09 4.291934e-04 
1.536289e-02 1.383024e-08 6.866488e-04 
1.948182e-02 2.820325e-08 1.098541e-03 
2.466210e-02 5.721387e-08 1.757511e-03 
3.126941e-02 1.166193e-07 2.811769e-03 
3.957792e-02 2.364669e-07 4.498433e-03 
4.961749e-02 4.659254e-07 7.196857e-03 
6.322096e-02 9.638201e-07 1.151395e-02 
8.016686e-02 1.965162e-06 1.842070e-02 
1.007030e-01 3.895320e-06 2.947052e-02 
1.275634e-01 7.917672e-06 4.714866e-02 
1.620941e-01 1.624521e-05 7.543120e-02 
2.047979e-01 3.276483e-05 1.206793e-01 
2.587262e-01 6.606409e-05 1.930698e-01 
3.282071e-01 1.348677e-04 3.088844e-01 
4.149875e-01 2.726473e-04 4.941713e-01 
5.244245e-01 5.502956e-04 7.906043e-01 
6.622264e-01 1.108278e-03 1.264855e+00 
8.353598e-01 2.225263e-03 2.023590e+00 
1.053409e+00 4.464378e-03 3.237458e+00 
1.327462e+00 8.940596e-03 5.179475e+00 
1.663817e+00 1.762600e-02 8.286428e+00 
2.082239e+00 3.461518e-02 1.325711e+01 
2.582140e+00 6.621594e-02 2.120951e+01 
3.172790e+00 1.234431e-01 3.393222e+01 
3.839202e+00 2.203956e-01 5.428675e+01 
4.552110e+00 3.717856e-01 8.685114e+01 
5.258928e+00 5.837100e-01 1.389495e+02 
5.880629e+00 8.384907e-01 2.222996e+02 
6.355815e+00 1.100179e+00 3.556480e+02 
6.641022e+00 1.322596e+00 5.689866e+02 
6.738008e+00 1.476960e+00 9.102982e+02 
6.675039e+00 1.555350e+00 1.456348e+03 
6.499812e+00 1.569250e+00 2.329952e+03 
6.260417e+00 1.536823e+00 3.727594e+03 
5.999840e+00 1.476972e+00 5.963623e+03 
5.753586e+00 1.406176e+00 9.540955e+03 
5.545495e+00 1.336103e+00 1.526418e+04 
5.389787e+00 1.274730e+00 2.442053e+04 
5.289364e+00 1.226192e+00 3.906940e+04 
5.246306e+00 1.194356e+00 6.250552e+04 
5.249548e+00 1.178654e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1017.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.766626e-03 2.105095e-11 1.000000e-05 
2.357916e-03 5.005218e-11 1.599859e-05 
2.941538e-03 9.717649e-11 2.559548e-05 
3.766932e-03 2.040804e-10 4.094915e-05 
4.689130e-03 3.936539e-10 6.551286e-05 
5.987166e-03 8.194108e-10 1.048113e-04 
7.564845e-03 1.652867e-09 1.676833e-04 
9.648138e-03 3.429007e-09 2.682696e-04 
1.223322e-02 6.989720e-09 4.291934e-04 
1.527403e-02 1.360502e-08 6.866488e-04 
1.931633e-02 2.751769e-08 1.098541e-03 
2.461094e-02 5.691447e-08 1.757511e-03 
3.113926e-02 1.152824e-07 2.811769e-03 
3.961065e-02 2.372873e-07 4.498433e-03 
4.967146e-02 4.679075e-07 7.196857e-03 
6.301783e-02 9.554991e-07 1.151395e-02 
8.009987e-02 1.962169e-06 1.842070e-02 
1.012830e-01 3.966914e-06 2.947052e-02 
1.274953e-01 7.912765e-06 4.714866e-02 
1.618355e-01 1.618349e-05 7.543120e-02 
2.043373e-01 3.257630e-05 1.206793e-01 
2.585008e-01 6.595644e-05 1.930698e-01 
3.279000e-01 1.346218e-04 3.088844e-01 
4.144854e-01 2.719261e-04 4.941713e-01 
5.226593e-01 5.452947e-04 7.906043e-01 
6.620800e-01 1.108631e-03 1.264855e+00 
8.345161e-01 2.220709e-03 2.023590e+00 
1.053003e+00 4.463586e-03 3.237458e+00 
1.326447e+00 8.928861e-03 5.179475e+00 
1.663043e+00 1.761860e-02 8.286428e+00 
2.078077e+00 3.444226e-02 1.325711e+01 
2.581094e+00 6.619927e-02 2.120951e+01 
3.170138e+00 1.232531e-01 3.393222e+01 
3.837656e+00 2.203354e-01 5.428675e+01 
4.549576e+00 3.715096e-01 8.685114e+01 
5.254627e+00 5.828301e-01 1.389495e+02 
5.875104e+00 8.369430e-01 2.222996e+02 
6.350684e+00 1.098561e+00 3.556480e+02 
6.638664e+00 1.322202e+00 5.689866e+02 
6.736106e+00 1.476736e+00 9.102982e+02 
6.672703e+00 1.554841e+00 1.456348e+03 
6.496114e+00 1.568044e+00 2.329952e+03 
6.257104e+00 1.535824e+00 3.727594e+03 
5.996828e+00 1.476139e+00 5.963623e+03 
5.752573e+00 1.406141e+00 9.540955e+03 
5.544497e+00 1.336059e+00 1.526418e+04 
5.386261e+00 1.273839e+00 2.442053e+04 
5.286945e+00 1.225684e+00 3.906940e+04 
5.245347e+00 1.194317e+00 6.250552e+04 
5.248108e+00 1.178467e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1018.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.796691e-03 2.216586e-11 1.000000e-05 
2.308597e-03 4.702289e-11 1.599859e-05 
2.859367e-03 8.934586e-11 2.559548e-05 
3.698505e-03 1.933496e-10 4.094915e-05 
4.683725e-03 3.926801e-10 6.551286e-05 
5.949281e-03 8.047446e-10 1.048113e-04 
7.621355e-03 1.691847e-09 1.676833e-04 
9.497839e-03 3.274456e-09 2.682696e-04 
1.210044e-02 6.771235e-09 4.291934e-04 
1.531051e-02 1.371619e-08 6.866488e-04 
1.928710e-02 2.741989e-08 1.098541e-03 
2.437830e-02 5.537012e-08 1.757511e-03 
3.128288e-02 1.169999e-07 2.811769e-03 
3.929588e-02 2.319031e-07 4.498433e-03 
4.979976e-02 4.720063e-07 7.196857e-03 
6.324952e-02 9.670264e-07 1.151395e-02 
7.979873e-02 1.942030e-06 1.842070e-02 
1.010226e-01 3.940260e-06 2.947052e-02 
1.280059e-01 8.016102e-06 4.714866e-02 
1.612864e-01 1.603508e-05 7.543120e-02 
2.040837e-01 3.248706e-05 1.206793e-01 
2.582746e-01 6.584811e-05 1.930698e-01 
3.265156e-01 1.330547e-04 3.088844e-01 
4.139010e-01 2.710437e-04 4.941713e-01 
5.225021e-01 5.453381e-04 7.906043e-01 
6.597038e-01 1.097819e-03 1.264855e+00 
8.343729e-01 2.221743e-03 2.023590e+00 
1.050800e+00 4.440009e-03 3.237458e+00 
1.323412e+00 8.876483e-03 5.179475e+00 
1.663291e+00 1.764357e-02 8.286428e+00 
2.076409e+00 3.439292e-02 1.325711e+01 
2.577093e+00 6.595709e-02 2.120951e+01 
3.165455e+00 1.228295e-01 3.393222e+01 
3.833352e+00 2.198099e-01 5.428675e+01 
4.547850e+00 3.714245e-01 8.685114e+01 
5.250293e+00 5.819394e-01 1.389495e+02 
5.870140e+00 8.356165e-01 2.222996e+02 
6.347234e+00 1.097720e+00 3.556480e+02 
6.635158e+00 1.321228e+00 5.689866e+02 
6.731324e+00 1.475014e+00 9.102982e+02 
6.669975e+00 1.554132e+00 1.456348e+03 
6.494589e+00 1.567889e+00 2.329952e+03 
6.254273e+00 1.535040e+00 3.727594e+03 
5.996510e+00 1.476416e+00 5.963623e+03 
5.750559e+00 1.405726e+00 9.540955e+03 
5.540008e+00 1.334785e+00 1.526418e+04 
5.384148e+00 1.273417e+00 2.442053e+04 
5.284650e+00 1.225216e+00 3.906940e+04 
5.242366e+00 1.193641e+00 6.250552e+04 
5.245776e+00 1.177997e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1019.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.863376e-03 2.475100e-11 1.000000e-05 
2.311201e-03 4.722851e-11 1.599859e-05 
2.908265e-03 9.410076e-11 2.559548e-05 
3.710341e-03 1.954036e-10 4.094915e-05 
4.649312e-03 3.844653e-10 6.551286e-05 
5.948328e-03 8.051483e-10 1.048113e-04 
7.462715e-03 1.589943e-09 1.676833e-04 
9.433862e-03 3.211882e-09 2.682696e-04 
1.213674e-02 6.839077e-09 4.291934e-04 
1.520876e-02 1.345774e-08 6.866488e-04 
1.927609e-02 2.739986e-08 1.098541e-03 
2.442243e-02 5.572602e-08 1.757511e-03 
3.113543e-02 1.154665e-07 2.811769e-03 
3.928199e-02 2.318849e-07 4.498433e-03 
4.991504e-02 4.757585e-07 7.196857e-03 
6.284514e-02 9.495290e-07 1.151395e-02 
7.973525e-02 1.939302e-06 1.842070e-02 
1.006131e-01 3.896371e-06 2.947052e-02 
1.278652e-01 7.997531e-06 4.714866e-02 
1.609657e-01 1.595528e-05 7.543120e-02 
2.038666e-01 3.241532e-05 1.206793e-01 
2.580848e-01 6.576758e-05 1.930698e-01 
3.261205e-01 1.327025e-04 3.088844e-01 
4.138091e-01 2.711292e-04 4.941713e-01 
5.214994e-01 5.427376e-04 7.906043e-01 
6.593712e-01 1.097235e-03 1.264855e+00 
8.339979e-01 2.220923e-03 2.023590e+00 
1.050801e+00 4.444356e-03 3.237458e+00 
1.322252e+00 8.861837e-03 5.179475e+00 
1.660984e+00 1.758752e-02 8.286428e+00 
2.074249e+00 3.431927e-02 1.325711e+01 
2.576084e+00 6.594297e-02 2.120951e+01 
3.164772e+00 1.228657e-01 3.393222e+01 
3.831115e+00 2.196325e-01 5.428675e+01 
4.543502e+00 3.707177e-01 8.685114e+01 
5.246877e+00 5.813389e-01 1.389495e+02 
5.867588e+00 8.352431e-01 2.222996e+02 
6.343148e+00 1.096584e+00 3.556480e+02 
6.631722e+00 1.320287e+00 5.689866e+02 
6.728373e+00 1.474243e+00 9.102982e+02 
6.665111e+00 1.552331e+00 1.456348e+03 
6.491774e+00 1.567109e+00 2.329952e+03 
6.252978e+00 1.534945e+00 3.727594e+03 
5.993519e+00 1.475591e+00 5.963623e+03 
5.747050e+00 1.404744e+00 9.540955e+03 
5.538397e+00 1.334525e+00 1.526418e+04 
5.381936e+00 1.272962e+00 2.442053e+04 
5.284169e+00 1.225329e+00 3.906940e+04 
5.238663e+00 1.192736e+00 6.250552e+04 
5.241337e+00 1.176862e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-102.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.861703e-02 2.470861e-09 1.000000e-05 
2.355061e-02 5.001766e-09 1.599859e-05 
2.967020e-02 1.000181e-08 2.559548e-05 
3.766417e-02 2.045984e-08 4.094915e-05 
4.756544e-02 4.120896e-08 6.551286e-05 
5.926193e-02 7.969750e-08 1.048113e-04 
7.564044e-02 1.657217e-07 1.676833e-04 
9.512868e-02 3.296492e-07 2.682696e-04 
1.205067e-01 6.701184e-07 4.291934e-04 
1.530256e-01 1.372178e-06 6.866488e-04 
1.951414e-01 2.845556e-06 1.098541e-03 
2.449667e-01 5.629131e-06 1.757511e-03 
3.107307e-01 1.148879e-05 2.811769e-03 
3.948359e-01 2.357083e-05 4.498433e-03 
4.983646e-01 4.739922e-05 7.196857e-03 
6.288698e-01 9.524001e-05 1.151395e-02 
7.971249e-01 1.939672e-04 1.842070e-02 
1.008248e+00 3.925278e-04 2.947052e-02 
1.276658e+00 7.969330e-04 4.714866e-02 
1.614032e+00 1.610585e-03 7.543120e-02 
2.035022e+00 3.228738e-03 1.206793e-01 
2.572915e+00 6.527177e-03 1.930698e-01 
3.245002e+00 1.310063e-02 3.088844e-01 
4.082633e+00 2.610878e-02 4.941713e-01 
5.124940e+00 5.170575e-02 7.906043e-01 
6.407634e+00 1.012446e-01 1.264855e+00 
7.966268e+00 1.951259e-01 2.023590e+00 
9.803961e+00 3.653982e-01 3.237458e+00 
1.188218e+01 6.552880e-01 5.179475e+00 
1.412303e+01 1.112920e+00 8.286428e+00 
1.635392e+01 1.758338e+00 1.325711e+01 
1.836125e+01 2.553722e+00 2.120951e+01 
1.992489e+01 3.386504e+00 3.393222e+01 
2.089412e+01 4.108696e+00 5.428675e+01 
2.126331e+01 4.622527e+00 8.685114e+01 
2.110875e+01 4.892945e+00 1.389495e+02 
2.058824e+01 4.957065e+00 2.222996e+02 
1.984486e+01 4.866251e+00 3.556480e+02 
1.902751e+01 4.685600e+00 5.689866e+02 
1.823699e+01 4.462181e+00 9.102982e+02 
1.756842e+01 4.240793e+00 1.456348e+03 
1.705592e+01 4.042536e+00 2.329952e+03 
1.672321e+01 3.885462e+00 3.727594e+03 
1.656603e+01 3.778261e+00 5.963623e+03 
1.655736e+01 3.721818e+00 9.540955e+03 
1.666088e+01 3.712182e+00 1.526418e+04 
1.680863e+01 3.731856e+00 2.442053e+04 
1.696125e+01 3.768234e+00 3.906940e+04 
1.709620e+01 3.811082e+00 6.250552e+04 
1.718931e+01 3.848073e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1020.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.832432e-03 2.356138e-11 1.000000e-05 
2.244984e-03 4.332680e-11 1.599859e-05 
2.860421e-03 8.962037e-11 2.559548e-05 
3.691542e-03 1.926373e-10 4.094915e-05 
4.735717e-03 4.067002e-10 6.551286e-05 
5.929612e-03 7.983547e-10 1.048113e-04 
7.435620e-03 1.574232e-09 1.676833e-04 
9.459121e-03 3.240928e-09 2.682696e-04 
1.217794e-02 6.915738e-09 4.291934e-04 
1.521693e-02 1.349268e-08 6.866488e-04 
1.921399e-02 2.716252e-08 1.098541e-03 
2.450160e-02 5.632491e-08 1.757511e-03 
3.114652e-02 1.157034e-07 2.811769e-03 
3.923913e-02 2.313534e-07 4.498433e-03 
4.953692e-02 4.654847e-07 7.196857e-03 
6.295686e-02 9.555387e-07 1.151395e-02 
7.932793e-02 1.911608e-06 1.842070e-02 
1.006600e-01 3.905651e-06 2.947052e-02 
1.278008e-01 7.993296e-06 4.714866e-02 
1.612549e-01 1.605718e-05 7.543120e-02 
2.044247e-01 3.271434e-05 1.206793e-01 
2.582602e-01 6.596643e-05 1.930698e-01 
3.267364e-01 1.335866e-04 3.088844e-01 
4.132253e-01 2.702482e-04 4.941713e-01 
5.218765e-01 5.444482e-04 7.906043e-01 
6.601482e-01 1.102196e-03 1.264855e+00 
8.312062e-01 2.200863e-03 2.023590e+00 
1.049134e+00 4.427594e-03 3.237458e+00 
1.320599e+00 8.837299e-03 5.179475e+00 
1.657679e+00 1.750002e-02 8.286428e+00 
2.073195e+00 3.430018e-02 1.325711e+01 
2.571949e+00 6.569089e-02 2.120951e+01 
3.161476e+00 1.226015e-01 3.393222e+01 
3.825384e+00 2.188671e-01 5.428675e+01 
4.540228e+00 3.702651e-01 8.685114e+01 
5.241765e+00 5.802018e-01 1.389495e+02 
5.864354e+00 8.345992e-01 2.222996e+02 
6.338033e+00 1.094971e+00 3.556480e+02 
6.627814e+00 1.319108e+00 5.689866e+02 
6.725356e+00 1.473437e+00 9.102982e+02 
6.663325e+00 1.552100e+00 1.456348e+03 
6.488305e+00 1.566011e+00 2.329952e+03 
6.248919e+00 1.533609e+00 3.727594e+03 
5.990840e+00 1.474893e+00 5.963623e+03 
5.745474e+00 1.404494e+00 9.540955e+03 
5.535181e+00 1.333699e+00 1.526418e+04 
5.380066e+00 1.272621e+00 2.442053e+04 
5.280447e+00 1.224402e+00 3.906940e+04 
5.238074e+00 1.192813e+00 6.250552e+04 
5.240552e+00 1.176880e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1021.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.828338e-03 2.342673e-11 1.000000e-05 
2.288630e-03 4.594829e-11 1.599859e-05 
2.856189e-03 8.931067e-11 2.559548e-05 
3.762412e-03 2.041464e-10 4.094915e-05 
4.616997e-03 3.772433e-10 6.551286e-05 
5.983706e-03 8.212083e-10 1.048113e-04 
7.556734e-03 1.654036e-09 1.676833e-04 
9.438698e-03 3.223138e-09 2.682696e-04 
1.205892e-02 6.721529e-09 4.291934e-04 
1.529303e-02 1.370955e-08 6.866488e-04 
1.926991e-02 2.742722e-08 1.098541e-03 
2.430650e-02 5.504401e-08 1.757511e-03 
3.099752e-02 1.141627e-07 2.811769e-03 
3.902940e-02 2.278867e-07 4.498433e-03 
4.945128e-02 4.635286e-07 7.196857e-03 
6.294205e-02 9.558006e-07 1.151395e-02 
7.955071e-02 1.929648e-06 1.842070e-02 
1.009244e-01 3.940360e-06 2.947052e-02 
1.276130e-01 7.965917e-06 4.714866e-02 
1.609696e-01 1.598774e-05 7.543120e-02 
2.038538e-01 3.247280e-05 1.206793e-01 
2.573491e-01 6.533474e-05 1.930698e-01 
3.257104e-01 1.324619e-04 3.088844e-01 
4.130015e-01 2.700739e-04 4.941713e-01 
5.207688e-01 5.415196e-04 7.906043e-01 
6.591458e-01 1.098258e-03 1.264855e+00 
8.308134e-01 2.199895e-03 2.023590e+00 
1.049140e+00 4.431978e-03 3.237458e+00 
1.319296e+00 8.819802e-03 5.179475e+00 
1.656213e+00 1.747066e-02 8.286428e+00 
2.072139e+00 3.428097e-02 1.325711e+01 
2.571732e+00 6.573680e-02 2.120951e+01 
3.157391e+00 1.222469e-01 3.393222e+01 
3.825264e+00 2.190455e-01 5.428675e+01 
4.533509e+00 3.689973e-01 8.685114e+01 
5.235767e+00 5.787858e-01 1.389495e+02 
5.859111e+00 8.331611e-01 2.222996e+02 
6.336732e+00 1.095119e+00 3.556480e+02 
6.624320e+00 1.318137e+00 5.689866e+02 
6.722611e+00 1.472771e+00 9.102982e+02 
6.660650e+00 1.551415e+00 1.456348e+03 
6.484829e+00 1.564909e+00 2.329952e+03 
6.247721e+00 1.533556e+00 3.727594e+03 
5.987084e+00 1.473750e+00 5.963623e+03 
5.742313e+00 1.403643e+00 9.540955e+03 
5.534282e+00 1.333688e+00 1.526418e+04 
5.377144e+00 1.271929e+00 2.442053e+04 
5.277835e+00 1.223831e+00 3.906940e+04 
5.233628e+00 1.191673e+00 6.250552e+04 
5.237942e+00 1.176321e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1022.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.857201e-03 2.457787e-11 1.000000e-05 
2.340893e-03 4.921673e-11 1.599859e-05 
2.922736e-03 9.579359e-11 2.559548e-05 
3.724900e-03 1.982949e-10 4.094915e-05 
4.747021e-03 4.104225e-10 6.551286e-05 
5.937896e-03 8.032774e-10 1.048113e-04 
7.408204e-03 1.559935e-09 1.676833e-04 
9.465712e-03 3.254076e-09 2.682696e-04 
1.205583e-02 6.722937e-09 4.291934e-04 
1.526049e-02 1.363558e-08 6.866488e-04 
1.920207e-02 2.716515e-08 1.098541e-03 
2.428409e-02 5.494570e-08 1.757511e-03 
3.076803e-02 1.117551e-07 2.811769e-03 
3.902575e-02 2.280459e-07 4.498433e-03 
4.965832e-02 4.698346e-07 7.196857e-03 
6.264728e-02 9.433577e-07 1.151395e-02 
7.924205e-02 1.909142e-06 1.842070e-02 
1.004955e-01 3.894153e-06 2.947052e-02 
1.268131e-01 7.824709e-06 4.714866e-02 
1.613246e-01 1.610953e-05 7.543120e-02 
2.034129e-01 3.229420e-05 1.206793e-01 
2.577739e-01 6.572307e-05 1.930698e-01 
3.261626e-01 1.331445e-04 3.088844e-01 
4.122206e-01 2.688079e-04 4.941713e-01 
5.206130e-01 5.415633e-04 7.906043e-01 
6.582374e-01 1.094795e-03 1.264855e+00 
8.297000e-01 2.193209e-03 2.023590e+00 
1.046478e+00 4.402661e-03 3.237458e+00 
1.318494e+00 8.812315e-03 5.179475e+00 
1.655943e+00 1.747904e-02 8.286428e+00 
2.070031e+00 3.420977e-02 1.325711e+01 
2.567158e+00 6.545157e-02 2.120951e+01 
3.155497e+00 1.221437e-01 3.393222e+01 
3.819377e+00 2.182539e-01 5.428675e+01 
4.532981e+00 3.691934e-01 8.685114e+01 
5.233012e+00 5.783925e-01 1.389495e+02 
5.854376e+00 8.319233e-01 2.222996e+02 
6.330834e+00 1.093144e+00 3.556480e+02 
6.620591e+00 1.317046e+00 5.689866e+02 
6.718241e+00 1.471260e+00 9.102982e+02 
6.657631e+00 1.550554e+00 1.456348e+03 
6.483170e+00 1.564685e+00 2.329952e+03 
6.244308e+00 1.532508e+00 3.727594e+03 
5.986923e+00 1.474090e+00 5.963623e+03 
5.741085e+00 1.403524e+00 9.540955e+03 
5.531094e+00 1.332870e+00 1.526418e+04 
5.376191e+00 1.271891e+00 2.442053e+04 
5.277051e+00 1.223846e+00 3.906940e+04 
5.231234e+00 1.191180e+00 6.250552e+04 
5.233081e+00 1.175052e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1023.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.815944e-03 2.299852e-11 1.000000e-05 
2.238109e-03 4.305622e-11 1.599859e-05 
2.842840e-03 8.823684e-11 2.559548e-05 
3.629660e-03 1.836498e-10 4.094915e-05 
4.631955e-03 3.816678e-10 6.551286e-05 
5.951922e-03 8.097749e-10 1.048113e-04 
7.435634e-03 1.578871e-09 1.676833e-04 
9.396163e-03 3.185988e-09 2.682696e-04 
1.190190e-02 6.475020e-09 4.291934e-04 
1.508965e-02 1.319562e-08 6.866488e-04 
1.925430e-02 2.741424e-08 1.098541e-03 
2.445297e-02 5.615493e-08 1.757511e-03 
3.091175e-02 1.134394e-07 2.811769e-03 
3.908863e-02 2.293742e-07 4.498433e-03 
4.976807e-02 4.734195e-07 7.196857e-03 
6.252609e-02 9.388115e-07 1.151395e-02 
7.931987e-02 1.916645e-06 1.842070e-02 
1.000943e-01 3.851460e-06 2.947052e-02 
1.274693e-01 7.954589e-06 4.714866e-02 
1.611108e-01 1.606127e-05 7.543120e-02 
2.032198e-01 3.223380e-05 1.206793e-01 
2.572191e-01 6.536355e-05 1.930698e-01 
3.254266e-01 1.323747e-04 3.088844e-01 
4.113716e-01 2.674120e-04 4.941713e-01 
5.210020e-01 5.433083e-04 7.906043e-01 
6.571441e-01 1.090416e-03 1.264855e+00 
8.302885e-01 2.200019e-03 2.023590e+00 
1.047364e+00 4.418136e-03 3.237458e+00 
1.318572e+00 8.822429e-03 5.179475e+00 
1.653280e+00 1.741192e-02 8.286428e+00 
2.067521e+00 3.411881e-02 1.325711e+01 
2.567276e+00 6.552252e-02 2.120951e+01 
3.154471e+00 1.221396e-01 3.393222e+01 
3.817461e+00 2.181297e-01 5.428675e+01 
4.529137e+00 3.686052e-01 8.685114e+01 
5.228672e+00 5.774987e-01 1.389495e+02 
5.850283e+00 8.309385e-01 2.222996e+02 
6.328912e+00 1.093004e+00 3.556480e+02 
6.617134e+00 1.316092e+00 5.689866e+02 
6.714828e+00 1.470245e+00 9.102982e+02 
6.654651e+00 1.549711e+00 1.456348e+03 
6.479875e+00 1.563669e+00 2.329952e+03 
6.243064e+00 1.532434e+00 3.727594e+03 
5.983394e+00 1.473040e+00 5.963623e+03 
5.737305e+00 1.402436e+00 9.540955e+03 
5.529990e+00 1.332787e+00 1.526418e+04 
5.371246e+00 1.270525e+00 2.442053e+04 
5.274615e+00 1.223330e+00 3.906940e+04 
5.229881e+00 1.191015e+00 6.250552e+04 
5.229947e+00 1.174327e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1024.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.800684e-03 2.244552e-11 1.000000e-05 
2.338161e-03 4.914056e-11 1.599859e-05 
2.851675e-03 8.914910e-11 2.559548e-05 
3.731203e-03 1.996933e-10 4.094915e-05 
4.617672e-03 3.785177e-10 6.551286e-05 
5.990958e-03 8.266195e-10 1.048113e-04 
7.544467e-03 1.650831e-09 1.676833e-04 
9.459873e-03 3.254414e-09 2.682696e-04 
1.194817e-02 6.557240e-09 4.291934e-04 
1.531309e-02 1.380403e-08 6.866488e-04 
1.938757e-02 2.801477e-08 1.098541e-03 
2.458971e-02 5.715805e-08 1.757511e-03 
3.101865e-02 1.147324e-07 2.811769e-03 
3.919111e-02 2.314090e-07 4.498433e-03 
4.937488e-02 4.627391e-07 7.196857e-03 
6.269897e-02 9.475457e-07 1.151395e-02 
7.930173e-02 1.917203e-06 1.842070e-02 
1.001504e-01 3.861717e-06 2.947052e-02 
1.268945e-01 7.855132e-06 4.714866e-02 
1.604047e-01 1.586651e-05 7.543120e-02 
2.028218e-01 3.207611e-05 1.206793e-01 
2.571287e-01 6.535845e-05 1.930698e-01 
3.249317e-01 1.319006e-04 3.088844e-01 
4.103341e-01 2.656533e-04 4.941713e-01 
5.198888e-01 5.403610e-04 7.906043e-01 
6.568691e-01 1.090110e-03 1.264855e+00 
8.292641e-01 2.194028e-03 2.023590e+00 
1.046277e+00 4.408698e-03 3.237458e+00 
1.315209e+00 8.763709e-03 5.179475e+00 
1.651024e+00 1.735771e-02 8.286428e+00 
2.064880e+00 3.402146e-02 1.325711e+01 
2.564633e+00 6.538389e-02 2.120951e+01 
3.148550e+00 1.215749e-01 3.393222e+01 
3.813168e+00 2.176062e-01 5.428675e+01 
4.523197e+00 3.675220e-01 8.685114e+01 
5.224186e+00 5.765590e-01 1.389495e+02 
5.848028e+00 8.306781e-01 2.222996e+02 
6.323655e+00 1.091323e+00 3.556480e+02 
6.613618e+00 1.315106e+00 5.689866e+02 
6.712365e+00 1.469722e+00 9.102982e+02 
6.651074e+00 1.548562e+00 1.456348e+03 
6.478192e+00 1.563433e+00 2.329952e+03 
6.238541e+00 1.530886e+00 3.727594e+03 
5.980225e+00 1.472138e+00 5.963623e+03 
5.735337e+00 1.402036e+00 9.540955e+03 
5.526668e+00 1.331921e+00 1.526418e+04 
5.371279e+00 1.270815e+00 2.442053e+04 
5.270192e+00 1.222177e+00 3.906940e+04 
5.225830e+00 1.189998e+00 6.250552e+04 
5.229303e+00 1.174388e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1025.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.841425e-03 2.402718e-11 1.000000e-05 
2.342498e-03 4.946276e-11 1.599859e-05 
2.841939e-03 8.832528e-11 2.559548e-05 
3.673514e-03 1.907594e-10 4.094915e-05 
4.742001e-03 4.103229e-10 6.551286e-05 
5.904718e-03 7.922063e-10 1.048113e-04 
7.581071e-03 1.676611e-09 1.676833e-04 
9.384391e-03 3.180234e-09 2.682696e-04 
1.200288e-02 6.654213e-09 4.291934e-04 
1.515951e-02 1.340590e-08 6.866488e-04 
1.915845e-02 2.705966e-08 1.098541e-03 
2.430776e-02 5.526824e-08 1.757511e-03 
3.090096e-02 1.135422e-07 2.811769e-03 
3.907174e-02 2.295249e-07 4.498433e-03 
4.944191e-02 4.650801e-07 7.196857e-03 
6.232946e-02 9.318005e-07 1.151395e-02 
7.913805e-02 1.907216e-06 1.842070e-02 
9.993742e-02 3.840876e-06 2.947052e-02 
1.268667e-01 7.857643e-06 4.714866e-02 
1.602459e-01 1.583487e-05 7.543120e-02 
2.032416e-01 3.230721e-05 1.206793e-01 
2.566687e-01 6.507180e-05 1.930698e-01 
3.243628e-01 1.313371e-04 3.088844e-01 
4.113111e-01 2.678161e-04 4.941713e-01 
5.183143e-01 5.359903e-04 7.906043e-01 
6.562939e-01 1.088310e-03 1.264855e+00 
8.275037e-01 2.182219e-03 2.023590e+00 
1.043402e+00 4.376745e-03 3.237458e+00 
1.314030e+00 8.748682e-03 5.179475e+00 
1.652145e+00 1.740976e-02 8.286428e+00 
2.062359e+00 3.393008e-02 1.325711e+01 
2.560792e+00 6.515448e-02 2.120951e+01 
3.148779e+00 1.217141e-01 3.393222e+01 
3.809232e+00 2.171430e-01 5.428675e+01 
4.520893e+00 3.672972e-01 8.685114e+01 
5.220602e+00 5.759027e-01 1.389495e+02 
5.844676e+00 8.299842e-01 2.222996e+02 
6.319883e+00 1.090327e+00 3.556480e+02 
6.609643e+00 1.313888e+00 5.689866e+02 
6.708851e+00 1.468653e+00 9.102982e+02 
6.647161e+00 1.547241e+00 1.456348e+03 
6.473866e+00 1.561916e+00 2.329952e+03 
6.237861e+00 1.531063e+00 3.727594e+03 
5.979670e+00 1.472313e+00 5.963623e+03 
5.733959e+00 1.401858e+00 9.540955e+03 
5.523914e+00 1.331255e+00 1.526418e+04 
5.366814e+00 1.269608e+00 2.442053e+04 
5.267870e+00 1.221697e+00 3.906940e+04 
5.225759e+00 1.190236e+00 6.250552e+04 
5.225181e+00 1.173351e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1026.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.851231e-03 2.443689e-11 1.000000e-05 
2.284467e-03 4.592180e-11 1.599859e-05 
2.854973e-03 8.963346e-11 2.559548e-05 
3.666996e-03 1.899309e-10 4.094915e-05 
4.683995e-03 3.958343e-10 6.551286e-05 
5.831058e-03 7.636710e-10 1.048113e-04 
7.446087e-03 1.590189e-09 1.676833e-04 
9.493504e-03 3.295672e-09 2.682696e-04 
1.210518e-02 6.832475e-09 4.291934e-04 
1.511206e-02 1.329339e-08 6.866488e-04 
1.920803e-02 2.729685e-08 1.098541e-03 
2.423763e-02 5.484477e-08 1.757511e-03 
3.092626e-02 1.139323e-07 2.811769e-03 
3.894761e-02 2.275661e-07 4.498433e-03 
4.958285e-02 4.695263e-07 7.196857e-03 
6.224156e-02 9.287689e-07 1.151395e-02 
7.931357e-02 1.921808e-06 1.842070e-02 
9.989696e-02 3.839956e-06 2.947052e-02 
1.262799e-01 7.756663e-06 4.714866e-02 
1.607283e-01 1.599390e-05 7.543120e-02 
2.025064e-01 3.198904e-05 1.206793e-01 
2.562980e-01 6.485350e-05 1.930698e-01 
3.239467e-01 1.309599e-04 3.088844e-01 
4.103338e-01 2.661713e-04 4.941713e-01 
5.188991e-01 5.383299e-04 7.906043e-01 
6.551363e-01 1.083618e-03 1.264855e+00 
8.268616e-01 2.179264e-03 2.023590e+00 
1.043251e+00 4.379094e-03 3.237458e+00 
1.313538e+00 8.747336e-03 5.179475e+00 
1.647805e+00 1.729000e-02 8.286428e+00 
2.061320e+00 3.391149e-02 1.325711e+01 
2.558834e+00 6.506777e-02 2.120951e+01 
3.144974e+00 1.213917e-01 3.393222e+01 
3.806762e+00 2.169252e-01 5.428675e+01 
4.514522e+00 3.661130e-01 8.685114e+01 
5.217715e+00 5.754655e-01 1.389495e+02 
5.839895e+00 8.287261e-01 2.222996e+02 
6.316546e+00 1.089531e+00 3.556480e+02 
6.604439e+00 1.312050e+00 5.689866e+02 
6.704294e+00 1.467040e+00 9.102982e+02 
6.646346e+00 1.547501e+00 1.456348e+03 
6.471281e+00 1.561241e+00 2.329952e+03 
6.235678e+00 1.530565e+00 3.727594e+03 
5.976153e+00 1.471266e+00 5.963623e+03 
5.731643e+00 1.401325e+00 9.540955e+03 
5.521753e+00 1.330797e+00 1.526418e+04 
5.366310e+00 1.269718e+00 2.442053e+04 
5.266572e+00 1.221546e+00 3.906940e+04 
5.221934e+00 1.189290e+00 6.250552e+04 
5.222667e+00 1.172821e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1027.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.824412e-03 2.341295e-11 1.000000e-05 
2.332716e-03 4.894099e-11 1.599859e-05 
2.885755e-03 9.265428e-11 2.559548e-05 
3.718194e-03 1.981909e-10 4.094915e-05 
4.575245e-03 3.692585e-10 6.551286e-05 
5.875017e-03 7.818345e-10 1.048113e-04 
7.571356e-03 1.673433e-09 1.676833e-04 
9.555284e-03 3.363707e-09 2.682696e-04 
1.185246e-02 6.419666e-09 4.291934e-04 
1.525944e-02 1.369944e-08 6.866488e-04 
1.936788e-02 2.801132e-08 1.098541e-03 
2.431074e-02 5.539650e-08 1.757511e-03 
3.090931e-02 1.138560e-07 2.811769e-03 
3.875854e-02 2.244865e-07 4.498433e-03 
4.918376e-02 4.587264e-07 7.196857e-03 
6.258166e-02 9.449971e-07 1.151395e-02 
7.933930e-02 1.925554e-06 1.842070e-02 
9.980078e-02 3.832607e-06 2.947052e-02 
1.262064e-01 7.750677e-06 4.714866e-02 
1.602752e-01 1.587446e-05 7.543120e-02 
2.030623e-01 3.228463e-05 1.206793e-01 
2.566565e-01 6.518946e-05 1.930698e-01 
3.244153e-01 1.316571e-04 3.088844e-01 
4.094467e-01 2.647066e-04 4.941713e-01 
5.180825e-01 5.363147e-04 7.906043e-01 
6.555569e-01 1.086762e-03 1.264855e+00 
8.268426e-01 2.181231e-03 2.023590e+00 
1.043152e+00 4.382098e-03 3.237458e+00 
1.312481e+00 8.734720e-03 5.179475e+00 
1.646998e+00 1.728129e-02 8.286428e+00 
2.058573e+00 3.380903e-02 1.325711e+01 
2.556270e+00 6.493521e-02 2.120951e+01 
3.139494e+00 1.208783e-01 3.393222e+01 
3.804300e+00 2.167084e-01 5.428675e+01 
4.514314e+00 3.663814e-01 8.685114e+01 
5.213315e+00 5.745519e-01 1.389495e+02 
5.836006e+00 8.278190e-01 2.222996e+02 
6.313092e+00 1.088680e+00 3.556480e+02 
6.601660e+00 1.311434e+00 5.689866e+02 
6.701920e+00 1.466561e+00 9.102982e+02 
6.642720e+00 1.546324e+00 1.456348e+03 
6.468841e+00 1.560635e+00 2.329952e+03 
6.232747e+00 1.529730e+00 3.727594e+03 
5.974745e+00 1.471089e+00 5.963623e+03 
5.728373e+00 1.400428e+00 9.540955e+03 
5.521068e+00 1.330860e+00 1.526418e+04 
5.362376e+00 1.268686e+00 2.442053e+04 
5.263681e+00 1.220882e+00 3.906940e+04 
5.219122e+00 1.188663e+00 6.250552e+04 
5.220522e+00 1.172407e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1028.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.825596e-03 2.348142e-11 1.000000e-05 
2.326720e-03 4.861191e-11 1.599859e-05 
2.860470e-03 9.032792e-11 2.559548e-05 
3.630889e-03 1.847349e-10 4.094915e-05 
4.728173e-03 4.079342e-10 6.551286e-05 
5.954304e-03 8.147100e-10 1.048113e-04 
7.543091e-03 1.656373e-09 1.676833e-04 
9.412500e-03 3.218289e-09 2.682696e-04 
1.188441e-02 6.478025e-09 4.291934e-04 
1.501733e-02 1.307038e-08 6.866488e-04 
1.935911e-02 2.800053e-08 1.098541e-03 
2.418306e-02 5.458132e-08 1.757511e-03 
3.091919e-02 1.140761e-07 2.811769e-03 
3.892311e-02 2.275797e-07 4.498433e-03 
4.952007e-02 4.686568e-07 7.196857e-03 
6.247388e-02 9.410386e-07 1.151395e-02 
7.902529e-02 1.904634e-06 1.842070e-02 
1.000681e-01 3.867250e-06 2.947052e-02 
1.266927e-01 7.848259e-06 4.714866e-02 
1.602017e-01 1.586806e-05 7.543120e-02 
2.024930e-01 3.204506e-05 1.206793e-01 
2.565072e-01 6.513910e-05 1.930698e-01 
3.243480e-01 1.317033e-04 3.088844e-01 
4.089019e-01 2.639081e-04 4.941713e-01 
5.170021e-01 5.334859e-04 7.906043e-01 
6.531526e-01 1.075899e-03 1.264855e+00 
8.250280e-01 2.169016e-03 2.023590e+00 
1.041395e+00 4.364244e-03 3.237458e+00 
1.312109e+00 8.735740e-03 5.179475e+00 
1.645752e+00 1.725879e-02 8.286428e+00 
2.057960e+00 3.381122e-02 1.325711e+01 
2.553070e+00 6.475466e-02 2.120951e+01 
3.138429e+00 1.208688e-01 3.393222e+01 
3.800268e+00 2.162289e-01 5.428675e+01 
4.509795e+00 3.656334e-01 8.685114e+01 
5.211137e+00 5.743364e-01 1.389495e+02 
5.832568e+00 8.270892e-01 2.222996e+02 
6.307385e+00 1.086789e+00 3.556480e+02 
6.598206e+00 1.310476e+00 5.689866e+02 
6.699681e+00 1.466152e+00 9.102982e+02 
6.640139e+00 1.545680e+00 1.456348e+03 
6.467045e+00 1.560341e+00 2.329952e+03 
6.230264e+00 1.529096e+00 3.727594e+03 
5.971688e+00 1.470229e+00 5.963623e+03 
5.726663e+00 1.400123e+00 9.540955e+03 
5.517803e+00 1.330012e+00 1.526418e+04 
5.362118e+00 1.268878e+00 2.442053e+04 
5.260115e+00 1.220003e+00 3.906940e+04 
5.215547e+00 1.187796e+00 6.250552e+04 
5.218915e+00 1.172162e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1029.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.800887e-03 2.256274e-11 1.000000e-05 
2.225888e-03 4.260320e-11 1.599859e-05 
2.931476e-03 9.731760e-11 2.559548e-05 
3.665320e-03 1.902252e-10 4.094915e-05 
4.582852e-03 3.718260e-10 6.551286e-05 
5.844341e-03 7.711503e-10 1.048113e-04 
7.388811e-03 1.558318e-09 1.676833e-04 
9.560679e-03 3.375969e-09 2.682696e-04 
1.192625e-02 6.553060e-09 4.291934e-04 
1.515762e-02 1.345321e-08 6.866488e-04 
1.901253e-02 2.654923e-08 1.098541e-03 
2.409383e-02 5.403191e-08 1.757511e-03 
3.072467e-02 1.120455e-07 2.811769e-03 
3.887943e-02 2.270350e-07 4.498433e-03 
4.941693e-02 4.661878e-07 7.196857e-03 
6.218407e-02 9.289060e-07 1.151395e-02 
7.892366e-02 1.899140e-06 1.842070e-02 
9.951884e-02 3.807618e-06 2.947052e-02 
1.265240e-01 7.824541e-06 4.714866e-02 
1.593776e-01 1.563964e-05 7.543120e-02 
2.018888e-01 3.178995e-05 1.206793e-01 
2.560524e-01 6.485628e-05 1.930698e-01 
3.240993e-01 1.315284e-04 3.088844e-01 
4.088807e-01 2.641235e-04 4.941713e-01 
5.173960e-01 5.352253e-04 7.906043e-01 
6.543813e-01 1.083030e-03 1.264855e+00 
8.254657e-01 2.174574e-03 2.023590e+00 
1.040152e+00 4.352860e-03 3.237458e+00 
1.310923e+00 8.720519e-03 5.179475e+00 
1.643433e+00 1.720268e-02 8.286428e+00 
2.057090e+00 3.380076e-02 1.325711e+01 
2.552730e+00 6.479000e-02 2.120951e+01 
3.136470e+00 1.207572e-01 3.393222e+01 
3.797138e+00 2.159002e-01 5.428675e+01 
4.507021e+00 3.652962e-01 8.685114e+01 
5.206217e+00 5.732584e-01 1.389495e+02 
5.827833e+00 8.258476e-01 2.222996e+02 
6.303345e+00 1.085666e+00 3.556480e+02 
6.594237e+00 1.309258e+00 5.689866e+02 
6.696318e+00 1.465156e+00 9.102982e+02 
6.636681e+00 1.544588e+00 1.456348e+03 
6.463579e+00 1.559237e+00 2.329952e+03 
6.226339e+00 1.527812e+00 3.727594e+03 
5.968497e+00 1.469314e+00 5.963623e+03 
5.725142e+00 1.399890e+00 9.540955e+03 
5.516334e+00 1.329797e+00 1.526418e+04 
5.357381e+00 1.267578e+00 2.442053e+04 
5.258214e+00 1.219656e+00 3.906940e+04 
5.214897e+00 1.187850e+00 6.250552e+04 
5.215533e+00 1.171357e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-103.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.794118e-02 2.233094e-09 1.000000e-05 
2.268239e-02 4.512534e-09 1.599859e-05 
2.918894e-02 9.616325e-09 2.559548e-05 
3.651093e-02 1.882015e-08 4.094915e-05 
4.698801e-02 4.011578e-08 6.551286e-05 
5.904284e-02 7.958953e-08 1.048113e-04 
7.444856e-02 1.595597e-07 1.676833e-04 
9.468985e-02 3.282955e-07 2.682696e-04 
1.198757e-01 6.661131e-07 4.291934e-04 
1.514208e-01 1.342493e-06 6.866488e-04 
1.918708e-01 2.731385e-06 1.098541e-03 
2.428219e-01 5.536312e-06 1.757511e-03 
3.090389e-01 1.141297e-05 2.811769e-03 
3.894643e-01 2.284361e-05 4.498433e-03 
4.932339e-01 4.640078e-05 7.196857e-03 
6.245744e-01 9.421640e-05 1.151395e-02 
7.903942e-01 1.909488e-04 1.842070e-02 
9.994093e-01 3.860421e-04 2.947052e-02 
1.264408e+00 7.818006e-04 4.714866e-02 
1.594014e+00 1.566608e-03 7.543120e-02 
2.019649e+00 3.187035e-03 1.206793e-01 
2.545295e+00 6.381140e-03 1.930698e-01 
3.215171e+00 1.286740e-02 3.088844e-01 
4.048054e+00 2.569984e-02 4.941713e-01 
5.075196e+00 5.070556e-02 7.906043e-01 
6.350587e+00 9.952524e-02 1.264855e+00 
7.892626e+00 1.916103e-01 2.023590e+00 
9.710295e+00 3.584702e-01 3.237458e+00 
1.177613e+01 6.440417e-01 5.179475e+00 
1.401117e+01 1.096994e+00 8.286428e+00 
1.623700e+01 1.736895e+00 1.325711e+01 
1.823632e+01 2.524797e+00 2.120951e+01 
1.979480e+01 3.350484e+00 3.393222e+01 
2.077855e+01 4.075611e+00 5.428675e+01 
2.115711e+01 4.591471e+00 8.685114e+01 
2.101450e+01 4.866334e+00 1.389495e+02 
2.049763e+01 4.931473e+00 2.222996e+02 
1.976086e+01 4.843752e+00 3.556480e+02 
1.895081e+01 4.666683e+00 5.689866e+02 
1.816980e+01 4.447561e+00 9.102982e+02 
1.749454e+01 4.224309e+00 1.456348e+03 
1.698148e+01 4.026507e+00 2.329952e+03 
1.664522e+01 3.868781e+00 3.727594e+03 
1.649143e+01 3.762953e+00 5.963623e+03 
1.648301e+01 3.706684e+00 9.540955e+03 
1.657935e+01 3.694708e+00 1.526418e+04 
1.672540e+01 3.713653e+00 2.442053e+04 
1.687445e+01 3.748642e+00 3.906940e+04 
1.701264e+01 3.792368e+00 6.250552e+04 
1.710216e+01 3.827993e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1030.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.772498e-03 2.153336e-11 1.000000e-05 
2.280262e-03 4.584670e-11 1.599859e-05 
2.947514e-03 9.901970e-11 2.559548e-05 
3.626255e-03 1.843865e-10 4.094915e-05 
4.587729e-03 3.733768e-10 6.551286e-05 
5.824640e-03 7.641196e-10 1.048113e-04 
7.361233e-03 1.542431e-09 1.676833e-04 
9.368220e-03 3.179255e-09 2.682696e-04 
1.187867e-02 6.481240e-09 4.291934e-04 
1.519304e-02 1.356089e-08 6.866488e-04 
1.915299e-02 2.716840e-08 1.098541e-03 
2.414692e-02 5.444271e-08 1.757511e-03 
3.072253e-02 1.121310e-07 2.811769e-03 
3.892051e-02 2.279767e-07 4.498433e-03 
4.942305e-02 4.668141e-07 7.196857e-03 
6.241882e-02 9.403785e-07 1.151395e-02 
7.860425e-02 1.877999e-06 1.842070e-02 
9.962158e-02 3.823134e-06 2.947052e-02 
1.265168e-01 7.830814e-06 4.714866e-02 
1.597778e-01 1.577308e-05 7.543120e-02 
2.018941e-01 3.182336e-05 1.206793e-01 
2.549041e-01 6.404983e-05 1.930698e-01 
3.224960e-01 1.297120e-04 3.088844e-01 
4.093692e-01 2.653284e-04 4.941713e-01 
5.174267e-01 5.358400e-04 7.906043e-01 
6.523508e-01 1.074025e-03 1.264855e+00 
8.232076e-01 2.158880e-03 2.023590e+00 
1.040524e+00 4.361744e-03 3.237458e+00 
1.308085e+00 8.672475e-03 5.179475e+00 
1.642705e+00 1.719639e-02 8.286428e+00 
2.051985e+00 3.358298e-02 1.325711e+01 
2.550017e+00 6.464613e-02 2.120951e+01 
3.133605e+00 1.205421e-01 3.393222e+01 
3.795367e+00 2.157983e-01 5.428675e+01 
4.502138e+00 3.644625e-01 8.685114e+01 
5.202826e+00 5.726604e-01 1.389495e+02 
5.822470e+00 8.243589e-01 2.222996e+02 
6.300127e+00 1.084921e+00 3.556480e+02 
6.591167e+00 1.308492e+00 5.689866e+02 
6.691546e+00 1.463429e+00 9.102982e+02 
6.632563e+00 1.543158e+00 1.456348e+03 
6.461206e+00 1.558662e+00 2.329952e+03 
6.224369e+00 1.527407e+00 3.727594e+03 
5.967858e+00 1.469453e+00 5.963623e+03 
5.721869e+00 1.398990e+00 9.540955e+03 
5.513092e+00 1.328956e+00 1.526418e+04 
5.355521e+00 1.267235e+00 2.442053e+04 
5.257399e+00 1.219657e+00 3.906940e+04 
5.210674e+00 1.186776e+00 6.250552e+04 
5.212813e+00 1.170760e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1031.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.829748e-03 2.371097e-11 1.000000e-05 
2.301997e-03 4.721604e-11 1.599859e-05 
2.918532e-03 9.622074e-11 2.559548e-05 
3.693116e-03 1.949640e-10 4.094915e-05 
4.555661e-03 3.659567e-10 6.551286e-05 
5.813926e-03 7.606486e-10 1.048113e-04 
7.355715e-03 1.540459e-09 1.676833e-04 
9.327060e-03 3.140580e-09 2.682696e-04 
1.202872e-02 6.736494e-09 4.291934e-04 
1.513400e-02 1.341642e-08 6.866488e-04 
1.899895e-02 2.654391e-08 1.098541e-03 
2.441788e-02 5.635078e-08 1.757511e-03 
3.076379e-02 1.126926e-07 2.811769e-03 
3.869143e-02 2.241922e-07 4.498433e-03 
4.897229e-02 4.545985e-07 7.196857e-03 
6.214364e-02 9.288970e-07 1.151395e-02 
7.903298e-02 1.910750e-06 1.842070e-02 
9.987109e-02 3.855672e-06 2.947052e-02 
1.259483e-01 7.733231e-06 4.714866e-02 
1.598277e-01 1.580320e-05 7.543120e-02 
2.017770e-01 3.179882e-05 1.206793e-01 
2.554258e-01 6.450642e-05 1.930698e-01 
3.221485e-01 1.294188e-04 3.088844e-01 
4.088683e-01 2.646123e-04 4.941713e-01 
5.167735e-01 5.343316e-04 7.906043e-01 
6.531300e-01 1.078920e-03 1.264855e+00 
8.231464e-01 2.160488e-03 2.023590e+00 
1.039665e+00 4.355169e-03 3.237458e+00 
1.308389e+00 8.686873e-03 5.179475e+00 
1.641518e+00 1.717569e-02 8.286428e+00 
2.051999e+00 3.361565e-02 1.325711e+01 
2.545908e+00 6.439716e-02 2.120951e+01 
3.131980e+00 1.204683e-01 3.393222e+01 
3.791012e+00 2.152647e-01 5.428675e+01 
4.496441e+00 3.634379e-01 8.685114e+01 
5.199169e+00 5.719787e-01 1.389495e+02 
5.818294e+00 8.233370e-01 2.222996e+02 
6.297940e+00 1.084650e+00 3.556480e+02 
6.587539e+00 1.307443e+00 5.689866e+02 
6.689552e+00 1.463144e+00 9.102982e+02 
6.629669e+00 1.542352e+00 1.456348e+03 
6.458936e+00 1.558135e+00 2.329952e+03 
6.222967e+00 1.527257e+00 3.727594e+03 
5.964487e+00 1.468463e+00 5.963623e+03 
5.720139e+00 1.398677e+00 9.540955e+03 
5.509856e+00 1.328117e+00 1.526418e+04 
5.354687e+00 1.267234e+00 2.442053e+04 
5.253601e+00 1.218702e+00 3.906940e+04 
5.208990e+00 1.186504e+00 6.250552e+04 
5.211023e+00 1.170456e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1032.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.830953e-03 2.378088e-11 1.000000e-05 
2.307597e-03 4.760761e-11 1.599859e-05 
2.927320e-03 9.718679e-11 2.559548e-05 
3.642789e-03 1.872831e-10 4.094915e-05 
4.704794e-03 4.034767e-10 6.551286e-05 
5.834989e-03 7.696914e-10 1.048113e-04 
7.512344e-03 1.642567e-09 1.676833e-04 
9.318242e-03 3.134719e-09 2.682696e-04 
1.183530e-02 6.422957e-09 4.291934e-04 
1.519474e-02 1.359178e-08 6.866488e-04 
1.927352e-02 2.773830e-08 1.098541e-03 
2.427330e-02 5.540935e-08 1.757511e-03 
3.052859e-02 1.102344e-07 2.811769e-03 
3.883049e-02 2.268382e-07 4.498433e-03 
4.936296e-02 4.660167e-07 7.196857e-03 
6.196884e-02 9.219742e-07 1.151395e-02 
7.831136e-02 1.860690e-06 1.842070e-02 
9.950209e-02 3.816790e-06 2.947052e-02 
1.257979e-01 7.713029e-06 4.714866e-02 
1.592962e-01 1.566122e-05 7.543120e-02 
2.013339e-01 3.162044e-05 1.206793e-01 
2.551279e-01 6.434330e-05 1.930698e-01 
3.230518e-01 1.306368e-04 3.088844e-01 
4.077557e-01 2.627129e-04 4.941713e-01 
5.148905e-01 5.290258e-04 7.906043e-01 
6.507231e-01 1.068075e-03 1.264855e+00 
8.224502e-01 2.157099e-03 2.023590e+00 
1.037119e+00 4.327458e-03 3.237458e+00 
1.307514e+00 8.677831e-03 5.179475e+00 
1.638943e+00 1.711165e-02 8.286428e+00 
2.050761e+00 3.358702e-02 1.325711e+01 
2.544932e+00 6.438418e-02 2.120951e+01 
3.126650e+00 1.199729e-01 3.393222e+01 
3.786455e+00 2.146977e-01 5.428675e+01 
4.495380e+00 3.635024e-01 8.685114e+01 
5.195406e+00 5.712633e-01 1.389495e+02 
5.814185e+00 8.223408e-01 2.222996e+02 
6.291625e+00 1.082478e+00 3.556480e+02 
6.584115e+00 1.306497e+00 5.689866e+02 
6.685495e+00 1.461785e+00 9.102982e+02 
6.627264e+00 1.541795e+00 1.456348e+03 
6.456841e+00 1.557693e+00 2.329952e+03 
6.220461e+00 1.526609e+00 3.727594e+03 
5.962595e+00 1.468083e+00 5.963623e+03 
5.718275e+00 1.398312e+00 9.540955e+03 
5.509485e+00 1.328288e+00 1.526418e+04 
5.352629e+00 1.266824e+00 2.442053e+04 
5.252710e+00 1.218678e+00 3.906940e+04 
5.205814e+00 1.185760e+00 6.250552e+04 
5.208361e+00 1.169877e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1033.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.775126e-03 2.169224e-11 1.000000e-05 
2.213450e-03 4.205587e-11 1.599859e-05 
2.815477e-03 8.655118e-11 2.559548e-05 
3.696625e-03 1.958995e-10 4.094915e-05 
4.542791e-03 3.635680e-10 6.551286e-05 
5.950278e-03 8.170130e-10 1.048113e-04 
7.319670e-03 1.520869e-09 1.676833e-04 
9.383320e-03 3.203958e-09 2.682696e-04 
1.179836e-02 6.369157e-09 4.291934e-04 
1.505019e-02 1.322035e-08 6.866488e-04 
1.898669e-02 2.654392e-08 1.098541e-03 
2.406676e-02 5.405933e-08 1.757511e-03 
3.050047e-02 1.100367e-07 2.811769e-03 
3.889575e-02 2.282045e-07 4.498433e-03 
4.906753e-02 4.581430e-07 7.196857e-03 
6.210422e-02 9.289291e-07 1.151395e-02 
7.849548e-02 1.875661e-06 1.842070e-02 
9.934345e-02 3.802245e-06 2.947052e-02 
1.258699e-01 7.733765e-06 4.714866e-02 
1.596105e-01 1.576936e-05 7.543120e-02 
2.013549e-01 3.166100e-05 1.206793e-01 
2.547206e-01 6.409773e-05 1.930698e-01 
3.224049e-01 1.299795e-04 3.088844e-01 
4.073218e-01 2.621289e-04 4.941713e-01 
5.146976e-01 5.289430e-04 7.906043e-01 
6.504506e-01 1.067766e-03 1.264855e+00 
8.219218e-01 2.155027e-03 2.023590e+00 
1.036914e+00 4.329065e-03 3.237458e+00 
1.304364e+00 8.623678e-03 5.179475e+00 
1.639241e+00 1.713731e-02 8.286428e+00 
2.049043e+00 3.353495e-02 1.325711e+01 
2.542043e+00 6.422715e-02 2.120951e+01 
3.125825e+00 1.199897e-01 3.393222e+01 
3.782227e+00 2.141859e-01 5.428675e+01 
4.491811e+00 3.629773e-01 8.685114e+01 
5.188592e+00 5.695910e-01 1.389495e+02 
5.810809e+00 8.216319e-01 2.222996e+02 
6.288478e+00 1.081763e+00 3.556480e+02 
6.581102e+00 1.305757e+00 5.689866e+02 
6.682120e+00 1.460780e+00 9.102982e+02 
6.623793e+00 1.540691e+00 1.456348e+03 
6.453393e+00 1.556594e+00 2.329952e+03 
6.218028e+00 1.525993e+00 3.727594e+03 
5.959987e+00 1.467406e+00 5.963623e+03 
5.715497e+00 1.397598e+00 9.540955e+03 
5.506462e+00 1.327523e+00 1.526418e+04 
5.350016e+00 1.266230e+00 2.442053e+04 
5.248827e+00 1.217695e+00 3.906940e+04 
5.205214e+00 1.185828e+00 6.250552e+04 
5.205530e+00 1.169244e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1034.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.835522e-03 2.400579e-11 1.000000e-05 
2.314792e-03 4.814744e-11 1.599859e-05 
2.903451e-03 9.501254e-11 2.559548e-05 
3.635031e-03 1.864498e-10 4.094915e-05 
4.668762e-03 3.950414e-10 6.551286e-05 
5.761349e-03 7.423521e-10 1.048113e-04 
7.521692e-03 1.651902e-09 1.676833e-04 
9.339433e-03 3.162271e-09 2.682696e-04 
1.177266e-02 6.333756e-09 4.291934e-04 
1.494562e-02 1.295922e-08 6.866488e-04 
1.895302e-02 2.642851e-08 1.098541e-03 
2.426361e-02 5.545034e-08 1.757511e-03 
3.052078e-02 1.103634e-07 2.811769e-03 
3.849015e-02 2.213538e-07 4.498433e-03 
4.911364e-02 4.598804e-07 7.196857e-03 
6.177518e-02 9.151275e-07 1.151395e-02 
7.839502e-02 1.870277e-06 1.842070e-02 
9.964767e-02 3.840996e-06 2.947052e-02 
1.255100e-01 7.675042e-06 4.714866e-02 
1.588252e-01 1.555281e-05 7.543120e-02 
2.009906e-01 3.151992e-05 1.206793e-01 
2.544768e-01 6.397570e-05 1.930698e-01 
3.213938e-01 1.288852e-04 3.088844e-01 
4.077568e-01 2.632238e-04 4.941713e-01 
5.154876e-01 5.318954e-04 7.906043e-01 
6.501196e-01 1.067167e-03 1.264855e+00 
8.202343e-01 2.143858e-03 2.023590e+00 
1.035587e+00 4.316648e-03 3.237458e+00 
1.304207e+00 8.628847e-03 5.179475e+00 
1.635404e+00 1.703391e-02 8.286428e+00 
2.044946e+00 3.336683e-02 1.325711e+01 
2.538156e+00 6.399532e-02 2.120951e+01 
3.120930e+00 1.195440e-01 3.393222e+01 
3.782095e+00 2.143559e-01 5.428675e+01 
4.485245e+00 3.617491e-01 8.685114e+01 
5.187045e+00 5.695695e-01 1.389495e+02 
5.808543e+00 8.213588e-01 2.222996e+02 
6.283461e+00 1.080187e+00 3.556480e+02 
6.576821e+00 1.304377e+00 5.689866e+02 
6.678754e+00 1.459779e+00 9.102982e+02 
6.621588e+00 1.540235e+00 1.456348e+03 
6.449806e+00 1.555427e+00 2.329952e+03 
6.213848e+00 1.524591e+00 3.727594e+03 
5.956619e+00 1.466414e+00 5.963623e+03 
5.713170e+00 1.397056e+00 9.540955e+03 
5.504859e+00 1.327258e+00 1.526418e+04 
5.347519e+00 1.265674e+00 2.442053e+04 
5.246979e+00 1.217363e+00 3.906940e+04 
5.201310e+00 1.184854e+00 6.250552e+04 
5.202076e+00 1.168415e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1035.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.783334e-03 2.203714e-11 1.000000e-05 
2.225196e-03 4.281168e-11 1.599859e-05 
2.908113e-03 9.556329e-11 2.559548e-05 
3.697978e-03 1.964943e-10 4.094915e-05 
4.555576e-03 3.673560e-10 6.551286e-05 
5.784521e-03 7.520721e-10 1.048113e-04 
7.470660e-03 1.620071e-09 1.676833e-04 
9.287074e-03 3.112390e-09 2.682696e-04 
1.176903e-02 6.334012e-09 4.291934e-04 
1.496291e-02 1.301684e-08 6.866488e-04 
1.889904e-02 2.622869e-08 1.098541e-03 
2.418726e-02 5.498163e-08 1.757511e-03 
3.055471e-02 1.108389e-07 2.811769e-03 
3.890063e-02 2.287326e-07 4.498433e-03 
4.874849e-02 4.501341e-07 7.196857e-03 
6.193030e-02 9.229300e-07 1.151395e-02 
7.815492e-02 1.854938e-06 1.842070e-02 
9.884487e-02 3.752535e-06 2.947052e-02 
1.252467e-01 7.634219e-06 4.714866e-02 
1.590865e-01 1.564480e-05 7.543120e-02 
2.008097e-01 3.146533e-05 1.206793e-01 
2.546384e-01 6.415960e-05 1.930698e-01 
3.209967e-01 1.285323e-04 3.088844e-01 
4.061762e-01 2.604265e-04 4.941713e-01 
5.133034e-01 5.256721e-04 7.906043e-01 
6.503088e-01 1.069130e-03 1.264855e+00 
8.195010e-01 2.140179e-03 2.023590e+00 
1.033336e+00 4.292723e-03 3.237458e+00 
1.303793e+00 8.628906e-03 5.179475e+00 
1.635218e+00 1.704439e-02 8.286428e+00 
2.045003e+00 3.340123e-02 1.325711e+01 
2.537865e+00 6.403342e-02 2.120951e+01 
3.119099e+00 1.194464e-01 3.393222e+01 
3.777819e+00 2.138357e-01 5.428675e+01 
4.484354e+00 3.618516e-01 8.685114e+01 
5.183871e+00 5.690374e-01 1.389495e+02 
5.803063e+00 8.198221e-01 2.222996e+02 
6.280901e+00 1.079741e+00 3.556480e+02 
6.571625e+00 1.302535e+00 5.689866e+02 
6.675496e+00 1.458833e+00 9.102982e+02 
6.619550e+00 1.539862e+00 1.456348e+03 
6.447489e+00 1.554875e+00 2.329952e+03 
6.211740e+00 1.524120e+00 3.727594e+03 
5.954736e+00 1.466036e+00 5.963623e+03 
5.710806e+00 1.396499e+00 9.540955e+03 
5.501107e+00 1.326235e+00 1.526418e+04 
5.344959e+00 1.265096e+00 2.442053e+04 
5.244768e+00 1.216915e+00 3.906940e+04 
5.198133e+00 1.184109e+00 6.250552e+04 
5.199502e+00 1.167862e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1036.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.824363e-03 2.361621e-11 1.000000e-05 
2.255599e-03 4.463361e-11 1.599859e-05 
2.851264e-03 9.015486e-11 2.559548e-05 
3.644562e-03 1.882837e-10 4.094915e-05 
4.657692e-03 3.929967e-10 6.551286e-05 
5.786508e-03 7.535748e-10 1.048113e-04 
7.320687e-03 1.525922e-09 1.676833e-04 
9.396816e-03 3.227147e-09 2.682696e-04 
1.192376e-02 6.593499e-09 4.291934e-04 
1.517440e-02 1.358976e-08 6.866488e-04 
1.914149e-02 2.727745e-08 1.098541e-03 
2.418064e-02 5.498957e-08 1.757511e-03 
3.056507e-02 1.110589e-07 2.811769e-03 
3.887795e-02 2.285532e-07 4.498433e-03 
4.878578e-02 4.516039e-07 7.196857e-03 
6.164939e-02 9.113077e-07 1.151395e-02 
7.822214e-02 1.861525e-06 1.842070e-02 
9.895363e-02 3.768573e-06 2.947052e-02 
1.258187e-01 7.746763e-06 4.714866e-02 
1.590848e-01 1.565942e-05 7.543120e-02 
2.008431e-01 3.151143e-05 1.206793e-01 
2.545747e-01 6.417344e-05 1.930698e-01 
3.216697e-01 1.294672e-04 3.088844e-01 
4.068565e-01 2.619898e-04 4.941713e-01 
5.137545e-01 5.275674e-04 7.906043e-01 
6.491144e-01 1.064278e-03 1.264855e+00 
8.202224e-01 2.147899e-03 2.023590e+00 
1.033752e+00 4.302029e-03 3.237458e+00 
1.300189e+00 8.565889e-03 5.179475e+00 
1.634625e+00 1.704215e-02 8.286428e+00 
2.041671e+00 3.327055e-02 1.325711e+01 
2.535302e+00 6.390098e-02 2.120951e+01 
3.117519e+00 1.193769e-01 3.393222e+01 
3.772454e+00 2.131348e-01 5.428675e+01 
4.481165e+00 3.614150e-01 8.685114e+01 
5.179281e+00 5.680613e-01 1.389495e+02 
5.801530e+00 8.198350e-01 2.222996e+02 
6.278558e+00 1.079393e+00 3.556480e+02 
6.570266e+00 1.302625e+00 5.689866e+02 
6.672956e+00 1.458259e+00 9.102982e+02 
6.615948e+00 1.538690e+00 1.456348e+03 
6.444362e+00 1.553930e+00 2.329952e+03 
6.209926e+00 1.523781e+00 3.727594e+03 
5.953630e+00 1.465979e+00 5.963623e+03 
5.709066e+00 1.396179e+00 9.540955e+03 
5.500188e+00 1.326211e+00 1.526418e+04 
5.340986e+00 1.264046e+00 2.442053e+04 
5.242893e+00 1.216574e+00 3.906940e+04 
5.196938e+00 1.183989e+00 6.250552e+04 
5.197700e+00 1.167553e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1037.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.784114e-03 2.210870e-11 1.000000e-05 
2.208789e-03 4.195257e-11 1.599859e-05 
2.830931e-03 8.832493e-11 2.559548e-05 
3.627970e-03 1.859031e-10 4.094915e-05 
4.685665e-03 4.005062e-10 6.551286e-05 
5.837456e-03 7.744022e-10 1.048113e-04 
7.360467e-03 1.552429e-09 1.676833e-04 
9.464013e-03 3.300059e-09 2.682696e-04 
1.183707e-02 6.456962e-09 4.291934e-04 
1.501884e-02 1.318878e-08 6.866488e-04 
1.917715e-02 2.745670e-08 1.098541e-03 
2.416817e-02 5.495754e-08 1.757511e-03 
3.043381e-02 1.097401e-07 2.811769e-03 
3.859413e-02 2.238000e-07 4.498433e-03 
4.871291e-02 4.500172e-07 7.196857e-03 
6.186489e-02 9.217866e-07 1.151395e-02 
7.800506e-02 1.847852e-06 1.842070e-02 
9.903386e-02 3.781393e-06 2.947052e-02 
1.254989e-01 7.695272e-06 4.714866e-02 
1.588107e-01 1.559365e-05 7.543120e-02 
2.002759e-01 3.127539e-05 1.206793e-01 
2.532011e-01 6.320124e-05 1.930698e-01 
3.209242e-01 1.286932e-04 3.088844e-01 
4.065538e-01 2.616577e-04 4.941713e-01 
5.136832e-01 5.278563e-04 7.906043e-01 
6.479093e-01 1.059384e-03 1.264855e+00 
8.180411e-01 2.132871e-03 2.023590e+00 
1.031999e+00 4.284317e-03 3.237458e+00 
1.300161e+00 8.573540e-03 5.179475e+00 
1.632844e+00 1.700286e-02 8.286428e+00 
2.040227e+00 3.323176e-02 1.325711e+01 
2.531514e+00 6.367677e-02 2.120951e+01 
3.112612e+00 1.189304e-01 3.393222e+01 
3.771328e+00 2.131383e-01 5.428675e+01 
4.476897e+00 3.607255e-01 8.685114e+01 
5.173857e+00 5.668246e-01 1.389495e+02 
5.794794e+00 8.178048e-01 2.222996e+02 
6.272680e+00 1.077419e+00 3.556480e+02 
6.566520e+00 1.301512e+00 5.689866e+02 
6.670258e+00 1.457602e+00 9.102982e+02 
6.612511e+00 1.537601e+00 1.456348e+03 
6.441413e+00 1.553069e+00 2.329952e+03 
6.206260e+00 1.522608e+00 3.727594e+03 
5.949950e+00 1.464856e+00 5.963623e+03 
5.706379e+00 1.395499e+00 9.540955e+03 
5.498099e+00 1.325773e+00 1.526418e+04 
5.339641e+00 1.263873e+00 2.442053e+04 
5.240500e+00 1.216067e+00 3.906940e+04 
5.195781e+00 1.183880e+00 6.250552e+04 
5.196289e+00 1.167366e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1038.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.728960e-03 2.014046e-11 1.000000e-05 
2.217562e-03 4.249538e-11 1.599859e-05 
2.815086e-03 8.693387e-11 2.559548e-05 
3.581953e-03 1.790911e-10 4.094915e-05 
4.660869e-03 3.945616e-10 6.551286e-05 
5.868107e-03 7.874234e-10 1.048113e-04 
7.300301e-03 1.516131e-09 1.676833e-04 
9.459555e-03 3.298575e-09 2.682696e-04 
1.176093e-02 6.339278e-09 4.291934e-04 
1.515347e-02 1.355973e-08 6.866488e-04 
1.906560e-02 2.700636e-08 1.098541e-03 
2.407871e-02 5.440189e-08 1.757511e-03 
3.027580e-02 1.081438e-07 2.811769e-03 
3.860064e-02 2.241293e-07 4.498433e-03 
4.855105e-02 4.459758e-07 7.196857e-03 
6.161496e-02 9.115378e-07 1.151395e-02 
7.788887e-02 1.841381e-06 1.842070e-02 
9.868954e-02 3.745697e-06 2.947052e-02 
1.249561e-01 7.603179e-06 4.714866e-02 
1.582751e-01 1.545129e-05 7.543120e-02 
2.002350e-01 3.128637e-05 1.206793e-01 
2.538289e-01 6.373385e-05 1.930698e-01 
3.212700e-01 1.292341e-04 3.088844e-01 
4.049742e-01 2.588693e-04 4.941713e-01 
5.134240e-01 5.275655e-04 7.906043e-01 
6.470102e-01 1.055997e-03 1.264855e+00 
8.185916e-01 2.139231e-03 2.023590e+00 
1.032059e+00 4.289171e-03 3.237458e+00 
1.299431e+00 8.567329e-03 5.179475e+00 
1.630382e+00 1.694242e-02 8.286428e+00 
2.037285e+00 3.312023e-02 1.325711e+01 
2.532006e+00 6.377313e-02 2.120951e+01 
3.112089e+00 1.189804e-01 3.393222e+01 
3.769200e+00 2.129751e-01 5.428675e+01 
4.470915e+00 3.596352e-01 8.685114e+01 
5.172226e+00 5.667737e-01 1.389495e+02 
5.792174e+00 8.173891e-01 2.222996e+02 
6.270596e+00 1.077188e+00 3.556480e+02 
6.561468e+00 1.299740e+00 5.689866e+02 
6.664726e+00 1.455471e+00 9.102982e+02 
6.610278e+00 1.537126e+00 1.456348e+03 
6.440505e+00 1.553198e+00 2.329952e+03 
6.203885e+00 1.522015e+00 3.727594e+03 
5.949082e+00 1.464896e+00 5.963623e+03 
5.703839e+00 1.394873e+00 9.540955e+03 
5.494155e+00 1.324681e+00 1.526418e+04 
5.338385e+00 1.263728e+00 2.442053e+04 
5.238250e+00 1.215605e+00 3.906940e+04 
5.192893e+00 1.183225e+00 6.250552e+04 
5.193234e+00 1.166661e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1039.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.808162e-03 2.305921e-11 1.000000e-05 
2.304288e-03 4.772462e-11 1.599859e-05 
2.905888e-03 9.571254e-11 2.559548e-05 
3.696870e-03 1.970765e-10 4.094915e-05 
4.626233e-03 3.862023e-10 6.551286e-05 
5.790304e-03 7.572452e-10 1.048113e-04 
7.367669e-03 1.559993e-09 1.676833e-04 
9.433636e-03 3.274688e-09 2.682696e-04 
1.178169e-02 6.379046e-09 4.291934e-04 
1.486229e-02 1.280530e-08 6.866488e-04 
1.901327e-02 2.681037e-08 1.098541e-03 
2.403289e-02 5.414405e-08 1.757511e-03 
3.043607e-02 1.099762e-07 2.811769e-03 
3.876040e-02 2.271423e-07 4.498433e-03 
4.887044e-02 4.552737e-07 7.196857e-03 
6.174921e-02 9.183932e-07 1.151395e-02 
7.824524e-02 1.868570e-06 1.842070e-02 
9.872757e-02 3.753642e-06 2.947052e-02 
1.250760e-01 7.632423e-06 4.714866e-02 
1.579911e-01 1.538309e-05 7.543120e-02 
2.000752e-01 3.124156e-05 1.206793e-01 
2.535170e-01 6.356042e-05 1.930698e-01 
3.201487e-01 1.280090e-04 3.088844e-01 
4.052699e-01 2.596866e-04 4.941713e-01 
5.124675e-01 5.251283e-04 7.906043e-01 
6.474989e-01 1.059408e-03 1.264855e+00 
8.163927e-01 2.124089e-03 2.023590e+00 
1.031038e+00 4.280577e-03 3.237458e+00 
1.297187e+00 8.531250e-03 5.179475e+00 
1.628770e+00 1.690846e-02 8.286428e+00 
2.036411e+00 3.310906e-02 1.325711e+01 
2.527150e+00 6.346905e-02 2.120951e+01 
3.107671e+00 1.185894e-01 3.393222e+01 
3.765389e+00 2.125323e-01 5.428675e+01 
4.468361e+00 3.593465e-01 8.685114e+01 
5.167701e+00 5.658173e-01 1.389495e+02 
5.787938e+00 8.163390e-01 2.222996e+02 
6.267044e+00 1.076282e+00 3.556480e+02 
6.558444e+00 1.298989e+00 5.689866e+02 
6.662160e+00 1.454881e+00 9.102982e+02 
6.607695e+00 1.536472e+00 1.456348e+03 
6.437177e+00 1.552152e+00 2.329952e+03 
6.201739e+00 1.521524e+00 3.727594e+03 
5.944812e+00 1.463528e+00 5.963623e+03 
5.702189e+00 1.394585e+00 9.540955e+03 
5.493194e+00 1.324640e+00 1.526418e+04 
5.334574e+00 1.262731e+00 2.442053e+04 
5.233969e+00 1.214491e+00 3.906940e+04 
5.190350e+00 1.182678e+00 6.250552e+04 
5.189601e+00 1.165773e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-104.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.808824e-02 2.310678e-09 1.000000e-05 
2.261240e-02 4.514299e-09 1.599859e-05 
2.895632e-02 9.479387e-09 2.559548e-05 
3.649129e-02 1.897222e-08 4.094915e-05 
4.627041e-02 3.867767e-08 6.551286e-05 
5.845323e-02 7.797869e-08 1.048113e-04 
7.475052e-02 1.630771e-07 1.676833e-04 
9.404070e-02 3.247119e-07 2.682696e-04 
1.182521e-01 6.456216e-07 4.291934e-04 
1.510325e-01 1.345125e-06 6.866488e-04 
1.906931e-01 2.707427e-06 1.098541e-03 
2.409898e-01 5.464487e-06 1.757511e-03 
3.059008e-01 1.117627e-05 2.811769e-03 
3.873156e-01 2.268573e-05 4.498433e-03 
4.888326e-01 4.560820e-05 7.196857e-03 
6.188731e-01 9.254963e-05 1.151395e-02 
7.814669e-01 1.863431e-04 1.842070e-02 
9.902501e-01 3.791707e-04 2.947052e-02 
1.248399e+00 7.597846e-04 4.714866e-02 
1.581273e+00 1.544181e-03 7.543120e-02 
1.999375e+00 3.122026e-03 1.206793e-01 
2.524610e+00 6.287213e-03 1.930698e-01 
3.179231e+00 1.256141e-02 3.088844e-01 
4.004062e+00 2.511224e-02 4.941713e-01 
5.033027e+00 4.993027e-02 7.906043e-01 
6.295373e+00 9.788762e-02 1.264855e+00 
7.821212e+00 1.882518e-01 2.023590e+00 
9.627382e+00 3.527112e-01 3.237458e+00 
1.167809e+01 6.340607e-01 5.179475e+00 
1.389346e+01 1.079683e+00 8.286428e+00 
1.611667e+01 1.714289e+00 1.325711e+01 
1.810947e+01 2.494957e+00 2.120951e+01 
1.967496e+01 3.318885e+00 3.393222e+01 
2.065891e+01 4.040206e+00 5.428675e+01 
2.105076e+01 4.560029e+00 8.685114e+01 
2.091795e+01 4.838257e+00 1.389495e+02 
2.041349e+01 4.908780e+00 2.222996e+02 
1.968140e+01 4.823081e+00 3.556480e+02 
1.887830e+01 4.649314e+00 5.689866e+02 
1.809718e+01 4.430688e+00 9.102982e+02 
1.742148e+01 4.207959e+00 1.456348e+03 
1.690628e+01 4.010085e+00 2.329952e+03 
1.657352e+01 3.853991e+00 3.727594e+03 
1.640881e+01 3.744992e+00 5.963623e+03 
1.639755e+01 3.687924e+00 9.540955e+03 
1.649641e+01 3.676662e+00 1.526418e+04 
1.663907e+01 3.694325e+00 2.442053e+04 
1.679516e+01 3.731403e+00 3.906940e+04 
1.692722e+01 3.772895e+00 6.250552e+04 
1.701382e+01 3.807372e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1040.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.751966e-03 2.099553e-11 1.000000e-05 
2.293391e-03 4.709603e-11 1.599859e-05 
2.881809e-03 9.344281e-11 2.559548e-05 
3.669601e-03 1.929331e-10 4.094915e-05 
4.636392e-03 3.891264e-10 6.551286e-05 
5.798845e-03 7.613330e-10 1.048113e-04 
7.420190e-03 1.595127e-09 1.676833e-04 
9.251962e-03 3.092087e-09 2.682696e-04 
1.193534e-02 6.638258e-09 4.291934e-04 
1.491161e-02 1.294564e-08 6.866488e-04 
1.898633e-02 2.672228e-08 1.098541e-03 
2.391419e-02 5.339711e-08 1.757511e-03 
3.027837e-02 1.083798e-07 2.811769e-03 
3.856302e-02 2.239052e-07 4.498433e-03 
4.877668e-02 4.530939e-07 7.196857e-03 
6.139268e-02 9.034455e-07 1.151395e-02 
7.814204e-02 1.862978e-06 1.842070e-02 
9.906480e-02 3.795887e-06 2.947052e-02 
1.249369e-01 7.614314e-06 4.714866e-02 
1.577330e-01 1.532253e-05 7.543120e-02 
2.003804e-01 3.141497e-05 1.206793e-01 
2.530371e-01 6.326093e-05 1.930698e-01 
3.194674e-01 1.273159e-04 3.088844e-01 
4.051332e-01 2.596734e-04 4.941713e-01 
5.114777e-01 5.225942e-04 7.906043e-01 
6.465243e-01 1.055647e-03 1.264855e+00 
8.163625e-01 2.125891e-03 2.023590e+00 
1.030360e+00 4.276234e-03 3.237458e+00 
1.297375e+00 8.543114e-03 5.179475e+00 
1.627816e+00 1.689491e-02 8.286428e+00 
2.035441e+00 3.309322e-02 1.325711e+01 
2.527487e+00 6.355346e-02 2.120951e+01 
3.104036e+00 1.182873e-01 3.393222e+01 
3.760462e+00 2.119046e-01 5.428675e+01 
4.465343e+00 3.589491e-01 8.685114e+01 
5.162955e+00 5.647922e-01 1.389495e+02 
5.785786e+00 8.161057e-01 2.222996e+02 
6.260569e+00 1.074032e+00 3.556480e+02 
6.553656e+00 1.297348e+00 5.689866e+02 
6.659449e+00 1.454215e+00 9.102982e+02 
6.603249e+00 1.534864e+00 1.456348e+03 
6.434802e+00 1.551568e+00 2.329952e+03 
6.199661e+00 1.521064e+00 3.727594e+03 
5.943713e+00 1.463472e+00 5.963623e+03 
5.698529e+00 1.393533e+00 9.540955e+03 
5.489748e+00 1.323722e+00 1.526418e+04 
5.332488e+00 1.262309e+00 2.442053e+04 
5.231632e+00 1.214000e+00 3.906940e+04 
5.186330e+00 1.181665e+00 6.250552e+04 
5.187765e+00 1.165451e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1041.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.792160e-03 2.249561e-11 1.000000e-05 
2.296622e-03 4.734087e-11 1.599859e-05 
2.860853e-03 9.150698e-11 2.559548e-05 
3.567877e-03 1.774996e-10 4.094915e-05 
4.513494e-03 3.593405e-10 6.551286e-05 
5.747792e-03 7.421143e-10 1.048113e-04 
7.428177e-03 1.601823e-09 1.676833e-04 
9.293315e-03 3.136748e-09 2.682696e-04 
1.170309e-02 6.264256e-09 4.291934e-04 
1.505233e-02 1.332842e-08 6.866488e-04 
1.903487e-02 2.695363e-08 1.098541e-03 
2.417292e-02 5.520205e-08 1.757511e-03 
3.025214e-02 1.082023e-07 2.811769e-03 
3.849289e-02 2.228999e-07 4.498433e-03 
4.894040e-02 4.581116e-07 7.196857e-03 
6.142376e-02 9.056886e-07 1.151395e-02 
7.772628e-02 1.835162e-06 1.842070e-02 
9.892778e-02 3.783793e-06 2.947052e-02 
1.244945e-01 7.540952e-06 4.714866e-02 
1.579610e-01 1.540388e-05 7.543120e-02 
1.998849e-01 3.121247e-05 1.206793e-01 
2.524352e-01 6.287101e-05 1.930698e-01 
3.196549e-01 1.276627e-04 3.088844e-01 
4.042314e-01 2.581914e-04 4.941713e-01 
5.103612e-01 5.196789e-04 7.906043e-01 
6.458391e-01 1.053306e-03 1.264855e+00 
8.166142e-01 2.129897e-03 2.023590e+00 
1.027705e+00 4.247370e-03 3.237458e+00 
1.294941e+00 8.503317e-03 5.179475e+00 
1.625169e+00 1.682884e-02 8.286428e+00 
2.031237e+00 3.292061e-02 1.325711e+01 
2.523766e+00 6.333440e-02 2.120951e+01 
3.100875e+00 1.180389e-01 3.393222e+01 
3.756727e+00 2.114748e-01 5.428675e+01 
4.463404e+00 3.588032e-01 8.685114e+01 
5.158063e+00 5.637213e-01 1.389495e+02 
5.781314e+00 8.149617e-01 2.222996e+02 
6.259685e+00 1.074350e+00 3.556480e+02 
6.552323e+00 1.297446e+00 5.689866e+02 
6.657361e+00 1.453871e+00 9.102982e+02 
6.600017e+00 1.533876e+00 1.456348e+03 
6.432195e+00 1.550871e+00 2.329952e+03 
6.197764e+00 1.520684e+00 3.727594e+03 
5.941986e+00 1.463155e+00 5.963623e+03 
5.696475e+00 1.393091e+00 9.540955e+03 
5.489281e+00 1.323856e+00 1.526418e+04 
5.331156e+00 1.262138e+00 2.442053e+04 
5.229948e+00 1.213718e+00 3.906940e+04 
5.183938e+00 1.181165e+00 6.250552e+04 
5.184186e+00 1.164580e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1042.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.774815e-03 2.186975e-11 1.000000e-05 
2.263750e-03 4.538055e-11 1.599859e-05 
2.910622e-03 9.645884e-11 2.559548e-05 
3.627165e-03 1.866752e-10 4.094915e-05 
4.609622e-03 3.831602e-10 6.551286e-05 
5.857796e-03 7.862983e-10 1.048113e-04 
7.403796e-03 1.587625e-09 1.676833e-04 
9.333880e-03 3.181056e-09 2.682696e-04 
1.191272e-02 6.613285e-09 4.291934e-04 
1.484071e-02 1.278642e-08 6.866488e-04 
1.893240e-02 2.654615e-08 1.098541e-03 
2.400109e-02 5.408510e-08 1.757511e-03 
3.052112e-02 1.112210e-07 2.811769e-03 
3.861035e-02 2.251627e-07 4.498433e-03 
4.865965e-02 4.507055e-07 7.196857e-03 
6.141618e-02 9.062229e-07 1.151395e-02 
7.761025e-02 1.828711e-06 1.842070e-02 
9.859266e-02 3.749069e-06 2.947052e-02 
1.246208e-01 7.571188e-06 4.714866e-02 
1.579724e-01 1.542202e-05 7.543120e-02 
1.992097e-01 3.092690e-05 1.206793e-01 
2.525105e-01 6.298768e-05 1.930698e-01 
3.191220e-01 1.271474e-04 3.088844e-01 
4.044714e-01 2.588996e-04 4.941713e-01 
5.111794e-01 5.226825e-04 7.906043e-01 
6.453787e-01 1.052064e-03 1.264855e+00 
8.149177e-01 2.118687e-03 2.023590e+00 
1.027112e+00 4.244078e-03 3.237458e+00 
1.293188e+00 8.476962e-03 5.179475e+00 
1.625453e+00 1.685360e-02 8.286428e+00 
2.031158e+00 3.294780e-02 1.325711e+01 
2.522632e+00 6.330860e-02 2.120951e+01 
3.100595e+00 1.181152e-01 3.393222e+01 
3.753401e+00 2.111126e-01 5.428675e+01 
4.457772e+00 3.577951e-01 8.685114e+01 
5.154985e+00 5.632160e-01 1.389495e+02 
5.776329e+00 8.136169e-01 2.222996e+02 
6.254273e+00 1.072587e+00 3.556480e+02 
6.548016e+00 1.296046e+00 5.689866e+02 
6.653347e+00 1.452526e+00 9.102982e+02 
6.597288e+00 1.533145e+00 1.456348e+03 
6.428407e+00 1.549599e+00 2.329952e+03 
6.195560e+00 1.520166e+00 3.727594e+03 
5.939677e+00 1.462596e+00 5.963623e+03 
5.693521e+00 1.392305e+00 9.540955e+03 
5.486992e+00 1.323346e+00 1.526418e+04 
5.329163e+00 1.261746e+00 2.442053e+04 
5.227759e+00 1.213274e+00 3.906940e+04 
5.181449e+00 1.180634e+00 6.250552e+04 
5.183974e+00 1.164770e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1043.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.770471e-03 2.173038e-11 1.000000e-05 
2.238090e-03 4.389688e-11 1.599859e-05 
2.909063e-03 9.639632e-11 2.559548e-05 
3.569687e-03 1.781114e-10 4.094915e-05 
4.586590e-03 3.778078e-10 6.551286e-05 
5.753587e-03 7.457912e-10 1.048113e-04 
7.449839e-03 1.618981e-09 1.676833e-04 
9.414586e-03 3.267420e-09 2.682696e-04 
1.182481e-02 6.474163e-09 4.291934e-04 
1.503975e-02 1.332057e-08 6.866488e-04 
1.905317e-02 2.708337e-08 1.098541e-03 
2.411117e-02 5.488536e-08 1.757511e-03 
3.012738e-02 1.070745e-07 2.811769e-03 
3.840266e-02 2.217614e-07 4.498433e-03 
4.854395e-02 4.479276e-07 7.196857e-03 
6.122327e-02 8.985718e-07 1.151395e-02 
7.758388e-02 1.828601e-06 1.842070e-02 
9.842914e-02 3.734026e-06 2.947052e-02 
1.244024e-01 7.538693e-06 4.714866e-02 
1.571932e-01 1.520951e-05 7.543120e-02 
1.989681e-01 3.084411e-05 1.206793e-01 
2.522081e-01 6.282194e-05 1.930698e-01 
3.189752e-01 1.270938e-04 3.088844e-01 
4.036291e-01 2.575325e-04 4.941713e-01 
5.105360e-01 5.212110e-04 7.906043e-01 
6.456055e-01 1.054181e-03 1.264855e+00 
8.133771e-01 2.108719e-03 2.023590e+00 
1.025827e+00 4.232231e-03 3.237458e+00 
1.293608e+00 8.493286e-03 5.179475e+00 
1.621605e+00 1.675043e-02 8.286428e+00 
2.028806e+00 3.286491e-02 1.325711e+01 
2.520763e+00 6.322789e-02 2.120951e+01 
3.098226e+00 1.179558e-01 3.393222e+01 
3.751979e+00 2.110651e-01 5.428675e+01 
4.455080e+00 3.574729e-01 8.685114e+01 
5.151845e+00 5.626911e-01 1.389495e+02 
5.771629e+00 8.123829e-01 2.222996e+02 
6.251168e+00 1.071883e+00 3.556480e+02 
6.544587e+00 1.295087e+00 5.689866e+02 
6.650168e+00 1.451613e+00 9.102982e+02 
6.595334e+00 1.532808e+00 1.456348e+03 
6.426208e+00 1.549098e+00 2.329952e+03 
6.192648e+00 1.519327e+00 3.727594e+03 
5.935732e+00 1.461359e+00 5.963623e+03 
5.692265e+00 1.392166e+00 9.540955e+03 
5.484242e+00 1.322672e+00 1.526418e+04 
5.325249e+00 1.260713e+00 2.442053e+04 
5.225844e+00 1.212918e+00 3.906940e+04 
5.178483e+00 1.179953e+00 6.250552e+04 
5.180192e+00 1.163833e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1044.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.752270e-03 2.108726e-11 1.000000e-05 
2.208141e-03 4.219860e-11 1.599859e-05 
2.807304e-03 8.671332e-11 2.559548e-05 
3.578061e-03 1.795398e-10 4.094915e-05 
4.610337e-03 3.840745e-10 6.551286e-05 
5.711747e-03 7.303385e-10 1.048113e-04 
7.448029e-03 1.619353e-09 1.676833e-04 
9.358293e-03 3.212236e-09 2.682696e-04 
1.177573e-02 6.400014e-09 4.291934e-04 
1.492684e-02 1.303529e-08 6.866488e-04 
1.881535e-02 2.610687e-08 1.098541e-03 
2.394625e-02 5.381834e-08 1.757511e-03 
3.015818e-02 1.075061e-07 2.811769e-03 
3.840074e-02 2.219408e-07 4.498433e-03 
4.851464e-02 4.475453e-07 7.196857e-03 
6.157792e-02 9.151543e-07 1.151395e-02 
7.756245e-02 1.828838e-06 1.842070e-02 
9.816899e-02 3.708048e-06 2.947052e-02 
1.240520e-01 7.482333e-06 4.714866e-02 
1.572811e-01 1.524965e-05 7.543120e-02 
1.996659e-01 3.119966e-05 1.206793e-01 
2.521348e-01 6.282729e-05 1.930698e-01 
3.183886e-01 1.265151e-04 3.088844e-01 
4.034173e-01 2.573738e-04 4.941713e-01 
5.102280e-01 5.207669e-04 7.906043e-01 
6.440417e-01 1.047544e-03 1.264855e+00 
8.126726e-01 2.105259e-03 2.023590e+00 
1.024725e+00 4.222645e-03 3.237458e+00 
1.290834e+00 8.446905e-03 5.179475e+00 
1.622357e+00 1.678956e-02 8.286428e+00 
2.025319e+00 3.272732e-02 1.325711e+01 
2.515163e+00 6.286915e-02 2.120951e+01 
3.094190e+00 1.176085e-01 3.393222e+01 
3.750556e+00 2.110172e-01 5.428675e+01 
4.451775e+00 3.570073e-01 8.685114e+01 
5.146978e+00 5.616272e-01 1.389495e+02 
5.769910e+00 8.123158e-01 2.222996e+02 
6.246034e+00 1.070246e+00 3.556480e+02 
6.540333e+00 1.293712e+00 5.689866e+02 
6.645727e+00 1.450044e+00 9.102982e+02 
6.592507e+00 1.532025e+00 1.456348e+03 
6.423662e+00 1.548428e+00 2.329952e+03 
6.189751e+00 1.518495e+00 3.727594e+03 
5.933657e+00 1.460897e+00 5.963623e+03 
5.688688e+00 1.391142e+00 9.540955e+03 
5.481695e+00 1.322070e+00 1.526418e+04 
5.324094e+00 1.260600e+00 2.442053e+04 
5.224253e+00 1.212665e+00 3.906940e+04 
5.176029e+00 1.179432e+00 6.250552e+04 
5.178639e+00 1.163599e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1045.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.746914e-03 2.091451e-11 1.000000e-05 
2.227668e-03 4.336954e-11 1.599859e-05 
2.869013e-03 9.264687e-11 2.559548e-05 
3.583452e-03 1.805252e-10 4.094915e-05 
4.645047e-03 3.931910e-10 6.551286e-05 
5.735727e-03 7.402845e-10 1.048113e-04 
7.374536e-03 1.573394e-09 1.676833e-04 
9.195117e-03 3.050037e-09 2.682696e-04 
1.180521e-02 6.454385e-09 4.291934e-04 
1.494389e-02 1.309256e-08 6.866488e-04 
1.880596e-02 2.609276e-08 1.098541e-03 
2.387973e-02 5.342221e-08 1.757511e-03 
3.008056e-02 1.067804e-07 2.811769e-03 
3.826984e-02 2.198892e-07 4.498433e-03 
4.841102e-02 4.451098e-07 7.196857e-03 
6.163138e-02 9.184187e-07 1.151395e-02 
7.794458e-02 1.857779e-06 1.842070e-02 
9.843219e-02 3.741533e-06 2.947052e-02 
1.246432e-01 7.597079e-06 4.714866e-02 
1.568989e-01 1.515324e-05 7.543120e-02 
1.987384e-01 3.079635e-05 1.206793e-01 
2.523004e-01 6.301144e-05 1.930698e-01 
3.191166e-01 1.275068e-04 3.088844e-01 
4.033651e-01 2.575201e-04 4.941713e-01 
5.089334e-01 5.173084e-04 7.906043e-01 
6.440069e-01 1.048376e-03 1.264855e+00 
8.122174e-01 2.103732e-03 2.023590e+00 
1.024939e+00 4.229322e-03 3.237458e+00 
1.291058e+00 8.459327e-03 5.179475e+00 
1.618500e+00 1.668624e-02 8.286428e+00 
2.024222e+00 3.270512e-02 1.325711e+01 
2.514930e+00 6.291017e-02 2.120951e+01 
3.092640e+00 1.175412e-01 3.393222e+01 
3.746383e+00 2.105144e-01 5.428675e+01 
4.447118e+00 3.562267e-01 8.685114e+01 
5.142871e+00 5.608003e-01 1.389495e+02 
5.766141e+00 8.114450e-01 2.222996e+02 
6.243024e+00 1.069584e+00 3.556480e+02 
6.536196e+00 1.292395e+00 5.689866e+02 
6.642943e+00 1.449335e+00 9.102982e+02 
6.589363e+00 1.531079e+00 1.456348e+03 
6.420106e+00 1.547267e+00 2.329952e+03 
6.187407e+00 1.517911e+00 3.727594e+03 
5.931186e+00 1.460269e+00 5.963623e+03 
5.687189e+00 1.390909e+00 9.540955e+03 
5.480258e+00 1.321859e+00 1.526418e+04 
5.321801e+00 1.260106e+00 2.442053e+04 
5.219839e+00 1.211506e+00 3.906940e+04 
5.175729e+00 1.179591e+00 6.250552e+04 
5.175576e+00 1.162889e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1046.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.755567e-03 2.124715e-11 1.000000e-05 
2.225421e-03 4.327981e-11 1.599859e-05 
2.794569e-03 8.570243e-11 2.559548e-05 
3.570181e-03 1.786978e-10 4.094915e-05 
4.611491e-03 3.850992e-10 6.551286e-05 
5.701301e-03 7.277305e-10 1.048113e-04 
7.269941e-03 1.508833e-09 1.676833e-04 
9.264238e-03 3.122322e-09 2.682696e-04 
1.171094e-02 6.307009e-09 4.291934e-04 
1.492462e-02 1.305444e-08 6.866488e-04 
1.884388e-02 2.627602e-08 1.098541e-03 
2.406794e-02 5.474767e-08 1.757511e-03 
3.036601e-02 1.099543e-07 2.811769e-03 
3.844727e-02 2.231752e-07 4.498433e-03 
4.823953e-02 4.408176e-07 7.196857e-03 
6.104159e-02 8.931576e-07 1.151395e-02 
7.725817e-02 1.810860e-06 1.842070e-02 
9.822688e-02 3.721728e-06 2.947052e-02 
1.243493e-01 7.550693e-06 4.714866e-02 
1.568683e-01 1.515888e-05 7.543120e-02 
1.989897e-01 3.094288e-05 1.206793e-01 
2.521978e-01 6.299481e-05 1.930698e-01 
3.179281e-01 1.262083e-04 3.088844e-01 
4.028400e-01 2.567612e-04 4.941713e-01 
5.079933e-01 5.149396e-04 7.906043e-01 
6.424061e-01 1.041575e-03 1.264855e+00 
8.127020e-01 2.109508e-03 2.023590e+00 
1.023069e+00 4.210237e-03 3.237458e+00 
1.289458e+00 8.435977e-03 5.179475e+00 
1.617422e+00 1.666875e-02 8.286428e+00 
2.023488e+00 3.270038e-02 1.325711e+01 
2.513704e+00 6.287716e-02 2.120951e+01 
3.089764e+00 1.173246e-01 3.393222e+01 
3.741124e+00 2.098328e-01 5.428675e+01 
4.443721e+00 3.557394e-01 8.685114e+01 
5.137915e+00 5.597089e-01 1.389495e+02 
5.759049e+00 8.092743e-01 2.222996e+02 
6.240019e+00 1.068923e+00 3.556480e+02 
6.532342e+00 1.291220e+00 5.689866e+02 
6.640998e+00 1.449061e+00 9.102982e+02 
6.587495e+00 1.530784e+00 1.456348e+03 
6.419232e+00 1.547407e+00 2.329952e+03 
6.185822e+00 1.517669e+00 3.727594e+03 
5.928419e+00 1.459518e+00 5.963623e+03 
5.685222e+00 1.390497e+00 9.540955e+03 
5.476180e+00 1.320714e+00 1.526418e+04 
5.318269e+00 1.259200e+00 2.442053e+04 
5.218335e+00 1.211280e+00 3.906940e+04 
5.173425e+00 1.179117e+00 6.250552e+04 
5.173884e+00 1.162610e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1047.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.793773e-03 2.268643e-11 1.000000e-05 
2.272297e-03 4.611679e-11 1.599859e-05 
2.836837e-03 8.973604e-11 2.559548e-05 
3.664856e-03 1.934792e-10 4.094915e-05 
4.500001e-03 3.581802e-10 6.551286e-05 
5.711561e-03 7.323657e-10 1.048113e-04 
7.368566e-03 1.572579e-09 1.676833e-04 
9.314833e-03 3.176792e-09 2.682696e-04 
1.180989e-02 6.474428e-09 4.291934e-04 
1.492941e-02 1.307952e-08 6.866488e-04 
1.894114e-02 2.671049e-08 1.098541e-03 
2.402527e-02 5.450905e-08 1.757511e-03 
3.005809e-02 1.067451e-07 2.811769e-03 
3.847643e-02 2.238971e-07 4.498433e-03 
4.861010e-02 4.514861e-07 7.196857e-03 
6.124085e-02 9.027949e-07 1.151395e-02 
7.781579e-02 1.852123e-06 1.842070e-02 
9.840038e-02 3.745060e-06 2.947052e-02 
1.242782e-01 7.544948e-06 4.714866e-02 
1.566400e-01 1.510722e-05 7.543120e-02 
1.991492e-01 3.104700e-05 1.206793e-01 
2.519533e-01 6.287187e-05 1.930698e-01 
3.176613e-01 1.260111e-04 3.088844e-01 
4.020072e-01 2.554162e-04 4.941713e-01 
5.087185e-01 5.176411e-04 7.906043e-01 
6.415154e-01 1.038241e-03 1.264855e+00 
8.101505e-01 2.091709e-03 2.023590e+00 
1.021943e+00 4.200362e-03 3.237458e+00 
1.287230e+00 8.400377e-03 5.179475e+00 
1.618241e+00 1.670977e-02 8.286428e+00 
2.022164e+00 3.266716e-02 1.325711e+01 
2.509601e+00 6.263024e-02 2.120951e+01 
3.085450e+00 1.169464e-01 3.393222e+01 
3.738303e+00 2.095533e-01 5.428675e+01 
4.439404e+00 3.550380e-01 8.685114e+01 
5.137449e+00 5.600142e-01 1.389495e+02 
5.758027e+00 8.094769e-01 2.222996e+02 
6.235676e+00 1.067648e+00 3.556480e+02 
6.531354e+00 1.291485e+00 5.689866e+02 
6.635943e+00 1.447170e+00 9.102982e+02 
6.582480e+00 1.528879e+00 1.456348e+03 
6.416573e+00 1.546679e+00 2.329952e+03 
6.182856e+00 1.516803e+00 3.727594e+03 
5.926676e+00 1.459191e+00 5.963623e+03 
5.683770e+00 1.390282e+00 9.540955e+03 
5.473642e+00 1.320113e+00 1.526418e+04 
5.317830e+00 1.259324e+00 2.442053e+04 
5.215888e+00 1.210751e+00 3.906940e+04 
5.168745e+00 1.177893e+00 6.250552e+04 
5.169995e+00 1.161639e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1048.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.807254e-03 2.322392e-11 1.000000e-05 
2.229848e-03 4.362183e-11 1.599859e-05 
2.829427e-03 8.911965e-11 2.559548e-05 
3.551211e-03 1.762006e-10 4.094915e-05 
4.624408e-03 3.890869e-10 6.551286e-05 
5.806393e-03 7.701892e-10 1.048113e-04 
7.311190e-03 1.537597e-09 1.676833e-04 
9.313523e-03 3.178485e-09 2.682696e-04 
1.177281e-02 6.419757e-09 4.291934e-04 
1.492870e-02 1.309015e-08 6.866488e-04 
1.897970e-02 2.689964e-08 1.098541e-03 
2.389489e-02 5.367763e-08 1.757511e-03 
3.019800e-02 1.083461e-07 2.811769e-03 
3.802013e-02 2.162319e-07 4.498433e-03 
4.809407e-02 4.376773e-07 7.196857e-03 
6.123187e-02 9.032597e-07 1.151395e-02 
7.740420e-02 1.824630e-06 1.842070e-02 
9.821677e-02 3.727693e-06 2.947052e-02 
1.243593e-01 7.566950e-06 4.714866e-02 
1.564404e-01 1.506390e-05 7.543120e-02 
1.984953e-01 3.077153e-05 1.206793e-01 
2.514550e-01 6.255922e-05 1.930698e-01 
3.174295e-01 1.258555e-04 3.088844e-01 
4.010896e-01 2.539135e-04 4.941713e-01 
5.076217e-01 5.147919e-04 7.906043e-01 
6.409917e-01 1.036689e-03 1.264855e+00 
8.107922e-01 2.098675e-03 2.023590e+00 
1.021562e+00 4.199659e-03 3.237458e+00 
1.286793e+00 8.399782e-03 5.179475e+00 
1.615063e+00 1.662749e-02 8.286428e+00 
2.018310e+00 3.251209e-02 1.325711e+01 
2.507035e+00 6.249766e-02 2.120951e+01 
3.082777e+00 1.167527e-01 3.393222e+01 
3.735690e+00 2.093082e-01 5.428675e+01 
4.438389e+00 3.551043e-01 8.685114e+01 
5.131734e+00 5.586859e-01 1.389495e+02 
5.753118e+00 8.081591e-01 2.222996e+02 
6.232761e+00 1.067027e+00 3.556480e+02 
6.526767e+00 1.289939e+00 5.689866e+02 
6.634549e+00 1.447181e+00 9.102982e+02 
6.580790e+00 1.528673e+00 1.456348e+03 
6.414247e+00 1.546113e+00 2.329952e+03 
6.180698e+00 1.516301e+00 3.727594e+03 
5.925653e+00 1.459162e+00 5.963623e+03 
5.681631e+00 1.389804e+00 9.540955e+03 
5.471981e+00 1.319822e+00 1.526418e+04 
5.313966e+00 1.258305e+00 2.442053e+04 
5.213236e+00 1.210157e+00 3.906940e+04 
5.167757e+00 1.177833e+00 6.250552e+04 
5.166617e+00 1.160828e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1049.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.806134e-03 2.320289e-11 1.000000e-05 
2.223163e-03 4.327195e-11 1.599859e-05 
2.852411e-03 9.139629e-11 2.559548e-05 
3.590719e-03 1.823210e-10 4.094915e-05 
4.500463e-03 3.589749e-10 6.551286e-05 
5.836795e-03 7.830973e-10 1.048113e-04 
7.279939e-03 1.519412e-09 1.676833e-04 
9.225008e-03 3.091666e-09 2.682696e-04 
1.175180e-02 6.391540e-09 4.291934e-04 
1.497905e-02 1.323565e-08 6.866488e-04 
1.896163e-02 2.684849e-08 1.098541e-03 
2.362945e-02 5.195813e-08 1.757511e-03 
3.033148e-02 1.098940e-07 2.811769e-03 
3.807497e-02 2.173762e-07 4.498433e-03 
4.827331e-02 4.430113e-07 7.196857e-03 
6.105322e-02 8.962311e-07 1.151395e-02 
7.731390e-02 1.819987e-06 1.842070e-02 
9.768421e-02 3.670883e-06 2.947052e-02 
1.241654e-01 7.538802e-06 4.714866e-02 
1.571543e-01 1.528565e-05 7.543120e-02 
1.981269e-01 3.062973e-05 1.206793e-01 
2.505390e-01 6.193713e-05 1.930698e-01 
3.167295e-01 1.251441e-04 3.088844e-01 
4.018899e-01 2.556799e-04 4.941713e-01 
5.080316e-01 5.165314e-04 7.906043e-01 
6.414998e-01 1.040144e-03 1.264855e+00 
8.092443e-01 2.088673e-03 2.023590e+00 
1.021957e+00 4.208518e-03 3.237458e+00 
1.284755e+00 8.367927e-03 5.179475e+00 
1.613907e+00 1.660756e-02 8.286428e+00 
2.016509e+00 3.245590e-02 1.325711e+01 
2.506185e+00 6.249232e-02 2.120951e+01 
3.080270e+00 1.165775e-01 3.393222e+01 
3.732304e+00 2.089355e-01 5.428675e+01 
4.433719e+00 3.543202e-01 8.685114e+01 
5.127911e+00 5.579462e-01 1.389495e+02 
5.747557e+00 8.065866e-01 2.222996e+02 
6.227874e+00 1.065501e+00 3.556480e+02 
6.521820e+00 1.288211e+00 5.689866e+02 
6.631428e+00 1.446293e+00 9.102982e+02 
6.577330e+00 1.527562e+00 1.456348e+03 
6.411547e+00 1.545364e+00 2.329952e+03 
6.178677e+00 1.515861e+00 3.727594e+03 
5.921691e+00 1.457914e+00 5.963623e+03 
5.677465e+00 1.388552e+00 9.540955e+03 
5.470937e+00 1.319749e+00 1.526418e+04 
5.311296e+00 1.257685e+00 2.442053e+04 
5.211093e+00 1.209724e+00 3.906940e+04 
5.164082e+00 1.176926e+00 6.250552e+04 
5.165896e+00 1.160855e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-105.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.803947e-02 2.314076e-09 1.000000e-05 
2.231726e-02 4.381562e-09 1.599859e-05 
2.853244e-02 9.156364e-09 2.559548e-05 
3.633323e-02 1.890682e-08 4.094915e-05 
4.562595e-02 3.744053e-08 6.551286e-05 
5.822375e-02 7.780489e-08 1.048113e-04 
7.297016e-02 1.531590e-07 1.676833e-04 
9.323759e-02 3.195066e-07 2.682696e-04 
1.173906e-01 6.376853e-07 4.291934e-04 
1.493791e-01 1.313944e-06 6.866488e-04 
1.880644e-01 2.621969e-06 1.098541e-03 
2.385731e-01 5.352707e-06 1.757511e-03 
3.026069e-01 1.092313e-05 2.811769e-03 
3.812984e-01 2.185289e-05 4.498433e-03 
4.842550e-01 4.476522e-05 7.196857e-03 
6.119356e-01 9.033223e-05 1.151395e-02 
7.730813e-01 1.821432e-04 1.842070e-02 
9.802213e-01 3.713026e-04 2.947052e-02 
1.236565e+00 7.454806e-04 4.714866e-02 
1.566287e+00 1.515117e-03 7.543120e-02 
1.980462e+00 3.063427e-03 1.206793e-01 
2.497586e+00 6.145977e-03 1.930698e-01 
3.154457e+00 1.238780e-02 3.088844e-01 
3.964419e+00 2.460771e-02 4.941713e-01 
4.983826e+00 4.894516e-02 7.906043e-01 
6.236978e+00 9.609972e-02 1.264855e+00 
7.743855e+00 1.844679e-01 2.023590e+00 
9.537763e+00 3.462163e-01 3.237458e+00 
1.157522e+01 6.232874e-01 5.179475e+00 
1.378201e+01 1.063743e+00 8.286428e+00 
1.599205e+01 1.690279e+00 1.325711e+01 
1.799035e+01 2.467913e+00 2.120951e+01 
1.955775e+01 3.288234e+00 3.393222e+01 
2.055183e+01 4.010794e+00 5.428675e+01 
2.095056e+01 4.531489e+00 8.685114e+01 
2.082668e+01 4.812607e+00 1.389495e+02 
2.032720e+01 4.884781e+00 2.222996e+02 
1.960598e+01 4.804018e+00 3.556480e+02 
1.880204e+01 4.630184e+00 5.689866e+02 
1.802563e+01 4.414057e+00 9.102982e+02 
1.735141e+01 4.192521e+00 1.456348e+03 
1.683307e+01 3.994189e+00 2.329952e+03 
1.649536e+01 3.836996e+00 3.727594e+03 
1.633675e+01 3.730242e+00 5.963623e+03 
1.632231e+01 3.672271e+00 9.540955e+03 
1.640998e+01 3.657386e+00 1.526418e+04 
1.655378e+01 3.675212e+00 2.442053e+04 
1.670808e+01 3.711466e+00 3.906940e+04 
1.684147e+01 3.753185e+00 6.250552e+04 
1.693664e+01 3.790411e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1050.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.719972e-03 2.005719e-11 1.000000e-05 
2.199006e-03 4.191655e-11 1.599859e-05 
2.795440e-03 8.611059e-11 2.559548e-05 
3.579829e-03 1.808394e-10 4.094915e-05 
4.610155e-03 3.862361e-10 6.551286e-05 
5.765975e-03 7.556566e-10 1.048113e-04 
7.331935e-03 1.553682e-09 1.676833e-04 
9.324305e-03 3.195624e-09 2.682696e-04 
1.183320e-02 6.531495e-09 4.291934e-04 
1.483508e-02 1.286993e-08 6.866488e-04 
1.891662e-02 2.668313e-08 1.098541e-03 
2.376584e-02 5.291345e-08 1.757511e-03 
3.007847e-02 1.072689e-07 2.811769e-03 
3.830739e-02 2.215923e-07 4.498433e-03 
4.826557e-02 4.432205e-07 7.196857e-03 
6.082106e-02 8.868907e-07 1.151395e-02 
7.725261e-02 1.817393e-06 1.842070e-02 
9.769648e-02 3.675767e-06 2.947052e-02 
1.239913e-01 7.514291e-06 4.714866e-02 
1.564291e-01 1.508938e-05 7.543120e-02 
1.976836e-01 3.045362e-05 1.206793e-01 
2.504201e-01 6.190795e-05 1.930698e-01 
3.170175e-01 1.256053e-04 3.088844e-01 
4.011497e-01 2.545121e-04 4.941713e-01 
5.062046e-01 5.114670e-04 7.906043e-01 
6.394192e-01 1.031041e-03 1.264855e+00 
8.084092e-01 2.084197e-03 2.023590e+00 
1.019829e+00 4.186290e-03 3.237458e+00 
1.283611e+00 8.353547e-03 5.179475e+00 
1.611095e+00 1.653675e-02 8.286428e+00 
2.016786e+00 3.249953e-02 1.325711e+01 
2.501548e+00 6.220632e-02 2.120951e+01 
3.077991e+00 1.164278e-01 3.393222e+01 
3.728574e+00 2.085064e-01 5.428675e+01 
4.431053e+00 3.540020e-01 8.685114e+01 
5.125614e+00 5.576800e-01 1.389495e+02 
5.746590e+00 8.068075e-01 2.222996e+02 
6.223613e+00 1.064261e+00 3.556480e+02 
6.518494e+00 1.287298e+00 5.689866e+02 
6.628319e+00 1.445410e+00 9.102982e+02 
6.573897e+00 1.526463e+00 1.456348e+03 
6.406930e+00 1.543683e+00 2.329952e+03 
6.176102e+00 1.515169e+00 3.727594e+03 
5.921057e+00 1.458045e+00 5.963623e+03 
5.676757e+00 1.388618e+00 9.540955e+03 
5.467949e+00 1.318987e+00 1.526418e+04 
5.310543e+00 1.257703e+00 2.442053e+04 
5.207633e+00 1.208869e+00 3.906940e+04 
5.161704e+00 1.176427e+00 6.250552e+04 
5.163336e+00 1.160301e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1051.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.791860e-03 2.270031e-11 1.000000e-05 
2.179031e-03 4.082348e-11 1.599859e-05 
2.858424e-03 9.215086e-11 2.559548e-05 
3.649427e-03 1.917757e-10 4.094915e-05 
4.555399e-03 3.729915e-10 6.551286e-05 
5.715195e-03 7.365678e-10 1.048113e-04 
7.311440e-03 1.542156e-09 1.676833e-04 
9.292006e-03 3.165542e-09 2.682696e-04 
1.167524e-02 6.279378e-09 4.291934e-04 
1.491179e-02 1.308305e-08 6.866488e-04 
1.865325e-02 2.560846e-08 1.098541e-03 
2.376133e-02 5.293367e-08 1.757511e-03 
3.026710e-02 1.094038e-07 2.811769e-03 
3.822171e-02 2.203184e-07 4.498433e-03 
4.805597e-02 4.378879e-07 7.196857e-03 
6.118906e-02 9.039470e-07 1.151395e-02 
7.743728e-02 1.832200e-06 1.842070e-02 
9.771846e-02 3.681751e-06 2.947052e-02 
1.240754e-01 7.536765e-06 4.714866e-02 
1.566801e-01 1.517657e-05 7.543120e-02 
1.983332e-01 3.078408e-05 1.206793e-01 
2.502864e-01 6.186768e-05 1.930698e-01 
3.167434e-01 1.253990e-04 3.088844e-01 
4.009023e-01 2.542834e-04 4.941713e-01 
5.060904e-01 5.116072e-04 7.906043e-01 
6.400301e-01 1.034981e-03 1.264855e+00 
8.089124e-01 2.090071e-03 2.023590e+00 
1.018484e+00 4.173717e-03 3.237458e+00 
1.283817e+00 8.365450e-03 5.179475e+00 
1.611400e+00 1.656168e-02 8.286428e+00 
2.014570e+00 3.242331e-02 1.325711e+01 
2.501440e+00 6.225568e-02 2.120951e+01 
3.076646e+00 1.163826e-01 3.393222e+01 
3.724685e+00 2.080512e-01 5.428675e+01 
4.426067e+00 3.531449e-01 8.685114e+01 
5.120347e+00 5.564908e-01 1.389495e+02 
5.742327e+00 8.057410e-01 2.222996e+02 
6.220543e+00 1.063566e+00 3.556480e+02 
6.517161e+00 1.287386e+00 5.689866e+02 
6.623196e+00 1.443480e+00 9.102982e+02 
6.572904e+00 1.526612e+00 1.456348e+03 
6.404403e+00 1.543016e+00 2.329952e+03 
6.173491e+00 1.514461e+00 3.727594e+03 
5.916725e+00 1.456643e+00 5.963623e+03 
5.673072e+00 1.387550e+00 9.540955e+03 
5.465295e+00 1.318344e+00 1.526418e+04 
5.308411e+00 1.257261e+00 2.442053e+04 
5.206468e+00 1.208751e+00 3.906940e+04 
5.160894e+00 1.176422e+00 6.250552e+04 
5.160505e+00 1.159661e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1052.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.791246e-03 2.269854e-11 1.000000e-05 
2.240018e-03 4.439019e-11 1.599859e-05 
2.811535e-03 8.777340e-11 2.559548e-05 
3.541767e-03 1.754658e-10 4.094915e-05 
4.586521e-03 3.810507e-10 6.551286e-05 
5.670097e-03 7.199531e-10 1.048113e-04 
7.320169e-03 1.549159e-09 1.676833e-04 
9.159296e-03 3.034722e-09 2.682696e-04 
1.170875e-02 6.339643e-09 4.291934e-04 
1.466879e-02 1.246566e-08 6.866488e-04 
1.881624e-02 2.631065e-08 1.098541e-03 
2.367925e-02 5.243684e-08 1.757511e-03 
2.989926e-02 1.055636e-07 2.811769e-03 
3.809761e-02 2.183869e-07 4.498433e-03 
4.805879e-02 4.383817e-07 7.196857e-03 
6.097231e-02 8.952256e-07 1.151395e-02 
7.740915e-02 1.831946e-06 1.842070e-02 
9.770307e-02 3.683514e-06 2.947052e-02 
1.238566e-01 7.504086e-06 4.714866e-02 
1.561340e-01 1.503274e-05 7.543120e-02 
1.972299e-01 3.030199e-05 1.206793e-01 
2.499108e-01 6.164822e-05 1.930698e-01 
3.159474e-01 1.245745e-04 3.088844e-01 
3.998795e-01 2.525824e-04 4.941713e-01 
5.057415e-01 5.110353e-04 7.906043e-01 
6.382299e-01 1.027251e-03 1.264855e+00 
8.069227e-01 2.076665e-03 2.023590e+00 
1.017193e+00 4.161824e-03 3.237458e+00 
1.282660e+00 8.350780e-03 5.179475e+00 
1.608633e+00 1.649224e-02 8.286428e+00 
2.010970e+00 3.228076e-02 1.325711e+01 
2.497949e+00 6.205468e-02 2.120951e+01 
3.073523e+00 1.161382e-01 3.393222e+01 
3.724597e+00 2.082202e-01 5.428675e+01 
4.421225e+00 3.523217e-01 8.685114e+01 
5.115879e+00 5.555499e-01 1.389495e+02 
5.738984e+00 8.050326e-01 2.222996e+02 
6.215247e+00 1.061851e+00 3.556480e+02 
6.513704e+00 1.286404e+00 5.689866e+02 
6.620757e+00 1.442944e+00 9.102982e+02 
6.569742e+00 1.525650e+00 1.456348e+03 
6.401630e+00 1.542230e+00 2.329952e+03 
6.170325e+00 1.513502e+00 3.727594e+03 
5.915541e+00 1.456545e+00 5.963623e+03 
5.671017e+00 1.387101e+00 9.540955e+03 
5.464841e+00 1.318478e+00 1.526418e+04 
5.306899e+00 1.257025e+00 2.442053e+04 
5.204508e+00 1.208376e+00 3.906940e+04 
5.157990e+00 1.175757e+00 6.250552e+04 
5.156744e+00 1.158728e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1053.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.725943e-03 2.032471e-11 1.000000e-05 
2.217066e-03 4.308055e-11 1.599859e-05 
2.858205e-03 9.230503e-11 2.559548e-05 
3.565882e-03 1.792447e-10 4.094915e-05 
4.572013e-03 3.778050e-10 6.551286e-05 
5.702707e-03 7.331427e-10 1.048113e-04 
7.242226e-03 1.501625e-09 1.676833e-04 
9.164076e-03 3.042365e-09 2.682696e-04 
1.164545e-02 6.243295e-09 4.291934e-04 
1.480719e-02 1.283405e-08 6.866488e-04 
1.862184e-02 2.552777e-08 1.098541e-03 
2.378206e-02 5.317332e-08 1.757511e-03 
3.005941e-02 1.073710e-07 2.811769e-03 
3.807026e-02 2.181240e-07 4.498433e-03 
4.818399e-02 4.422367e-07 7.196857e-03 
6.061369e-02 8.803581e-07 1.151395e-02 
7.724351e-02 1.821941e-06 1.842070e-02 
9.717142e-02 3.627153e-06 2.947052e-02 
1.234685e-01 7.440834e-06 4.714866e-02 
1.560398e-01 1.501981e-05 7.543120e-02 
1.977419e-01 3.056762e-05 1.206793e-01 
2.498297e-01 6.164671e-05 1.930698e-01 
3.161068e-01 1.248817e-04 3.088844e-01 
3.994606e-01 2.520287e-04 4.941713e-01 
5.061277e-01 5.126928e-04 7.906043e-01 
6.376373e-01 1.025366e-03 1.264855e+00 
8.064192e-01 2.074748e-03 2.023590e+00 
1.016742e+00 4.160225e-03 3.237458e+00 
1.279335e+00 8.293936e-03 5.179475e+00 
1.608432e+00 1.650155e-02 8.286428e+00 
2.011194e+00 3.232158e-02 1.325711e+01 
2.496645e+00 6.201539e-02 2.120951e+01 
3.070981e+00 1.159588e-01 3.393222e+01 
3.721336e+00 2.078677e-01 5.428675e+01 
4.420782e+00 3.525175e-01 8.685114e+01 
5.113198e+00 5.551627e-01 1.389495e+02 
5.732901e+00 8.032551e-01 2.222996e+02 
6.214158e+00 1.062062e+00 3.556480e+02 
6.510162e+00 1.285379e+00 5.689866e+02 
6.617479e+00 1.441971e+00 9.102982e+02 
6.566394e+00 1.524592e+00 1.456348e+03 
6.400228e+00 1.542108e+00 2.329952e+03 
6.168774e+00 1.513270e+00 3.727594e+03 
5.912806e+00 1.455803e+00 5.963623e+03 
5.669045e+00 1.386684e+00 9.540955e+03 
5.462475e+00 1.317935e+00 1.526418e+04 
5.303845e+00 1.256275e+00 2.442053e+04 
5.202356e+00 1.207940e+00 3.906940e+04 
5.156615e+00 1.175573e+00 6.250552e+04 
5.156146e+00 1.158793e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1054.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.747963e-03 2.113268e-11 1.000000e-05 
2.254915e-03 4.536780e-11 1.599859e-05 
2.830142e-03 8.969787e-11 2.559548e-05 
3.565719e-03 1.793902e-10 4.094915e-05 
4.583614e-03 3.810498e-10 6.551286e-05 
5.710350e-03 7.367933e-10 1.048113e-04 
7.179795e-03 1.464515e-09 1.676833e-04 
9.145223e-03 3.026498e-09 2.682696e-04 
1.179120e-02 6.486808e-09 4.291934e-04 
1.464826e-02 1.243699e-08 6.866488e-04 
1.857375e-02 2.535459e-08 1.098541e-03 
2.375031e-02 5.301098e-08 1.757511e-03 
3.020391e-02 1.090303e-07 2.811769e-03 
3.779113e-02 2.135639e-07 4.498433e-03 
4.801066e-02 4.378967e-07 7.196857e-03 
6.103968e-02 8.999040e-07 1.151395e-02 
7.696024e-02 1.803682e-06 1.842070e-02 
9.760690e-02 3.679629e-06 2.947052e-02 
1.230077e-01 7.364824e-06 4.714866e-02 
1.555925e-01 1.490516e-05 7.543120e-02 
1.970899e-01 3.029501e-05 1.206793e-01 
2.497281e-01 6.163001e-05 1.930698e-01 
3.157979e-01 1.246342e-04 3.088844e-01 
3.996321e-01 2.525929e-04 4.941713e-01 
5.053284e-01 5.107524e-04 7.906043e-01 
6.384450e-01 1.030240e-03 1.264855e+00 
8.045159e-01 2.062053e-03 2.023590e+00 
1.015636e+00 4.150604e-03 3.237458e+00 
1.279680e+00 8.308473e-03 5.179475e+00 
1.605257e+00 1.641972e-02 8.286428e+00 
2.008756e+00 3.223477e-02 1.325711e+01 
2.494067e+00 6.188196e-02 2.120951e+01 
3.065332e+00 1.154324e-01 3.393222e+01 
3.716173e+00 2.072032e-01 5.428675e+01 
4.416532e+00 3.518308e-01 8.685114e+01 
5.108459e+00 5.541373e-01 1.389495e+02 
5.729312e+00 8.024500e-01 2.222996e+02 
6.209362e+00 1.060574e+00 3.556480e+02 
6.505391e+00 1.283736e+00 5.689866e+02 
6.615419e+00 1.441630e+00 9.102982e+02 
6.562425e+00 1.523216e+00 1.456348e+03 
6.397860e+00 1.541517e+00 2.329952e+03 
6.166481e+00 1.512704e+00 3.727594e+03 
5.911622e+00 1.455704e+00 5.963623e+03 
5.667017e+00 1.386245e+00 9.540955e+03 
5.458110e+00 1.316684e+00 1.526418e+04 
5.301603e+00 1.255795e+00 2.442053e+04 
5.198721e+00 1.207027e+00 3.906940e+04 
5.154413e+00 1.175129e+00 6.250552e+04 
5.152187e+00 1.157796e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1055.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.725984e-03 2.036478e-11 1.000000e-05 
2.232706e-03 4.408229e-11 1.599859e-05 
2.876681e-03 9.428540e-11 2.559548e-05 
3.578119e-03 1.814402e-10 4.094915e-05 
4.495985e-03 3.599515e-10 6.551286e-05 
5.803299e-03 7.740949e-10 1.048113e-04 
7.326783e-03 1.557792e-09 1.676833e-04 
9.155192e-03 3.039287e-09 2.682696e-04 
1.179127e-02 6.493090e-09 4.291934e-04 
1.482955e-02 1.291676e-08 6.866488e-04 
1.874782e-02 2.609887e-08 1.098541e-03 
2.354722e-02 5.171168e-08 1.757511e-03 
2.993860e-02 1.062831e-07 2.811769e-03 
3.787275e-02 2.151547e-07 4.498433e-03 
4.818020e-02 4.429722e-07 7.196857e-03 
6.087143e-02 8.933298e-07 1.151395e-02 
7.715042e-02 1.818810e-06 1.842070e-02 
9.723853e-02 3.641578e-06 2.947052e-02 
1.230279e-01 7.375448e-06 4.714866e-02 
1.559347e-01 1.501794e-05 7.543120e-02 
1.973682e-01 3.045239e-05 1.206793e-01 
2.489799e-01 6.113567e-05 1.930698e-01 
3.148161e-01 1.235926e-04 3.088844e-01 
3.991972e-01 2.520080e-04 4.941713e-01 
5.038875e-01 5.068769e-04 7.906043e-01 
6.372822e-01 1.025594e-03 1.264855e+00 
8.057629e-01 2.073609e-03 2.023590e+00 
1.016291e+00 4.162549e-03 3.237458e+00 
1.277762e+00 8.279025e-03 5.179475e+00 
1.603758e+00 1.638927e-02 8.286428e+00 
2.006113e+00 3.213819e-02 1.325711e+01 
2.493342e+00 6.188528e-02 2.120951e+01 
3.065429e+00 1.155475e-01 3.393222e+01 
3.714611e+00 2.071293e-01 5.428675e+01 
4.411206e+00 3.508955e-01 8.685114e+01 
5.106850e+00 5.540817e-01 1.389495e+02 
5.726209e+00 8.018335e-01 2.222996e+02 
6.204346e+00 1.058985e+00 3.556480e+02 
6.501353e+00 1.282461e+00 5.689866e+02 
6.611116e+00 1.440122e+00 9.102982e+02 
6.559805e+00 1.522529e+00 1.456348e+03 
6.394534e+00 1.540459e+00 2.329952e+03 
6.162934e+00 1.511570e+00 3.727594e+03 
5.909509e+00 1.455219e+00 5.963623e+03 
5.665796e+00 1.386114e+00 9.540955e+03 
5.457089e+00 1.316617e+00 1.526418e+04 
5.298623e+00 1.255068e+00 2.442053e+04 
5.198335e+00 1.207157e+00 3.906940e+04 
5.149837e+00 1.173935e+00 6.250552e+04 
5.151463e+00 1.157820e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1056.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.775456e-03 2.218761e-11 1.000000e-05 
2.254935e-03 4.545512e-11 1.599859e-05 
2.828743e-03 8.973485e-11 2.559548e-05 
3.598524e-03 1.847371e-10 4.094915e-05 
4.538664e-03 3.706507e-10 6.551286e-05 
5.765016e-03 7.595955e-10 1.048113e-04 
7.212472e-03 1.487419e-09 1.676833e-04 
9.205532e-03 3.092626e-09 2.682696e-04 
1.153034e-02 6.077251e-09 4.291934e-04 
1.477615e-02 1.278982e-08 6.866488e-04 
1.872468e-02 2.602702e-08 1.098541e-03 
2.368014e-02 5.264219e-08 1.757511e-03 
2.983058e-02 1.052365e-07 2.811769e-03 
3.773742e-02 2.130581e-07 4.498433e-03 
4.814028e-02 4.422908e-07 7.196857e-03 
6.062910e-02 8.835397e-07 1.151395e-02 
7.689575e-02 1.802565e-06 1.842070e-02 
9.720394e-02 3.641140e-06 2.947052e-02 
1.230256e-01 7.382012e-06 4.714866e-02 
1.554487e-01 1.489208e-05 7.543120e-02 
1.969062e-01 3.026767e-05 1.206793e-01 
2.493598e-01 6.147417e-05 1.930698e-01 
3.146033e-01 1.234590e-04 3.088844e-01 
3.988921e-01 2.516688e-04 4.941713e-01 
5.037803e-01 5.070332e-04 7.906043e-01 
6.376996e-01 1.028582e-03 1.264855e+00 
8.048739e-01 2.068711e-03 2.023590e+00 
1.015108e+00 4.151959e-03 3.237458e+00 
1.275878e+00 8.250273e-03 5.179475e+00 
1.601909e+00 1.634809e-02 8.286428e+00 
2.005188e+00 3.212379e-02 1.325711e+01 
2.490651e+00 6.174342e-02 2.120951e+01 
3.062504e+00 1.153253e-01 3.393222e+01 
3.711867e+00 2.068615e-01 5.428675e+01 
4.408156e+00 3.504866e-01 8.685114e+01 
5.100428e+00 5.525346e-01 1.389495e+02 
5.722002e+00 8.007863e-01 2.222996e+02 
6.202533e+00 1.058862e+00 3.556480e+02 
6.499549e+00 1.282306e+00 5.689866e+02 
6.607889e+00 1.439173e+00 9.102982e+02 
6.556984e+00 1.521738e+00 1.456348e+03 
6.391082e+00 1.539339e+00 2.329952e+03 
6.161736e+00 1.511496e+00 3.727594e+03 
5.907237e+00 1.454667e+00 5.963623e+03 
5.662286e+00 1.385108e+00 9.540955e+03 
5.455475e+00 1.316339e+00 1.526418e+04 
5.297063e+00 1.254815e+00 2.442053e+04 
5.196066e+00 1.206682e+00 3.906940e+04 
5.148503e+00 1.173763e+00 6.250552e+04 
5.147585e+00 1.156848e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1057.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.745108e-03 2.108913e-11 1.000000e-05 
2.248168e-03 4.508979e-11 1.599859e-05 
2.802726e-03 8.736426e-11 2.559548e-05 
3.525388e-03 1.738653e-10 4.094915e-05 
4.595875e-03 3.852091e-10 6.551286e-05 
5.782835e-03 7.673866e-10 1.048113e-04 
7.301049e-03 1.544357e-09 1.676833e-04 
9.112405e-03 3.002555e-09 2.682696e-04 
1.168607e-02 6.332827e-09 4.291934e-04 
1.460072e-02 1.235135e-08 6.866488e-04 
1.856138e-02 2.537597e-08 1.098541e-03 
2.380884e-02 5.355583e-08 1.757511e-03 
2.975905e-02 1.045803e-07 2.811769e-03 
3.801749e-02 2.180434e-07 4.498433e-03 
4.770691e-02 4.308608e-07 7.196857e-03 
6.062631e-02 8.842544e-07 1.151395e-02 
7.706313e-02 1.816080e-06 1.842070e-02 
9.731815e-02 3.657449e-06 2.947052e-02 
1.233115e-01 7.440635e-06 4.714866e-02 
1.559042e-01 1.503757e-05 7.543120e-02 
1.969925e-01 3.033619e-05 1.206793e-01 
2.493648e-01 6.153601e-05 1.930698e-01 
3.143484e-01 1.232758e-04 3.088844e-01 
3.975273e-01 2.493306e-04 4.941713e-01 
5.042843e-01 5.090371e-04 7.906043e-01 
6.363362e-01 1.022968e-03 1.264855e+00 
8.029906e-01 2.056174e-03 2.023590e+00 
1.012928e+00 4.129187e-03 3.237458e+00 
1.274718e+00 8.235563e-03 5.179475e+00 
1.601271e+00 1.634392e-02 8.286428e+00 
2.003127e+00 3.205511e-02 1.325711e+01 
2.486302e+00 6.147947e-02 2.120951e+01 
3.057164e+00 1.148341e-01 3.393222e+01 
3.707038e+00 2.062521e-01 5.428675e+01 
4.405586e+00 3.501885e-01 8.685114e+01 
5.096695e+00 5.518201e-01 1.389495e+02 
5.718663e+00 8.000770e-01 2.222996e+02 
6.197878e+00 1.057437e+00 3.556480e+02 
6.494755e+00 1.280649e+00 5.689866e+02 
6.603934e+00 1.437845e+00 9.102982e+02 
6.555133e+00 1.521442e+00 1.456348e+03 
6.389977e+00 1.539359e+00 2.329952e+03 
6.159183e+00 1.510810e+00 3.727594e+03 
5.904310e+00 1.453843e+00 5.963623e+03 
5.660593e+00 1.384795e+00 9.540955e+03 
5.453020e+00 1.315762e+00 1.526418e+04 
5.295171e+00 1.254450e+00 2.442053e+04 
5.193459e+00 1.206098e+00 3.906940e+04 
5.145790e+00 1.173156e+00 6.250552e+04 
5.144185e+00 1.156027e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1058.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.783358e-03 2.252778e-11 1.000000e-05 
2.219063e-03 4.340217e-11 1.599859e-05 
2.803234e-03 8.749451e-11 2.559548e-05 
3.629262e-03 1.898706e-10 4.094915e-05 
4.587979e-03 3.835897e-10 6.551286e-05 
5.765185e-03 7.611011e-10 1.048113e-04 
7.222339e-03 1.496360e-09 1.676833e-04 
9.204811e-03 3.097756e-09 2.682696e-04 
1.152916e-02 6.086886e-09 4.291934e-04 
1.476076e-02 1.277405e-08 6.866488e-04 
1.878972e-02 2.634896e-08 1.098541e-03 
2.358012e-02 5.207638e-08 1.757511e-03 
2.984944e-02 1.056359e-07 2.811769e-03 
3.788781e-02 2.160239e-07 4.498433e-03 
4.777165e-02 4.330265e-07 7.196857e-03 
6.067123e-02 8.870599e-07 1.151395e-02 
7.646867e-02 1.776055e-06 1.842070e-02 
9.723457e-02 3.651485e-06 2.947052e-02 
1.232442e-01 7.435487e-06 4.714866e-02 
1.553954e-01 1.490491e-05 7.543120e-02 
1.966949e-01 3.022749e-05 1.206793e-01 
2.487038e-01 6.110573e-05 1.930698e-01 
3.150093e-01 1.241721e-04 3.088844e-01 
3.978920e-01 2.502537e-04 4.941713e-01 
5.024217e-01 5.038948e-04 7.906043e-01 
6.353069e-01 1.018976e-03 1.264855e+00 
8.029547e-01 2.057838e-03 2.023590e+00 
1.012367e+00 4.126218e-03 3.237458e+00 
1.274472e+00 8.238533e-03 5.179475e+00 
1.601370e+00 1.636222e-02 8.286428e+00 
2.001387e+00 3.200171e-02 1.325711e+01 
2.484607e+00 6.141109e-02 2.120951e+01 
3.057039e+00 1.149236e-01 3.393222e+01 
3.703266e+00 2.058160e-01 5.428675e+01 
4.402147e+00 3.496892e-01 8.685114e+01 
5.094045e+00 5.514403e-01 1.389495e+02 
5.713254e+00 7.985611e-01 2.222996e+02 
6.193223e+00 1.056012e+00 3.556480e+02 
6.490827e+00 1.279426e+00 5.689866e+02 
6.602838e+00 1.438001e+00 9.102982e+02 
6.552151e+00 1.520568e+00 1.456348e+03 
6.385993e+00 1.537979e+00 2.329952e+03 
6.155261e+00 1.509505e+00 3.727594e+03 
5.900687e+00 1.452730e+00 5.963623e+03 
5.658204e+00 1.384217e+00 9.540955e+03 
5.449850e+00 1.314933e+00 1.526418e+04 
5.292028e+00 1.253668e+00 2.442053e+04 
5.191723e+00 1.205793e+00 3.906940e+04 
5.144503e+00 1.172998e+00 6.250552e+04 
5.142813e+00 1.155846e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1059.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.713450e-03 1.999986e-11 1.000000e-05 
2.173822e-03 4.083992e-11 1.599859e-05 
2.745531e-03 8.227952e-11 2.559548e-05 
3.492799e-03 1.694080e-10 4.094915e-05 
4.552617e-03 3.751425e-10 6.551286e-05 
5.777356e-03 7.666555e-10 1.048113e-04 
7.288383e-03 1.539241e-09 1.676833e-04 
9.085484e-03 2.981653e-09 2.682696e-04 
1.174153e-02 6.435573e-09 4.291934e-04 
1.458815e-02 1.234280e-08 6.866488e-04 
1.855680e-02 2.540518e-08 1.098541e-03 
2.346386e-02 5.135841e-08 1.757511e-03 
2.998810e-02 1.072162e-07 2.811769e-03 
3.763993e-02 2.120119e-07 4.498433e-03 
4.795321e-02 4.383965e-07 7.196857e-03 
6.079929e-02 8.935322e-07 1.151395e-02 
7.638833e-02 1.772136e-06 1.842070e-02 
9.679654e-02 3.605765e-06 2.947052e-02 
1.229052e-01 7.381283e-06 4.714866e-02 
1.551023e-01 1.483476e-05 7.543120e-02 
1.969100e-01 3.035541e-05 1.206793e-01 
2.489276e-01 6.132878e-05 1.930698e-01 
3.147613e-01 1.239962e-04 3.088844e-01 
3.980152e-01 2.507228e-04 4.941713e-01 
5.029896e-01 5.060821e-04 7.906043e-01 
6.348741e-01 1.017855e-03 1.264855e+00 
8.026003e-01 2.057053e-03 2.023590e+00 
1.010598e+00 4.108514e-03 3.237458e+00 
1.273967e+00 8.236479e-03 5.179475e+00 
1.597925e+00 1.627235e-02 8.286428e+00 
1.998131e+00 3.187606e-02 1.325711e+01 
2.484374e+00 6.145022e-02 2.120951e+01 
3.053940e+00 1.146821e-01 3.393222e+01 
3.702119e+00 2.058089e-01 5.428675e+01 
4.396339e+00 3.486432e-01 8.685114e+01 
5.092137e+00 5.512891e-01 1.389495e+02 
5.711020e+00 7.982801e-01 2.222996e+02 
6.189521e+00 1.055021e+00 3.556480e+02 
6.488359e+00 1.278936e+00 5.689866e+02 
6.598100e+00 1.436264e+00 9.102982e+02 
6.549674e+00 1.519951e+00 1.456348e+03 
6.383958e+00 1.537546e+00 2.329952e+03 
6.153046e+00 1.508970e+00 3.727594e+03 
5.899950e+00 1.452814e+00 5.963623e+03 
5.655558e+00 1.383539e+00 9.540955e+03 
5.448814e+00 1.314858e+00 1.526418e+04 
5.290700e+00 1.253491e+00 2.442053e+04 
5.187967e+00 1.204839e+00 3.906940e+04 
5.140331e+00 1.171930e+00 6.250552e+04 
5.141488e+00 1.155678e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-106.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.768428e-02 2.200823e-09 1.000000e-05 
2.228883e-02 4.406407e-09 1.599859e-05 
2.812315e-02 8.851456e-09 2.559548e-05 
3.588191e-02 1.838441e-08 4.094915e-05 
4.556008e-02 3.763365e-08 6.551286e-05 
5.797545e-02 7.754528e-08 1.048113e-04 
7.282950e-02 1.537252e-07 1.676833e-04 
9.269456e-02 3.169465e-07 2.682696e-04 
1.171186e-01 6.392954e-07 4.291934e-04 
1.479505e-01 1.288764e-06 6.866488e-04 
1.863893e-01 2.576842e-06 1.098541e-03 
2.357863e-01 5.216529e-06 1.757511e-03 
2.995138e-01 1.069247e-05 2.811769e-03 
3.788346e-01 2.163612e-05 4.498433e-03 
4.783930e-01 4.357018e-05 7.196857e-03 
6.072865e-01 8.912979e-05 1.151395e-02 
7.665259e-01 1.792397e-04 1.842070e-02 
9.714333e-01 3.648469e-04 2.947052e-02 
1.227261e+00 7.357187e-04 4.714866e-02 
1.551951e+00 1.487929e-03 7.543120e-02 
1.960562e+00 3.000300e-03 1.206793e-01 
2.473923e+00 6.029782e-03 1.930698e-01 
3.119902e+00 1.209923e-02 3.088844e-01 
3.930123e+00 2.420237e-02 4.941713e-01 
4.939711e+00 4.810924e-02 7.906043e-01 
6.175092e+00 9.415243e-02 1.264855e+00 
7.675455e+00 1.813199e-01 2.023590e+00 
9.450851e+00 3.400114e-01 3.237458e+00 
1.148737e+01 6.148661e-01 5.179475e+00 
1.367760e+01 1.049324e+00 8.286428e+00 
1.587100e+01 1.667264e+00 1.325711e+01 
1.786461e+01 2.438170e+00 2.120951e+01 
1.943575e+01 3.255187e+00 3.393222e+01 
2.044154e+01 3.979503e+00 5.428675e+01 
2.084571e+01 4.500246e+00 8.685114e+01 
2.073559e+01 4.786773e+00 1.389495e+02 
2.024705e+01 4.863538e+00 2.222996e+02 
1.953283e+01 4.785780e+00 3.556480e+02 
1.872568e+01 4.610823e+00 5.689866e+02 
1.795140e+01 4.396225e+00 9.102982e+02 
1.728087e+01 4.176769e+00 1.456348e+03 
1.676714e+01 3.980601e+00 2.329952e+03 
1.642665e+01 3.822923e+00 3.727594e+03 
1.626007e+01 3.713918e+00 5.963623e+03 
1.624576e+01 3.656090e+00 9.540955e+03 
1.633465e+01 3.641534e+00 1.526418e+04 
1.647808e+01 3.659095e+00 2.442053e+04 
1.662581e+01 3.692999e+00 3.906940e+04 
1.675605e+01 3.733461e+00 6.250552e+04 
1.684966e+01 3.769993e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1060.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.762011e-03 2.176952e-11 1.000000e-05 
2.168647e-03 4.058722e-11 1.599859e-05 
2.855908e-03 9.269481e-11 2.559548e-05 
3.609722e-03 1.871733e-10 4.094915e-05 
4.561643e-03 3.777345e-10 6.551286e-05 
5.695541e-03 7.352378e-10 1.048113e-04 
7.182215e-03 1.474341e-09 1.676833e-04 
9.190844e-03 3.089505e-09 2.682696e-04 
1.168582e-02 6.350397e-09 4.291934e-04 
1.483231e-02 1.298522e-08 6.866488e-04 
1.872928e-02 2.614484e-08 1.098541e-03 
2.339951e-02 5.098510e-08 1.757511e-03 
2.967465e-02 1.039872e-07 2.811769e-03 
3.799588e-02 2.182896e-07 4.498433e-03 
4.783845e-02 4.356677e-07 7.196857e-03 
6.052147e-02 8.821718e-07 1.151395e-02 
7.676191e-02 1.799961e-06 1.842070e-02 
9.714909e-02 3.648748e-06 2.947052e-02 
1.229368e-01 7.393946e-06 4.714866e-02 
1.551496e-01 1.486234e-05 7.543120e-02 
1.964291e-01 3.016204e-05 1.206793e-01 
2.483603e-01 6.096796e-05 1.930698e-01 
3.137092e-01 1.228730e-04 3.088844e-01 
3.965679e-01 2.482322e-04 4.941713e-01 
5.019111e-01 5.033090e-04 7.906043e-01 
6.348404e-01 1.018652e-03 1.264855e+00 
8.011680e-01 2.047994e-03 2.023590e+00 
1.009482e+00 4.098781e-03 3.237458e+00 
1.271096e+00 8.188700e-03 5.179475e+00 
1.598779e+00 1.631356e-02 8.286428e+00 
1.997421e+00 3.187173e-02 1.325711e+01 
2.481479e+00 6.129338e-02 2.120951e+01 
3.049028e+00 1.142392e-01 3.393222e+01 
3.699554e+00 2.055698e-01 5.428675e+01 
4.396025e+00 3.488644e-01 8.685114e+01 
5.085039e+00 5.495337e-01 1.389495e+02 
5.708336e+00 7.978237e-01 2.222996e+02 
6.185684e+00 1.053969e+00 3.556480e+02 
6.484725e+00 1.277859e+00 5.689866e+02 
6.594126e+00 1.434923e+00 9.102982e+02 
6.546039e+00 1.518740e+00 1.456348e+03 
6.381577e+00 1.536943e+00 2.329952e+03 
6.150592e+00 1.508327e+00 3.727594e+03 
5.897028e+00 1.451990e+00 5.963623e+03 
5.653434e+00 1.383061e+00 9.540955e+03 
5.445766e+00 1.314071e+00 1.526418e+04 
5.288853e+00 1.253140e+00 2.442053e+04 
5.186391e+00 1.204585e+00 3.906940e+04 
5.138325e+00 1.171545e+00 6.250552e+04 
5.137091e+00 1.154542e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1061.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.747167e-03 2.124397e-11 1.000000e-05 
2.161863e-03 4.024545e-11 1.599859e-05 
2.853539e-03 9.255155e-11 2.559548e-05 
3.513347e-03 1.727411e-10 4.094915e-05 
4.436883e-03 3.479094e-10 6.551286e-05 
5.693556e-03 7.351622e-10 1.048113e-04 
7.252439e-03 1.519444e-09 1.676833e-04 
9.083684e-03 2.985509e-09 2.682696e-04 
1.169309e-02 6.368257e-09 4.291934e-04 
1.460294e-02 1.240377e-08 6.866488e-04 
1.868461e-02 2.598270e-08 1.098541e-03 
2.356179e-02 5.210238e-08 1.757511e-03 
3.001391e-02 1.076962e-07 2.811769e-03 
3.765239e-02 2.126232e-07 4.498433e-03 
4.752766e-02 4.276345e-07 7.196857e-03 
6.017014e-02 8.677154e-07 1.151395e-02 
7.667510e-02 1.795554e-06 1.842070e-02 
9.715083e-02 3.652387e-06 2.947052e-02 
1.226003e-01 7.340319e-06 4.714866e-02 
1.545338e-01 1.469993e-05 7.543120e-02 
1.963063e-01 3.013387e-05 1.206793e-01 
2.474168e-01 6.033265e-05 1.930698e-01 
3.130721e-01 1.222410e-04 3.088844e-01 
3.962949e-01 2.479534e-04 4.941713e-01 
5.016594e-01 5.030260e-04 7.906043e-01 
6.342924e-01 1.016974e-03 1.264855e+00 
8.011677e-01 2.049918e-03 2.023590e+00 
1.009166e+00 4.098788e-03 3.237458e+00 
1.271554e+00 8.205212e-03 5.179475e+00 
1.595724e+00 1.623564e-02 8.286428e+00 
1.994764e+00 3.177473e-02 1.325711e+01 
2.479355e+00 6.119328e-02 2.120951e+01 
3.047680e+00 1.141922e-01 3.393222e+01 
3.693652e+00 2.047860e-01 5.428675e+01 
4.391695e+00 3.481591e-01 8.685114e+01 
5.081730e+00 5.489488e-01 1.389495e+02 
5.701318e+00 7.956812e-01 2.222996e+02 
6.182493e+00 1.053211e+00 3.556480e+02 
6.481109e+00 1.276790e+00 5.689866e+02 
6.591248e+00 1.434151e+00 9.102982e+02 
6.543278e+00 1.517975e+00 1.456348e+03 
6.379210e+00 1.536347e+00 2.329952e+03 
6.149057e+00 1.508098e+00 3.727594e+03 
5.894384e+00 1.451281e+00 5.963623e+03 
5.652244e+00 1.382939e+00 9.540955e+03 
5.444190e+00 1.313804e+00 1.526418e+04 
5.285287e+00 1.252215e+00 2.442053e+04 
5.184808e+00 1.204329e+00 3.906940e+04 
5.136402e+00 1.171186e+00 6.250552e+04 
5.136230e+00 1.154520e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1062.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.759086e-03 2.170214e-11 1.000000e-05 
2.220176e-03 4.363187e-11 1.599859e-05 
2.813656e-03 8.880848e-11 2.559548e-05 
3.604225e-03 1.866710e-10 4.094915e-05 
4.512549e-03 3.663594e-10 6.551286e-05 
5.724492e-03 7.479149e-10 1.048113e-04 
7.224783e-03 1.503543e-09 1.676833e-04 
9.218411e-03 3.123271e-09 2.682696e-04 
1.150389e-02 6.069817e-09 4.291934e-04 
1.480154e-02 1.292891e-08 6.866488e-04 
1.873088e-02 2.620089e-08 1.098541e-03 
2.337763e-02 5.093812e-08 1.757511e-03 
2.982059e-02 1.057281e-07 2.811769e-03 
3.760586e-02 2.120357e-07 4.498433e-03 
4.792825e-02 4.389523e-07 7.196857e-03 
6.011039e-02 8.659485e-07 1.151395e-02 
7.639013e-02 1.777282e-06 1.842070e-02 
9.659738e-02 3.593705e-06 2.947052e-02 
1.227239e-01 7.369477e-06 4.714866e-02 
1.544139e-01 1.467958e-05 7.543120e-02 
1.962481e-01 3.013547e-05 1.206793e-01 
2.473685e-01 6.035416e-05 1.930698e-01 
3.127414e-01 1.219689e-04 3.088844e-01 
3.958200e-01 2.472960e-04 4.941713e-01 
5.014476e-01 5.028623e-04 7.906043e-01 
6.339041e-01 1.016064e-03 1.264855e+00 
7.994548e-01 2.038722e-03 2.023590e+00 
1.009414e+00 4.105650e-03 3.237458e+00 
1.269498e+00 8.173192e-03 5.179475e+00 
1.595703e+00 1.625011e-02 8.286428e+00 
1.994861e+00 3.180870e-02 1.325711e+01 
2.477737e+00 6.113031e-02 2.120951e+01 
3.044732e+00 1.139675e-01 3.393222e+01 
3.693085e+00 2.048725e-01 5.428675e+01 
4.387598e+00 3.475075e-01 8.685114e+01 
5.079760e+00 5.487771e-01 1.389495e+02 
5.697582e+00 7.948143e-01 2.222996e+02 
6.178694e+00 1.052174e+00 3.556480e+02 
6.476433e+00 1.275188e+00 5.689866e+02 
6.588633e+00 1.433514e+00 9.102982e+02 
6.540618e+00 1.517262e+00 1.456348e+03 
6.377565e+00 1.536101e+00 2.329952e+03 
6.146887e+00 1.507581e+00 3.727594e+03 
5.893709e+00 1.451390e+00 5.963623e+03 
5.649804e+00 1.382338e+00 9.540955e+03 
5.442545e+00 1.313513e+00 1.526418e+04 
5.283442e+00 1.251865e+00 2.442053e+04 
5.180959e+00 1.203344e+00 3.906940e+04 
5.133192e+00 1.170420e+00 6.250552e+04 
5.132583e+00 1.153619e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1063.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.779477e-03 2.248679e-11 1.000000e-05 
2.196352e-03 4.228203e-11 1.599859e-05 
2.814745e-03 8.899538e-11 2.559548e-05 
3.546025e-03 1.779408e-10 4.094915e-05 
4.443216e-03 3.500600e-10 6.551286e-05 
5.633384e-03 7.134414e-10 1.048113e-04 
7.186151e-03 1.480946e-09 1.676833e-04 
9.128807e-03 3.035934e-09 2.682696e-04 
1.158091e-02 6.198383e-09 4.291934e-04 
1.452096e-02 1.221902e-08 6.866488e-04 
1.868344e-02 2.602679e-08 1.098541e-03 
2.355791e-02 5.217477e-08 1.757511e-03 
2.978300e-02 1.054280e-07 2.811769e-03 
3.761882e-02 2.124547e-07 4.498433e-03 
4.780656e-02 4.360275e-07 7.196857e-03 
6.031150e-02 8.754925e-07 1.151395e-02 
7.621195e-02 1.766536e-06 1.842070e-02 
9.647632e-02 3.583582e-06 2.947052e-02 
1.220351e-01 7.252912e-06 4.714866e-02 
1.544872e-01 1.471433e-05 7.543120e-02 
1.952764e-01 2.971801e-05 1.206793e-01 
2.474005e-01 6.043435e-05 1.930698e-01 
3.128722e-01 1.222369e-04 3.088844e-01 
3.959889e-01 2.478457e-04 4.941713e-01 
5.004447e-01 5.003221e-04 7.906043e-01 
6.330279e-01 1.012809e-03 1.264855e+00 
7.984266e-01 2.032778e-03 2.023590e+00 
1.008333e+00 4.096325e-03 3.237458e+00 
1.269570e+00 8.182217e-03 5.179475e+00 
1.592384e+00 1.616426e-02 8.286428e+00 
1.990635e+00 3.163717e-02 1.325711e+01 
2.473797e+00 6.089699e-02 2.120951e+01 
3.044574e+00 1.140522e-01 3.393222e+01 
3.688184e+00 2.042523e-01 5.428675e+01 
4.384134e+00 3.470016e-01 8.685114e+01 
5.076397e+00 5.481743e-01 1.389495e+02 
5.696566e+00 7.950039e-01 2.222996e+02 
6.175272e+00 1.051309e+00 3.556480e+02 
6.475045e+00 1.275237e+00 5.689866e+02 
6.585137e+00 1.432418e+00 9.102982e+02 
6.537123e+00 1.516120e+00 1.456348e+03 
6.373629e+00 1.534740e+00 2.329952e+03 
6.144912e+00 1.507152e+00 3.727594e+03 
5.889915e+00 1.450202e+00 5.963623e+03 
5.646913e+00 1.381565e+00 9.540955e+03 
5.439429e+00 1.312699e+00 1.526418e+04 
5.281009e+00 1.251317e+00 2.442053e+04 
5.178795e+00 1.202900e+00 3.906940e+04 
5.130985e+00 1.169970e+00 6.250552e+04 
5.131842e+00 1.153634e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1064.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.764051e-03 2.192766e-11 1.000000e-05 
2.163105e-03 4.042886e-11 1.599859e-05 
2.773153e-03 8.518828e-11 2.559548e-05 
3.477372e-03 1.679624e-10 4.094915e-05 
4.530644e-03 3.714826e-10 6.551286e-05 
5.749792e-03 7.593026e-10 1.048113e-04 
7.276068e-03 1.538681e-09 1.676833e-04 
9.169195e-03 3.079301e-09 2.682696e-04 
1.151836e-02 6.104225e-09 4.291934e-04 
1.463190e-02 1.251299e-08 6.866488e-04 
1.842365e-02 2.497960e-08 1.098541e-03 
2.330018e-02 5.052852e-08 1.757511e-03 
2.987795e-02 1.065397e-07 2.811769e-03 
3.751787e-02 2.109472e-07 4.498433e-03 
4.785182e-02 4.376784e-07 7.196857e-03 
6.030584e-02 8.760697e-07 1.151395e-02 
7.607875e-02 1.758943e-06 1.842070e-02 
9.665719e-02 3.607164e-06 2.947052e-02 
1.218366e-01 7.224361e-06 4.714866e-02 
1.546288e-01 1.476871e-05 7.543120e-02 
1.952308e-01 2.972511e-05 1.206793e-01 
2.475847e-01 6.062643e-05 1.930698e-01 
3.133081e-01 1.228639e-04 3.088844e-01 
3.950528e-01 2.463237e-04 4.941713e-01 
5.003302e-01 5.004486e-04 7.906043e-01 
6.318965e-01 1.008337e-03 1.264855e+00 
7.983493e-01 2.034094e-03 2.023590e+00 
1.005905e+00 4.070655e-03 3.237458e+00 
1.268118e+00 8.161835e-03 5.179475e+00 
1.591202e+00 1.614337e-02 8.286428e+00 
1.989726e+00 3.162320e-02 1.325711e+01 
2.471259e+00 6.076665e-02 2.120951e+01 
3.040465e+00 1.136986e-01 3.393222e+01 
3.684869e+00 2.038907e-01 5.428675e+01 
4.381982e+00 3.467976e-01 8.685114e+01 
5.070735e+00 5.468628e-01 1.389495e+02 
5.692222e+00 7.938994e-01 2.222996e+02 
6.170549e+00 1.049849e+00 3.556480e+02 
6.469473e+00 1.273184e+00 5.689866e+02 
6.583983e+00 1.432539e+00 9.102982e+02 
6.534106e+00 1.515223e+00 1.456348e+03 
6.371393e+00 1.534206e+00 2.329952e+03 
6.140789e+00 1.505751e+00 3.727594e+03 
5.887640e+00 1.449644e+00 5.963623e+03 
5.645359e+00 1.381302e+00 9.540955e+03 
5.437774e+00 1.312403e+00 1.526418e+04 
5.278186e+00 1.250639e+00 2.442053e+04 
5.176631e+00 1.202455e+00 3.906940e+04 
5.128535e+00 1.169444e+00 6.250552e+04 
5.127079e+00 1.152381e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1065.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.736724e-03 2.094396e-11 1.000000e-05 
2.239890e-03 4.493104e-11 1.599859e-05 
2.744376e-03 8.264136e-11 2.559548e-05 
3.546397e-03 1.783318e-10 4.094915e-05 
4.537797e-03 3.735957e-10 6.551286e-05 
5.687540e-03 7.355971e-10 1.048113e-04 
7.200192e-03 1.492446e-09 1.676833e-04 
9.177300e-03 3.090376e-09 2.682696e-04 
1.153054e-02 6.129371e-09 4.291934e-04 
1.464036e-02 1.254647e-08 6.866488e-04 
1.838410e-02 2.484243e-08 1.098541e-03 
2.349658e-02 5.186574e-08 1.757511e-03 
2.984632e-02 1.063015e-07 2.811769e-03 
3.748805e-02 2.106423e-07 4.498433e-03 
4.761938e-02 4.317367e-07 7.196857e-03 
6.008702e-02 8.673822e-07 1.151395e-02 
7.600639e-02 1.755577e-06 1.842070e-02 
9.629109e-02 3.569684e-06 2.947052e-02 
1.218521e-01 7.233917e-06 4.714866e-02 
1.545222e-01 1.475204e-05 7.543120e-02 
1.955464e-01 2.989759e-05 1.206793e-01 
2.474745e-01 6.060239e-05 1.930698e-01 
3.126009e-01 1.221486e-04 3.088844e-01 
3.945062e-01 2.455333e-04 4.941713e-01 
4.990180e-01 4.969885e-04 7.906043e-01 
6.322758e-01 1.011101e-03 1.264855e+00 
7.968988e-01 2.024931e-03 2.023590e+00 
1.006712e+00 4.084266e-03 3.237458e+00 
1.266842e+00 8.144865e-03 5.179475e+00 
1.591289e+00 1.616101e-02 8.286428e+00 
1.986708e+00 3.150922e-02 1.325711e+01 
2.468154e+00 6.059484e-02 2.120951e+01 
3.035848e+00 1.132893e-01 3.393222e+01 
3.682207e+00 2.036353e-01 5.428675e+01 
4.378527e+00 3.462934e-01 8.685114e+01 
5.066596e+00 5.460208e-01 1.389495e+02 
5.686050e+00 7.920858e-01 2.222996e+02 
6.167000e+00 1.048924e+00 3.556480e+02 
6.466569e+00 1.272469e+00 5.689866e+02 
6.579545e+00 1.430953e+00 9.102982e+02 
6.532280e+00 1.514934e+00 1.456348e+03 
6.368997e+00 1.533592e+00 2.329952e+03 
6.139275e+00 1.505530e+00 3.727594e+03 
5.886201e+00 1.449434e+00 5.963623e+03 
5.643174e+00 1.380798e+00 9.540955e+03 
5.434716e+00 1.311610e+00 1.526418e+04 
5.277219e+00 1.250580e+00 2.442053e+04 
5.175655e+00 1.202392e+00 3.906940e+04 
5.126805e+00 1.169144e+00 6.250552e+04 
5.126060e+00 1.152308e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1066.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.772240e-03 2.227623e-11 1.000000e-05 
2.245033e-03 4.528373e-11 1.599859e-05 
2.730853e-03 8.150217e-11 2.559548e-05 
3.595528e-03 1.860211e-10 4.094915e-05 
4.559367e-03 3.793042e-10 6.551286e-05 
5.629844e-03 7.141067e-10 1.048113e-04 
7.254027e-03 1.527607e-09 1.676833e-04 
9.162808e-03 3.078647e-09 2.682696e-04 
1.156310e-02 6.187237e-09 4.291934e-04 
1.473946e-02 1.281500e-08 6.866488e-04 
1.853001e-02 2.546253e-08 1.098541e-03 
2.336118e-02 5.102216e-08 1.757511e-03 
2.982715e-02 1.061964e-07 2.811769e-03 
3.769935e-02 2.144255e-07 4.498433e-03 
4.736624e-02 4.252869e-07 7.196857e-03 
6.013064e-02 8.700885e-07 1.151395e-02 
7.588741e-02 1.748986e-06 1.842070e-02 
9.600368e-02 3.541136e-06 2.947052e-02 
1.221341e-01 7.291103e-06 4.714866e-02 
1.544383e-01 1.474185e-05 7.543120e-02 
1.948908e-01 2.962569e-05 1.206793e-01 
2.470850e-01 6.037338e-05 1.930698e-01 
3.124624e-01 1.221008e-04 3.088844e-01 
3.954822e-01 2.475920e-04 4.941713e-01 
4.998072e-01 4.998178e-04 7.906043e-01 
6.301869e-01 1.002055e-03 1.264855e+00 
7.965238e-01 2.023969e-03 2.023590e+00 
1.004421e+00 4.060268e-03 3.237458e+00 
1.264925e+00 8.115565e-03 5.179475e+00 
1.589002e+00 1.610656e-02 8.286428e+00 
1.986824e+00 3.154378e-02 1.325711e+01 
2.468589e+00 6.068185e-02 2.120951e+01 
3.035758e+00 1.133807e-01 3.393222e+01 
3.680368e+00 2.035135e-01 5.428675e+01 
4.375157e+00 3.458084e-01 8.685114e+01 
5.063947e+00 5.456372e-01 1.389495e+02 
5.683826e+00 7.918034e-01 2.222996e+02 
6.163710e+00 1.048117e+00 3.556480e+02 
6.464992e+00 1.272419e+00 5.689866e+02 
6.575749e+00 1.429699e+00 9.102982e+02 
6.530018e+00 1.514421e+00 1.456348e+03 
6.365347e+00 1.532368e+00 2.329952e+03 
6.135871e+00 1.504452e+00 3.727594e+03 
5.884121e+00 1.448956e+00 5.963623e+03 
5.640080e+00 1.379945e+00 9.540955e+03 
5.432062e+00 1.310959e+00 1.526418e+04 
5.275445e+00 1.250252e+00 2.442053e+04 
5.171889e+00 1.201432e+00 3.906940e+04 
5.123241e+00 1.168265e+00 6.250552e+04 
5.122970e+00 1.151582e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1067.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.763346e-03 2.196312e-11 1.000000e-05 
2.211897e-03 4.334868e-11 1.599859e-05 
2.777009e-03 8.578536e-11 2.559548e-05 
3.509490e-03 1.731463e-10 4.094915e-05 
4.395230e-03 3.401152e-10 6.551286e-05 
5.731819e-03 7.543253e-10 1.048113e-04 
7.136994e-03 1.456221e-09 1.676833e-04 
9.083672e-03 3.002380e-09 2.682696e-04 
1.161619e-02 6.278737e-09 4.291934e-04 
1.474949e-02 1.285324e-08 6.866488e-04 
1.845608e-02 2.518254e-08 1.098541e-03 
2.340285e-02 5.134376e-08 1.757511e-03 
2.948487e-02 1.026784e-07 2.811769e-03 
3.768886e-02 2.144476e-07 4.498433e-03 
4.732689e-02 4.246257e-07 7.196857e-03 
6.014183e-02 8.713910e-07 1.151395e-02 
7.634616e-02 1.782568e-06 1.842070e-02 
9.620163e-02 3.566428e-06 2.947052e-02 
1.221385e-01 7.298717e-06 4.714866e-02 
1.536345e-01 1.452648e-05 7.543120e-02 
1.951194e-01 2.975791e-05 1.206793e-01 
2.461346e-01 5.973537e-05 1.930698e-01 
3.115951e-01 1.212005e-04 3.088844e-01 
3.942503e-01 2.455158e-04 4.941713e-01 
4.987719e-01 4.971849e-04 7.906043e-01 
6.300667e-01 1.002420e-03 1.264855e+00 
7.947049e-01 2.012025e-03 2.023590e+00 
1.002999e+00 4.046837e-03 3.237458e+00 
1.264534e+00 8.115608e-03 5.179475e+00 
1.585973e+00 1.602974e-02 8.286428e+00 
1.985462e+00 3.150819e-02 1.325711e+01 
2.464077e+00 6.040717e-02 2.120951e+01 
3.030913e+00 1.129463e-01 3.393222e+01 
3.675376e+00 2.028792e-01 5.428675e+01 
4.371556e+00 3.452703e-01 8.685114e+01 
5.061523e+00 5.453225e-01 1.389495e+02 
5.679782e+00 7.908143e-01 2.222996e+02 
6.159478e+00 1.046880e+00 3.556480e+02 
6.460557e+00 1.270934e+00 5.689866e+02 
6.572232e+00 1.428589e+00 9.102982e+02 
6.525378e+00 1.512689e+00 1.456348e+03 
6.364373e+00 1.532445e+00 2.329952e+03 
6.133548e+00 1.503863e+00 3.727594e+03 
5.881957e+00 1.448443e+00 5.963623e+03 
5.638338e+00 1.379610e+00 9.540955e+03 
5.431518e+00 1.311055e+00 1.526418e+04 
5.272520e+00 1.249538e+00 2.442053e+04 
5.169578e+00 1.200940e+00 3.906940e+04 
5.121795e+00 1.168054e+00 6.250552e+04 
5.121338e+00 1.151315e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1068.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.753179e-03 2.160563e-11 1.000000e-05 
2.173341e-03 4.115968e-11 1.599859e-05 
2.728238e-03 8.142075e-11 2.559548e-05 
3.510697e-03 1.734875e-10 4.094915e-05 
4.488358e-03 3.625355e-10 6.551286e-05 
5.706878e-03 7.452191e-10 1.048113e-04 
7.123676e-03 1.449441e-09 1.676833e-04 
9.134158e-03 3.055580e-09 2.682696e-04 
1.161556e-02 6.283600e-09 4.291934e-04 
1.453308e-02 1.230725e-08 6.866488e-04 
1.840375e-02 2.499237e-08 1.098541e-03 
2.334759e-02 5.102872e-08 1.757511e-03 
2.975547e-02 1.056304e-07 2.811769e-03 
3.724975e-02 2.072330e-07 4.498433e-03 
4.760935e-02 4.326792e-07 7.196857e-03 
6.031146e-02 8.796087e-07 1.151395e-02 
7.591362e-02 1.754084e-06 1.842070e-02 
9.585441e-02 3.531257e-06 2.947052e-02 
1.218789e-01 7.259077e-06 4.714866e-02 
1.537779e-01 1.458084e-05 7.543120e-02 
1.952137e-01 2.982901e-05 1.206793e-01 
2.469707e-01 6.040266e-05 1.930698e-01 
3.116183e-01 1.213412e-04 3.088844e-01 
3.945475e-01 2.463018e-04 4.941713e-01 
4.975626e-01 4.940403e-04 7.906043e-01 
6.289002e-01 9.977973e-04 1.264855e+00 
7.950081e-01 2.016210e-03 2.023590e+00 
1.002124e+00 4.040034e-03 3.237458e+00 
1.263329e+00 8.100001e-03 5.179475e+00 
1.586858e+00 1.607139e-02 8.286428e+00 
1.982915e+00 3.141656e-02 1.325711e+01 
2.464551e+00 6.049669e-02 2.120951e+01 
3.028308e+00 1.127595e-01 3.393222e+01 
3.675355e+00 2.030523e-01 5.428675e+01 
4.368221e+00 3.447930e-01 8.685114e+01 
5.055150e+00 5.437922e-01 1.389495e+02 
5.675455e+00 7.897155e-01 2.222996e+02 
6.155878e+00 1.045929e+00 3.556480e+02 
6.458040e+00 1.270411e+00 5.689866e+02 
6.571235e+00 1.428788e+00 9.102982e+02 
6.523098e+00 1.512165e+00 1.456348e+03 
6.361150e+00 1.531427e+00 2.329952e+03 
6.131889e+00 1.503574e+00 3.727594e+03 
5.878260e+00 1.447292e+00 5.963623e+03 
5.637626e+00 1.379667e+00 9.540955e+03 
5.428688e+00 1.310341e+00 1.526418e+04 
5.268954e+00 1.248610e+00 2.442053e+04 
5.168682e+00 1.200901e+00 3.906940e+04 
5.118879e+00 1.167379e+00 6.250552e+04 
5.118372e+00 1.150627e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1069.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.725435e-03 2.061535e-11 1.000000e-05 
2.204442e-03 4.299231e-11 1.599859e-05 
2.815329e-03 8.955341e-11 2.559548e-05 
3.469503e-03 1.676087e-10 4.094915e-05 
4.417520e-03 3.459633e-10 6.551286e-05 
5.595834e-03 7.032166e-10 1.048113e-04 
7.085522e-03 1.427612e-09 1.676833e-04 
9.117805e-03 3.042045e-09 2.682696e-04 
1.146437e-02 6.047076e-09 4.291934e-04 
1.446958e-02 1.215801e-08 6.866488e-04 
1.851121e-02 2.545654e-08 1.098541e-03 
2.323053e-02 5.031205e-08 1.757511e-03 
2.952210e-02 1.032611e-07 2.811769e-03 
3.735961e-02 2.092678e-07 4.498433e-03 
4.749723e-02 4.300318e-07 7.196857e-03 
6.011560e-02 8.718828e-07 1.151395e-02 
7.565920e-02 1.738133e-06 1.842070e-02 
9.572603e-02 3.520381e-06 2.947052e-02 
1.216863e-01 7.231494e-06 4.714866e-02 
1.540314e-01 1.466679e-05 7.543120e-02 
1.948540e-01 2.969220e-05 1.206793e-01 
2.461228e-01 5.983869e-05 1.930698e-01 
3.119240e-01 1.218125e-04 3.088844e-01 
3.931969e-01 2.440095e-04 4.941713e-01 
4.985274e-01 4.973837e-04 7.906043e-01 
6.297280e-01 1.002677e-03 1.264855e+00 
7.949174e-01 2.017402e-03 2.023590e+00 
1.001040e+00 4.030711e-03 3.237458e+00 
1.262690e+00 8.095249e-03 5.179475e+00 
1.582777e+00 1.596285e-02 8.286428e+00 
1.982157e+00 3.140955e-02 1.325711e+01 
2.462043e+00 6.036841e-02 2.120951e+01 
3.027773e+00 1.128011e-01 3.393222e+01 
3.670445e+00 2.024313e-01 5.428675e+01 
4.362782e+00 3.438331e-01 8.685114e+01 
5.054554e+00 5.440387e-01 1.389495e+02 
5.672780e+00 7.892560e-01 2.222996e+02 
6.152394e+00 1.045032e+00 3.556480e+02 
6.452523e+00 1.268382e+00 5.689866e+02 
6.566036e+00 1.426803e+00 9.102982e+02 
6.520225e+00 1.511337e+00 1.456348e+03 
6.358499e+00 1.530687e+00 2.329952e+03 
6.130487e+00 1.503400e+00 3.727594e+03 
5.876300e+00 1.446863e+00 5.963623e+03 
5.635105e+00 1.379032e+00 9.540955e+03 
5.426834e+00 1.309973e+00 1.526418e+04 
5.267254e+00 1.248305e+00 2.442053e+04 
5.164360e+00 1.199761e+00 3.906940e+04 
5.116669e+00 1.166927e+00 6.250552e+04 
5.116926e+00 1.150418e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-107.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.746446e-02 2.139767e-09 1.000000e-05 
2.203267e-02 4.296374e-09 1.599859e-05 
2.828184e-02 9.087069e-09 2.559548e-05 
3.526477e-02 1.761667e-08 4.094915e-05 
4.524487e-02 3.720563e-08 6.551286e-05 
5.695969e-02 7.423412e-08 1.048113e-04 
7.254728e-02 1.533785e-07 1.676833e-04 
9.092698e-02 3.019808e-07 2.682696e-04 
1.148604e-01 6.087122e-07 4.291934e-04 
1.463567e-01 1.259330e-06 6.866488e-04 
1.855674e-01 2.566891e-06 1.098541e-03 
2.342419e-01 5.162944e-06 1.757511e-03 
2.971578e-01 1.054063e-05 2.811769e-03 
3.745640e-01 2.110991e-05 4.498433e-03 
4.761036e-01 4.335277e-05 7.196857e-03 
5.998140e-01 8.669015e-05 1.151395e-02 
7.582554e-01 1.751370e-04 1.842070e-02 
9.612897e-01 3.568718e-04 2.947052e-02 
1.217071e+00 7.243119e-04 4.714866e-02 
1.537762e+00 1.461141e-03 7.543120e-02 
1.938723e+00 2.928512e-03 1.206793e-01 
2.452961e+00 5.933204e-03 1.930698e-01 
3.094197e+00 1.191380e-02 3.088844e-01 
3.893441e+00 2.375259e-02 4.941713e-01 
4.897235e+00 4.731952e-02 7.906043e-01 
6.118091e+00 9.242911e-02 1.264855e+00 
7.610703e+00 1.784226e-01 2.023590e+00 
9.372604e+00 3.347225e-01 3.237458e+00 
1.139029e+01 6.049617e-01 5.179475e+00 
1.356827e+01 1.033754e+00 8.286428e+00 
1.575225e+01 1.644854e+00 1.325711e+01 
1.774675e+01 2.411280e+00 2.120951e+01 
1.931511e+01 3.222541e+00 3.393222e+01 
2.033118e+01 3.947909e+00 5.428675e+01 
2.074203e+01 4.469327e+00 8.685114e+01 
2.064453e+01 4.760688e+00 1.389495e+02 
2.016085e+01 4.839089e+00 2.222996e+02 
1.945498e+01 4.765188e+00 3.556480e+02 
1.865694e+01 4.594462e+00 5.689866e+02 
1.788615e+01 4.381691e+00 9.102982e+02 
1.721330e+01 4.161933e+00 1.456348e+03 
1.669130e+01 3.963555e+00 2.329952e+03 
1.635006e+01 3.806186e+00 3.727594e+03 
1.618274e+01 3.697274e+00 5.963623e+03 
1.616867e+01 3.639630e+00 9.540955e+03 
1.625348e+01 3.623711e+00 1.526418e+04 
1.639663e+01 3.640996e+00 2.442053e+04 
1.655065e+01 3.676759e+00 3.906940e+04 
1.667734e+01 3.715865e+00 6.250552e+04 
1.677123e+01 3.752352e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1070.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.742769e-03 2.126278e-11 1.000000e-05 
2.171590e-03 4.113714e-11 1.599859e-05 
2.793816e-03 8.759794e-11 2.559548e-05 
3.484821e-03 1.699973e-10 4.094915e-05 
4.437104e-03 3.509129e-10 6.551286e-05 
5.662749e-03 7.294284e-10 1.048113e-04 
7.168833e-03 1.479947e-09 1.676833e-04 
9.109725e-03 3.036802e-09 2.682696e-04 
1.155951e-02 6.204678e-09 4.291934e-04 
1.447799e-02 1.219062e-08 6.866488e-04 
1.843314e-02 2.515932e-08 1.098541e-03 
2.318381e-02 5.005593e-08 1.757511e-03 
2.944102e-02 1.025085e-07 2.811769e-03 
3.727124e-02 2.079806e-07 4.498433e-03 
4.754173e-02 4.316450e-07 7.196857e-03 
5.982161e-02 8.599572e-07 1.151395e-02 
7.575922e-02 1.746668e-06 1.842070e-02 
9.610417e-02 3.565597e-06 2.947052e-02 
1.216873e-01 7.238426e-06 4.714866e-02 
1.540521e-01 1.468641e-05 7.543120e-02 
1.944316e-01 2.952713e-05 1.206793e-01 
2.463801e-01 6.008270e-05 1.930698e-01 
3.105720e-01 1.203480e-04 3.088844e-01 
3.938741e-01 2.455015e-04 4.941713e-01 
4.967693e-01 4.926014e-04 7.906043e-01 
6.287501e-01 9.989473e-04 1.264855e+00 
7.946003e-01 2.016869e-03 2.023590e+00 
1.000558e+00 4.028647e-03 3.237458e+00 
1.260314e+00 8.057200e-03 5.179475e+00 
1.583180e+00 1.598975e-02 8.286428e+00 
1.980422e+00 3.135625e-02 1.325711e+01 
2.459077e+00 6.020676e-02 2.120951e+01 
3.023642e+00 1.124459e-01 3.393222e+01 
3.668995e+00 2.023718e-01 5.428675e+01 
4.358931e+00 3.432377e-01 8.685114e+01 
5.050907e+00 5.433461e-01 1.389495e+02 
5.669482e+00 7.885547e-01 2.222996e+02 
6.148522e+00 1.043956e+00 3.556480e+02 
6.449858e+00 1.267782e+00 5.689866e+02 
6.564010e+00 1.426465e+00 9.102982e+02 
6.517916e+00 1.510797e+00 1.456348e+03 
6.356282e+00 1.530157e+00 2.329952e+03 
6.126787e+00 1.502187e+00 3.727594e+03 
5.874843e+00 1.446642e+00 5.963623e+03 
5.633039e+00 1.378570e+00 9.540955e+03 
5.423411e+00 1.309047e+00 1.526418e+04 
5.265874e+00 1.248106e+00 2.442053e+04 
5.164366e+00 1.200012e+00 3.906940e+04 
5.115342e+00 1.166752e+00 6.250552e+04 
5.114811e+00 1.149997e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1071.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.703675e-03 1.988229e-11 1.000000e-05 
2.192912e-03 4.240038e-11 1.599859e-05 
2.787636e-03 8.709930e-11 2.559548e-05 
3.492719e-03 1.713157e-10 4.094915e-05 
4.525970e-03 3.727703e-10 6.551286e-05 
5.714150e-03 7.501726e-10 1.048113e-04 
7.226325e-03 1.517256e-09 1.676833e-04 
9.173950e-03 3.104384e-09 2.682696e-04 
1.139849e-02 5.954535e-09 4.291934e-04 
1.452916e-02 1.233185e-08 6.866488e-04 
1.854077e-02 2.562654e-08 1.098541e-03 
2.340476e-02 5.154886e-08 1.757511e-03 
2.964315e-02 1.047321e-07 2.811769e-03 
3.729945e-02 2.086481e-07 4.498433e-03 
4.742612e-02 4.289042e-07 7.196857e-03 
6.005258e-02 8.707696e-07 1.151395e-02 
7.573517e-02 1.746635e-06 1.842070e-02 
9.619743e-02 3.579329e-06 2.947052e-02 
1.217502e-01 7.256427e-06 4.714866e-02 
1.535702e-01 1.456262e-05 7.543120e-02 
1.945126e-01 2.959166e-05 1.206793e-01 
2.457278e-01 5.966249e-05 1.930698e-01 
3.104601e-01 1.203303e-04 3.088844e-01 
3.936244e-01 2.452639e-04 4.941713e-01 
4.970710e-01 4.939598e-04 7.906043e-01 
6.282352e-01 9.974256e-04 1.264855e+00 
7.918763e-01 1.998073e-03 2.023590e+00 
9.999821e-01 4.025438e-03 3.237458e+00 
1.259713e+00 8.053163e-03 5.179475e+00 
1.582158e+00 1.597366e-02 8.286428e+00 
1.976716e+00 3.121002e-02 1.325711e+01 
2.456476e+00 6.007186e-02 2.120951e+01 
3.019853e+00 1.121287e-01 3.393222e+01 
3.663655e+00 2.016814e-01 5.428675e+01 
4.356326e+00 3.429275e-01 8.685114e+01 
5.044922e+00 5.419353e-01 1.389495e+02 
5.664953e+00 7.873761e-01 2.222996e+02 
6.147001e+00 1.043951e+00 3.556480e+02 
6.447828e+00 1.267501e+00 5.689866e+02 
6.560632e+00 1.425424e+00 9.102982e+02 
6.515353e+00 1.510126e+00 1.456348e+03 
6.354266e+00 1.529725e+00 2.329952e+03 
6.125742e+00 1.502174e+00 3.727594e+03 
5.872866e+00 1.446205e+00 5.963623e+03 
5.631121e+00 1.378165e+00 9.540955e+03 
5.422100e+00 1.308870e+00 1.526418e+04 
5.264605e+00 1.247944e+00 2.442053e+04 
5.162018e+00 1.199506e+00 3.906940e+04 
5.114093e+00 1.166602e+00 6.250552e+04 
5.110965e+00 1.149031e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1072.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.716361e-03 2.034875e-11 1.000000e-05 
2.238962e-03 4.517020e-11 1.599859e-05 
2.778109e-03 8.628981e-11 2.559548e-05 
3.514318e-03 1.746767e-10 4.094915e-05 
4.476629e-03 3.610480e-10 6.551286e-05 
5.707126e-03 7.481077e-10 1.048113e-04 
7.181246e-03 1.490428e-09 1.676833e-04 
9.016806e-03 2.950325e-09 2.682696e-04 
1.157797e-02 6.246101e-09 4.291934e-04 
1.450993e-02 1.229441e-08 6.866488e-04 
1.830554e-02 2.468651e-08 1.098541e-03 
2.330688e-02 5.095234e-08 1.757511e-03 
2.967075e-02 1.051230e-07 2.811769e-03 
3.729907e-02 2.088366e-07 4.498433e-03 
4.746895e-02 4.304688e-07 7.196857e-03 
6.001178e-02 8.698073e-07 1.151395e-02 
7.593339e-02 1.762029e-06 1.842070e-02 
9.548412e-02 3.503564e-06 2.947052e-02 
1.209488e-01 7.120734e-06 4.714866e-02 
1.536508e-01 1.459919e-05 7.543120e-02 
1.940604e-01 2.941322e-05 1.206793e-01 
2.459441e-01 5.987600e-05 1.930698e-01 
3.105987e-01 1.206039e-04 3.088844e-01 
3.921393e-01 2.427250e-04 4.941713e-01 
4.968820e-01 4.938569e-04 7.906043e-01 
6.269182e-01 9.920926e-04 1.264855e+00 
7.918485e-01 1.999723e-03 2.023590e+00 
9.995251e-01 4.023664e-03 3.237458e+00 
1.258809e+00 8.043321e-03 5.179475e+00 
1.579365e+00 1.590410e-02 8.286428e+00 
1.975220e+00 3.116808e-02 1.325711e+01 
2.454993e+00 6.001825e-02 2.120951e+01 
3.019804e+00 1.122231e-01 3.393222e+01 
3.659567e+00 2.011945e-01 5.428675e+01 
4.354109e+00 3.427058e-01 8.685114e+01 
5.042730e+00 5.416891e-01 1.389495e+02 
5.659920e+00 7.860021e-01 2.222996e+02 
6.142355e+00 1.042522e+00 3.556480e+02 
6.444494e+00 1.266564e+00 5.689866e+02 
6.556802e+00 1.424147e+00 9.102982e+02 
6.511643e+00 1.508866e+00 1.456348e+03 
6.351352e+00 1.528853e+00 2.329952e+03 
6.123061e+00 1.501419e+00 3.727594e+03 
5.870696e+00 1.445686e+00 5.963623e+03 
5.628367e+00 1.377440e+00 9.540955e+03 
5.419096e+00 1.308092e+00 1.526418e+04 
5.261748e+00 1.247252e+00 2.442053e+04 
5.159422e+00 1.198920e+00 3.906940e+04 
5.109736e+00 1.165471e+00 6.250552e+04 
5.109663e+00 1.148866e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1073.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.768179e-03 2.226870e-11 1.000000e-05 
2.212807e-03 4.364628e-11 1.599859e-05 
2.785879e-03 8.709704e-11 2.559548e-05 
3.478327e-03 1.695227e-10 4.094915e-05 
4.376452e-03 3.376628e-10 6.551286e-05 
5.629696e-03 7.187394e-10 1.048113e-04 
7.094030e-03 1.438122e-09 1.676833e-04 
9.080939e-03 3.016539e-09 2.682696e-04 
1.150757e-02 6.138579e-09 4.291934e-04 
1.445091e-02 1.215634e-08 6.866488e-04 
1.840541e-02 2.511616e-08 1.098541e-03 
2.329907e-02 5.094864e-08 1.757511e-03 
2.935390e-02 1.018860e-07 2.811769e-03 
3.739831e-02 2.107043e-07 4.498433e-03 
4.741070e-02 4.292860e-07 7.196857e-03 
5.976225e-02 8.598037e-07 1.151395e-02 
7.588614e-02 1.760383e-06 1.842070e-02 
9.600741e-02 3.564805e-06 2.947052e-02 
1.213810e-01 7.204046e-06 4.714866e-02 
1.530319e-01 1.443694e-05 7.543120e-02 
1.942668e-01 2.953467e-05 1.206793e-01 
2.449795e-01 5.922949e-05 1.930698e-01 
3.106875e-01 1.208200e-04 3.088844e-01 
3.920268e-01 2.427423e-04 4.941713e-01 
4.954924e-01 4.901825e-04 7.906043e-01 
6.270512e-01 9.936481e-04 1.264855e+00 
7.911696e-01 1.996443e-03 2.023590e+00 
9.991551e-01 4.022934e-03 3.237458e+00 
1.257371e+00 8.023264e-03 5.179475e+00 
1.577477e+00 1.586192e-02 8.286428e+00 
1.973266e+00 3.110455e-02 1.325711e+01 
2.450550e+00 5.974953e-02 2.120951e+01 
3.014995e+00 1.117937e-01 3.393222e+01 
3.659632e+00 2.013794e-01 5.428675e+01 
4.348964e+00 3.418138e-01 8.685114e+01 
5.039459e+00 5.411113e-01 1.389495e+02 
5.658026e+00 7.858423e-01 2.222996e+02 
6.140324e+00 1.042283e+00 3.556480e+02 
6.438787e+00 1.264437e+00 5.689866e+02 
6.555393e+00 1.424127e+00 9.102982e+02 
6.509421e+00 1.508368e+00 1.456348e+03 
6.349340e+00 1.528422e+00 2.329952e+03 
6.119159e+00 1.500111e+00 3.727594e+03 
5.867861e+00 1.444891e+00 5.963623e+03 
5.624842e+00 1.376418e+00 9.540955e+03 
5.418764e+00 1.308262e+00 1.526418e+04 
5.260201e+00 1.246996e+00 2.442053e+04 
5.157415e+00 1.198522e+00 3.906940e+04 
5.106850e+00 1.164803e+00 6.250552e+04 
5.105283e+00 1.147731e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1074.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.682181e-03 1.919284e-11 1.000000e-05 
2.135353e-03 3.925820e-11 1.599859e-05 
2.754595e-03 8.427413e-11 2.559548e-05 
3.451685e-03 1.658116e-10 4.094915e-05 
4.437573e-03 3.523365e-10 6.551286e-05 
5.605460e-03 7.101578e-10 1.048113e-04 
7.097484e-03 1.441566e-09 1.676833e-04 
9.157676e-03 3.096542e-09 2.682696e-04 
1.140048e-02 5.974345e-09 4.291934e-04 
1.454431e-02 1.240510e-08 6.866488e-04 
1.824919e-02 2.450485e-08 1.098541e-03 
2.310735e-02 4.974759e-08 1.757511e-03 
2.928912e-02 1.013073e-07 2.811769e-03 
3.710108e-02 2.059119e-07 4.498433e-03 
4.742672e-02 4.301221e-07 7.196857e-03 
5.946158e-02 8.476810e-07 1.151395e-02 
7.587831e-02 1.761478e-06 1.842070e-02 
9.539335e-02 3.500100e-06 2.947052e-02 
1.211790e-01 7.174821e-06 4.714866e-02 
1.528422e-01 1.439672e-05 7.543120e-02 
1.936465e-01 2.927994e-05 1.206793e-01 
2.452580e-01 5.948703e-05 1.930698e-01 
3.094800e-01 1.195281e-04 3.088844e-01 
3.919120e-01 2.427550e-04 4.941713e-01 
4.961614e-01 4.926281e-04 7.906043e-01 
6.266033e-01 9.924438e-04 1.264855e+00 
7.897816e-01 1.987807e-03 2.023590e+00 
9.980221e-01 4.012999e-03 3.237458e+00 
1.256293e+00 8.010076e-03 5.179475e+00 
1.577236e+00 1.586926e-02 8.286428e+00 
1.972478e+00 3.109590e-02 1.325711e+01 
2.449074e+00 5.969635e-02 2.120951e+01 
3.012723e+00 1.116435e-01 3.393222e+01 
3.656887e+00 2.011092e-01 5.428675e+01 
4.347054e+00 3.416616e-01 8.685114e+01 
5.034779e+00 5.401008e-01 1.389495e+02 
5.652691e+00 7.843507e-01 2.222996e+02 
6.134377e+00 1.040259e+00 3.556480e+02 
6.436303e+00 1.263925e+00 5.689866e+02 
6.551120e+00 1.422619e+00 9.102982e+02 
6.506282e+00 1.507399e+00 1.456348e+03 
6.345788e+00 1.527239e+00 2.329952e+03 
6.118630e+00 1.500330e+00 3.727594e+03 
5.865277e+00 1.444199e+00 5.963623e+03 
5.622957e+00 1.376024e+00 9.540955e+03 
5.416288e+00 1.307671e+00 1.526418e+04 
5.257337e+00 1.246300e+00 2.442053e+04 
5.153589e+00 1.197540e+00 3.906940e+04 
5.106919e+00 1.165068e+00 6.250552e+04 
5.104090e+00 1.147600e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1075.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.721445e-03 2.058756e-11 1.000000e-05 
2.225165e-03 4.446433e-11 1.599859e-05 
2.750317e-03 8.396018e-11 2.559548e-05 
3.525703e-03 1.768734e-10 4.094915e-05 
4.508606e-03 3.698725e-10 6.551286e-05 
5.611585e-03 7.131517e-10 1.048113e-04 
7.110768e-03 1.451025e-09 1.676833e-04 
9.005149e-03 2.947122e-09 2.682696e-04 
1.143430e-02 6.033291e-09 4.291934e-04 
1.451865e-02 1.235107e-08 6.866488e-04 
1.830636e-02 2.475892e-08 1.098541e-03 
2.314228e-02 5.002007e-08 1.757511e-03 
2.932346e-02 1.017586e-07 2.811769e-03 
3.724621e-02 2.085319e-07 4.498433e-03 
4.710985e-02 4.219508e-07 7.196857e-03 
5.994747e-02 8.694404e-07 1.151395e-02 
7.553564e-02 1.739339e-06 1.842070e-02 
9.548525e-02 3.513493e-06 2.947052e-02 
1.212186e-01 7.188537e-06 4.714866e-02 
1.527897e-01 1.439529e-05 7.543120e-02 
1.937188e-01 2.934003e-05 1.206793e-01 
2.452393e-01 5.952881e-05 1.930698e-01 
3.100905e-01 1.203487e-04 3.088844e-01 
3.917031e-01 2.425925e-04 4.941713e-01 
4.950794e-01 4.898686e-04 7.906043e-01 
6.264837e-01 9.927977e-04 1.264855e+00 
7.889269e-01 1.983204e-03 2.023590e+00 
9.966023e-01 3.999620e-03 3.237458e+00 
1.254558e+00 7.984366e-03 5.179475e+00 
1.576482e+00 1.586118e-02 8.286428e+00 
1.970536e+00 3.103289e-02 1.325711e+01 
2.448986e+00 5.974393e-02 2.120951e+01 
3.009865e+00 1.114288e-01 3.393222e+01 
3.651804e+00 2.004613e-01 5.428675e+01 
4.344325e+00 3.413217e-01 8.685114e+01 
5.032886e+00 5.399450e-01 1.389495e+02 
5.650356e+00 7.840191e-01 2.222996e+02 
6.131577e+00 1.039668e+00 3.556480e+02 
6.432944e+00 1.262973e+00 5.689866e+02 
6.548691e+00 1.422067e+00 9.102982e+02 
6.504302e+00 1.507024e+00 1.456348e+03 
6.343830e+00 1.526831e+00 2.329952e+03 
6.116087e+00 1.499637e+00 3.727594e+03 
5.863358e+00 1.443783e+00 5.963623e+03 
5.621514e+00 1.375799e+00 9.540955e+03 
5.412259e+00 1.306527e+00 1.526418e+04 
5.255310e+00 1.245883e+00 2.442053e+04 
5.151483e+00 1.197110e+00 3.906940e+04 
5.102937e+00 1.164054e+00 6.250552e+04 
5.101632e+00 1.147069e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1076.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.676546e-03 1.903599e-11 1.000000e-05 
2.195340e-03 4.273998e-11 1.599859e-05 
2.807394e-03 8.937976e-11 2.559548e-05 
3.548911e-03 1.805571e-10 4.094915e-05 
4.440091e-03 3.535939e-10 6.551286e-05 
5.665217e-03 7.344780e-10 1.048113e-04 
7.173208e-03 1.490972e-09 1.676833e-04 
9.087974e-03 3.032008e-09 2.682696e-04 
1.147315e-02 6.100673e-09 4.291934e-04 
1.439532e-02 1.205018e-08 6.866488e-04 
1.839193e-02 2.513108e-08 1.098541e-03 
2.321533e-02 5.054221e-08 1.757511e-03 
2.922886e-02 1.008707e-07 2.811769e-03 
3.718604e-02 2.077159e-07 4.498433e-03 
4.734667e-02 4.287447e-07 7.196857e-03 
5.955068e-02 8.530829e-07 1.151395e-02 
7.517616e-02 1.716219e-06 1.842070e-02 
9.567901e-02 3.538213e-06 2.947052e-02 
1.205130e-01 7.070308e-06 4.714866e-02 
1.525959e-01 1.435392e-05 7.543120e-02 
1.935371e-01 2.928476e-05 1.206793e-01 
2.440238e-01 5.870262e-05 1.930698e-01 
3.093306e-01 1.195773e-04 3.088844e-01 
3.912258e-01 2.419317e-04 4.941713e-01 
4.940800e-01 4.873611e-04 7.906043e-01 
6.253050e-01 9.881238e-04 1.264855e+00 
7.886981e-01 1.983318e-03 2.023590e+00 
9.952214e-01 3.986724e-03 3.237458e+00 
1.253376e+00 7.969215e-03 5.179475e+00 
1.573023e+00 1.577181e-02 8.286428e+00 
1.967079e+00 3.089879e-02 1.325711e+01 
2.446508e+00 5.961790e-02 2.120951e+01 
3.009013e+00 1.114341e-01 3.393222e+01 
3.651064e+00 2.005149e-01 5.428675e+01 
4.340747e+00 3.407876e-01 8.685114e+01 
5.027228e+00 5.386343e-01 1.389495e+02 
5.645093e+00 7.825549e-01 2.222996e+02 
6.127815e+00 1.038639e+00 3.556480e+02 
6.429544e+00 1.262000e+00 5.689866e+02 
6.545408e+00 1.421071e+00 9.102982e+02 
6.500860e+00 1.505898e+00 1.456348e+03 
6.341523e+00 1.526253e+00 2.329952e+03 
6.113152e+00 1.498765e+00 3.727594e+03 
5.861659e+00 1.443459e+00 5.963623e+03 
5.619175e+00 1.375230e+00 9.540955e+03 
5.411937e+00 1.306700e+00 1.526418e+04 
5.252861e+00 1.245325e+00 2.442053e+04 
5.149461e+00 1.196707e+00 3.906940e+04 
5.100950e+00 1.163669e+00 6.250552e+04 
5.098947e+00 1.146467e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1077.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.674715e-03 1.899133e-11 1.000000e-05 
2.209415e-03 4.360780e-11 1.599859e-05 
2.714337e-03 8.085818e-11 2.559548e-05 
3.484360e-03 1.710415e-10 4.094915e-05 
4.417661e-03 3.485859e-10 6.551286e-05 
5.579695e-03 7.023670e-10 1.048113e-04 
7.041221e-03 1.411486e-09 1.676833e-04 
8.989216e-03 2.936960e-09 2.682696e-04 
1.146090e-02 6.086791e-09 4.291934e-04 
1.456732e-02 1.249890e-08 6.866488e-04 
1.837076e-02 2.506767e-08 1.098541e-03 
2.310589e-02 4.987708e-08 1.757511e-03 
2.919419e-02 1.006056e-07 2.811769e-03 
3.719202e-02 2.080093e-07 4.498433e-03 
4.718316e-02 4.247123e-07 7.196857e-03 
5.981181e-02 8.651577e-07 1.151395e-02 
7.534369e-02 1.729324e-06 1.842070e-02 
9.501676e-02 3.468472e-06 2.947052e-02 
1.206471e-01 7.100527e-06 4.714866e-02 
1.523403e-01 1.429518e-05 7.543120e-02 
1.934649e-01 2.927920e-05 1.206793e-01 
2.446619e-01 5.921931e-05 1.930698e-01 
3.096327e-01 1.200393e-04 3.088844e-01 
3.905729e-01 2.409463e-04 4.941713e-01 
4.937914e-01 4.869593e-04 7.906043e-01 
6.251908e-01 9.884987e-04 1.264855e+00 
7.875934e-01 1.976832e-03 2.023590e+00 
9.952212e-01 3.990409e-03 3.237458e+00 
1.252272e+00 7.955551e-03 5.179475e+00 
1.573184e+00 1.579112e-02 8.286428e+00 
1.967763e+00 3.095911e-02 1.325711e+01 
2.443186e+00 5.943077e-02 2.120951e+01 
3.006791e+00 1.112889e-01 3.393222e+01 
3.644489e+00 1.996268e-01 5.428675e+01 
4.337643e+00 3.403618e-01 8.685114e+01 
5.024870e+00 5.383347e-01 1.389495e+02 
5.643862e+00 7.826482e-01 2.222996e+02 
6.125277e+00 1.038165e+00 3.556480e+02 
6.425079e+00 1.260493e+00 5.689866e+02 
6.541582e+00 1.419793e+00 9.102982e+02 
6.497835e+00 1.504985e+00 1.456348e+03 
6.338309e+00 1.525232e+00 2.329952e+03 
6.110526e+00 1.498032e+00 3.727594e+03 
5.859593e+00 1.442981e+00 5.963623e+03 
5.616330e+00 1.374467e+00 9.540955e+03 
5.408676e+00 1.305828e+00 1.526418e+04 
5.251303e+00 1.245065e+00 2.442053e+04 
5.146416e+00 1.195974e+00 3.906940e+04 
5.098402e+00 1.163107e+00 6.250552e+04 
5.096724e+00 1.146010e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1078.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.729503e-03 2.093629e-11 1.000000e-05 
2.180109e-03 4.193441e-11 1.599859e-05 
2.778910e-03 8.684789e-11 2.559548e-05 
3.437603e-03 1.644004e-10 4.094915e-05 
4.443324e-03 3.550255e-10 6.551286e-05 
5.540783e-03 6.884130e-10 1.048113e-04 
7.214032e-03 1.519392e-09 1.676833e-04 
9.086227e-03 3.035893e-09 2.682696e-04 
1.147354e-02 6.112629e-09 4.291934e-04 
1.436744e-02 1.200257e-08 6.866488e-04 
1.822418e-02 2.449515e-08 1.098541e-03 
2.300806e-02 4.929194e-08 1.757511e-03 
2.945516e-02 1.034238e-07 2.811769e-03 
3.723406e-02 2.089091e-07 4.498433e-03 
4.715999e-02 4.244807e-07 7.196857e-03 
5.964502e-02 8.587367e-07 1.151395e-02 
7.496853e-02 1.705201e-06 1.842070e-02 
9.519481e-02 3.491245e-06 2.947052e-02 
1.208850e-01 7.149244e-06 4.714866e-02 
1.526779e-01 1.440377e-05 7.543120e-02 
1.925914e-01 2.891121e-05 1.206793e-01 
2.439160e-01 5.873381e-05 1.930698e-01 
3.090925e-01 1.195231e-04 3.088844e-01 
3.900181e-01 2.401437e-04 4.941713e-01 
4.936485e-01 4.869882e-04 7.906043e-01 
6.246762e-01 9.869749e-04 1.264855e+00 
7.884403e-01 1.985047e-03 2.023590e+00 
9.925343e-01 3.961872e-03 3.237458e+00 
1.251970e+00 7.957141e-03 5.179475e+00 
1.572357e+00 1.578077e-02 8.286428e+00 
1.966189e+00 3.091336e-02 1.325711e+01 
2.440503e+00 5.929005e-02 2.120951e+01 
3.005298e+00 1.112236e-01 3.393222e+01 
3.644893e+00 1.998640e-01 5.428675e+01 
4.332771e+00 3.395324e-01 8.685114e+01 
5.019377e+00 5.370750e-01 1.389495e+02 
5.638790e+00 7.812567e-01 2.222996e+02 
6.120408e+00 1.036630e+00 3.556480e+02 
6.424308e+00 1.260836e+00 5.689866e+02 
6.538445e+00 1.418871e+00 9.102982e+02 
6.495244e+00 1.504294e+00 1.456348e+03 
6.335987e+00 1.524646e+00 2.329952e+03 
6.107483e+00 1.497110e+00 3.727594e+03 
5.856608e+00 1.442120e+00 5.963623e+03 
5.615768e+00 1.374578e+00 9.540955e+03 
5.406396e+00 1.305305e+00 1.526418e+04 
5.249043e+00 1.244569e+00 2.442053e+04 
5.144539e+00 1.195617e+00 3.906940e+04 
5.096460e+00 1.162736e+00 6.250552e+04 
5.095367e+00 1.145826e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1079.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.732859e-03 2.107793e-11 1.000000e-05 
2.119268e-03 3.855636e-11 1.599859e-05 
2.810721e-03 8.994802e-11 2.559548e-05 
3.532741e-03 1.785968e-10 4.094915e-05 
4.412578e-03 3.480291e-10 6.551286e-05 
5.575902e-03 7.022369e-10 1.048113e-04 
7.150191e-03 1.480782e-09 1.676833e-04 
8.901802e-03 2.857408e-09 2.682696e-04 
1.134092e-02 5.908587e-09 4.291934e-04 
1.443246e-02 1.217753e-08 6.866488e-04 
1.816931e-02 2.429707e-08 1.098541e-03 
2.319156e-02 5.052756e-08 1.757511e-03 
2.932489e-02 1.021523e-07 2.811769e-03 
3.704050e-02 2.058588e-07 4.498433e-03 
4.714627e-02 4.245039e-07 7.196857e-03 
5.968850e-02 8.614145e-07 1.151395e-02 
7.537570e-02 1.734744e-06 1.842070e-02 
9.507404e-02 3.481201e-06 2.947052e-02 
1.208509e-01 7.149834e-06 4.714866e-02 
1.524496e-01 1.435258e-05 7.543120e-02 
1.928653e-01 2.906166e-05 1.206793e-01 
2.443204e-01 5.908117e-05 1.930698e-01 
3.080589e-01 1.184379e-04 3.088844e-01 
3.907599e-01 2.417401e-04 4.941713e-01 
4.935688e-01 4.872032e-04 7.906043e-01 
6.233694e-01 9.817048e-04 1.264855e+00 
7.867646e-01 1.974252e-03 2.023590e+00 
9.925379e-01 3.965574e-03 3.237458e+00 
1.249945e+00 7.925951e-03 5.179475e+00 
1.569930e+00 1.572241e-02 8.286428e+00 
1.963930e+00 3.083545e-02 1.325711e+01 
2.439120e+00 5.924339e-02 2.120951e+01 
2.999329e+00 1.106682e-01 3.393222e+01 
3.638889e+00 1.990684e-01 5.428675e+01 
4.327846e+00 3.386914e-01 8.685114e+01 
5.017470e+00 5.369122e-01 1.389495e+02 
5.633618e+00 7.798272e-01 2.222996e+02 
6.118418e+00 1.036405e+00 3.556480e+02 
6.419920e+00 1.259365e+00 5.689866e+02 
6.536504e+00 1.418569e+00 9.102982e+02 
6.491279e+00 1.502898e+00 1.456348e+03 
6.332088e+00 1.523290e+00 2.329952e+03 
6.106625e+00 1.497177e+00 3.727594e+03 
5.854316e+00 1.441547e+00 5.963623e+03 
5.612337e+00 1.373589e+00 9.540955e+03 
5.403567e+00 1.304585e+00 1.526418e+04 
5.247030e+00 1.244155e+00 2.442053e+04 
5.143764e+00 1.195614e+00 3.906940e+04 
5.095151e+00 1.162564e+00 6.250552e+04 
5.092634e+00 1.145208e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-108.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.720745e-02 2.065809e-09 1.000000e-05 
2.177749e-02 4.187592e-09 1.599859e-05 
2.776960e-02 8.682593e-09 2.559548e-05 
3.521578e-02 1.770731e-08 4.094915e-05 
4.449267e-02 3.571133e-08 6.551286e-05 
5.669607e-02 7.389240e-08 1.048113e-04 
7.193761e-02 1.509416e-07 1.676833e-04 
9.068587e-02 3.023848e-07 2.682696e-04 
1.140838e-01 6.020232e-07 4.291934e-04 
1.442629e-01 1.217324e-06 6.866488e-04 
1.841380e-01 2.531468e-06 1.098541e-03 
2.323887e-01 5.088487e-06 1.757511e-03 
2.948736e-01 1.039568e-05 2.811769e-03 
3.704767e-01 2.061725e-05 4.498433e-03 
4.709160e-01 4.234311e-05 7.196857e-03 
5.955318e-01 8.563955e-05 1.151395e-02 
7.541634e-01 1.739270e-04 1.842070e-02 
9.507862e-01 3.485281e-04 2.947052e-02 
1.201762e+00 7.038400e-04 4.714866e-02 
1.521836e+00 1.429444e-03 7.543120e-02 
1.926317e+00 2.899479e-03 1.206793e-01 
2.427238e+00 5.802201e-03 1.930698e-01 
3.064736e+00 1.168480e-02 3.088844e-01 
3.855996e+00 2.328915e-02 4.941713e-01 
4.845875e+00 4.627404e-02 7.906043e-01 
6.065808e+00 9.091704e-02 1.264855e+00 
7.544057e+00 1.753879e-01 2.023590e+00 
9.286827e+00 3.286298e-01 3.237458e+00 
1.128490e+01 5.937529e-01 5.179475e+00 
1.346143e+01 1.018693e+00 8.286428e+00 
1.564674e+01 1.626302e+00 1.325711e+01 
1.762844e+01 2.384056e+00 2.120951e+01 
1.920678e+01 3.195207e+00 3.393222e+01 
2.022574e+01 3.918504e+00 5.428675e+01 
2.064496e+01 4.441566e+00 8.685114e+01 
2.055230e+01 4.733738e+00 1.389495e+02 
2.008415e+01 4.819055e+00 2.222996e+02 
1.937987e+01 4.745634e+00 3.556480e+02 
1.858516e+01 4.576646e+00 5.689866e+02 
1.781734e+01 4.365623e+00 9.102982e+02 
1.714192e+01 4.145590e+00 1.456348e+03 
1.662075e+01 3.948155e+00 2.329952e+03 
1.627886e+01 3.791068e+00 3.727594e+03 
1.611003e+01 3.681977e+00 5.963623e+03 
1.608821e+01 3.621996e+00 9.540955e+03 
1.617469e+01 3.606536e+00 1.526418e+04 
1.631681e+01 3.623317e+00 2.442053e+04 
1.647061e+01 3.658794e+00 3.906940e+04 
1.659465e+01 3.696817e+00 6.250552e+04 
1.668908e+01 3.733327e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1080.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.709639e-03 2.026069e-11 1.000000e-05 
2.211053e-03 4.382665e-11 1.599859e-05 
2.690802e-03 7.899252e-11 2.559548e-05 
3.534326e-03 1.790031e-10 4.094915e-05 
4.459926e-03 3.596862e-10 6.551286e-05 
5.534601e-03 6.873842e-10 1.048113e-04 
7.013314e-03 1.398655e-09 1.676833e-04 
9.025241e-03 2.980692e-09 2.682696e-04 
1.129964e-02 5.849709e-09 4.291934e-04 
1.437529e-02 1.204455e-08 6.866488e-04 
1.812624e-02 2.414704e-08 1.098541e-03 
2.296167e-02 4.908530e-08 1.757511e-03 
2.928746e-02 1.018559e-07 2.811769e-03 
3.711263e-02 2.072557e-07 4.498433e-03 
4.690121e-02 4.183059e-07 7.196857e-03 
5.952946e-02 8.553390e-07 1.151395e-02 
7.483129e-02 1.699000e-06 1.842070e-02 
9.504495e-02 3.481230e-06 2.947052e-02 
1.205093e-01 7.095936e-06 4.714866e-02 
1.527157e-01 1.444123e-05 7.543120e-02 
1.929954e-01 2.914747e-05 1.206793e-01 
2.434640e-01 5.851624e-05 1.930698e-01 
3.075928e-01 1.180104e-04 3.088844e-01 
3.901267e-01 2.407899e-04 4.941713e-01 
4.935159e-01 4.874977e-04 7.906043e-01 
6.234208e-01 9.828560e-04 1.264855e+00 
7.858941e-01 1.969529e-03 2.023590e+00 
9.908167e-01 3.948642e-03 3.237458e+00 
1.249733e+00 7.929202e-03 5.179475e+00 
1.569528e+00 1.572475e-02 8.286428e+00 
1.962089e+00 3.077723e-02 1.325711e+01 
2.437471e+00 5.917739e-02 2.120951e+01 
2.997449e+00 1.105604e-01 3.393222e+01 
3.637252e+00 1.989763e-01 5.428675e+01 
4.326061e+00 3.385655e-01 8.685114e+01 
5.012622e+00 5.358496e-01 1.389495e+02 
5.631035e+00 7.793961e-01 2.222996e+02 
6.112675e+00 1.034472e+00 3.556480e+02 
6.415384e+00 1.257820e+00 5.689866e+02 
6.533374e+00 1.417649e+00 9.102982e+02 
6.488739e+00 1.502232e+00 1.456348e+03 
6.330576e+00 1.523096e+00 2.329952e+03 
6.104297e+00 1.496577e+00 3.727594e+03 
5.851951e+00 1.440943e+00 5.963623e+03 
5.610209e+00 1.373099e+00 9.540955e+03 
5.401631e+00 1.304183e+00 1.526418e+04 
5.242895e+00 1.243031e+00 2.442053e+04 
5.140627e+00 1.194851e+00 3.906940e+04 
5.093258e+00 1.162207e+00 6.250552e+04 
5.090298e+00 1.144714e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1081.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.671223e-03 1.894288e-11 1.000000e-05 
2.136996e-03 3.960534e-11 1.599859e-05 
2.783893e-03 8.755884e-11 2.559548e-05 
3.460874e-03 1.682286e-10 4.094915e-05 
4.400970e-03 3.459297e-10 6.551286e-05 
5.518876e-03 6.821729e-10 1.048113e-04 
7.156062e-03 1.487185e-09 1.676833e-04 
8.897096e-03 2.858166e-09 2.682696e-04 
1.126737e-02 5.805103e-09 4.291934e-04 
1.442004e-02 1.216865e-08 6.866488e-04 
1.815605e-02 2.428883e-08 1.098541e-03 
2.300331e-02 4.939848e-08 1.757511e-03 
2.933743e-02 1.024729e-07 2.811769e-03 
3.686575e-02 2.033352e-07 4.498433e-03 
4.713208e-02 4.249067e-07 7.196857e-03 
5.910337e-02 8.378788e-07 1.151395e-02 
7.516160e-02 1.723192e-06 1.842070e-02 
9.468575e-02 3.445097e-06 2.947052e-02 
1.203521e-01 7.074753e-06 4.714866e-02 
1.518438e-01 1.420844e-05 7.543120e-02 
1.925266e-01 2.896242e-05 1.206793e-01 
2.428714e-01 5.814384e-05 1.930698e-01 
3.085829e-01 1.192637e-04 3.088844e-01 
3.886373e-01 2.382633e-04 4.941713e-01 
4.917332e-01 4.826814e-04 7.906043e-01 
6.220393e-01 9.772415e-04 1.264855e+00 
7.859759e-01 1.971962e-03 2.023590e+00 
9.904868e-01 3.948339e-03 3.237458e+00 
1.247432e+00 7.892827e-03 5.179475e+00 
1.567018e+00 1.566398e-02 8.286428e+00 
1.958851e+00 3.065365e-02 1.325711e+01 
2.435200e+00 5.906642e-02 2.120951e+01 
2.994412e+00 1.103262e-01 3.393222e+01 
3.635960e+00 1.989393e-01 5.428675e+01 
4.321055e+00 3.377062e-01 8.685114e+01 
5.008355e+00 5.349648e-01 1.389495e+02 
5.627932e+00 7.787639e-01 2.222996e+02 
6.111535e+00 1.034631e+00 3.556480e+02 
6.411647e+00 1.256674e+00 5.689866e+02 
6.530090e+00 1.416649e+00 9.102982e+02 
6.486966e+00 1.501957e+00 1.456348e+03 
6.327737e+00 1.522256e+00 2.329952e+03 
6.100344e+00 1.495240e+00 3.727594e+03 
5.849312e+00 1.440224e+00 5.963623e+03 
5.608099e+00 1.372615e+00 9.540955e+03 
5.400347e+00 1.304012e+00 1.526418e+04 
5.240468e+00 1.242478e+00 2.442053e+04 
5.138096e+00 1.194282e+00 3.906940e+04 
5.090215e+00 1.161488e+00 6.250552e+04 
5.086441e+00 1.143741e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1082.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.703113e-03 2.006663e-11 1.000000e-05 
2.217279e-03 4.427976e-11 1.599859e-05 
2.791145e-03 8.832660e-11 2.559548e-05 
3.426510e-03 1.634181e-10 4.094915e-05 
4.475418e-03 3.641204e-10 6.551286e-05 
5.564121e-03 6.997354e-10 1.048113e-04 
7.011466e-03 1.400137e-09 1.676833e-04 
9.070010e-03 3.030871e-09 2.682696e-04 
1.133621e-02 5.917638e-09 4.291934e-04 
1.433089e-02 1.195540e-08 6.866488e-04 
1.837215e-02 2.518978e-08 1.098541e-03 
2.304477e-02 4.971201e-08 1.757511e-03 
2.914450e-02 1.005575e-07 2.811769e-03 
3.698316e-02 2.054741e-07 4.498433e-03 
4.672454e-02 4.143625e-07 7.196857e-03 
5.899305e-02 8.339665e-07 1.151395e-02 
7.521908e-02 1.728746e-06 1.842070e-02 
9.488570e-02 3.470175e-06 2.947052e-02 
1.203493e-01 7.080803e-06 4.714866e-02 
1.520537e-01 1.428063e-05 7.543120e-02 
1.922972e-01 2.888568e-05 1.206793e-01 
2.427495e-01 5.811003e-05 1.930698e-01 
3.079750e-01 1.186700e-04 3.088844e-01 
3.894411e-01 2.399661e-04 4.941713e-01 
4.916193e-01 4.827917e-04 7.906043e-01 
6.221721e-01 9.787702e-04 1.264855e+00 
7.843538e-01 1.961595e-03 2.023590e+00 
9.910586e-01 3.958813e-03 3.237458e+00 
1.247532e+00 7.901957e-03 5.179475e+00 
1.564213e+00 1.559450e-02 8.286428e+00 
1.957703e+00 3.062783e-02 1.325711e+01 
2.431167e+00 5.882840e-02 2.120951e+01 
2.993619e+00 1.103368e-01 3.393222e+01 
3.629539e+00 1.980777e-01 5.428675e+01 
4.320684e+00 3.379010e-01 8.685114e+01 
5.005728e+00 5.345806e-01 1.389495e+02 
5.623483e+00 7.776118e-01 2.222996e+02 
6.105411e+00 1.032524e+00 3.556480e+02 
6.409105e+00 1.256126e+00 5.689866e+02 
6.525650e+00 1.415047e+00 9.102982e+02 
6.482980e+00 1.500548e+00 1.456348e+03 
6.324768e+00 1.521350e+00 2.329952e+03 
6.098631e+00 1.494918e+00 3.727594e+03 
5.847255e+00 1.439748e+00 5.963623e+03 
5.606363e+00 1.372275e+00 9.540955e+03 
5.398327e+00 1.303579e+00 1.526418e+04 
5.240388e+00 1.242710e+00 2.442053e+04 
5.134939e+00 1.193512e+00 3.906940e+04 
5.088294e+00 1.161122e+00 6.250552e+04 
5.085253e+00 1.143609e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1083.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.679517e-03 1.926188e-11 1.000000e-05 
2.155589e-03 4.072330e-11 1.599859e-05 
2.699686e-03 7.999909e-11 2.559548e-05 
3.419191e-03 1.625232e-10 4.094915e-05 
4.479247e-03 3.653932e-10 6.551286e-05 
5.633804e-03 7.270269e-10 1.048113e-04 
7.085364e-03 1.446212e-09 1.676833e-04 
8.964527e-03 2.929055e-09 2.682696e-04 
1.127428e-02 5.826560e-09 4.291934e-04 
1.434753e-02 1.200817e-08 6.866488e-04 
1.831628e-02 2.498372e-08 1.098541e-03 
2.323829e-02 5.102205e-08 1.757511e-03 
2.908843e-02 1.000707e-07 2.811769e-03 
3.699153e-02 2.058036e-07 4.498433e-03 
4.691918e-02 4.199503e-07 7.196857e-03 
5.921936e-02 8.443809e-07 1.151395e-02 
7.493489e-02 1.710805e-06 1.842070e-02 
9.471443e-02 3.454607e-06 2.947052e-02 
1.203727e-01 7.091486e-06 4.714866e-02 
1.519715e-01 1.427067e-05 7.543120e-02 
1.917108e-01 2.864868e-05 1.206793e-01 
2.425135e-01 5.799428e-05 1.930698e-01 
3.074024e-01 1.181184e-04 3.088844e-01 
3.880186e-01 2.375658e-04 4.941713e-01 
4.921699e-01 4.848625e-04 7.906043e-01 
6.215402e-01 9.766927e-04 1.264855e+00 
7.843247e-01 1.963184e-03 2.023590e+00 
9.883730e-01 3.930367e-03 3.237458e+00 
1.246139e+00 7.882792e-03 5.179475e+00 
1.564679e+00 1.562267e-02 8.286428e+00 
1.957020e+00 3.062366e-02 1.325711e+01 
2.431349e+00 5.889428e-02 2.120951e+01 
2.991128e+00 1.101620e-01 3.393222e+01 
3.628737e+00 1.981189e-01 5.428675e+01 
4.315930e+00 3.370988e-01 8.685114e+01 
5.001722e+00 5.337750e-01 1.389495e+02 
5.621201e+00 7.772948e-01 2.222996e+02 
6.102764e+00 1.031996e+00 3.556480e+02 
6.407113e+00 1.255852e+00 5.689866e+02 
6.522468e+00 1.414097e+00 9.102982e+02 
6.481453e+00 1.500397e+00 1.456348e+03 
6.322435e+00 1.520755e+00 2.329952e+03 
6.097113e+00 1.494684e+00 3.727594e+03 
5.845825e+00 1.439532e+00 5.963623e+03 
5.604737e+00 1.371975e+00 9.540955e+03 
5.397411e+00 1.303537e+00 1.526418e+04 
5.236740e+00 1.241748e+00 2.442053e+04 
5.133040e+00 1.193145e+00 3.906940e+04 
5.085342e+00 1.160430e+00 6.250552e+04 
5.081880e+00 1.142787e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1084.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.749099e-03 2.177658e-11 1.000000e-05 
2.129606e-03 3.930463e-11 1.599859e-05 
2.764159e-03 8.594789e-11 2.559548e-05 
3.502042e-03 1.747874e-10 4.094915e-05 
4.440645e-03 3.563562e-10 6.551286e-05 
5.558247e-03 6.988109e-10 1.048113e-04 
7.140425e-03 1.481557e-09 1.676833e-04 
8.949854e-03 2.917387e-09 2.682696e-04 
1.147897e-02 6.155388e-09 4.291934e-04 
1.436598e-02 1.206569e-08 6.866488e-04 
1.831851e-02 2.501595e-08 1.098541e-03 
2.290335e-02 4.889265e-08 1.757511e-03 
2.920062e-02 1.013264e-07 2.811769e-03 
3.712884e-02 2.082960e-07 4.498433e-03 
4.659781e-02 4.117599e-07 7.196857e-03 
5.906052e-02 8.383780e-07 1.151395e-02 
7.469573e-02 1.696042e-06 1.842070e-02 
9.488747e-02 3.476784e-06 2.947052e-02 
1.197627e-01 6.990672e-06 4.714866e-02 
1.517250e-01 1.421444e-05 7.543120e-02 
1.921402e-01 2.886827e-05 1.206793e-01 
2.427291e-01 5.820271e-05 1.930698e-01 
3.068150e-01 1.175510e-04 3.088844e-01 
3.886475e-01 2.389428e-04 4.941713e-01 
4.914192e-01 4.830929e-04 7.906043e-01 
6.197632e-01 9.692357e-04 1.264855e+00 
7.827424e-01 1.953131e-03 2.023590e+00 
9.876268e-01 3.925087e-03 3.237458e+00 
1.244555e+00 7.860033e-03 5.179475e+00 
1.564044e+00 1.561793e-02 8.286428e+00 
1.954005e+00 3.051064e-02 1.325711e+01 
2.429963e+00 5.884710e-02 2.120951e+01 
2.988792e+00 1.100040e-01 3.393222e+01 
3.624011e+00 1.975301e-01 5.428675e+01 
4.311056e+00 3.362699e-01 8.685114e+01 
4.997813e+00 5.329988e-01 1.389495e+02 
5.617666e+00 7.764943e-01 2.222996e+02 
6.100152e+00 1.031483e+00 3.556480e+02 
6.401405e+00 1.253718e+00 5.689866e+02 
6.521818e+00 1.414462e+00 9.102982e+02 
6.478682e+00 1.499609e+00 1.456348e+03 
6.320477e+00 1.520341e+00 2.329952e+03 
6.093913e+00 1.493687e+00 3.727594e+03 
5.844211e+00 1.439238e+00 5.963623e+03 
5.602789e+00 1.371552e+00 9.540955e+03 
5.395042e+00 1.302979e+00 1.526418e+04 
5.235850e+00 1.241709e+00 2.442053e+04 
5.130603e+00 1.192606e+00 3.906940e+04 
5.082782e+00 1.159861e+00 6.250552e+04 
5.079305e+00 1.142217e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1085.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.672805e-03 1.906700e-11 1.000000e-05 
2.161070e-03 4.111054e-11 1.599859e-05 
2.680611e-03 7.845998e-11 2.559548e-05 
3.522190e-03 1.779856e-10 4.094915e-05 
4.415006e-03 3.505425e-10 6.551286e-05 
5.511658e-03 6.820143e-10 1.048113e-04 
7.115584e-03 1.467500e-09 1.676833e-04 
8.896553e-03 2.868216e-09 2.682696e-04 
1.124615e-02 5.793726e-09 4.291934e-04 
1.430863e-02 1.193275e-08 6.866488e-04 
1.814415e-02 2.433080e-08 1.098541e-03 
2.318649e-02 5.077523e-08 1.757511e-03 
2.930838e-02 1.025469e-07 2.811769e-03 
3.671704e-02 2.016278e-07 4.498433e-03 
4.655471e-02 4.109969e-07 7.196857e-03 
5.911429e-02 8.414455e-07 1.151395e-02 
7.492450e-02 1.713252e-06 1.842070e-02 
9.500352e-02 3.492775e-06 2.947052e-02 
1.196124e-01 6.970799e-06 4.714866e-02 
1.518561e-01 1.426448e-05 7.543120e-02 
1.912149e-01 2.847944e-05 1.206793e-01 
2.424896e-01 5.808413e-05 1.930698e-01 
3.066263e-01 1.174425e-04 3.088844e-01 
3.884310e-01 2.387637e-04 4.941713e-01 
4.899322e-01 4.791632e-04 7.906043e-01 
6.196906e-01 9.697874e-04 1.264855e+00 
7.819824e-01 1.949243e-03 2.023590e+00 
9.866216e-01 3.916722e-03 3.237458e+00 
1.243230e+00 7.842172e-03 5.179475e+00 
1.561075e+00 1.554360e-02 8.286428e+00 
1.951890e+00 3.043969e-02 1.325711e+01 
2.425588e+00 5.858462e-02 2.120951e+01 
2.985057e+00 1.096936e-01 3.393222e+01 
3.624108e+00 1.977151e-01 5.428675e+01 
4.307484e+00 3.357366e-01 8.685114e+01 
4.995251e+00 5.326329e-01 1.389495e+02 
5.612109e+00 7.749142e-01 2.222996e+02 
6.096301e+00 1.030407e+00 3.556480e+02 
6.400436e+00 1.253954e+00 5.689866e+02 
6.518397e+00 1.413387e+00 9.102982e+02 
6.474877e+00 1.498290e+00 1.456348e+03 
6.318408e+00 1.519873e+00 2.329952e+03 
6.091794e+00 1.493179e+00 3.727594e+03 
5.842222e+00 1.438788e+00 5.963623e+03 
5.598920e+00 1.370393e+00 9.540955e+03 
5.392204e+00 1.302254e+00 1.526418e+04 
5.233080e+00 1.241039e+00 2.442053e+04 
5.130645e+00 1.192863e+00 3.906940e+04 
5.081652e+00 1.159744e+00 6.250552e+04 
5.078742e+00 1.142281e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1086.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.731492e-03 2.116451e-11 1.000000e-05 
2.127014e-03 3.923355e-11 1.599859e-05 
2.725139e-03 8.251116e-11 2.559548e-05 
3.422798e-03 1.634898e-10 4.094915e-05 
4.344056e-03 3.342204e-10 6.551286e-05 
5.585646e-03 7.105047e-10 1.048113e-04 
7.016836e-03 1.408545e-09 1.676833e-04 
9.006596e-03 2.978714e-09 2.682696e-04 
1.142328e-02 6.077415e-09 4.291934e-04 
1.425662e-02 1.181398e-08 6.866488e-04 
1.828911e-02 2.494161e-08 1.098541e-03 
2.289182e-02 4.890894e-08 1.757511e-03 
2.924616e-02 1.019891e-07 2.811769e-03 
3.669315e-02 2.014200e-07 4.498433e-03 
4.648530e-02 4.095385e-07 7.196857e-03 
5.932287e-02 8.511674e-07 1.151395e-02 
7.492918e-02 1.715152e-06 1.842070e-02 
9.482221e-02 3.476015e-06 2.947052e-02 
1.197761e-01 7.005922e-06 4.714866e-02 
1.518643e-01 1.427993e-05 7.543120e-02 
1.915988e-01 2.867772e-05 1.206793e-01 
2.423679e-01 5.805018e-05 1.930698e-01 
3.069721e-01 1.179488e-04 3.088844e-01 
3.868693e-01 2.361132e-04 4.941713e-01 
4.895614e-01 4.785165e-04 7.906043e-01 
6.185875e-01 9.655075e-04 1.264855e+00 
7.829749e-01 1.958467e-03 2.023590e+00 
9.864572e-01 3.918358e-03 3.237458e+00 
1.241055e+00 7.808300e-03 5.179475e+00 
1.559099e+00 1.549892e-02 8.286428e+00 
1.950516e+00 3.040323e-02 1.325711e+01 
2.425449e+00 5.862700e-02 2.120951e+01 
2.983494e+00 1.096197e-01 3.393222e+01 
3.620549e+00 1.973133e-01 5.428675e+01 
4.307322e+00 3.359764e-01 8.685114e+01 
4.989694e+00 5.313538e-01 1.389495e+02 
5.609265e+00 7.743787e-01 2.222996e+02 
6.090697e+00 1.028534e+00 3.556480e+02 
6.395550e+00 1.252229e+00 5.689866e+02 
6.515348e+00 1.412504e+00 9.102982e+02 
6.473600e+00 1.498267e+00 1.456348e+03 
6.314893e+00 1.518698e+00 2.329952e+03 
6.089629e+00 1.492649e+00 3.727594e+03 
5.839993e+00 1.438238e+00 5.963623e+03 
5.597339e+00 1.370109e+00 9.540955e+03 
5.389464e+00 1.301563e+00 1.526418e+04 
5.230716e+00 1.240505e+00 2.442053e+04 
5.126332e+00 1.191719e+00 3.906940e+04 
5.079410e+00 1.159275e+00 6.250552e+04 
5.076258e+00 1.141739e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1087.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.680892e-03 1.938054e-11 1.000000e-05 
2.111169e-03 3.839859e-11 1.599859e-05 
2.752143e-03 8.506668e-11 2.559548e-05 
3.423724e-03 1.637731e-10 4.094915e-05 
4.328284e-03 3.308976e-10 6.551286e-05 
5.486383e-03 6.739144e-10 1.048113e-04 
7.056872e-03 1.434113e-09 1.676833e-04 
8.889496e-03 2.866672e-09 2.682696e-04 
1.121415e-02 5.755010e-09 4.291934e-04 
1.442498e-02 1.224875e-08 6.866488e-04 
1.801388e-02 2.385439e-08 1.098541e-03 
2.309675e-02 5.028045e-08 1.757511e-03 
2.908981e-02 1.004545e-07 2.811769e-03 
3.691593e-02 2.052999e-07 4.498433e-03 
4.652712e-02 4.110230e-07 7.196857e-03 
5.892282e-02 8.348318e-07 1.151395e-02 
7.436096e-02 1.677971e-06 1.842070e-02 
9.439500e-02 3.432403e-06 2.947052e-02 
1.198962e-01 7.033487e-06 4.714866e-02 
1.514181e-01 1.416746e-05 7.543120e-02 
1.916241e-01 2.871549e-05 1.206793e-01 
2.423027e-01 5.805675e-05 1.930698e-01 
3.059482e-01 1.168801e-04 3.088844e-01 
3.865605e-01 2.357652e-04 4.941713e-01 
4.892742e-01 4.781143e-04 7.906043e-01 
6.183150e-01 9.651189e-04 1.264855e+00 
7.811088e-01 1.946293e-03 2.023590e+00 
9.853288e-01 3.908520e-03 3.237458e+00 
1.239891e+00 7.793497e-03 5.179475e+00 
1.557180e+00 1.545598e-02 8.286428e+00 
1.949288e+00 3.037350e-02 1.325711e+01 
2.421443e+00 5.839139e-02 2.120951e+01 
2.980627e+00 1.094040e-01 3.393222e+01 
3.617328e+00 1.969656e-01 5.428675e+01 
4.304039e+00 3.355080e-01 8.685114e+01 
4.988786e+00 5.314911e-01 1.389495e+02 
5.604262e+00 7.730119e-01 2.222996e+02 
6.087766e+00 1.027875e+00 3.556480e+02 
6.391798e+00 1.251071e+00 5.689866e+02 
6.512618e+00 1.411786e+00 9.102982e+02 
6.469299e+00 1.496691e+00 1.456348e+03 
6.313271e+00 1.518447e+00 2.329952e+03 
6.088196e+00 1.492451e+00 3.727594e+03 
5.837138e+00 1.437425e+00 5.963623e+03 
5.595548e+00 1.369745e+00 9.540955e+03 
5.388282e+00 1.301426e+00 1.526418e+04 
5.227692e+00 1.239750e+00 2.442053e+04 
5.126275e+00 1.191944e+00 3.906940e+04 
5.075700e+00 1.158343e+00 6.250552e+04 
5.073985e+00 1.141263e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1088.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.654654e-03 1.850407e-11 1.000000e-05 
2.189756e-03 4.288771e-11 1.599859e-05 
2.681079e-03 7.871809e-11 2.559548e-05 
3.484051e-03 1.727425e-10 4.094915e-05 
4.344691e-03 3.349828e-10 6.551286e-05 
5.623292e-03 7.263029e-10 1.048113e-04 
7.056861e-03 1.435425e-09 1.676833e-04 
9.009883e-03 2.987469e-09 2.682696e-04 
1.128979e-02 5.877640e-09 4.291934e-04 
1.425859e-02 1.184064e-08 6.866488e-04 
1.809270e-02 2.419111e-08 1.098541e-03 
2.293122e-02 4.925240e-08 1.757511e-03 
2.908717e-02 1.005196e-07 2.811769e-03 
3.690419e-02 2.052928e-07 4.498433e-03 
4.675951e-02 4.175966e-07 7.196857e-03 
5.894249e-02 8.364367e-07 1.151395e-02 
7.469194e-02 1.702041e-06 1.842070e-02 
9.455025e-02 3.452539e-06 2.947052e-02 
1.197982e-01 7.022711e-06 4.714866e-02 
1.513364e-01 1.415755e-05 7.543120e-02 
1.916916e-01 2.877229e-05 1.206793e-01 
2.422165e-01 5.804811e-05 1.930698e-01 
3.065391e-01 1.176667e-04 3.088844e-01 
3.862468e-01 2.354079e-04 4.941713e-01 
4.896789e-01 4.797418e-04 7.906043e-01 
6.185625e-01 9.671653e-04 1.264855e+00 
7.810723e-01 1.947805e-03 2.023590e+00 
9.843866e-01 3.900901e-03 3.237458e+00 
1.239848e+00 7.799811e-03 5.179475e+00 
1.556475e+00 1.544910e-02 8.286428e+00 
1.946263e+00 3.026031e-02 1.325711e+01 
2.419537e+00 5.830661e-02 2.120951e+01 
2.976706e+00 1.090736e-01 3.393222e+01 
3.614117e+00 1.966195e-01 5.428675e+01 
4.298841e+00 3.346054e-01 8.685114e+01 
4.985968e+00 5.310458e-01 1.389495e+02 
5.601985e+00 7.726934e-01 2.222996e+02 
6.084981e+00 1.027280e+00 3.556480e+02 
6.389515e+00 1.250647e+00 5.689866e+02 
6.509599e+00 1.410917e+00 9.102982e+02 
6.467426e+00 1.496360e+00 1.456348e+03 
6.310802e+00 1.517781e+00 2.329952e+03 
6.085482e+00 1.491671e+00 3.727594e+03 
5.834114e+00 1.436542e+00 5.963623e+03 
5.593348e+00 1.369223e+00 9.540955e+03 
5.385607e+00 1.300757e+00 1.526418e+04 
5.225267e+00 1.239195e+00 2.442053e+04 
5.122347e+00 1.190924e+00 3.906940e+04 
5.073259e+00 1.157811e+00 6.250552e+04 
5.071521e+00 1.140726e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1089.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.693151e-03 1.984411e-11 1.000000e-05 
2.183326e-03 4.255007e-11 1.599859e-05 
2.718631e-03 8.214777e-11 2.559548e-05 
3.432492e-03 1.653382e-10 4.094915e-05 
4.349525e-03 3.364110e-10 6.551286e-05 
5.637893e-03 7.326480e-10 1.048113e-04 
6.988922e-03 1.395646e-09 1.676833e-04 
8.952409e-03 2.933354e-09 2.682696e-04 
1.132958e-02 5.945477e-09 4.291934e-04 
1.438231e-02 1.216273e-08 6.866488e-04 
1.815231e-02 2.445347e-08 1.098541e-03 
2.275830e-02 4.819084e-08 1.757511e-03 
2.912505e-02 1.010056e-07 2.811769e-03 
3.664989e-02 2.012628e-07 4.498433e-03 
4.648384e-02 4.106313e-07 7.196857e-03 
5.900359e-02 8.398118e-07 1.151395e-02 
7.485476e-02 1.714770e-06 1.842070e-02 
9.404222e-02 3.400308e-06 2.947052e-02 
1.197373e-01 7.018435e-06 4.714866e-02 
1.510239e-01 1.408297e-05 7.543120e-02 
1.912593e-01 2.860437e-05 1.206793e-01 
2.419381e-01 5.790135e-05 1.930698e-01 
3.057830e-01 1.169055e-04 3.088844e-01 
3.860588e-01 2.352803e-04 4.941713e-01 
4.881860e-01 4.758051e-04 7.906043e-01 
6.181302e-01 9.660249e-04 1.264855e+00 
7.803510e-01 1.944198e-03 2.023590e+00 
9.843163e-01 3.903634e-03 3.237458e+00 
1.239419e+00 7.798832e-03 5.179475e+00 
1.555645e+00 1.543847e-02 8.286428e+00 
1.945457e+00 3.025018e-02 1.325711e+01 
2.416094e+00 5.811179e-02 2.120951e+01 
2.973705e+00 1.088434e-01 3.393222e+01 
3.611359e+00 1.963461e-01 5.428675e+01 
4.297383e+00 3.345502e-01 8.685114e+01 
4.981730e+00 5.301679e-01 1.389495e+02 
5.598173e+00 7.717837e-01 2.222996e+02 
6.081055e+00 1.026168e+00 3.556480e+02 
6.384933e+00 1.249072e+00 5.689866e+02 
6.506091e+00 1.409793e+00 9.102982e+02 
6.464195e+00 1.495332e+00 1.456348e+03 
6.308690e+00 1.517289e+00 2.329952e+03 
6.083690e+00 1.491310e+00 3.727594e+03 
5.832160e+00 1.436104e+00 5.963623e+03 
5.591344e+00 1.368777e+00 9.540955e+03 
5.383230e+00 1.300194e+00 1.526418e+04 
5.225241e+00 1.239443e+00 2.442053e+04 
5.119681e+00 1.190308e+00 3.906940e+04 
5.071173e+00 1.157390e+00 6.250552e+04 
5.067440e+00 1.139680e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-109.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.709577e-02 2.044603e-09 1.000000e-05 
2.141881e-02 4.020957e-09 1.599859e-05 
2.785274e-02 8.841928e-09 2.559548e-05 
3.467135e-02 1.705516e-08 4.094915e-05 
4.424819e-02 3.545112e-08 6.551286e-05 
5.610347e-02 7.226244e-08 1.048113e-04 
7.075041e-02 1.449207e-07 1.676833e-04 
8.929246e-02 2.913320e-07 2.682696e-04 
1.129758e-01 5.900654e-07 4.291934e-04 
1.436807e-01 1.213781e-06 6.866488e-04 
1.818557e-01 2.461081e-06 1.098541e-03 
2.294040e-01 4.940252e-06 1.757511e-03 
2.921235e-01 1.020111e-05 2.811769e-03 
3.685242e-01 2.048090e-05 4.498433e-03 
4.655418e-01 4.128871e-05 7.196857e-03 
5.896917e-01 8.391455e-05 1.151395e-02 
7.445897e-01 1.689369e-04 1.842070e-02 
9.417364e-01 3.418059e-04 2.947052e-02 
1.191171e+00 6.917386e-04 4.714866e-02 
1.510532e+00 1.410765e-03 7.543120e-02 
1.907542e+00 2.841581e-03 1.206793e-01 
2.409501e+00 5.728422e-03 1.930698e-01 
3.037588e+00 1.148223e-02 3.088844e-01 
3.821753e+00 2.288373e-02 4.941713e-01 
4.803473e+00 4.548593e-02 7.906043e-01 
6.013652e+00 8.940800e-02 1.264855e+00 
7.477458e+00 1.723537e-01 2.023590e+00 
9.211574e+00 3.236353e-01 3.237458e+00 
1.119200e+01 5.844755e-01 5.179475e+00 
1.335812e+01 1.004364e+00 8.286428e+00 
1.553177e+01 1.604835e+00 1.325711e+01 
1.751640e+01 2.359054e+00 2.120951e+01 
1.909132e+01 3.164457e+00 3.393222e+01 
2.011080e+01 3.884114e+00 5.428675e+01 
2.055122e+01 4.415259e+00 8.685114e+01 
2.046653e+01 4.709849e+00 1.389495e+02 
1.999934e+01 4.794814e+00 2.222996e+02 
1.930417e+01 4.725602e+00 3.556480e+02 
1.851382e+01 4.558835e+00 5.689866e+02 
1.775076e+01 4.350260e+00 9.102982e+02 
1.707943e+01 4.132289e+00 1.456348e+03 
1.655997e+01 3.935919e+00 2.329952e+03 
1.621078e+01 3.776842e+00 3.727594e+03 
1.603691e+01 3.666440e+00 5.963623e+03 
1.601698e+01 3.607162e+00 9.540955e+03 
1.609405e+01 3.588666e+00 1.526418e+04 
1.623652e+01 3.605375e+00 2.442053e+04 
1.638708e+01 3.639566e+00 3.906940e+04 
1.652157e+01 3.680872e+00 6.250552e+04 
1.661625e+01 3.717340e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1090.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.689173e-03 1.972267e-11 1.000000e-05 
2.141485e-03 4.018725e-11 1.599859e-05 
2.743677e-03 8.451668e-11 2.559548e-05 
3.518807e-03 1.782911e-10 4.094915e-05 
4.325646e-03 3.312045e-10 6.551286e-05 
5.505905e-03 6.830140e-10 1.048113e-04 
7.053096e-03 1.435763e-09 1.676833e-04 
8.963097e-03 2.946577e-09 2.682696e-04 
1.137901e-02 6.029155e-09 4.291934e-04 
1.429287e-02 1.194817e-08 6.866488e-04 
1.821951e-02 2.474878e-08 1.098541e-03 
2.298825e-02 4.971202e-08 1.757511e-03 
2.886677e-02 9.843247e-08 2.811769e-03 
3.683313e-02 2.044844e-07 4.498433e-03 
4.640418e-02 4.088990e-07 7.196857e-03 
5.907966e-02 8.438381e-07 1.151395e-02 
7.460098e-02 1.698948e-06 1.842070e-02 
9.444718e-02 3.447586e-06 2.947052e-02 
1.193596e-01 6.958625e-06 4.714866e-02 
1.508756e-01 1.405443e-05 7.543120e-02 
1.912211e-01 2.861345e-05 1.206793e-01 
2.413409e-01 5.752643e-05 1.930698e-01 
3.059200e-01 1.171701e-04 3.088844e-01 
3.863855e-01 2.360944e-04 4.941713e-01 
4.884601e-01 4.770439e-04 7.906043e-01 
6.163319e-01 9.585000e-04 1.264855e+00 
7.794244e-01 1.939059e-03 2.023590e+00 
9.818013e-01 3.877364e-03 3.237458e+00 
1.238052e+00 7.780189e-03 5.179475e+00 
1.554302e+00 1.541263e-02 8.286428e+00 
1.943927e+00 3.020638e-02 1.325711e+01 
2.417023e+00 5.823016e-02 2.120951e+01 
2.972774e+00 1.088377e-01 3.393222e+01 
3.605722e+00 1.956125e-01 5.428675e+01 
4.292517e+00 3.337230e-01 8.685114e+01 
4.977490e+00 5.292891e-01 1.389495e+02 
5.593158e+00 7.704116e-01 2.222996e+02 
6.078603e+00 1.025723e+00 3.556480e+02 
6.381298e+00 1.247971e+00 5.689866e+02 
6.502005e+00 1.408368e+00 9.102982e+02 
6.462733e+00 1.495210e+00 1.456348e+03 
6.304169e+00 1.515620e+00 2.329952e+03 
6.079925e+00 1.490051e+00 3.727594e+03 
5.829832e+00 1.435510e+00 5.963623e+03 
5.590127e+00 1.368631e+00 9.540955e+03 
5.382570e+00 1.300242e+00 1.526418e+04 
5.222302e+00 1.238715e+00 2.442053e+04 
5.117683e+00 1.189908e+00 3.906940e+04 
5.069442e+00 1.157081e+00 6.250552e+04 
5.064829e+00 1.139096e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1091.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.689217e-03 1.974233e-11 1.000000e-05 
2.161775e-03 4.137832e-11 1.599859e-05 
2.756120e-03 8.575038e-11 2.559548e-05 
3.511983e-03 1.774185e-10 4.094915e-05 
4.454360e-03 3.619909e-10 6.551286e-05 
5.588113e-03 7.147221e-10 1.048113e-04 
7.001386e-03 1.405703e-09 1.676833e-04 
8.891993e-03 2.879646e-09 2.682696e-04 
1.130509e-02 5.917855e-09 4.291934e-04 
1.421620e-02 1.176773e-08 6.866488e-04 
1.804297e-02 2.405833e-08 1.098541e-03 
2.296747e-02 4.962279e-08 1.757511e-03 
2.909544e-02 1.008827e-07 2.811769e-03 
3.688444e-02 2.055285e-07 4.498433e-03 
4.666441e-02 4.161981e-07 7.196857e-03 
5.884943e-02 8.347767e-07 1.151395e-02 
7.421935e-02 1.674542e-06 1.842070e-02 
9.411891e-02 3.414893e-06 2.947052e-02 
1.192242e-01 6.941322e-06 4.714866e-02 
1.503563e-01 1.392255e-05 7.543120e-02 
1.909258e-01 2.850724e-05 1.206793e-01 
2.409163e-01 5.727584e-05 1.930698e-01 
3.056759e-01 1.169970e-04 3.088844e-01 
3.859358e-01 2.354869e-04 4.941713e-01 
4.877347e-01 4.753574e-04 7.906043e-01 
6.165015e-01 9.601695e-04 1.264855e+00 
7.792317e-01 1.939395e-03 2.023590e+00 
9.824195e-01 3.888230e-03 3.237458e+00 
1.236101e+00 7.750598e-03 5.179475e+00 
1.553884e+00 1.541418e-02 8.286428e+00 
1.942423e+00 3.016378e-02 1.325711e+01 
2.414815e+00 5.812366e-02 2.120951e+01 
2.971606e+00 1.088062e-01 3.393222e+01 
3.604862e+00 1.956420e-01 5.428675e+01 
4.287972e+00 3.329689e-01 8.685114e+01 
4.974022e+00 5.286450e-01 1.389495e+02 
5.591610e+00 7.703711e-01 2.222996e+02 
6.074129e+00 1.024361e+00 3.556480e+02 
6.378281e+00 1.247178e+00 5.689866e+02 
6.498695e+00 1.407346e+00 9.102982e+02 
6.459764e+00 1.494315e+00 1.456348e+03 
6.302360e+00 1.515275e+00 2.329952e+03 
6.078861e+00 1.490019e+00 3.727594e+03 
5.828000e+00 1.435122e+00 5.963623e+03 
5.587662e+00 1.368007e+00 9.540955e+03 
5.378254e+00 1.298988e+00 1.526418e+04 
5.219088e+00 1.237894e+00 2.442053e+04 
5.117380e+00 1.190052e+00 3.906940e+04 
5.066989e+00 1.156544e+00 6.250552e+04 
5.064693e+00 1.139293e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1092.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.677611e-03 1.935591e-11 1.000000e-05 
2.170922e-03 4.194421e-11 1.599859e-05 
2.664277e-03 7.753136e-11 2.559548e-05 
3.385687e-03 1.591035e-10 4.094915e-05 
4.373567e-03 3.429626e-10 6.551286e-05 
5.516934e-03 6.883873e-10 1.048113e-04 
7.116109e-03 1.477296e-09 1.676833e-04 
8.858295e-03 2.849640e-09 2.682696e-04 
1.123485e-02 5.813555e-09 4.291934e-04 
1.422528e-02 1.180110e-08 6.866488e-04 
1.809548e-02 2.429125e-08 1.098541e-03 
2.270790e-02 4.800323e-08 1.757511e-03 
2.905828e-02 1.005888e-07 2.811769e-03 
3.688677e-02 2.057559e-07 4.498433e-03 
4.616989e-02 4.034756e-07 7.196857e-03 
5.883631e-02 8.349833e-07 1.151395e-02 
7.399487e-02 1.660915e-06 1.842070e-02 
9.386025e-02 3.389920e-06 2.947052e-02 
1.187881e-01 6.871738e-06 4.714866e-02 
1.509945e-01 1.411350e-05 7.543120e-02 
1.903820e-01 2.829025e-05 1.206793e-01 
2.413743e-01 5.765591e-05 1.930698e-01 
3.050469e-01 1.163830e-04 3.088844e-01 
3.855781e-01 2.350478e-04 4.941713e-01 
4.870559e-01 4.738094e-04 7.906043e-01 
6.161830e-01 9.595602e-04 1.264855e+00 
7.779382e-01 1.931524e-03 2.023590e+00 
9.811087e-01 3.876239e-03 3.237458e+00 
1.236351e+00 7.762335e-03 5.179475e+00 
1.552262e+00 1.538002e-02 8.286428e+00 
1.941926e+00 3.016786e-02 1.325711e+01 
2.410638e+00 5.787627e-02 2.120951e+01 
2.969227e+00 1.086432e-01 3.393222e+01 
3.602019e+00 1.953546e-01 5.428675e+01 
4.286720e+00 3.329590e-01 8.685114e+01 
4.971514e+00 5.282924e-01 1.389495e+02 
5.585948e+00 7.687496e-01 2.222996e+02 
6.069820e+00 1.023072e+00 3.556480e+02 
6.374735e+00 1.246119e+00 5.689866e+02 
6.496186e+00 1.406738e+00 9.102982e+02 
6.456127e+00 1.493076e+00 1.456348e+03 
6.300527e+00 1.514917e+00 2.329952e+03 
6.075021e+00 1.488725e+00 3.727594e+03 
5.827007e+00 1.435085e+00 5.963623e+03 
5.585676e+00 1.367566e+00 9.540955e+03 
5.375962e+00 1.298454e+00 1.526418e+04 
5.217268e+00 1.237541e+00 2.442053e+04 
5.114143e+00 1.189253e+00 3.906940e+04 
5.064739e+00 1.156071e+00 6.250552e+04 
5.062303e+00 1.138778e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1093.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.735270e-03 2.144067e-11 1.000000e-05 
2.102576e-03 3.814100e-11 1.599859e-05 
2.730897e-03 8.357048e-11 2.559548e-05 
3.407754e-03 1.623834e-10 4.094915e-05 
4.298797e-03 3.259701e-10 6.551286e-05 
5.512587e-03 6.873903e-10 1.048113e-04 
7.048083e-03 1.436647e-09 1.676833e-04 
8.792812e-03 2.789462e-09 2.682696e-04 
1.128927e-02 5.903842e-09 4.291934e-04 
1.426725e-02 1.191674e-08 6.866488e-04 
1.800784e-02 2.396196e-08 1.098541e-03 
2.269956e-02 4.799432e-08 1.757511e-03 
2.875151e-02 9.752580e-08 2.811769e-03 
3.678432e-02 2.042330e-07 4.498433e-03 
4.619592e-02 4.045285e-07 7.196857e-03 
5.850998e-02 8.219184e-07 1.151395e-02 
7.450533e-02 1.697079e-06 1.842070e-02 
9.382372e-02 3.389064e-06 2.947052e-02 
1.192723e-01 6.962464e-06 4.714866e-02 
1.500118e-01 1.385242e-05 7.543120e-02 
1.904104e-01 2.832883e-05 1.206793e-01 
2.403510e-01 5.697788e-05 1.930698e-01 
3.046758e-01 1.160648e-04 3.088844e-01 
3.849748e-01 2.341606e-04 4.941713e-01 
4.865924e-01 4.728906e-04 7.906043e-01 
6.155034e-01 9.572643e-04 1.264855e+00 
7.765546e-01 1.922998e-03 2.023590e+00 
9.796962e-01 3.863059e-03 3.237458e+00 
1.233030e+00 7.707075e-03 5.179475e+00 
1.551000e+00 1.535653e-02 8.286428e+00 
1.940207e+00 3.011523e-02 1.325711e+01 
2.408740e+00 5.779207e-02 2.120951e+01 
2.964520e+00 1.082280e-01 3.393222e+01 
3.598525e+00 1.949633e-01 5.428675e+01 
4.281317e+00 3.320109e-01 8.685114e+01 
4.964902e+00 5.266930e-01 1.389495e+02 
5.583633e+00 7.684130e-01 2.222996e+02 
6.067984e+00 1.022905e+00 3.556480e+02 
6.371756e+00 1.245342e+00 5.689866e+02 
6.493360e+00 1.405965e+00 9.102982e+02 
6.454455e+00 1.492844e+00 1.456348e+03 
6.297668e+00 1.514057e+00 2.329952e+03 
6.073564e+00 1.488513e+00 3.727594e+03 
5.823373e+00 1.433943e+00 5.963623e+03 
5.583214e+00 1.366941e+00 9.540955e+03 
5.375675e+00 1.298633e+00 1.526418e+04 
5.215148e+00 1.237086e+00 2.442053e+04 
5.112921e+00 1.189101e+00 3.906940e+04 
5.063411e+00 1.155889e+00 6.250552e+04 
5.057758e+00 1.137584e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1094.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.656380e-03 1.866442e-11 1.000000e-05 
2.168313e-03 4.186975e-11 1.599859e-05 
2.732173e-03 8.376426e-11 2.559548e-05 
3.461519e-03 1.703470e-10 4.094915e-05 
4.336573e-03 3.349456e-10 6.551286e-05 
5.480565e-03 6.760990e-10 1.048113e-04 
6.983250e-03 1.398644e-09 1.676833e-04 
8.833558e-03 2.831009e-09 2.682696e-04 
1.118164e-02 5.741843e-09 4.291934e-04 
1.423848e-02 1.185564e-08 6.866488e-04 
1.807835e-02 2.426669e-08 1.098541e-03 
2.268097e-02 4.792025e-08 1.757511e-03 
2.906544e-02 1.008476e-07 2.811769e-03 
3.667626e-02 2.026236e-07 4.498433e-03 
4.644003e-02 4.113512e-07 7.196857e-03 
5.889147e-02 8.388675e-07 1.151395e-02 
7.446611e-02 1.695950e-06 1.842070e-02 
9.351328e-02 3.358605e-06 2.947052e-02 
1.191070e-01 6.939907e-06 4.714866e-02 
1.498832e-01 1.382948e-05 7.543120e-02 
1.903232e-01 2.831579e-05 1.206793e-01 
2.408874e-01 5.741269e-05 1.930698e-01 
3.045660e-01 1.160455e-04 3.088844e-01 
3.847891e-01 2.340358e-04 4.941713e-01 
4.865990e-01 4.733422e-04 7.906043e-01 
6.153627e-01 9.574817e-04 1.264855e+00 
7.771931e-01 1.929500e-03 2.023590e+00 
9.792882e-01 3.861753e-03 3.237458e+00 
1.232340e+00 7.701163e-03 5.179475e+00 
1.548186e+00 1.528715e-02 8.286428e+00 
1.937786e+00 3.003010e-02 1.325711e+01 
2.405693e+00 5.762577e-02 2.120951e+01 
2.961223e+00 1.079659e-01 3.393222e+01 
3.595476e+00 1.946432e-01 5.428675e+01 
4.278721e+00 3.316967e-01 8.685114e+01 
4.962286e+00 5.263067e-01 1.389495e+02 
5.580440e+00 7.677385e-01 2.222996e+02 
6.062780e+00 1.021210e+00 3.556480e+02 
6.370704e+00 1.245529e+00 5.689866e+02 
6.490120e+00 1.404977e+00 9.102982e+02 
6.451289e+00 1.491846e+00 1.456348e+03 
6.294450e+00 1.513021e+00 2.329952e+03 
6.071202e+00 1.487889e+00 3.727594e+03 
5.822510e+00 1.433959e+00 5.963623e+03 
5.580404e+00 1.366182e+00 9.540955e+03 
5.373252e+00 1.298051e+00 1.526418e+04 
5.214014e+00 1.236961e+00 2.442053e+04 
5.108455e+00 1.187904e+00 3.906940e+04 
5.058555e+00 1.154592e+00 6.250552e+04 
5.055921e+00 1.137243e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1095.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.644699e-03 1.828901e-11 1.000000e-05 
2.174896e-03 4.229086e-11 1.599859e-05 
2.765498e-03 8.694628e-11 2.559548e-05 
3.502361e-03 1.766094e-10 4.094915e-05 
4.435347e-03 3.586856e-10 6.551286e-05 
5.523081e-03 6.925884e-10 1.048113e-04 
7.033457e-03 1.430334e-09 1.676833e-04 
8.962822e-03 2.959820e-09 2.682696e-04 
1.131282e-02 5.951734e-09 4.291934e-04 
1.430514e-02 1.203392e-08 6.866488e-04 
1.814805e-02 2.457088e-08 1.098541e-03 
2.274595e-02 4.837752e-08 1.757511e-03 
2.875367e-02 9.772623e-08 2.811769e-03 
3.638309e-02 1.979841e-07 4.498433e-03 
4.633565e-02 4.089574e-07 7.196857e-03 
5.863391e-02 8.286659e-07 1.151395e-02 
7.394449e-02 1.662078e-06 1.842070e-02 
9.404259e-02 3.419082e-06 2.947052e-02 
1.189371e-01 6.916565e-06 4.714866e-02 
1.498279e-01 1.382679e-05 7.543120e-02 
1.902822e-01 2.832336e-05 1.206793e-01 
2.400212e-01 5.684748e-05 1.930698e-01 
3.039255e-01 1.154203e-04 3.088844e-01 
3.848849e-01 2.344244e-04 4.941713e-01 
4.865300e-01 4.735727e-04 7.906043e-01 
6.149017e-01 9.562042e-04 1.264855e+00 
7.755826e-01 1.919286e-03 2.023590e+00 
9.786075e-01 3.857222e-03 3.237458e+00 
1.232270e+00 7.706836e-03 5.179475e+00 
1.548544e+00 1.531157e-02 8.286428e+00 
1.936615e+00 3.000285e-02 1.325711e+01 
2.403365e+00 5.751090e-02 2.120951e+01 
2.960809e+00 1.080152e-01 3.393222e+01 
3.592673e+00 1.943621e-01 5.428675e+01 
4.275446e+00 3.312292e-01 8.685114e+01 
4.960543e+00 5.261852e-01 1.389495e+02 
5.576115e+00 7.666295e-01 2.222996e+02 
6.061334e+00 1.021216e+00 3.556480e+02 
6.364731e+00 1.243255e+00 5.689866e+02 
6.487586e+00 1.404354e+00 9.102982e+02 
6.447244e+00 1.490395e+00 1.456348e+03 
6.292918e+00 1.512809e+00 2.329952e+03 
6.067840e+00 1.486810e+00 3.727594e+03 
5.818393e+00 1.432614e+00 5.963623e+03 
5.578653e+00 1.365830e+00 9.540955e+03 
5.370325e+00 1.297290e+00 1.526418e+04 
5.212341e+00 1.236655e+00 2.442053e+04 
5.106823e+00 1.187620e+00 3.906940e+04 
5.058227e+00 1.154725e+00 6.250552e+04 
5.054145e+00 1.136921e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1096.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.640882e-03 1.817857e-11 1.000000e-05 
2.139363e-03 4.028849e-11 1.599859e-05 
2.699418e-03 8.093532e-11 2.559548e-05 
3.403712e-03 1.622504e-10 4.094915e-05 
4.434248e-03 3.587462e-10 6.551286e-05 
5.592537e-03 7.197042e-10 1.048113e-04 
7.060701e-03 1.448341e-09 1.676833e-04 
8.808143e-03 2.811775e-09 2.682696e-04 
1.117653e-02 5.744453e-09 4.291934e-04 
1.421013e-02 1.180651e-08 6.866488e-04 
1.815200e-02 2.460942e-08 1.098541e-03 
2.279645e-02 4.874493e-08 1.757511e-03 
2.903580e-02 1.007231e-07 2.811769e-03 
3.640071e-02 1.984530e-07 4.498433e-03 
4.619452e-02 4.056019e-07 7.196857e-03 
5.849361e-02 8.234828e-07 1.151395e-02 
7.378836e-02 1.653081e-06 1.842070e-02 
9.406411e-02 3.424554e-06 2.947052e-02 
1.188357e-01 6.905200e-06 4.714866e-02 
1.499115e-01 1.386261e-05 7.543120e-02 
1.897612e-01 2.811700e-05 1.206793e-01 
2.399540e-01 5.685159e-05 1.930698e-01 
3.040767e-01 1.156982e-04 3.088844e-01 
3.847775e-01 2.344422e-04 4.941713e-01 
4.855555e-01 4.711631e-04 7.906043e-01 
6.143581e-01 9.545408e-04 1.264855e+00 
7.753344e-01 1.919192e-03 2.023590e+00 
9.777857e-01 3.851021e-03 3.237458e+00 
1.230693e+00 7.684303e-03 5.179475e+00 
1.546078e+00 1.525251e-02 8.286428e+00 
1.932409e+00 2.983542e-02 1.325711e+01 
2.402764e+00 5.751906e-02 2.120951e+01 
2.959340e+00 1.079505e-01 3.393222e+01 
3.589386e+00 1.940038e-01 5.428675e+01 
4.273173e+00 3.309872e-01 8.685114e+01 
4.954631e+00 5.247983e-01 1.389495e+02 
5.573403e+00 7.661385e-01 2.222996e+02 
6.056738e+00 1.019796e+00 3.556480e+02 
6.361342e+00 1.242271e+00 5.689866e+02 
6.484739e+00 1.403567e+00 9.102982e+02 
6.444273e+00 1.489495e+00 1.456348e+03 
6.290453e+00 1.512140e+00 2.329952e+03 
6.065637e+00 1.486257e+00 3.727594e+03 
5.818325e+00 1.432961e+00 5.963623e+03 
5.576252e+00 1.365227e+00 9.540955e+03 
5.368237e+00 1.296827e+00 1.526418e+04 
5.210421e+00 1.236266e+00 2.442053e+04 
5.105041e+00 1.187287e+00 3.906940e+04 
5.055134e+00 1.153984e+00 6.250552e+04 
5.050970e+00 1.136158e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1097.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.647321e-03 1.841017e-11 1.000000e-05 
2.088129e-03 3.749691e-11 1.599859e-05 
2.724294e-03 8.326940e-11 2.559548e-05 
3.384833e-03 1.597111e-10 4.094915e-05 
4.294049e-03 3.260803e-10 6.551286e-05 
5.444862e-03 6.647894e-10 1.048113e-04 
6.966808e-03 1.392596e-09 1.676833e-04 
8.955082e-03 2.957551e-09 2.682696e-04 
1.130411e-02 5.948844e-09 4.291934e-04 
1.408249e-02 1.150169e-08 6.866488e-04 
1.813718e-02 2.457158e-08 1.098541e-03 
2.278308e-02 4.870363e-08 1.757511e-03 
2.882517e-02 9.863693e-08 2.811769e-03 
3.629449e-02 1.969003e-07 4.498433e-03 
4.597883e-02 4.003118e-07 7.196857e-03 
5.842831e-02 8.214767e-07 1.151395e-02 
7.430911e-02 1.689868e-06 1.842070e-02 
9.357820e-02 3.374834e-06 2.947052e-02 
1.186341e-01 6.876383e-06 4.714866e-02 
1.494741e-01 1.375414e-05 7.543120e-02 
1.896348e-01 2.808648e-05 1.206793e-01 
2.401282e-01 5.702744e-05 1.930698e-01 
3.040097e-01 1.157272e-04 3.088844e-01 
3.836858e-01 2.326645e-04 4.941713e-01 
4.851300e-01 4.703540e-04 7.906043e-01 
6.138796e-01 9.531806e-04 1.264855e+00 
7.748983e-01 1.917700e-03 2.023590e+00 
9.774246e-01 3.850254e-03 3.237458e+00 
1.228688e+00 7.653788e-03 5.179475e+00 
1.543235e+00 1.518245e-02 8.286428e+00 
1.932341e+00 2.985903e-02 1.325711e+01 
2.400000e+00 5.737303e-02 2.120951e+01 
2.955784e+00 1.076602e-01 3.393222e+01 
3.588399e+00 1.940114e-01 5.428675e+01 
4.267588e+00 3.299990e-01 8.685114e+01 
4.950918e+00 5.240787e-01 1.389495e+02 
5.568117e+00 7.646606e-01 2.222996e+02 
6.051481e+00 1.018076e+00 3.556480e+02 
6.358149e+00 1.241385e+00 5.689866e+02 
6.481276e+00 1.402461e+00 9.102982e+02 
6.442965e+00 1.489447e+00 1.456348e+03 
6.287319e+00 1.511142e+00 2.329952e+03 
6.064086e+00 1.486000e+00 3.727594e+03 
5.816059e+00 1.432389e+00 5.963623e+03 
5.574307e+00 1.364800e+00 9.540955e+03 
5.366378e+00 1.296444e+00 1.526418e+04 
5.206187e+00 1.235101e+00 2.442053e+04 
5.104302e+00 1.187289e+00 3.906940e+04 
5.054168e+00 1.153914e+00 6.250552e+04 
5.048192e+00 1.135520e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1098.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.688948e-03 1.985950e-11 1.000000e-05 
2.123056e-03 3.944607e-11 1.599859e-05 
2.762903e-03 8.693930e-11 2.559548e-05 
3.433985e-03 1.669223e-10 4.094915e-05 
4.328287e-03 3.342468e-10 6.551286e-05 
5.483003e-03 6.794771e-10 1.048113e-04 
6.998464e-03 1.412952e-09 1.676833e-04 
8.916732e-03 2.922378e-09 2.682696e-04 
1.115616e-02 5.723531e-09 4.291934e-04 
1.407772e-02 1.150048e-08 6.866488e-04 
1.808381e-02 2.437749e-08 1.098541e-03 
2.281971e-02 4.898348e-08 1.757511e-03 
2.867189e-02 9.716030e-08 2.811769e-03 
3.636215e-02 1.981841e-07 4.498433e-03 
4.607252e-02 4.031311e-07 7.196857e-03 
5.837198e-02 8.198500e-07 1.151395e-02 
7.399388e-02 1.669974e-06 1.842070e-02 
9.385767e-02 3.408265e-06 2.947052e-02 
1.186965e-01 6.893521e-06 4.714866e-02 
1.494339e-01 1.375558e-05 7.543120e-02 
1.899658e-01 2.825950e-05 1.206793e-01 
2.394178e-01 5.657437e-05 1.930698e-01 
3.033737e-01 1.151072e-04 3.088844e-01 
3.831281e-01 2.318627e-04 4.941713e-01 
4.847299e-01 4.696190e-04 7.906043e-01 
6.133314e-01 9.514952e-04 1.264855e+00 
7.739443e-01 1.912368e-03 2.023590e+00 
9.747293e-01 3.821992e-03 3.237458e+00 
1.229394e+00 7.673900e-03 5.179475e+00 
1.541985e+00 1.515932e-02 8.286428e+00 
1.930849e+00 2.981687e-02 1.325711e+01 
2.398921e+00 5.734695e-02 2.120951e+01 
2.953613e+00 1.075195e-01 3.393222e+01 
3.584496e+00 1.935550e-01 5.428675e+01 
4.265955e+00 3.299006e-01 8.685114e+01 
4.950350e+00 5.243111e-01 1.389495e+02 
5.564246e+00 7.637245e-01 2.222996e+02 
6.049214e+00 1.017708e+00 3.556480e+02 
6.356919e+00 1.241479e+00 5.689866e+02 
6.477395e+00 1.401136e+00 9.102982e+02 
6.440895e+00 1.489007e+00 1.456348e+03 
6.284628e+00 1.510361e+00 2.329952e+03 
6.062438e+00 1.485698e+00 3.727594e+03 
5.812893e+00 1.431440e+00 5.963623e+03 
5.573315e+00 1.364737e+00 9.540955e+03 
5.365096e+00 1.296267e+00 1.526418e+04 
5.206183e+00 1.235354e+00 2.442053e+04 
5.101737e+00 1.186703e+00 3.906940e+04 
5.049573e+00 1.152699e+00 6.250552e+04 
5.045636e+00 1.134951e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1099.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.674919e-03 1.938633e-11 1.000000e-05 
2.149393e-03 4.096962e-11 1.599859e-05 
2.713457e-03 8.242960e-11 2.559548e-05 
3.427841e-03 1.661792e-10 4.094915e-05 
4.399367e-03 3.513057e-10 6.551286e-05 
5.440094e-03 6.642534e-10 1.048113e-04 
6.911376e-03 1.362097e-09 1.676833e-04 
8.874913e-03 2.884078e-09 2.682696e-04 
1.130246e-02 5.957081e-09 4.291934e-04 
1.410264e-02 1.157220e-08 6.866488e-04 
1.810913e-02 2.450233e-08 1.098541e-03 
2.260399e-02 4.765079e-08 1.757511e-03 
2.884050e-02 9.897450e-08 2.811769e-03 
3.634735e-02 1.981224e-07 4.498433e-03 
4.632978e-02 4.102952e-07 7.196857e-03 
5.846505e-02 8.245279e-07 1.151395e-02 
7.393016e-02 1.667180e-06 1.842070e-02 
9.337223e-02 3.358711e-06 2.947052e-02 
1.184091e-01 6.849789e-06 4.714866e-02 
1.493904e-01 1.375608e-05 7.543120e-02 
1.896448e-01 2.814213e-05 1.206793e-01 
2.395761e-01 5.673828e-05 1.930698e-01 
3.033020e-01 1.151304e-04 3.088844e-01 
3.830561e-01 2.319429e-04 4.941713e-01 
4.841191e-01 4.682718e-04 7.906043e-01 
6.113109e-01 9.429836e-04 1.264855e+00 
7.722868e-01 1.901842e-03 2.023590e+00 
9.747852e-01 3.826114e-03 3.237458e+00 
1.228343e+00 7.661192e-03 5.179475e+00 
1.542368e+00 1.518426e-02 8.286428e+00 
1.929093e+00 2.976258e-02 1.325711e+01 
2.396092e+00 5.719642e-02 2.120951e+01 
2.948741e+00 1.070877e-01 3.393222e+01 
3.581609e+00 1.932602e-01 5.428675e+01 
4.264259e+00 3.297879e-01 8.685114e+01 
4.944497e+00 5.229424e-01 1.389495e+02 
5.562822e+00 7.637252e-01 2.222996e+02 
6.044837e+00 1.016385e+00 3.556480e+02 
6.352777e+00 1.240117e+00 5.689866e+02 
6.475383e+00 1.400780e+00 9.102982e+02 
6.436909e+00 1.487583e+00 1.456348e+03 
6.283681e+00 1.510432e+00 2.329952e+03 
6.059602e+00 1.484855e+00 3.727594e+03 
5.810058e+00 1.430629e+00 5.963623e+03 
5.570664e+00 1.364037e+00 9.540955e+03 
5.363228e+00 1.295881e+00 1.526418e+04 
5.203318e+00 1.234647e+00 2.442053e+04 
5.099886e+00 1.186347e+00 3.906940e+04 
5.048038e+00 1.152449e+00 6.250552e+04 
5.045509e+00 1.135147e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-11.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.715473e-01 2.084784e-07 1.000000e-05 
2.155637e-01 4.136534e-07 1.599859e-05 
2.732432e-01 8.424775e-07 2.559548e-05 
3.489420e-01 1.754567e-06 4.094915e-05 
4.406722e-01 3.533928e-06 6.551286e-05 
5.562845e-01 7.108896e-06 1.048113e-04 
7.049667e-01 1.446832e-05 1.676833e-04 
8.917675e-01 2.928659e-05 2.682696e-04 
1.128733e+00 5.938678e-05 4.291934e-04 
1.427085e+00 1.200245e-04 6.866488e-04 
1.804651e+00 2.427207e-04 1.098541e-03 
2.281471e+00 4.904366e-04 1.757511e-03 
2.889687e+00 9.965683e-04 2.811769e-03 
3.650228e+00 2.008823e-03 4.498433e-03 
4.609405e+00 4.045388e-03 7.196857e-03 
5.838460e+00 8.222208e-03 1.151395e-02 
7.364721e+00 1.650719e-02 1.842070e-02 
9.292789e+00 3.317558e-02 2.947052e-02 
1.171918e+01 6.658103e-02 4.714866e-02 
1.472558e+01 1.322281e-01 7.543120e-02 
1.842409e+01 2.594059e-01 1.206793e-01 
2.295159e+01 5.027895e-01 1.930698e-01 
2.829400e+01 9.458722e-01 3.088844e-01 
3.446082e+01 1.720080e+00 4.941713e-01 
4.122310e+01 2.974265e+00 7.906043e-01 
4.809467e+01 4.797437e+00 1.264855e+00 
5.443532e+01 7.120925e+00 2.023590e+00 
5.958448e+01 9.661488e+00 3.237458e+00 
6.302711e+01 1.198596e+01 5.179475e+00 
6.461790e+01 1.373631e+01 8.286428e+00 
6.452473e+01 1.474971e+01 1.325711e+01 
6.318752e+01 1.509548e+01 2.120951e+01 
6.104962e+01 1.492020e+01 3.393222e+01 
5.859265e+01 1.442936e+01 5.428675e+01 
5.614759e+01 1.377406e+01 8.685114e+01 
5.397423e+01 1.308073e+01 1.389495e+02 
5.227770e+01 1.245190e+01 2.222996e+02 
5.112821e+01 1.194022e+01 3.556480e+02 
5.052580e+01 1.157627e+01 5.689866e+02 
5.039121e+01 1.136463e+01 9.102982e+02 
5.064483e+01 1.130514e+01 1.456348e+03 
5.105753e+01 1.134064e+01 2.329952e+03 
5.152899e+01 1.144214e+01 3.727594e+03 
5.196320e+01 1.157171e+01 5.963623e+03 
5.227880e+01 1.168993e+01 9.540955e+03 
5.244151e+01 1.177178e+01 1.526418e+04 
5.253620e+01 1.183517e+01 2.442053e+04 
5.252894e+01 1.186113e+01 3.906940e+04 
5.247545e+01 1.186475e+01 6.250552e+04 
5.239603e+01 1.185170e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-110.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.673012e-02 1.933777e-09 1.000000e-05 
2.145300e-02 4.077312e-09 1.599859e-05 
2.740576e-02 8.500317e-09 2.559548e-05 
3.476320e-02 1.734878e-08 4.094915e-05 
4.373529e-02 3.454663e-08 6.551286e-05 
5.532815e-02 6.994362e-08 1.048113e-04 
7.021424e-02 1.429504e-07 1.676833e-04 
8.914468e-02 2.925474e-07 2.682696e-04 
1.128750e-01 5.938867e-07 4.291934e-04 
1.418742e-01 1.179291e-06 6.866488e-04 
1.804776e-01 2.427622e-06 1.098541e-03 
2.287839e-01 4.945257e-06 1.757511e-03 
2.894414e-01 1.001373e-05 2.811769e-03 
3.645511e-01 2.000746e-05 4.498433e-03 
4.618729e-01 4.069010e-05 7.196857e-03 
5.851917e-01 8.276041e-05 1.151395e-02 
7.375877e-01 1.657221e-04 1.842070e-02 
9.363036e-01 3.390056e-04 2.947052e-02 
1.184356e+00 6.861701e-04 4.714866e-02 
1.491785e+00 1.371354e-03 7.543120e-02 
1.890375e+00 2.790913e-03 1.206793e-01 
2.387239e+00 5.622181e-03 1.930698e-01 
3.011341e+00 1.128965e-02 3.088844e-01 
3.788310e+00 2.249229e-02 4.941713e-01 
4.759371e+00 4.464938e-02 7.906043e-01 
5.960957e+00 8.787335e-02 1.264855e+00 
7.415576e+00 1.696394e-01 2.023590e+00 
9.139616e+00 3.189692e-01 3.237458e+00 
1.111134e+01 5.770507e-01 5.179475e+00 
1.324888e+01 9.887007e-01 8.286428e+00 
1.542012e+01 1.584265e+00 1.325711e+01 
1.739424e+01 2.330096e+00 2.120951e+01 
1.898263e+01 3.136527e+00 3.393222e+01 
2.001168e+01 3.857340e+00 5.428675e+01 
2.045468e+01 4.387235e+00 8.685114e+01 
2.038156e+01 4.686118e+00 1.389495e+02 
1.991819e+01 4.772139e+00 2.222996e+02 
1.923228e+01 4.707118e+00 3.556480e+02 
1.844694e+01 4.542731e+00 5.689866e+02 
1.768287e+01 4.334239e+00 9.102982e+02 
1.701378e+01 4.117725e+00 1.456348e+03 
1.649165e+01 3.921022e+00 2.329952e+03 
1.613857e+01 3.761167e+00 3.727594e+03 
1.596612e+01 3.651533e+00 5.963623e+03 
1.594471e+01 3.591897e+00 9.540955e+03 
1.601897e+01 3.572459e+00 1.526418e+04 
1.616069e+01 3.588772e+00 2.442053e+04 
1.631421e+01 3.623744e+00 3.906940e+04 
1.644041e+01 3.662108e+00 6.250552e+04 
1.654042e+01 3.700225e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1100.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.649403e-03 1.853063e-11 1.000000e-05 
2.154268e-03 4.128658e-11 1.599859e-05 
2.736242e-03 8.460050e-11 2.559548e-05 
3.453518e-03 1.700962e-10 4.094915e-05 
4.364324e-03 3.432896e-10 6.551286e-05 
5.582498e-03 7.184479e-10 1.048113e-04 
7.004107e-03 1.418952e-09 1.676833e-04 
8.821366e-03 2.834765e-09 2.682696e-04 
1.129150e-02 5.945177e-09 4.291934e-04 
1.422992e-02 1.189918e-08 6.866488e-04 
1.780972e-02 2.332819e-08 1.098541e-03 
2.280148e-02 4.895521e-08 1.757511e-03 
2.870294e-02 9.765379e-08 2.811769e-03 
3.656379e-02 2.018664e-07 4.498433e-03 
4.612335e-02 4.052036e-07 7.196857e-03 
5.846465e-02 8.252612e-07 1.151395e-02 
7.407387e-02 1.678447e-06 1.842070e-02 
9.319935e-02 3.343128e-06 2.947052e-02 
1.179054e-01 6.768909e-06 4.714866e-02 
1.498084e-01 1.388451e-05 7.543120e-02 
1.895891e-01 2.814292e-05 1.206793e-01 
2.394210e-01 5.667971e-05 1.930698e-01 
3.025396e-01 1.143684e-04 3.088844e-01 
3.826844e-01 2.314787e-04 4.941713e-01 
4.835668e-01 4.670956e-04 7.906043e-01 
6.110401e-01 9.425866e-04 1.264855e+00 
7.713892e-01 1.896943e-03 2.023590e+00 
9.735742e-01 3.815341e-03 3.237458e+00 
1.226815e+00 7.639591e-03 5.179475e+00 
1.540711e+00 1.514911e-02 8.286428e+00 
1.927932e+00 2.973566e-02 1.325711e+01 
2.394521e+00 5.713520e-02 2.120951e+01 
2.946872e+00 1.069794e-01 3.393222e+01 
3.579846e+00 1.931437e-01 5.428675e+01 
4.260843e+00 3.292874e-01 8.685114e+01 
4.942235e+00 5.226608e-01 1.389495e+02 
5.557159e+00 7.621018e-01 2.222996e+02 
6.042816e+00 1.016128e+00 3.556480e+02 
6.349100e+00 1.238986e+00 5.689866e+02 
6.471610e+00 1.399510e+00 9.102982e+02 
6.433304e+00 1.486355e+00 1.456348e+03 
6.279336e+00 1.508841e+00 2.329952e+03 
6.057694e+00 1.484434e+00 3.727594e+03 
5.809459e+00 1.430752e+00 5.963623e+03 
5.568502e+00 1.363525e+00 9.540955e+03 
5.360506e+00 1.295191e+00 1.526418e+04 
5.200191e+00 1.233852e+00 2.442053e+04 
5.097537e+00 1.185830e+00 3.906940e+04 
5.047506e+00 1.152515e+00 6.250552e+04 
5.041343e+00 1.134070e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1101.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.699881e-03 2.030298e-11 1.000000e-05 
2.079236e-03 3.715483e-11 1.599859e-05 
2.686048e-03 8.010240e-11 2.559548e-05 
3.490344e-03 1.757556e-10 4.094915e-05 
4.308981e-03 3.306952e-10 6.551286e-05 
5.551921e-03 7.073493e-10 1.048113e-04 
7.022419e-03 1.431412e-09 1.676833e-04 
8.749381e-03 2.768447e-09 2.682696e-04 
1.106458e-02 5.598975e-09 4.291934e-04 
1.401242e-02 1.137218e-08 6.866488e-04 
1.777043e-02 2.319520e-08 1.098541e-03 
2.287096e-02 4.944905e-08 1.757511e-03 
2.882703e-02 9.901576e-08 2.811769e-03 
3.651549e-02 2.012503e-07 4.498433e-03 
4.593371e-02 4.005899e-07 7.196857e-03 
5.808539e-02 8.100408e-07 1.151395e-02 
7.384445e-02 1.664412e-06 1.842070e-02 
9.294544e-02 3.318893e-06 2.947052e-02 
1.179638e-01 6.785124e-06 4.714866e-02 
1.497692e-01 1.388620e-05 7.543120e-02 
1.890962e-01 2.794935e-05 1.206793e-01 
2.395756e-01 5.684113e-05 1.930698e-01 
3.016746e-01 1.134934e-04 3.088844e-01 
3.823879e-01 2.311509e-04 4.941713e-01 
4.840465e-01 4.689120e-04 7.906043e-01 
6.112942e-01 9.446191e-04 1.264855e+00 
7.719918e-01 1.903112e-03 2.023590e+00 
9.726236e-01 3.807632e-03 3.237458e+00 
1.225485e+00 7.621688e-03 5.179475e+00 
1.538563e+00 1.509957e-02 8.286428e+00 
1.924590e+00 2.960841e-02 1.325711e+01 
2.393238e+00 5.709446e-02 2.120951e+01 
2.944581e+00 1.068257e-01 3.393222e+01 
3.574432e+00 1.924480e-01 5.428675e+01 
4.257136e+00 3.287217e-01 8.685114e+01 
4.938682e+00 5.219881e-01 1.389495e+02 
5.555985e+00 7.621966e-01 2.222996e+02 
6.039177e+00 1.015138e+00 3.556480e+02 
6.345734e+00 1.238010e+00 5.689866e+02 
6.470149e+00 1.399439e+00 9.102982e+02 
6.431455e+00 1.486026e+00 1.456348e+03 
6.277346e+00 1.508400e+00 2.329952e+03 
6.055003e+00 1.483657e+00 3.727594e+03 
5.806621e+00 1.429939e+00 5.963623e+03 
5.566792e+00 1.363185e+00 9.540955e+03 
5.357509e+00 1.294401e+00 1.526418e+04 
5.199832e+00 1.233985e+00 2.442053e+04 
5.095112e+00 1.185289e+00 3.906940e+04 
5.043596e+00 1.151515e+00 6.250552e+04 
5.040613e+00 1.134076e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1102.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.633756e-03 1.804099e-11 1.000000e-05 
2.077561e-03 3.709879e-11 1.599859e-05 
2.682686e-03 7.987445e-11 2.559548e-05 
3.437395e-03 1.680300e-10 4.094915e-05 
4.306005e-03 3.303102e-10 6.551286e-05 
5.526129e-03 6.981707e-10 1.048113e-04 
7.030845e-03 1.437875e-09 1.676833e-04 
8.807274e-03 2.826331e-09 2.682696e-04 
1.128059e-02 5.938739e-09 4.291934e-04 
1.408425e-02 1.155846e-08 6.866488e-04 
1.803100e-02 2.425260e-08 1.098541e-03 
2.257598e-02 4.760344e-08 1.757511e-03 
2.855333e-02 9.630954e-08 2.811769e-03 
3.650434e-02 2.012486e-07 4.498433e-03 
4.620320e-02 4.080522e-07 7.196857e-03 
5.792930e-02 8.042577e-07 1.151395e-02 
7.353074e-02 1.644782e-06 1.842070e-02 
9.307397e-02 3.335708e-06 2.947052e-02 
1.180221e-01 6.801368e-06 4.714866e-02 
1.496214e-01 1.385772e-05 7.543120e-02 
1.889901e-01 2.792768e-05 1.206793e-01 
2.384527e-01 5.609655e-05 1.930698e-01 
3.026915e-01 1.147489e-04 3.088844e-01 
3.816793e-01 2.300772e-04 4.941713e-01 
4.822903e-01 4.642490e-04 7.906043e-01 
6.097533e-01 9.383467e-04 1.264855e+00 
7.703807e-01 1.892943e-03 2.023590e+00 
9.715214e-01 3.798147e-03 3.237458e+00 
1.225253e+00 7.624235e-03 5.179475e+00 
1.537150e+00 1.507166e-02 8.286428e+00 
1.923171e+00 2.956962e-02 1.325711e+01 
2.389260e+00 5.686245e-02 2.120951e+01 
2.944315e+00 1.068897e-01 3.393222e+01 
3.570850e+00 1.920430e-01 5.428675e+01 
4.251920e+00 3.278170e-01 8.685114e+01 
4.932698e+00 5.205807e-01 1.389495e+02 
5.552157e+00 7.612751e-01 2.222996e+02 
6.033745e+00 1.013336e+00 3.556480e+02 
6.344254e+00 1.237976e+00 5.689866e+02 
6.465843e+00 1.397891e+00 9.102982e+02 
6.428239e+00 1.484995e+00 1.456348e+03 
6.274925e+00 1.507748e+00 2.329952e+03 
6.052885e+00 1.483139e+00 3.727594e+03 
5.804533e+00 1.429438e+00 5.963623e+03 
5.564215e+00 1.362512e+00 9.540955e+03 
5.356947e+00 1.294479e+00 1.526418e+04 
5.195956e+00 1.232938e+00 2.442053e+04 
5.092067e+00 1.184546e+00 3.906940e+04 
5.043170e+00 1.151614e+00 6.250552e+04 
5.038505e+00 1.133647e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1103.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.628236e-03 1.787494e-11 1.000000e-05 
2.145003e-03 4.086732e-11 1.599859e-05 
2.681291e-03 7.982233e-11 2.559548e-05 
3.439709e-03 1.685223e-10 4.094915e-05 
4.293004e-03 3.276245e-10 6.551286e-05 
5.552084e-03 7.086969e-10 1.048113e-04 
6.986063e-03 1.411854e-09 1.676833e-04 
8.699182e-03 2.726012e-09 2.682696e-04 
1.113418e-02 5.715673e-09 4.291934e-04 
1.409890e-02 1.160508e-08 6.866488e-04 
1.788495e-02 2.368949e-08 1.098541e-03 
2.264443e-02 4.808140e-08 1.757511e-03 
2.850731e-02 9.593160e-08 2.811769e-03 
3.648227e-02 2.010660e-07 4.498433e-03 
4.593261e-02 4.012887e-07 7.196857e-03 
5.797099e-02 8.067266e-07 1.151395e-02 
7.384369e-02 1.667384e-06 1.842070e-02 
9.320859e-02 3.353243e-06 2.947052e-02 
1.177780e-01 6.765394e-06 4.714866e-02 
1.486251e-01 1.359507e-05 7.543120e-02 
1.886886e-01 2.781945e-05 1.206793e-01 
2.384734e-01 5.616207e-05 1.930698e-01 
3.016952e-01 1.137227e-04 3.088844e-01 
3.822186e-01 2.312632e-04 4.941713e-01 
4.820120e-01 4.638662e-04 7.906043e-01 
6.093048e-01 9.371267e-04 1.264855e+00 
7.693144e-01 1.886805e-03 2.023590e+00 
9.721924e-01 3.809450e-03 3.237458e+00 
1.224284e+00 7.613041e-03 5.179475e+00 
1.534905e+00 1.501937e-02 8.286428e+00 
1.922394e+00 2.956025e-02 1.325711e+01 
2.388443e+00 5.685463e-02 2.120951e+01 
2.940148e+00 1.065342e-01 3.393222e+01 
3.568139e+00 1.917760e-01 5.428675e+01 
4.249266e+00 3.274878e-01 8.685114e+01 
4.931264e+00 5.205477e-01 1.389495e+02 
5.546927e+00 7.598167e-01 2.222996e+02 
6.030598e+00 1.012567e+00 3.556480e+02 
6.340561e+00 1.236835e+00 5.689866e+02 
6.462032e+00 1.396598e+00 9.102982e+02 
6.426497e+00 1.484720e+00 1.456348e+03 
6.273116e+00 1.507395e+00 2.329952e+03 
6.049805e+00 1.482183e+00 3.727594e+03 
5.801660e+00 1.428609e+00 5.963623e+03 
5.561089e+00 1.361627e+00 9.540955e+03 
5.354990e+00 1.294060e+00 1.526418e+04 
5.195366e+00 1.232992e+00 2.442053e+04 
5.090467e+00 1.184270e+00 3.906940e+04 
5.040353e+00 1.150958e+00 6.250552e+04 
5.035077e+00 1.132802e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1104.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.629951e-03 1.794773e-11 1.000000e-05 
2.134916e-03 4.032998e-11 1.599859e-05 
2.664939e-03 7.844180e-11 2.559548e-05 
3.471688e-03 1.734235e-10 4.094915e-05 
4.274936e-03 3.237985e-10 6.551286e-05 
5.548662e-03 7.080286e-10 1.048113e-04 
6.974304e-03 1.406010e-09 1.676833e-04 
8.902440e-03 2.924241e-09 2.682696e-04 
1.118772e-02 5.803783e-09 4.291934e-04 
1.404658e-02 1.148677e-08 6.866488e-04 
1.787383e-02 2.366678e-08 1.098541e-03 
2.261693e-02 4.794981e-08 1.757511e-03 
2.853017e-02 9.624973e-08 2.811769e-03 
3.613373e-02 1.955353e-07 4.498433e-03 
4.598484e-02 4.030242e-07 7.196857e-03 
5.816270e-02 8.154954e-07 1.151395e-02 
7.328055e-02 1.631004e-06 1.842070e-02 
9.290837e-02 3.323956e-06 2.947052e-02 
1.179987e-01 6.809658e-06 4.714866e-02 
1.485184e-01 1.357809e-05 7.543120e-02 
1.882875e-01 2.766751e-05 1.206793e-01 
2.383824e-01 5.614868e-05 1.930698e-01 
3.019896e-01 1.141593e-04 3.088844e-01 
3.818204e-01 2.307501e-04 4.941713e-01 
4.822855e-01 4.650769e-04 7.906043e-01 
6.097416e-01 9.399928e-04 1.264855e+00 
7.693421e-01 1.888714e-03 2.023590e+00 
9.712578e-01 3.801915e-03 3.237458e+00 
1.220912e+00 7.557223e-03 5.179475e+00 
1.534626e+00 1.502467e-02 8.286428e+00 
1.919972e+00 2.947539e-02 1.325711e+01 
2.386409e+00 5.676053e-02 2.120951e+01 
2.939111e+00 1.065149e-01 3.393222e+01 
3.567582e+00 1.918497e-01 5.428675e+01 
4.245422e+00 3.268915e-01 8.685114e+01 
4.926716e+00 5.195739e-01 1.389495e+02 
5.545469e+00 7.598007e-01 2.222996e+02 
6.029276e+00 1.012622e+00 3.556480e+02 
6.335571e+00 1.235046e+00 5.689866e+02 
6.459206e+00 1.395816e+00 9.102982e+02 
6.422798e+00 1.483440e+00 1.456348e+03 
6.270781e+00 1.506783e+00 2.329952e+03 
6.048676e+00 1.482114e+00 3.727594e+03 
5.799409e+00 1.428039e+00 5.963623e+03 
5.559400e+00 1.361294e+00 9.540955e+03 
5.352192e+00 1.293340e+00 1.526418e+04 
5.192526e+00 1.232291e+00 2.442053e+04 
5.087515e+00 1.183557e+00 3.906940e+04 
5.036938e+00 1.150113e+00 6.250552e+04 
5.032189e+00 1.132127e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1105.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.667768e-03 1.924360e-11 1.000000e-05 
2.162612e-03 4.195802e-11 1.599859e-05 
2.696968e-03 8.137789e-11 2.559548e-05 
3.422575e-03 1.663176e-10 4.094915e-05 
4.279915e-03 3.252256e-10 6.551286e-05 
5.453395e-03 6.727908e-10 1.048113e-04 
6.928577e-03 1.379785e-09 1.676833e-04 
8.854583e-03 2.879941e-09 2.682696e-04 
1.102394e-02 5.557628e-09 4.291934e-04 
1.404951e-02 1.150438e-08 6.866488e-04 
1.776017e-02 2.323916e-08 1.098541e-03 
2.243411e-02 4.683881e-08 1.757511e-03 
2.871907e-02 9.826320e-08 2.811769e-03 
3.644155e-02 2.007569e-07 4.498433e-03 
4.590191e-02 4.012108e-07 7.196857e-03 
5.783464e-02 8.025004e-07 1.151395e-02 
7.365567e-02 1.657680e-06 1.842070e-02 
9.296308e-02 3.332848e-06 2.947052e-02 
1.173174e-01 6.698443e-06 4.714866e-02 
1.487684e-01 1.365913e-05 7.543120e-02 
1.879139e-01 2.752805e-05 1.206793e-01 
2.380459e-01 5.596190e-05 1.930698e-01 
3.015185e-01 1.137287e-04 3.088844e-01 
3.816438e-01 2.306388e-04 4.941713e-01 
4.821827e-01 4.652000e-04 7.906043e-01 
6.091044e-01 9.378972e-04 1.264855e+00 
7.692294e-01 1.889590e-03 2.023590e+00 
9.696270e-01 3.786229e-03 3.237458e+00 
1.221217e+00 7.569670e-03 5.179475e+00 
1.532916e+00 1.498805e-02 8.286428e+00 
1.919605e+00 2.948477e-02 1.325711e+01 
2.385424e+00 5.674064e-02 2.120951e+01 
2.936502e+00 1.063267e-01 3.393222e+01 
3.564185e+00 1.914738e-01 5.428675e+01 
4.242524e+00 3.265070e-01 8.685114e+01 
4.924019e+00 5.191585e-01 1.389495e+02 
5.539583e+00 7.580913e-01 2.222996e+02 
6.024588e+00 1.011155e+00 3.556480e+02 
6.333508e+00 1.234717e+00 5.689866e+02 
6.458150e+00 1.395952e+00 9.102982e+02 
6.420654e+00 1.482957e+00 1.456348e+03 
6.268491e+00 1.506193e+00 2.329952e+03 
6.045266e+00 1.481006e+00 3.727594e+03 
5.798645e+00 1.428091e+00 5.963623e+03 
5.558274e+00 1.361178e+00 9.540955e+03 
5.350654e+00 1.293069e+00 1.526418e+04 
5.191207e+00 1.232101e+00 2.442053e+04 
5.086070e+00 1.183330e+00 3.906940e+04 
5.034346e+00 1.149528e+00 6.250552e+04 
5.030660e+00 1.131880e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1106.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.709174e-03 2.073150e-11 1.000000e-05 
2.125311e-03 3.986021e-11 1.599859e-05 
2.668806e-03 7.892652e-11 2.559548e-05 
3.383850e-03 1.608811e-10 4.094915e-05 
4.302340e-03 3.306634e-10 6.551286e-05 
5.479225e-03 6.830135e-10 1.048113e-04 
6.859706e-03 1.340259e-09 1.676833e-04 
8.765820e-03 2.796724e-09 2.682696e-04 
1.112542e-02 5.717699e-09 4.291934e-04 
1.402688e-02 1.145924e-08 6.866488e-04 
1.774462e-02 2.319915e-08 1.098541e-03 
2.260905e-02 4.798652e-08 1.757511e-03 
2.872857e-02 9.844969e-08 2.811769e-03 
3.612019e-02 1.956693e-07 4.498433e-03 
4.591853e-02 4.020102e-07 7.196857e-03 
5.818932e-02 8.180951e-07 1.151395e-02 
7.339204e-02 1.641428e-06 1.842070e-02 
9.307432e-02 3.347853e-06 2.947052e-02 
1.172682e-01 6.696075e-06 4.714866e-02 
1.488743e-01 1.370073e-05 7.543120e-02 
1.883577e-01 2.774864e-05 1.206793e-01 
2.377433e-01 5.579918e-05 1.930698e-01 
3.015857e-01 1.139078e-04 3.088844e-01 
3.806182e-01 2.289916e-04 4.941713e-01 
4.806955e-01 4.613267e-04 7.906043e-01 
6.074571e-01 9.311522e-04 1.264855e+00 
7.683694e-01 1.884964e-03 2.023590e+00 
9.690268e-01 3.782614e-03 3.237458e+00 
1.220172e+00 7.557086e-03 5.179475e+00 
1.532984e+00 1.500343e-02 8.286428e+00 
1.915789e+00 2.933613e-02 1.325711e+01 
2.382567e+00 5.658821e-02 2.120951e+01 
2.931330e+00 1.058640e-01 3.393222e+01 
3.561234e+00 1.911684e-01 5.428675e+01 
4.239946e+00 3.261940e-01 8.685114e+01 
4.921165e+00 5.186956e-01 1.389495e+02 
5.536007e+00 7.572647e-01 2.222996e+02 
6.021311e+00 1.010325e+00 3.556480e+02 
6.329588e+00 1.233461e+00 5.689866e+02 
6.453129e+00 1.394030e+00 9.102982e+02 
6.419273e+00 1.482865e+00 1.456348e+03 
6.265759e+00 1.505386e+00 2.329952e+03 
6.044746e+00 1.481213e+00 3.727594e+03 
5.796316e+00 1.427488e+00 5.963623e+03 
5.556246e+00 1.360714e+00 9.540955e+03 
5.349084e+00 1.292786e+00 1.526418e+04 
5.188583e+00 1.231472e+00 2.442053e+04 
5.083250e+00 1.182658e+00 3.906940e+04 
5.033908e+00 1.149622e+00 6.250552e+04 
5.029510e+00 1.131751e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1107.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.664499e-03 1.916527e-11 1.000000e-05 
2.144151e-03 4.096669e-11 1.599859e-05 
2.631616e-03 7.574119e-11 2.559548e-05 
3.418587e-03 1.660368e-10 4.094915e-05 
4.264598e-03 3.223286e-10 6.551286e-05 
5.479237e-03 6.836358e-10 1.048113e-04 
6.967465e-03 1.405688e-09 1.676833e-04 
8.705973e-03 2.742310e-09 2.682696e-04 
1.112349e-02 5.719891e-09 4.291934e-04 
1.393637e-02 1.124898e-08 6.866488e-04 
1.786095e-02 2.367983e-08 1.098541e-03 
2.243147e-02 4.690704e-08 1.757511e-03 
2.873400e-02 9.859460e-08 2.811769e-03 
3.615404e-02 1.963975e-07 4.498433e-03 
4.567983e-02 3.961312e-07 7.196857e-03 
5.813172e-02 8.164052e-07 1.151395e-02 
7.357397e-02 1.655160e-06 1.842070e-02 
9.252682e-02 3.292094e-06 2.947052e-02 
1.174154e-01 6.727401e-06 4.714866e-02 
1.483944e-01 1.358093e-05 7.543120e-02 
1.882340e-01 2.771902e-05 1.206793e-01 
2.381819e-01 5.615924e-05 1.930698e-01 
3.009358e-01 1.132753e-04 3.088844e-01 
3.798244e-01 2.277677e-04 4.941713e-01 
4.802386e-01 4.604282e-04 7.906043e-01 
6.071992e-01 9.308066e-04 1.264855e+00 
7.666925e-01 1.874347e-03 2.023590e+00 
9.668297e-01 3.760355e-03 3.237458e+00 
1.218029e+00 7.524160e-03 5.179475e+00 
1.530261e+00 1.493720e-02 8.286428e+00 
1.914005e+00 2.928060e-02 1.325711e+01 
2.380277e+00 5.647595e-02 2.120951e+01 
2.929630e+00 1.057734e-01 3.393222e+01 
3.556758e+00 1.906222e-01 5.428675e+01 
4.234636e+00 3.252693e-01 8.685114e+01 
4.915658e+00 5.174322e-01 1.389495e+02 
5.533810e+00 7.569637e-01 2.222996e+02 
6.016725e+00 1.008904e+00 3.556480e+02 
6.326042e+00 1.232391e+00 5.689866e+02 
6.452124e+00 1.394190e+00 9.102982e+02 
6.416091e+00 1.481848e+00 1.456348e+03 
6.263333e+00 1.504729e+00 2.329952e+03 
6.041298e+00 1.480087e+00 3.727594e+03 
5.793899e+00 1.426847e+00 5.963623e+03 
5.552671e+00 1.359654e+00 9.540955e+03 
5.345850e+00 1.291910e+00 1.526418e+04 
5.187372e+00 1.231317e+00 2.442053e+04 
5.082133e+00 1.182536e+00 3.906940e+04 
5.029689e+00 1.148522e+00 6.250552e+04 
5.025991e+00 1.130876e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1108.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.656780e-03 1.891695e-11 1.000000e-05 
2.140215e-03 4.077827e-11 1.599859e-05 
2.686311e-03 8.063536e-11 2.559548e-05 
3.408195e-03 1.646758e-10 4.094915e-05 
4.336242e-03 3.391542e-10 6.551286e-05 
5.497488e-03 6.911138e-10 1.048113e-04 
6.957717e-03 1.401061e-09 1.676833e-04 
8.755952e-03 2.792330e-09 2.682696e-04 
1.115182e-02 5.768906e-09 4.291934e-04 
1.409010e-02 1.163587e-08 6.866488e-04 
1.780807e-02 2.349132e-08 1.098541e-03 
2.257332e-02 4.784574e-08 1.757511e-03 
2.841632e-02 9.544662e-08 2.811769e-03 
3.602637e-02 1.944996e-07 4.498433e-03 
4.558996e-02 3.941535e-07 7.196857e-03 
5.775189e-02 8.012300e-07 1.151395e-02 
7.328122e-02 1.636958e-06 1.842070e-02 
9.232955e-02 3.274037e-06 2.947052e-02 
1.174348e-01 6.736819e-06 4.714866e-02 
1.486311e-01 1.365834e-05 7.543120e-02 
1.875698e-01 2.745140e-05 1.206793e-01 
2.372439e-01 5.554857e-05 1.930698e-01 
2.999062e-01 1.122180e-04 3.088844e-01 
3.804433e-01 2.290894e-04 4.941713e-01 
4.805425e-01 4.617189e-04 7.906043e-01 
6.065252e-01 9.285485e-04 1.264855e+00 
7.654496e-01 1.866932e-03 2.023590e+00 
9.662862e-01 3.757399e-03 3.237458e+00 
1.218331e+00 7.536493e-03 5.179475e+00 
1.528118e+00 1.488799e-02 8.286428e+00 
1.913447e+00 2.928104e-02 1.325711e+01 
2.379762e+00 5.648911e-02 2.120951e+01 
2.929659e+00 1.058676e-01 3.393222e+01 
3.553289e+00 1.902354e-01 5.428675e+01 
4.233959e+00 3.253812e-01 8.685114e+01 
4.914338e+00 5.174308e-01 1.389495e+02 
5.530472e+00 7.562268e-01 2.222996e+02 
6.014219e+00 1.008421e+00 3.556480e+02 
6.322953e+00 1.231548e+00 5.689866e+02 
6.446947e+00 1.392185e+00 9.102982e+02 
6.412819e+00 1.480783e+00 1.456348e+03 
6.259705e+00 1.503482e+00 2.329952e+03 
6.038304e+00 1.479167e+00 3.727594e+03 
5.790722e+00 1.425887e+00 5.963623e+03 
5.552021e+00 1.359719e+00 9.540955e+03 
5.343539e+00 1.291362e+00 1.526418e+04 
5.184940e+00 1.230752e+00 2.442053e+04 
5.078045e+00 1.181456e+00 3.906940e+04 
5.028967e+00 1.148526e+00 6.250552e+04 
5.023252e+00 1.130247e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1109.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.693663e-03 2.022692e-11 1.000000e-05 
2.136751e-03 4.061720e-11 1.599859e-05 
2.653891e-03 7.782116e-11 2.559548e-05 
3.444128e-03 1.700929e-10 4.094915e-05 
4.234390e-03 3.160975e-10 6.551286e-05 
5.535869e-03 7.063269e-10 1.048113e-04 
6.996222e-03 1.425736e-09 1.676833e-04 
8.780303e-03 2.818233e-09 2.682696e-04 
1.121742e-02 5.876619e-09 4.291934e-04 
1.412677e-02 1.173755e-08 6.866488e-04 
1.769448e-02 2.306546e-08 1.098541e-03 
2.265290e-02 4.839716e-08 1.757511e-03 
2.848083e-02 9.618489e-08 2.811769e-03 
3.590076e-02 1.926460e-07 4.498433e-03 
4.585839e-02 4.015189e-07 7.196857e-03 
5.807070e-02 8.153076e-07 1.151395e-02 
7.302768e-02 1.621489e-06 1.842070e-02 
9.250137e-02 3.295321e-06 2.947052e-02 
1.169416e-01 6.658296e-06 4.714866e-02 
1.483061e-01 1.358118e-05 7.543120e-02 
1.878685e-01 2.760766e-05 1.206793e-01 
2.378712e-01 5.604084e-05 1.930698e-01 
3.006448e-01 1.131510e-04 3.088844e-01 
3.801236e-01 2.287184e-04 4.941713e-01 
4.806779e-01 4.625259e-04 7.906043e-01 
6.060646e-01 9.272703e-04 1.264855e+00 
7.662741e-01 1.874653e-03 2.023590e+00 
9.655618e-01 3.752333e-03 3.237458e+00 
1.216227e+00 7.504295e-03 5.179475e+00 
1.527022e+00 1.486932e-02 8.286428e+00 
1.911330e+00 2.921026e-02 1.325711e+01 
2.375000e+00 5.620239e-02 2.120951e+01 
2.926816e+00 1.056544e-01 3.393222e+01 
3.551649e+00 1.901366e-01 5.428675e+01 
4.228764e+00 3.244824e-01 8.685114e+01 
4.910985e+00 5.168162e-01 1.389495e+02 
5.525662e+00 7.549275e-01 2.222996e+02 
6.009996e+00 1.007162e+00 3.556480e+02 
6.320395e+00 1.230969e+00 5.689866e+02 
6.444401e+00 1.391544e+00 9.102982e+02 
6.410936e+00 1.480431e+00 1.456348e+03 
6.257440e+00 1.502901e+00 2.329952e+03 
6.037096e+00 1.479059e+00 3.727594e+03 
5.790364e+00 1.426108e+00 5.963623e+03 
5.548333e+00 1.358615e+00 9.540955e+03 
5.340980e+00 1.290726e+00 1.526418e+04 
5.183031e+00 1.230362e+00 2.442053e+04 
5.076434e+00 1.181173e+00 3.906940e+04 
5.025445e+00 1.147645e+00 6.250552e+04 
5.021331e+00 1.129874e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-111.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.677764e-02 1.968033e-09 1.000000e-05 
2.115428e-02 3.944887e-09 1.599859e-05 
2.705417e-02 8.251679e-09 2.559548e-05 
3.441421e-02 1.698452e-08 4.094915e-05 
4.326450e-02 3.374698e-08 6.551286e-05 
5.497238e-02 6.922669e-08 1.048113e-04 
6.952776e-02 1.400602e-07 1.676833e-04 
8.812118e-02 2.851551e-07 2.682696e-04 
1.116615e-01 5.801646e-07 4.291934e-04 
1.411543e-01 1.171988e-06 6.866488e-04 
1.785961e-01 2.373872e-06 1.098541e-03 
2.264283e-01 4.837652e-06 1.757511e-03 
2.849372e-01 9.640332e-06 2.811769e-03 
3.607110e-01 1.955804e-05 4.498433e-03 
4.574984e-01 3.990433e-05 7.196857e-03 
5.796655e-01 8.116908e-05 1.151395e-02 
7.304119e-01 1.623952e-04 1.842070e-02 
9.278529e-01 3.329078e-04 2.947052e-02 
1.171268e+00 6.697061e-04 4.714866e-02 
1.479830e+00 1.350814e-03 7.543120e-02 
1.872643e+00 2.737762e-03 1.206793e-01 
2.364582e+00 5.513255e-03 1.930698e-01 
2.985735e+00 1.110402e-02 3.088844e-01 
3.753851e+00 2.208269e-02 4.941713e-01 
4.719589e+00 4.393357e-02 7.906043e-01 
5.904975e+00 8.619450e-02 1.264855e+00 
7.348744e+00 1.665855e-01 2.023590e+00 
9.052824e+00 3.127657e-01 3.237458e+00 
1.101612e+01 5.673774e-01 5.179475e+00 
1.314581e+01 9.743496e-01 8.286428e+00 
1.530853e+01 1.563638e+00 1.325711e+01 
1.728650e+01 2.306412e+00 2.120951e+01 
1.886743e+01 3.105495e+00 3.393222e+01 
1.990672e+01 3.827423e+00 5.428675e+01 
2.035433e+01 4.356983e+00 8.685114e+01 
2.029443e+01 4.661038e+00 1.389495e+02 
1.984238e+01 4.751866e+00 2.222996e+02 
1.916021e+01 4.688355e+00 3.556480e+02 
1.837969e+01 4.526297e+00 5.689866e+02 
1.761358e+01 4.317520e+00 9.102982e+02 
1.694188e+01 4.100779e+00 1.456348e+03 
1.642086e+01 3.905172e+00 2.329952e+03 
1.606980e+01 3.746493e+00 3.727594e+03 
1.589785e+01 3.637315e+00 5.963623e+03 
1.586576e+01 3.574426e+00 9.540955e+03 
1.595160e+01 3.558606e+00 1.526418e+04 
1.608702e+01 3.572763e+00 2.442053e+04 
1.623690e+01 3.606348e+00 3.906940e+04 
1.636772e+01 3.646069e+00 6.250552e+04 
1.646114e+01 3.681821e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1110.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.693933e-03 2.025482e-11 1.000000e-05 
2.126254e-03 4.005766e-11 1.599859e-05 
2.657018e-03 7.816694e-11 2.559548e-05 
3.428391e-03 1.679232e-10 4.094915e-05 
4.258595e-03 3.218392e-10 6.551286e-05 
5.435765e-03 6.693018e-10 1.048113e-04 
6.913401e-03 1.376941e-09 1.676833e-04 
8.798908e-03 2.838744e-09 2.682696e-04 
1.098574e-02 5.524940e-09 4.291934e-04 
1.399266e-02 1.141671e-08 6.866488e-04 
1.783721e-02 2.364943e-08 1.098541e-03 
2.263040e-02 4.829661e-08 1.757511e-03 
2.841283e-02 9.558367e-08 2.811769e-03 
3.613442e-02 1.966092e-07 4.498433e-03 
4.558039e-02 3.946165e-07 7.196857e-03 
5.763825e-02 7.979471e-07 1.151395e-02 
7.322742e-02 1.636304e-06 1.842070e-02 
9.244237e-02 3.291984e-06 2.947052e-02 
1.169133e-01 6.659462e-06 4.714866e-02 
1.485843e-01 1.367005e-05 7.543120e-02 
1.871945e-01 2.733622e-05 1.206793e-01 
2.368947e-01 5.540342e-05 1.930698e-01 
3.002499e-01 1.128074e-04 3.088844e-01 
3.790419e-01 2.269762e-04 4.941713e-01 
4.799039e-01 4.607103e-04 7.906043e-01 
6.064259e-01 9.297646e-04 1.264855e+00 
7.645802e-01 1.863931e-03 2.023590e+00 
9.660523e-01 3.761420e-03 3.237458e+00 
1.215734e+00 7.501916e-03 5.179475e+00 
1.528142e+00 1.491525e-02 8.286428e+00 
1.908580e+00 2.911072e-02 1.325711e+01 
2.375345e+00 5.627598e-02 2.120951e+01 
2.923203e+00 1.053589e-01 3.393222e+01 
3.550213e+00 1.900699e-01 5.428675e+01 
4.225607e+00 3.240392e-01 8.685114e+01 
4.907765e+00 5.162414e-01 1.389495e+02 
5.521170e+00 7.537497e-01 2.222996e+02 
6.006145e+00 1.006070e+00 3.556480e+02 
6.316876e+00 1.229910e+00 5.689866e+02 
6.441086e+00 1.390503e+00 9.102982e+02 
6.406895e+00 1.478971e+00 1.456348e+03 
6.255752e+00 1.502603e+00 2.329952e+03 
6.034697e+00 1.478408e+00 3.727594e+03 
5.787171e+00 1.425140e+00 5.963623e+03 
5.547046e+00 1.358435e+00 9.540955e+03 
5.339357e+00 1.290422e+00 1.526418e+04 
5.180052e+00 1.229612e+00 2.442053e+04 
5.075854e+00 1.181223e+00 3.906940e+04 
5.023867e+00 1.147378e+00 6.250552e+04 
5.018548e+00 1.129230e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1111.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.670860e-03 1.945588e-11 1.000000e-05 
2.144234e-03 4.111949e-11 1.599859e-05 
2.727010e-03 8.458457e-11 2.559548e-05 
3.357872e-03 1.579150e-10 4.094915e-05 
4.252037e-03 3.206433e-10 6.551286e-05 
5.517259e-03 7.004886e-10 1.048113e-04 
6.913826e-03 1.378435e-09 1.676833e-04 
8.812676e-03 2.854660e-09 2.682696e-04 
1.105255e-02 5.631421e-09 4.291934e-04 
1.389902e-02 1.119912e-08 6.866488e-04 
1.764415e-02 2.291042e-08 1.098541e-03 
2.256170e-02 4.790126e-08 1.757511e-03 
2.858214e-02 9.739032e-08 2.811769e-03 
3.591966e-02 1.932985e-07 4.498433e-03 
4.556389e-02 3.945431e-07 7.196857e-03 
5.743922e-02 7.904208e-07 1.151395e-02 
7.324316e-02 1.638835e-06 1.842070e-02 
9.254287e-02 3.305708e-06 2.947052e-02 
1.168782e-01 6.659465e-06 4.714866e-02 
1.480860e-01 1.354519e-05 7.543120e-02 
1.877175e-01 2.759081e-05 1.206793e-01 
2.367771e-01 5.537081e-05 1.930698e-01 
2.991268e-01 1.116468e-04 3.088844e-01 
3.794888e-01 2.279848e-04 4.941713e-01 
4.797625e-01 4.607175e-04 7.906043e-01 
6.055310e-01 9.264891e-04 1.264855e+00 
7.635103e-01 1.857790e-03 2.023590e+00 
9.632185e-01 3.731797e-03 3.237458e+00 
1.215004e+00 7.495121e-03 5.179475e+00 
1.525173e+00 1.484194e-02 8.286428e+00 
1.907248e+00 2.907581e-02 1.325711e+01 
2.372236e+00 5.610599e-02 2.120951e+01 
2.921417e+00 1.052587e-01 3.393222e+01 
3.546157e+00 1.895901e-01 5.428675e+01 
4.223004e+00 3.237196e-01 8.685114e+01 
4.902456e+00 5.150376e-01 1.389495e+02 
5.518192e+00 7.531486e-01 2.222996e+02 
6.002738e+00 1.005179e+00 3.556480e+02 
6.314816e+00 1.229578e+00 5.689866e+02 
6.438669e+00 1.389928e+00 9.102982e+02 
6.404999e+00 1.478611e+00 1.456348e+03 
6.252726e+00 1.501648e+00 2.329952e+03 
6.032645e+00 1.477915e+00 3.727594e+03 
5.785432e+00 1.424781e+00 5.963623e+03 
5.546316e+00 1.358468e+00 9.540955e+03 
5.336833e+00 1.289797e+00 1.526418e+04 
5.178845e+00 1.229457e+00 2.442053e+04 
5.072636e+00 1.180422e+00 3.906940e+04 
5.021496e+00 1.146861e+00 6.250552e+04 
5.017327e+00 1.129078e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1112.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.691492e-03 2.020372e-11 1.000000e-05 
2.087092e-03 3.795303e-11 1.599859e-05 
2.717904e-03 8.381540e-11 2.559548e-05 
3.372515e-03 1.601339e-10 4.094915e-05 
4.362883e-03 3.466909e-10 6.551286e-05 
5.518740e-03 7.016838e-10 1.048113e-04 
6.800706e-03 1.313058e-09 1.676833e-04 
8.831957e-03 2.876024e-09 2.682696e-04 
1.099840e-02 5.554051e-09 4.291934e-04 
1.411254e-02 1.173376e-08 6.866488e-04 
1.786602e-02 2.380702e-08 1.098541e-03 
2.246845e-02 4.735233e-08 1.757511e-03 
2.857070e-02 9.736099e-08 2.811769e-03 
3.622375e-02 1.984278e-07 4.498433e-03 
4.543523e-02 3.915625e-07 7.196857e-03 
5.794511e-02 8.122203e-07 1.151395e-02 
7.322828e-02 1.639310e-06 1.842070e-02 
9.257603e-02 3.312242e-06 2.947052e-02 
1.169152e-01 6.671783e-06 4.714866e-02 
1.482706e-01 1.360814e-05 7.543120e-02 
1.867188e-01 2.717722e-05 1.206793e-01 
2.361417e-01 5.497566e-05 1.930698e-01 
2.987941e-01 1.113748e-04 3.088844e-01 
3.784177e-01 2.262635e-04 4.941713e-01 
4.788385e-01 4.584732e-04 7.906043e-01 
6.056135e-01 9.277002e-04 1.264855e+00 
7.641771e-01 1.864331e-03 2.023590e+00 
9.638402e-01 3.742370e-03 3.237458e+00 
1.213585e+00 7.475607e-03 5.179475e+00 
1.523614e+00 1.480978e-02 8.286428e+00 
1.905793e+00 2.903526e-02 1.325711e+01 
2.368521e+00 5.589358e-02 2.120951e+01 
2.919329e+00 1.051261e-01 3.393222e+01 
3.542476e+00 1.891699e-01 5.428675e+01 
4.221120e+00 3.235601e-01 8.685114e+01 
4.898651e+00 5.142866e-01 1.389495e+02 
5.516787e+00 7.531467e-01 2.222996e+02 
6.000901e+00 1.004995e+00 3.556480e+02 
6.311015e+00 1.228377e+00 5.689866e+02 
6.435977e+00 1.389210e+00 9.102982e+02 
6.401190e+00 1.477268e+00 1.456348e+03 
6.250846e+00 1.501254e+00 2.329952e+03 
6.029124e+00 1.476752e+00 3.727594e+03 
5.782033e+00 1.423726e+00 5.963623e+03 
5.543437e+00 1.357674e+00 9.540955e+03 
5.334755e+00 1.289331e+00 1.526418e+04 
5.176976e+00 1.229079e+00 2.442053e+04 
5.070734e+00 1.180045e+00 3.906940e+04 
5.020155e+00 1.146668e+00 6.250552e+04 
5.013808e+00 1.128201e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1113.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.624244e-03 1.790464e-11 1.000000e-05 
2.075932e-03 3.738103e-11 1.599859e-05 
2.616677e-03 7.486219e-11 2.559548e-05 
3.424996e-03 1.678774e-10 4.094915e-05 
4.239532e-03 3.183947e-10 6.551286e-05 
5.457019e-03 6.790137e-10 1.048113e-04 
6.941060e-03 1.397299e-09 1.676833e-04 
8.834972e-03 2.881559e-09 2.682696e-04 
1.117164e-02 5.825904e-09 4.291934e-04 
1.386994e-02 1.114901e-08 6.866488e-04 
1.771952e-02 2.324706e-08 1.098541e-03 
2.262308e-02 4.838018e-08 1.757511e-03 
2.841179e-02 9.583149e-08 2.811769e-03 
3.575967e-02 1.910704e-07 4.498433e-03 
4.557945e-02 3.956585e-07 7.196857e-03 
5.768596e-02 8.020920e-07 1.151395e-02 
7.311461e-02 1.633155e-06 1.842070e-02 
9.214637e-02 3.269275e-06 2.947052e-02 
1.168667e-01 6.669472e-06 4.714866e-02 
1.480462e-01 1.355864e-05 7.543120e-02 
1.870869e-01 2.736286e-05 1.206793e-01 
2.362949e-01 5.513226e-05 1.930698e-01 
2.996181e-01 1.123997e-04 3.088844e-01 
3.778893e-01 2.255197e-04 4.941713e-01 
4.788411e-01 4.588926e-04 7.906043e-01 
6.048300e-01 9.249354e-04 1.264855e+00 
7.633579e-01 1.860012e-03 2.023590e+00 
9.614696e-01 3.718182e-03 3.237458e+00 
1.212325e+00 7.459058e-03 5.179475e+00 
1.522127e+00 1.477970e-02 8.286428e+00 
1.906042e+00 2.907221e-02 1.325711e+01 
2.369400e+00 5.600420e-02 2.120951e+01 
2.916333e+00 1.048967e-01 3.393222e+01 
3.539552e+00 1.888686e-01 5.428675e+01 
4.215747e+00 3.226225e-01 8.685114e+01 
4.897850e+00 5.144382e-01 1.389495e+02 
5.510425e+00 7.512551e-01 2.222996e+02 
5.996800e+00 1.003788e+00 3.556480e+02 
6.306979e+00 1.227057e+00 5.689866e+02 
6.433345e+00 1.388521e+00 9.102982e+02 
6.398300e+00 1.476396e+00 1.456348e+03 
6.249264e+00 1.501005e+00 2.329952e+03 
6.028957e+00 1.477117e+00 3.727594e+03 
5.779774e+00 1.423148e+00 5.963623e+03 
5.541905e+00 1.357397e+00 9.540955e+03 
5.333564e+00 1.289181e+00 1.526418e+04 
5.174633e+00 1.228542e+00 2.442053e+04 
5.069573e+00 1.179906e+00 3.906940e+04 
5.017557e+00 1.146078e+00 6.250552e+04 
5.011538e+00 1.127718e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1114.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.669399e-03 1.945731e-11 1.000000e-05 
2.155516e-03 4.188473e-11 1.599859e-05 
2.697437e-03 8.208348e-11 2.559548e-05 
3.405044e-03 1.651088e-10 4.094915e-05 
4.249872e-03 3.210181e-10 6.551286e-05 
5.513240e-03 7.008463e-10 1.048113e-04 
6.904537e-03 1.376594e-09 1.676833e-04 
8.770432e-03 2.821403e-09 2.682696e-04 
1.104503e-02 5.635115e-09 4.291934e-04 
1.408956e-02 1.169755e-08 6.866488e-04 
1.758803e-02 2.275380e-08 1.098541e-03 
2.249091e-02 4.757988e-08 1.757511e-03 
2.837312e-02 9.552647e-08 2.811769e-03 
3.584254e-02 1.925746e-07 4.498433e-03 
4.523545e-02 3.871150e-07 7.196857e-03 
5.734784e-02 7.887787e-07 1.151395e-02 
7.312883e-02 1.635577e-06 1.842070e-02 
9.191639e-02 3.247774e-06 2.947052e-02 
1.169724e-01 6.693608e-06 4.714866e-02 
1.474015e-01 1.339429e-05 7.543120e-02 
1.871333e-01 2.740782e-05 1.206793e-01 
2.357028e-01 5.476803e-05 1.930698e-01 
2.983818e-01 1.111139e-04 3.088844e-01 
3.778718e-01 2.256908e-04 4.941713e-01 
4.774612e-01 4.553461e-04 7.906043e-01 
6.039563e-01 9.217605e-04 1.264855e+00 
7.620444e-01 1.852092e-03 2.023590e+00 
9.611514e-01 3.717817e-03 3.237458e+00 
1.210429e+00 7.430800e-03 5.179475e+00 
1.522263e+00 1.479680e-02 8.286428e+00 
1.902893e+00 2.895452e-02 1.325711e+01 
2.367411e+00 5.591311e-02 2.120951e+01 
2.913334e+00 1.046669e-01 3.393222e+01 
3.538287e+00 1.888278e-01 5.428675e+01 
4.212152e+00 3.220811e-01 8.685114e+01 
4.894232e+00 5.137425e-01 1.389495e+02 
5.509192e+00 7.513168e-01 2.222996e+02 
5.994712e+00 1.003489e+00 3.556480e+02 
6.304779e+00 1.226653e+00 5.689866e+02 
6.429763e+00 1.387339e+00 9.102982e+02 
6.396501e+00 1.476083e+00 1.456348e+03 
6.245405e+00 1.499641e+00 2.329952e+03 
6.024826e+00 1.475675e+00 3.727594e+03 
5.778612e+00 1.423030e+00 5.963623e+03 
5.538231e+00 1.356296e+00 9.540955e+03 
5.331617e+00 1.288761e+00 1.526418e+04 
5.172766e+00 1.228164e+00 2.442053e+04 
5.067472e+00 1.179464e+00 3.906940e+04 
5.015024e+00 1.145508e+00 6.250552e+04 
5.010411e+00 1.127595e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1115.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.681252e-03 1.989254e-11 1.000000e-05 
2.110992e-03 3.937779e-11 1.599859e-05 
2.714694e-03 8.374409e-11 2.559548e-05 
3.415745e-03 1.668199e-10 4.094915e-05 
4.313082e-03 3.358573e-10 6.551286e-05 
5.437623e-03 6.730062e-10 1.048113e-04 
6.833837e-03 1.335936e-09 1.676833e-04 
8.729151e-03 2.784247e-09 2.682696e-04 
1.113429e-02 5.778028e-09 4.291934e-04 
1.389955e-02 1.124073e-08 6.866488e-04 
1.758057e-02 2.274525e-08 1.098541e-03 
2.238891e-02 4.697758e-08 1.757511e-03 
2.818876e-02 9.376055e-08 2.811769e-03 
3.579898e-02 1.920456e-07 4.498433e-03 
4.544711e-02 3.929269e-07 7.196857e-03 
5.773804e-02 8.057118e-07 1.151395e-02 
7.252557e-02 1.596865e-06 1.842070e-02 
9.225048e-02 3.286264e-06 2.947052e-02 
1.167758e-01 6.665882e-06 4.714866e-02 
1.473978e-01 1.340530e-05 7.543120e-02 
1.860919e-01 2.697701e-05 1.206793e-01 
2.361151e-01 5.510535e-05 1.930698e-01 
2.991260e-01 1.120477e-04 3.088844e-01 
3.780345e-01 2.261852e-04 4.941713e-01 
4.780892e-01 4.575546e-04 7.906043e-01 
6.022421e-01 9.147569e-04 1.264855e+00 
7.618384e-01 1.852247e-03 2.023590e+00 
9.616960e-01 3.727461e-03 3.237458e+00 
1.210291e+00 7.434877e-03 5.179475e+00 
1.518655e+00 1.470518e-02 8.286428e+00 
1.900430e+00 2.886820e-02 1.325711e+01 
2.362391e+00 5.560921e-02 2.120951e+01 
2.911991e+00 1.046135e-01 3.393222e+01 
3.535509e+00 1.885491e-01 5.428675e+01 
4.211824e+00 3.222673e-01 8.685114e+01 
4.887832e+00 5.122110e-01 1.389495e+02 
5.504948e+00 7.502316e-01 2.222996e+02 
5.988813e+00 1.001472e+00 3.556480e+02 
6.300962e+00 1.225442e+00 5.689866e+02 
6.426515e+00 1.386329e+00 9.102982e+02 
6.393500e+00 1.475152e+00 1.456348e+03 
6.242521e+00 1.498753e+00 2.329952e+03 
6.023479e+00 1.475500e+00 3.727594e+03 
5.777447e+00 1.422909e+00 5.963623e+03 
5.536767e+00 1.356045e+00 9.540955e+03 
5.329668e+00 1.288339e+00 1.526418e+04 
5.169928e+00 1.227461e+00 2.442053e+04 
5.064947e+00 1.178885e+00 3.906940e+04 
5.013191e+00 1.145159e+00 6.250552e+04 
5.007280e+00 1.126839e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1116.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.655739e-03 1.901764e-11 1.000000e-05 
2.136961e-03 4.088565e-11 1.599859e-05 
2.661935e-03 7.902658e-11 2.559548e-05 
3.440921e-03 1.706888e-10 4.094915e-05 
4.221206e-03 3.151307e-10 6.551286e-05 
5.452784e-03 6.792599e-10 1.048113e-04 
6.879339e-03 1.364022e-09 1.676833e-04 
8.793320e-03 2.848654e-09 2.682696e-04 
1.092595e-02 5.464601e-09 4.291934e-04 
1.391651e-02 1.129204e-08 6.866488e-04 
1.762915e-02 2.295488e-08 1.098541e-03 
2.238310e-02 4.698316e-08 1.757511e-03 
2.836633e-02 9.562927e-08 2.811769e-03 
3.586904e-02 1.933487e-07 4.498433e-03 
4.536105e-02 3.910492e-07 7.196857e-03 
5.756877e-02 7.993623e-07 1.151395e-02 
7.241790e-02 1.591190e-06 1.842070e-02 
9.229524e-02 3.294001e-06 2.947052e-02 
1.162575e-01 6.583421e-06 4.714866e-02 
1.474755e-01 1.343857e-05 7.543120e-02 
1.861566e-01 2.702933e-05 1.206793e-01 
2.362284e-01 5.523419e-05 1.930698e-01 
2.982985e-01 1.112201e-04 3.088844e-01 
3.768100e-01 2.241955e-04 4.941713e-01 
4.772229e-01 4.554803e-04 7.906043e-01 
6.032615e-01 9.202307e-04 1.264855e+00 
7.602384e-01 1.842256e-03 2.023590e+00 
9.588539e-01 3.697848e-03 3.237458e+00 
1.209771e+00 7.431929e-03 5.179475e+00 
1.518083e+00 1.470162e-02 8.286428e+00 
1.899640e+00 2.885777e-02 1.325711e+01 
2.363342e+00 5.572437e-02 2.120951e+01 
2.907726e+00 1.042492e-01 3.393222e+01 
3.533925e+00 1.884579e-01 5.428675e+01 
4.207404e+00 3.215419e-01 8.685114e+01 
4.886518e+00 5.122066e-01 1.389495e+02 
5.501674e+00 7.495149e-01 2.222996e+02 
5.987989e+00 1.001741e+00 3.556480e+02 
6.295989e+00 1.223653e+00 5.689866e+02 
6.425167e+00 1.386305e+00 9.102982e+02 
6.390372e+00 1.474156e+00 1.456348e+03 
6.240800e+00 1.498435e+00 2.329952e+03 
6.021954e+00 1.475245e+00 3.727594e+03 
5.774332e+00 1.421971e+00 5.963623e+03 
5.534087e+00 1.355325e+00 9.540955e+03 
5.327695e+00 1.287909e+00 1.526418e+04 
5.167185e+00 1.226788e+00 2.442053e+04 
5.062845e+00 1.178442e+00 3.906940e+04 
5.010521e+00 1.144545e+00 6.250552e+04 
5.004992e+00 1.126349e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1117.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.643182e-03 1.860488e-11 1.000000e-05 
2.123780e-03 4.016972e-11 1.599859e-05 
2.668933e-03 7.972294e-11 2.559548e-05 
3.332286e-03 1.551661e-10 4.094915e-05 
4.300081e-03 3.334263e-10 6.551286e-05 
5.483560e-03 6.914452e-10 1.048113e-04 
6.841331e-03 1.342740e-09 1.676833e-04 
8.712076e-03 2.772906e-09 2.682696e-04 
1.088877e-02 5.413861e-09 4.291934e-04 
1.397762e-02 1.145170e-08 6.866488e-04 
1.762878e-02 2.297402e-08 1.098541e-03 
2.220485e-02 4.591068e-08 1.757511e-03 
2.816865e-02 9.372789e-08 2.811769e-03 
3.586163e-02 1.934019e-07 4.498433e-03 
4.543061e-02 3.932030e-07 7.196857e-03 
5.723491e-02 7.862396e-07 1.151395e-02 
7.274031e-02 1.613981e-06 1.842070e-02 
9.182411e-02 3.246721e-06 2.947052e-02 
1.163958e-01 6.612870e-06 4.714866e-02 
1.467701e-01 1.325851e-05 7.543120e-02 
1.864638e-01 2.718771e-05 1.206793e-01 
2.355581e-01 5.481443e-05 1.930698e-01 
2.983307e-01 1.113557e-04 3.088844e-01 
3.770679e-01 2.248572e-04 4.941713e-01 
4.763613e-01 4.534237e-04 7.906043e-01 
6.012109e-01 9.116976e-04 1.264855e+00 
7.610816e-01 1.850040e-03 2.023590e+00 
9.587258e-01 3.699664e-03 3.237458e+00 
1.208061e+00 7.407096e-03 5.179475e+00 
1.518596e+00 1.472952e-02 8.286428e+00 
1.899674e+00 2.888470e-02 1.325711e+01 
2.358139e+00 5.540807e-02 2.120951e+01 
2.905757e+00 1.041291e-01 3.393222e+01 
3.529536e+00 1.879263e-01 5.428675e+01 
4.204048e+00 3.210533e-01 8.685114e+01 
4.882857e+00 5.114976e-01 1.389495e+02 
5.497705e+00 7.485339e-01 2.222996e+02 
5.981568e+00 9.994871e-01 3.556480e+02 
6.293369e+00 1.223038e+00 5.689866e+02 
6.420184e+00 1.384393e+00 9.102982e+02 
6.388132e+00 1.473615e+00 1.456348e+03 
6.238103e+00 1.497637e+00 2.329952e+03 
6.018300e+00 1.474017e+00 3.727594e+03 
5.772916e+00 1.421744e+00 5.963623e+03 
5.534066e+00 1.355630e+00 9.540955e+03 
5.324775e+00 1.287140e+00 1.526418e+04 
5.166752e+00 1.226891e+00 2.442053e+04 
5.059946e+00 1.177742e+00 3.906940e+04 
5.009085e+00 1.144320e+00 6.250552e+04 
5.002016e+00 1.125642e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1118.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.612062e-03 1.758345e-11 1.000000e-05 
2.112543e-03 3.957086e-11 1.599859e-05 
2.685879e-03 8.132391e-11 2.559548e-05 
3.304061e-03 1.513920e-10 4.094915e-05 
4.217314e-03 3.148231e-10 6.551286e-05 
5.449664e-03 6.793098e-10 1.048113e-04 
6.945931e-03 1.406534e-09 1.676833e-04 
8.590876e-03 2.661160e-09 2.682696e-04 
1.112918e-02 5.785591e-09 4.291934e-04 
1.383078e-02 1.110450e-08 6.866488e-04 
1.763637e-02 2.302430e-08 1.098541e-03 
2.241809e-02 4.728839e-08 1.757511e-03 
2.811120e-02 9.323894e-08 2.811769e-03 
3.585506e-02 1.934688e-07 4.498433e-03 
4.550448e-02 3.954779e-07 7.196857e-03 
5.764355e-02 8.039196e-07 1.151395e-02 
7.231856e-02 1.587490e-06 1.842070e-02 
9.159079e-02 3.224919e-06 2.947052e-02 
1.165682e-01 6.648240e-06 4.714866e-02 
1.473890e-01 1.343896e-05 7.543120e-02 
1.861371e-01 2.706929e-05 1.206793e-01 
2.355119e-01 5.483119e-05 1.930698e-01 
2.974330e-01 1.104523e-04 3.088844e-01 
3.762190e-01 2.235420e-04 4.941713e-01 
4.756877e-01 4.519073e-04 7.906043e-01 
6.007872e-01 9.105851e-04 1.264855e+00 
7.595726e-01 1.840707e-03 2.023590e+00 
9.572849e-01 3.686309e-03 3.237458e+00 
1.205878e+00 7.373640e-03 5.179475e+00 
1.514675e+00 1.462900e-02 8.286428e+00 
1.895225e+00 2.870835e-02 1.325711e+01 
2.356176e+00 5.531891e-02 2.120951e+01 
2.901752e+00 1.037930e-01 3.393222e+01 
3.525638e+00 1.874722e-01 5.428675e+01 
4.200644e+00 3.205541e-01 8.685114e+01 
4.878351e+00 5.105349e-01 1.389495e+02 
5.495636e+00 7.482746e-01 2.222996e+02 
5.980026e+00 9.994310e-01 3.556480e+02 
6.290304e+00 1.222199e+00 5.689866e+02 
6.417648e+00 1.383751e+00 9.102982e+02 
6.384839e+00 1.472532e+00 1.456348e+03 
6.237133e+00 1.497685e+00 2.329952e+03 
6.017691e+00 1.474178e+00 3.727594e+03 
5.769286e+00 1.420589e+00 5.963623e+03 
5.531942e+00 1.355123e+00 9.540955e+03 
5.322446e+00 1.286581e+00 1.526418e+04 
5.164658e+00 1.226435e+00 2.442053e+04 
5.058707e+00 1.177577e+00 3.906940e+04 
5.007810e+00 1.144147e+00 6.250552e+04 
4.999867e+00 1.125195e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1119.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.615680e-03 1.771793e-11 1.000000e-05 
2.145975e-03 4.151652e-11 1.599859e-05 
2.698041e-03 8.250734e-11 2.559548e-05 
3.385227e-03 1.629711e-10 4.094915e-05 
4.335801e-03 3.424168e-10 6.551286e-05 
5.380207e-03 6.542503e-10 1.048113e-04 
6.782626e-03 1.310813e-09 1.676833e-04 
8.756775e-03 2.820847e-09 2.682696e-04 
1.104488e-02 5.660179e-09 4.291934e-04 
1.400888e-02 1.154933e-08 6.866488e-04 
1.767336e-02 2.319021e-08 1.098541e-03 
2.250158e-02 4.786150e-08 1.757511e-03 
2.835132e-02 9.573424e-08 2.811769e-03 
3.563310e-02 1.900677e-07 4.498433e-03 
4.543119e-02 3.939221e-07 7.196857e-03 
5.738636e-02 7.939164e-07 1.151395e-02 
7.273842e-02 1.616745e-06 1.842070e-02 
9.156906e-02 3.225507e-06 2.947052e-02 
1.163368e-01 6.614627e-06 4.714866e-02 
1.471120e-01 1.337528e-05 7.543120e-02 
1.861006e-01 2.707755e-05 1.206793e-01 
2.354622e-01 5.484550e-05 1.930698e-01 
2.980544e-01 1.112454e-04 3.088844e-01 
3.764884e-01 2.242227e-04 4.941713e-01 
4.749892e-01 4.503220e-04 7.906043e-01 
6.018324e-01 9.161608e-04 1.264855e+00 
7.598791e-01 1.844578e-03 2.023590e+00 
9.568452e-01 3.684515e-03 3.237458e+00 
1.204615e+00 7.357067e-03 5.179475e+00 
1.515885e+00 1.467694e-02 8.286428e+00 
1.895718e+00 2.875588e-02 1.325711e+01 
2.354207e+00 5.522928e-02 2.120951e+01 
2.900607e+00 1.037601e-01 3.393222e+01 
3.523549e+00 1.873013e-01 5.428675e+01 
4.197922e+00 3.202063e-01 8.685114e+01 
4.874465e+00 5.097580e-01 1.389495e+02 
5.491523e+00 7.472375e-01 2.222996e+02 
5.975495e+00 9.980278e-01 3.556480e+02 
6.286369e+00 1.220926e+00 5.689866e+02 
6.414843e+00 1.382967e+00 9.102982e+02 
6.382748e+00 1.472066e+00 1.456348e+03 
6.234675e+00 1.497003e+00 2.329952e+03 
6.013680e+00 1.472787e+00 3.727594e+03 
5.767276e+00 1.420112e+00 5.963623e+03 
5.529801e+00 1.354610e+00 9.540955e+03 
5.321602e+00 1.286553e+00 1.526418e+04 
5.162342e+00 1.225905e+00 2.442053e+04 
5.055095e+00 1.176646e+00 3.906940e+04 
5.005266e+00 1.143572e+00 6.250552e+04 
4.999249e+00 1.125231e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-112.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.660895e-02 1.926465e-09 1.000000e-05 
2.101568e-02 3.902699e-09 1.599859e-05 
2.666691e-02 7.973575e-09 2.559548e-05 
3.391830e-02 1.640730e-08 4.094915e-05 
4.315135e-02 3.378456e-08 6.551286e-05 
5.417297e-02 6.684718e-08 1.048113e-04 
6.876330e-02 1.367116e-07 1.676833e-04 
8.702832e-02 2.771514e-07 2.682696e-04 
1.102730e-01 5.638227e-07 4.291934e-04 
1.391491e-01 1.132862e-06 6.866488e-04 
1.772358e-01 2.340945e-06 1.098541e-03 
2.243847e-01 4.750258e-06 1.757511e-03 
2.835164e-01 9.582393e-06 2.811769e-03 
3.595934e-01 1.955137e-05 4.498433e-03 
4.525203e-01 3.896375e-05 7.196857e-03 
5.739491e-01 7.950115e-05 1.151395e-02 
7.267115e-01 1.613801e-04 1.842070e-02 
9.184017e-01 3.257463e-04 2.947052e-02 
1.159211e+00 6.550845e-04 4.714866e-02 
1.465770e+00 1.324499e-03 7.543120e-02 
1.852723e+00 2.675203e-03 1.206793e-01 
2.343315e+00 5.414145e-03 1.930698e-01 
2.955036e+00 1.086194e-02 3.088844e-01 
3.719804e+00 2.168051e-02 4.941713e-01 
4.683005e+00 4.330499e-02 7.906043e-01 
5.855326e+00 8.479190e-02 1.264855e+00 
7.288966e+00 1.640057e-01 2.023590e+00 
8.986812e+00 3.086877e-01 3.237458e+00 
1.093372e+01 5.596331e-01 5.179475e+00 
1.304808e+01 9.611118e-01 8.286428e+00 
1.519661e+01 1.542840e+00 1.325711e+01 
1.717311e+01 2.280474e+00 2.120951e+01 
1.875961e+01 3.077550e+00 3.393222e+01 
1.980164e+01 3.797206e+00 5.428675e+01 
2.026403e+01 4.331687e+00 8.685114e+01 
2.020424e+01 4.634135e+00 1.389495e+02 
1.976284e+01 4.729535e+00 2.222996e+02 
1.909041e+01 4.670439e+00 3.556480e+02 
1.831231e+01 4.509640e+00 5.689866e+02 
1.754890e+01 4.302445e+00 9.102982e+02 
1.687885e+01 4.086887e+00 1.456348e+03 
1.635475e+01 3.890779e+00 2.329952e+03 
1.600707e+01 3.733662e+00 3.727594e+03 
1.583106e+01 3.623465e+00 5.963623e+03 
1.579533e+01 3.559541e+00 9.540955e+03 
1.587424e+01 3.541476e+00 1.526418e+04 
1.600730e+01 3.554696e+00 2.442053e+04 
1.615724e+01 3.588074e+00 3.906940e+04 
1.629094e+01 3.628553e+00 6.250552e+04 
1.638610e+01 3.664743e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1120.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.670638e-03 1.960568e-11 1.000000e-05 
2.099465e-03 3.890999e-11 1.599859e-05 
2.666015e-03 7.967513e-11 2.559548e-05 
3.423430e-03 1.687016e-10 4.094915e-05 
4.281576e-03 3.300242e-10 6.551286e-05 
5.469949e-03 6.881526e-10 1.048113e-04 
6.939465e-03 1.405118e-09 1.676833e-04 
8.598700e-03 2.673211e-09 2.682696e-04 
1.096740e-02 5.546851e-09 4.291934e-04 
1.392137e-02 1.134438e-08 6.866488e-04 
1.749803e-02 2.252694e-08 1.098541e-03 
2.235831e-02 4.699504e-08 1.757511e-03 
2.828139e-02 9.511249e-08 2.811769e-03 
3.588552e-02 1.943092e-07 4.498433e-03 
4.543340e-02 3.943317e-07 7.196857e-03 
5.699088e-02 7.783106e-07 1.151395e-02 
7.258320e-02 1.607852e-06 1.842070e-02 
9.146143e-02 3.217019e-06 2.947052e-02 
1.163598e-01 6.624471e-06 4.714866e-02 
1.468179e-01 1.330712e-05 7.543120e-02 
1.859432e-01 2.703306e-05 1.206793e-01 
2.351571e-01 5.468141e-05 1.930698e-01 
2.975076e-01 1.107332e-04 3.088844e-01 
3.762567e-01 2.240089e-04 4.941713e-01 
4.755041e-01 4.521909e-04 7.906043e-01 
6.009582e-01 9.129899e-04 1.264855e+00 
7.580603e-01 1.833006e-03 2.023590e+00 
9.557864e-01 3.675578e-03 3.237458e+00 
1.203502e+00 7.343233e-03 5.179475e+00 
1.514761e+00 1.465734e-02 8.286428e+00 
1.892132e+00 2.861886e-02 1.325711e+01 
2.353604e+00 5.523511e-02 2.120951e+01 
2.900173e+00 1.038026e-01 3.393222e+01 
3.519957e+00 1.868950e-01 5.428675e+01 
4.196372e+00 3.201185e-01 8.685114e+01 
4.873022e+00 5.097127e-01 1.389495e+02 
5.488047e+00 7.464426e-01 2.222996e+02 
5.973384e+00 9.977136e-01 3.556480e+02 
6.284012e+00 1.220438e+00 5.689866e+02 
6.413193e+00 1.382783e+00 9.102982e+02 
6.381713e+00 1.472142e+00 1.456348e+03 
6.231964e+00 1.496197e+00 2.329952e+03 
6.011976e+00 1.472447e+00 3.727594e+03 
5.765972e+00 1.419931e+00 5.963623e+03 
5.526084e+00 1.353488e+00 9.540955e+03 
5.318821e+00 1.285832e+00 1.526418e+04 
5.160559e+00 1.225553e+00 2.442053e+04 
5.054916e+00 1.176822e+00 3.906940e+04 
5.001842e+00 1.142718e+00 6.250552e+04 
4.995347e+00 1.124231e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1121.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.630618e-03 1.824649e-11 1.000000e-05 
2.075840e-03 3.764475e-11 1.599859e-05 
2.645585e-03 7.792697e-11 2.559548e-05 
3.408654e-03 1.666753e-10 4.094915e-05 
4.246467e-03 3.222594e-10 6.551286e-05 
5.332943e-03 6.382976e-10 1.048113e-04 
6.751668e-03 1.295257e-09 1.676833e-04 
8.758170e-03 2.827240e-09 2.682696e-04 
1.102726e-02 5.643205e-09 4.291934e-04 
1.401390e-02 1.158244e-08 6.866488e-04 
1.767642e-02 2.324371e-08 1.098541e-03 
2.212487e-02 4.557903e-08 1.757511e-03 
2.830450e-02 9.543096e-08 2.811769e-03 
3.560563e-02 1.899675e-07 4.498433e-03 
4.529675e-02 3.911333e-07 7.196857e-03 
5.698576e-02 7.787952e-07 1.151395e-02 
7.227891e-02 1.589133e-06 1.842070e-02 
9.193941e-02 3.270637e-06 2.947052e-02 
1.158046e-01 6.535934e-06 4.714866e-02 
1.466833e-01 1.328239e-05 7.543120e-02 
1.855279e-01 2.687628e-05 1.206793e-01 
2.349405e-01 5.457913e-05 1.930698e-01 
2.967680e-01 1.100075e-04 3.088844e-01 
3.749110e-01 2.218121e-04 4.941713e-01 
4.740036e-01 4.483244e-04 7.906043e-01 
6.008371e-01 9.132515e-04 1.264855e+00 
7.584487e-01 1.837458e-03 2.023590e+00 
9.568014e-01 3.690564e-03 3.237458e+00 
1.203947e+00 7.357888e-03 5.179475e+00 
1.512473e+00 1.460411e-02 8.286428e+00 
1.891545e+00 2.861741e-02 1.325711e+01 
2.350873e+00 5.509217e-02 2.120951e+01 
2.897429e+00 1.036000e-01 3.393222e+01 
3.519095e+00 1.869156e-01 5.428675e+01 
4.193097e+00 3.196471e-01 8.685114e+01 
4.867474e+00 5.084377e-01 1.389495e+02 
5.483179e+00 7.451180e-01 2.222996e+02 
5.969481e+00 9.965926e-01 3.556480e+02 
6.282139e+00 1.220192e+00 5.689866e+02 
6.409142e+00 1.381352e+00 9.102982e+02 
6.378855e+00 1.471280e+00 1.456348e+03 
6.229590e+00 1.495555e+00 2.329952e+03 
6.009460e+00 1.471737e+00 3.727594e+03 
5.764434e+00 1.419652e+00 5.963623e+03 
5.524485e+00 1.353183e+00 9.540955e+03 
5.318268e+00 1.285907e+00 1.526418e+04 
5.157156e+00 1.224657e+00 2.442053e+04 
5.052518e+00 1.176282e+00 3.906940e+04 
4.998963e+00 1.142037e+00 6.250552e+04 
4.994582e+00 1.124219e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1122.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.684342e-03 2.012801e-11 1.000000e-05 
2.069932e-03 3.735750e-11 1.599859e-05 
2.674080e-03 8.054397e-11 2.559548e-05 
3.293459e-03 1.504757e-10 4.094915e-05 
4.264510e-03 3.266761e-10 6.551286e-05 
5.340938e-03 6.417447e-10 1.048113e-04 
6.770995e-03 1.307577e-09 1.676833e-04 
8.555799e-03 2.638102e-09 2.682696e-04 
1.090755e-02 5.466272e-09 4.291934e-04 
1.378522e-02 1.103446e-08 6.866488e-04 
1.746863e-02 2.245364e-08 1.098541e-03 
2.217311e-02 4.591870e-08 1.757511e-03 
2.835979e-02 9.607700e-08 2.811769e-03 
3.556324e-02 1.894587e-07 4.498433e-03 
4.517058e-02 3.882200e-07 7.196857e-03 
5.700925e-02 7.804543e-07 1.151395e-02 
7.218740e-02 1.584517e-06 1.842070e-02 
9.175421e-02 3.253812e-06 2.947052e-02 
1.161611e-01 6.602360e-06 4.714866e-02 
1.468819e-01 1.334831e-05 7.543120e-02 
1.857856e-01 2.701249e-05 1.206793e-01 
2.349374e-01 5.462567e-05 1.930698e-01 
2.971281e-01 1.105069e-04 3.088844e-01 
3.755039e-01 2.230646e-04 4.941713e-01 
4.741640e-01 4.491795e-04 7.906043e-01 
5.987890e-01 9.047531e-04 1.264855e+00 
7.568428e-01 1.827442e-03 2.023590e+00 
9.545258e-01 3.667578e-03 3.237458e+00 
1.203651e+00 7.358980e-03 5.179475e+00 
1.510992e+00 1.457419e-02 8.286428e+00 
1.889948e+00 2.857035e-02 1.325711e+01 
2.349663e+00 5.505547e-02 2.120951e+01 
2.892698e+00 1.031872e-01 3.393222e+01 
3.514803e+00 1.864001e-01 5.428675e+01 
4.189248e+00 3.190485e-01 8.685114e+01 
4.867005e+00 5.086827e-01 1.389495e+02 
5.478666e+00 7.439288e-01 2.222996e+02 
5.965238e+00 9.953178e-01 3.556480e+02 
6.278394e+00 1.219011e+00 5.689866e+02 
6.406476e+00 1.380639e+00 9.102982e+02 
6.375956e+00 1.470397e+00 1.456348e+03 
6.227130e+00 1.494870e+00 2.329952e+03 
6.006966e+00 1.471036e+00 3.727594e+03 
5.761885e+00 1.418948e+00 5.963623e+03 
5.522831e+00 1.352856e+00 9.540955e+03 
5.316175e+00 1.285431e+00 1.526418e+04 
5.155132e+00 1.224223e+00 2.442053e+04 
5.048552e+00 1.175236e+00 3.906940e+04 
4.997625e+00 1.141842e+00 6.250552e+04 
4.990637e+00 1.123205e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1123.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.676017e-03 1.984871e-11 1.000000e-05 
2.035979e-03 3.558088e-11 1.599859e-05 
2.671388e-03 8.037253e-11 2.559548e-05 
3.367152e-03 1.609477e-10 4.094915e-05 
4.184054e-03 3.088080e-10 6.551286e-05 
5.325663e-03 6.368215e-10 1.048113e-04 
6.784632e-03 1.316666e-09 1.676833e-04 
8.548492e-03 2.633693e-09 2.682696e-04 
1.094788e-02 5.532064e-09 4.291934e-04 
1.383808e-02 1.117183e-08 6.866488e-04 
1.753038e-02 2.271282e-08 1.098541e-03 
2.214727e-02 4.579915e-08 1.757511e-03 
2.825668e-02 9.511755e-08 2.811769e-03 
3.586831e-02 1.945495e-07 4.498433e-03 
4.490007e-02 3.816268e-07 7.196857e-03 
5.710472e-02 7.850811e-07 1.151395e-02 
7.231705e-02 1.594489e-06 1.842070e-02 
9.161588e-02 3.242004e-06 2.947052e-02 
1.161223e-01 6.601632e-06 4.714866e-02 
1.468619e-01 1.335476e-05 7.543120e-02 
1.852180e-01 2.678952e-05 1.206793e-01 
2.347537e-01 5.454620e-05 1.930698e-01 
2.960179e-01 1.093702e-04 3.088844e-01 
3.753231e-01 2.229409e-04 4.941713e-01 
4.730746e-01 4.464885e-04 7.906043e-01 
5.995910e-01 9.092001e-04 1.264855e+00 
7.562500e-01 1.824776e-03 2.023590e+00 
9.546097e-01 3.671799e-03 3.237458e+00 
1.202352e+00 7.341715e-03 5.179475e+00 
1.510193e+00 1.456397e-02 8.286428e+00 
1.887240e+00 2.847316e-02 1.325711e+01 
2.347889e+00 5.497936e-02 2.120951e+01 
2.890528e+00 1.030456e-01 3.393222e+01 
3.511185e+00 1.859900e-01 5.428675e+01 
4.186917e+00 3.187866e-01 8.685114e+01 
4.861244e+00 5.073439e-01 1.389495e+02 
5.475017e+00 7.430670e-01 2.222996e+02 
5.960903e+00 9.940013e-01 3.556480e+02 
6.275259e+00 1.218134e+00 5.689866e+02 
6.404080e+00 1.380065e+00 9.102982e+02 
6.372375e+00 1.469162e+00 1.456348e+03 
6.225236e+00 1.494463e+00 2.329952e+03 
6.005338e+00 1.470729e+00 3.727594e+03 
5.759693e+00 1.418393e+00 5.963623e+03 
5.520749e+00 1.352363e+00 9.540955e+03 
5.313639e+00 1.284797e+00 1.526418e+04 
5.153046e+00 1.223769e+00 2.442053e+04 
5.046912e+00 1.174939e+00 3.906940e+04 
4.995829e+00 1.141502e+00 6.250552e+04 
4.990913e+00 1.123521e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1124.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.638262e-03 1.855380e-11 1.000000e-05 
2.126786e-03 4.059332e-11 1.599859e-05 
2.626267e-03 7.643634e-11 2.559548e-05 
3.413919e-03 1.678970e-10 4.094915e-05 
4.305326e-03 3.367451e-10 6.551286e-05 
5.398779e-03 6.640025e-10 1.048113e-04 
6.871467e-03 1.369089e-09 1.676833e-04 
8.701897e-03 2.780514e-09 2.682696e-04 
1.102607e-02 5.656468e-09 4.291934e-04 
1.376488e-02 1.100528e-08 6.866488e-04 
1.742119e-02 2.231089e-08 1.098541e-03 
2.208524e-02 4.545588e-08 1.757511e-03 
2.816741e-02 9.430271e-08 2.811769e-03 
3.571400e-02 1.922203e-07 4.498433e-03 
4.510600e-02 3.872464e-07 7.196857e-03 
5.730221e-02 7.939610e-07 1.151395e-02 
7.197731e-02 1.573523e-06 1.842070e-02 
9.147559e-02 3.230007e-06 2.947052e-02 
1.158253e-01 6.556934e-06 4.714866e-02 
1.467432e-01 1.333426e-05 7.543120e-02 
1.854711e-01 2.692345e-05 1.206793e-01 
2.346342e-01 5.451144e-05 1.930698e-01 
2.960636e-01 1.095183e-04 3.088844e-01 
3.739464e-01 2.206933e-04 4.941713e-01 
4.741668e-01 4.499872e-04 7.906043e-01 
5.981175e-01 9.033188e-04 1.264855e+00 
7.561239e-01 1.825483e-03 2.023590e+00 
9.529183e-01 3.655576e-03 3.237458e+00 
1.199570e+00 7.297407e-03 5.179475e+00 
1.508295e+00 1.452208e-02 8.286428e+00 
1.888158e+00 2.853949e-02 1.325711e+01 
2.346786e+00 5.494993e-02 2.120951e+01 
2.890235e+00 1.031023e-01 3.393222e+01 
3.508774e+00 1.857682e-01 5.428675e+01 
4.182237e+00 3.180038e-01 8.685114e+01 
4.859552e+00 5.072219e-01 1.389495e+02 
5.473223e+00 7.429083e-01 2.222996e+02 
5.960338e+00 9.943793e-01 3.556480e+02 
6.272400e+00 1.217393e+00 5.689866e+02 
6.401870e+00 1.379587e+00 9.102982e+02 
6.369520e+00 1.468300e+00 1.456348e+03 
6.221522e+00 1.493162e+00 2.329952e+03 
6.002663e+00 1.469944e+00 3.727594e+03 
5.756809e+00 1.417547e+00 5.963623e+03 
5.519817e+00 1.352314e+00 9.540955e+03 
5.311784e+00 1.284405e+00 1.526418e+04 
5.151812e+00 1.223600e+00 2.442053e+04 
5.045948e+00 1.174860e+00 3.906940e+04 
4.993788e+00 1.141084e+00 6.250552e+04 
4.988575e+00 1.123012e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1125.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.597000e-03 1.720220e-11 1.000000e-05 
2.029504e-03 3.530524e-11 1.599859e-05 
2.678524e-03 8.116263e-11 2.559548e-05 
3.328426e-03 1.557350e-10 4.094915e-05 
4.225525e-03 3.186481e-10 6.551286e-05 
5.413137e-03 6.699099e-10 1.048113e-04 
6.847242e-03 1.355865e-09 1.676833e-04 
8.720175e-03 2.800561e-09 2.682696e-04 
1.104217e-02 5.686336e-09 4.291934e-04 
1.394975e-02 1.146485e-08 6.866488e-04 
1.755762e-02 2.285951e-08 1.098541e-03 
2.212893e-02 4.576685e-08 1.757511e-03 
2.826307e-02 9.535159e-08 2.811769e-03 
3.572707e-02 1.926027e-07 4.498433e-03 
4.496452e-02 3.839551e-07 7.196857e-03 
5.679809e-02 7.738778e-07 1.151395e-02 
7.184798e-02 1.566448e-06 1.842070e-02 
9.116627e-02 3.200197e-06 2.947052e-02 
1.155064e-01 6.508713e-06 4.714866e-02 
1.464102e-01 1.325548e-05 7.543120e-02 
1.853208e-01 2.688197e-05 1.206793e-01 
2.339591e-01 5.409031e-05 1.930698e-01 
2.962173e-01 1.097866e-04 3.088844e-01 
3.744147e-01 2.217203e-04 4.941713e-01 
4.727860e-01 4.464648e-04 7.906043e-01 
5.975208e-01 9.014187e-04 1.264855e+00 
7.553579e-01 1.821559e-03 2.023590e+00 
9.515572e-01 3.643176e-03 3.237458e+00 
1.199533e+00 7.303171e-03 5.179475e+00 
1.507147e+00 1.450178e-02 8.286428e+00 
1.884677e+00 2.840745e-02 1.325711e+01 
2.342838e+00 5.472238e-02 2.120951e+01 
2.886513e+00 1.027964e-01 3.393222e+01 
3.505368e+00 1.853913e-01 5.428675e+01 
4.178898e+00 3.175181e-01 8.685114e+01 
4.854929e+00 5.062237e-01 1.389495e+02 
5.468580e+00 7.416685e-01 2.222996e+02 
5.955948e+00 9.930364e-01 3.556480e+02 
6.269453e+00 1.216608e+00 5.689866e+02 
6.398694e+00 1.378607e+00 9.102982e+02 
6.368281e+00 1.468268e+00 1.456348e+03 
6.219151e+00 1.492518e+00 2.329952e+03 
6.001370e+00 1.469789e+00 3.727594e+03 
5.754922e+00 1.417118e+00 5.963623e+03 
5.517253e+00 1.351635e+00 9.540955e+03 
5.310158e+00 1.284095e+00 1.526418e+04 
5.148429e+00 1.222709e+00 2.442053e+04 
5.043509e+00 1.174306e+00 3.906940e+04 
4.992366e+00 1.140862e+00 6.250552e+04 
4.984109e+00 1.121833e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1126.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.597377e-03 1.722969e-11 1.000000e-05 
2.099353e-03 3.911212e-11 1.599859e-05 
2.697691e-03 8.299117e-11 2.559548e-05 
3.297168e-03 1.515230e-10 4.094915e-05 
4.210216e-03 3.154775e-10 6.551286e-05 
5.382329e-03 6.591222e-10 1.048113e-04 
6.903257e-03 1.390649e-09 1.676833e-04 
8.680131e-03 2.764612e-09 2.682696e-04 
1.085711e-02 5.410012e-09 4.291934e-04 
1.371211e-02 1.089854e-08 6.866488e-04 
1.762450e-02 2.314228e-08 1.098541e-03 
2.231764e-02 4.698942e-08 1.757511e-03 
2.797520e-02 9.254979e-08 2.811769e-03 
3.573500e-02 1.929023e-07 4.498433e-03 
4.480197e-02 3.801438e-07 7.196857e-03 
5.684073e-02 7.763114e-07 1.151395e-02 
7.238314e-02 1.603136e-06 1.842070e-02 
9.098848e-02 3.184338e-06 2.947052e-02 
1.156060e-01 6.531358e-06 4.714866e-02 
1.457371e-01 1.308513e-05 7.543120e-02 
1.852170e-01 2.686066e-05 1.206793e-01 
2.339348e-01 5.412151e-05 1.930698e-01 
2.954549e-01 1.090379e-04 3.088844e-01 
3.742386e-01 2.216043e-04 4.941713e-01 
4.724656e-01 4.459538e-04 7.906043e-01 
5.969709e-01 8.997311e-04 1.264855e+00 
7.551257e-01 1.821494e-03 2.023590e+00 
9.516948e-01 3.647979e-03 3.237458e+00 
1.197610e+00 7.274590e-03 5.179475e+00 
1.505982e+00 1.448100e-02 8.286428e+00 
1.884344e+00 2.841724e-02 1.325711e+01 
2.342068e+00 5.471603e-02 2.120951e+01 
2.884730e+00 1.026954e-01 3.393222e+01 
3.505226e+00 1.855228e-01 5.428675e+01 
4.177520e+00 3.174664e-01 8.685114e+01 
4.852499e+00 5.058800e-01 1.389495e+02 
5.467194e+00 7.416631e-01 2.222996e+02 
5.952525e+00 9.921281e-01 3.556480e+02 
6.265237e+00 1.215190e+00 5.689866e+02 
6.394553e+00 1.377125e+00 9.102982e+02 
6.363734e+00 1.466534e+00 1.456348e+03 
6.215931e+00 1.491459e+00 2.329952e+03 
5.998970e+00 1.469128e+00 3.727594e+03 
5.753078e+00 1.416708e+00 5.963623e+03 
5.515064e+00 1.351100e+00 9.540955e+03 
5.306377e+00 1.283015e+00 1.526418e+04 
5.147359e+00 1.222595e+00 2.442053e+04 
5.041489e+00 1.173886e+00 3.906940e+04 
4.990010e+00 1.140344e+00 6.250552e+04 
4.984231e+00 1.122100e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1127.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.672373e-03 1.978974e-11 1.000000e-05 
2.087651e-03 3.849587e-11 1.599859e-05 
2.627355e-03 7.673560e-11 2.559548e-05 
3.279134e-03 1.491827e-10 4.094915e-05 
4.202655e-03 3.140595e-10 6.551286e-05 
5.434992e-03 6.792622e-10 1.048113e-04 
6.889776e-03 1.383745e-09 1.676833e-04 
8.514843e-03 2.611986e-09 2.682696e-04 
1.081629e-02 5.353964e-09 4.291934e-04 
1.390345e-02 1.137127e-08 6.866488e-04 
1.738809e-02 2.224317e-08 1.098541e-03 
2.207359e-02 4.550509e-08 1.757511e-03 
2.817922e-02 9.467344e-08 2.811769e-03 
3.536609e-02 1.871555e-07 4.498433e-03 
4.520073e-02 3.907315e-07 7.196857e-03 
5.696173e-02 7.819736e-07 1.151395e-02 
7.220655e-02 1.592845e-06 1.842070e-02 
9.089831e-02 3.177700e-06 2.947052e-02 
1.152877e-01 6.483319e-06 4.714866e-02 
1.463342e-01 1.325837e-05 7.543120e-02 
1.850209e-01 2.679921e-05 1.206793e-01 
2.334098e-01 5.380576e-05 1.930698e-01 
2.947229e-01 1.083257e-04 3.088844e-01 
3.742115e-01 2.217528e-04 4.941713e-01 
4.714431e-01 4.434584e-04 7.906043e-01 
5.965452e-01 8.986045e-04 1.264855e+00 
7.545030e-01 1.818604e-03 2.023590e+00 
9.512247e-01 3.645803e-03 3.237458e+00 
1.198270e+00 7.293014e-03 5.179475e+00 
1.505153e+00 1.446985e-02 8.286428e+00 
1.883024e+00 2.838257e-02 1.325711e+01 
2.338268e+00 5.449912e-02 2.120951e+01 
2.882094e+00 1.025044e-01 3.393222e+01 
3.501565e+00 1.851059e-01 5.428675e+01 
4.171158e+00 3.163121e-01 8.685114e+01 
4.849212e+00 5.052804e-01 1.389495e+02 
5.464030e+00 7.409829e-01 2.222996e+02 
5.948550e+00 9.909713e-01 3.556480e+02 
6.263019e+00 1.214767e+00 5.689866e+02 
6.392360e+00 1.376653e+00 9.102982e+02 
6.362034e+00 1.466264e+00 1.456348e+03 
6.215112e+00 1.491575e+00 2.329952e+03 
5.996318e+00 1.468352e+00 3.727594e+03 
5.752397e+00 1.416786e+00 5.963623e+03 
5.512831e+00 1.350547e+00 9.540955e+03 
5.304357e+00 1.282563e+00 1.526418e+04 
5.145832e+00 1.222327e+00 2.442053e+04 
5.038374e+00 1.173113e+00 3.906940e+04 
4.986284e+00 1.139393e+00 6.250552e+04 
4.981759e+00 1.121548e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1128.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.653862e-03 1.915685e-11 1.000000e-05 
2.026660e-03 3.525077e-11 1.599859e-05 
2.596084e-03 7.409389e-11 2.559548e-05 
3.405697e-03 1.672799e-10 4.094915e-05 
4.171856e-03 3.074778e-10 6.551286e-05 
5.341574e-03 6.454070e-10 1.048113e-04 
6.862846e-03 1.368796e-09 1.676833e-04 
8.635573e-03 2.727090e-09 2.682696e-04 
1.092578e-02 5.523109e-09 4.291934e-04 
1.376439e-02 1.104325e-08 6.866488e-04 
1.764412e-02 2.326089e-08 1.098541e-03 
2.224748e-02 4.663035e-08 1.757511e-03 
2.817883e-02 9.475348e-08 2.811769e-03 
3.529468e-02 1.861893e-07 4.498433e-03 
4.481761e-02 3.812179e-07 7.196857e-03 
5.683253e-02 7.773540e-07 1.151395e-02 
7.214787e-02 1.590375e-06 1.842070e-02 
9.127564e-02 3.220292e-06 2.947052e-02 
1.149950e-01 6.439767e-06 4.714866e-02 
1.458137e-01 1.312904e-05 7.543120e-02 
1.847065e-01 2.668650e-05 1.206793e-01 
2.333086e-01 5.378345e-05 1.930698e-01 
2.951728e-01 1.089189e-04 3.088844e-01 
3.735751e-01 2.208193e-04 4.941713e-01 
4.712248e-01 4.432355e-04 7.906043e-01 
5.966345e-01 8.998041e-04 1.264855e+00 
7.531684e-01 1.810578e-03 2.023590e+00 
9.503059e-01 3.638472e-03 3.237458e+00 
1.195962e+00 7.257433e-03 5.179475e+00 
1.502223e+00 1.439838e-02 8.286428e+00 
1.881672e+00 2.834641e-02 1.325711e+01 
2.336689e+00 5.443644e-02 2.120951e+01 
2.878164e+00 1.021770e-01 3.393222e+01 
3.496681e+00 1.844992e-01 5.428675e+01 
4.169253e+00 3.161431e-01 8.685114e+01 
4.844372e+00 5.042170e-01 1.389495e+02 
5.457482e+00 7.390210e-01 2.222996e+02 
5.944056e+00 9.895804e-01 3.556480e+02 
6.258802e+00 1.213347e+00 5.689866e+02 
6.389069e+00 1.375611e+00 9.102982e+02 
6.359845e+00 1.465740e+00 1.456348e+03 
6.212991e+00 1.491053e+00 2.329952e+03 
5.994164e+00 1.467802e+00 3.727594e+03 
5.748813e+00 1.415643e+00 5.963623e+03 
5.510652e+00 1.350014e+00 9.540955e+03 
5.303079e+00 1.282376e+00 1.526418e+04 
5.141843e+00 1.221231e+00 2.442053e+04 
5.037580e+00 1.173088e+00 3.906940e+04 
4.984280e+00 1.138986e+00 6.250552e+04 
4.977419e+00 1.120408e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1129.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.642892e-03 1.879482e-11 1.000000e-05 
2.079041e-03 3.808901e-11 1.599859e-05 
2.648112e-03 7.870822e-11 2.559548e-05 
3.344705e-03 1.585931e-10 4.094915e-05 
4.286897e-03 3.339180e-10 6.551286e-05 
5.398096e-03 6.667032e-10 1.048113e-04 
6.759022e-03 1.308767e-09 1.676833e-04 
8.509050e-03 2.611284e-09 2.682696e-04 
1.078878e-02 5.322655e-09 4.291934e-04 
1.371110e-02 1.092517e-08 6.866488e-04 
1.740166e-02 2.233486e-08 1.098541e-03 
2.206297e-02 4.552011e-08 1.757511e-03 
2.802081e-02 9.325093e-08 2.811769e-03 
3.543418e-02 1.885726e-07 4.498433e-03 
4.511022e-02 3.890781e-07 7.196857e-03 
5.682214e-02 7.776164e-07 1.151395e-02 
7.170781e-02 1.562835e-06 1.842070e-02 
9.125410e-02 3.220866e-06 2.947052e-02 
1.151106e-01 6.464929e-06 4.714866e-02 
1.459867e-01 1.318750e-05 7.543120e-02 
1.843450e-01 2.655363e-05 1.206793e-01 
2.330887e-01 5.367903e-05 1.930698e-01 
2.951122e-01 1.089483e-04 3.088844e-01 
3.723399e-01 2.188302e-04 4.941713e-01 
4.705886e-01 4.418340e-04 7.906043e-01 
5.953149e-01 8.946405e-04 1.264855e+00 
7.512565e-01 1.798422e-03 2.023590e+00 
9.501572e-01 3.639975e-03 3.237458e+00 
1.195736e+00 7.259704e-03 5.179475e+00 
1.500342e+00 1.435708e-02 8.286428e+00 
1.878590e+00 2.823255e-02 1.325711e+01 
2.334860e+00 5.435640e-02 2.120951e+01 
2.877611e+00 1.022054e-01 3.393222e+01 
3.496723e+00 1.846581e-01 5.428675e+01 
4.167107e+00 3.159206e-01 8.685114e+01 
4.842576e+00 5.040615e-01 1.389495e+02 
5.455805e+00 7.389033e-01 2.222996e+02 
5.942650e+00 9.895765e-01 3.556480e+02 
6.255778e+00 1.212520e+00 5.689866e+02 
6.386003e+00 1.374686e+00 9.102982e+02 
6.356011e+00 1.464371e+00 1.456348e+03 
6.210651e+00 1.490422e+00 2.329952e+03 
5.992215e+00 1.467346e+00 3.727594e+03 
5.747011e+00 1.415249e+00 5.963623e+03 
5.508193e+00 1.349374e+00 9.540955e+03 
5.302404e+00 1.282405e+00 1.526418e+04 
5.139783e+00 1.220783e+00 2.442053e+04 
5.035850e+00 1.172760e+00 3.906940e+04 
4.981783e+00 1.138423e+00 6.250552e+04 
4.975753e+00 1.120110e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-113.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.667581e-02 1.967235e-09 1.000000e-05 
2.075608e-02 3.793426e-09 1.599859e-05 
2.668687e-02 8.062845e-09 2.559548e-05 
3.324464e-02 1.558692e-08 4.094915e-05 
4.285700e-02 3.339341e-08 6.551286e-05 
5.430152e-02 6.792526e-08 1.048113e-04 
6.840313e-02 1.357761e-07 1.676833e-04 
8.657814e-02 2.753090e-07 2.682696e-04 
1.090077e-01 5.494998e-07 4.291934e-04 
1.380605e-01 1.116361e-06 6.866488e-04 
1.750552e-01 2.275739e-06 1.098541e-03 
2.211146e-01 4.586173e-06 1.757511e-03 
2.798153e-01 9.294247e-06 2.811769e-03 
3.560514e-01 1.914875e-05 4.498433e-03 
4.501380e-01 3.869399e-05 7.196857e-03 
5.694072e-01 7.832170e-05 1.151395e-02 
7.200136e-01 1.583603e-04 1.842070e-02 
9.081769e-01 3.177994e-04 2.947052e-02 
1.148532e+00 6.428340e-04 4.714866e-02 
1.456104e+00 1.310057e-03 7.543120e-02 
1.841317e+00 2.649526e-03 1.206793e-01 
2.322078e+00 5.315276e-03 1.930698e-01 
2.932853e+00 1.071381e-02 3.088844e-01 
3.692211e+00 2.139043e-02 4.941713e-01 
4.633464e+00 4.231924e-02 7.906043e-01 
5.809508e+00 8.355218e-02 1.264855e+00 
7.222792e+00 1.609961e-01 2.023590e+00 
8.906820e+00 3.031775e-01 3.237458e+00 
1.084071e+01 5.502720e-01 5.179475e+00 
1.294478e+01 9.466444e-01 8.286428e+00 
1.509524e+01 1.525039e+00 1.325711e+01 
1.706137e+01 2.255023e+00 2.120951e+01 
1.864627e+01 3.046972e+00 3.393222e+01 
1.969838e+01 3.767668e+00 5.428675e+01 
2.016889e+01 4.303640e+00 8.685114e+01 
2.012094e+01 4.610539e+00 1.389495e+02 
1.969050e+01 4.710547e+00 2.222996e+02 
1.902021e+01 4.652156e+00 3.556480e+02 
1.824594e+01 4.493247e+00 5.689866e+02 
1.748381e+01 4.287060e+00 9.102982e+02 
1.681979e+01 4.074301e+00 1.456348e+03 
1.629539e+01 3.878551e+00 2.329952e+03 
1.593716e+01 3.718404e+00 3.727594e+03 
1.576061e+01 3.608355e+00 5.963623e+03 
1.572735e+01 3.545330e+00 9.540955e+03 
1.580058e+01 3.525422e+00 1.526418e+04 
1.593795e+01 3.539884e+00 2.442053e+04 
1.608739e+01 3.572933e+00 3.906940e+04 
1.621799e+01 3.612211e+00 6.250552e+04 
1.631128e+01 3.647633e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1130.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.676838e-03 2.000176e-11 1.000000e-05 
2.051810e-03 3.664433e-11 1.599859e-05 
2.605112e-03 7.500231e-11 2.559548e-05 
3.378964e-03 1.636613e-10 4.094915e-05 
4.195499e-03 3.132897e-10 6.551286e-05 
5.323004e-03 6.398318e-10 1.048113e-04 
6.874044e-03 1.377946e-09 1.676833e-04 
8.680871e-03 2.775143e-09 2.682696e-04 
1.088448e-02 5.470397e-09 4.291934e-04 
1.390508e-02 1.140555e-08 6.866488e-04 
1.754997e-02 2.293110e-08 1.098541e-03 
2.212009e-02 4.591517e-08 1.757511e-03 
2.803646e-02 9.349005e-08 2.811769e-03 
3.548630e-02 1.895737e-07 4.498433e-03 
4.494100e-02 3.850566e-07 7.196857e-03 
5.658472e-02 7.685898e-07 1.151395e-02 
7.181249e-02 1.571080e-06 1.842070e-02 
9.102222e-02 3.199206e-06 2.947052e-02 
1.147572e-01 6.411256e-06 4.714866e-02 
1.455441e-01 1.307950e-05 7.543120e-02 
1.845442e-01 2.666339e-05 1.206793e-01 
2.327161e-01 5.346939e-05 1.930698e-01 
2.942836e-01 1.081289e-04 3.088844e-01 
3.730166e-01 2.202200e-04 4.941713e-01 
4.706787e-01 4.424788e-04 7.906043e-01 
5.954360e-01 8.959780e-04 1.264855e+00 
7.515579e-01 1.802177e-03 2.023590e+00 
9.490401e-01 3.630364e-03 3.237458e+00 
1.193724e+00 7.229536e-03 5.179475e+00 
1.499778e+00 1.435349e-02 8.286428e+00 
1.876103e+00 2.814554e-02 1.325711e+01 
2.333864e+00 5.433411e-02 2.120951e+01 
2.875757e+00 1.020966e-01 3.393222e+01 
3.492634e+00 1.841750e-01 5.428675e+01 
4.163201e+00 3.153093e-01 8.685114e+01 
4.836366e+00 5.025899e-01 1.389495e+02 
5.452552e+00 7.381882e-01 2.222996e+02 
5.937701e+00 9.879803e-01 3.556480e+02 
6.253134e+00 1.211882e+00 5.689866e+02 
6.383239e+00 1.373916e+00 9.102982e+02 
6.354867e+00 1.464384e+00 1.456348e+03 
6.207146e+00 1.489219e+00 2.329952e+03 
5.989484e+00 1.466532e+00 3.727594e+03 
5.745721e+00 1.415069e+00 5.963623e+03 
5.506117e+00 1.348880e+00 9.540955e+03 
5.300354e+00 1.281941e+00 1.526418e+04 
5.138956e+00 1.220749e+00 2.442053e+04 
5.034127e+00 1.172435e+00 3.906940e+04 
4.980580e+00 1.138268e+00 6.250552e+04 
4.974404e+00 1.119911e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1131.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.661996e-03 1.949259e-11 1.000000e-05 
2.077952e-03 3.809658e-11 1.599859e-05 
2.619328e-03 7.630432e-11 2.559548e-05 
3.271214e-03 1.486300e-10 4.094915e-05 
4.225182e-03 3.202697e-10 6.551286e-05 
5.373425e-03 6.587689e-10 1.048113e-04 
6.851076e-03 1.365388e-09 1.676833e-04 
8.499168e-03 2.606807e-09 2.682696e-04 
1.099836e-02 5.648886e-09 4.291934e-04 
1.371286e-02 1.094874e-08 6.866488e-04 
1.735165e-02 2.218206e-08 1.098541e-03 
2.198632e-02 4.512710e-08 1.757511e-03 
2.812887e-02 9.450104e-08 2.811769e-03 
3.558466e-02 1.913236e-07 4.498433e-03 
4.486618e-02 3.834759e-07 7.196857e-03 
5.642607e-02 7.628178e-07 1.151395e-02 
7.162308e-02 1.560061e-06 1.842070e-02 
9.061833e-02 3.159602e-06 2.947052e-02 
1.151559e-01 6.484031e-06 4.714866e-02 
1.453215e-01 1.303110e-05 7.543120e-02 
1.840706e-01 2.648204e-05 1.206793e-01 
2.332271e-01 5.386993e-05 1.930698e-01 
2.939639e-01 1.078723e-04 3.088844e-01 
3.720975e-01 2.187898e-04 4.941713e-01 
4.710451e-01 4.439047e-04 7.906043e-01 
5.954579e-01 8.968685e-04 1.264855e+00 
7.513036e-01 1.801938e-03 2.023590e+00 
9.481134e-01 3.622940e-03 3.237458e+00 
1.193729e+00 7.235986e-03 5.179475e+00 
1.497778e+00 1.430881e-02 8.286428e+00 
1.876702e+00 2.819685e-02 1.325711e+01 
2.331801e+00 5.423782e-02 2.120951e+01 
2.872185e+00 1.018070e-01 3.393222e+01 
3.491542e+00 1.841572e-01 5.428675e+01 
4.160378e+00 3.149368e-01 8.685114e+01 
4.835980e+00 5.028534e-01 1.389495e+02 
5.447970e+00 7.369701e-01 2.222996e+02 
5.936235e+00 9.879476e-01 3.556480e+02 
6.250441e+00 1.211219e+00 5.689866e+02 
6.380901e+00 1.373365e+00 9.102982e+02 
6.350635e+00 1.462809e+00 1.456348e+03 
6.205073e+00 1.488719e+00 2.329952e+03 
5.987099e+00 1.465875e+00 3.727594e+03 
5.742566e+00 1.414105e+00 5.963623e+03 
5.504373e+00 1.348515e+00 9.540955e+03 
5.297161e+00 1.281069e+00 1.526418e+04 
5.137373e+00 1.220461e+00 2.442053e+04 
5.030203e+00 1.171399e+00 3.906940e+04 
4.977246e+00 1.137440e+00 6.250552e+04 
4.973036e+00 1.119707e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1132.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.629278e-03 1.838013e-11 1.000000e-05 
2.055736e-03 3.692031e-11 1.599859e-05 
2.564718e-03 7.169391e-11 2.559548e-05 
3.357844e-03 1.608959e-10 4.094915e-05 
4.223648e-03 3.202038e-10 6.551286e-05 
5.271991e-03 6.227120e-10 1.048113e-04 
6.713793e-03 1.286078e-09 1.676833e-04 
8.528412e-03 2.636136e-09 2.682696e-04 
1.089625e-02 5.497867e-09 4.291934e-04 
1.371215e-02 1.095672e-08 6.866488e-04 
1.758460e-02 2.310794e-08 1.098541e-03 
2.211973e-02 4.599423e-08 1.757511e-03 
2.790087e-02 9.230321e-08 2.811769e-03 
3.537631e-02 1.881488e-07 4.498433e-03 
4.480309e-02 3.821981e-07 7.196857e-03 
5.683231e-02 7.801012e-07 1.151395e-02 
7.155133e-02 1.556752e-06 1.842070e-02 
9.104867e-02 3.207663e-06 2.947052e-02 
1.148601e-01 6.439885e-06 4.714866e-02 
1.449905e-01 1.295369e-05 7.543120e-02 
1.842773e-01 2.659487e-05 1.206793e-01 
2.329036e-01 5.369353e-05 1.930698e-01 
2.943647e-01 1.084098e-04 3.088844e-01 
3.716846e-01 2.182549e-04 4.941713e-01 
4.703098e-01 4.422199e-04 7.906043e-01 
5.936970e-01 8.897232e-04 1.264855e+00 
7.511499e-01 1.802421e-03 2.023590e+00 
9.466416e-01 3.609288e-03 3.237458e+00 
1.193061e+00 7.230209e-03 5.179475e+00 
1.498502e+00 1.434204e-02 8.286428e+00 
1.873758e+00 2.808935e-02 1.325711e+01 
2.330945e+00 5.422511e-02 2.120951e+01 
2.870229e+00 1.016876e-01 3.393222e+01 
3.487578e+00 1.836935e-01 5.428675e+01 
4.155829e+00 3.141840e-01 8.685114e+01 
4.829925e+00 5.014284e-01 1.389495e+02 
5.445166e+00 7.364238e-01 2.222996e+02 
5.930716e+00 9.860949e-01 3.556480e+02 
6.246928e+00 1.210147e+00 5.689866e+02 
6.377563e+00 1.372296e+00 9.102982e+02 
6.348199e+00 1.462156e+00 1.456348e+03 
6.202186e+00 1.487818e+00 2.329952e+03 
5.985379e+00 1.465521e+00 3.727594e+03 
5.740878e+00 1.413758e+00 5.963623e+03 
5.502937e+00 1.348268e+00 9.540955e+03 
5.294566e+00 1.280409e+00 1.526418e+04 
5.134140e+00 1.219617e+00 2.442053e+04 
5.028595e+00 1.171110e+00 3.906940e+04 
4.975949e+00 1.137255e+00 6.250552e+04 
4.969016e+00 1.118666e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1133.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.666206e-03 1.967584e-11 1.000000e-05 
2.114278e-03 4.020067e-11 1.599859e-05 
2.656379e-03 7.972913e-11 2.559548e-05 
3.329419e-03 1.569828e-10 4.094915e-05 
4.280803e-03 3.336741e-10 6.551286e-05 
5.386839e-03 6.648884e-10 1.048113e-04 
6.677263e-03 1.266317e-09 1.676833e-04 
8.642250e-03 2.745537e-09 2.682696e-04 
1.085802e-02 5.445014e-09 4.291934e-04 
1.375562e-02 1.107101e-08 6.866488e-04 
1.736095e-02 2.225706e-08 1.098541e-03 
2.207389e-02 4.574924e-08 1.757511e-03 
2.800443e-02 9.341735e-08 2.811769e-03 
3.546153e-02 1.896793e-07 4.498433e-03 
4.489625e-02 3.849268e-07 7.196857e-03 
5.635605e-02 7.613255e-07 1.151395e-02 
7.160919e-02 1.561910e-06 1.842070e-02 
9.094088e-02 3.199108e-06 2.947052e-02 
1.147135e-01 6.420928e-06 4.714866e-02 
1.448900e-01 1.293821e-05 7.543120e-02 
1.839469e-01 2.647542e-05 1.206793e-01 
2.324861e-01 5.345246e-05 1.930698e-01 
2.932782e-01 1.073086e-04 3.088844e-01 
3.710965e-01 2.174125e-04 4.941713e-01 
4.693790e-01 4.399881e-04 7.906043e-01 
5.939363e-01 8.915844e-04 1.264855e+00 
7.502903e-01 1.797826e-03 2.023590e+00 
9.460607e-01 3.605823e-03 3.237458e+00 
1.190248e+00 7.185575e-03 5.179475e+00 
1.496570e+00 1.429929e-02 8.286428e+00 
1.873613e+00 2.810724e-02 1.325711e+01 
2.329293e+00 5.415718e-02 2.120951e+01 
2.869284e+00 1.016740e-01 3.393222e+01 
3.485982e+00 1.835970e-01 5.428675e+01 
4.155380e+00 3.143343e-01 8.685114e+01 
4.826585e+00 5.008116e-01 1.389495e+02 
5.441713e+00 7.356319e-01 2.222996e+02 
5.929990e+00 9.863925e-01 3.556480e+02 
6.242311e+00 1.208525e+00 5.689866e+02 
6.375133e+00 1.371697e+00 9.102982e+02 
6.346815e+00 1.462043e+00 1.456348e+03 
6.199376e+00 1.486954e+00 2.329952e+03 
5.983937e+00 1.465294e+00 3.727594e+03 
5.739714e+00 1.413630e+00 5.963623e+03 
5.500238e+00 1.347532e+00 9.540955e+03 
5.294321e+00 1.280590e+00 1.526418e+04 
5.133488e+00 1.219641e+00 2.442053e+04 
5.027723e+00 1.171059e+00 3.906940e+04 
4.974002e+00 1.136864e+00 6.250552e+04 
4.966444e+00 1.118082e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1134.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.672632e-03 1.992190e-11 1.000000e-05 
2.043719e-03 3.634072e-11 1.599859e-05 
2.646145e-03 7.888073e-11 2.559548e-05 
3.384953e-03 1.651156e-10 4.094915e-05 
4.161346e-03 3.067832e-10 6.551286e-05 
5.264957e-03 6.213189e-10 1.048113e-04 
6.838561e-03 1.361520e-09 1.676833e-04 
8.669237e-03 2.773784e-09 2.682696e-04 
1.091463e-02 5.535504e-09 4.291934e-04 
1.366189e-02 1.085582e-08 6.866488e-04 
1.750700e-02 2.284365e-08 1.098541e-03 
2.194663e-02 4.500223e-08 1.757511e-03 
2.808635e-02 9.432269e-08 2.811769e-03 
3.526162e-02 1.866541e-07 4.498433e-03 
4.482382e-02 3.834050e-07 7.196857e-03 
5.648412e-02 7.672039e-07 1.151395e-02 
7.187325e-02 1.580646e-06 1.842070e-02 
9.032521e-02 3.137340e-06 2.947052e-02 
1.147777e-01 6.437396e-06 4.714866e-02 
1.449201e-01 1.295768e-05 7.543120e-02 
1.832754e-01 2.620964e-05 1.206793e-01 
2.319251e-01 5.311331e-05 1.930698e-01 
2.935957e-01 1.077524e-04 3.088844e-01 
3.706816e-01 2.168754e-04 4.941713e-01 
4.686146e-01 4.382287e-04 7.906043e-01 
5.924161e-01 8.855386e-04 1.264855e+00 
7.490283e-01 1.790351e-03 2.023590e+00 
9.452572e-01 3.599814e-03 3.237458e+00 
1.190822e+00 7.202254e-03 5.179475e+00 
1.494031e+00 1.423923e-02 8.286428e+00 
1.870002e+00 2.797000e-02 1.325711e+01 
2.326736e+00 5.402658e-02 2.120951e+01 
2.866194e+00 1.014352e-01 3.393222e+01 
3.483711e+00 1.833958e-01 5.428675e+01 
4.149520e+00 3.132928e-01 8.685114e+01 
4.824789e+00 5.006536e-01 1.389495e+02 
5.436762e+00 7.342737e-01 2.222996e+02 
5.925249e+00 9.848881e-01 3.556480e+02 
6.239027e+00 1.207566e+00 5.689866e+02 
6.370739e+00 1.370078e+00 9.102982e+02 
6.343191e+00 1.460779e+00 1.456348e+03 
6.197328e+00 1.486463e+00 2.329952e+03 
5.981154e+00 1.464454e+00 3.727594e+03 
5.736798e+00 1.412765e+00 5.963623e+03 
5.497936e+00 1.346950e+00 9.540955e+03 
5.292166e+00 1.280088e+00 1.526418e+04 
5.131367e+00 1.219171e+00 2.442053e+04 
5.024141e+00 1.170132e+00 3.906940e+04 
4.973201e+00 1.136835e+00 6.250552e+04 
4.964905e+00 1.117822e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1135.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.671512e-03 1.989944e-11 1.000000e-05 
2.049176e-03 3.666492e-11 1.599859e-05 
2.660867e-03 8.027538e-11 2.559548e-05 
3.257339e-03 1.472657e-10 4.094915e-05 
4.245204e-03 3.259931e-10 6.551286e-05 
5.326246e-03 6.438376e-10 1.048113e-04 
6.680500e-03 1.270397e-09 1.676833e-04 
8.647765e-03 2.755653e-09 2.682696e-04 
1.085892e-02 5.455978e-09 4.291934e-04 
1.361292e-02 1.074896e-08 6.866488e-04 
1.746376e-02 2.269481e-08 1.098541e-03 
2.190620e-02 4.479342e-08 1.757511e-03 
2.787677e-02 9.230828e-08 2.811769e-03 
3.529628e-02 1.873701e-07 4.498433e-03 
4.460182e-02 3.780695e-07 7.196857e-03 
5.675047e-02 7.787947e-07 1.151395e-02 
7.141199e-02 1.551776e-06 1.842070e-02 
9.079330e-02 3.189178e-06 2.947052e-02 
1.145276e-01 6.401038e-06 4.714866e-02 
1.444738e-01 1.284968e-05 7.543120e-02 
1.833525e-01 2.626591e-05 1.206793e-01 
2.320033e-01 5.321395e-05 1.930698e-01 
2.938853e-01 1.081669e-04 3.088844e-01 
3.714170e-01 2.183607e-04 4.941713e-01 
4.695139e-01 4.411439e-04 7.906043e-01 
5.925953e-01 8.871224e-04 1.264855e+00 
7.489707e-01 1.791512e-03 2.023590e+00 
9.432562e-01 3.580167e-03 3.237458e+00 
1.188482e+00 7.166219e-03 5.179475e+00 
1.494833e+00 1.427456e-02 8.286428e+00 
1.868806e+00 2.794078e-02 1.325711e+01 
2.324712e+00 5.393294e-02 2.120951e+01 
2.861283e+00 1.010058e-01 3.393222e+01 
3.478222e+00 1.826963e-01 5.428675e+01 
4.147458e+00 3.130872e-01 8.685114e+01 
4.821152e+00 4.999477e-01 1.389495e+02 
5.434895e+00 7.340803e-01 2.222996e+02 
5.922452e+00 9.842549e-01 3.556480e+02 
6.237301e+00 1.207381e+00 5.689866e+02 
6.368890e+00 1.369779e+00 9.102982e+02 
6.339919e+00 1.459694e+00 1.456348e+03 
6.194742e+00 1.485708e+00 2.329952e+03 
5.978420e+00 1.463635e+00 3.727594e+03 
5.735625e+00 1.412632e+00 5.963623e+03 
5.495530e+00 1.346327e+00 9.540955e+03 
5.288761e+00 1.279137e+00 1.526418e+04 
5.129757e+00 1.218872e+00 2.442053e+04 
5.022420e+00 1.169806e+00 3.906940e+04 
4.970543e+00 1.136219e+00 6.250552e+04 
4.962294e+00 1.117225e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1136.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.584813e-03 1.697577e-11 1.000000e-05 
2.026514e-03 3.549312e-11 1.599859e-05 
2.605751e-03 7.545605e-11 2.559548e-05 
3.288237e-03 1.516298e-10 4.094915e-05 
4.273426e-03 3.328309e-10 6.551286e-05 
5.341947e-03 6.501207e-10 1.048113e-04 
6.744018e-03 1.308132e-09 1.676833e-04 
8.521488e-03 2.639013e-09 2.682696e-04 
1.070534e-02 5.232356e-09 4.291934e-04 
1.377849e-02 1.115579e-08 6.866488e-04 
1.735528e-02 2.229412e-08 1.098541e-03 
2.190749e-02 4.484081e-08 1.757511e-03 
2.783244e-02 9.194949e-08 2.811769e-03 
3.515467e-02 1.852870e-07 4.498433e-03 
4.436782e-02 3.724780e-07 7.196857e-03 
5.620519e-02 7.572273e-07 1.151395e-02 
7.162334e-02 1.566974e-06 1.842070e-02 
9.040318e-02 3.151019e-06 2.947052e-02 
1.143598e-01 6.378555e-06 4.714866e-02 
1.445274e-01 1.287531e-05 7.543120e-02 
1.828714e-01 2.608264e-05 1.206793e-01 
2.310800e-01 5.262748e-05 1.930698e-01 
2.926501e-01 1.069029e-04 3.088844e-01 
3.709434e-01 2.177183e-04 4.941713e-01 
4.690221e-01 4.401465e-04 7.906043e-01 
5.914049e-01 8.825645e-04 1.264855e+00 
7.469348e-01 1.778514e-03 2.023590e+00 
9.443423e-01 3.595685e-03 3.237458e+00 
1.188204e+00 7.167467e-03 5.179475e+00 
1.492104e+00 1.420911e-02 8.286428e+00 
1.868832e+00 2.796610e-02 1.325711e+01 
2.322861e+00 5.385123e-02 2.120951e+01 
2.860470e+00 1.010057e-01 3.393222e+01 
3.476611e+00 1.825971e-01 5.428675e+01 
4.142830e+00 3.123175e-01 8.685114e+01 
4.816733e+00 4.990095e-01 1.389495e+02 
5.430223e+00 7.328269e-01 2.222996e+02 
5.918743e+00 9.832123e-01 3.556480e+02 
6.234361e+00 1.206591e+00 5.689866e+02 
6.365159e+00 1.368502e+00 9.102982e+02 
6.338455e+00 1.459538e+00 1.456348e+03 
6.192365e+00 1.485055e+00 2.329952e+03 
5.977126e+00 1.463474e+00 3.727594e+03 
5.731930e+00 1.411438e+00 5.963623e+03 
5.495063e+00 1.346452e+00 9.540955e+03 
5.287146e+00 1.278827e+00 1.526418e+04 
5.127507e+00 1.218358e+00 2.442053e+04 
5.021374e+00 1.169697e+00 3.906940e+04 
4.968925e+00 1.135931e+00 6.250552e+04 
4.960455e+00 1.116870e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1137.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.658812e-03 1.948360e-11 1.000000e-05 
2.037204e-03 3.608950e-11 1.599859e-05 
2.559757e-03 7.159353e-11 2.559548e-05 
3.286642e-03 1.515426e-10 4.094915e-05 
4.166755e-03 3.087957e-10 6.551286e-05 
5.357726e-03 6.564759e-10 1.048113e-04 
6.660832e-03 1.261429e-09 1.676833e-04 
8.634240e-03 2.747576e-09 2.682696e-04 
1.079734e-02 5.373130e-09 4.291934e-04 
1.364682e-02 1.084854e-08 6.866488e-04 
1.722820e-02 2.182715e-08 1.098541e-03 
2.188253e-02 4.472705e-08 1.757511e-03 
2.769804e-02 9.070369e-08 2.811769e-03 
3.500255e-02 1.830531e-07 4.498433e-03 
4.459035e-02 3.784436e-07 7.196857e-03 
5.620082e-02 7.577174e-07 1.151395e-02 
7.145530e-02 1.557341e-06 1.842070e-02 
9.034263e-02 3.147459e-06 2.947052e-02 
1.141595e-01 6.350692e-06 4.714866e-02 
1.445565e-01 1.289443e-05 7.543120e-02 
1.828987e-01 2.611728e-05 1.206793e-01 
2.317487e-01 5.313238e-05 1.930698e-01 
2.922858e-01 1.065979e-04 3.088844e-01 
3.703206e-01 2.168142e-04 4.941713e-01 
4.676057e-01 4.365556e-04 7.906043e-01 
5.913709e-01 8.831880e-04 1.264855e+00 
7.478007e-01 1.786268e-03 2.023590e+00 
9.428628e-01 3.581967e-03 3.237458e+00 
1.188031e+00 7.170600e-03 5.179475e+00 
1.489867e+00 1.415778e-02 8.286428e+00 
1.866109e+00 2.786868e-02 1.325711e+01 
2.320978e+00 5.376726e-02 2.120951e+01 
2.858731e+00 1.009086e-01 3.393222e+01 
3.471828e+00 1.820076e-01 5.428675e+01 
4.140734e+00 3.121038e-01 8.685114e+01 
4.815755e+00 4.990931e-01 1.389495e+02 
5.428743e+00 7.327781e-01 2.222996e+02 
5.913967e+00 9.816909e-01 3.556480e+02 
6.230162e+00 1.205175e+00 5.689866e+02 
6.361619e+00 1.367325e+00 9.102982e+02 
6.335998e+00 1.458870e+00 1.456348e+03 
6.190688e+00 1.484744e+00 2.329952e+03 
5.975747e+00 1.463274e+00 3.727594e+03 
5.731582e+00 1.411652e+00 5.963623e+03 
5.492832e+00 1.345896e+00 9.540955e+03 
5.285364e+00 1.278457e+00 1.526418e+04 
5.124100e+00 1.217454e+00 2.442053e+04 
5.019618e+00 1.169359e+00 3.906940e+04 
4.965834e+00 1.135178e+00 6.250552e+04 
4.959237e+00 1.116711e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1138.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.593227e-03 1.727793e-11 1.000000e-05 
2.074383e-03 3.813521e-11 1.599859e-05 
2.641021e-03 7.869998e-11 2.559548e-05 
3.373060e-03 1.639575e-10 4.094915e-05 
4.170784e-03 3.099647e-10 6.551286e-05 
5.324193e-03 6.447933e-10 1.048113e-04 
6.823199e-03 1.357136e-09 1.676833e-04 
8.445601e-03 2.573658e-09 2.682696e-04 
1.078207e-02 5.355078e-09 4.291934e-04 
1.373961e-02 1.108108e-08 6.866488e-04 
1.737820e-02 2.242195e-08 1.098541e-03 
2.182549e-02 4.441724e-08 1.757511e-03 
2.763695e-02 9.018407e-08 2.811769e-03 
3.507776e-02 1.843976e-07 4.498433e-03 
4.448301e-02 3.760476e-07 7.196857e-03 
5.622379e-02 7.593137e-07 1.151395e-02 
7.138136e-02 1.553876e-06 1.842070e-02 
9.053754e-02 3.170661e-06 2.947052e-02 
1.143694e-01 6.391403e-06 4.714866e-02 
1.447456e-01 1.295649e-05 7.543120e-02 
1.832512e-01 2.629167e-05 1.206793e-01 
2.315483e-01 5.304128e-05 1.930698e-01 
2.930476e-01 1.075279e-04 3.088844e-01 
3.700352e-01 2.165034e-04 4.941713e-01 
4.675826e-01 4.368746e-04 7.906043e-01 
5.909953e-01 8.822807e-04 1.264855e+00 
7.454861e-01 1.771297e-03 2.023590e+00 
9.419788e-01 3.575040e-03 3.237458e+00 
1.186497e+00 7.149152e-03 5.179475e+00 
1.490923e+00 1.420018e-02 8.286428e+00 
1.865130e+00 2.784907e-02 1.325711e+01 
2.317107e+00 5.354640e-02 2.120951e+01 
2.857209e+00 1.008341e-01 3.393222e+01 
3.471528e+00 1.821104e-01 5.428675e+01 
4.139979e+00 3.121846e-01 8.685114e+01 
4.810958e+00 4.980421e-01 1.389495e+02 
5.423074e+00 7.311479e-01 2.222996e+02 
5.912303e+00 9.815638e-01 3.556480e+02 
6.227967e+00 1.204754e+00 5.689866e+02 
6.360219e+00 1.367256e+00 9.102982e+02 
6.332337e+00 1.457583e+00 1.456348e+03 
6.189371e+00 1.484610e+00 2.329952e+03 
5.973227e+00 1.462551e+00 3.727594e+03 
5.729551e+00 1.411157e+00 5.963623e+03 
5.491598e+00 1.345725e+00 9.540955e+03 
5.284126e+00 1.278281e+00 1.526418e+04 
5.122667e+00 1.217213e+00 2.442053e+04 
5.016979e+00 1.168735e+00 3.906940e+04 
4.963140e+00 1.134549e+00 6.250552e+04 
4.956365e+00 1.116030e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1139.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.599971e-03 1.751366e-11 1.000000e-05 
2.066591e-03 3.774019e-11 1.599859e-05 
2.660101e-03 8.048873e-11 2.559548e-05 
3.298127e-03 1.534061e-10 4.094915e-05 
4.178385e-03 3.119364e-10 6.551286e-05 
5.392620e-03 6.705639e-10 1.048113e-04 
6.752067e-03 1.316288e-09 1.676833e-04 
8.630215e-03 2.748562e-09 2.682696e-04 
1.080522e-02 5.394376e-09 4.291934e-04 
1.380369e-02 1.124674e-08 6.866488e-04 
1.735324e-02 2.234509e-08 1.098541e-03 
2.207582e-02 4.600357e-08 1.757511e-03 
2.761798e-02 9.007757e-08 2.811769e-03 
3.519849e-02 1.864720e-07 4.498433e-03 
4.434669e-02 3.729284e-07 7.196857e-03 
5.624717e-02 7.609294e-07 1.151395e-02 
7.114400e-02 1.539779e-06 1.842070e-02 
9.018921e-02 3.136960e-06 2.947052e-02 
1.143390e-01 6.391918e-06 4.714866e-02 
1.445720e-01 1.292125e-05 7.543120e-02 
1.824205e-01 2.595854e-05 1.206793e-01 
2.311443e-01 5.281048e-05 1.930698e-01 
2.922449e-01 1.067406e-04 3.088844e-01 
3.691818e-01 2.151980e-04 4.941713e-01 
4.667085e-01 4.348109e-04 7.906043e-01 
5.908691e-01 8.824892e-04 1.264855e+00 
7.459618e-01 1.776242e-03 2.023590e+00 
9.416252e-01 3.574144e-03 3.237458e+00 
1.185726e+00 7.141474e-03 5.179475e+00 
1.488892e+00 1.415467e-02 8.286428e+00 
1.863216e+00 2.778775e-02 1.325711e+01 
2.316301e+00 5.353656e-02 2.120951e+01 
2.852323e+00 1.004080e-01 3.393222e+01 
3.468839e+00 1.818442e-01 5.428675e+01 
4.136224e+00 3.116062e-01 8.685114e+01 
4.806558e+00 4.971095e-01 1.389495e+02 
5.419872e+00 7.304485e-01 2.222996e+02 
5.909485e+00 9.809189e-01 3.556480e+02 
6.224783e+00 1.203840e+00 5.689866e+02 
6.355915e+00 1.365680e+00 9.102982e+02 
6.330131e+00 1.457044e+00 1.456348e+03 
6.186211e+00 1.483571e+00 2.329952e+03 
5.971099e+00 1.462007e+00 3.727594e+03 
5.727414e+00 1.410617e+00 5.963623e+03 
5.488101e+00 1.344678e+00 9.540955e+03 
5.281919e+00 1.277757e+00 1.526418e+04 
5.119695e+00 1.216455e+00 2.442053e+04 
5.013926e+00 1.167978e+00 3.906940e+04 
4.961250e+00 1.134175e+00 6.250552e+04 
4.953820e+00 1.115452e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-114.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.620978e-02 1.822858e-09 1.000000e-05 
2.053815e-02 3.707711e-09 1.599859e-05 
2.623247e-02 7.725722e-09 2.559548e-05 
3.345521e-02 1.602555e-08 4.094915e-05 
4.194621e-02 3.158638e-08 6.551286e-05 
5.323918e-02 6.458266e-08 1.048113e-04 
6.717460e-02 1.297290e-07 1.676833e-04 
8.513604e-02 2.640964e-07 2.682696e-04 
1.088645e-01 5.521802e-07 4.291934e-04 
1.379450e-01 1.123416e-06 6.866488e-04 
1.734045e-01 2.231538e-06 1.098541e-03 
2.206871e-01 4.599972e-06 1.757511e-03 
2.783297e-01 9.227945e-06 2.811769e-03 
3.522515e-01 1.870628e-05 4.498433e-03 
4.441197e-01 3.749152e-05 7.196857e-03 
5.636568e-01 7.664504e-05 1.151395e-02 
7.121435e-01 1.545799e-04 1.842070e-02 
8.999257e-01 3.119520e-04 2.947052e-02 
1.141617e+00 6.368773e-04 4.714866e-02 
1.440610e+00 1.279905e-03 7.543120e-02 
1.821948e+00 2.589504e-03 1.206793e-01 
2.301779e+00 5.222881e-03 1.930698e-01 
2.905305e+00 1.050683e-02 3.088844e-01 
3.661617e+00 2.104736e-02 4.941713e-01 
4.598823e+00 4.174191e-02 7.906043e-01 
5.754557e+00 8.192006e-02 1.264855e+00 
7.162377e+00 1.583692e-01 2.023590e+00 
8.833758e+00 2.983661e-01 3.237458e+00 
1.075925e+01 5.426266e-01 5.179475e+00 
1.285297e+01 9.345896e-01 8.286428e+00 
1.498695e+01 1.505150e+00 1.325711e+01 
1.695472e+01 2.231331e+00 2.120951e+01 
1.853865e+01 3.018750e+00 3.393222e+01 
1.959876e+01 3.739696e+00 5.428675e+01 
2.007962e+01 4.278390e+00 8.685114e+01 
2.003776e+01 4.586778e+00 1.389495e+02 
1.960996e+01 4.687294e+00 2.222996e+02 
1.895006e+01 4.633708e+00 3.556480e+02 
1.817809e+01 4.476067e+00 5.689866e+02 
1.742396e+01 4.273579e+00 9.102982e+02 
1.675270e+01 4.058694e+00 1.456348e+03 
1.623048e+01 3.864335e+00 2.329952e+03 
1.587791e+01 3.706490e+00 3.727594e+03 
1.568904e+01 3.592793e+00 5.963623e+03 
1.566007e+01 3.531241e+00 9.540955e+03 
1.573221e+01 3.510960e+00 1.526418e+04 
1.586238e+01 3.522963e+00 2.442053e+04 
1.601565e+01 3.557069e+00 3.906940e+04 
1.614512e+01 3.595796e+00 6.250552e+04 
1.624087e+01 3.631910e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1140.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.609558e-03 1.784605e-11 1.000000e-05 
2.018953e-03 3.522090e-11 1.599859e-05 
2.645803e-03 7.926736e-11 2.559548e-05 
3.334631e-03 1.586956e-10 4.094915e-05 
4.218948e-03 3.213913e-10 6.551286e-05 
5.259854e-03 6.227915e-10 1.048113e-04 
6.754936e-03 1.319124e-09 1.676833e-04 
8.466251e-03 2.597139e-09 2.682696e-04 
1.091023e-02 5.558063e-09 4.291934e-04 
1.367259e-02 1.093892e-08 6.866488e-04 
1.718554e-02 2.172259e-08 1.098541e-03 
2.177238e-02 4.417123e-08 1.757511e-03 
2.755844e-02 8.957486e-08 2.811769e-03 
3.489174e-02 1.817985e-07 4.498433e-03 
4.424941e-02 3.708047e-07 7.196857e-03 
5.648128e-02 7.711469e-07 1.151395e-02 
7.128583e-02 1.550366e-06 1.842070e-02 
8.996004e-02 3.115841e-06 2.947052e-02 
1.142003e-01 6.374269e-06 4.714866e-02 
1.439536e-01 1.276737e-05 7.543120e-02 
1.820049e-01 2.580416e-05 1.206793e-01 
2.303603e-01 5.232089e-05 1.930698e-01 
2.921316e-01 1.067100e-04 3.088844e-01 
3.688604e-01 2.148249e-04 4.941713e-01 
4.672116e-01 4.366010e-04 7.906043e-01 
5.907339e-01 8.826571e-04 1.264855e+00 
7.442498e-01 1.765594e-03 2.023590e+00 
9.394066e-01 3.552070e-03 3.237458e+00 
1.184599e+00 7.127374e-03 5.179475e+00 
1.488002e+00 1.414163e-02 8.286428e+00 
1.860643e+00 2.769722e-02 1.325711e+01 
2.312846e+00 5.334460e-02 2.120951e+01 
2.852708e+00 1.005325e-01 3.393222e+01 
3.466611e+00 1.816491e-01 5.428675e+01 
4.130354e+00 3.105643e-01 8.685114e+01 
4.803418e+00 4.965502e-01 1.389495e+02 
5.416542e+00 7.297001e-01 2.222996e+02 
5.905393e+00 9.797025e-01 3.556480e+02 
6.221242e+00 1.202749e+00 5.689866e+02 
6.354881e+00 1.365800e+00 9.102982e+02 
6.327966e+00 1.456525e+00 1.456348e+03 
6.183807e+00 1.482902e+00 2.329952e+03 
5.968839e+00 1.461402e+00 3.727594e+03 
5.724480e+00 1.409741e+00 5.963623e+03 
5.485777e+00 1.344084e+00 9.540955e+03 
5.278792e+00 1.276904e+00 1.526418e+04 
5.118426e+00 1.216269e+00 2.442053e+04 
5.010950e+00 1.167245e+00 3.906940e+04 
4.958302e+00 1.133465e+00 6.250552e+04 
4.951354e+00 1.114898e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1141.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.628921e-03 1.851411e-11 1.000000e-05 
2.004208e-03 3.448503e-11 1.599859e-05 
2.558597e-03 7.174776e-11 2.559548e-05 
3.255643e-03 1.478131e-10 4.094915e-05 
4.230088e-03 3.242283e-10 6.551286e-05 
5.218531e-03 6.087616e-10 1.048113e-04 
6.716485e-03 1.297863e-09 1.676833e-04 
8.476499e-03 2.608868e-09 2.682696e-04 
1.074781e-02 5.318177e-09 4.291934e-04 
1.375984e-02 1.115945e-08 6.866488e-04 
1.730770e-02 2.220858e-08 1.098541e-03 
2.175876e-02 4.412709e-08 1.757511e-03 
2.759842e-02 9.004415e-08 2.811769e-03 
3.529838e-02 1.883943e-07 4.498433e-03 
4.427830e-02 3.718575e-07 7.196857e-03 
5.603438e-02 7.536471e-07 1.151395e-02 
7.095561e-02 1.530262e-06 1.842070e-02 
8.990893e-02 3.113261e-06 2.947052e-02 
1.139884e-01 6.344411e-06 4.714866e-02 
1.440477e-01 1.280362e-05 7.543120e-02 
1.826723e-01 2.611194e-05 1.206793e-01 
2.306857e-01 5.258897e-05 1.930698e-01 
2.919470e-01 1.066013e-04 3.088844e-01 
3.689355e-01 2.151445e-04 4.941713e-01 
4.662317e-01 4.342404e-04 7.906043e-01 
5.897518e-01 8.790327e-04 1.264855e+00 
7.449727e-01 1.772289e-03 2.023590e+00 
9.400770e-01 3.562779e-03 3.237458e+00 
1.182038e+00 7.087505e-03 5.179475e+00 
1.486304e+00 1.410565e-02 8.286428e+00 
1.859610e+00 2.767512e-02 1.325711e+01 
2.313316e+00 5.342238e-02 2.120951e+01 
2.850729e+00 1.004099e-01 3.393222e+01 
3.463239e+00 1.812774e-01 5.428675e+01 
4.129312e+00 3.105805e-01 8.685114e+01 
4.800804e+00 4.961464e-01 1.389495e+02 
5.413353e+00 7.290046e-01 2.222996e+02 
5.901993e+00 9.787954e-01 3.556480e+02 
6.218847e+00 1.202227e+00 5.689866e+02 
6.350737e+00 1.364306e+00 9.102982e+02 
6.326150e+00 1.456184e+00 1.456348e+03 
6.181637e+00 1.482347e+00 2.329952e+03 
5.965857e+00 1.460466e+00 3.727594e+03 
5.722228e+00 1.409152e+00 5.963623e+03 
5.485538e+00 1.344296e+00 9.540955e+03 
5.277895e+00 1.276849e+00 1.526418e+04 
5.116402e+00 1.215829e+00 2.442053e+04 
5.008925e+00 1.166819e+00 3.906940e+04 
4.957974e+00 1.133584e+00 6.250552e+04 
4.948732e+00 1.114296e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1142.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.579923e-03 1.690793e-11 1.000000e-05 
2.086859e-03 3.896387e-11 1.599859e-05 
2.623714e-03 7.743417e-11 2.559548e-05 
3.291486e-03 1.528830e-10 4.094915e-05 
4.150998e-03 3.066483e-10 6.551286e-05 
5.338920e-03 6.524440e-10 1.048113e-04 
6.635708e-03 1.252693e-09 1.676833e-04 
8.448291e-03 2.585173e-09 2.682696e-04 
1.078071e-02 5.371873e-09 4.291934e-04 
1.364112e-02 1.088262e-08 6.866488e-04 
1.731544e-02 2.225789e-08 1.098541e-03 
2.197984e-02 4.552574e-08 1.757511e-03 
2.770020e-02 9.112387e-08 2.811769e-03 
3.508498e-02 1.851601e-07 4.498433e-03 
4.435257e-02 3.740594e-07 7.196857e-03 
5.598661e-02 7.523803e-07 1.151395e-02 
7.075635e-02 1.518736e-06 1.842070e-02 
9.009281e-02 3.135147e-06 2.947052e-02 
1.134956e-01 6.267986e-06 4.714866e-02 
1.442262e-01 1.286256e-05 7.543120e-02 
1.820078e-01 2.585067e-05 1.206793e-01 
2.299055e-01 5.210281e-05 1.930698e-01 
2.909046e-01 1.055560e-04 3.088844e-01 
3.679320e-01 2.135809e-04 4.941713e-01 
4.666587e-01 4.358155e-04 7.906043e-01 
5.896664e-01 8.794200e-04 1.264855e+00 
7.428065e-01 1.758420e-03 2.023590e+00 
9.374242e-01 3.535819e-03 3.237458e+00 
1.182771e+00 7.106840e-03 5.179475e+00 
1.484003e+00 1.405259e-02 8.286428e+00 
1.857737e+00 2.761570e-02 1.325711e+01 
2.311398e+00 5.333594e-02 2.120951e+01 
2.846752e+00 1.000790e-01 3.393222e+01 
3.458251e+00 1.806571e-01 5.428675e+01 
4.126506e+00 3.102102e-01 8.685114e+01 
4.797770e+00 4.956180e-01 1.389495e+02 
5.411289e+00 7.287323e-01 2.222996e+02 
5.899472e+00 9.782813e-01 3.556480e+02 
6.214485e+00 1.200726e+00 5.689866e+02 
6.349247e+00 1.364187e+00 9.102982e+02 
6.323815e+00 1.455577e+00 1.456348e+03 
6.179956e+00 1.482031e+00 2.329952e+03 
5.963918e+00 1.460007e+00 3.727594e+03 
5.720794e+00 1.408906e+00 5.963623e+03 
5.483341e+00 1.343751e+00 9.540955e+03 
5.276057e+00 1.276457e+00 1.526418e+04 
5.114329e+00 1.215372e+00 2.442053e+04 
5.009399e+00 1.167199e+00 3.906940e+04 
4.953935e+00 1.132529e+00 6.250552e+04 
4.948861e+00 1.114560e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1143.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.624467e-03 1.839484e-11 1.000000e-05 
2.026577e-03 3.571513e-11 1.599859e-05 
2.611471e-03 7.642205e-11 2.559548e-05 
3.237035e-03 1.455477e-10 4.094915e-05 
4.122917e-03 3.007302e-10 6.551286e-05 
5.224516e-03 6.119296e-10 1.048113e-04 
6.684023e-03 1.281377e-09 1.676833e-04 
8.568467e-03 2.699433e-09 2.682696e-04 
1.072562e-02 5.294572e-09 4.291934e-04 
1.374707e-02 1.114791e-08 6.866488e-04 
1.722713e-02 2.193826e-08 1.098541e-03 
2.186546e-02 4.485791e-08 1.757511e-03 
2.756412e-02 8.986607e-08 2.811769e-03 
3.485904e-02 1.817649e-07 4.498433e-03 
4.418019e-02 3.700385e-07 7.196857e-03 
5.599281e-02 7.532891e-07 1.151395e-02 
7.117622e-02 1.547286e-06 1.842070e-02 
8.973120e-02 3.100260e-06 2.947052e-02 
1.133097e-01 6.242694e-06 4.714866e-02 
1.434126e-01 1.265717e-05 7.543120e-02 
1.822477e-01 2.597575e-05 1.206793e-01 
2.305165e-01 5.256531e-05 1.930698e-01 
2.905963e-01 1.053129e-04 3.088844e-01 
3.688847e-01 2.154324e-04 4.941713e-01 
4.653640e-01 4.325772e-04 7.906043e-01 
5.890922e-01 8.776211e-04 1.264855e+00 
7.422685e-01 1.756137e-03 2.023590e+00 
9.364568e-01 3.527969e-03 3.237458e+00 
1.180654e+00 7.074972e-03 5.179475e+00 
1.483001e+00 1.403637e-02 8.286428e+00 
1.857579e+00 2.763244e-02 1.325711e+01 
2.306924e+00 5.307425e-02 2.120951e+01 
2.844772e+00 9.995626e-02 3.393222e+01 
3.457153e+00 1.806357e-01 5.428675e+01 
4.123929e+00 3.098897e-01 8.685114e+01 
4.795021e+00 4.951735e-01 1.389495e+02 
5.408395e+00 7.281468e-01 2.222996e+02 
5.896170e+00 9.774170e-01 3.556480e+02 
6.211388e+00 1.199853e+00 5.689866e+02 
6.346493e+00 1.363412e+00 9.102982e+02 
6.321247e+00 1.454848e+00 1.456348e+03 
6.177418e+00 1.481295e+00 2.329952e+03 
5.961419e+00 1.459291e+00 3.727594e+03 
5.718515e+00 1.408304e+00 5.963623e+03 
5.479626e+00 1.342618e+00 9.540955e+03 
5.273911e+00 1.275954e+00 1.526418e+04 
5.113320e+00 1.215273e+00 2.442053e+04 
5.005067e+00 1.166027e+00 3.906940e+04 
4.951812e+00 1.132080e+00 6.250552e+04 
4.945182e+00 1.113623e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1144.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.654926e-03 1.946608e-11 1.000000e-05 
2.077181e-03 3.849162e-11 1.599859e-05 
2.594662e-03 7.502146e-11 2.559548e-05 
3.320577e-03 1.572474e-10 4.094915e-05 
4.137599e-03 3.042202e-10 6.551286e-05 
5.280240e-03 6.322721e-10 1.048113e-04 
6.743890e-03 1.317269e-09 1.676833e-04 
8.576102e-03 2.709023e-09 2.682696e-04 
1.071523e-02 5.283820e-09 4.291934e-04 
1.366908e-02 1.096886e-08 6.866488e-04 
1.726754e-02 2.211234e-08 1.098541e-03 
2.177827e-02 4.436221e-08 1.757511e-03 
2.780978e-02 9.237106e-08 2.811769e-03 
3.506034e-02 1.850939e-07 4.498433e-03 
4.425214e-02 3.721746e-07 7.196857e-03 
5.622997e-02 7.635687e-07 1.151395e-02 
7.115651e-02 1.547354e-06 1.842070e-02 
8.991711e-02 3.122300e-06 2.947052e-02 
1.132652e-01 6.240800e-06 4.714866e-02 
1.438772e-01 1.279177e-05 7.543120e-02 
1.817329e-01 2.577876e-05 1.206793e-01 
2.299876e-01 5.224997e-05 1.930698e-01 
2.905534e-01 1.053583e-04 3.088844e-01 
3.686141e-01 2.151467e-04 4.941713e-01 
4.652770e-01 4.327125e-04 7.906043e-01 
5.887145e-01 8.767000e-04 1.264855e+00 
7.433825e-01 1.765589e-03 2.023590e+00 
9.364519e-01 3.530987e-03 3.237458e+00 
1.179178e+00 7.054644e-03 5.179475e+00 
1.482150e+00 1.402441e-02 8.286428e+00 
1.855138e+00 2.754781e-02 1.325711e+01 
2.306589e+00 5.309637e-02 2.120951e+01 
2.842894e+00 9.984422e-02 3.393222e+01 
3.454857e+00 1.804297e-01 5.428675e+01 
4.121529e+00 3.096077e-01 8.685114e+01 
4.790092e+00 4.940837e-01 1.389495e+02 
5.405145e+00 7.274264e-01 2.222996e+02 
5.892696e+00 9.764750e-01 3.556480e+02 
6.208091e+00 1.198880e+00 5.689866e+02 
6.342150e+00 1.361813e+00 9.102982e+02 
6.317135e+00 1.453325e+00 1.456348e+03 
6.174209e+00 1.480228e+00 2.329952e+03 
5.960130e+00 1.459129e+00 3.727594e+03 
5.716702e+00 1.407898e+00 5.963623e+03 
5.477965e+00 1.342279e+00 9.540955e+03 
5.271071e+00 1.275202e+00 1.526418e+04 
5.111026e+00 1.214741e+00 2.442053e+04 
5.003205e+00 1.165652e+00 3.906940e+04 
4.951665e+00 1.132254e+00 6.250552e+04 
4.943888e+00 1.113438e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1145.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.592805e-03 1.737042e-11 1.000000e-05 
2.025925e-03 3.574311e-11 1.599859e-05 
2.566644e-03 7.268076e-11 2.559548e-05 
3.295582e-03 1.538576e-10 4.094915e-05 
4.228597e-03 3.250209e-10 6.551286e-05 
5.340929e-03 6.548966e-10 1.048113e-04 
6.650839e-03 1.264596e-09 1.676833e-04 
8.410018e-03 2.556897e-09 2.682696e-04 
1.068433e-02 5.242808e-09 4.291934e-04 
1.348863e-02 1.054935e-08 6.866488e-04 
1.725015e-02 2.206485e-08 1.098541e-03 
2.196872e-02 4.557608e-08 1.757511e-03 
2.774890e-02 9.184597e-08 2.811769e-03 
3.515683e-02 1.867894e-07 4.498433e-03 
4.404915e-02 3.673974e-07 7.196857e-03 
5.613621e-02 7.604198e-07 1.151395e-02 
7.070277e-02 1.519269e-06 1.842070e-02 
8.988078e-02 3.121242e-06 2.947052e-02 
1.136377e-01 6.308081e-06 4.714866e-02 
1.435396e-01 1.271303e-05 7.543120e-02 
1.820791e-01 2.594904e-05 1.206793e-01 
2.299573e-01 5.227497e-05 1.930698e-01 
2.907884e-01 1.057064e-04 3.088844e-01 
3.673726e-01 2.131665e-04 4.941713e-01 
4.653569e-01 4.333135e-04 7.906043e-01 
5.875674e-01 8.723480e-04 1.264855e+00 
7.409094e-01 1.749562e-03 2.023590e+00 
9.351993e-01 3.519912e-03 3.237458e+00 
1.179696e+00 7.070058e-03 5.179475e+00 
1.481476e+00 1.401744e-02 8.286428e+00 
1.854287e+00 2.753370e-02 1.325711e+01 
2.303246e+00 5.291243e-02 2.120951e+01 
2.841315e+00 9.976309e-02 3.393222e+01 
3.452935e+00 1.802809e-01 5.428675e+01 
4.116388e+00 3.087260e-01 8.685114e+01 
4.788652e+00 4.940259e-01 1.389495e+02 
5.401372e+00 7.265092e-01 2.222996e+02 
5.889773e+00 9.757794e-01 3.556480e+02 
6.205606e+00 1.198310e+00 5.689866e+02 
6.341016e+00 1.361876e+00 9.102982e+02 
6.314312e+00 1.452464e+00 1.456348e+03 
6.171152e+00 1.479234e+00 2.329952e+03 
5.957805e+00 1.458491e+00 3.727594e+03 
5.713945e+00 1.407094e+00 5.963623e+03 
5.477106e+00 1.342249e+00 9.540955e+03 
5.269360e+00 1.274854e+00 1.526418e+04 
5.110161e+00 1.214690e+00 2.442053e+04 
5.002986e+00 1.165807e+00 3.906940e+04 
4.948656e+00 1.131524e+00 6.250552e+04 
4.940713e+00 1.112659e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1146.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.566963e-03 1.655303e-11 1.000000e-05 
2.051741e-03 3.715946e-11 1.599859e-05 
2.565999e-03 7.268940e-11 2.559548e-05 
3.326221e-03 1.583269e-10 4.094915e-05 
4.230245e-03 3.256852e-10 6.551286e-05 
5.317851e-03 6.470086e-10 1.048113e-04 
6.685243e-03 1.285444e-09 1.676833e-04 
8.454466e-03 2.599920e-09 2.682696e-04 
1.063096e-02 5.169150e-09 4.291934e-04 
1.364011e-02 1.091829e-08 6.866488e-04 
1.705922e-02 2.135893e-08 1.098541e-03 
2.167509e-02 4.381111e-08 1.757511e-03 
2.770339e-02 9.147467e-08 2.811769e-03 
3.475228e-02 1.805728e-07 4.498433e-03 
4.440124e-02 3.766065e-07 7.196857e-03 
5.621209e-02 7.641742e-07 1.151395e-02 
7.056388e-02 1.511652e-06 1.842070e-02 
8.927265e-02 3.060987e-06 2.947052e-02 
1.136321e-01 6.312650e-06 4.714866e-02 
1.436034e-01 1.274111e-05 7.543120e-02 
1.817428e-01 2.582805e-05 1.206793e-01 
2.293941e-01 5.193716e-05 1.930698e-01 
2.910188e-01 1.060504e-04 3.088844e-01 
3.674505e-01 2.134883e-04 4.941713e-01 
4.640858e-01 4.301484e-04 7.906043e-01 
5.877478e-01 8.739123e-04 1.264855e+00 
7.415564e-01 1.755674e-03 2.023590e+00 
9.358713e-01 3.530565e-03 3.237458e+00 
1.177315e+00 7.033508e-03 5.179475e+00 
1.481058e+00 1.401770e-02 8.286428e+00 
1.850792e+00 2.740248e-02 1.325711e+01 
2.303735e+00 5.299085e-02 2.120951e+01 
2.838229e+00 9.952526e-02 3.393222e+01 
3.448034e+00 1.796746e-01 5.428675e+01 
4.115142e+00 3.086961e-01 8.685114e+01 
4.786086e+00 4.936345e-01 1.389495e+02 
5.395546e+00 7.248195e-01 2.222996e+02 
5.885499e+00 9.744785e-01 3.556480e+02 
6.202840e+00 1.197599e+00 5.689866e+02 
6.336037e+00 1.359946e+00 9.102982e+02 
6.313424e+00 1.452598e+00 1.456348e+03 
6.169446e+00 1.478904e+00 2.329952e+03 
5.954612e+00 1.457455e+00 3.727594e+03 
5.711276e+00 1.406326e+00 5.963623e+03 
5.474847e+00 1.341679e+00 9.540955e+03 
5.268396e+00 1.274773e+00 1.526418e+04 
5.108234e+00 1.214281e+00 2.442053e+04 
5.000100e+00 1.165102e+00 3.906940e+04 
4.945117e+00 1.130627e+00 6.250552e+04 
4.939121e+00 1.112380e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1147.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.618031e-03 1.824068e-11 1.000000e-05 
1.991387e-03 3.400534e-11 1.599859e-05 
2.570535e-03 7.313931e-11 2.559548e-05 
3.299931e-03 1.547372e-10 4.094915e-05 
4.200600e-03 3.191644e-10 6.551286e-05 
5.289471e-03 6.372607e-10 1.048113e-04 
6.644542e-03 1.263210e-09 1.676833e-04 
8.365840e-03 2.521210e-09 2.682696e-04 
1.071363e-02 5.295300e-09 4.291934e-04 
1.368415e-02 1.103401e-08 6.866488e-04 
1.721326e-02 2.196192e-08 1.098541e-03 
2.175190e-02 4.431718e-08 1.757511e-03 
2.750288e-02 8.958091e-08 2.811769e-03 
3.489595e-02 1.829810e-07 4.498433e-03 
4.401811e-02 3.672618e-07 7.196857e-03 
5.568008e-02 7.433301e-07 1.151395e-02 
7.106747e-02 1.545595e-06 1.842070e-02 
8.948303e-02 3.085368e-06 2.947052e-02 
1.136575e-01 6.322391e-06 4.714866e-02 
1.433800e-01 1.269282e-05 7.543120e-02 
1.812170e-01 2.562688e-05 1.206793e-01 
2.299431e-01 5.235654e-05 1.930698e-01 
2.905991e-01 1.056843e-04 3.088844e-01 
3.672980e-01 2.134086e-04 4.941713e-01 
4.645213e-01 4.317359e-04 7.906043e-01 
5.871013e-01 8.717918e-04 1.264855e+00 
7.401584e-01 1.747289e-03 2.023590e+00 
9.348733e-01 3.522351e-03 3.237458e+00 
1.177168e+00 7.036970e-03 5.179475e+00 
1.479345e+00 1.398130e-02 8.286428e+00 
1.849294e+00 2.735973e-02 1.325711e+01 
2.301744e+00 5.289935e-02 2.120951e+01 
2.836549e+00 9.943351e-02 3.393222e+01 
3.446099e+00 1.795238e-01 5.428675e+01 
4.109205e+00 3.076411e-01 8.685114e+01 
4.781036e+00 4.925087e-01 1.389495e+02 
5.394506e+00 7.249291e-01 2.222996e+02 
5.881113e+00 9.731274e-01 3.556480e+02 
6.200042e+00 1.196872e+00 5.689866e+02 
6.334743e+00 1.359925e+00 9.102982e+02 
6.309795e+00 1.451320e+00 1.456348e+03 
6.167483e+00 1.478447e+00 2.329952e+03 
5.953836e+00 1.457526e+00 3.727594e+03 
5.709151e+00 1.405787e+00 5.963623e+03 
5.472087e+00 1.340913e+00 9.540955e+03 
5.266198e+00 1.274250e+00 1.526418e+04 
5.104247e+00 1.213177e+00 2.442053e+04 
4.997898e+00 1.164616e+00 3.906940e+04 
4.945561e+00 1.130987e+00 6.250552e+04 
4.935937e+00 1.111598e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1148.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.624840e-03 1.848804e-11 1.000000e-05 
2.060161e-03 3.768447e-11 1.599859e-05 
2.581558e-03 7.414887e-11 2.559548e-05 
3.225033e-03 1.445644e-10 4.094915e-05 
4.205703e-03 3.206082e-10 6.551286e-05 
5.276740e-03 6.332218e-10 1.048113e-04 
6.597180e-03 1.237468e-09 1.676833e-04 
8.493542e-03 2.640738e-09 2.682696e-04 
1.081168e-02 5.446757e-09 4.291934e-04 
1.348184e-02 1.056104e-08 6.866488e-04 
1.718856e-02 2.188657e-08 1.098541e-03 
2.159097e-02 4.337859e-08 1.757511e-03 
2.743763e-02 8.902237e-08 2.811769e-03 
3.472849e-02 1.805166e-07 4.498433e-03 
4.424050e-02 3.731815e-07 7.196857e-03 
5.578867e-02 7.483394e-07 1.151395e-02 
7.045581e-02 1.507343e-06 1.842070e-02 
8.930604e-02 3.069770e-06 2.947052e-02 
1.130486e-01 6.226761e-06 4.714866e-02 
1.428600e-01 1.256615e-05 7.543120e-02 
1.813016e-01 2.568515e-05 1.206793e-01 
2.291514e-01 5.186281e-05 1.930698e-01 
2.892859e-01 1.043491e-04 3.088844e-01 
3.663141e-01 2.118829e-04 4.941713e-01 
4.631905e-01 4.284098e-04 7.906043e-01 
5.864226e-01 8.695295e-04 1.264855e+00 
7.395126e-01 1.744238e-03 2.023590e+00 
9.331300e-01 3.505745e-03 3.237458e+00 
1.174836e+00 7.001345e-03 5.179475e+00 
1.478081e+00 1.395761e-02 8.286428e+00 
1.849086e+00 2.737395e-02 1.325711e+01 
2.299763e+00 5.280863e-02 2.120951e+01 
2.831628e+00 9.900532e-02 3.393222e+01 
3.444939e+00 1.794918e-01 5.428675e+01 
4.108581e+00 3.077461e-01 8.685114e+01 
4.777890e+00 4.919454e-01 1.389495e+02 
5.391295e+00 7.242222e-01 2.222996e+02 
5.879577e+00 9.730495e-01 3.556480e+02 
6.195132e+00 1.195096e+00 5.689866e+02 
6.330442e+00 1.358345e+00 9.102982e+02 
6.307349e+00 1.450651e+00 1.456348e+03 
6.165226e+00 1.477845e+00 2.329952e+03 
5.950339e+00 1.456350e+00 3.727594e+03 
5.708470e+00 1.405856e+00 5.963623e+03 
5.471305e+00 1.340913e+00 9.540955e+03 
5.262884e+00 1.273326e+00 1.526418e+04 
5.102651e+00 1.212879e+00 2.442053e+04 
4.997046e+00 1.164566e+00 3.906940e+04 
4.943397e+00 1.130523e+00 6.250552e+04 
4.935854e+00 1.111793e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1149.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.564952e-03 1.653254e-11 1.000000e-05 
2.088414e-03 3.929040e-11 1.599859e-05 
2.632545e-03 7.869813e-11 2.559548e-05 
3.343992e-03 1.612993e-10 4.094915e-05 
4.230594e-03 3.266187e-10 6.551286e-05 
5.344177e-03 6.583844e-10 1.048113e-04 
6.590665e-03 1.234880e-09 1.676833e-04 
8.376291e-03 2.535084e-09 2.682696e-04 
1.071866e-02 5.312007e-09 4.291934e-04 
1.369430e-02 1.107788e-08 6.866488e-04 
1.716053e-02 2.179864e-08 1.098541e-03 
2.166795e-02 4.388242e-08 1.757511e-03 
2.768602e-02 9.154167e-08 2.811769e-03 
3.484018e-02 1.824227e-07 4.498433e-03 
4.425096e-02 3.737714e-07 7.196857e-03 
5.574361e-02 7.471780e-07 1.151395e-02 
7.085554e-02 1.534480e-06 1.842070e-02 
8.911316e-02 3.052580e-06 2.947052e-02 
1.132701e-01 6.268889e-06 4.714866e-02 
1.426877e-01 1.253166e-05 7.543120e-02 
1.810514e-01 2.560124e-05 1.206793e-01 
2.291329e-01 5.189539e-05 1.930698e-01 
2.900566e-01 1.052768e-04 3.088844e-01 
3.660975e-01 2.116914e-04 4.941713e-01 
4.638254e-01 4.305476e-04 7.906043e-01 
5.847495e-01 8.628611e-04 1.264855e+00 
7.385685e-01 1.739080e-03 2.023590e+00 
9.322179e-01 3.498518e-03 3.237458e+00 
1.175924e+00 7.026857e-03 5.179475e+00 
1.477249e+00 1.394612e-02 8.286428e+00 
1.847046e+00 2.730722e-02 1.325711e+01 
2.298629e+00 5.277577e-02 2.120951e+01 
2.830419e+00 9.896240e-02 3.393222e+01 
3.442368e+00 1.792431e-01 5.428675e+01 
4.103114e+00 3.067944e-01 8.685114e+01 
4.774904e+00 4.914292e-01 1.389495e+02 
5.387178e+00 7.231742e-01 2.222996e+02 
5.874757e+00 9.715034e-01 3.556480e+02 
6.193815e+00 1.195103e+00 5.689866e+02 
6.327916e+00 1.357684e+00 9.102982e+02 
6.303998e+00 1.449515e+00 1.456348e+03 
6.162485e+00 1.477005e+00 2.329952e+03 
5.949433e+00 1.456360e+00 3.727594e+03 
5.705348e+00 1.404896e+00 5.963623e+03 
5.468138e+00 1.339988e+00 9.540955e+03 
5.261146e+00 1.272967e+00 1.526418e+04 
5.102216e+00 1.212972e+00 2.442053e+04 
4.993092e+00 1.163515e+00 3.906940e+04 
4.941255e+00 1.130066e+00 6.250552e+04 
4.933488e+00 1.111269e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-115.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.628900e-02 1.865941e-09 1.000000e-05 
2.044191e-02 3.687899e-09 1.599859e-05 
2.629121e-02 7.845964e-09 2.559548e-05 
3.304659e-02 1.558097e-08 4.094915e-05 
4.188633e-02 3.172719e-08 6.551286e-05 
5.258775e-02 6.278685e-08 1.048113e-04 
6.658644e-02 1.274596e-07 1.676833e-04 
8.462118e-02 2.616088e-07 2.682696e-04 
1.078813e-01 5.420678e-07 4.291934e-04 
1.359618e-01 1.085091e-06 6.866488e-04 
1.723553e-01 2.210500e-06 1.098541e-03 
2.172726e-01 4.428250e-06 1.757511e-03 
2.756655e-01 9.044121e-06 2.811769e-03 
3.486391e-01 1.829574e-05 4.498433e-03 
4.419610e-01 3.727156e-05 7.196857e-03 
5.586671e-01 7.528213e-05 1.151395e-02 
7.058030e-01 1.518077e-04 1.842070e-02 
8.951038e-01 3.096564e-04 2.947052e-02 
1.128582e+00 6.207069e-04 4.714866e-02 
1.429359e+00 1.261115e-03 7.543120e-02 
1.807530e+00 2.550680e-03 1.206793e-01 
2.281890e+00 5.133264e-03 1.930698e-01 
2.882051e+00 1.034641e-02 3.088844e-01 
3.629826e+00 2.068345e-02 4.941713e-01 
4.560275e+00 4.105701e-02 7.906043e-01 
5.704408e+00 8.049413e-02 1.264855e+00 
7.106746e+00 1.560533e-01 2.023590e+00 
8.767986e+00 2.942754e-01 3.237458e+00 
1.066761e+01 5.334575e-01 5.179475e+00 
1.275815e+01 9.218551e-01 8.286428e+00 
1.488170e+01 1.486075e+00 1.325711e+01 
1.684192e+01 2.205250e+00 2.120951e+01 
1.843634e+01 2.992689e+00 3.393222e+01 
1.949812e+01 3.711003e+00 5.428675e+01 
1.998129e+01 4.248216e+00 8.685114e+01 
1.995572e+01 4.563381e+00 1.389495e+02 
1.953432e+01 4.666259e+00 2.222996e+02 
1.887859e+01 4.614469e+00 3.556480e+02 
1.811664e+01 4.461444e+00 5.689866e+02 
1.735833e+01 4.257707e+00 9.102982e+02 
1.669504e+01 4.046365e+00 1.456348e+03 
1.616591e+01 3.850123e+00 2.329952e+03 
1.581214e+01 3.692364e+00 3.727594e+03 
1.562835e+01 3.580576e+00 5.963623e+03 
1.558618e+01 3.514977e+00 9.540955e+03 
1.566189e+01 3.495780e+00 1.526418e+04 
1.579540e+01 3.508724e+00 2.442053e+04 
1.594420e+01 3.541198e+00 3.906940e+04 
1.607091e+01 3.578827e+00 6.250552e+04 
1.616647e+01 3.614731e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1150.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.579709e-03 1.701948e-11 1.000000e-05 
2.023123e-03 3.575047e-11 1.599859e-05 
2.613214e-03 7.704411e-11 2.559548e-05 
3.227207e-03 1.451092e-10 4.094915e-05 
4.139554e-03 3.062494e-10 6.551286e-05 
5.208259e-03 6.099474e-10 1.048113e-04 
6.749361e-03 1.327403e-09 1.676833e-04 
8.384333e-03 2.544604e-09 2.682696e-04 
1.058106e-02 5.114496e-09 4.291934e-04 
1.366656e-02 1.102027e-08 6.866488e-04 
1.721758e-02 2.203591e-08 1.098541e-03 
2.158779e-02 4.343497e-08 1.757511e-03 
2.747897e-02 8.958113e-08 2.811769e-03 
3.492218e-02 1.838737e-07 4.498433e-03 
4.384449e-02 3.638822e-07 7.196857e-03 
5.558192e-02 7.413395e-07 1.151395e-02 
7.048066e-02 1.511567e-06 1.842070e-02 
8.907966e-02 3.051793e-06 2.947052e-02 
1.131539e-01 6.255049e-06 4.714866e-02 
1.432186e-01 1.268307e-05 7.543120e-02 
1.805176e-01 2.539755e-05 1.206793e-01 
2.287310e-01 5.166779e-05 1.930698e-01 
2.888128e-01 1.040188e-04 3.088844e-01 
3.658265e-01 2.114055e-04 4.941713e-01 
4.635395e-01 4.301260e-04 7.906043e-01 
5.856617e-01 8.676570e-04 1.264855e+00 
7.394768e-01 1.747015e-03 2.023590e+00 
9.329458e-01 3.509748e-03 3.237458e+00 
1.174116e+00 7.000594e-03 5.179475e+00 
1.475794e+00 1.391704e-02 8.286428e+00 
1.845771e+00 2.727426e-02 1.325711e+01 
2.295882e+00 5.263263e-02 2.120951e+01 
2.829175e+00 9.891568e-02 3.393222e+01 
3.439749e+00 1.789869e-01 5.428675e+01 
4.100200e+00 3.063994e-01 8.685114e+01 
4.772998e+00 4.912312e-01 1.389495e+02 
5.384547e+00 7.226841e-01 2.222996e+02 
5.871068e+00 9.704625e-01 3.556480e+02 
6.190584e+00 1.194158e+00 5.689866e+02 
6.326328e+00 1.357508e+00 9.102982e+02 
6.302376e+00 1.449269e+00 1.456348e+03 
6.159936e+00 1.476258e+00 2.329952e+03 
5.945968e+00 1.455198e+00 3.727594e+03 
5.704365e+00 1.404837e+00 5.963623e+03 
5.466241e+00 1.339556e+00 9.540955e+03 
5.259157e+00 1.272518e+00 1.526418e+04 
5.098212e+00 1.211861e+00 2.442053e+04 
4.992998e+00 1.163709e+00 3.906940e+04 
4.937264e+00 1.129024e+00 6.250552e+04 
4.930786e+00 1.110638e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1151.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.570630e-03 1.674226e-11 1.000000e-05 
2.086895e-03 3.927300e-11 1.599859e-05 
2.530193e-03 6.999276e-11 2.559548e-05 
3.270629e-03 1.511771e-10 4.094915e-05 
4.205983e-03 3.215102e-10 6.551286e-05 
5.269727e-03 6.323486e-10 1.048113e-04 
6.630246e-03 1.259451e-09 1.676833e-04 
8.357184e-03 2.522157e-09 2.682696e-04 
1.063095e-02 5.191690e-09 4.291934e-04 
1.360503e-02 1.088155e-08 6.866488e-04 
1.720203e-02 2.199539e-08 1.098541e-03 
2.175764e-02 4.450698e-08 1.757511e-03 
2.751219e-02 8.998462e-08 2.811769e-03 
3.463829e-02 1.795817e-07 4.498433e-03 
4.399891e-02 3.680605e-07 7.196857e-03 
5.573183e-02 7.480042e-07 1.151395e-02 
7.019349e-02 1.494464e-06 1.842070e-02 
8.944134e-02 3.091801e-06 2.947052e-02 
1.132622e-01 6.278485e-06 4.714866e-02 
1.424725e-01 1.249675e-05 7.543120e-02 
1.806526e-01 2.547673e-05 1.206793e-01 
2.289644e-01 5.187115e-05 1.930698e-01 
2.895054e-01 1.048599e-04 3.088844e-01 
3.654463e-01 2.109303e-04 4.941713e-01 
4.631110e-01 4.293072e-04 7.906043e-01 
5.834844e-01 8.587646e-04 1.264855e+00 
7.382874e-01 1.740111e-03 2.023590e+00 
9.309984e-01 3.490860e-03 3.237458e+00 
1.173302e+00 6.992111e-03 5.179475e+00 
1.471956e+00 1.382092e-02 8.286428e+00 
1.842807e+00 2.716684e-02 1.325711e+01 
2.293246e+00 5.249714e-02 2.120951e+01 
2.825158e+00 9.858173e-02 3.393222e+01 
3.436322e+00 1.786071e-01 5.428675e+01 
4.097593e+00 3.060712e-01 8.685114e+01 
4.769847e+00 4.906654e-01 1.389495e+02 
5.380028e+00 7.214845e-01 2.222996e+02 
5.868235e+00 9.698033e-01 3.556480e+02 
6.187059e+00 1.193068e+00 5.689866e+02 
6.323836e+00 1.356864e+00 9.102982e+02 
6.300658e+00 1.448972e+00 1.456348e+03 
6.157400e+00 1.475517e+00 2.329952e+03 
5.944410e+00 1.454909e+00 3.727594e+03 
5.701710e+00 1.404072e+00 5.963623e+03 
5.465029e+00 1.339388e+00 9.540955e+03 
5.258953e+00 1.272708e+00 1.526418e+04 
5.096429e+00 1.211499e+00 2.442053e+04 
4.990272e+00 1.163053e+00 3.906940e+04 
4.934881e+00 1.128490e+00 6.250552e+04 
4.927353e+00 1.109777e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1152.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.648541e-03 1.937622e-11 1.000000e-05 
2.015166e-03 3.539175e-11 1.599859e-05 
2.618369e-03 7.763576e-11 2.559548e-05 
3.240571e-03 1.471750e-10 4.094915e-05 
4.109849e-03 3.002252e-10 6.551286e-05 
5.337876e-03 6.577713e-10 1.048113e-04 
6.569475e-03 1.226200e-09 1.676833e-04 
8.369092e-03 2.535154e-09 2.682696e-04 
1.068188e-02 5.271232e-09 4.291934e-04 
1.357840e-02 1.082719e-08 6.866488e-04 
1.708481e-02 2.156750e-08 1.098541e-03 
2.158707e-02 4.350614e-08 1.757511e-03 
2.740900e-02 8.905318e-08 2.811769e-03 
3.475085e-02 1.814956e-07 4.498433e-03 
4.391102e-02 3.661771e-07 7.196857e-03 
5.576696e-02 7.500704e-07 1.151395e-02 
7.035145e-02 1.505884e-06 1.842070e-02 
8.937094e-02 3.087187e-06 2.947052e-02 
1.129908e-01 6.238872e-06 4.714866e-02 
1.424344e-01 1.249757e-05 7.543120e-02 
1.804398e-01 2.540885e-05 1.206793e-01 
2.286210e-01 5.168297e-05 1.930698e-01 
2.890560e-01 1.044630e-04 3.088844e-01 
3.654770e-01 2.111666e-04 4.941713e-01 
4.622856e-01 4.273869e-04 7.906043e-01 
5.841820e-01 8.625948e-04 1.264855e+00 
7.379487e-01 1.739225e-03 2.023590e+00 
9.306693e-01 3.490179e-03 3.237458e+00 
1.170599e+00 6.949973e-03 5.179475e+00 
1.472546e+00 1.384938e-02 8.286428e+00 
1.842507e+00 2.717683e-02 1.325711e+01 
2.290119e+00 5.232842e-02 2.120951e+01 
2.823577e+00 9.850000e-02 3.393222e+01 
3.433522e+00 1.783231e-01 5.428675e+01 
4.095420e+00 3.058372e-01 8.685114e+01 
4.763028e+00 4.890188e-01 1.389495e+02 
5.377739e+00 7.211219e-01 2.222996e+02 
5.864113e+00 9.685676e-01 3.556480e+02 
6.183756e+00 1.192086e+00 5.689866e+02 
6.319162e+00 1.355087e+00 9.102982e+02 
6.297300e+00 1.447831e+00 1.456348e+03 
6.155577e+00 1.475126e+00 2.329952e+03 
5.943021e+00 1.454696e+00 3.727594e+03 
5.699294e+00 1.403408e+00 5.963623e+03 
5.463162e+00 1.338966e+00 9.540955e+03 
5.256155e+00 1.271968e+00 1.526418e+04 
5.095664e+00 1.211479e+00 2.442053e+04 
4.988875e+00 1.162826e+00 3.906940e+04 
4.934057e+00 1.128449e+00 6.250552e+04 
4.927139e+00 1.109929e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1153.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.642237e-03 1.917138e-11 1.000000e-05 
2.067906e-03 3.827705e-11 1.599859e-05 
2.601550e-03 7.621540e-11 2.559548e-05 
3.226201e-03 1.453518e-10 4.094915e-05 
4.065890e-03 2.909465e-10 6.551286e-05 
5.230159e-03 6.192854e-10 1.048113e-04 
6.733068e-03 1.321251e-09 1.676833e-04 
8.449464e-03 2.611162e-09 2.682696e-04 
1.073151e-02 5.349687e-09 4.291934e-04 
1.351132e-02 1.067676e-08 6.866488e-04 
1.720706e-02 2.205294e-08 1.098541e-03 
2.173950e-02 4.447288e-08 1.757511e-03 
2.752070e-02 9.022460e-08 2.811769e-03 
3.471792e-02 1.811374e-07 4.498433e-03 
4.371447e-02 3.615955e-07 7.196857e-03 
5.550116e-02 7.400383e-07 1.151395e-02 
7.052269e-02 1.518223e-06 1.842070e-02 
8.926348e-02 3.078734e-06 2.947052e-02 
1.129086e-01 6.230673e-06 4.714866e-02 
1.426618e-01 1.256842e-05 7.543120e-02 
1.803421e-01 2.538961e-05 1.206793e-01 
2.281998e-01 5.144245e-05 1.930698e-01 
2.890747e-01 1.045740e-04 3.088844e-01 
3.649067e-01 2.103622e-04 4.941713e-01 
4.621343e-01 4.273376e-04 7.906043e-01 
5.835222e-01 8.604215e-04 1.264855e+00 
7.364314e-01 1.730022e-03 2.023590e+00 
9.296633e-01 3.481893e-03 3.237458e+00 
1.171122e+00 6.965277e-03 5.179475e+00 
1.469965e+00 1.378873e-02 8.286428e+00 
1.841793e+00 2.716853e-02 1.325711e+01 
2.289314e+00 5.231774e-02 2.120951e+01 
2.822558e+00 9.847627e-02 3.393222e+01 
3.430334e+00 1.779799e-01 5.428675e+01 
4.091534e+00 3.052302e-01 8.685114e+01 
4.760457e+00 4.886235e-01 1.389495e+02 
5.374241e+00 7.203049e-01 2.222996e+02 
5.861976e+00 9.682181e-01 3.556480e+02 
6.178718e+00 1.190244e+00 5.689866e+02 
6.317677e+00 1.354963e+00 9.102982e+02 
6.295522e+00 1.447502e+00 1.456348e+03 
6.152549e+00 1.474141e+00 2.329952e+03 
5.941030e+00 1.454207e+00 3.727594e+03 
5.698526e+00 1.403439e+00 5.963623e+03 
5.462024e+00 1.338825e+00 9.540955e+03 
5.255186e+00 1.271883e+00 1.526418e+04 
5.092468e+00 1.210640e+00 2.442053e+04 
4.986708e+00 1.162350e+00 3.906940e+04 
4.932448e+00 1.128159e+00 6.250552e+04 
4.922526e+00 1.108696e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1154.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.554996e-03 1.628959e-11 1.000000e-05 
2.052430e-03 3.745655e-11 1.599859e-05 
2.559566e-03 7.264765e-11 2.559548e-05 
3.208023e-03 1.430327e-10 4.094915e-05 
4.186123e-03 3.178034e-10 6.551286e-05 
5.291322e-03 6.418229e-10 1.048113e-04 
6.639068e-03 1.267780e-09 1.676833e-04 
8.399851e-03 2.567659e-09 2.682696e-04 
1.054791e-02 5.084194e-09 4.291934e-04 
1.349175e-02 1.063966e-08 6.866488e-04 
1.708671e-02 2.161217e-08 1.098541e-03 
2.181897e-02 4.500138e-08 1.757511e-03 
2.729451e-02 8.809453e-08 2.811769e-03 
3.472769e-02 1.814475e-07 4.498433e-03 
4.391403e-02 3.668882e-07 7.196857e-03 
5.569099e-02 7.483062e-07 1.151395e-02 
7.005227e-02 1.489335e-06 1.842070e-02 
8.894153e-02 3.048183e-06 2.947052e-02 
1.126985e-01 6.201331e-06 4.714866e-02 
1.424841e-01 1.253238e-05 7.543120e-02 
1.801526e-01 2.533162e-05 1.206793e-01 
2.281548e-01 5.145658e-05 1.930698e-01 
2.882824e-01 1.038065e-04 3.088844e-01 
3.641222e-01 2.091897e-04 4.941713e-01 
4.617071e-01 4.265233e-04 7.906043e-01 
5.833340e-01 8.603336e-04 1.264855e+00 
7.353682e-01 1.724035e-03 2.023590e+00 
9.292421e-01 3.480170e-03 3.237458e+00 
1.170350e+00 6.957509e-03 5.179475e+00 
1.470164e+00 1.380616e-02 8.286428e+00 
1.840161e+00 2.711979e-02 1.325711e+01 
2.287517e+00 5.223952e-02 2.120951e+01 
2.818874e+00 9.817701e-02 3.393222e+01 
3.427881e+00 1.777491e-01 5.428675e+01 
4.088805e+00 3.048747e-01 8.685114e+01 
4.756892e+00 4.879358e-01 1.389495e+02 
5.370505e+00 7.193986e-01 2.222996e+02 
5.857112e+00 9.666505e-01 3.556480e+02 
6.176065e+00 1.189583e+00 5.689866e+02 
6.314995e+00 1.354217e+00 9.102982e+02 
6.290890e+00 1.445703e+00 1.456348e+03 
6.151593e+00 1.474176e+00 2.329952e+03 
5.937206e+00 1.452877e+00 3.727594e+03 
5.694959e+00 1.402288e+00 5.963623e+03 
5.459305e+00 1.338072e+00 9.540955e+03 
5.251748e+00 1.270912e+00 1.526418e+04 
5.090301e+00 1.210147e+00 2.442053e+04 
4.982931e+00 1.161354e+00 3.906940e+04 
4.930446e+00 1.127744e+00 6.250552e+04 
4.921428e+00 1.108569e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1155.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.613152e-03 1.820225e-11 1.000000e-05 
2.013252e-03 3.538291e-11 1.599859e-05 
2.550377e-03 7.193036e-11 2.559548e-05 
3.284842e-03 1.536888e-10 4.094915e-05 
4.062596e-03 2.907434e-10 6.551286e-05 
5.323305e-03 6.540983e-10 1.048113e-04 
6.649933e-03 1.275119e-09 1.676833e-04 
8.342672e-03 2.517760e-09 2.682696e-04 
1.071626e-02 5.336159e-09 4.291934e-04 
1.348858e-02 1.064136e-08 6.866488e-04 
1.707671e-02 2.159294e-08 1.098541e-03 
2.174609e-02 4.459056e-08 1.757511e-03 
2.740166e-02 8.921335e-08 2.811769e-03 
3.445632e-02 1.773807e-07 4.498433e-03 
4.398792e-02 3.690629e-07 7.196857e-03 
5.551329e-02 7.418082e-07 1.151395e-02 
6.995512e-02 1.484432e-06 1.842070e-02 
8.898481e-02 3.055280e-06 2.947052e-02 
1.122448e-01 6.132045e-06 4.714866e-02 
1.426090e-01 1.257624e-05 7.543120e-02 
1.798563e-01 2.522869e-05 1.206793e-01 
2.276333e-01 5.114887e-05 1.930698e-01 
2.886635e-01 1.043090e-04 3.088844e-01 
3.646699e-01 2.103168e-04 4.941713e-01 
4.603782e-01 4.232180e-04 7.906043e-01 
5.818074e-01 8.543381e-04 1.264855e+00 
7.357916e-01 1.728505e-03 2.023590e+00 
9.270054e-01 3.458108e-03 3.237458e+00 
1.168794e+00 6.935810e-03 5.179475e+00 
1.467414e+00 1.374079e-02 8.286428e+00 
1.838480e+00 2.706889e-02 1.325711e+01 
2.284249e+00 5.206140e-02 2.120951e+01 
2.818419e+00 9.821138e-02 3.393222e+01 
3.426742e+00 1.777187e-01 5.428675e+01 
4.085186e+00 3.043261e-01 8.685114e+01 
4.755372e+00 4.878493e-01 1.389495e+02 
5.365134e+00 7.178790e-01 2.222996e+02 
5.854017e+00 9.658720e-01 3.556480e+02 
6.172927e+00 1.188682e+00 5.689866e+02 
6.310979e+00 1.352779e+00 9.102982e+02 
6.289262e+00 1.445450e+00 1.456348e+03 
6.147673e+00 1.472751e+00 2.329952e+03 
5.935910e+00 1.452706e+00 3.727594e+03 
5.693488e+00 1.402021e+00 5.963623e+03 
5.456107e+00 1.337133e+00 9.540955e+03 
5.249831e+00 1.270487e+00 1.526418e+04 
5.088628e+00 1.209820e+00 2.442053e+04 
4.981739e+00 1.161192e+00 3.906940e+04 
4.927840e+00 1.127139e+00 6.250552e+04 
4.918639e+00 1.107910e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1156.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.601948e-03 1.784103e-11 1.000000e-05 
2.054688e-03 3.764541e-11 1.599859e-05 
2.617369e-03 7.781613e-11 2.559548e-05 
3.249637e-03 1.489290e-10 4.094915e-05 
4.099495e-03 2.989963e-10 6.551286e-05 
5.315685e-03 6.518570e-10 1.048113e-04 
6.704782e-03 1.308063e-09 1.676833e-04 
8.468285e-03 2.635489e-09 2.682696e-04 
1.067778e-02 5.283456e-09 4.291934e-04 
1.334927e-02 1.032400e-08 6.866488e-04 
1.710591e-02 2.172269e-08 1.098541e-03 
2.169098e-02 4.429070e-08 1.757511e-03 
2.729597e-02 8.826143e-08 2.811769e-03 
3.469328e-02 1.812222e-07 4.498433e-03 
4.396553e-02 3.688187e-07 7.196857e-03 
5.556008e-02 7.443292e-07 1.151395e-02 
6.998239e-02 1.487456e-06 1.842070e-02 
8.866977e-02 3.025562e-06 2.947052e-02 
1.125642e-01 6.189885e-06 4.714866e-02 
1.424337e-01 1.254079e-05 7.543120e-02 
1.796472e-01 2.516256e-05 1.206793e-01 
2.277588e-01 5.127785e-05 1.930698e-01 
2.884882e-01 1.042092e-04 3.088844e-01 
3.635299e-01 2.085311e-04 4.941713e-01 
4.606961e-01 4.244620e-04 7.906043e-01 
5.810159e-01 8.515930e-04 1.264855e+00 
7.351809e-01 1.725696e-03 2.023590e+00 
9.280969e-01 3.473315e-03 3.237458e+00 
1.168473e+00 6.936076e-03 5.179475e+00 
1.467043e+00 1.374215e-02 8.286428e+00 
1.835408e+00 2.695693e-02 1.325711e+01 
2.285167e+00 5.216762e-02 2.120951e+01 
2.815233e+00 9.796350e-02 3.393222e+01 
3.423062e+00 1.773002e-01 5.428675e+01 
4.082928e+00 3.040726e-01 8.685114e+01 
4.753405e+00 4.876304e-01 1.389495e+02 
5.364962e+00 7.183074e-01 2.222996e+02 
5.853226e+00 9.661205e-01 3.556480e+02 
6.171986e+00 1.188870e+00 5.689866e+02 
6.307863e+00 1.351807e+00 9.102982e+02 
6.285894e+00 1.444301e+00 1.456348e+03 
6.147061e+00 1.472953e+00 2.329952e+03 
5.933147e+00 1.451861e+00 3.727594e+03 
5.692940e+00 1.402143e+00 5.963623e+03 
5.455008e+00 1.337007e+00 9.540955e+03 
5.249149e+00 1.270504e+00 1.526418e+04 
5.088211e+00 1.209917e+00 2.442053e+04 
4.980841e+00 1.161125e+00 3.906940e+04 
4.926408e+00 1.126904e+00 6.250552e+04 
4.917593e+00 1.107799e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1157.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.604291e-03 1.793494e-11 1.000000e-05 
1.992233e-03 3.434557e-11 1.599859e-05 
2.542617e-03 7.139919e-11 2.559548e-05 
3.250245e-03 1.491416e-10 4.094915e-05 
4.095770e-03 2.984400e-10 6.551286e-05 
5.247899e-03 6.277789e-10 1.048113e-04 
6.613371e-03 1.256374e-09 1.676833e-04 
8.467554e-03 2.637085e-09 2.682696e-04 
1.062455e-02 5.209327e-09 4.291934e-04 
1.347341e-02 1.062388e-08 6.866488e-04 
1.702657e-02 2.144034e-08 1.098541e-03 
2.145575e-02 4.290239e-08 1.757511e-03 
2.719073e-02 8.731993e-08 2.811769e-03 
3.481694e-02 1.833254e-07 4.498433e-03 
4.401009e-02 3.702612e-07 7.196857e-03 
5.522688e-02 7.316505e-07 1.151395e-02 
7.008836e-02 1.495515e-06 1.842070e-02 
8.905599e-02 3.067921e-06 2.947052e-02 
1.122081e-01 6.136639e-06 4.714866e-02 
1.416916e-01 1.235648e-05 7.543120e-02 
1.800885e-01 2.537034e-05 1.206793e-01 
2.276238e-01 5.123097e-05 1.930698e-01 
2.873104e-01 1.030271e-04 3.088844e-01 
3.642114e-01 2.098873e-04 4.941713e-01 
4.606351e-01 4.246600e-04 7.906043e-01 
5.806061e-01 8.505270e-04 1.264855e+00 
7.342861e-01 1.720891e-03 2.023590e+00 
9.268913e-01 3.462792e-03 3.237458e+00 
1.166230e+00 6.902191e-03 5.179475e+00 
1.466899e+00 1.374988e-02 8.286428e+00 
1.833355e+00 2.688982e-02 1.325711e+01 
2.281606e+00 5.196953e-02 2.120951e+01 
2.813364e+00 9.785169e-02 3.393222e+01 
3.418682e+00 1.767754e-01 5.428675e+01 
4.080049e+00 3.036843e-01 8.685114e+01 
4.749636e+00 4.868818e-01 1.389495e+02 
5.361590e+00 7.175360e-01 2.222996e+02 
5.849943e+00 9.652566e-01 3.556480e+02 
6.168834e+00 1.187960e+00 5.689866e+02 
6.306696e+00 1.351845e+00 9.102982e+02 
6.284401e+00 1.444116e+00 1.456348e+03 
6.143034e+00 1.471475e+00 2.329952e+03 
5.931263e+00 1.451419e+00 3.727594e+03 
5.689864e+00 1.401198e+00 5.963623e+03 
5.453840e+00 1.336854e+00 9.540955e+03 
5.246519e+00 1.269822e+00 1.526418e+04 
5.085898e+00 1.209374e+00 2.442053e+04 
4.977843e+00 1.160379e+00 3.906940e+04 
4.922498e+00 1.125886e+00 6.250552e+04 
4.914372e+00 1.107003e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1158.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.560656e-03 1.652523e-11 1.000000e-05 
2.010918e-03 3.535155e-11 1.599859e-05 
2.554837e-03 7.249616e-11 2.559548e-05 
3.216112e-03 1.446168e-10 4.094915e-05 
4.106811e-03 3.011199e-10 6.551286e-05 
5.260386e-03 6.328174e-10 1.048113e-04 
6.536070e-03 1.213880e-09 1.676833e-04 
8.452241e-03 2.625071e-09 2.682696e-04 
1.060424e-02 5.183989e-09 4.291934e-04 
1.340081e-02 1.046210e-08 6.866488e-04 
1.698748e-02 2.131141e-08 1.098541e-03 
2.173535e-02 4.464015e-08 1.757511e-03 
2.740398e-02 8.946786e-08 2.811769e-03 
3.436930e-02 1.764973e-07 4.498433e-03 
4.376157e-02 3.643387e-07 7.196857e-03 
5.533091e-02 7.364287e-07 1.151395e-02 
6.981192e-02 1.479167e-06 1.842070e-02 
8.898755e-02 3.063498e-06 2.947052e-02 
1.119146e-01 6.093869e-06 4.714866e-02 
1.422143e-01 1.250450e-05 7.543120e-02 
1.799995e-01 2.535467e-05 1.206793e-01 
2.276067e-01 5.126368e-05 1.930698e-01 
2.879118e-01 1.037650e-04 3.088844e-01 
3.638740e-01 2.094853e-04 4.941713e-01 
4.595286e-01 4.219718e-04 7.906043e-01 
5.816139e-01 8.556993e-04 1.264855e+00 
7.333819e-01 1.716024e-03 2.023590e+00 
9.259681e-01 3.455438e-03 3.237458e+00 
1.166587e+00 6.914454e-03 5.179475e+00 
1.465723e+00 1.372864e-02 8.286428e+00 
1.831482e+00 2.683059e-02 1.325711e+01 
2.280544e+00 5.194111e-02 2.120951e+01 
2.809053e+00 9.748826e-02 3.393222e+01 
3.417446e+00 1.767296e-01 5.428675e+01 
4.078253e+00 3.035306e-01 8.685114e+01 
4.746984e+00 4.864609e-01 1.389495e+02 
5.358250e+00 7.167765e-01 2.222996e+02 
5.843989e+00 9.632015e-01 3.556480e+02 
6.164746e+00 1.186585e+00 5.689866e+02 
6.303008e+00 1.350575e+00 9.102982e+02 
6.281919e+00 1.443421e+00 1.456348e+03 
6.140604e+00 1.470781e+00 2.329952e+03 
5.929814e+00 1.451176e+00 3.727594e+03 
5.687240e+00 1.400443e+00 5.963623e+03 
5.452189e+00 1.336513e+00 9.540955e+03 
5.243730e+00 1.269082e+00 1.526418e+04 
5.084047e+00 1.208986e+00 2.442053e+04 
4.974863e+00 1.159639e+00 3.906940e+04 
4.922510e+00 1.126106e+00 6.250552e+04 
4.914190e+00 1.107164e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1159.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.618019e-03 1.843111e-11 1.000000e-05 
2.062953e-03 3.820044e-11 1.599859e-05 
2.608557e-03 7.723270e-11 2.559548e-05 
3.213249e-03 1.443556e-10 4.094915e-05 
4.099073e-03 2.996798e-10 6.551286e-05 
5.281487e-03 6.410160e-10 1.048113e-04 
6.692737e-03 1.304402e-09 1.676833e-04 
8.336962e-03 2.521296e-09 2.682696e-04 
1.060804e-02 5.194044e-09 4.291934e-04 
1.353565e-02 1.079040e-08 6.866488e-04 
1.711446e-02 2.181172e-08 1.098541e-03 
2.157101e-02 4.367289e-08 1.757511e-03 
2.709401e-02 8.654073e-08 2.811769e-03 
3.436757e-02 1.766231e-07 4.498433e-03 
4.362626e-02 3.612812e-07 7.196857e-03 
5.527396e-02 7.347912e-07 1.151395e-02 
7.021540e-02 1.506261e-06 1.842070e-02 
8.832964e-02 2.998640e-06 2.947052e-02 
1.120470e-01 6.120798e-06 4.714866e-02 
1.421667e-01 1.250276e-05 7.543120e-02 
1.793005e-01 2.508207e-05 1.206793e-01 
2.271409e-01 5.099363e-05 1.930698e-01 
2.875478e-01 1.034612e-04 3.088844e-01 
3.630907e-01 2.083153e-04 4.941713e-01 
4.596434e-01 4.226524e-04 7.906043e-01 
5.804456e-01 8.512886e-04 1.264855e+00 
7.336848e-01 1.719629e-03 2.023590e+00 
9.235248e-01 3.431135e-03 3.237458e+00 
1.165707e+00 6.904760e-03 5.179475e+00 
1.464016e+00 1.369257e-02 8.286428e+00 
1.830366e+00 2.680454e-02 1.325711e+01 
2.278575e+00 5.185115e-02 2.120951e+01 
2.809513e+00 9.761610e-02 3.393222e+01 
3.416199e+00 1.766821e-01 5.428675e+01 
4.073370e+00 3.027076e-01 8.685114e+01 
4.740530e+00 4.849236e-01 1.389495e+02 
5.353208e+00 7.153796e-01 2.222996e+02 
5.843206e+00 9.634507e-01 3.556480e+02 
6.162493e+00 1.186120e+00 5.689866e+02 
6.300549e+00 1.349942e+00 9.102982e+02 
6.279019e+00 1.442511e+00 1.456348e+03 
6.138536e+00 1.470266e+00 2.329952e+03 
5.927767e+00 1.450658e+00 3.727594e+03 
5.685892e+00 1.400226e+00 5.963623e+03 
5.449234e+00 1.335667e+00 9.540955e+03 
5.243175e+00 1.269144e+00 1.526418e+04 
5.080548e+00 1.208043e+00 2.442053e+04 
4.973334e+00 1.159367e+00 3.906940e+04 
4.918877e+00 1.125175e+00 6.250552e+04 
4.910468e+00 1.106210e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-116.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.593320e-02 1.761507e-09 1.000000e-05 
2.064223e-02 3.830408e-09 1.599859e-05 
2.566940e-02 7.365836e-09 2.559548e-05 
3.302252e-02 1.568215e-08 4.094915e-05 
4.165778e-02 3.148207e-08 6.551286e-05 
5.300759e-02 6.486182e-08 1.048113e-04 
6.636201e-02 1.272723e-07 1.676833e-04 
8.407049e-02 2.587653e-07 2.682696e-04 
1.069133e-01 5.321944e-07 4.291934e-04 
1.345266e-01 1.060232e-06 6.866488e-04 
1.704317e-01 2.155897e-06 1.098541e-03 
2.162015e-01 4.401024e-06 1.757511e-03 
2.744974e-01 9.007286e-06 2.811769e-03 
3.448742e-01 1.786340e-05 4.498433e-03 
4.373315e-01 3.642657e-05 7.196857e-03 
5.553232e-01 7.458129e-05 1.151395e-02 
7.012390e-01 1.501762e-04 1.842070e-02 
8.850323e-01 3.019239e-04 2.947052e-02 
1.122088e+00 6.153577e-04 4.714866e-02 
1.419407e+00 1.245689e-03 7.543120e-02 
1.793701e+00 2.514244e-03 1.206793e-01 
2.259542e+00 5.027241e-03 1.930698e-01 
2.853441e+00 1.012859e-02 3.088844e-01 
3.593078e+00 2.023591e-02 4.941713e-01 
4.522249e+00 4.038563e-02 7.906043e-01 
5.654754e+00 7.908956e-02 1.264855e+00 
7.041955e+00 1.531377e-01 2.023590e+00 
8.690174e+00 2.889819e-01 3.237458e+00 
1.058786e+01 5.260318e-01 5.179475e+00 
1.266274e+01 9.089634e-01 8.286428e+00 
1.478133e+01 1.468332e+00 1.325711e+01 
1.673785e+01 2.182261e+00 2.120951e+01 
1.833414e+01 2.966495e+00 3.393222e+01 
1.940234e+01 3.684489e+00 5.428675e+01 
1.989777e+01 4.225474e+00 8.685114e+01 
1.987058e+01 4.538158e+00 1.389495e+02 
1.946373e+01 4.647518e+00 2.222996e+02 
1.880760e+01 4.595271e+00 3.556480e+02 
1.804932e+01 4.444169e+00 5.689866e+02 
1.729847e+01 4.243949e+00 9.102982e+02 
1.663534e+01 4.033182e+00 1.456348e+03 
1.610577e+01 3.837303e+00 2.329952e+03 
1.574505e+01 3.677710e+00 3.727594e+03 
1.555783e+01 3.565155e+00 5.963623e+03 
1.551990e+01 3.501019e+00 9.540955e+03 
1.559369e+01 3.481183e+00 1.526418e+04 
1.571699e+01 3.490699e+00 2.442053e+04 
1.587140e+01 3.524791e+00 3.906940e+04 
1.600117e+01 3.563260e+00 6.250552e+04 
1.609259e+01 3.597628e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1160.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.548479e-03 1.616927e-11 1.000000e-05 
2.013385e-03 3.554312e-11 1.599859e-05 
2.561798e-03 7.321660e-11 2.559548e-05 
3.219800e-03 1.453656e-10 4.094915e-05 
4.154556e-03 3.122834e-10 6.551286e-05 
5.294581e-03 6.463530e-10 1.048113e-04 
6.572615e-03 1.236487e-09 1.676833e-04 
8.328226e-03 2.515547e-09 2.682696e-04 
1.055391e-02 5.119360e-09 4.291934e-04 
1.353581e-02 1.080010e-08 6.866488e-04 
1.692930e-02 2.112963e-08 1.098541e-03 
2.169073e-02 4.444240e-08 1.757511e-03 
2.712297e-02 8.689347e-08 2.811769e-03 
3.434497e-02 1.764269e-07 4.498433e-03 
4.368219e-02 3.629855e-07 7.196857e-03 
5.512477e-02 7.294861e-07 1.151395e-02 
6.983148e-02 1.482967e-06 1.842070e-02 
8.825331e-02 2.993453e-06 2.947052e-02 
1.116946e-01 6.068462e-06 4.714866e-02 
1.413495e-01 1.229898e-05 7.543120e-02 
1.798044e-01 2.531595e-05 1.206793e-01 
2.267445e-01 5.077086e-05 1.930698e-01 
2.869743e-01 1.029321e-04 3.088844e-01 
3.634063e-01 2.090389e-04 4.941713e-01 
4.585186e-01 4.199195e-04 7.906043e-01 
5.797082e-01 8.487801e-04 1.264855e+00 
7.323404e-01 1.711671e-03 2.023590e+00 
9.237505e-01 3.436597e-03 3.237458e+00 
1.163780e+00 6.876522e-03 5.179475e+00 
1.461255e+00 1.362706e-02 8.286428e+00 
1.829899e+00 2.680681e-02 1.325711e+01 
2.276626e+00 5.176256e-02 2.120951e+01 
2.804047e+00 9.713409e-02 3.393222e+01 
3.410012e+00 1.758827e-01 5.428675e+01 
4.070145e+00 3.022439e-01 8.685114e+01 
4.738008e+00 4.845405e-01 1.389495e+02 
5.350381e+00 7.148110e-01 2.222996e+02 
5.838047e+00 9.617498e-01 3.556480e+02 
6.158221e+00 1.184653e+00 5.689866e+02 
6.296642e+00 1.348557e+00 9.102982e+02 
6.277607e+00 1.442366e+00 1.456348e+03 
6.136115e+00 1.469575e+00 2.329952e+03 
5.926148e+00 1.450336e+00 3.727594e+03 
5.682956e+00 1.399338e+00 5.963623e+03 
5.447119e+00 1.335145e+00 9.540955e+03 
5.241520e+00 1.268811e+00 1.526418e+04 
5.080631e+00 1.208306e+00 2.442053e+04 
4.972747e+00 1.159400e+00 3.906940e+04 
4.916632e+00 1.124682e+00 6.250552e+04 
4.910091e+00 1.106308e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1161.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.581075e-03 1.722686e-11 1.000000e-05 
2.035692e-03 3.676929e-11 1.599859e-05 
2.595522e-03 7.621195e-11 2.559548e-05 
3.287703e-03 1.548912e-10 4.094915e-05 
4.165360e-03 3.149972e-10 6.551286e-05 
5.268321e-03 6.373321e-10 1.048113e-04 
6.513085e-03 1.204230e-09 1.676833e-04 
8.394109e-03 2.577941e-09 2.682696e-04 
1.049944e-02 5.044843e-09 4.291934e-04 
1.348598e-02 1.069046e-08 6.866488e-04 
1.695695e-02 2.125163e-08 1.098541e-03 
2.166436e-02 4.431867e-08 1.757511e-03 
2.721386e-02 8.784560e-08 2.811769e-03 
3.426362e-02 1.753273e-07 4.498433e-03 
4.350851e-02 3.589821e-07 7.196857e-03 
5.539784e-02 7.410191e-07 1.151395e-02 
6.975788e-02 1.479558e-06 1.842070e-02 
8.849400e-02 3.020613e-06 2.947052e-02 
1.123028e-01 6.173451e-06 4.714866e-02 
1.411677e-01 1.226217e-05 7.543120e-02 
1.790029e-01 2.500046e-05 1.206793e-01 
2.272089e-01 5.112751e-05 1.930698e-01 
2.863963e-01 1.023997e-04 3.088844e-01 
3.623065e-01 2.073255e-04 4.941713e-01 
4.578725e-01 4.185076e-04 7.906043e-01 
5.801097e-01 8.512763e-04 1.264855e+00 
7.308228e-01 1.702522e-03 2.023590e+00 
9.228779e-01 3.429819e-03 3.237458e+00 
1.162604e+00 6.861596e-03 5.179475e+00 
1.461842e+00 1.365508e-02 8.286428e+00 
1.829299e+00 2.680325e-02 1.325711e+01 
2.272801e+00 5.154714e-02 2.120951e+01 
2.804993e+00 9.731145e-02 3.393222e+01 
3.408104e+00 1.757343e-01 5.428675e+01 
4.069560e+00 3.023517e-01 8.685114e+01 
4.736720e+00 4.845190e-01 1.389495e+02 
5.347995e+00 7.144071e-01 2.222996e+02 
5.834873e+00 9.609325e-01 3.556480e+02 
6.154605e+00 1.183511e+00 5.689866e+02 
6.294456e+00 1.348063e+00 9.102982e+02 
6.274379e+00 1.441285e+00 1.456348e+03 
6.133963e+00 1.469017e+00 2.329952e+03 
5.923391e+00 1.449491e+00 3.727594e+03 
5.682634e+00 1.399554e+00 5.963623e+03 
5.446106e+00 1.335050e+00 9.540955e+03 
5.238202e+00 1.267880e+00 1.526418e+04 
5.076830e+00 1.207260e+00 2.442053e+04 
4.969649e+00 1.158620e+00 3.906940e+04 
4.914675e+00 1.124280e+00 6.250552e+04 
4.906585e+00 1.105421e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1162.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.599669e-03 1.785720e-11 1.000000e-05 
1.980924e-03 3.390990e-11 1.599859e-05 
2.541854e-03 7.164316e-11 2.559548e-05 
3.294447e-03 1.559806e-10 4.094915e-05 
4.126137e-03 3.064460e-10 6.551286e-05 
5.151366e-03 5.963349e-10 1.048113e-04 
6.640245e-03 1.277249e-09 1.676833e-04 
8.437672e-03 2.620541e-09 2.682696e-04 
1.069164e-02 5.331575e-09 4.291934e-04 
1.353489e-02 1.081651e-08 6.866488e-04 
1.695746e-02 2.127185e-08 1.098541e-03 
2.148816e-02 4.328336e-08 1.757511e-03 
2.715549e-02 8.735672e-08 2.811769e-03 
3.458518e-02 1.804654e-07 4.498433e-03 
4.353840e-02 3.600324e-07 7.196857e-03 
5.515367e-02 7.318939e-07 1.151395e-02 
6.967016e-02 1.475253e-06 1.842070e-02 
8.835725e-02 3.009221e-06 2.947052e-02 
1.114835e-01 6.044528e-06 4.714866e-02 
1.416899e-01 1.240940e-05 7.543120e-02 
1.794155e-01 2.519538e-05 1.206793e-01 
2.261450e-01 5.045606e-05 1.930698e-01 
2.868619e-01 1.029885e-04 3.088844e-01 
3.627751e-01 2.083100e-04 4.941713e-01 
4.586072e-01 4.208867e-04 7.906043e-01 
5.789416e-01 8.468738e-04 1.264855e+00 
7.304066e-01 1.701077e-03 2.023590e+00 
9.231491e-01 3.435784e-03 3.237458e+00 
1.161533e+00 6.848551e-03 5.179475e+00 
1.459076e+00 1.358951e-02 8.286428e+00 
1.825468e+00 2.665849e-02 1.325711e+01 
2.273277e+00 5.162249e-02 2.120951e+01 
2.800836e+00 9.696425e-02 3.393222e+01 
3.406316e+00 1.756038e-01 5.428675e+01 
4.065642e+00 3.017376e-01 8.685114e+01 
4.733735e+00 4.839993e-01 1.389495e+02 
5.343573e+00 7.132415e-01 2.222996e+02 
5.832922e+00 9.606593e-01 3.556480e+02 
6.151319e+00 1.182532e+00 5.689866e+02 
6.292327e+00 1.347599e+00 9.102982e+02 
6.270734e+00 1.439988e+00 1.456348e+03 
6.132105e+00 1.468602e+00 2.329952e+03 
5.921903e+00 1.449229e+00 3.727594e+03 
5.680203e+00 1.398878e+00 5.963623e+03 
5.443276e+00 1.334250e+00 9.540955e+03 
5.237127e+00 1.267754e+00 1.526418e+04 
5.075706e+00 1.207116e+00 2.442053e+04 
4.968486e+00 1.158466e+00 3.906940e+04 
4.914229e+00 1.124355e+00 6.250552e+04 
4.905125e+00 1.105179e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1163.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.610323e-03 1.823205e-11 1.000000e-05 
2.013032e-03 3.561626e-11 1.599859e-05 
2.526879e-03 7.044494e-11 2.559548e-05 
3.256098e-03 1.507263e-10 4.094915e-05 
4.142718e-03 3.104223e-10 6.551286e-05 
5.152437e-03 5.972205e-10 1.048113e-04 
6.545463e-03 1.224384e-09 1.676833e-04 
8.443449e-03 2.628187e-09 2.682696e-04 
1.047758e-02 5.022031e-09 4.291934e-04 
1.349722e-02 1.073569e-08 6.866488e-04 
1.696364e-02 2.131344e-08 1.098541e-03 
2.140280e-02 4.280642e-08 1.757511e-03 
2.713208e-02 8.720600e-08 2.811769e-03 
3.422710e-02 1.750683e-07 4.498433e-03 
4.346262e-02 3.584638e-07 7.196857e-03 
5.511593e-02 7.310210e-07 1.151395e-02 
7.006781e-02 1.501949e-06 1.842070e-02 
8.827219e-02 3.003121e-06 2.947052e-02 
1.115535e-01 6.061130e-06 4.714866e-02 
1.411286e-01 1.227309e-05 7.543120e-02 
1.789327e-01 2.501407e-05 1.206793e-01 
2.262498e-01 5.056972e-05 1.930698e-01 
2.863502e-01 1.025265e-04 3.088844e-01 
3.620353e-01 2.072165e-04 4.941713e-01 
4.573685e-01 4.178453e-04 7.906043e-01 
5.781110e-01 8.439603e-04 1.264855e+00 
7.306296e-01 1.704095e-03 2.023590e+00 
9.215714e-01 3.421147e-03 3.237458e+00 
1.160359e+00 6.833664e-03 5.179475e+00 
1.458680e+00 1.359003e-02 8.286428e+00 
1.823955e+00 2.661502e-02 1.325711e+01 
2.270192e+00 5.145712e-02 2.120951e+01 
2.799929e+00 9.695094e-02 3.393222e+01 
3.402323e+00 1.751387e-01 5.428675e+01 
4.062502e+00 3.012920e-01 8.685114e+01 
4.729634e+00 4.831522e-01 1.389495e+02 
5.338420e+00 7.118029e-01 2.222996e+02 
5.829951e+00 9.599308e-01 3.556480e+02 
6.149495e+00 1.182276e+00 5.689866e+02 
6.289343e+00 1.346691e+00 9.102982e+02 
6.269411e+00 1.439887e+00 1.456348e+03 
6.129668e+00 1.467903e+00 2.329952e+03 
5.919602e+00 1.448592e+00 3.727594e+03 
5.677729e+00 1.398184e+00 5.963623e+03 
5.440909e+00 1.333630e+00 9.540955e+03 
5.234541e+00 1.267085e+00 1.526418e+04 
5.074523e+00 1.206953e+00 2.442053e+04 
4.966848e+00 1.158158e+00 3.906940e+04 
4.910771e+00 1.123477e+00 6.250552e+04 
4.903441e+00 1.104865e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1164.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.584919e-03 1.739766e-11 1.000000e-05 
2.008949e-03 3.543045e-11 1.599859e-05 
2.560383e-03 7.334735e-11 2.559548e-05 
3.230510e-03 1.473272e-10 4.094915e-05 
4.060374e-03 2.925284e-10 6.551286e-05 
5.217310e-03 6.205970e-10 1.048113e-04 
6.652293e-03 1.286424e-09 1.676833e-04 
8.256089e-03 2.459195e-09 2.682696e-04 
1.057718e-02 5.171055e-09 4.291934e-04 
1.330525e-02 1.029294e-08 6.866488e-04 
1.707530e-02 2.175580e-08 1.098541e-03 
2.161424e-02 4.412555e-08 1.757511e-03 
2.725507e-02 8.847330e-08 2.811769e-03 
3.436097e-02 1.772828e-07 4.498433e-03 
4.359501e-02 3.620606e-07 7.196857e-03 
5.526026e-02 7.374123e-07 1.151395e-02 
6.959100e-02 1.472760e-06 1.842070e-02 
8.831255e-02 3.009828e-06 2.947052e-02 
1.115501e-01 6.065785e-06 4.714866e-02 
1.414279e-01 1.236193e-05 7.543120e-02 
1.786531e-01 2.491840e-05 1.206793e-01 
2.265007e-01 5.078173e-05 1.930698e-01 
2.861559e-01 1.024058e-04 3.088844e-01 
3.621419e-01 2.075777e-04 4.941713e-01 
4.567106e-01 4.164025e-04 7.906043e-01 
5.774305e-01 8.417063e-04 1.264855e+00 
7.291311e-01 1.695091e-03 2.023590e+00 
9.205224e-01 3.412409e-03 3.237458e+00 
1.159850e+00 6.830530e-03 5.179475e+00 
1.457218e+00 1.356085e-02 8.286428e+00 
1.823716e+00 2.662707e-02 1.325711e+01 
2.268133e+00 5.136114e-02 2.120951e+01 
2.796400e+00 9.666836e-02 3.393222e+01 
3.400778e+00 1.750450e-01 5.428675e+01 
4.058951e+00 3.007576e-01 8.685114e+01 
4.726601e+00 4.826180e-01 1.389495e+02 
5.337397e+00 7.119064e-01 2.222996e+02 
5.826908e+00 9.591704e-01 3.556480e+02 
6.145900e+00 1.181142e+00 5.689866e+02 
6.287202e+00 1.346218e+00 9.102982e+02 
6.266860e+00 1.439153e+00 1.456348e+03 
6.126947e+00 1.467062e+00 2.329952e+03 
5.915803e+00 1.447267e+00 3.727594e+03 
5.675384e+00 1.397544e+00 5.963623e+03 
5.439723e+00 1.333467e+00 9.540955e+03 
5.233443e+00 1.266951e+00 1.526418e+04 
5.071676e+00 1.206227e+00 2.442053e+04 
4.963137e+00 1.157179e+00 3.906940e+04 
4.909680e+00 1.123348e+00 6.250552e+04 
4.899772e+00 1.103926e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1165.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.556325e-03 1.648709e-11 1.000000e-05 
1.970015e-03 3.343883e-11 1.599859e-05 
2.589374e-03 7.593237e-11 2.559548e-05 
3.192129e-03 1.422605e-10 4.094915e-05 
4.118105e-03 3.054465e-10 6.551286e-05 
5.266621e-03 6.389090e-10 1.048113e-04 
6.675205e-03 1.300879e-09 1.676833e-04 
8.370880e-03 2.565407e-09 2.682696e-04 
1.064920e-02 5.281945e-09 4.291934e-04 
1.333746e-02 1.037677e-08 6.866488e-04 
1.679402e-02 2.071604e-08 1.098541e-03 
2.137795e-02 4.273081e-08 1.757511e-03 
2.698514e-02 8.594430e-08 2.811769e-03 
3.446860e-02 1.791078e-07 4.498433e-03 
4.339358e-02 3.573720e-07 7.196857e-03 
5.504111e-02 7.292998e-07 1.151395e-02 
6.991240e-02 1.494543e-06 1.842070e-02 
8.781983e-02 2.962273e-06 2.947052e-02 
1.113157e-01 6.032804e-06 4.714866e-02 
1.413952e-01 1.236398e-05 7.543120e-02 
1.784955e-01 2.487385e-05 1.206793e-01 
2.258973e-01 5.042031e-05 1.930698e-01 
2.853837e-01 1.016664e-04 3.088844e-01 
3.617094e-01 2.070126e-04 4.941713e-01 
4.567577e-01 4.168887e-04 7.906043e-01 
5.766910e-01 8.391974e-04 1.264855e+00 
7.286783e-01 1.693387e-03 2.023590e+00 
9.199572e-01 3.409047e-03 3.237458e+00 
1.158571e+00 6.813802e-03 5.179475e+00 
1.457052e+00 1.356772e-02 8.286428e+00 
1.822169e+00 2.658212e-02 1.325711e+01 
2.268435e+00 5.142438e-02 2.120951e+01 
2.795268e+00 9.663177e-02 3.393222e+01 
3.400095e+00 1.750817e-01 5.428675e+01 
4.058018e+00 3.007884e-01 8.685114e+01 
4.720909e+00 4.813055e-01 1.389495e+02 
5.334090e+00 7.111565e-01 2.222996e+02 
5.822902e+00 9.579803e-01 3.556480e+02 
6.144516e+00 1.181103e+00 5.689866e+02 
6.284160e+00 1.345278e+00 9.102982e+02 
6.263706e+00 1.438107e+00 1.456348e+03 
6.125179e+00 1.466690e+00 2.329952e+03 
5.914670e+00 1.447165e+00 3.727594e+03 
5.672974e+00 1.396875e+00 5.963623e+03 
5.437514e+00 1.332907e+00 9.540955e+03 
5.231184e+00 1.266399e+00 1.526418e+04 
5.069146e+00 1.205608e+00 2.442053e+04 
4.962855e+00 1.157309e+00 3.906940e+04 
4.907655e+00 1.122923e+00 6.250552e+04 
4.897499e+00 1.103426e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1166.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.546987e-03 1.620598e-11 1.000000e-05 
1.977693e-03 3.386038e-11 1.599859e-05 
2.522967e-03 7.029913e-11 2.559548e-05 
3.257777e-03 1.513489e-10 4.094915e-05 
4.153011e-03 3.135485e-10 6.551286e-05 
5.256731e-03 6.358616e-10 1.048113e-04 
6.582647e-03 1.248582e-09 1.676833e-04 
8.249645e-03 2.457656e-09 2.682696e-04 
1.059241e-02 5.202348e-09 4.291934e-04 
1.342206e-02 1.058457e-08 6.866488e-04 
1.686808e-02 2.100933e-08 1.098541e-03 
2.148406e-02 4.340753e-08 1.757511e-03 
2.725732e-02 8.864725e-08 2.811769e-03 
3.435820e-02 1.775445e-07 4.498433e-03 
4.334901e-02 3.565775e-07 7.196857e-03 
5.475027e-02 7.184161e-07 1.151395e-02 
6.938064e-02 1.461952e-06 1.842070e-02 
8.827490e-02 3.011144e-06 2.947052e-02 
1.112254e-01 6.023294e-06 4.714866e-02 
1.413816e-01 1.237103e-05 7.543120e-02 
1.787293e-01 2.499315e-05 1.206793e-01 
2.261089e-01 5.060547e-05 1.930698e-01 
2.857192e-01 1.021129e-04 3.088844e-01 
3.605372e-01 2.051827e-04 4.941713e-01 
4.572104e-01 4.184877e-04 7.906043e-01 
5.766879e-01 8.399028e-04 1.264855e+00 
7.276658e-01 1.687785e-03 2.023590e+00 
9.182196e-01 3.392685e-03 3.237458e+00 
1.157914e+00 6.808038e-03 5.179475e+00 
1.455460e+00 1.353490e-02 8.286428e+00 
1.822099e+00 2.660148e-02 1.325711e+01 
2.265893e+00 5.129574e-02 2.120951e+01 
2.792838e+00 9.646195e-02 3.393222e+01 
3.396901e+00 1.747376e-01 5.428675e+01 
4.054531e+00 3.002676e-01 8.685114e+01 
4.719918e+00 4.813686e-01 1.389495e+02 
5.328590e+00 7.095882e-01 2.222996e+02 
5.819331e+00 9.569835e-01 3.556480e+02 
6.139736e+00 1.179380e+00 5.689866e+02 
6.280721e+00 1.344132e+00 9.102982e+02 
6.262045e+00 1.437830e+00 1.456348e+03 
6.123335e+00 1.466280e+00 2.329952e+03 
5.912714e+00 1.446686e+00 3.727594e+03 
5.672546e+00 1.397045e+00 5.963623e+03 
5.435671e+00 1.332488e+00 9.540955e+03 
5.228104e+00 1.265551e+00 1.526418e+04 
5.068004e+00 1.205457e+00 2.442053e+04 
4.958702e+00 1.156187e+00 3.906940e+04 
4.903878e+00 1.121944e+00 6.250552e+04 
4.896730e+00 1.103400e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1167.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.561082e-03 1.666730e-11 1.000000e-05 
2.022122e-03 3.622510e-11 1.599859e-05 
2.582835e-03 7.548796e-11 2.559548e-05 
3.168302e-03 1.393373e-10 4.094915e-05 
4.021600e-03 2.849602e-10 6.551286e-05 
5.212957e-03 6.206405e-10 1.048113e-04 
6.488540e-03 1.196820e-09 1.676833e-04 
8.371363e-03 2.570255e-09 2.682696e-04 
1.050909e-02 5.084905e-09 4.291934e-04 
1.338030e-02 1.049506e-08 6.866488e-04 
1.701602e-02 2.158548e-08 1.098541e-03 
2.155090e-02 4.385149e-08 1.757511e-03 
2.697814e-02 8.602488e-08 2.811769e-03 
3.433268e-02 1.773012e-07 4.498433e-03 
4.332120e-02 3.561970e-07 7.196857e-03 
5.479779e-02 7.209061e-07 1.151395e-02 
6.932946e-02 1.459970e-06 1.842070e-02 
8.832680e-02 3.019046e-06 2.947052e-02 
1.112768e-01 6.036833e-06 4.714866e-02 
1.406815e-01 1.219862e-05 7.543120e-02 
1.778189e-01 2.463429e-05 1.206793e-01 
2.255145e-01 5.025054e-05 1.930698e-01 
2.856065e-01 1.020795e-04 3.088844e-01 
3.611194e-01 2.063548e-04 4.941713e-01 
4.560887e-01 4.157718e-04 7.906043e-01 
5.761626e-01 8.383280e-04 1.264855e+00 
7.273153e-01 1.686791e-03 2.023590e+00 
9.179242e-01 3.392309e-03 3.237458e+00 
1.157563e+00 6.807642e-03 5.179475e+00 
1.454156e+00 1.351010e-02 8.286428e+00 
1.818273e+00 2.645726e-02 1.325711e+01 
2.261777e+00 5.106124e-02 2.120951e+01 
2.789021e+00 9.615037e-02 3.393222e+01 
3.394084e+00 1.744505e-01 5.428675e+01 
4.051687e+00 2.998852e-01 8.685114e+01 
4.717355e+00 4.809711e-01 1.389495e+02 
5.328383e+00 7.099942e-01 2.222996e+02 
5.815137e+00 9.557092e-01 3.556480e+02 
6.135766e+00 1.178059e+00 5.689866e+02 
6.276766e+00 1.342717e+00 9.102982e+02 
6.258798e+00 1.436735e+00 1.456348e+03 
6.121143e+00 1.465699e+00 2.329952e+03 
5.909814e+00 1.445771e+00 3.727594e+03 
5.670839e+00 1.396672e+00 5.963623e+03 
5.434477e+00 1.332322e+00 9.540955e+03 
5.226358e+00 1.265183e+00 1.526418e+04 
5.065822e+00 1.204955e+00 2.442053e+04 
4.957125e+00 1.155897e+00 3.906940e+04 
4.903733e+00 1.122113e+00 6.250552e+04 
4.894969e+00 1.103061e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1168.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.580691e-03 1.731811e-11 1.000000e-05 
2.050950e-03 3.782902e-11 1.599859e-05 
2.512745e-03 6.956731e-11 2.559548e-05 
3.244627e-03 1.497801e-10 4.094915e-05 
4.125958e-03 3.079882e-10 6.551286e-05 
5.175185e-03 6.077673e-10 1.048113e-04 
6.609897e-03 1.266321e-09 1.676833e-04 
8.258200e-03 2.469540e-09 2.682696e-04 
1.048699e-02 5.057226e-09 4.291934e-04 
1.337883e-02 1.050061e-08 6.866488e-04 
1.702872e-02 2.165241e-08 1.098541e-03 
2.123337e-02 4.197749e-08 1.757511e-03 
2.697512e-02 8.606969e-08 2.811769e-03 
3.414004e-02 1.744827e-07 4.498433e-03 
4.316163e-02 3.525772e-07 7.196857e-03 
5.505039e-02 7.315477e-07 1.151395e-02 
6.937231e-02 1.463933e-06 1.842070e-02 
8.801674e-02 2.989923e-06 2.947052e-02 
1.109498e-01 5.988889e-06 4.714866e-02 
1.408045e-01 1.224111e-05 7.543120e-02 
1.780383e-01 2.474677e-05 1.206793e-01 
2.256911e-01 5.041180e-05 1.930698e-01 
2.849883e-01 1.015051e-04 3.088844e-01 
3.603505e-01 2.052153e-04 4.941713e-01 
4.557585e-01 4.152248e-04 7.906043e-01 
5.759006e-01 8.379015e-04 1.264855e+00 
7.264684e-01 1.682346e-03 2.023590e+00 
9.166957e-01 3.381605e-03 3.237458e+00 
1.155844e+00 6.783191e-03 5.179475e+00 
1.451648e+00 1.345192e-02 8.286428e+00 
1.816865e+00 2.641837e-02 1.325711e+01 
2.262678e+00 5.116445e-02 2.120951e+01 
2.788197e+00 9.614490e-02 3.393222e+01 
3.392557e+00 1.743589e-01 5.428675e+01 
4.047267e+00 2.991632e-01 8.685114e+01 
4.713925e+00 4.803198e-01 1.389495e+02 
5.324640e+00 7.090804e-01 2.222996e+02 
5.811225e+00 9.545600e-01 3.556480e+02 
6.132826e+00 1.177247e+00 5.689866e+02 
6.275231e+00 1.342557e+00 9.102982e+02 
6.255188e+00 1.435453e+00 1.456348e+03 
6.118286e+00 1.464789e+00 2.329952e+03 
5.908059e+00 1.445383e+00 3.727594e+03 
5.668516e+00 1.396040e+00 5.963623e+03 
5.432828e+00 1.331977e+00 9.540955e+03 
5.226587e+00 1.265524e+00 1.526418e+04 
5.063472e+00 1.204395e+00 2.442053e+04 
4.954952e+00 1.155415e+00 3.906940e+04 
4.901937e+00 1.121759e+00 6.250552e+04 
4.892874e+00 1.102616e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1169.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.598984e-03 1.794171e-11 1.000000e-05 
1.968642e-03 3.348354e-11 1.599859e-05 
2.537467e-03 7.170225e-11 2.559548e-05 
3.178127e-03 1.408787e-10 4.094915e-05 
4.055872e-03 2.928089e-10 6.551286e-05 
5.215707e-03 6.226887e-10 1.048113e-04 
6.649523e-03 1.290336e-09 1.676833e-04 
8.203776e-03 2.423109e-09 2.682696e-04 
1.054731e-02 5.149403e-09 4.291934e-04 
1.319405e-02 1.008012e-08 6.866488e-04 
1.688285e-02 2.111879e-08 1.098541e-03 
2.146475e-02 4.340196e-08 1.757511e-03 
2.693327e-02 8.574306e-08 2.811769e-03 
3.440134e-02 1.786727e-07 4.498433e-03 
4.357486e-02 3.631120e-07 7.196857e-03 
5.462123e-02 7.151839e-07 1.151395e-02 
6.964778e-02 1.482709e-06 1.842070e-02 
8.789776e-02 2.980364e-06 2.947052e-02 
1.114543e-01 6.076156e-06 4.714866e-02 
1.409161e-01 1.228076e-05 7.543120e-02 
1.781184e-01 2.480140e-05 1.206793e-01 
2.247673e-01 4.983796e-05 1.930698e-01 
2.845068e-01 1.010779e-04 3.088844e-01 
3.605241e-01 2.056878e-04 4.941713e-01 
4.555149e-01 4.149141e-04 7.906043e-01 
5.749336e-01 8.344018e-04 1.264855e+00 
7.265981e-01 1.684684e-03 2.023590e+00 
9.171888e-01 3.389946e-03 3.237458e+00 
1.153799e+00 6.753051e-03 5.179475e+00 
1.450927e+00 1.344330e-02 8.286428e+00 
1.814685e+00 2.634593e-02 1.325711e+01 
2.259126e+00 5.096798e-02 2.120951e+01 
2.783950e+00 9.578957e-02 3.393222e+01 
3.386663e+00 1.736067e-01 5.428675e+01 
4.043066e+00 2.984885e-01 8.685114e+01 
4.708645e+00 4.791281e-01 1.389495e+02 
5.320708e+00 7.080956e-01 2.222996e+02 
5.809341e+00 9.543117e-01 3.556480e+02 
6.130394e+00 1.176686e+00 5.689866e+02 
6.272946e+00 1.342006e+00 9.102982e+02 
6.253284e+00 1.435048e+00 1.456348e+03 
6.116697e+00 1.464503e+00 2.329952e+03 
5.905287e+00 1.444527e+00 3.727594e+03 
5.666100e+00 1.395367e+00 5.963623e+03 
5.430042e+00 1.331191e+00 9.540955e+03 
5.223385e+00 1.264631e+00 1.526418e+04 
5.061889e+00 1.204095e+00 2.442053e+04 
4.954590e+00 1.155517e+00 3.906940e+04 
4.899060e+00 1.121064e+00 6.250552e+04 
4.890215e+00 1.101994e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-117.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.580949e-02 1.735627e-09 1.000000e-05 
2.023139e-02 3.637309e-09 1.599859e-05 
2.560708e-02 7.375358e-09 2.559548e-05 
3.243760e-02 1.499163e-08 4.094915e-05 
4.077294e-02 2.977274e-08 6.551286e-05 
5.237059e-02 6.309068e-08 1.048113e-04 
6.640457e-02 1.286166e-07 1.676833e-04 
8.286485e-02 2.499276e-07 2.682696e-04 
1.054093e-01 5.144461e-07 4.291934e-04 
1.344011e-01 1.066380e-06 6.866488e-04 
1.687094e-01 2.109221e-06 1.098541e-03 
2.137975e-01 4.292529e-06 1.757511e-03 
2.700407e-01 8.649579e-06 2.811769e-03 
3.422752e-01 1.761310e-05 4.498433e-03 
4.331543e-01 3.569782e-05 7.196857e-03 
5.488933e-01 7.264135e-05 1.151395e-02 
6.953058e-01 1.476584e-04 1.842070e-02 
8.805462e-01 2.999187e-04 2.947052e-02 
1.110543e+00 6.017000e-04 4.714866e-02 
1.406543e+00 1.222575e-03 7.543120e-02 
1.775960e+00 2.461408e-03 1.206793e-01 
2.245020e+00 4.973392e-03 1.930698e-01 
2.830127e+00 9.967441e-03 3.088844e-01 
3.562713e+00 1.989696e-02 4.941713e-01 
4.485116e+00 3.973761e-02 7.906043e-01 
5.616386e+00 7.815413e-02 1.264855e+00 
6.985844e+00 1.507855e-01 2.023590e+00 
8.627224e+00 2.851511e-01 3.237458e+00 
1.051052e+01 5.189375e-01 5.179475e+00 
1.256623e+01 8.958138e-01 8.286428e+00 
1.467845e+01 1.449803e+00 1.325711e+01 
1.663246e+01 2.158670e+00 2.120951e+01 
1.822712e+01 2.938016e+00 3.393222e+01 
1.930046e+01 3.654763e+00 5.428675e+01 
1.980684e+01 4.198676e+00 8.685114e+01 
1.979666e+01 4.518511e+00 1.389495e+02 
1.939275e+01 4.628387e+00 2.222996e+02 
1.874173e+01 4.578262e+00 3.556480e+02 
1.798833e+01 4.429437e+00 5.689866e+02 
1.723689e+01 4.229387e+00 9.102982e+02 
1.657299e+01 4.018923e+00 1.456348e+03 
1.604642e+01 3.824644e+00 2.329952e+03 
1.568894e+01 3.666514e+00 3.727594e+03 
1.549554e+01 3.552244e+00 5.963623e+03 
1.545027e+01 3.485917e+00 9.540955e+03 
1.552211e+01 3.465427e+00 1.526418e+04 
1.564855e+01 3.475805e+00 2.442053e+04 
1.579961e+01 3.508620e+00 3.906940e+04 
1.592545e+01 3.545591e+00 6.250552e+04 
1.602572e+01 3.582797e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1170.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.580614e-03 1.734523e-11 1.000000e-05 
1.980787e-03 3.413625e-11 1.599859e-05 
2.555091e-03 7.326925e-11 2.559548e-05 
3.199012e-03 1.437972e-10 4.094915e-05 
4.071945e-03 2.965573e-10 6.551286e-05 
5.185111e-03 6.123180e-10 1.048113e-04 
6.619307e-03 1.273914e-09 1.676833e-04 
8.343895e-03 2.551581e-09 2.682696e-04 
1.063104e-02 5.277515e-09 4.291934e-04 
1.331607e-02 1.037125e-08 6.866488e-04 
1.672824e-02 2.056146e-08 1.098541e-03 
2.121529e-02 4.194210e-08 1.757511e-03 
2.713598e-02 8.776870e-08 2.811769e-03 
3.414757e-02 1.748972e-07 4.498433e-03 
4.313445e-02 3.525142e-07 7.196857e-03 
5.499440e-02 7.305669e-07 1.151395e-02 
6.929137e-02 1.461312e-06 1.842070e-02 
8.803743e-02 2.997155e-06 2.947052e-02 
1.109223e-01 5.994688e-06 4.714866e-02 
1.407887e-01 1.225793e-05 7.543120e-02 
1.781339e-01 2.482910e-05 1.206793e-01 
2.244609e-01 4.967690e-05 1.930698e-01 
2.849703e-01 1.016595e-04 3.088844e-01 
3.604196e-01 2.056848e-04 4.941713e-01 
4.541287e-01 4.114901e-04 7.906043e-01 
5.743524e-01 8.325857e-04 1.264855e+00 
7.267845e-01 1.687418e-03 2.023590e+00 
9.159657e-01 3.379293e-03 3.237458e+00 
1.153364e+00 6.751154e-03 5.179475e+00 
1.450425e+00 1.344075e-02 8.286428e+00 
1.814383e+00 2.635496e-02 1.325711e+01 
2.258290e+00 5.095419e-02 2.120951e+01 
2.782544e+00 9.572443e-02 3.393222e+01 
3.385700e+00 1.735998e-01 5.428675e+01 
4.042671e+00 2.986336e-01 8.685114e+01 
4.708357e+00 4.793941e-01 1.389495e+02 
5.315526e+00 7.066455e-01 2.222996e+02 
5.805356e+00 9.531292e-01 3.556480e+02 
6.128317e+00 1.176300e+00 5.689866e+02 
6.270350e+00 1.341294e+00 9.102982e+02 
6.250466e+00 1.434172e+00 1.456348e+03 
6.114289e+00 1.463813e+00 2.329952e+03 
5.903763e+00 1.444243e+00 3.727594e+03 
5.664551e+00 1.395060e+00 5.963623e+03 
5.428379e+00 1.330841e+00 9.540955e+03 
5.220988e+00 1.264028e+00 1.526418e+04 
5.059714e+00 1.203593e+00 2.442053e+04 
4.952867e+00 1.155179e+00 3.906940e+04 
4.895672e+00 1.120207e+00 6.250552e+04 
4.886532e+00 1.101048e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1171.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.600011e-03 1.800704e-11 1.000000e-05 
1.949636e-03 3.257875e-11 1.599859e-05 
2.512976e-03 6.976522e-11 2.559548e-05 
3.162171e-03 1.390048e-10 4.094915e-05 
4.126460e-03 3.088921e-10 6.551286e-05 
5.125371e-03 5.919018e-10 1.048113e-04 
6.532833e-03 1.225684e-09 1.676833e-04 
8.292410e-03 2.506779e-09 2.682696e-04 
1.058746e-02 5.217348e-09 4.291934e-04 
1.340789e-02 1.059632e-08 6.866488e-04 
1.674197e-02 2.062972e-08 1.098541e-03 
2.149552e-02 4.366341e-08 1.757511e-03 
2.714338e-02 8.791558e-08 2.811769e-03 
3.412656e-02 1.747238e-07 4.498433e-03 
4.327314e-02 3.562297e-07 7.196857e-03 
5.460939e-02 7.159413e-07 1.151395e-02 
6.935689e-02 1.466714e-06 1.842070e-02 
8.768800e-02 2.964141e-06 2.947052e-02 
1.111226e-01 6.032378e-06 4.714866e-02 
1.402643e-01 1.213183e-05 7.543120e-02 
1.780694e-01 2.482332e-05 1.206793e-01 
2.249603e-01 5.005190e-05 1.930698e-01 
2.837714e-01 1.004677e-04 3.088844e-01 
3.590130e-01 2.034600e-04 4.941713e-01 
4.544263e-01 4.126514e-04 7.906043e-01 
5.741573e-01 8.324472e-04 1.264855e+00 
7.245546e-01 1.673370e-03 2.023590e+00 
9.163347e-01 3.386253e-03 3.237458e+00 
1.152990e+00 6.750326e-03 5.179475e+00 
1.448889e+00 1.340954e-02 8.286428e+00 
1.813699e+00 2.634744e-02 1.325711e+01 
2.256639e+00 5.088557e-02 2.120951e+01 
2.782598e+00 9.580824e-02 3.393222e+01 
3.384097e+00 1.734962e-01 5.428675e+01 
4.039357e+00 2.981496e-01 8.685114e+01 
4.702283e+00 4.779707e-01 1.389495e+02 
5.312048e+00 7.058299e-01 2.222996e+02 
5.802057e+00 9.522509e-01 3.556480e+02 
6.124628e+00 1.175115e+00 5.689866e+02 
6.265839e+00 1.339589e+00 9.102982e+02 
6.248715e+00 1.433845e+00 1.456348e+03 
6.111173e+00 1.462773e+00 2.329952e+03 
5.902242e+00 1.443960e+00 3.727594e+03 
5.662353e+00 1.394479e+00 5.963623e+03 
5.426971e+00 1.330590e+00 9.540955e+03 
5.220122e+00 1.263974e+00 1.526418e+04 
5.058787e+00 1.203514e+00 2.442053e+04 
4.951105e+00 1.154829e+00 3.906940e+04 
4.895854e+00 1.120478e+00 6.250552e+04 
4.886339e+00 1.101202e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1172.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.575116e-03 1.719419e-11 1.000000e-05 
1.951276e-03 3.268891e-11 1.599859e-05 
2.540866e-03 7.217548e-11 2.559548e-05 
3.269137e-03 1.537248e-10 4.094915e-05 
4.118126e-03 3.072864e-10 6.551286e-05 
5.238237e-03 6.324119e-10 1.048113e-04 
6.519601e-03 1.219292e-09 1.676833e-04 
8.386067e-03 2.594894e-09 2.682696e-04 
1.042872e-02 4.990426e-09 4.291934e-04 
1.319214e-02 1.010162e-08 6.866488e-04 
1.670599e-02 2.051453e-08 1.098541e-03 
2.135783e-02 4.286632e-08 1.757511e-03 
2.715911e-02 8.814379e-08 2.811769e-03 
3.432765e-02 1.779825e-07 4.498433e-03 
4.342394e-02 3.602743e-07 7.196857e-03 
5.494886e-02 7.299991e-07 1.151395e-02 
6.933167e-02 1.466366e-06 1.842070e-02 
8.792262e-02 2.990548e-06 2.947052e-02 
1.108761e-01 5.997439e-06 4.714866e-02 
1.398731e-01 1.204090e-05 7.543120e-02 
1.772939e-01 2.452133e-05 1.206793e-01 
2.246365e-01 4.987862e-05 1.930698e-01 
2.836194e-01 1.003920e-04 3.088844e-01 
3.598301e-01 2.050270e-04 4.941713e-01 
4.537673e-01 4.112097e-04 7.906043e-01 
5.736372e-01 8.308961e-04 1.264855e+00 
7.243018e-01 1.673043e-03 2.023590e+00 
9.140653e-01 3.364041e-03 3.237458e+00 
1.152880e+00 6.754121e-03 5.179475e+00 
1.448509e+00 1.341035e-02 8.286428e+00 
1.810770e+00 2.624253e-02 1.325711e+01 
2.255229e+00 5.083310e-02 2.120951e+01 
2.778809e+00 9.549980e-02 3.393222e+01 
3.378649e+00 1.728122e-01 5.428675e+01 
4.036313e+00 2.977239e-01 8.685114e+01 
4.701549e+00 4.781053e-01 1.389495e+02 
5.311306e+00 7.060324e-01 2.222996e+02 
5.801316e+00 9.525082e-01 3.556480e+02 
6.121783e+00 1.174348e+00 5.689866e+02 
6.264869e+00 1.339717e+00 9.102982e+02 
6.247208e+00 1.433644e+00 1.456348e+03 
6.109101e+00 1.462248e+00 2.329952e+03 
5.899709e+00 1.443212e+00 3.727594e+03 
5.660146e+00 1.393893e+00 5.963623e+03 
5.425277e+00 1.330227e+00 9.540955e+03 
5.218473e+00 1.263639e+00 1.526418e+04 
5.057194e+00 1.203209e+00 2.442053e+04 
4.948096e+00 1.154075e+00 3.906940e+04 
4.893068e+00 1.119810e+00 6.250552e+04 
4.884509e+00 1.100840e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1173.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.611552e-03 1.843095e-11 1.000000e-05 
2.015354e-03 3.604697e-11 1.599859e-05 
2.552550e-03 7.323819e-11 2.559548e-05 
3.154981e-03 1.382946e-10 4.094915e-05 
4.079527e-03 2.989816e-10 6.551286e-05 
5.078877e-03 5.769232e-10 1.048113e-04 
6.612689e-03 1.273354e-09 1.676833e-04 
8.309508e-03 2.526626e-09 2.682696e-04 
1.040257e-02 4.957206e-09 4.291934e-04 
1.326878e-02 1.028746e-08 6.866488e-04 
1.676034e-02 2.073307e-08 1.098541e-03 
2.127978e-02 4.243428e-08 1.757511e-03 
2.682032e-02 8.495856e-08 2.811769e-03 
3.427747e-02 1.773544e-07 4.498433e-03 
4.306076e-02 3.516099e-07 7.196857e-03 
5.489932e-02 7.286477e-07 1.151395e-02 
6.891883e-02 1.441556e-06 1.842070e-02 
8.784506e-02 2.985186e-06 2.947052e-02 
1.111076e-01 6.040227e-06 4.714866e-02 
1.405351e-01 1.222308e-05 7.543120e-02 
1.769652e-01 2.440603e-05 1.206793e-01 
2.238084e-01 4.937119e-05 1.930698e-01 
2.835756e-01 1.004310e-04 3.088844e-01 
3.593965e-01 2.044610e-04 4.941713e-01 
4.532446e-01 4.101400e-04 7.906043e-01 
5.739588e-01 8.330026e-04 1.264855e+00 
7.246545e-01 1.676912e-03 2.023590e+00 
9.129683e-01 3.354804e-03 3.237458e+00 
1.150670e+00 6.721108e-03 5.179475e+00 
1.445744e+00 1.334517e-02 8.286428e+00 
1.810961e+00 2.627282e-02 1.325711e+01 
2.253586e+00 5.076490e-02 2.120951e+01 
2.777143e+00 9.540793e-02 3.393222e+01 
3.377219e+00 1.727343e-01 5.428675e+01 
4.032463e+00 2.971248e-01 8.685114e+01 
4.697127e+00 4.771639e-01 1.389495e+02 
5.305974e+00 7.045258e-01 2.222996e+02 
5.796690e+00 9.510392e-01 3.556480e+02 
6.118406e+00 1.173316e+00 5.689866e+02 
6.260963e+00 1.338324e+00 9.102982e+02 
6.244022e+00 1.432576e+00 1.456348e+03 
6.107623e+00 1.462014e+00 2.329952e+03 
5.898579e+00 1.443108e+00 3.727594e+03 
5.658522e+00 1.393554e+00 5.963623e+03 
5.423381e+00 1.329785e+00 9.540955e+03 
5.216909e+00 1.263334e+00 1.526418e+04 
5.055660e+00 1.202923e+00 2.442053e+04 
4.946225e+00 1.153688e+00 3.906940e+04 
4.889915e+00 1.119026e+00 6.250552e+04 
4.881205e+00 1.100014e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1174.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.563126e-03 1.683321e-11 1.000000e-05 
2.003123e-03 3.542484e-11 1.599859e-05 
2.480825e-03 6.729350e-11 2.559548e-05 
3.175773e-03 1.411671e-10 4.094915e-05 
3.999312e-03 2.819296e-10 6.551286e-05 
5.233328e-03 6.317117e-10 1.048113e-04 
6.616493e-03 1.276640e-09 1.676833e-04 
8.167042e-03 2.400929e-09 2.682696e-04 
1.038800e-02 4.940620e-09 4.291934e-04 
1.334181e-02 1.046718e-08 6.866488e-04 
1.680893e-02 2.093176e-08 1.098541e-03 
2.121917e-02 4.210856e-08 1.757511e-03 
2.708836e-02 8.760596e-08 2.811769e-03 
3.415874e-02 1.756673e-07 4.498433e-03 
4.334642e-02 3.589597e-07 7.196857e-03 
5.455397e-02 7.155924e-07 1.151395e-02 
6.917542e-02 1.458960e-06 1.842070e-02 
8.763111e-02 2.965954e-06 2.947052e-02 
1.103231e-01 5.918230e-06 4.714866e-02 
1.402094e-01 1.214865e-05 7.543120e-02 
1.769982e-01 2.444050e-05 1.206793e-01 
2.241651e-01 4.964988e-05 1.930698e-01 
2.840235e-01 1.009937e-04 3.088844e-01 
3.579859e-01 2.022355e-04 4.941713e-01 
4.525672e-01 4.086519e-04 7.906043e-01 
5.733011e-01 8.308498e-04 1.264855e+00 
7.235244e-01 1.670504e-03 2.023590e+00 
9.134665e-01 3.363146e-03 3.237458e+00 
1.149169e+00 6.700561e-03 5.179475e+00 
1.446094e+00 1.336609e-02 8.286428e+00 
1.809686e+00 2.623957e-02 1.325711e+01 
2.250966e+00 5.063124e-02 2.120951e+01 
2.775758e+00 9.534466e-02 3.393222e+01 
3.375095e+00 1.725517e-01 5.428675e+01 
4.028820e+00 2.965702e-01 8.685114e+01 
4.692242e+00 4.760879e-01 1.389495e+02 
5.305481e+00 7.048199e-01 2.222996e+02 
5.794928e+00 9.508418e-01 3.556480e+02 
6.116516e+00 1.173020e+00 5.689866e+02 
6.258589e+00 1.337724e+00 9.102982e+02 
6.241146e+00 1.431668e+00 1.456348e+03 
6.104068e+00 1.460757e+00 2.329952e+03 
5.895202e+00 1.441971e+00 3.727594e+03 
5.656204e+00 1.392920e+00 5.963623e+03 
5.420629e+00 1.329010e+00 9.540955e+03 
5.214722e+00 1.262804e+00 1.526418e+04 
5.052972e+00 1.202248e+00 2.442053e+04 
4.944867e+00 1.153467e+00 3.906940e+04 
4.887537e+00 1.118487e+00 6.250552e+04 
4.878788e+00 1.099466e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1175.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.578594e-03 1.735268e-11 1.000000e-05 
1.990154e-03 3.477079e-11 1.599859e-05 
2.501844e-03 6.907727e-11 2.559548e-05 
3.264346e-03 1.534417e-10 4.094915e-05 
4.129255e-03 3.105774e-10 6.551286e-05 
5.131974e-03 5.962221e-10 1.048113e-04 
6.549225e-03 1.239152e-09 1.676833e-04 
8.297949e-03 2.520386e-09 2.682696e-04 
1.051063e-02 5.122017e-09 4.291934e-04 
1.320226e-02 1.015078e-08 6.866488e-04 
1.670094e-02 2.054840e-08 1.098541e-03 
2.138364e-02 4.313204e-08 1.757511e-03 
2.707260e-02 8.752759e-08 2.811769e-03 
3.405371e-02 1.742003e-07 4.498433e-03 
4.296683e-02 3.499094e-07 7.196857e-03 
5.435119e-02 7.082453e-07 1.151395e-02 
6.888906e-02 1.442143e-06 1.842070e-02 
8.761244e-02 2.966583e-06 2.947052e-02 
1.108317e-01 6.005563e-06 4.714866e-02 
1.401209e-01 1.213598e-05 7.543120e-02 
1.768498e-01 2.439985e-05 1.206793e-01 
2.238113e-01 4.945725e-05 1.930698e-01 
2.838555e-01 1.009005e-04 3.088844e-01 
3.585562e-01 2.033765e-04 4.941713e-01 
4.535516e-01 4.116736e-04 7.906043e-01 
5.729297e-01 8.299421e-04 1.264855e+00 
7.237420e-01 1.673431e-03 2.023590e+00 
9.130393e-01 3.361283e-03 3.237458e+00 
1.150190e+00 6.724081e-03 5.179475e+00 
1.444858e+00 1.334318e-02 8.286428e+00 
1.805631e+00 2.608616e-02 1.325711e+01 
2.249890e+00 5.060112e-02 2.120951e+01 
2.773215e+00 9.516331e-02 3.393222e+01 
3.374064e+00 1.725337e-01 5.428675e+01 
4.025818e+00 2.961535e-01 8.685114e+01 
4.689533e+00 4.756456e-01 1.389495e+02 
5.302257e+00 7.040969e-01 2.222996e+02 
5.789031e+00 9.488078e-01 3.556480e+02 
6.112992e+00 1.171914e+00 5.689866e+02 
6.256717e+00 1.337383e+00 9.102982e+02 
6.239065e+00 1.431168e+00 1.456348e+03 
6.101962e+00 1.460212e+00 2.329952e+03 
5.892471e+00 1.441130e+00 3.727594e+03 
5.653532e+00 1.392136e+00 5.963623e+03 
5.419328e+00 1.328798e+00 9.540955e+03 
5.211466e+00 1.261890e+00 1.526418e+04 
5.049970e+00 1.201466e+00 2.442053e+04 
4.940976e+00 1.152427e+00 3.906940e+04 
4.887127e+00 1.118570e+00 6.250552e+04 
4.876886e+00 1.099080e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1176.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.530137e-03 1.581668e-11 1.000000e-05 
1.948744e-03 3.267296e-11 1.599859e-05 
2.509568e-03 6.977838e-11 2.559548e-05 
3.148179e-03 1.377534e-10 4.094915e-05 
4.006447e-03 2.839243e-10 6.551286e-05 
5.134749e-03 5.976979e-10 1.048113e-04 
6.548668e-03 1.239890e-09 1.676833e-04 
8.184720e-03 2.420671e-09 2.682696e-04 
1.036708e-02 4.919195e-09 4.291934e-04 
1.330533e-02 1.039922e-08 6.866488e-04 
1.665527e-02 2.039763e-08 1.098541e-03 
2.117935e-02 4.194329e-08 1.757511e-03 
2.683567e-02 8.532217e-08 2.811769e-03 
3.391067e-02 1.721607e-07 4.498433e-03 
4.289769e-02 3.485195e-07 7.196857e-03 
5.439372e-02 7.105132e-07 1.151395e-02 
6.930137e-02 1.469442e-06 1.842070e-02 
8.750605e-02 2.958305e-06 2.947052e-02 
1.103799e-01 5.937477e-06 4.714866e-02 
1.394259e-01 1.196646e-05 7.543120e-02 
1.767487e-01 2.437875e-05 1.206793e-01 
2.234093e-01 4.923313e-05 1.930698e-01 
2.830795e-01 1.001603e-04 3.088844e-01 
3.581517e-01 2.028614e-04 4.941713e-01 
4.518610e-01 4.074346e-04 7.906043e-01 
5.711089e-01 8.227559e-04 1.264855e+00 
7.226866e-01 1.667540e-03 2.023590e+00 
9.110866e-01 3.342616e-03 3.237458e+00 
1.148504e+00 6.700259e-03 5.179475e+00 
1.443700e+00 1.332241e-02 8.286428e+00 
1.805099e+00 2.608503e-02 1.325711e+01 
2.245138e+00 5.032505e-02 2.120951e+01 
2.771474e+00 9.506355e-02 3.393222e+01 
3.370640e+00 1.721551e-01 5.428675e+01 
4.022836e+00 2.957407e-01 8.685114e+01 
4.688128e+00 4.755826e-01 1.389495e+02 
5.298911e+00 7.033283e-01 2.222996e+02 
5.785896e+00 9.479998e-01 3.556480e+02 
6.110557e+00 1.171346e+00 5.689866e+02 
6.251699e+00 1.335412e+00 9.102982e+02 
6.236004e+00 1.430163e+00 1.456348e+03 
6.100617e+00 1.460042e+00 2.329952e+03 
5.892124e+00 1.441385e+00 3.727594e+03 
5.651203e+00 1.391497e+00 5.963623e+03 
5.416281e+00 1.327908e+00 9.540955e+03 
5.210282e+00 1.261720e+00 1.526418e+04 
5.047907e+00 1.201001e+00 2.442053e+04 
4.940809e+00 1.152591e+00 3.906940e+04 
4.884227e+00 1.117865e+00 6.250552e+04 
4.875882e+00 1.098977e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1177.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.560007e-03 1.677540e-11 1.000000e-05 
2.024078e-03 3.664168e-11 1.599859e-05 
2.545970e-03 7.292110e-11 2.559548e-05 
3.191013e-03 1.435751e-10 4.094915e-05 
4.036162e-03 2.905354e-10 6.551286e-05 
5.181642e-03 6.147457e-10 1.048113e-04 
6.498725e-03 1.212769e-09 1.676833e-04 
8.212280e-03 2.447286e-09 2.682696e-04 
1.043003e-02 5.013609e-09 4.291934e-04 
1.334789e-02 1.050826e-08 6.866488e-04 
1.668698e-02 2.053179e-08 1.098541e-03 
2.119419e-02 4.206727e-08 1.757511e-03 
2.668006e-02 8.391777e-08 2.811769e-03 
3.380174e-02 1.706519e-07 4.498433e-03 
4.319045e-02 3.560061e-07 7.196857e-03 
5.422810e-02 7.046417e-07 1.151395e-02 
6.874372e-02 1.435474e-06 1.842070e-02 
8.748687e-02 2.958874e-06 2.947052e-02 
1.101849e-01 5.911077e-06 4.714866e-02 
1.401166e-01 1.215553e-05 7.543120e-02 
1.768419e-01 2.443809e-05 1.206793e-01 
2.237116e-01 4.947522e-05 1.930698e-01 
2.830669e-01 1.002321e-04 3.088844e-01 
3.574267e-01 2.018034e-04 4.941713e-01 
4.525929e-01 4.097649e-04 7.906043e-01 
5.712684e-01 8.241443e-04 1.264855e+00 
7.226916e-01 1.668988e-03 2.023590e+00 
9.106447e-01 3.340586e-03 3.237458e+00 
1.146883e+00 6.677615e-03 5.179475e+00 
1.442612e+00 1.330356e-02 8.286428e+00 
1.804795e+00 2.609369e-02 1.325711e+01 
2.245835e+00 5.041327e-02 2.120951e+01 
2.767052e+00 9.469138e-02 3.393222e+01 
3.368054e+00 1.719026e-01 5.428675e+01 
4.020518e+00 2.954703e-01 8.685114e+01 
4.682888e+00 4.744034e-01 1.389495e+02 
5.293436e+00 7.017681e-01 2.222996e+02 
5.784516e+00 9.479696e-01 3.556480e+02 
6.107831e+00 1.170634e+00 5.689866e+02 
6.251062e+00 1.335710e+00 9.102982e+02 
6.233249e+00 1.429315e+00 1.456348e+03 
6.098271e+00 1.459379e+00 2.329952e+03 
5.890118e+00 1.440876e+00 3.727594e+03 
5.650461e+00 1.391528e+00 5.963623e+03 
5.415971e+00 1.328081e+00 9.540955e+03 
5.208744e+00 1.261423e+00 1.526418e+04 
5.045739e+00 1.200500e+00 2.442053e+04 
4.938864e+00 1.152179e+00 3.906940e+04 
4.882147e+00 1.117420e+00 6.250552e+04 
4.872808e+00 1.098222e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1178.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.549788e-03 1.646186e-11 1.000000e-05 
1.993324e-03 3.502641e-11 1.599859e-05 
2.557976e-03 7.402045e-11 2.559548e-05 
3.152908e-03 1.386104e-10 4.094915e-05 
3.988036e-03 2.805043e-10 6.551286e-05 
5.180921e-03 6.150114e-10 1.048113e-04 
6.598480e-03 1.270556e-09 1.676833e-04 
8.214958e-03 2.451762e-09 2.682696e-04 
1.034341e-02 4.893887e-09 4.291934e-04 
1.327089e-02 1.033623e-08 6.866488e-04 
1.683381e-02 2.109648e-08 1.098541e-03 
2.109420e-02 4.150989e-08 1.757511e-03 
2.672833e-02 8.444583e-08 2.811769e-03 
3.402521e-02 1.742069e-07 4.498433e-03 
4.285108e-02 3.479755e-07 7.196857e-03 
5.449505e-02 7.157067e-07 1.151395e-02 
6.896537e-02 1.450635e-06 1.842070e-02 
8.697478e-02 2.909690e-06 2.947052e-02 
1.103412e-01 5.941308e-06 4.714866e-02 
1.396415e-01 1.204250e-05 7.543120e-02 
1.762758e-01 2.422471e-05 1.206793e-01 
2.228926e-01 4.897542e-05 1.930698e-01 
2.823834e-01 9.959238e-05 3.088844e-01 
3.566481e-01 2.006579e-04 4.941713e-01 
4.511806e-01 4.062865e-04 7.906043e-01 
5.709798e-01 8.235944e-04 1.264855e+00 
7.201373e-01 1.652765e-03 2.023590e+00 
9.105508e-01 3.342378e-03 3.237458e+00 
1.146438e+00 6.675482e-03 5.179475e+00 
1.440988e+00 1.326995e-02 8.286428e+00 
1.804126e+00 2.608655e-02 1.325711e+01 
2.244425e+00 5.036060e-02 2.120951e+01 
2.766037e+00 9.466536e-02 3.393222e+01 
3.365789e+00 1.716985e-01 5.428675e+01 
4.019111e+00 2.953949e-01 8.685114e+01 
4.681872e+00 4.744524e-01 1.389495e+02 
5.291524e+00 7.015316e-01 2.222996e+02 
5.779649e+00 9.463921e-01 3.556480e+02 
6.103263e+00 1.169011e+00 5.689866e+02 
6.247695e+00 1.334593e+00 9.102982e+02 
6.232302e+00 1.429398e+00 1.456348e+03 
6.096743e+00 1.459118e+00 2.329952e+03 
5.888180e+00 1.440398e+00 3.727594e+03 
5.649154e+00 1.391321e+00 5.963623e+03 
5.413516e+00 1.327419e+00 9.540955e+03 
5.206381e+00 1.260828e+00 1.526418e+04 
5.045093e+00 1.200513e+00 2.442053e+04 
4.936798e+00 1.151728e+00 3.906940e+04 
4.879956e+00 1.116938e+00 6.250552e+04 
4.870350e+00 1.097660e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1179.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.532459e-03 1.592931e-11 1.000000e-05 
1.987726e-03 3.476165e-11 1.599859e-05 
2.511783e-03 7.014182e-11 2.559548e-05 
3.142896e-03 1.374107e-10 4.094915e-05 
4.115767e-03 3.085908e-10 6.551286e-05 
5.185906e-03 6.173117e-10 1.048113e-04 
6.475576e-03 1.201893e-09 1.676833e-04 
8.289189e-03 2.520965e-09 2.682696e-04 
1.054196e-02 5.185553e-09 4.291934e-04 
1.315481e-02 1.007591e-08 6.866488e-04 
1.679045e-02 2.095165e-08 1.098541e-03 
2.104572e-02 4.125937e-08 1.757511e-03 
2.676199e-02 8.483718e-08 2.811769e-03 
3.402601e-02 1.743670e-07 4.498433e-03 
4.283534e-02 3.478871e-07 7.196857e-03 
5.439828e-02 7.125050e-07 1.151395e-02 
6.879089e-02 1.440875e-06 1.842070e-02 
8.741013e-02 2.956109e-06 2.947052e-02 
1.104841e-01 5.969495e-06 4.714866e-02 
1.394638e-01 1.200679e-05 7.543120e-02 
1.761920e-01 2.421073e-05 1.206793e-01 
2.235838e-01 4.947440e-05 1.930698e-01 
2.819143e-01 9.918103e-05 3.088844e-01 
3.564948e-01 2.005694e-04 4.941713e-01 
4.509644e-01 4.060466e-04 7.906043e-01 
5.711134e-01 8.248709e-04 1.264855e+00 
7.209202e-01 1.659562e-03 2.023590e+00 
9.092840e-01 3.331276e-03 3.237458e+00 
1.144582e+00 6.648775e-03 5.179475e+00 
1.438979e+00 1.322578e-02 8.286428e+00 
1.802542e+00 2.603993e-02 1.325711e+01 
2.241638e+00 5.021598e-02 2.120951e+01 
2.762503e+00 9.438365e-02 3.393222e+01 
3.362699e+00 1.713702e-01 5.428675e+01 
4.016396e+00 2.950389e-01 8.685114e+01 
4.677572e+00 4.735465e-01 1.389495e+02 
5.288670e+00 7.009448e-01 2.222996e+02 
5.778811e+00 9.466007e-01 3.556480e+02 
6.100811e+00 1.168433e+00 5.689866e+02 
6.243303e+00 1.332944e+00 9.102982e+02 
6.227942e+00 1.427721e+00 1.456348e+03 
6.094466e+00 1.458487e+00 2.329952e+03 
5.884970e+00 1.439335e+00 3.727594e+03 
5.646994e+00 1.390752e+00 5.963623e+03 
5.412179e+00 1.327192e+00 9.540955e+03 
5.204370e+00 1.260360e+00 1.526418e+04 
5.043876e+00 1.200332e+00 2.442053e+04 
4.933586e+00 1.150906e+00 3.906940e+04 
4.877196e+00 1.116277e+00 6.250552e+04 
4.870044e+00 1.097776e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-118.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.566600e-02 1.703231e-09 1.000000e-05 
2.006180e-02 3.576913e-09 1.599859e-05 
2.564156e-02 7.468484e-09 2.559548e-05 
3.192998e-02 1.442099e-08 4.094915e-05 
4.063119e-02 2.971512e-08 6.551286e-05 
5.121850e-02 5.952230e-08 1.048113e-04 
6.484865e-02 1.208097e-07 1.676833e-04 
8.285483e-02 2.519723e-07 2.682696e-04 
1.053856e-01 5.184932e-07 4.291934e-04 
1.319747e-01 1.018291e-06 6.866488e-04 
1.675357e-01 2.083161e-06 1.098541e-03 
2.130959e-01 4.286734e-06 1.757511e-03 
2.684917e-01 8.574238e-06 2.811769e-03 
3.399203e-01 1.739950e-05 4.498433e-03 
4.307295e-01 3.540165e-05 7.196857e-03 
5.449299e-01 7.168661e-05 1.151395e-02 
6.883715e-01 1.445091e-04 1.842070e-02 
8.717783e-01 2.935358e-04 2.947052e-02 
1.101069e+00 5.914441e-04 4.714866e-02 
1.394631e+00 1.201959e-03 7.543120e-02 
1.760886e+00 2.419762e-03 1.206793e-01 
2.224686e+00 4.880813e-03 1.930698e-01 
2.808131e+00 9.819950e-03 3.088844e-01 
3.533602e+00 1.957882e-02 4.941713e-01 
4.443149e+00 3.896215e-02 7.906043e-01 
5.565076e+00 7.667955e-02 1.264855e+00 
6.928426e+00 1.483469e-01 2.023590e+00 
8.552361e+00 2.801476e-01 3.237458e+00 
1.043033e+01 5.114099e-01 5.179475e+00 
1.247249e+01 8.832197e-01 8.286428e+00 
1.457417e+01 1.430822e+00 1.325711e+01 
1.652799e+01 2.135308e+00 2.120951e+01 
1.812681e+01 2.912313e+00 3.393222e+01 
1.920690e+01 3.628925e+00 5.428675e+01 
1.971847e+01 4.172984e+00 8.685114e+01 
1.971457e+01 4.494430e+00 1.389495e+02 
1.931963e+01 4.608005e+00 2.222996e+02 
1.867644e+01 4.561356e+00 3.556480e+02 
1.792465e+01 4.413407e+00 5.689866e+02 
1.717471e+01 4.214453e+00 9.102982e+02 
1.651036e+01 4.004442e+00 1.456348e+03 
1.598752e+01 3.812036e+00 2.329952e+03 
1.562392e+01 3.652336e+00 3.727594e+03 
1.542758e+01 3.537449e+00 5.963623e+03 
1.538842e+01 3.473177e+00 9.540955e+03 
1.545355e+01 3.450540e+00 1.526418e+04 
1.557947e+01 3.460617e+00 2.442053e+04 
1.573028e+01 3.493168e+00 3.906940e+04 
1.586130e+01 3.531698e+00 6.250552e+04 
1.595816e+01 3.567636e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1180.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.545936e-03 1.636716e-11 1.000000e-05 
2.017821e-03 3.639544e-11 1.599859e-05 
2.512006e-03 7.022002e-11 2.559548e-05 
3.134733e-03 1.364585e-10 4.094915e-05 
4.028314e-03 2.895802e-10 6.551286e-05 
5.069935e-03 5.773061e-10 1.048113e-04 
6.515436e-03 1.225263e-09 1.676833e-04 
8.310609e-03 2.542713e-09 2.682696e-04 
1.036949e-02 4.939360e-09 4.291934e-04 
1.324040e-02 1.028258e-08 6.866488e-04 
1.664239e-02 2.041955e-08 1.098541e-03 
2.131667e-02 4.290988e-08 1.757511e-03 
2.666469e-02 8.398639e-08 2.811769e-03 
3.402220e-02 1.744564e-07 4.498433e-03 
4.287295e-02 3.491003e-07 7.196857e-03 
5.424125e-02 7.069517e-07 1.151395e-02 
6.866380e-02 1.434119e-06 1.842070e-02 
8.695611e-02 2.912753e-06 2.947052e-02 
1.104061e-01 5.961910e-06 4.714866e-02 
1.394641e-01 1.201704e-05 7.543120e-02 
1.765153e-01 2.436486e-05 1.206793e-01 
2.230337e-01 4.915179e-05 1.930698e-01 
2.821256e-01 9.948843e-05 3.088844e-01 
3.568489e-01 2.013381e-04 4.941713e-01 
4.501988e-01 4.043251e-04 7.906043e-01 
5.694475e-01 8.183691e-04 1.264855e+00 
7.192856e-01 1.649701e-03 2.023590e+00 
9.089127e-01 3.330012e-03 3.237458e+00 
1.144256e+00 6.648696e-03 5.179475e+00 
1.438471e+00 1.322291e-02 8.286428e+00 
1.798780e+00 2.589953e-02 1.325711e+01 
2.240771e+00 5.019953e-02 2.120951e+01 
2.762703e+00 9.448056e-02 3.393222e+01 
3.359882e+00 1.710830e-01 5.428675e+01 
4.011516e+00 2.942195e-01 8.685114e+01 
4.674865e+00 4.731033e-01 1.389495e+02 
5.285451e+00 7.002219e-01 2.222996e+02 
5.775173e+00 9.455671e-01 3.556480e+02 
6.097230e+00 1.167296e+00 5.689866e+02 
6.241744e+00 1.332761e+00 9.102982e+02 
6.226515e+00 1.427555e+00 1.456348e+03 
6.092171e+00 1.457847e+00 2.329952e+03 
5.882977e+00 1.438830e+00 3.727594e+03 
5.645325e+00 1.390390e+00 5.963623e+03 
5.408277e+00 1.325968e+00 9.540955e+03 
5.202964e+00 1.260109e+00 1.526418e+04 
5.041509e+00 1.199763e+00 2.442053e+04 
4.932341e+00 1.150720e+00 3.906940e+04 
4.877646e+00 1.116631e+00 6.250552e+04 
4.865808e+00 1.096654e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1181.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.587240e-03 1.772941e-11 1.000000e-05 
1.964157e-03 3.359662e-11 1.599859e-05 
2.477831e-03 6.744998e-11 2.559548e-05 
3.161136e-03 1.400543e-10 4.094915e-05 
4.079614e-03 3.010398e-10 6.551286e-05 
5.140615e-03 6.022990e-10 1.048113e-04 
6.405065e-03 1.165031e-09 1.676833e-04 
8.168390e-03 2.416441e-09 2.682696e-04 
1.053229e-02 5.180061e-09 4.291934e-04 
1.325026e-02 1.031432e-08 6.866488e-04 
1.664339e-02 2.044055e-08 1.098541e-03 
2.106966e-02 4.147053e-08 1.757511e-03 
2.691319e-02 8.642963e-08 2.811769e-03 
3.404622e-02 1.749743e-07 4.498433e-03 
4.283615e-02 3.484970e-07 7.196857e-03 
5.417202e-02 7.048449e-07 1.151395e-02 
6.890531e-02 1.450533e-06 1.842070e-02 
8.660498e-02 2.880049e-06 2.947052e-02 
1.101282e-01 5.922008e-06 4.714866e-02 
1.391354e-01 1.194238e-05 7.543120e-02 
1.758546e-01 2.411272e-05 1.206793e-01 
2.233270e-01 4.938773e-05 1.930698e-01 
2.822094e-01 9.966145e-05 3.088844e-01 
3.566065e-01 2.010983e-04 4.941713e-01 
4.500089e-01 4.041556e-04 7.906043e-01 
5.703159e-01 8.228127e-04 1.264855e+00 
7.198397e-01 1.654911e-03 2.023590e+00 
9.082235e-01 3.325254e-03 3.237458e+00 
1.143820e+00 6.646703e-03 5.179475e+00 
1.437065e+00 1.319534e-02 8.286428e+00 
1.797910e+00 2.588364e-02 1.325711e+01 
2.238621e+00 5.009742e-02 2.120951e+01 
2.757895e+00 9.406994e-02 3.393222e+01 
3.358898e+00 1.710708e-01 5.428675e+01 
4.008840e+00 2.938718e-01 8.685114e+01 
4.670529e+00 4.721871e-01 1.389495e+02 
5.281316e+00 6.991590e-01 2.222996e+02 
5.770854e+00 9.442315e-01 3.556480e+02 
6.094543e+00 1.166600e+00 5.689866e+02 
6.238535e+00 1.331724e+00 9.102982e+02 
6.223322e+00 1.426479e+00 1.456348e+03 
6.089051e+00 1.456799e+00 2.329952e+03 
5.881514e+00 1.438569e+00 3.727594e+03 
5.643077e+00 1.389783e+00 5.963623e+03 
5.406704e+00 1.325648e+00 9.540955e+03 
5.201616e+00 1.259879e+00 1.526418e+04 
5.039320e+00 1.199254e+00 2.442053e+04 
4.931106e+00 1.150537e+00 3.906940e+04 
4.873631e+00 1.115572e+00 6.250552e+04 
4.864906e+00 1.096582e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1182.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.550877e-03 1.655261e-11 1.000000e-05 
2.017866e-03 3.645954e-11 1.599859e-05 
2.558888e-03 7.435125e-11 2.559548e-05 
3.174606e-03 1.419723e-10 4.094915e-05 
4.066491e-03 2.983965e-10 6.551286e-05 
5.121740e-03 5.961932e-10 1.048113e-04 
6.517759e-03 1.228653e-09 1.676833e-04 
8.223377e-03 2.467658e-09 2.682696e-04 
1.046271e-02 5.082381e-09 4.291934e-04 
1.324984e-02 1.032206e-08 6.866488e-04 
1.669539e-02 2.065019e-08 1.098541e-03 
2.096604e-02 4.089626e-08 1.757511e-03 
2.660983e-02 8.361055e-08 2.811769e-03 
3.374585e-02 1.705283e-07 4.498433e-03 
4.291688e-02 3.507680e-07 7.196857e-03 
5.443162e-02 7.156321e-07 1.151395e-02 
6.875910e-02 1.442539e-06 1.842070e-02 
8.713966e-02 2.936205e-06 2.947052e-02 
1.097443e-01 5.865263e-06 4.714866e-02 
1.394436e-01 1.203209e-05 7.543120e-02 
1.758904e-01 2.414788e-05 1.206793e-01 
2.228741e-01 4.912950e-05 1.930698e-01 
2.810582e-01 9.853028e-05 3.088844e-01 
3.567930e-01 2.015844e-04 4.941713e-01 
4.499509e-01 4.043412e-04 7.906043e-01 
5.697274e-01 8.209625e-04 1.264855e+00 
7.189443e-01 1.650140e-03 2.023590e+00 
9.065970e-01 3.310228e-03 3.237458e+00 
1.142982e+00 6.637713e-03 5.179475e+00 
1.434790e+00 1.314393e-02 8.286428e+00 
1.797371e+00 2.588200e-02 1.325711e+01 
2.237267e+00 5.004840e-02 2.120951e+01 
2.757034e+00 9.405896e-02 3.393222e+01 
3.356361e+00 1.708254e-01 5.428675e+01 
4.005852e+00 2.934573e-01 8.685114e+01 
4.667796e+00 4.717359e-01 1.389495e+02 
5.278955e+00 6.987535e-01 2.222996e+02 
5.768572e+00 9.437980e-01 3.556480e+02 
6.090386e+00 1.165178e+00 5.689866e+02 
6.235797e+00 1.330930e+00 9.102982e+02 
6.220467e+00 1.425576e+00 1.456348e+03 
6.087101e+00 1.456327e+00 2.329952e+03 
5.878219e+00 1.437465e+00 3.727594e+03 
5.639701e+00 1.388697e+00 5.963623e+03 
5.404632e+00 1.325134e+00 9.540955e+03 
5.199852e+00 1.259499e+00 1.526418e+04 
5.038470e+00 1.199197e+00 2.442053e+04 
4.928820e+00 1.150013e+00 3.906940e+04 
4.872595e+00 1.115455e+00 6.250552e+04 
4.862969e+00 1.096183e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1183.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.519156e-03 1.557072e-11 1.000000e-05 
2.007101e-03 3.590951e-11 1.599859e-05 
2.566133e-03 7.504796e-11 2.559548e-05 
3.172115e-03 1.417582e-10 4.094915e-05 
4.105246e-03 3.072693e-10 6.551286e-05 
5.065079e-03 5.771121e-10 1.048113e-04 
6.451448e-03 1.192541e-09 1.676833e-04 
8.266185e-03 2.508517e-09 2.682696e-04 
1.035710e-02 4.934198e-09 4.291934e-04 
1.327815e-02 1.039716e-08 6.866488e-04 
1.655719e-02 2.015866e-08 1.098541e-03 
2.100891e-02 4.118246e-08 1.757511e-03 
2.657759e-02 8.337753e-08 2.811769e-03 
3.380122e-02 1.715139e-07 4.498433e-03 
4.264562e-02 3.444500e-07 7.196857e-03 
5.419381e-02 7.068909e-07 1.151395e-02 
6.847991e-02 1.426244e-06 1.842070e-02 
8.711352e-02 2.936045e-06 2.947052e-02 
1.097647e-01 5.873498e-06 4.714866e-02 
1.392102e-01 1.198191e-05 7.543120e-02 
1.756260e-01 2.405948e-05 1.206793e-01 
2.229269e-01 4.920599e-05 1.930698e-01 
2.813416e-01 9.891218e-05 3.088844e-01 
3.564446e-01 2.011644e-04 4.941713e-01 
4.492504e-01 4.027961e-04 7.906043e-01 
5.684391e-01 8.160971e-04 1.264855e+00 
7.188022e-01 1.650553e-03 2.023590e+00 
9.059908e-01 3.306383e-03 3.237458e+00 
1.142233e+00 6.630251e-03 5.179475e+00 
1.435044e+00 1.316189e-02 8.286428e+00 
1.794817e+00 2.579372e-02 1.325711e+01 
2.234645e+00 4.991492e-02 2.120951e+01 
2.755064e+00 9.393580e-02 3.393222e+01 
3.351452e+00 1.702246e-01 5.428675e+01 
4.002994e+00 2.930704e-01 8.685114e+01 
4.666189e+00 4.716110e-01 1.389495e+02 
5.274271e+00 6.974863e-01 2.222996e+02 
5.765990e+00 9.432309e-01 3.556480e+02 
6.088226e+00 1.164742e+00 5.689866e+02 
6.233712e+00 1.330474e+00 9.102982e+02 
6.218574e+00 1.425168e+00 1.456348e+03 
6.085372e+00 1.455964e+00 2.329952e+03 
5.876708e+00 1.437181e+00 3.727594e+03 
5.639359e+00 1.388896e+00 5.963623e+03 
5.404009e+00 1.325183e+00 9.540955e+03 
5.197568e+00 1.258931e+00 1.526418e+04 
5.034363e+00 1.198038e+00 2.442053e+04 
4.925563e+00 1.149175e+00 3.906940e+04 
4.871106e+00 1.115194e+00 6.250552e+04 
4.859640e+00 1.095346e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1184.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.554477e-03 1.669636e-11 1.000000e-05 
1.986872e-03 3.486408e-11 1.599859e-05 
2.470228e-03 6.700078e-11 2.559548e-05 
3.164190e-03 1.408174e-10 4.094915e-05 
3.990241e-03 2.824008e-10 6.551286e-05 
5.036965e-03 5.680355e-10 1.048113e-04 
6.417441e-03 1.174774e-09 1.676833e-04 
8.232994e-03 2.480516e-09 2.682696e-04 
1.050203e-02 5.148597e-09 4.291934e-04 
1.317084e-02 1.015569e-08 6.866488e-04 
1.675549e-02 2.090933e-08 1.098541e-03 
2.125715e-02 4.269567e-08 1.757511e-03 
2.676222e-02 8.519922e-08 2.811769e-03 
3.394922e-02 1.739237e-07 4.498433e-03 
4.287679e-02 3.503776e-07 7.196857e-03 
5.415012e-02 7.057789e-07 1.151395e-02 
6.868231e-02 1.440145e-06 1.842070e-02 
8.682734e-02 2.909662e-06 2.947052e-02 
1.095049e-01 5.836817e-06 4.714866e-02 
1.389389e-01 1.192206e-05 7.543120e-02 
1.758288e-01 2.416331e-05 1.206793e-01 
2.218158e-01 4.851490e-05 1.930698e-01 
2.814285e-01 9.908747e-05 3.088844e-01 
3.560634e-01 2.006892e-04 4.941713e-01 
4.500595e-01 4.053177e-04 7.906043e-01 
5.686916e-01 8.178741e-04 1.264855e+00 
7.179743e-01 1.646247e-03 2.023590e+00 
9.057787e-01 3.306844e-03 3.237458e+00 
1.140244e+00 6.601277e-03 5.179475e+00 
1.432770e+00 1.311054e-02 8.286428e+00 
1.793371e+00 2.575310e-02 1.325711e+01 
2.231627e+00 4.975524e-02 2.120951e+01 
2.750845e+00 9.358537e-02 3.393222e+01 
3.349530e+00 1.700713e-01 5.428675e+01 
4.002172e+00 2.931182e-01 8.685114e+01 
4.663043e+00 4.710394e-01 1.389495e+02 
5.270101e+00 6.964101e-01 2.222996e+02 
5.762068e+00 9.420695e-01 3.556480e+02 
6.085752e+00 1.164149e+00 5.689866e+02 
6.231968e+00 1.330192e+00 9.102982e+02 
6.217228e+00 1.425041e+00 1.456348e+03 
6.081190e+00 1.454390e+00 2.329952e+03 
5.874638e+00 1.436639e+00 3.727594e+03 
5.636667e+00 1.388099e+00 5.963623e+03 
5.402460e+00 1.324872e+00 9.540955e+03 
5.196479e+00 1.258793e+00 1.526418e+04 
5.034186e+00 1.198208e+00 2.442053e+04 
4.925205e+00 1.149275e+00 3.906940e+04 
4.868908e+00 1.114709e+00 6.250552e+04 
4.859043e+00 1.095369e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1185.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.594368e-03 1.803020e-11 1.000000e-05 
1.961771e-03 3.358768e-11 1.599859e-05 
2.485296e-03 6.829195e-11 2.559548e-05 
3.239755e-03 1.512766e-10 4.094915e-05 
4.037730e-03 2.928513e-10 6.551286e-05 
5.068123e-03 5.791309e-10 1.048113e-04 
6.408705e-03 1.170971e-09 1.676833e-04 
8.174939e-03 2.430462e-09 2.682696e-04 
1.033262e-02 4.907569e-09 4.291934e-04 
1.319441e-02 1.021892e-08 6.866488e-04 
1.655707e-02 2.019230e-08 1.098541e-03 
2.116809e-02 4.219687e-08 1.757511e-03 
2.658513e-02 8.358957e-08 2.811769e-03 
3.365809e-02 1.696306e-07 4.498433e-03 
4.256327e-02 3.430372e-07 7.196857e-03 
5.436457e-02 7.148006e-07 1.151395e-02 
6.844948e-02 1.426752e-06 1.842070e-02 
8.650608e-02 2.879914e-06 2.947052e-02 
1.098136e-01 5.891289e-06 4.714866e-02 
1.391386e-01 1.198366e-05 7.543120e-02 
1.750746e-01 2.387388e-05 1.206793e-01 
2.218245e-01 4.856159e-05 1.930698e-01 
2.813107e-01 9.904671e-05 3.088844e-01 
3.559185e-01 2.006136e-04 4.941713e-01 
4.488596e-01 4.024247e-04 7.906043e-01 
5.672853e-01 8.125088e-04 1.264855e+00 
7.166183e-01 1.638322e-03 2.023590e+00 
9.038670e-01 3.288736e-03 3.237458e+00 
1.139493e+00 6.593787e-03 5.179475e+00 
1.430975e+00 1.307237e-02 8.286428e+00 
1.792249e+00 2.572633e-02 1.325711e+01 
2.228821e+00 4.960989e-02 2.120951e+01 
2.749208e+00 9.349586e-02 3.393222e+01 
3.346614e+00 1.697693e-01 5.428675e+01 
3.999585e+00 2.927886e-01 8.685114e+01 
4.660908e+00 4.707606e-01 1.389495e+02 
5.269326e+00 6.965910e-01 2.222996e+02 
5.758144e+00 9.409072e-01 3.556480e+02 
6.083029e+00 1.163433e+00 5.689866e+02 
6.228859e+00 1.329204e+00 9.102982e+02 
6.212676e+00 1.423261e+00 1.456348e+03 
6.081006e+00 1.454789e+00 2.329952e+03 
5.871869e+00 1.435775e+00 3.727594e+03 
5.634923e+00 1.387703e+00 5.963623e+03 
5.398900e+00 1.323777e+00 9.540955e+03 
5.194076e+00 1.258182e+00 1.526418e+04 
5.031438e+00 1.197509e+00 2.442053e+04 
4.921598e+00 1.148323e+00 3.906940e+04 
4.866694e+00 1.114219e+00 6.250552e+04 
4.855516e+00 1.094469e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1186.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.511454e-03 1.537398e-11 1.000000e-05 
1.996048e-03 3.540906e-11 1.599859e-05 
2.536023e-03 7.262080e-11 2.559548e-05 
3.161995e-03 1.407619e-10 4.094915e-05 
4.028966e-03 2.911940e-10 6.551286e-05 
5.069188e-03 5.799851e-10 1.048113e-04 
6.443995e-03 1.191426e-09 1.676833e-04 
8.163637e-03 2.422438e-09 2.682696e-04 
1.034884e-02 4.934874e-09 4.291934e-04 
1.309848e-02 1.000609e-08 6.866488e-04 
1.654402e-02 2.016158e-08 1.098541e-03 
2.093173e-02 4.083356e-08 1.757511e-03 
2.652314e-02 8.307619e-08 2.811769e-03 
3.371219e-02 1.705937e-07 4.498433e-03 
4.252359e-02 3.423674e-07 7.196857e-03 
5.408418e-02 7.043916e-07 1.151395e-02 
6.830986e-02 1.419236e-06 1.842070e-02 
8.659479e-02 2.891221e-06 2.947052e-02 
1.099226e-01 5.913844e-06 4.714866e-02 
1.382286e-01 1.175999e-05 7.543120e-02 
1.754237e-01 2.403723e-05 1.206793e-01 
2.221016e-01 4.878492e-05 1.930698e-01 
2.803828e-01 9.815258e-05 3.088844e-01 
3.556261e-01 2.002883e-04 4.941713e-01 
4.483684e-01 4.014434e-04 7.906043e-01 
5.679989e-01 8.162644e-04 1.264855e+00 
7.159744e-01 1.635288e-03 2.023590e+00 
9.044557e-01 3.297928e-03 3.237458e+00 
1.137709e+00 6.568417e-03 5.179475e+00 
1.431444e+00 1.309612e-02 8.286428e+00 
1.789446e+00 2.562758e-02 1.325711e+01 
2.227113e+00 4.953735e-02 2.120951e+01 
2.749758e+00 9.362697e-02 3.393222e+01 
3.345031e+00 1.696665e-01 5.428675e+01 
3.994714e+00 2.919717e-01 8.685114e+01 
4.656316e+00 4.697695e-01 1.389495e+02 
5.265449e+00 6.956225e-01 2.222996e+02 
5.755242e+00 9.401970e-01 3.556480e+02 
6.080028e+00 1.162580e+00 5.689866e+02 
6.226008e+00 1.328349e+00 9.102982e+02 
6.212118e+00 1.423540e+00 1.456348e+03 
6.078029e+00 1.453809e+00 2.329952e+03 
5.871149e+00 1.435854e+00 3.727594e+03 
5.632623e+00 1.387072e+00 5.963623e+03 
5.397139e+00 1.323382e+00 9.540955e+03 
5.192427e+00 1.257842e+00 1.526418e+04 
5.030240e+00 1.197333e+00 2.442053e+04 
4.921820e+00 1.148610e+00 3.906940e+04 
4.865136e+00 1.113936e+00 6.250552e+04 
4.854253e+00 1.094281e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1187.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.519380e-03 1.563030e-11 1.000000e-05 
1.947856e-03 3.293354e-11 1.599859e-05 
2.538331e-03 7.288064e-11 2.559548e-05 
3.143173e-03 1.383797e-10 4.094915e-05 
3.962841e-03 2.773240e-10 6.551286e-05 
5.090270e-03 5.877464e-10 1.048113e-04 
6.528465e-03 1.239940e-09 1.676833e-04 
8.101390e-03 2.369443e-09 2.682696e-04 
1.031779e-02 4.894722e-09 4.291934e-04 
1.325403e-02 1.037555e-08 6.866488e-04 
1.671766e-02 2.082066e-08 1.098541e-03 
2.113212e-02 4.205301e-08 1.757511e-03 
2.667248e-02 8.455868e-08 2.811769e-03 
3.354788e-02 1.682533e-07 4.498433e-03 
4.249207e-02 3.418947e-07 7.196857e-03 
5.411351e-02 7.061330e-07 1.151395e-02 
6.817313e-02 1.411920e-06 1.842070e-02 
8.669141e-02 2.903356e-06 2.947052e-02 
1.096964e-01 5.882364e-06 4.714866e-02 
1.386297e-01 1.187264e-05 7.543120e-02 
1.753280e-01 2.401815e-05 1.206793e-01 
2.214410e-01 4.839169e-05 1.930698e-01 
2.809623e-01 9.884564e-05 3.088844e-01 
3.540516e-01 1.978067e-04 4.941713e-01 
4.484600e-01 4.020277e-04 7.906043e-01 
5.668932e-01 8.121918e-04 1.264855e+00 
7.156226e-01 1.634253e-03 2.023590e+00 
9.023282e-01 3.277484e-03 3.237458e+00 
1.137635e+00 6.572652e-03 5.179475e+00 
1.430584e+00 1.308351e-02 8.286428e+00 
1.789532e+00 2.565252e-02 1.325711e+01 
2.226046e+00 4.950724e-02 2.120951e+01 
2.747227e+00 9.344694e-02 3.393222e+01 
3.343584e+00 1.695839e-01 5.428675e+01 
3.993561e+00 2.919479e-01 8.685114e+01 
4.651764e+00 4.687901e-01 1.389495e+02 
5.260700e+00 6.943307e-01 2.222996e+02 
5.751600e+00 9.391586e-01 3.556480e+02 
6.077953e+00 1.162183e+00 5.689866e+02 
6.223441e+00 1.327640e+00 9.102982e+02 
6.208593e+00 1.422288e+00 1.456348e+03 
6.075465e+00 1.453031e+00 2.329952e+03 
5.869073e+00 1.435308e+00 3.727594e+03 
5.631663e+00 1.387008e+00 5.963623e+03 
5.395930e+00 1.323202e+00 9.540955e+03 
5.189759e+00 1.257134e+00 1.526418e+04 
5.027897e+00 1.196769e+00 2.442053e+04 
4.918662e+00 1.147803e+00 3.906940e+04 
4.862626e+00 1.113351e+00 6.250552e+04 
4.851092e+00 1.093496e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1188.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.529164e-03 1.594762e-11 1.000000e-05 
1.919824e-03 3.155858e-11 1.599859e-05 
2.545693e-03 7.357859e-11 2.559548e-05 
3.162832e-03 1.411113e-10 4.094915e-05 
4.083975e-03 3.037963e-10 6.551286e-05 
5.114346e-03 5.966280e-10 1.048113e-04 
6.465173e-03 1.205241e-09 1.676833e-04 
8.251172e-03 2.505419e-09 2.682696e-04 
1.043167e-02 5.062852e-09 4.291934e-04 
1.323239e-02 1.033352e-08 6.866488e-04 
1.669366e-02 2.074856e-08 1.098541e-03 
2.105114e-02 4.160646e-08 1.757511e-03 
2.647912e-02 8.280268e-08 2.811769e-03 
3.379850e-02 1.721972e-07 4.498433e-03 
4.269089e-02 3.470086e-07 7.196857e-03 
5.410215e-02 7.062826e-07 1.151395e-02 
6.860063e-02 1.439860e-06 1.842070e-02 
8.669620e-02 2.906283e-06 2.947052e-02 
1.097631e-01 5.898071e-06 4.714866e-02 
1.388161e-01 1.193066e-05 7.543120e-02 
1.755803e-01 2.414229e-05 1.206793e-01 
2.217605e-01 4.864234e-05 1.930698e-01 
2.806416e-01 9.859057e-05 3.088844e-01 
3.543442e-01 1.984644e-04 4.941713e-01 
4.478344e-01 4.006849e-04 7.906043e-01 
5.665094e-01 8.112257e-04 1.264855e+00 
7.145817e-01 1.628504e-03 2.023590e+00 
9.021380e-01 3.278162e-03 3.237458e+00 
1.137709e+00 6.579423e-03 5.179475e+00 
1.426990e+00 1.299622e-02 8.286428e+00 
1.787745e+00 2.559722e-02 1.325711e+01 
2.224906e+00 4.947227e-02 2.120951e+01 
2.745315e+00 9.332931e-02 3.393222e+01 
3.339330e+00 1.690818e-01 5.428675e+01 
3.989147e+00 2.912287e-01 8.685114e+01 
4.650457e+00 4.687500e-01 1.389495e+02 
5.259762e+00 6.944495e-01 2.222996e+02 
5.749248e+00 9.386904e-01 3.556480e+02 
6.073079e+00 1.160402e+00 5.689866e+02 
6.220234e+00 1.326599e+00 9.102982e+02 
6.205655e+00 1.421338e+00 1.456348e+03 
6.074217e+00 1.452903e+00 2.329952e+03 
5.866107e+00 1.434352e+00 3.727594e+03 
5.628770e+00 1.386123e+00 5.963623e+03 
5.393520e+00 1.322554e+00 9.540955e+03 
5.187821e+00 1.256689e+00 1.526418e+04 
5.026791e+00 1.196624e+00 2.442053e+04 
4.916462e+00 1.147306e+00 3.906940e+04 
4.859568e+00 1.112593e+00 6.250552e+04 
4.849189e+00 1.093106e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1189.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.531735e-03 1.604169e-11 1.000000e-05 
1.965764e-03 3.390725e-11 1.599859e-05 
2.539442e-03 7.309937e-11 2.559548e-05 
3.165393e-03 1.415733e-10 4.094915e-05 
4.078617e-03 3.028570e-10 6.551286e-05 
5.087592e-03 5.878081e-10 1.048113e-04 
6.516804e-03 1.235386e-09 1.676833e-04 
8.249734e-03 2.506217e-09 2.682696e-04 
1.033867e-02 4.932798e-09 4.291934e-04 
1.305443e-02 9.930535e-09 6.866488e-04 
1.674122e-02 2.094402e-08 1.098541e-03 
2.098282e-02 4.123730e-08 1.757511e-03 
2.668556e-02 8.482586e-08 2.811769e-03 
3.367192e-02 1.704131e-07 4.498433e-03 
4.257167e-02 3.443989e-07 7.196857e-03 
5.416756e-02 7.094443e-07 1.151395e-02 
6.833761e-02 1.424560e-06 1.842070e-02 
8.636414e-02 2.875435e-06 2.947052e-02 
1.094415e-01 5.851287e-06 4.714866e-02 
1.381599e-01 1.177215e-05 7.543120e-02 
1.747173e-01 2.380810e-05 1.206793e-01 
2.212339e-01 4.833730e-05 1.930698e-01 
2.799817e-01 9.797910e-05 3.088844e-01 
3.537616e-01 1.976534e-04 4.941713e-01 
4.483117e-01 4.023053e-04 7.906043e-01 
5.650267e-01 8.055519e-04 1.264855e+00 
7.144271e-01 1.628814e-03 2.023590e+00 
9.024624e-01 3.284447e-03 3.237458e+00 
1.135070e+00 6.539288e-03 5.179475e+00 
1.425892e+00 1.297714e-02 8.286428e+00 
1.786609e+00 2.556981e-02 1.325711e+01 
2.222385e+00 4.934585e-02 2.120951e+01 
2.740055e+00 9.287465e-02 3.393222e+01 
3.337979e+00 1.690133e-01 5.428675e+01 
3.985387e+00 2.906493e-01 8.685114e+01 
4.647001e+00 4.680877e-01 1.389495e+02 
5.256342e+00 6.936487e-01 2.222996e+02 
5.745016e+00 9.373902e-01 3.556480e+02 
6.069806e+00 1.159412e+00 5.689866e+02 
6.216579e+00 1.325325e+00 9.102982e+02 
6.204381e+00 1.421246e+00 1.456348e+03 
6.070365e+00 1.451488e+00 2.329952e+03 
5.865028e+00 1.434264e+00 3.727594e+03 
5.627130e+00 1.385770e+00 5.963623e+03 
5.392534e+00 1.322460e+00 9.540955e+03 
5.186237e+00 1.256371e+00 1.526418e+04 
5.023924e+00 1.195883e+00 2.442053e+04 
4.914160e+00 1.146775e+00 3.906940e+04 
4.859382e+00 1.112743e+00 6.250552e+04 
4.847026e+00 1.092635e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-119.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.557883e-02 1.689149e-09 1.000000e-05 
1.970342e-02 3.417344e-09 1.599859e-05 
2.521384e-02 7.161117e-09 2.559548e-05 
3.205907e-02 1.472030e-08 4.094915e-05 
4.017449e-02 2.896777e-08 6.551286e-05 
5.086250e-02 5.878372e-08 1.048113e-04 
6.471595e-02 1.210872e-07 1.676833e-04 
8.246736e-02 2.505593e-07 2.682696e-04 
1.045541e-01 5.106081e-07 4.291934e-04 
1.321333e-01 1.030628e-06 6.866488e-04 
1.670246e-01 2.081644e-06 1.098541e-03 
2.112732e-01 4.213078e-06 1.757511e-03 
2.669333e-01 8.497211e-06 2.811769e-03 
3.366916e-01 1.705168e-05 4.498433e-03 
4.257063e-01 3.446711e-05 7.196857e-03 
5.391088e-01 7.000198e-05 1.151395e-02 
6.837605e-01 1.428247e-04 1.842070e-02 
8.634758e-01 2.876460e-04 2.947052e-02 
1.093878e+00 5.848449e-04 4.714866e-02 
1.381665e+00 1.178647e-03 7.543120e-02 
1.745310e+00 2.376076e-03 1.206793e-01 
2.206358e+00 4.801494e-03 1.930698e-01 
2.786375e+00 9.674673e-03 3.088844e-01 
3.509041e+00 1.933548e-02 4.941713e-01 
4.408326e+00 3.837473e-02 7.906043e-01 
5.522069e+00 7.554727e-02 1.264855e+00 
6.870203e+00 1.458568e-01 2.023590e+00 
8.485000e+00 2.758738e-01 3.237458e+00 
1.034171e+01 5.026629e-01 5.179475e+00 
1.238741e+01 8.723797e-01 8.286428e+00 
1.448363e+01 1.415658e+00 1.325711e+01 
1.643059e+01 2.114401e+00 2.120951e+01 
1.802819e+01 2.887184e+00 3.393222e+01 
1.911488e+01 3.603632e+00 5.428675e+01 
1.962881e+01 4.146407e+00 8.685114e+01 
1.963614e+01 4.472030e+00 1.389495e+02 
1.924371e+01 4.586039e+00 2.222996e+02 
1.861288e+01 4.545080e+00 3.556480e+02 
1.786068e+01 4.397104e+00 5.689866e+02 
1.711870e+01 4.201819e+00 9.102982e+02 
1.645360e+01 3.991974e+00 1.456348e+03 
1.592568e+01 3.798324e+00 2.329952e+03 
1.556339e+01 3.639520e+00 3.727594e+03 
1.536441e+01 3.524083e+00 5.963623e+03 
1.532427e+01 3.459627e+00 9.540955e+03 
1.538593e+01 3.435867e+00 1.526418e+04 
1.551100e+01 3.445535e+00 2.442053e+04 
1.566020e+01 3.477382e+00 3.906940e+04 
1.578701e+01 3.514323e+00 6.250552e+04 
1.588588e+01 3.550782e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1190.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.548566e-03 1.659025e-11 1.000000e-05 
1.928619e-03 3.204814e-11 1.599859e-05 
2.524034e-03 7.183724e-11 2.559548e-05 
3.142785e-03 1.386781e-10 4.094915e-05 
4.027208e-03 2.917938e-10 6.551286e-05 
5.013660e-03 5.630260e-10 1.048113e-04 
6.474761e-03 1.212649e-09 1.676833e-04 
8.162472e-03 2.429568e-09 2.682696e-04 
1.040404e-02 5.031186e-09 4.291934e-04 
1.314355e-02 1.014384e-08 6.866488e-04 
1.646342e-02 1.993537e-08 1.098541e-03 
2.094213e-02 4.103236e-08 1.757511e-03 
2.651758e-02 8.330405e-08 2.811769e-03 
3.369043e-02 1.708379e-07 4.498433e-03 
4.257357e-02 3.447347e-07 7.196857e-03 
5.415657e-02 7.096087e-07 1.151395e-02 
6.818047e-02 1.415945e-06 1.842070e-02 
8.636793e-02 2.878232e-06 2.947052e-02 
1.093060e-01 5.834488e-06 4.714866e-02 
1.385940e-01 1.189347e-05 7.543120e-02 
1.752310e-01 2.403888e-05 1.206793e-01 
2.216098e-01 4.862497e-05 1.930698e-01 
2.792818e-01 9.732803e-05 3.088844e-01 
3.536863e-01 1.976932e-04 4.941713e-01 
4.464944e-01 3.977677e-04 7.906043e-01 
5.653020e-01 8.074069e-04 1.264855e+00 
7.134328e-01 1.623388e-03 2.023590e+00 
9.006057e-01 3.266971e-03 3.237458e+00 
1.135904e+00 6.559165e-03 5.179475e+00 
1.425813e+00 1.298578e-02 8.286428e+00 
1.786335e+00 2.557924e-02 1.325711e+01 
2.221900e+00 4.935410e-02 2.120951e+01 
2.739651e+00 9.290882e-02 3.393222e+01 
3.334686e+00 1.686549e-01 5.428675e+01 
3.984539e+00 2.906893e-01 8.685114e+01 
4.643150e+00 4.673111e-01 1.389495e+02 
5.253600e+00 6.930990e-01 2.222996e+02 
5.742204e+00 9.367171e-01 3.556480e+02 
6.067456e+00 1.158877e+00 5.689866e+02 
6.214347e+00 1.324787e+00 9.102982e+02 
6.202186e+00 1.420678e+00 1.456348e+03 
6.068999e+00 1.451301e+00 2.329952e+03 
5.862098e+00 1.433323e+00 3.727594e+03 
5.625661e+00 1.385489e+00 5.963623e+03 
5.390138e+00 1.321817e+00 9.540955e+03 
5.183174e+00 1.255520e+00 1.526418e+04 
5.022520e+00 1.195636e+00 2.442053e+04 
4.913982e+00 1.146932e+00 3.906940e+04 
4.855451e+00 1.111708e+00 6.250552e+04 
4.846686e+00 1.092737e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1191.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.587803e-03 1.789857e-11 1.000000e-05 
2.003210e-03 3.594246e-11 1.599859e-05 
2.505264e-03 7.030551e-11 2.559548e-05 
3.096815e-03 1.327928e-10 4.094915e-05 
4.061575e-03 2.995796e-10 6.551286e-05 
5.032810e-03 5.699808e-10 1.048113e-04 
6.475948e-03 1.214335e-09 1.676833e-04 
8.152047e-03 2.422305e-09 2.682696e-04 
1.044653e-02 5.097349e-09 4.291934e-04 
1.302394e-02 9.877695e-09 6.866488e-04 
1.653302e-02 2.020623e-08 1.098541e-03 
2.108475e-02 4.191163e-08 1.757511e-03 
2.658197e-02 8.398289e-08 2.811769e-03 
3.377169e-02 1.722217e-07 4.498433e-03 
4.250835e-02 3.434413e-07 7.196857e-03 
5.384465e-02 6.980043e-07 1.151395e-02 
6.815321e-02 1.415436e-06 1.842070e-02 
8.652289e-02 2.896184e-06 2.947052e-02 
1.091196e-01 5.809566e-06 4.714866e-02 
1.381141e-01 1.178023e-05 7.543120e-02 
1.749750e-01 2.395382e-05 1.206793e-01 
2.205455e-01 4.796807e-05 1.930698e-01 
2.792375e-01 9.736344e-05 3.088844e-01 
3.537360e-01 1.979427e-04 4.941713e-01 
4.475608e-01 4.009602e-04 7.906043e-01 
5.654887e-01 8.088850e-04 1.264855e+00 
7.131755e-01 1.622993e-03 2.023590e+00 
9.003405e-01 3.266820e-03 3.237458e+00 
1.132762e+00 6.510396e-03 5.179475e+00 
1.423683e+00 1.293857e-02 8.286428e+00 
1.784171e+00 2.550784e-02 1.325711e+01 
2.220392e+00 4.929468e-02 2.120951e+01 
2.738483e+00 9.286608e-02 3.393222e+01 
3.332011e+00 1.683886e-01 5.428675e+01 
3.982049e+00 2.903798e-01 8.685114e+01 
4.640028e+00 4.667453e-01 1.389495e+02 
5.248773e+00 6.917778e-01 2.222996e+02 
5.740446e+00 9.365096e-01 3.556480e+02 
6.065823e+00 1.158695e+00 5.689866e+02 
6.211983e+00 1.324181e+00 9.102982e+02 
6.200070e+00 1.420150e+00 1.456348e+03 
6.066430e+00 1.450519e+00 2.329952e+03 
5.860381e+00 1.432940e+00 3.727594e+03 
5.624002e+00 1.385126e+00 5.963623e+03 
5.388848e+00 1.321604e+00 9.540955e+03 
5.182800e+00 1.255637e+00 1.526418e+04 
5.021510e+00 1.195522e+00 2.442053e+04 
4.910979e+00 1.146173e+00 3.906940e+04 
4.854584e+00 1.111642e+00 6.250552e+04 
4.844456e+00 1.092243e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1192.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.548663e-03 1.662127e-11 1.000000e-05 
1.937591e-03 3.255212e-11 1.599859e-05 
2.481694e-03 6.839711e-11 2.559548e-05 
3.179064e-03 1.437775e-10 4.094915e-05 
3.974278e-03 2.809104e-10 6.551286e-05 
5.026805e-03 5.684199e-10 1.048113e-04 
6.445003e-03 1.198016e-09 1.676833e-04 
8.115662e-03 2.392021e-09 2.682696e-04 
1.026117e-02 4.834858e-09 4.291934e-04 
1.312278e-02 1.011278e-08 6.866488e-04 
1.641793e-02 1.980381e-08 1.098541e-03 
2.085858e-02 4.061137e-08 1.757511e-03 
2.669007e-02 8.508300e-08 2.811769e-03 
3.378651e-02 1.725932e-07 4.498433e-03 
4.236899e-02 3.403600e-07 7.196857e-03 
5.355870e-02 6.875193e-07 1.151395e-02 
6.825826e-02 1.423185e-06 1.842070e-02 
8.598595e-02 2.844985e-06 2.947052e-02 
1.091595e-01 5.820821e-06 4.714866e-02 
1.379332e-01 1.174386e-05 7.543120e-02 
1.746482e-01 2.383985e-05 1.206793e-01 
2.212782e-01 4.848840e-05 1.930698e-01 
2.795895e-01 9.781406e-05 3.088844e-01 
3.532127e-01 1.972310e-04 4.941713e-01 
4.458214e-01 3.966370e-04 7.906043e-01 
5.639482e-01 8.029672e-04 1.264855e+00 
7.131466e-01 1.624154e-03 2.023590e+00 
8.982253e-01 3.246586e-03 3.237458e+00 
1.132720e+00 6.515106e-03 5.179475e+00 
1.423514e+00 1.294472e-02 8.286428e+00 
1.783091e+00 2.548274e-02 1.325711e+01 
2.218896e+00 4.923598e-02 2.120951e+01 
2.736556e+00 9.274688e-02 3.393222e+01 
3.330885e+00 1.683531e-01 5.428675e+01 
3.977943e+00 2.897264e-01 8.685114e+01 
4.637915e+00 4.664705e-01 1.389495e+02 
5.246998e+00 6.915843e-01 2.222996e+02 
5.736539e+00 9.353519e-01 3.556480e+02 
6.061428e+00 1.157150e+00 5.689866e+02 
6.209756e+00 1.323645e+00 9.102982e+02 
6.196632e+00 1.418940e+00 1.456348e+03 
6.064602e+00 1.450102e+00 2.329952e+03 
5.858704e+00 1.432575e+00 3.727594e+03 
5.620841e+00 1.384126e+00 5.963623e+03 
5.387697e+00 1.321444e+00 9.540955e+03 
5.180792e+00 1.255166e+00 1.526418e+04 
5.018337e+00 1.194676e+00 2.442053e+04 
4.909440e+00 1.145889e+00 3.906940e+04 
4.851579e+00 1.110900e+00 6.250552e+04 
4.842343e+00 1.091787e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1193.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.513841e-03 1.553810e-11 1.000000e-05 
1.952265e-03 3.332526e-11 1.599859e-05 
2.542065e-03 7.357276e-11 2.559548e-05 
3.205637e-03 1.475368e-10 4.094915e-05 
3.955812e-03 2.772454e-10 6.551286e-05 
5.004769e-03 5.614478e-10 1.048113e-04 
6.459937e-03 1.207375e-09 1.676833e-04 
8.124790e-03 2.402115e-09 2.682696e-04 
1.026584e-02 4.845522e-09 4.291934e-04 
1.310381e-02 1.007743e-08 6.866488e-04 
1.642596e-02 1.984952e-08 1.098541e-03 
2.095932e-02 4.123719e-08 1.757511e-03 
2.643338e-02 8.272097e-08 2.811769e-03 
3.374578e-02 1.721140e-07 4.498433e-03 
4.255084e-02 3.450506e-07 7.196857e-03 
5.391725e-02 7.020082e-07 1.151395e-02 
6.798731e-02 1.407484e-06 1.842070e-02 
8.640327e-02 2.889031e-06 2.947052e-02 
1.090447e-01 5.807356e-06 4.714866e-02 
1.381030e-01 1.179717e-05 7.543120e-02 
1.739072e-01 2.355746e-05 1.206793e-01 
2.205563e-01 4.805566e-05 1.930698e-01 
2.795196e-01 9.782268e-05 3.088844e-01 
3.533791e-01 1.976754e-04 4.941713e-01 
4.458579e-01 3.970670e-04 7.906043e-01 
5.635580e-01 8.019737e-04 1.264855e+00 
7.120852e-01 1.618271e-03 2.023590e+00 
8.987710e-01 3.255217e-03 3.237458e+00 
1.132516e+00 6.517024e-03 5.179475e+00 
1.421857e+00 1.291039e-02 8.286428e+00 
1.781078e+00 2.541788e-02 1.325711e+01 
2.214432e+00 4.898140e-02 2.120951e+01 
2.734201e+00 9.258456e-02 3.393222e+01 
3.328533e+00 1.681347e-01 5.428675e+01 
3.974407e+00 2.891945e-01 8.685114e+01 
4.634570e+00 4.658396e-01 1.389495e+02 
5.242264e+00 6.902971e-01 2.222996e+02 
5.732419e+00 9.340995e-01 3.556480e+02 
6.057755e+00 1.155960e+00 5.689866e+02 
6.207050e+00 1.322860e+00 9.102982e+02 
6.193415e+00 1.417843e+00 1.456348e+03 
6.062525e+00 1.449561e+00 2.329952e+03 
5.856676e+00 1.432048e+00 3.727594e+03 
5.619351e+00 1.383835e+00 5.963623e+03 
5.384323e+00 1.320419e+00 9.540955e+03 
5.178463e+00 1.254578e+00 1.526418e+04 
5.016935e+00 1.194429e+00 2.442053e+04 
4.906521e+00 1.145157e+00 3.906940e+04 
4.850259e+00 1.110690e+00 6.250552e+04 
4.840800e+00 1.091509e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1194.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.545695e-03 1.655359e-11 1.000000e-05 
1.950210e-03 3.324800e-11 1.599859e-05 
2.441635e-03 6.524741e-11 2.559548e-05 
3.121494e-03 1.363355e-10 4.094915e-05 
4.033012e-03 2.940422e-10 6.551286e-05 
5.012495e-03 5.645250e-10 1.048113e-04 
6.474055e-03 1.216327e-09 1.676833e-04 
8.135204e-03 2.413385e-09 2.682696e-04 
1.021420e-02 4.776763e-09 4.291934e-04 
1.291689e-02 9.660407e-09 6.866488e-04 
1.649003e-02 2.009953e-08 1.098541e-03 
2.093117e-02 4.110569e-08 1.757511e-03 
2.666149e-02 8.495225e-08 2.811769e-03 
3.342345e-02 1.673693e-07 4.498433e-03 
4.220631e-02 3.370191e-07 7.196857e-03 
5.388119e-02 7.011879e-07 1.151395e-02 
6.824167e-02 1.424534e-06 1.842070e-02 
8.631374e-02 2.882474e-06 2.947052e-02 
1.090368e-01 5.810962e-06 4.714866e-02 
1.374976e-01 1.165246e-05 7.543120e-02 
1.738819e-01 2.356688e-05 1.206793e-01 
2.203803e-01 4.798088e-05 1.930698e-01 
2.783304e-01 9.666055e-05 3.088844e-01 
3.519126e-01 1.953886e-04 4.941713e-01 
4.456165e-01 3.967546e-04 7.906043e-01 
5.626191e-01 7.986414e-04 1.264855e+00 
7.120719e-01 1.619533e-03 2.023590e+00 
8.972925e-01 3.241900e-03 3.237458e+00 
1.130303e+00 6.484345e-03 5.179475e+00 
1.422037e+00 1.292600e-02 8.286428e+00 
1.777890e+00 2.530304e-02 1.325711e+01 
2.215197e+00 4.907184e-02 2.120951e+01 
2.730043e+00 9.224149e-02 3.393222e+01 
3.324888e+00 1.677241e-01 5.428675e+01 
3.971123e+00 2.887160e-01 8.685114e+01 
4.632284e+00 4.655140e-01 1.389495e+02 
5.238389e+00 6.893272e-01 2.222996e+02 
5.729866e+00 9.335389e-01 3.556480e+02 
6.055746e+00 1.155591e+00 5.689866e+02 
6.203541e+00 1.321659e+00 9.102982e+02 
6.192044e+00 1.417697e+00 1.456348e+03 
6.058897e+00 1.448254e+00 2.329952e+03 
5.854321e+00 1.431370e+00 3.727594e+03 
5.617566e+00 1.383418e+00 5.963623e+03 
5.382378e+00 1.319949e+00 9.540955e+03 
5.177737e+00 1.254568e+00 1.526418e+04 
5.015536e+00 1.194183e+00 2.442053e+04 
4.905959e+00 1.145188e+00 3.906940e+04 
4.847653e+00 1.110073e+00 6.250552e+04 
4.836953e+00 1.090506e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1195.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.559746e-03 1.702340e-11 1.000000e-05 
1.957823e-03 3.366703e-11 1.599859e-05 
2.489305e-03 6.920207e-11 2.559548e-05 
3.122787e-03 1.366192e-10 4.094915e-05 
3.981851e-03 2.832303e-10 6.551286e-05 
5.002818e-03 5.617315e-10 1.048113e-04 
6.407832e-03 1.180370e-09 1.676833e-04 
8.122551e-03 2.404154e-09 2.682696e-04 
1.017588e-02 4.727161e-09 4.291934e-04 
1.305023e-02 9.971023e-09 6.866488e-04 
1.657058e-02 2.041260e-08 1.098541e-03 
2.104303e-02 4.180324e-08 1.757511e-03 
2.638808e-02 8.243443e-08 2.811769e-03 
3.331331e-02 1.658588e-07 4.498433e-03 
4.238327e-02 3.415617e-07 7.196857e-03 
5.379711e-02 6.984950e-07 1.151395e-02 
6.792279e-02 1.405834e-06 1.842070e-02 
8.599059e-02 2.852607e-06 2.947052e-02 
1.089303e-01 5.798796e-06 4.714866e-02 
1.379493e-01 1.177753e-05 7.543120e-02 
1.736044e-01 2.347387e-05 1.206793e-01 
2.206239e-01 4.818047e-05 1.930698e-01 
2.785728e-01 9.699437e-05 3.088844e-01 
3.529479e-01 1.972828e-04 4.941713e-01 
4.449098e-01 3.952008e-04 7.906043e-01 
5.627849e-01 8.000158e-04 1.264855e+00 
7.101557e-01 1.607844e-03 2.023590e+00 
8.965320e-01 3.236370e-03 3.237458e+00 
1.129575e+00 6.477236e-03 5.179475e+00 
1.419169e+00 1.285880e-02 8.286428e+00 
1.776704e+00 2.527344e-02 1.325711e+01 
2.213906e+00 4.902663e-02 2.120951e+01 
2.728410e+00 9.215181e-02 3.393222e+01 
3.320260e+00 1.671677e-01 5.428675e+01 
3.969021e+00 2.884883e-01 8.685114e+01 
4.628103e+00 4.646418e-01 1.389495e+02 
5.235661e+00 6.887805e-01 2.222996e+02 
5.726879e+00 9.327862e-01 3.556480e+02 
6.052787e+00 1.154752e+00 5.689866e+02 
6.201313e+00 1.321119e+00 9.102982e+02 
6.188786e+00 1.416578e+00 1.456348e+03 
6.057654e+00 1.448125e+00 2.329952e+03 
5.852911e+00 1.431127e+00 3.727594e+03 
5.615499e+00 1.382881e+00 5.963623e+03 
5.380476e+00 1.319496e+00 9.540955e+03 
5.175481e+00 1.254006e+00 1.526418e+04 
5.014246e+00 1.193973e+00 2.442053e+04 
4.902311e+00 1.144220e+00 3.906940e+04 
4.847163e+00 1.110125e+00 6.250552e+04 
4.836324e+00 1.090516e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1196.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.498121e-03 1.509694e-11 1.000000e-05 
1.938068e-03 3.268548e-11 1.599859e-05 
2.476059e-03 6.816022e-11 2.559548e-05 
3.102515e-03 1.340879e-10 4.094915e-05 
4.032014e-03 2.943161e-10 6.551286e-05 
5.019229e-03 5.677527e-10 1.048113e-04 
6.444251e-03 1.201615e-09 1.676833e-04 
8.106022e-03 2.391506e-09 2.682696e-04 
1.021831e-02 4.790551e-09 4.291934e-04 
1.313764e-02 1.018123e-08 6.866488e-04 
1.645779e-02 2.001534e-08 1.098541e-03 
2.088980e-02 4.093090e-08 1.757511e-03 
2.636607e-02 8.229715e-08 2.811769e-03 
3.360356e-02 1.703745e-07 4.498433e-03 
4.234525e-02 3.409285e-07 7.196857e-03 
5.354487e-02 6.892922e-07 1.151395e-02 
6.764583e-02 1.389869e-06 1.842070e-02 
8.615207e-02 2.871108e-06 2.947052e-02 
1.084577e-01 5.728439e-06 4.714866e-02 
1.372015e-01 1.159675e-05 7.543120e-02 
1.740262e-01 2.366519e-05 1.206793e-01 
2.197061e-01 4.762152e-05 1.930698e-01 
2.781866e-01 9.667243e-05 3.088844e-01 
3.526609e-01 1.969665e-04 4.941713e-01 
4.449407e-01 3.956134e-04 7.906043e-01 
5.616656e-01 7.959184e-04 1.264855e+00 
7.099678e-01 1.607910e-03 2.023590e+00 
8.954922e-01 3.227821e-03 3.237458e+00 
1.129926e+00 6.488644e-03 5.179475e+00 
1.418188e+00 1.284283e-02 8.286428e+00 
1.775077e+00 2.522510e-02 1.325711e+01 
2.210245e+00 4.882517e-02 2.120951e+01 
2.727889e+00 9.217339e-02 3.393222e+01 
3.318530e+00 1.670418e-01 5.428675e+01 
3.967884e+00 2.884651e-01 8.685114e+01 
4.624816e+00 4.640271e-01 1.389495e+02 
5.232197e+00 6.879620e-01 2.222996e+02 
5.723852e+00 9.320153e-01 3.556480e+02 
6.049613e+00 1.153807e+00 5.689866e+02 
6.197098e+00 1.319552e+00 9.102982e+02 
6.186271e+00 1.415841e+00 1.456348e+03 
6.056010e+00 1.447797e+00 2.329952e+03 
5.849238e+00 1.429839e+00 3.727594e+03 
5.614294e+00 1.382709e+00 5.963623e+03 
5.380048e+00 1.319617e+00 9.540955e+03 
5.173567e+00 1.253566e+00 1.526418e+04 
5.010873e+00 1.193058e+00 2.442053e+04 
4.901430e+00 1.144147e+00 3.906940e+04 
4.845229e+00 1.109721e+00 6.250552e+04 
4.833581e+00 1.089860e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1197.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.546601e-03 1.662438e-11 1.000000e-05 
2.001405e-03 3.602601e-11 1.599859e-05 
2.466150e-03 6.740150e-11 2.559548e-05 
3.198285e-03 1.470153e-10 4.094915e-05 
4.057641e-03 3.002146e-10 6.551286e-05 
5.055808e-03 5.807415e-10 1.048113e-04 
6.436095e-03 1.198060e-09 1.676833e-04 
8.058877e-03 2.351985e-09 2.682696e-04 
1.039295e-02 5.044607e-09 4.291934e-04 
1.299045e-02 9.851072e-09 6.866488e-04 
1.650697e-02 2.021219e-08 1.098541e-03 
2.073991e-02 4.008959e-08 1.757511e-03 
2.654034e-02 8.400997e-08 2.811769e-03 
3.335171e-02 1.667117e-07 4.498433e-03 
4.225259e-02 3.389785e-07 7.196857e-03 
5.377980e-02 6.989889e-07 1.151395e-02 
6.800513e-02 1.413315e-06 1.842070e-02 
8.598524e-02 2.856848e-06 2.947052e-02 
1.086094e-01 5.757327e-06 4.714866e-02 
1.370001e-01 1.155540e-05 7.543120e-02 
1.737931e-01 2.358992e-05 1.206793e-01 
2.193711e-01 4.744362e-05 1.930698e-01 
2.785226e-01 9.710417e-05 3.088844e-01 
3.518529e-01 1.957795e-04 4.941713e-01 
4.446997e-01 3.953011e-04 7.906043e-01 
5.622761e-01 7.991818e-04 1.264855e+00 
7.106297e-01 1.613753e-03 2.023590e+00 
8.944864e-01 3.219648e-03 3.237458e+00 
1.128197e+00 6.464330e-03 5.179475e+00 
1.418378e+00 1.285861e-02 8.286428e+00 
1.774817e+00 2.523481e-02 1.325711e+01 
2.208795e+00 4.876946e-02 2.120951e+01 
2.724182e+00 9.187583e-02 3.393222e+01 
3.318494e+00 1.671670e-01 5.428675e+01 
3.964354e+00 2.879340e-01 8.685114e+01 
4.620858e+00 4.632192e-01 1.389495e+02 
5.231256e+00 6.880736e-01 2.222996e+02 
5.719526e+00 9.306706e-01 3.556480e+02 
6.048052e+00 1.153656e+00 5.689866e+02 
6.195914e+00 1.319552e+00 9.102982e+02 
6.184742e+00 1.415612e+00 1.456348e+03 
6.052459e+00 1.446525e+00 2.329952e+03 
5.847371e+00 1.429385e+00 3.727594e+03 
5.611826e+00 1.382001e+00 5.963623e+03 
5.377327e+00 1.318844e+00 9.540955e+03 
5.172131e+00 1.253299e+00 1.526418e+04 
5.010253e+00 1.193075e+00 2.442053e+04 
4.900717e+00 1.144129e+00 3.906940e+04 
4.843776e+00 1.109468e+00 6.250552e+04 
4.832799e+00 1.089821e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1198.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.584302e-03 1.788495e-11 1.000000e-05 
1.978274e-03 3.482032e-11 1.599859e-05 
2.535633e-03 7.332178e-11 2.559548e-05 
3.116775e-03 1.361728e-10 4.094915e-05 
3.933504e-03 2.737237e-10 6.551286e-05 
5.029634e-03 5.722463e-10 1.048113e-04 
6.344880e-03 1.148799e-09 1.676833e-04 
8.205985e-03 2.485226e-09 2.682696e-04 
1.017939e-02 4.743938e-09 4.291934e-04 
1.291872e-02 9.696877e-09 6.866488e-04 
1.638866e-02 1.979721e-08 1.098541e-03 
2.084305e-02 4.072471e-08 1.757511e-03 
2.647174e-02 8.342989e-08 2.811769e-03 
3.349558e-02 1.690195e-07 4.498433e-03 
4.237577e-02 3.422375e-07 7.196857e-03 
5.345672e-02 6.870407e-07 1.151395e-02 
6.802715e-02 1.415869e-06 1.842070e-02 
8.545127e-02 2.806298e-06 2.947052e-02 
1.082450e-01 5.704329e-06 4.714866e-02 
1.372590e-01 1.163074e-05 7.543120e-02 
1.735856e-01 2.352517e-05 1.206793e-01 
2.199398e-01 4.785348e-05 1.930698e-01 
2.783285e-01 9.698222e-05 3.088844e-01 
3.508532e-01 1.942779e-04 4.941713e-01 
4.440308e-01 3.938488e-04 7.906043e-01 
5.618665e-01 7.981022e-04 1.264855e+00 
7.095645e-01 1.607850e-03 2.023590e+00 
8.945687e-01 3.223214e-03 3.237458e+00 
1.127801e+00 6.462894e-03 5.179475e+00 
1.416701e+00 1.282378e-02 8.286428e+00 
1.773199e+00 2.518679e-02 1.325711e+01 
2.207826e+00 4.874537e-02 2.120951e+01 
2.723072e+00 9.183824e-02 3.393222e+01 
3.315674e+00 1.668790e-01 5.428675e+01 
3.961644e+00 2.875770e-01 8.685114e+01 
4.617880e+00 4.626934e-01 1.389495e+02 
5.226927e+00 6.869349e-01 2.222996e+02 
5.717516e+00 9.303474e-01 3.556480e+02 
6.045330e+00 1.152932e+00 5.689866e+02 
6.193158e+00 1.318738e+00 9.102982e+02 
6.182478e+00 1.415003e+00 1.456348e+03 
6.051572e+00 1.446570e+00 2.329952e+03 
5.846695e+00 1.429478e+00 3.727594e+03 
5.609222e+00 1.381234e+00 5.963623e+03 
5.376330e+00 1.318743e+00 9.540955e+03 
5.170129e+00 1.252828e+00 1.526418e+04 
5.008133e+00 1.192584e+00 2.442053e+04 
4.897487e+00 1.143295e+00 3.906940e+04 
4.841106e+00 1.108829e+00 6.250552e+04 
4.830661e+00 1.089355e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-1199.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.537823e-03 1.637024e-11 1.000000e-05 
1.943943e-03 3.306639e-11 1.599859e-05 
2.452441e-03 6.639446e-11 2.559548e-05 
3.190952e-03 1.462503e-10 4.094915e-05 
4.026410e-03 2.938260e-10 6.551286e-05 
4.987925e-03 5.585934e-10 1.048113e-04 
6.393207e-03 1.176230e-09 1.676833e-04 
8.162152e-03 2.447654e-09 2.682696e-04 
1.025859e-02 4.859580e-09 4.291934e-04 
1.298140e-02 9.846933e-09 6.866488e-04 
1.645790e-02 2.006594e-08 1.098541e-03 
2.090521e-02 4.112441e-08 1.757511e-03 
2.633200e-02 8.218415e-08 2.811769e-03 
3.322567e-02 1.651041e-07 4.498433e-03 
4.217226e-02 3.376119e-07 7.196857e-03 
5.330084e-02 6.816163e-07 1.151395e-02 
6.765841e-02 1.394133e-06 1.842070e-02 
8.551200e-02 2.814633e-06 2.947052e-02 
1.083810e-01 5.730631e-06 4.714866e-02 
1.367919e-01 1.152202e-05 7.543120e-02 
1.731016e-01 2.334840e-05 1.206793e-01 
2.197901e-01 4.779569e-05 1.930698e-01 
2.772257e-01 9.591412e-05 3.088844e-01 
3.516565e-01 1.957782e-04 4.941713e-01 
4.440892e-01 3.943326e-04 7.906043e-01 
5.616972e-01 7.980460e-04 1.264855e+00 
7.083260e-01 1.600783e-03 2.023590e+00 
8.931769e-01 3.210875e-03 3.237458e+00 
1.126958e+00 6.453785e-03 5.179475e+00 
1.416278e+00 1.282290e-02 8.286428e+00 
1.771549e+00 2.513747e-02 1.325711e+01 
2.206398e+00 4.869104e-02 2.120951e+01 
2.719544e+00 9.155888e-02 3.393222e+01 
3.312245e+00 1.665008e-01 5.428675e+01 
3.958733e+00 2.871770e-01 8.685114e+01 
4.616849e+00 4.627277e-01 1.389495e+02 
5.224775e+00 6.865989e-01 2.222996e+02 
5.713112e+00 9.289677e-01 3.556480e+02 
6.040396e+00 1.151117e+00 5.689866e+02 
6.189571e+00 1.317493e+00 9.102982e+02 
6.179483e+00 1.414017e+00 1.456348e+03 
6.048387e+00 1.445479e+00 2.329952e+03 
5.844747e+00 1.428986e+00 3.727594e+03 
5.606940e+00 1.380604e+00 5.963623e+03 
5.372884e+00 1.317685e+00 9.540955e+03 
5.167658e+00 1.252186e+00 1.526418e+04 
5.006640e+00 1.192304e+00 2.442053e+04 
4.896580e+00 1.143213e+00 3.906940e+04 
4.838191e+00 1.108113e+00 6.250552e+04 
4.828697e+00 1.088943e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-12.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.562785e-01 1.719474e-07 1.000000e-05 
1.978111e-01 3.486985e-07 1.599859e-05 
2.495794e-01 7.003654e-07 2.559548e-05 
3.175374e-01 1.442392e-06 4.094915e-05 
4.037445e-01 2.964960e-06 6.551286e-05 
5.082884e-01 5.916029e-06 1.048113e-04 
6.462468e-01 1.215894e-05 1.676833e-04 
8.169219e-01 2.456087e-05 2.682696e-04 
1.036022e+00 5.009703e-05 4.291934e-04 
1.308149e+00 1.008509e-04 6.866488e-04 
1.653720e+00 2.037512e-04 1.098541e-03 
2.096196e+00 4.149729e-04 1.757511e-03 
2.651040e+00 8.394377e-04 2.811769e-03 
3.351939e+00 1.696885e-03 4.498433e-03 
4.238848e+00 3.431998e-03 7.196857e-03 
5.348381e+00 6.894997e-03 1.151395e-02 
6.762594e+00 1.394143e-02 1.842070e-02 
8.533114e+00 2.801889e-02 2.947052e-02 
1.075624e+01 5.615209e-02 4.714866e-02 
1.351438e+01 1.114768e-01 7.543120e-02 
1.694486e+01 2.200700e-01 1.206793e-01 
2.111645e+01 4.269207e-01 1.930698e-01 
2.608795e+01 8.080833e-01 3.088844e-01 
3.184518e+01 1.478672e+00 4.941713e-01 
3.822968e+01 2.582247e+00 7.906043e-01 
4.483729e+01 4.226308e+00 1.264855e+00 
5.105727e+01 6.377762e+00 2.023590e+00 
5.626475e+01 8.809991e+00 3.237458e+00 
5.987071e+01 1.109846e+01 5.179475e+00 
6.171596e+01 1.289330e+01 8.286428e+00 
6.189490e+01 1.399256e+01 1.325711e+01 
6.080351e+01 1.443334e+01 2.120951e+01 
5.886409e+01 1.434390e+01 3.393222e+01 
5.654448e+01 1.391932e+01 5.428675e+01 
5.416787e+01 1.330597e+01 8.685114e+01 
5.204515e+01 1.264937e+01 1.389495e+02 
5.032649e+01 1.203015e+01 2.222996e+02 
4.912840e+01 1.151692e+01 3.556480e+02 
4.843873e+01 1.113490e+01 5.689866e+02 
4.823360e+01 1.090539e+01 9.102982e+02 
4.841176e+01 1.082130e+01 1.456348e+03 
4.880672e+01 1.084681e+01 2.329952e+03 
4.927253e+01 1.094067e+01 3.727594e+03 
4.969064e+01 1.105922e+01 5.963623e+03 
4.998688e+01 1.116634e+01 9.540955e+03 
5.020760e+01 1.126488e+01 1.526418e+04 
5.029641e+01 1.132475e+01 2.442053e+04 
5.028076e+01 1.134747e+01 3.906940e+04 
5.024722e+01 1.135829e+01 6.250552e+04 
5.017081e+01 1.134706e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-120.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.577846e-02 1.769668e-09 1.000000e-05 
1.957303e-02 3.378097e-09 1.599859e-05 
2.491175e-02 6.964839e-09 2.559548e-05 
3.173238e-02 1.439482e-08 4.094915e-05 
4.014503e-02 2.914699e-08 6.551286e-05 
5.085793e-02 5.926175e-08 1.048113e-04 
6.424114e-02 1.194368e-07 1.676833e-04 
8.122536e-02 2.414202e-07 2.682696e-04 
1.029271e-01 4.912339e-07 4.291934e-04 
1.309773e-01 1.012248e-06 6.866488e-04 
1.643482e-01 1.999836e-06 1.098541e-03 
2.086664e-01 4.093157e-06 1.757511e-03 
2.644708e-01 8.333650e-06 2.811769e-03 
3.340101e-01 1.678741e-05 4.498433e-03 
4.237712e-01 3.428493e-05 7.196857e-03 
5.355357e-01 6.919592e-05 1.151395e-02 
6.778930e-01 1.403488e-04 1.842070e-02 
8.579069e-01 2.844866e-04 2.947052e-02 
1.083560e+00 5.732270e-04 4.714866e-02 
1.368491e+00 1.154875e-03 7.543120e-02 
1.730392e+00 2.335117e-03 1.206793e-01 
2.187336e+00 4.717665e-03 1.930698e-01 
2.759213e+00 9.473397e-03 3.088844e-01 
3.479155e+00 1.900377e-02 4.941713e-01 
4.371163e+00 3.772598e-02 7.906043e-01 
5.480235e+00 7.446064e-02 1.264855e+00 
6.816530e+00 1.436535e-01 2.023590e+00 
8.418732e+00 2.717007e-01 3.237458e+00 
1.026413e+01 4.954939e-01 5.179475e+00 
1.229587e+01 8.601820e-01 8.286428e+00 
1.438822e+01 1.399047e+00 1.325711e+01 
1.633342e+01 2.093458e+00 2.120951e+01 
1.792475e+01 2.859801e+00 3.393222e+01 
1.902068e+01 3.577080e+00 5.428675e+01 
1.954449e+01 4.122377e+00 8.685114e+01 
1.955300e+01 4.446995e+00 1.389495e+02 
1.917646e+01 4.568192e+00 2.222996e+02 
1.854331e+01 4.525850e+00 3.556480e+02 
1.780525e+01 4.384317e+00 5.689866e+02 
1.705706e+01 4.186840e+00 9.102982e+02 
1.639844e+01 3.979980e+00 1.456348e+03 
1.586717e+01 3.785644e+00 2.329952e+03 
1.550630e+01 3.627731e+00 3.727594e+03 
1.530900e+01 3.513086e+00 5.963623e+03 
1.526106e+01 3.446291e+00 9.540955e+03 
1.532098e+01 3.421958e+00 1.526418e+04 
1.544606e+01 3.431510e+00 2.442053e+04 
1.559161e+01 3.461997e+00 3.906940e+04 
1.572465e+01 3.500846e+00 6.250552e+04 
1.581948e+01 3.535825e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-121.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.534373e-02 1.640948e-09 1.000000e-05 
1.966293e-02 3.453399e-09 1.599859e-05 
2.460297e-02 6.764957e-09 2.559548e-05 
3.134195e-02 1.398558e-08 4.094915e-05 
4.016723e-02 2.943865e-08 6.551286e-05 
5.018991e-02 5.743169e-08 1.048113e-04 
6.379730e-02 1.179531e-07 1.676833e-04 
8.068478e-02 2.386039e-07 2.682696e-04 
1.022867e-01 4.861382e-07 4.291934e-04 
1.286616e-01 9.674971e-07 6.866488e-04 
1.631623e-01 1.973164e-06 1.098541e-03 
2.069371e-01 4.025500e-06 1.757511e-03 
2.618491e-01 8.155667e-06 2.811769e-03 
3.309966e-01 1.647326e-05 4.498433e-03 
4.193234e-01 3.349347e-05 7.196857e-03 
5.310145e-01 6.802027e-05 1.151395e-02 
6.704189e-01 1.368889e-04 1.842070e-02 
8.491593e-01 2.781717e-04 2.947052e-02 
1.074368e+00 5.634171e-04 4.714866e-02 
1.359569e+00 1.141867e-03 7.543120e-02 
1.719280e+00 2.309496e-03 1.206793e-01 
2.170810e+00 4.649939e-03 1.930698e-01 
2.738804e+00 9.341834e-03 3.088844e-01 
3.448167e+00 1.865448e-02 4.941713e-01 
4.335275e+00 3.711030e-02 7.906043e-01 
5.427135e+00 7.291876e-02 1.264855e+00 
6.760872e+00 1.413242e-01 2.023590e+00 
8.351989e+00 2.674787e-01 3.237458e+00 
1.018880e+01 4.886326e-01 5.179475e+00 
1.221421e+01 8.499708e-01 8.286428e+00 
1.429208e+01 1.382176e+00 1.325711e+01 
1.622853e+01 2.069630e+00 2.120951e+01 
1.783098e+01 2.836465e+00 3.393222e+01 
1.892148e+01 3.547891e+00 5.428675e+01 
1.945555e+01 4.095757e+00 8.685114e+01 
1.948194e+01 4.427999e+00 1.389495e+02 
1.910716e+01 4.549142e+00 2.222996e+02 
1.848001e+01 4.509372e+00 3.556480e+02 
1.774499e+01 4.369321e+00 5.689866e+02 
1.700084e+01 4.173875e+00 9.102982e+02 
1.634072e+01 3.966945e+00 1.456348e+03 
1.580932e+01 3.773092e+00 2.329952e+03 
1.544517e+01 3.614535e+00 3.727594e+03 
1.524875e+01 3.500474e+00 5.963623e+03 
1.519142e+01 3.430846e+00 9.540955e+03 
1.525272e+01 3.406917e+00 1.526418e+04 
1.538003e+01 3.417051e+00 2.442053e+04 
1.552427e+01 3.446935e+00 3.906940e+04 
1.565190e+01 3.483806e+00 6.250552e+04 
1.575416e+01 3.521141e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-122.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.531606e-02 1.645576e-09 1.000000e-05 
1.961754e-02 3.457884e-09 1.599859e-05 
2.442097e-02 6.670612e-09 2.559548e-05 
3.088429e-02 1.349241e-08 4.094915e-05 
3.934265e-02 2.789122e-08 6.551286e-05 
5.026309e-02 5.816000e-08 1.048113e-04 
6.343712e-02 1.169250e-07 1.676833e-04 
8.014480e-02 2.357780e-07 2.682696e-04 
1.019879e-01 4.858732e-07 4.291934e-04 
1.284897e-01 9.715901e-07 6.866488e-04 
1.627707e-01 1.975181e-06 1.098541e-03 
2.059690e-01 4.002073e-06 1.757511e-03 
2.609128e-01 8.135172e-06 2.811769e-03 
3.283481e-01 1.621387e-05 4.498433e-03 
4.171589e-01 3.325001e-05 7.196857e-03 
5.252794e-01 6.638418e-05 1.151395e-02 
6.664169e-01 1.355631e-04 1.842070e-02 
8.428848e-01 2.742989e-04 2.947052e-02 
1.064681e+00 5.528453e-04 4.714866e-02 
1.348177e+00 1.122604e-03 7.543120e-02 
1.701823e+00 2.258368e-03 1.206793e-01 
2.152924e+00 4.573415e-03 1.930698e-01 
2.718089e+00 9.206839e-03 3.088844e-01 
3.424053e+00 1.841644e-02 4.941713e-01 
4.303501e+00 3.659930e-02 7.906043e-01 
5.383709e+00 7.176813e-02 1.264855e+00 
6.707714e+00 1.391499e-01 2.023590e+00 
8.292595e+00 2.639491e-01 3.237458e+00 
1.012083e+01 4.827946e-01 5.179475e+00 
1.212624e+01 8.384452e-01 8.286428e+00 
1.419813e+01 1.365857e+00 1.325711e+01 
1.613392e+01 2.049397e+00 2.120951e+01 
1.773482e+01 2.811941e+00 3.393222e+01 
1.883050e+01 3.522540e+00 5.428675e+01 
1.937335e+01 4.072414e+00 8.685114e+01 
1.940041e+01 4.403394e+00 1.389495e+02 
1.903734e+01 4.529655e+00 2.222996e+02 
1.841601e+01 4.492411e+00 3.556480e+02 
1.768180e+01 4.352922e+00 5.689866e+02 
1.694630e+01 4.161449e+00 9.102982e+02 
1.628198e+01 3.953432e+00 1.456348e+03 
1.575529e+01 3.761743e+00 2.329952e+03 
1.538935e+01 3.602980e+00 3.727594e+03 
1.518519e+01 3.486727e+00 5.963623e+03 
1.513469e+01 3.419383e+00 9.540955e+03 
1.518883e+01 3.393182e+00 1.526418e+04 
1.531721e+01 3.403543e+00 2.442053e+04 
1.545718e+01 3.431873e+00 3.906940e+04 
1.558901e+01 3.469978e+00 6.250552e+04 
1.568755e+01 3.505931e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-123.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.497543e-02 1.550815e-09 1.000000e-05 
1.939169e-02 3.367201e-09 1.599859e-05 
2.437377e-02 6.686364e-09 2.559548e-05 
3.067712e-02 1.333109e-08 4.094915e-05 
3.906604e-02 2.753089e-08 6.551286e-05 
4.989065e-02 5.734291e-08 1.048113e-04 
6.267882e-02 1.137063e-07 1.676833e-04 
7.975803e-02 2.342856e-07 2.682696e-04 
9.987698e-02 4.600646e-07 4.291934e-04 
1.265954e-01 9.368639e-07 6.866488e-04 
1.618158e-01 1.956531e-06 1.098541e-03 
2.044094e-01 3.943912e-06 1.757511e-03 
2.582631e-01 7.954504e-06 2.811769e-03 
3.255959e-01 1.593916e-05 4.498433e-03 
4.136098e-01 3.267419e-05 7.196857e-03 
5.222656e-01 6.578289e-05 1.151395e-02 
6.603890e-01 1.329989e-04 1.842070e-02 
8.363864e-01 2.702000e-04 2.947052e-02 
1.058099e+00 5.471027e-04 4.714866e-02 
1.337048e+00 1.104004e-03 7.543120e-02 
1.691689e+00 2.236430e-03 1.206793e-01 
2.133720e+00 4.488593e-03 1.930698e-01 
2.694357e+00 9.041226e-03 3.088844e-01 
3.392251e+00 1.805471e-02 4.941713e-01 
4.267502e+00 3.598039e-02 7.906043e-01 
5.345574e+00 7.082658e-02 1.264855e+00 
6.662417e+00 1.374574e-01 2.023590e+00 
8.233194e+00 2.604092e-01 3.237458e+00 
1.004409e+01 4.757046e-01 5.179475e+00 
1.203876e+01 8.269971e-01 8.286428e+00 
1.409552e+01 1.347097e+00 1.325711e+01 
1.603136e+01 2.026224e+00 2.120951e+01 
1.763446e+01 2.785458e+00 3.393222e+01 
1.874331e+01 3.498844e+00 5.428675e+01 
1.928934e+01 4.047940e+00 8.685114e+01 
1.932755e+01 4.383082e+00 1.389495e+02 
1.896772e+01 4.510091e+00 2.222996e+02 
1.835707e+01 4.477651e+00 3.556480e+02 
1.762422e+01 4.338801e+00 5.689866e+02 
1.688609e+01 4.146669e+00 9.102982e+02 
1.622349e+01 3.939902e+00 1.456348e+03 
1.569673e+01 3.748754e+00 2.329952e+03 
1.532807e+01 3.589560e+00 3.727594e+03 
1.512848e+01 3.475068e+00 5.963623e+03 
1.507368e+01 3.406497e+00 9.540955e+03 
1.512943e+01 3.380793e+00 1.526418e+04 
1.524974e+01 3.388457e+00 2.442053e+04 
1.539291e+01 3.417655e+00 3.906940e+04 
1.551896e+01 3.453668e+00 6.250552e+04 
1.562183e+01 3.490935e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-124.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.506914e-02 1.592958e-09 1.000000e-05 
1.906132e-02 3.224020e-09 1.599859e-05 
2.416782e-02 6.571297e-09 2.559548e-05 
3.082680e-02 1.363716e-08 4.094915e-05 
3.885677e-02 2.731106e-08 6.551286e-05 
4.952075e-02 5.653278e-08 1.048113e-04 
6.221358e-02 1.120971e-07 1.676833e-04 
7.905230e-02 2.299760e-07 2.682696e-04 
9.952283e-02 4.588887e-07 4.291934e-04 
1.258609e-01 9.281368e-07 6.866488e-04 
1.592302e-01 1.879387e-06 1.098541e-03 
2.027082e-01 3.877531e-06 1.757511e-03 
2.567183e-01 7.876135e-06 2.811769e-03 
3.234673e-01 1.575564e-05 4.498433e-03 
4.086552e-01 3.177021e-05 7.196857e-03 
5.192023e-01 6.515755e-05 1.151395e-02 
6.546275e-01 1.306014e-04 1.842070e-02 
8.293631e-01 2.655918e-04 2.947052e-02 
1.046566e+00 5.337103e-04 4.714866e-02 
1.327039e+00 1.088170e-03 7.543120e-02 
1.675826e+00 2.191780e-03 1.206793e-01 
2.113946e+00 4.400428e-03 1.930698e-01 
2.671068e+00 8.880362e-03 3.088844e-01 
3.363103e+00 1.773614e-02 4.941713e-01 
4.230235e+00 3.533037e-02 7.906043e-01 
5.299661e+00 6.957664e-02 1.264855e+00 
6.605988e+00 1.350783e-01 2.023590e+00 
8.161926e+00 2.557552e-01 3.237458e+00 
9.965708e+00 4.683825e-01 5.179475e+00 
1.195205e+01 8.156845e-01 8.286428e+00 
1.401289e+01 1.333789e+00 1.325711e+01 
1.594061e+01 2.007168e+00 2.120951e+01 
1.754506e+01 2.763555e+00 3.393222e+01 
1.865298e+01 3.473441e+00 5.428675e+01 
1.920443e+01 4.022804e+00 8.685114e+01 
1.924997e+01 4.360136e+00 1.389495e+02 
1.890049e+01 4.491545e+00 2.222996e+02 
1.828941e+01 4.458667e+00 3.556480e+02 
1.756629e+01 4.324397e+00 5.689866e+02 
1.682795e+01 4.132584e+00 9.102982e+02 
1.616934e+01 3.927848e+00 1.456348e+03 
1.563877e+01 3.735877e+00 2.329952e+03 
1.526956e+01 3.576958e+00 3.727594e+03 
1.506499e+01 3.461183e+00 5.963623e+03 
1.500761e+01 3.391937e+00 9.540955e+03 
1.506721e+01 3.367432e+00 1.526418e+04 
1.518258e+01 3.373391e+00 2.442053e+04 
1.532607e+01 3.402514e+00 3.906940e+04 
1.545584e+01 3.439593e+00 6.250552e+04 
1.555452e+01 3.475314e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-125.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.485550e-02 1.538468e-09 1.000000e-05 
1.870893e-02 3.073080e-09 1.599859e-05 
2.369951e-02 6.246622e-09 2.559548e-05 
3.034327e-02 1.311034e-08 4.094915e-05 
3.854025e-02 2.686400e-08 6.551286e-05 
4.916006e-02 5.575249e-08 1.048113e-04 
6.148714e-02 1.090888e-07 1.676833e-04 
7.827876e-02 2.250915e-07 2.682696e-04 
9.910656e-02 4.568090e-07 4.291934e-04 
1.246708e-01 9.093315e-07 6.866488e-04 
1.581848e-01 1.857473e-06 1.098541e-03 
2.014123e-01 3.834309e-06 1.757511e-03 
2.542021e-01 7.708475e-06 2.811769e-03 
3.210624e-01 1.553108e-05 4.498433e-03 
4.058119e-01 3.136257e-05 7.196857e-03 
5.150938e-01 6.413604e-05 1.151395e-02 
6.486349e-01 1.280720e-04 1.842070e-02 
8.225957e-01 2.612330e-04 2.947052e-02 
1.041329e+00 5.299770e-04 4.714866e-02 
1.316070e+00 1.069967e-03 7.543120e-02 
1.661393e+00 2.152855e-03 1.206793e-01 
2.101445e+00 4.357647e-03 1.930698e-01 
2.646963e+00 8.711760e-03 3.088844e-01 
3.343417e+00 1.756664e-02 4.941713e-01 
4.199716e+00 3.484912e-02 7.906043e-01 
5.263811e+00 6.872090e-02 1.264855e+00 
6.556302e+00 1.331110e-01 2.023590e+00 
8.110048e+00 2.529031e-01 3.237458e+00 
9.897803e+00 4.625041e-01 5.179475e+00 
1.187278e+01 8.058331e-01 8.286428e+00 
1.391921e+01 1.317393e+00 1.325711e+01 
1.584113e+01 1.984920e+00 2.120951e+01 
1.744914e+01 2.738708e+00 3.393222e+01 
1.855906e+01 3.446127e+00 5.428675e+01 
1.912384e+01 3.999710e+00 8.685114e+01 
1.917860e+01 4.340217e+00 1.389495e+02 
1.883454e+01 4.473466e+00 2.222996e+02 
1.823123e+01 4.443964e+00 3.556480e+02 
1.751075e+01 4.310892e+00 5.689866e+02 
1.677593e+01 4.120809e+00 9.102982e+02 
1.611599e+01 3.915990e+00 1.456348e+03 
1.558865e+01 3.725589e+00 2.329952e+03 
1.521694e+01 3.566189e+00 3.727594e+03 
1.501131e+01 3.450329e+00 5.963623e+03 
1.494943e+01 3.379786e+00 9.540955e+03 
1.500435e+01 3.353794e+00 1.526418e+04 
1.512281e+01 3.360632e+00 2.442053e+04 
1.526299e+01 3.388527e+00 3.906940e+04 
1.539632e+01 3.426637e+00 6.250552e+04 
1.549131e+01 3.460999e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-126.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.483820e-02 1.545364e-09 1.000000e-05 
1.876326e-02 3.124731e-09 1.599859e-05 
2.392810e-02 6.480556e-09 2.559548e-05 
3.009574e-02 1.289444e-08 4.094915e-05 
3.850917e-02 2.701344e-08 6.551286e-05 
4.830815e-02 5.332719e-08 1.048113e-04 
6.093809e-02 1.070420e-07 1.676833e-04 
7.748113e-02 2.200269e-07 2.682696e-04 
9.816568e-02 4.474732e-07 4.291934e-04 
1.248291e-01 9.201012e-07 6.866488e-04 
1.577142e-01 1.855672e-06 1.098541e-03 
1.993150e-01 3.745501e-06 1.757511e-03 
2.519845e-01 7.568551e-06 2.811769e-03 
3.190697e-01 1.536563e-05 4.498433e-03 
4.031933e-01 3.100541e-05 7.196857e-03 
5.111977e-01 6.319318e-05 1.151395e-02 
6.465974e-01 1.278837e-04 1.842070e-02 
8.177810e-01 2.587257e-04 2.947052e-02 
1.030948e+00 5.183982e-04 4.714866e-02 
1.305794e+00 1.053457e-03 7.543120e-02 
1.649960e+00 2.125572e-03 1.206793e-01 
2.080544e+00 4.262735e-03 1.930698e-01 
2.626912e+00 8.583326e-03 3.088844e-01 
3.313209e+00 1.723143e-02 4.941713e-01 
4.168140e+00 3.434074e-02 7.906043e-01 
5.223682e+00 6.769620e-02 1.264855e+00 
6.502685e+00 1.309056e-01 2.023590e+00 
8.048729e+00 2.491683e-01 3.237458e+00 
9.825296e+00 4.559784e-01 5.179475e+00 
1.179406e+01 7.960588e-01 8.286428e+00 
1.383218e+01 1.302761e+00 1.325711e+01 
1.574955e+01 1.965381e+00 2.120951e+01 
1.735529e+01 2.714623e+00 3.393222e+01 
1.847019e+01 3.421092e+00 5.428675e+01 
1.904403e+01 3.976829e+00 8.685114e+01 
1.910115e+01 4.316972e+00 1.389495e+02 
1.876841e+01 4.455130e+00 2.222996e+02 
1.817074e+01 4.428033e+00 3.556480e+02 
1.744864e+01 4.294418e+00 5.689866e+02 
1.671792e+01 4.106546e+00 9.102982e+02 
1.606222e+01 3.903876e+00 1.456348e+03 
1.553066e+01 3.712520e+00 2.329952e+03 
1.515766e+01 3.553164e+00 3.727594e+03 
1.494757e+01 3.436206e+00 5.963623e+03 
1.489265e+01 3.368003e+00 9.540955e+03 
1.494124e+01 3.340001e+00 1.526418e+04 
1.506007e+01 3.346841e+00 2.442053e+04 
1.519788e+01 3.373799e+00 3.906940e+04 
1.532833e+01 3.410773e+00 6.250552e+04 
1.543017e+01 3.447299e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-127.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.478227e-02 1.540081e-09 1.000000e-05 
1.888782e-02 3.212671e-09 1.599859e-05 
2.348545e-02 6.176145e-09 2.559548e-05 
2.998079e-02 1.284842e-08 4.094915e-05 
3.823441e-02 2.664917e-08 6.551286e-05 
4.773778e-02 5.186895e-08 1.048113e-04 
6.041045e-02 1.051132e-07 1.676833e-04 
7.653748e-02 2.137684e-07 2.682696e-04 
9.739985e-02 4.405508e-07 4.291934e-04 
1.227513e-01 8.818600e-07 6.866488e-04 
1.562474e-01 1.818697e-06 1.098541e-03 
1.972303e-01 3.658005e-06 1.757511e-03 
2.504747e-01 7.492315e-06 2.811769e-03 
3.167712e-01 1.515528e-05 4.498433e-03 
3.992678e-01 3.034756e-05 7.196857e-03 
5.050072e-01 6.140863e-05 1.151395e-02 
6.415821e-01 1.259223e-04 1.842070e-02 
8.112213e-01 2.545537e-04 2.947052e-02 
1.021819e+00 5.087550e-04 4.714866e-02 
1.295112e+00 1.035971e-03 7.543120e-02 
1.633947e+00 2.080668e-03 1.206793e-01 
2.065363e+00 4.203175e-03 1.930698e-01 
2.610274e+00 8.487994e-03 3.088844e-01 
3.289202e+00 1.699312e-02 4.941713e-01 
4.134573e+00 3.378316e-02 7.906043e-01 
5.180293e+00 6.654569e-02 1.264855e+00 
6.460675e+00 1.293945e-01 2.023590e+00 
7.987783e+00 2.454657e-01 3.237458e+00 
9.752540e+00 4.494121e-01 5.179475e+00 
1.171392e+01 7.859776e-01 8.286428e+00 
1.374386e+01 1.287727e+00 1.325711e+01 
1.565624e+01 1.945143e+00 2.120951e+01 
1.726394e+01 2.691469e+00 3.393222e+01 
1.839046e+01 3.400320e+00 5.428675e+01 
1.896466e+01 3.953996e+00 8.685114e+01 
1.903336e+01 4.298548e+00 1.389495e+02 
1.870181e+01 4.436397e+00 2.222996e+02 
1.810900e+01 4.411371e+00 3.556480e+02 
1.739729e+01 4.282470e+00 5.689866e+02 
1.666438e+01 4.093944e+00 9.102982e+02 
1.601207e+01 3.892996e+00 1.456348e+03 
1.547900e+01 3.701527e+00 2.329952e+03 
1.510759e+01 3.543067e+00 3.727594e+03 
1.488960e+01 3.423834e+00 5.963623e+03 
1.482708e+01 3.353377e+00 9.540955e+03 
1.487943e+01 3.326552e+00 1.526418e+04 
1.499813e+01 3.333236e+00 2.442053e+04 
1.513793e+01 3.360685e+00 3.906940e+04 
1.526804e+01 3.397399e+00 6.250552e+04 
1.537002e+01 3.433855e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-128.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.444084e-02 1.447118e-09 1.000000e-05 
1.863276e-02 3.108552e-09 1.599859e-05 
2.319604e-02 5.997475e-09 2.559548e-05 
2.999713e-02 1.297077e-08 4.094915e-05 
3.792116e-02 2.620426e-08 6.551286e-05 
4.798053e-02 5.307892e-08 1.048113e-04 
6.025736e-02 1.051374e-07 1.676833e-04 
7.667612e-02 2.166245e-07 2.682696e-04 
9.604046e-02 4.256868e-07 4.291934e-04 
1.222258e-01 8.774386e-07 6.866488e-04 
1.553059e-01 1.800084e-06 1.098541e-03 
1.949171e-01 3.558601e-06 1.757511e-03 
2.484356e-01 7.368384e-06 2.811769e-03 
3.132408e-01 1.476958e-05 4.498433e-03 
3.972671e-01 3.012900e-05 7.196857e-03 
5.013480e-01 6.055649e-05 1.151395e-02 
6.338898e-01 1.224035e-04 1.842070e-02 
8.044431e-01 2.501805e-04 2.947052e-02 
1.016450e+00 5.047189e-04 4.714866e-02 
1.283592e+00 1.016512e-03 7.543120e-02 
1.621758e+00 2.050460e-03 1.206793e-01 
2.053728e+00 4.165044e-03 1.930698e-01 
2.589262e+00 8.349838e-03 3.088844e-01 
3.263879e+00 1.673418e-02 4.941713e-01 
4.099846e+00 3.319793e-02 7.906043e-01 
5.139516e+00 6.549641e-02 1.264855e+00 
6.413157e+00 1.275503e-01 2.023590e+00 
7.923431e+00 2.414535e-01 3.237458e+00 
9.685926e+00 4.436724e-01 5.179475e+00 
1.163420e+01 7.759559e-01 8.286428e+00 
1.365487e+01 1.272468e+00 1.325711e+01 
1.556327e+01 1.924944e+00 2.120951e+01 
1.717339e+01 2.668533e+00 3.393222e+01 
1.830273e+01 3.375508e+00 5.428675e+01 
1.888324e+01 3.929924e+00 8.685114e+01 
1.895599e+01 4.274985e+00 1.389495e+02 
1.863306e+01 4.416423e+00 2.222996e+02 
1.805212e+01 4.396848e+00 3.556480e+02 
1.733805e+01 4.266983e+00 5.689866e+02 
1.661245e+01 4.081874e+00 9.102982e+02 
1.595673e+01 3.880111e+00 1.456348e+03 
1.542403e+01 3.689315e+00 2.329952e+03 
1.504832e+01 3.529886e+00 3.727594e+03 
1.483614e+01 3.412822e+00 5.963623e+03 
1.477247e+01 3.342134e+00 9.540955e+03 
1.482358e+01 3.314915e+00 1.526418e+04 
1.494077e+01 3.321029e+00 2.442053e+04 
1.508019e+01 3.348223e+00 3.906940e+04 
1.520656e+01 3.383554e+00 6.250552e+04 
1.530429e+01 3.418443e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-129.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.459096e-02 1.504383e-09 1.000000e-05 
1.832468e-02 2.979996e-09 1.599859e-05 
2.355428e-02 6.328727e-09 2.559548e-05 
2.977546e-02 1.278444e-08 4.094915e-05 
3.727552e-02 2.508291e-08 6.551286e-05 
4.685595e-02 4.981969e-08 1.048113e-04 
5.986300e-02 1.038920e-07 1.676833e-04 
7.560208e-02 2.092706e-07 2.682696e-04 
9.599257e-02 4.283710e-07 4.291934e-04 
1.215636e-01 8.699980e-07 6.866488e-04 
1.528906e-01 1.730815e-06 1.098541e-03 
1.939353e-01 3.532482e-06 1.757511e-03 
2.454680e-01 7.163000e-06 2.811769e-03 
3.104588e-01 1.449188e-05 4.498433e-03 
3.940109e-01 2.962382e-05 7.196857e-03 
4.977068e-01 5.970948e-05 1.151395e-02 
6.293971e-01 1.207553e-04 1.842070e-02 
7.954954e-01 2.438149e-04 2.947052e-02 
1.008753e+00 4.971935e-04 4.714866e-02 
1.276839e+00 1.008364e-03 7.543120e-02 
1.608828e+00 2.017439e-03 1.206793e-01 
2.034085e+00 4.078285e-03 1.930698e-01 
2.566665e+00 8.196631e-03 3.088844e-01 
3.238345e+00 1.647200e-02 4.941713e-01 
4.070906e+00 3.275303e-02 7.906043e-01 
5.105355e+00 6.469793e-02 1.264855e+00 
6.358551e+00 1.252875e-01 2.023590e+00 
7.872416e+00 2.386454e-01 3.237458e+00 
9.615701e+00 4.374345e-01 5.179475e+00 
1.155058e+01 7.651608e-01 8.286428e+00 
1.356981e+01 1.258222e+00 1.325711e+01 
1.547762e+01 1.907217e+00 2.120951e+01 
1.707862e+01 2.643684e+00 3.393222e+01 
1.821607e+01 3.351054e+00 5.428675e+01 
1.880263e+01 3.906100e+00 8.685114e+01 
1.888885e+01 4.256550e+00 1.389495e+02 
1.856929e+01 4.398783e+00 2.222996e+02 
1.799114e+01 4.380260e+00 3.556480e+02 
1.728179e+01 4.252663e+00 5.689866e+02 
1.656180e+01 4.070211e+00 9.102982e+02 
1.590593e+01 3.868800e+00 1.456348e+03 
1.537186e+01 3.677981e+00 2.329952e+03 
1.499693e+01 3.519202e+00 3.727594e+03 
1.478280e+01 3.401778e+00 5.963623e+03 
1.471312e+01 3.329324e+00 9.540955e+03 
1.476484e+01 3.302296e+00 1.526418e+04 
1.487538e+01 3.306172e+00 2.442053e+04 
1.501296e+01 3.332576e+00 3.906940e+04 
1.514939e+01 3.371072e+00 6.250552e+04 
1.524611e+01 3.405508e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-13.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.437130e-01 1.448601e-07 1.000000e-05 
1.823936e-01 2.961349e-07 1.599859e-05 
2.305373e-01 5.979765e-07 2.559548e-05 
2.936251e-01 1.235493e-06 4.094915e-05 
3.718256e-01 2.508875e-06 6.551286e-05 
4.685728e-01 5.021031e-06 1.048113e-04 
5.977876e-01 1.042565e-05 1.676833e-04 
7.555738e-01 2.105206e-05 2.682696e-04 
9.567190e-01 4.273849e-05 4.291934e-04 
1.203780e+00 8.513562e-05 6.866488e-04 
1.528449e+00 1.742722e-04 1.098541e-03 
1.932052e+00 3.519984e-04 1.757511e-03 
2.448553e+00 7.165171e-04 2.811769e-03 
3.086343e+00 1.435008e-03 4.498433e-03 
3.911432e+00 2.921224e-03 7.196857e-03 
4.935783e+00 5.870631e-03 1.151395e-02 
6.239146e+00 1.186001e-02 1.842070e-02 
7.874479e+00 2.385194e-02 2.947052e-02 
9.925680e+00 4.779438e-02 4.714866e-02 
1.249725e+01 9.548079e-02 7.543120e-02 
1.564932e+01 1.877450e-01 1.206793e-01 
1.953382e+01 3.659342e-01 1.930698e-01 
2.418672e+01 6.971021e-01 3.088844e-01 
2.962618e+01 1.288207e+00 4.941713e-01 
3.565922e+01 2.265943e+00 7.906043e-01 
4.201531e+01 3.756271e+00 1.264855e+00 
4.808608e+01 5.746929e+00 2.023590e+00 
5.328606e+01 8.057394e+00 3.237458e+00 
5.704624e+01 1.031215e+01 5.179475e+00 
5.910926e+01 1.213692e+01 8.286428e+00 
5.954497e+01 1.331612e+01 1.325711e+01 
5.867296e+01 1.383887e+01 2.120951e+01 
5.690563e+01 1.382174e+01 3.393222e+01 
5.471055e+01 1.345622e+01 5.428675e+01 
5.242578e+01 1.289227e+01 8.685114e+01 
5.032072e+01 1.225776e+01 1.389495e+02 
4.860182e+01 1.165436e+01 2.222996e+02 
4.735563e+01 1.113869e+01 3.556480e+02 
4.662831e+01 1.075412e+01 5.689866e+02 
4.636239e+01 1.051008e+01 9.102982e+02 
4.648054e+01 1.040717e+01 1.456348e+03 
4.682506e+01 1.041327e+01 2.329952e+03 
4.725168e+01 1.048932e+01 3.727594e+03 
4.766467e+01 1.060092e+01 5.963623e+03 
4.800426e+01 1.071835e+01 9.540955e+03 
4.820900e+01 1.080859e+01 1.526418e+04 
4.831122e+01 1.087147e+01 2.442053e+04 
4.832803e+01 1.090480e+01 3.906940e+04 
4.828222e+01 1.091167e+01 6.250552e+04 
4.822662e+01 1.090819e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-130.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.452421e-02 1.495333e-09 1.000000e-05 
1.814616e-02 2.916183e-09 1.599859e-05 
2.312013e-02 6.031579e-09 2.559548e-05 
2.917053e-02 1.211415e-08 4.094915e-05 
3.669469e-02 2.411404e-08 6.551286e-05 
4.722563e-02 5.140361e-08 1.048113e-04 
5.924269e-02 1.014763e-07 1.676833e-04 
7.496345e-02 2.055935e-07 2.682696e-04 
9.524791e-02 4.217230e-07 4.291934e-04 
1.198324e-01 8.398167e-07 6.866488e-04 
1.521532e-01 1.719114e-06 1.098541e-03 
1.936724e-01 3.545406e-06 1.757511e-03 
2.449746e-01 7.175086e-06 2.811769e-03 
3.081038e-01 1.427439e-05 4.498433e-03 
3.900122e-01 2.895374e-05 7.196857e-03 
4.935949e-01 5.869324e-05 1.151395e-02 
6.261882e-01 1.198395e-04 1.842070e-02 
7.907081e-01 2.412954e-04 2.947052e-02 
9.996175e-01 4.875576e-04 4.714866e-02 
1.262889e+00 9.832373e-04 7.543120e-02 
1.598442e+00 1.993950e-03 1.206793e-01 
2.020277e+00 4.026741e-03 1.930698e-01 
2.549251e+00 8.093098e-03 3.088844e-01 
3.215222e+00 1.624641e-02 4.941713e-01 
4.037858e+00 3.220908e-02 7.906043e-01 
5.061199e+00 6.352129e-02 1.264855e+00 
6.311774e+00 1.234867e-01 2.023590e+00 
7.815155e+00 2.352681e-01 3.237458e+00 
9.547276e+00 4.314325e-01 5.179475e+00 
1.147672e+01 7.562371e-01 8.286428e+00 
1.348307e+01 1.243483e+00 1.325711e+01 
1.539223e+01 1.889493e+00 2.120951e+01 
1.699355e+01 2.622826e+00 3.393222e+01 
1.812635e+01 3.324979e+00 5.428675e+01 
1.872457e+01 3.883409e+00 8.685114e+01 
1.881818e+01 4.236119e+00 1.389495e+02 
1.850587e+01 4.381165e+00 2.222996e+02 
1.792885e+01 4.362909e+00 3.556480e+02 
1.723002e+01 4.240174e+00 5.689866e+02 
1.650711e+01 4.056827e+00 9.102982e+02 
1.585257e+01 3.856455e+00 1.456348e+03 
1.532248e+01 3.667517e+00 2.329952e+03 
1.494595e+01 3.508576e+00 3.727594e+03 
1.473007e+01 3.390853e+00 5.963623e+03 
1.466020e+01 3.318470e+00 9.540955e+03 
1.470457e+01 3.289122e+00 1.526418e+04 
1.481603e+01 3.293185e+00 2.442053e+04 
1.495689e+01 3.320517e+00 3.906940e+04 
1.508467e+01 3.355995e+00 6.250552e+04 
1.518630e+01 3.391944e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-131.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.445834e-02 1.486428e-09 1.000000e-05 
1.798632e-02 2.861640e-09 1.599859e-05 
2.287886e-02 5.889678e-09 2.559548e-05 
2.886695e-02 1.183017e-08 4.094915e-05 
3.669544e-02 2.430103e-08 6.551286e-05 
4.628345e-02 4.876020e-08 1.048113e-04 
5.877729e-02 9.986587e-08 1.676833e-04 
7.499277e-02 2.074181e-07 2.682696e-04 
9.486736e-02 4.198936e-07 4.291934e-04 
1.197505e-01 8.445422e-07 6.866488e-04 
1.512052e-01 1.700162e-06 1.098541e-03 
1.920889e-01 3.485757e-06 1.757511e-03 
2.426615e-01 7.027395e-06 2.811769e-03 
3.054778e-01 1.401952e-05 4.498433e-03 
3.887007e-01 2.888311e-05 7.196857e-03 
4.903300e-01 5.797880e-05 1.151395e-02 
6.219215e-01 1.183095e-04 1.842070e-02 
7.853003e-01 2.381964e-04 2.947052e-02 
9.923770e-01 4.807087e-04 4.714866e-02 
1.255770e+00 9.741378e-04 7.543120e-02 
1.587916e+00 1.969847e-03 1.206793e-01 
2.003488e+00 3.957380e-03 1.930698e-01 
2.528112e+00 7.954111e-03 3.088844e-01 
3.186983e+00 1.594369e-02 4.941713e-01 
4.006845e+00 3.171417e-02 7.906043e-01 
5.026918e+00 6.271570e-02 1.264855e+00 
6.266968e+00 1.217990e-01 2.023590e+00 
7.756970e+00 2.318065e-01 3.237458e+00 
9.485783e+00 4.263445e-01 5.179475e+00 
1.140467e+01 7.476376e-01 8.286428e+00 
1.339603e+01 1.228626e+00 1.325711e+01 
1.530183e+01 1.869951e+00 2.120951e+01 
1.690738e+01 2.601384e+00 3.393222e+01 
1.804364e+01 3.302128e+00 5.428675e+01 
1.864756e+01 3.861098e+00 8.685114e+01 
1.875045e+01 4.217044e+00 1.389495e+02 
1.844114e+01 4.362735e+00 2.222996e+02 
1.787344e+01 4.348665e+00 3.556480e+02 
1.717472e+01 4.226031e+00 5.689866e+02 
1.645613e+01 4.044826e+00 9.102982e+02 
1.580323e+01 3.845498e+00 1.456348e+03 
1.527091e+01 3.656221e+00 2.329952e+03 
1.489047e+01 3.496401e+00 3.727594e+03 
1.467279e+01 3.378412e+00 5.963623e+03 
1.459961e+01 3.305136e+00 9.540955e+03 
1.464292e+01 3.275447e+00 1.526418e+04 
1.475567e+01 3.279808e+00 2.442053e+04 
1.490116e+01 3.308499e+00 3.906940e+04 
1.502427e+01 3.342288e+00 6.250552e+04 
1.512292e+01 3.377100e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-132.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.416673e-02 1.408963e-09 1.000000e-05 
1.767622e-02 2.736901e-09 1.599859e-05 
2.296809e-02 6.004344e-09 2.559548e-05 
2.867315e-02 1.168200e-08 4.094915e-05 
3.646263e-02 2.402343e-08 6.551286e-05 
4.589177e-02 4.789556e-08 1.048113e-04 
5.882816e-02 1.008897e-07 1.676833e-04 
7.344334e-02 1.963127e-07 2.682696e-04 
9.346795e-02 4.046500e-07 4.291934e-04 
1.180419e-01 8.150809e-07 6.866488e-04 
1.505857e-01 1.692168e-06 1.098541e-03 
1.892225e-01 3.357464e-06 1.757511e-03 
2.399136e-01 6.843202e-06 2.811769e-03 
3.051578e-01 1.408219e-05 4.498433e-03 
3.839717e-01 2.805422e-05 7.196857e-03 
4.871281e-01 5.728431e-05 1.151395e-02 
6.148789e-01 1.152085e-04 1.842070e-02 
7.804484e-01 2.355932e-04 2.947052e-02 
9.839208e-01 4.721007e-04 4.714866e-02 
1.247641e+00 9.626318e-04 7.543120e-02 
1.572358e+00 1.927112e-03 1.206793e-01 
1.988905e+00 3.901127e-03 1.930698e-01 
2.513038e+00 7.872221e-03 3.088844e-01 
3.162851e+00 1.570305e-02 4.941713e-01 
3.982186e+00 3.136902e-02 7.906043e-01 
4.988588e+00 6.175823e-02 1.264855e+00 
6.219297e+00 1.199445e-01 2.023590e+00 
7.697059e+00 2.281928e-01 3.237458e+00 
9.416094e+00 4.201601e-01 5.179475e+00 
1.132711e+01 7.379573e-01 8.286428e+00 
1.331631e+01 1.215668e+00 1.325711e+01 
1.521245e+01 1.850691e+00 2.120951e+01 
1.681873e+01 2.578775e+00 3.393222e+01 
1.796373e+01 3.280472e+00 5.428675e+01 
1.857546e+01 3.841137e+00 8.685114e+01 
1.867817e+01 4.195443e+00 1.389495e+02 
1.838216e+01 4.347042e+00 2.222996e+02 
1.781681e+01 4.333714e+00 3.556480e+02 
1.712272e+01 4.213207e+00 5.689866e+02 
1.640579e+01 4.032974e+00 9.102982e+02 
1.574993e+01 3.832988e+00 1.456348e+03 
1.521898e+01 3.644719e+00 2.329952e+03 
1.483945e+01 3.485613e+00 3.727594e+03 
1.462301e+01 3.368288e+00 5.963623e+03 
1.455001e+01 3.295195e+00 9.540955e+03 
1.459285e+01 3.265372e+00 1.526418e+04 
1.469840e+01 3.267357e+00 2.442053e+04 
1.483939e+01 3.294434e+00 3.906940e+04 
1.497045e+01 3.330703e+00 6.250552e+04 
1.506351e+01 3.363525e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-133.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.403598e-02 1.380691e-09 1.000000e-05 
1.761680e-02 2.729916e-09 1.599859e-05 
2.283709e-02 5.946905e-09 2.559548e-05 
2.846583e-02 1.151702e-08 4.094915e-05 
3.613859e-02 2.356579e-08 6.551286e-05 
4.582573e-02 4.805037e-08 1.048113e-04 
5.801579e-02 9.750064e-08 1.676833e-04 
7.358842e-02 1.989745e-07 2.682696e-04 
9.285457e-02 3.997412e-07 4.291934e-04 
1.172888e-01 8.056364e-07 6.866488e-04 
1.495759e-01 1.670918e-06 1.098541e-03 
1.876078e-01 3.297034e-06 1.757511e-03 
2.374869e-01 6.687926e-06 2.811769e-03 
3.007932e-01 1.358873e-05 4.498433e-03 
3.826291e-01 2.797126e-05 7.196857e-03 
4.838742e-01 5.656935e-05 1.151395e-02 
6.124402e-01 1.147055e-04 1.842070e-02 
7.726454e-01 2.303289e-04 2.947052e-02 
9.777154e-01 4.667331e-04 4.714866e-02 
1.235407e+00 9.416709e-04 7.543120e-02 
1.564262e+00 1.911861e-03 1.206793e-01 
1.975788e+00 3.853403e-03 1.930698e-01 
2.491421e+00 7.728900e-03 3.088844e-01 
3.141535e+00 1.550404e-02 4.941713e-01 
3.953541e+00 3.092889e-02 7.906043e-01 
4.956084e+00 6.101535e-02 1.264855e+00 
6.177148e+00 1.184062e-01 2.023590e+00 
7.642272e+00 2.250306e-01 3.237458e+00 
9.349935e+00 4.144383e-01 5.179475e+00 
1.124709e+01 7.277990e-01 8.286428e+00 
1.323396e+01 1.201975e+00 1.325711e+01 
1.513204e+01 1.834443e+00 2.120951e+01 
1.673056e+01 2.556263e+00 3.393222e+01 
1.788258e+01 3.258072e+00 5.428675e+01 
1.849743e+01 3.817970e+00 8.685114e+01 
1.861149e+01 4.176595e+00 1.389495e+02 
1.831768e+01 4.328440e+00 2.222996e+02 
1.776106e+01 4.319050e+00 3.556480e+02 
1.706809e+01 4.199122e+00 5.689866e+02 
1.635528e+01 4.020957e+00 9.102982e+02 
1.570474e+01 3.823388e+00 1.456348e+03 
1.516831e+01 3.633574e+00 2.329952e+03 
1.478632e+01 3.474059e+00 3.727594e+03 
1.456590e+01 3.355767e+00 5.963623e+03 
1.449199e+01 3.282537e+00 9.540955e+03 
1.453582e+01 3.253029e+00 1.526418e+04 
1.463982e+01 3.254421e+00 2.442053e+04 
1.478155e+01 3.281588e+00 3.906940e+04 
1.491215e+01 3.317558e+00 6.250552e+04 
1.500923e+01 3.351612e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-134.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.412732e-02 1.418408e-09 1.000000e-05 
1.741550e-02 2.657234e-09 1.599859e-05 
2.259885e-02 5.806046e-09 2.559548e-05 
2.807840e-02 1.113625e-08 4.094915e-05 
3.584869e-02 2.317617e-08 6.551286e-05 
4.560337e-02 4.771035e-08 1.048113e-04 
5.740487e-02 9.516299e-08 1.676833e-04 
7.327929e-02 1.979547e-07 2.682696e-04 
9.246117e-02 3.976495e-07 4.291934e-04 
1.165750e-01 7.969650e-07 6.866488e-04 
1.472865e-01 1.607357e-06 1.098541e-03 
1.865167e-01 3.264205e-06 1.757511e-03 
2.367763e-01 6.677907e-06 2.811769e-03 
2.993560e-01 1.349558e-05 4.498433e-03 
3.795157e-01 2.749922e-05 7.196857e-03 
4.807699e-01 5.590473e-05 1.151395e-02 
6.060981e-01 1.120147e-04 1.842070e-02 
7.673696e-01 2.273392e-04 2.947052e-02 
9.692339e-01 4.581102e-04 4.714866e-02 
1.225997e+00 9.272343e-04 7.543120e-02 
1.550749e+00 1.876743e-03 1.206793e-01 
1.960304e+00 3.791794e-03 1.930698e-01 
2.475370e+00 7.637401e-03 3.088844e-01 
3.120453e+00 1.530802e-02 4.941713e-01 
3.923043e+00 3.044537e-02 7.906043e-01 
4.914097e+00 5.992401e-02 1.264855e+00 
6.131215e+00 1.166503e-01 2.023590e+00 
7.586702e+00 2.217984e-01 3.237458e+00 
9.290879e+00 4.096371e-01 5.179475e+00 
1.117477e+01 7.190869e-01 8.286428e+00 
1.315351e+01 1.188739e+00 1.325711e+01 
1.504495e+01 1.815827e+00 2.120951e+01 
1.664964e+01 2.536679e+00 3.393222e+01 
1.780219e+01 3.235890e+00 5.428675e+01 
1.842519e+01 3.797613e+00 8.685114e+01 
1.854294e+01 4.156612e+00 1.389495e+02 
1.825390e+01 4.310037e+00 2.222996e+02 
1.770461e+01 4.303926e+00 3.556480e+02 
1.701434e+01 4.185307e+00 5.689866e+02 
1.630609e+01 4.009372e+00 9.102982e+02 
1.565525e+01 3.812110e+00 1.456348e+03 
1.512243e+01 3.624002e+00 2.329952e+03 
1.473829e+01 3.464107e+00 3.727594e+03 
1.451783e+01 3.346051e+00 5.963623e+03 
1.443494e+01 3.270122e+00 9.540955e+03 
1.447731e+01 3.240155e+00 1.526418e+04 
1.458252e+01 3.241831e+00 2.442053e+04 
1.472102e+01 3.267794e+00 3.906940e+04 
1.485425e+01 3.304475e+00 6.250552e+04 
1.495248e+01 3.338792e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-135.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.384509e-02 1.345050e-09 1.000000e-05 
1.745224e-02 2.694041e-09 1.599859e-05 
2.229902e-02 5.619632e-09 2.559548e-05 
2.829712e-02 1.148358e-08 4.094915e-05 
3.545483e-02 2.258796e-08 6.551286e-05 
4.540162e-02 4.743128e-08 1.048113e-04 
5.673759e-02 9.256855e-08 1.676833e-04 
7.211255e-02 1.900569e-07 2.682696e-04 
9.186433e-02 3.929090e-07 4.291934e-04 
1.164079e-01 7.994649e-07 6.866488e-04 
1.472944e-01 1.619612e-06 1.098541e-03 
1.863915e-01 3.281945e-06 1.757511e-03 
2.343651e-01 6.524285e-06 2.811769e-03 
2.978465e-01 1.339165e-05 4.498433e-03 
3.764642e-01 2.704153e-05 7.196857e-03 
4.771345e-01 5.505393e-05 1.151395e-02 
6.028036e-01 1.110203e-04 1.842070e-02 
7.599851e-01 2.224871e-04 2.947052e-02 
9.645183e-01 4.548242e-04 4.714866e-02 
1.217865e+00 9.156866e-04 7.543120e-02 
1.541457e+00 1.856958e-03 1.206793e-01 
1.942441e+00 3.716608e-03 1.930698e-01 
2.452360e+00 7.481807e-03 3.088844e-01 
3.096201e+00 1.506532e-02 4.941713e-01 
3.893642e+00 2.998763e-02 7.906043e-01 
4.877858e+00 5.904386e-02 1.264855e+00 
6.085967e+00 1.149334e-01 2.023590e+00 
7.543089e+00 2.195989e-01 3.237458e+00 
9.228372e+00 4.043750e-01 5.179475e+00 
1.110465e+01 7.107692e-01 8.286428e+00 
1.307496e+01 1.175961e+00 1.325711e+01 
1.495704e+01 1.796867e+00 2.120951e+01 
1.656627e+01 2.515961e+00 3.393222e+01 
1.771936e+01 3.212405e+00 5.428675e+01 
1.835127e+01 3.776240e+00 8.685114e+01 
1.847299e+01 4.135750e+00 1.389495e+02 
1.819380e+01 4.293348e+00 2.222996e+02 
1.764809e+01 4.288639e+00 3.556480e+02 
1.696639e+01 4.173918e+00 5.689866e+02 
1.625197e+01 3.995706e+00 9.102982e+02 
1.560212e+01 3.799399e+00 1.456348e+03 
1.506991e+01 3.612061e+00 2.329952e+03 
1.468588e+01 3.452651e+00 3.727594e+03 
1.445952e+01 3.333011e+00 5.963623e+03 
1.438400e+01 3.259564e+00 9.540955e+03 
1.442217e+01 3.228286e+00 1.526418e+04 
1.452873e+01 3.230307e+00 2.442053e+04 
1.466698e+01 3.256062e+00 3.906940e+04 
1.479681e+01 3.291479e+00 6.250552e+04 
1.489809e+01 3.326700e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-136.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.377508e-02 1.334559e-09 1.000000e-05 
1.763063e-02 2.798075e-09 1.599859e-05 
2.181007e-02 5.296967e-09 2.559548e-05 
2.758581e-02 1.071798e-08 4.094915e-05 
3.505002e-02 2.198470e-08 6.551286e-05 
4.495020e-02 4.637146e-08 1.048113e-04 
5.678356e-02 9.348113e-08 1.676833e-04 
7.231907e-02 1.931144e-07 2.682696e-04 
9.070678e-02 3.810445e-07 4.291934e-04 
1.146763e-01 7.699771e-07 6.866488e-04 
1.457888e-01 1.582085e-06 1.098541e-03 
1.842481e-01 3.193501e-06 1.757511e-03 
2.334538e-01 6.496241e-06 2.811769e-03 
2.961805e-01 1.326573e-05 4.498433e-03 
3.722727e-01 2.634200e-05 7.196857e-03 
4.712155e-01 5.342316e-05 1.151395e-02 
5.964965e-01 1.083687e-04 1.842070e-02 
7.571313e-01 2.216193e-04 2.947052e-02 
9.554850e-01 4.454396e-04 4.714866e-02 
1.208326e+00 9.009618e-04 7.543120e-02 
1.530316e+00 1.830436e-03 1.206793e-01 
1.927876e+00 3.660526e-03 1.930698e-01 
2.434614e+00 7.374724e-03 3.088844e-01 
3.069064e+00 1.478129e-02 4.941713e-01 
3.868752e+00 2.963342e-02 7.906043e-01 
4.843112e+00 5.821754e-02 1.264855e+00 
6.042729e+00 1.133296e-01 2.023590e+00 
7.483422e+00 2.160082e-01 3.237458e+00 
9.159162e+00 3.982440e-01 5.179475e+00 
1.103570e+01 7.026490e-01 8.286428e+00 
1.299760e+01 1.163453e+00 1.325711e+01 
1.487426e+01 1.779594e+00 2.120951e+01 
1.648195e+01 2.494738e+00 3.393222e+01 
1.763820e+01 3.189589e+00 5.428675e+01 
1.827661e+01 3.754338e+00 8.685114e+01 
1.841052e+01 4.118617e+00 1.389495e+02 
1.813666e+01 4.278009e+00 2.222996e+02 
1.759195e+01 4.273407e+00 3.556480e+02 
1.691177e+01 4.159503e+00 5.689866e+02 
1.620343e+01 3.984189e+00 9.102982e+02 
1.555523e+01 3.788914e+00 1.456348e+03 
1.502458e+01 3.602529e+00 2.329952e+03 
1.464140e+01 3.443726e+00 3.727594e+03 
1.441308e+01 3.323687e+00 5.963623e+03 
1.433228e+01 3.248701e+00 9.540955e+03 
1.436417e+01 3.215448e+00 1.526418e+04 
1.447119e+01 3.217518e+00 2.442053e+04 
1.460640e+01 3.242128e+00 3.906940e+04 
1.473921e+01 3.278363e+00 6.250552e+04 
1.483710e+01 3.312312e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-137.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.346361e-02 1.255226e-09 1.000000e-05 
1.747232e-02 2.743399e-09 1.599859e-05 
2.171774e-02 5.268428e-09 2.559548e-05 
2.786232e-02 1.112472e-08 4.094915e-05 
3.475772e-02 2.159690e-08 6.551286e-05 
4.476130e-02 4.612599e-08 1.048113e-04 
5.623445e-02 9.146293e-08 1.676833e-04 
7.086577e-02 1.830406e-07 2.682696e-04 
8.981477e-02 3.726330e-07 4.291934e-04 
1.144677e-01 7.714131e-07 6.866488e-04 
1.438630e-01 1.531390e-06 1.098541e-03 
1.831688e-01 3.160782e-06 1.757511e-03 
2.319247e-01 6.416259e-06 2.811769e-03 
2.927594e-01 1.290553e-05 4.498433e-03 
3.706009e-01 2.617979e-05 7.196857e-03 
4.681194e-01 5.276213e-05 1.151395e-02 
5.929260e-01 1.072168e-04 1.842070e-02 
7.516255e-01 2.184137e-04 2.947052e-02 
9.499553e-01 4.409686e-04 4.714866e-02 
1.201754e+00 8.928551e-04 7.543120e-02 
1.517811e+00 1.799058e-03 1.206793e-01 
1.916797e+00 3.624211e-03 1.930698e-01 
2.420509e+00 7.300506e-03 3.088844e-01 
3.050855e+00 1.462627e-02 4.941713e-01 
3.836640e+00 2.911387e-02 7.906043e-01 
4.814471e+00 5.760895e-02 1.264855e+00 
6.004079e+00 1.119802e-01 2.023590e+00 
7.437631e+00 2.136073e-01 3.237458e+00 
9.102061e+00 3.936660e-01 5.179475e+00 
1.096060e+01 6.933679e-01 8.286428e+00 
1.291362e+01 1.149200e+00 1.325711e+01 
1.478975e+01 1.761668e+00 2.120951e+01 
1.639656e+01 2.472979e+00 3.393222e+01 
1.756598e+01 3.170895e+00 5.428675e+01 
1.820329e+01 3.732970e+00 8.685114e+01 
1.833884e+01 4.096557e+00 1.389495e+02 
1.807690e+01 4.261210e+00 2.222996e+02 
1.754138e+01 4.260696e+00 3.556480e+02 
1.685971e+01 4.146095e+00 5.689866e+02 
1.615893e+01 3.974207e+00 9.102982e+02 
1.550816e+01 3.778283e+00 1.456348e+03 
1.497609e+01 3.591831e+00 2.329952e+03 
1.458926e+01 3.432217e+00 3.727594e+03 
1.436428e+01 3.313546e+00 5.963623e+03 
1.428323e+01 3.238618e+00 9.540955e+03 
1.431198e+01 3.204391e+00 1.526418e+04 
1.441841e+01 3.206194e+00 2.442053e+04 
1.455643e+01 3.231600e+00 3.906940e+04 
1.468122e+01 3.265055e+00 6.250552e+04 
1.478099e+01 3.299508e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-138.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.363396e-02 1.312992e-09 1.000000e-05 
1.733962e-02 2.700939e-09 1.599859e-05 
2.167369e-02 5.274661e-09 2.559548e-05 
2.760394e-02 1.089706e-08 4.094915e-05 
3.518710e-02 2.257078e-08 6.551286e-05 
4.403388e-02 4.423409e-08 1.048113e-04 
5.564688e-02 8.927269e-08 1.676833e-04 
7.072942e-02 1.833144e-07 2.682696e-04 
8.912033e-02 3.667136e-07 4.291934e-04 
1.139574e-01 7.666979e-07 6.866488e-04 
1.437081e-01 1.537593e-06 1.098541e-03 
1.822156e-01 3.134403e-06 1.757511e-03 
2.291323e-01 6.232443e-06 2.811769e-03 
2.897982e-01 1.260923e-05 4.498433e-03 
3.688232e-01 2.599320e-05 7.196857e-03 
4.646393e-01 5.197073e-05 1.151395e-02 
5.902805e-01 1.065602e-04 1.842070e-02 
7.465730e-01 2.156008e-04 2.947052e-02 
9.436218e-01 4.353614e-04 4.714866e-02 
1.191687e+00 8.769582e-04 7.543120e-02 
1.507683e+00 1.776152e-03 1.206793e-01 
1.901936e+00 3.566402e-03 1.930698e-01 
2.404983e+00 7.213129e-03 3.088844e-01 
3.031192e+00 1.444980e-02 4.941713e-01 
3.807009e+00 2.865176e-02 7.906043e-01 
4.777306e+00 5.669481e-02 1.264855e+00 
5.964734e+00 1.105890e-01 2.023590e+00 
7.385953e+00 2.106991e-01 3.237458e+00 
9.038385e+00 3.882404e-01 5.179475e+00 
1.089166e+01 6.852185e-01 8.286428e+00 
1.283380e+01 1.135997e+00 1.325711e+01 
1.471188e+01 1.745922e+00 2.120951e+01 
1.632008e+01 2.454811e+00 3.393222e+01 
1.748397e+01 3.147406e+00 5.428675e+01 
1.813565e+01 3.714361e+00 8.685114e+01 
1.827826e+01 4.080114e+00 1.389495e+02 
1.801800e+01 4.244711e+00 2.222996e+02 
1.748326e+01 4.244275e+00 3.556480e+02 
1.681176e+01 4.134389e+00 5.689866e+02 
1.611047e+01 3.962535e+00 9.102982e+02 
1.546232e+01 3.768023e+00 1.456348e+03 
1.492889e+01 3.581507e+00 2.329952e+03 
1.454074e+01 3.421833e+00 3.727594e+03 
1.431545e+01 3.303335e+00 5.963623e+03 
1.423084e+01 3.227425e+00 9.540955e+03 
1.426039e+01 3.193466e+00 1.526418e+04 
1.436238e+01 3.193768e+00 2.442053e+04 
1.449700e+01 3.217920e+00 3.906940e+04 
1.462525e+01 3.252355e+00 6.250552e+04 
1.472521e+01 3.286749e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-139.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.345556e-02 1.271269e-09 1.000000e-05 
1.679118e-02 2.470447e-09 1.599859e-05 
2.157024e-02 5.237167e-09 2.559548e-05 
2.750825e-02 1.086227e-08 4.094915e-05 
3.480012e-02 2.199247e-08 6.551286e-05 
4.374211e-02 4.367481e-08 1.048113e-04 
5.522162e-02 8.787379e-08 1.676833e-04 
6.969600e-02 1.766671e-07 2.682696e-04 
8.938981e-02 3.727316e-07 4.291934e-04 
1.125746e-01 7.444822e-07 6.866488e-04 
1.424587e-01 1.508689e-06 1.098541e-03 
1.809371e-01 3.091128e-06 1.757511e-03 
2.283452e-01 6.213139e-06 2.811769e-03 
2.877360e-01 1.243140e-05 4.498433e-03 
3.644555e-01 2.526240e-05 7.196857e-03 
4.611577e-01 5.117936e-05 1.151395e-02 
5.838541e-01 1.038648e-04 1.842070e-02 
7.395721e-01 2.111110e-04 2.947052e-02 
9.361992e-01 4.282489e-04 4.714866e-02 
1.183298e+00 8.647891e-04 7.543120e-02 
1.496916e+00 1.750959e-03 1.206793e-01 
1.887353e+00 3.510236e-03 1.930698e-01 
2.386050e+00 7.095118e-03 3.088844e-01 
3.007399e+00 1.421436e-02 4.941713e-01 
3.786296e+00 2.839011e-02 7.906043e-01 
4.743901e+00 5.591458e-02 1.264855e+00 
5.922246e+00 1.090228e-01 2.023590e+00 
7.333772e+00 2.077473e-01 3.237458e+00 
8.977722e+00 3.831946e-01 5.179475e+00 
1.082491e+01 6.774533e-01 8.286428e+00 
1.276561e+01 1.125733e+00 1.325711e+01 
1.463526e+01 1.730525e+00 2.120951e+01 
1.623906e+01 2.434662e+00 3.393222e+01 
1.741076e+01 3.127974e+00 5.428675e+01 
1.806218e+01 3.692630e+00 8.685114e+01 
1.821513e+01 4.062198e+00 1.389495e+02 
1.795968e+01 4.228373e+00 2.222996e+02 
1.743239e+01 4.231185e+00 3.556480e+02 
1.676309e+01 4.122265e+00 5.689866e+02 
1.605950e+01 3.949759e+00 9.102982e+02 
1.541272e+01 3.756290e+00 1.456348e+03 
1.488117e+01 3.570930e+00 2.329952e+03 
1.449465e+01 3.412184e+00 3.727594e+03 
1.426383e+01 3.292176e+00 5.963623e+03 
1.417835e+01 3.216140e+00 9.540955e+03 
1.420815e+01 3.182275e+00 1.526418e+04 
1.430929e+01 3.182230e+00 2.442053e+04 
1.444860e+01 3.207782e+00 3.906940e+04 
1.456964e+01 3.239716e+00 6.250552e+04 
1.467675e+01 3.276393e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-14.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.356564e-01 1.312097e-07 1.000000e-05 
1.691222e-01 2.542419e-07 1.599859e-05 
2.143651e-01 5.177349e-07 2.559548e-05 
2.736272e-01 1.076771e-06 4.094915e-05 
3.447719e-01 2.153978e-06 6.551286e-05 
4.369666e-01 4.385217e-06 1.048113e-04 
5.509285e-01 8.788863e-06 1.676833e-04 
7.004949e-01 1.806605e-05 2.682696e-04 
8.876395e-01 3.675870e-05 4.291934e-04 
1.123011e+00 7.443996e-05 6.866488e-04 
1.416378e+00 1.493469e-04 1.098541e-03 
1.790184e+00 3.015506e-04 1.757511e-03 
2.268832e+00 6.138856e-04 2.811769e-03 
2.865414e+00 1.236699e-03 4.498433e-03 
3.627746e+00 2.509842e-03 7.196857e-03 
4.585434e+00 5.069105e-03 1.151395e-02 
5.795421e+00 1.023602e-02 1.842070e-02 
7.318455e+00 2.061922e-02 2.947052e-02 
9.230435e+00 4.139048e-02 4.714866e-02 
1.161892e+01 8.261942e-02 7.543120e-02 
1.455888e+01 1.627549e-01 1.206793e-01 
1.820163e+01 3.186895e-01 1.930698e-01 
2.256558e+01 6.092457e-01 3.088844e-01 
2.768400e+01 1.130765e+00 4.941713e-01 
3.343375e+01 2.007923e+00 7.906043e-01 
3.950148e+01 3.353478e+00 1.264855e+00 
4.546644e+01 5.211689e+00 2.023590e+00 
5.064687e+01 7.409813e+00 3.237458e+00 
5.450737e+01 9.614598e+00 5.179475e+00 
5.674837e+01 1.145323e+01 8.286428e+00 
5.740207e+01 1.269412e+01 1.325711e+01 
5.673178e+01 1.329069e+01 2.120951e+01 
5.515428e+01 1.335422e+01 3.393222e+01 
5.307553e+01 1.304214e+01 5.428675e+01 
5.086181e+01 1.251698e+01 8.685114e+01 
4.880128e+01 1.191280e+01 1.389495e+02 
4.707129e+01 1.131942e+01 2.222996e+02 
4.578379e+01 1.080239e+01 3.556480e+02 
4.499114e+01 1.040603e+01 5.689866e+02 
4.469586e+01 1.015768e+01 9.102982e+02 
4.474163e+01 1.003263e+01 1.456348e+03 
4.504353e+01 1.002251e+01 2.329952e+03 
4.546032e+01 1.009095e+01 3.727594e+03 
4.586831e+01 1.019619e+01 5.963623e+03 
4.620722e+01 1.030939e+01 9.540955e+03 
4.642283e+01 1.040051e+01 1.526418e+04 
4.655075e+01 1.047056e+01 2.442053e+04 
4.656127e+01 1.050117e+01 3.906940e+04 
4.654560e+01 1.051848e+01 6.250552e+04 
4.647230e+01 1.050950e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-140.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.355447e-02 1.308858e-09 1.000000e-05 
1.714522e-02 2.648953e-09 1.599859e-05 
2.114032e-02 4.965691e-09 2.559548e-05 
2.739756e-02 1.080888e-08 4.094915e-05 
3.408457e-02 2.081222e-08 6.551286e-05 
4.360713e-02 4.358304e-08 1.048113e-04 
5.483825e-02 8.667542e-08 1.676833e-04 
6.995650e-02 1.799407e-07 2.682696e-04 
8.823006e-02 3.609900e-07 4.291934e-04 
1.121646e-01 7.416746e-07 6.866488e-04 
1.412941e-01 1.482581e-06 1.098541e-03 
1.792814e-01 3.028675e-06 1.757511e-03 
2.258023e-01 6.051091e-06 2.811769e-03 
2.870016e-01 1.242521e-05 4.498433e-03 
3.632793e-01 2.519858e-05 7.196857e-03 
4.597244e-01 5.106840e-05 1.151395e-02 
5.807556e-01 1.029552e-04 1.842070e-02 
7.337097e-01 2.076133e-04 2.947052e-02 
9.268686e-01 4.185616e-04 4.714866e-02 
1.174294e+00 8.512753e-04 7.543120e-02 
1.483069e+00 1.715066e-03 1.206793e-01 
1.873864e+00 3.460211e-03 1.930698e-01 
2.370362e+00 7.006078e-03 3.088844e-01 
2.984424e+00 1.399089e-02 4.941713e-01 
3.753811e+00 2.786449e-02 7.906043e-01 
4.710715e+00 5.514179e-02 1.264855e+00 
5.881420e+00 1.075473e-01 2.023590e+00 
7.281398e+00 2.047797e-01 3.237458e+00 
8.928150e+00 3.795374e-01 5.179475e+00 
1.075598e+01 6.692730e-01 8.286428e+00 
1.269063e+01 1.113695e+00 1.325711e+01 
1.455704e+01 1.714524e+00 2.120951e+01 
1.616120e+01 2.415720e+00 3.393222e+01 
1.733158e+01 3.105588e+00 5.428675e+01 
1.799247e+01 3.672676e+00 8.685114e+01 
1.814965e+01 4.042926e+00 1.389495e+02 
1.790254e+01 4.212495e+00 2.222996e+02 
1.737861e+01 4.216596e+00 3.556480e+02 
1.671469e+01 4.110158e+00 5.689866e+02 
1.601679e+01 3.940234e+00 9.102982e+02 
1.537012e+01 3.747078e+00 1.456348e+03 
1.483248e+01 3.559944e+00 2.329952e+03 
1.444706e+01 3.401973e+00 3.727594e+03 
1.421401e+01 3.281529e+00 5.963623e+03 
1.412637e+01 3.204961e+00 9.540955e+03 
1.415355e+01 3.170283e+00 1.526418e+04 
1.425771e+01 3.171115e+00 2.442053e+04 
1.439111e+01 3.194617e+00 3.906940e+04 
1.452130e+01 3.229430e+00 6.250552e+04 
1.462332e+01 3.264299e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-141.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.308410e-02 1.185679e-09 1.000000e-05 
1.691678e-02 2.562650e-09 1.599859e-05 
2.139951e-02 5.187372e-09 2.559548e-05 
2.710282e-02 1.053852e-08 4.094915e-05 
3.406343e-02 2.092190e-08 6.551286e-05 
4.302654e-02 4.216434e-08 1.048113e-04 
5.453967e-02 8.587639e-08 1.676833e-04 
6.906397e-02 1.743777e-07 2.682696e-04 
8.786352e-02 3.590562e-07 4.291934e-04 
1.110518e-01 7.249600e-07 6.866488e-04 
1.405973e-01 1.471188e-06 1.098541e-03 
1.784855e-01 3.009863e-06 1.757511e-03 
2.242718e-01 5.971229e-06 2.811769e-03 
2.850150e-01 1.225589e-05 4.498433e-03 
3.590639e-01 2.450532e-05 7.196857e-03 
4.558469e-01 5.014268e-05 1.151395e-02 
5.759330e-01 1.011289e-04 1.842070e-02 
7.303526e-01 2.062389e-04 2.947052e-02 
9.208317e-01 4.133673e-04 4.714866e-02 
1.165975e+00 8.392623e-04 7.543120e-02 
1.475903e+00 1.702391e-03 1.206793e-01 
1.862889e+00 3.424028e-03 1.930698e-01 
2.353841e+00 6.909568e-03 3.088844e-01 
2.963100e+00 1.379081e-02 4.941713e-01 
3.729858e+00 2.752918e-02 7.906043e-01 
4.679944e+00 5.445284e-02 1.264855e+00 
5.839173e+00 1.059945e-01 2.023590e+00 
7.230253e+00 2.019157e-01 3.237458e+00 
8.866323e+00 3.743311e-01 5.179475e+00 
1.068541e+01 6.607834e-01 8.286428e+00 
1.260940e+01 1.100047e+00 1.325711e+01 
1.447766e+01 1.698079e+00 2.120951e+01 
1.608008e+01 2.395348e+00 3.393222e+01 
1.725828e+01 3.085861e+00 5.428675e+01 
1.791752e+01 3.649910e+00 8.685114e+01 
1.808250e+01 4.022641e+00 1.389495e+02 
1.784289e+01 4.195223e+00 2.222996e+02 
1.732853e+01 4.203653e+00 3.556480e+02 
1.666066e+01 4.095470e+00 5.689866e+02 
1.596886e+01 3.928507e+00 9.102982e+02 
1.532530e+01 3.736965e+00 1.456348e+03 
1.478863e+01 3.550572e+00 2.329952e+03 
1.440045e+01 3.392024e+00 3.727594e+03 
1.416301e+01 3.270446e+00 5.963623e+03 
1.407708e+01 3.194570e+00 9.540955e+03 
1.410096e+01 3.158872e+00 1.526418e+04 
1.420618e+01 3.159964e+00 2.442053e+04 
1.434042e+01 3.183616e+00 3.906940e+04 
1.446909e+01 3.217800e+00 6.250552e+04 
1.456832e+01 3.251617e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-142.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.331486e-02 1.258388e-09 1.000000e-05 
1.670425e-02 2.484771e-09 1.599859e-05 
2.085098e-02 4.832645e-09 2.559548e-05 
2.696531e-02 1.045254e-08 4.094915e-05 
3.394331e-02 2.084816e-08 6.551286e-05 
4.313957e-02 4.279891e-08 1.048113e-04 
5.413593e-02 8.457894e-08 1.676833e-04 
6.889631e-02 1.743385e-07 2.682696e-04 
8.750856e-02 3.572377e-07 4.291934e-04 
1.106597e-01 7.223947e-07 6.866488e-04 
1.401476e-01 1.467452e-06 1.098541e-03 
1.763564e-01 2.924026e-06 1.757511e-03 
2.230680e-01 5.917261e-06 2.811769e-03 
2.821891e-01 1.197931e-05 4.498433e-03 
3.570839e-01 2.427309e-05 7.196857e-03 
4.532121e-01 4.962770e-05 1.151395e-02 
5.711937e-01 9.935247e-05 1.842070e-02 
7.251549e-01 2.032985e-04 2.947052e-02 
9.174880e-01 4.117796e-04 4.714866e-02 
1.159230e+00 8.306299e-04 7.543120e-02 
1.465195e+00 1.677416e-03 1.206793e-01 
1.850910e+00 3.382204e-03 1.930698e-01 
2.336751e+00 6.808058e-03 3.088844e-01 
2.945617e+00 1.364404e-02 4.941713e-01 
3.703977e+00 2.715086e-02 7.906043e-01 
4.642059e+00 5.351733e-02 1.264855e+00 
5.798864e+00 1.045468e-01 2.023590e+00 
7.182689e+00 1.993478e-01 3.237458e+00 
8.811535e+00 3.699990e-01 5.179475e+00 
1.062572e+01 6.542512e-01 8.286428e+00 
1.254036e+01 1.089453e+00 1.325711e+01 
1.440195e+01 1.682793e+00 2.120951e+01 
1.600554e+01 2.377582e+00 3.393222e+01 
1.718429e+01 3.065683e+00 5.428675e+01 
1.785340e+01 3.632531e+00 8.685114e+01 
1.801850e+01 4.003860e+00 1.389495e+02 
1.778768e+01 4.180069e+00 2.222996e+02 
1.727457e+01 4.188746e+00 3.556480e+02 
1.661367e+01 4.083784e+00 5.689866e+02 
1.592270e+01 3.917414e+00 9.102982e+02 
1.527641e+01 3.725260e+00 1.456348e+03 
1.474143e+01 3.539965e+00 2.329952e+03 
1.435743e+01 3.383198e+00 3.727594e+03 
1.412188e+01 3.262452e+00 5.963623e+03 
1.402950e+01 3.184661e+00 9.540955e+03 
1.405589e+01 3.149783e+00 1.526418e+04 
1.415221e+01 3.147971e+00 2.442053e+04 
1.428470e+01 3.170916e+00 3.906940e+04 
1.441536e+01 3.205603e+00 6.250552e+04 
1.451345e+01 3.238913e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-143.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.293335e-02 1.161411e-09 1.000000e-05 
1.658403e-02 2.448632e-09 1.599859e-05 
2.118387e-02 5.103507e-09 2.559548e-05 
2.636210e-02 9.835425e-09 4.094915e-05 
3.340755e-02 2.001644e-08 6.551286e-05 
4.298077e-02 4.262609e-08 1.048113e-04 
5.354990e-02 8.243832e-08 1.676833e-04 
6.796182e-02 1.685188e-07 2.682696e-04 
8.614571e-02 3.432057e-07 4.291934e-04 
1.098974e-01 7.125512e-07 6.866488e-04 
1.381068e-01 1.414163e-06 1.098541e-03 
1.756013e-01 2.906954e-06 1.757511e-03 
2.209877e-01 5.793760e-06 2.811769e-03 
2.807009e-01 1.187381e-05 4.498433e-03 
3.539358e-01 2.380321e-05 7.196857e-03 
4.480151e-01 4.827755e-05 1.151395e-02 
5.686324e-01 9.871216e-05 1.842070e-02 
7.206172e-01 2.009107e-04 2.947052e-02 
9.076513e-01 4.014844e-04 4.714866e-02 
1.151854e+00 8.206125e-04 7.543120e-02 
1.451694e+00 1.642963e-03 1.206793e-01 
1.837468e+00 3.332342e-03 1.930698e-01 
2.316277e+00 6.677356e-03 3.088844e-01 
2.920159e+00 1.338689e-02 4.941713e-01 
3.677887e+00 2.676796e-02 7.906043e-01 
4.616947e+00 5.302215e-02 1.264855e+00 
5.757757e+00 1.030564e-01 2.023590e+00 
7.136863e+00 1.969201e-01 3.237458e+00 
8.749364e+00 3.647472e-01 5.179475e+00 
1.055503e+01 6.457202e-01 8.286428e+00 
1.247177e+01 1.078930e+00 1.325711e+01 
1.432396e+01 1.666698e+00 2.120951e+01 
1.592647e+01 2.357871e+00 3.393222e+01 
1.710955e+01 3.045035e+00 5.428675e+01 
1.777938e+01 3.609976e+00 8.685114e+01 
1.795778e+01 3.986645e+00 1.389495e+02 
1.772681e+01 4.161923e+00 2.222996e+02 
1.722387e+01 4.175282e+00 3.556480e+02 
1.656843e+01 4.072774e+00 5.689866e+02 
1.587383e+01 3.905132e+00 9.102982e+02 
1.523287e+01 3.715473e+00 1.456348e+03 
1.469912e+01 3.530992e+00 2.329952e+03 
1.430553e+01 3.371380e+00 3.727594e+03 
1.407230e+01 3.251708e+00 5.963623e+03 
1.398143e+01 3.174544e+00 9.540955e+03 
1.400711e+01 3.139466e+00 1.526418e+04 
1.410226e+01 3.137215e+00 2.442053e+04 
1.423607e+01 3.160474e+00 3.906940e+04 
1.436085e+01 3.193091e+00 6.250552e+04 
1.445912e+01 3.226337e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-144.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.292858e-02 1.168240e-09 1.000000e-05 
1.652179e-02 2.438096e-09 1.599859e-05 
2.103076e-02 5.028566e-09 2.559548e-05 
2.616082e-02 9.679071e-09 4.094915e-05 
3.317819e-02 1.974411e-08 6.551286e-05 
4.260391e-02 4.180495e-08 1.048113e-04 
5.399297e-02 8.509248e-08 1.676833e-04 
6.810348e-02 1.707606e-07 2.682696e-04 
8.606161e-02 3.445945e-07 4.291934e-04 
1.085497e-01 6.914587e-07 6.866488e-04 
1.368244e-01 1.384749e-06 1.098541e-03 
1.745036e-01 2.872730e-06 1.757511e-03 
2.210403e-01 5.838448e-06 2.811769e-03 
2.791790e-01 1.176340e-05 4.498433e-03 
3.537794e-01 2.393789e-05 7.196857e-03 
4.459687e-01 4.795202e-05 1.151395e-02 
5.651850e-01 9.760538e-05 1.842070e-02 
7.142916e-01 1.970345e-04 2.947052e-02 
9.014540e-01 3.960667e-04 4.714866e-02 
1.143250e+00 8.079700e-04 7.543120e-02 
1.443903e+00 1.627949e-03 1.206793e-01 
1.823028e+00 3.277146e-03 1.930698e-01 
2.300140e+00 6.584457e-03 3.088844e-01 
2.906045e+00 1.328575e-02 4.941713e-01 
3.651546e+00 2.637978e-02 7.906043e-01 
4.584418e+00 5.227118e-02 1.264855e+00 
5.722932e+00 1.019003e-01 2.023590e+00 
7.094268e+00 1.947527e-01 3.237458e+00 
8.699651e+00 3.610268e-01 5.179475e+00 
1.049456e+01 6.390102e-01 8.286428e+00 
1.239821e+01 1.067134e+00 1.325711e+01 
1.424678e+01 1.650814e+00 2.120951e+01 
1.585175e+01 2.339850e+00 3.393222e+01 
1.703069e+01 3.022334e+00 5.428675e+01 
1.771100e+01 3.590160e+00 8.685114e+01 
1.789488e+01 3.968169e+00 1.389495e+02 
1.767561e+01 4.148551e+00 2.222996e+02 
1.717240e+01 4.161341e+00 3.556480e+02 
1.651930e+01 4.059952e+00 5.689866e+02 
1.583254e+01 3.895843e+00 9.102982e+02 
1.519178e+01 3.706531e+00 1.456348e+03 
1.465356e+01 3.520822e+00 2.329952e+03 
1.426037e+01 3.361726e+00 3.727594e+03 
1.402220e+01 3.240739e+00 5.963623e+03 
1.393488e+01 3.164855e+00 9.540955e+03 
1.395297e+01 3.127401e+00 1.526418e+04 
1.405112e+01 3.126024e+00 2.442053e+04 
1.418035e+01 3.147661e+00 3.906940e+04 
1.430782e+01 3.181015e+00 6.250552e+04 
1.441249e+01 3.216295e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-145.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.284963e-02 1.154932e-09 1.000000e-05 
1.626671e-02 2.343063e-09 1.599859e-05 
2.094336e-02 5.000622e-09 2.559548e-05 
2.631497e-02 9.919581e-09 4.094915e-05 
3.347993e-02 2.042859e-08 6.551286e-05 
4.203073e-02 4.041902e-08 1.048113e-04 
5.323798e-02 8.213905e-08 1.676833e-04 
6.744403e-02 1.669997e-07 2.682696e-04 
8.552873e-02 3.405819e-07 4.291934e-04 
1.077076e-01 6.801811e-07 6.866488e-04 
1.361704e-01 1.374467e-06 1.098541e-03 
1.721083e-01 2.775188e-06 1.757511e-03 
2.195069e-01 5.757489e-06 2.811769e-03 
2.774949e-01 1.163203e-05 4.498433e-03 
3.497456e-01 2.328899e-05 7.196857e-03 
4.427375e-01 4.724305e-05 1.151395e-02 
5.602040e-01 9.570752e-05 1.842070e-02 
7.097149e-01 1.946133e-04 2.947052e-02 
8.977523e-01 3.939235e-04 4.714866e-02 
1.132487e+00 7.908191e-04 7.543120e-02 
1.434480e+00 1.607365e-03 1.206793e-01 
1.811778e+00 3.239173e-03 1.930698e-01 
2.285412e+00 6.503585e-03 3.088844e-01 
2.880392e+00 1.302682e-02 4.941713e-01 
3.625473e+00 2.599767e-02 7.906043e-01 
4.550749e+00 5.148206e-02 1.264855e+00 
5.686081e+00 1.006343e-01 2.023590e+00 
7.043990e+00 1.919563e-01 3.237458e+00 
8.636135e+00 3.556098e-01 5.179475e+00 
1.042940e+01 6.314480e-01 8.286428e+00 
1.232828e+01 1.056212e+00 1.325711e+01 
1.416645e+01 1.633850e+00 2.120951e+01 
1.576932e+01 2.318609e+00 3.393222e+01 
1.695809e+01 3.002473e+00 5.428675e+01 
1.764547e+01 3.571670e+00 8.685114e+01 
1.783803e+01 3.952703e+00 1.389495e+02 
1.761929e+01 4.132465e+00 2.222996e+02 
1.712167e+01 4.147646e+00 3.556480e+02 
1.647141e+01 4.047582e+00 5.689866e+02 
1.578640e+01 3.884506e+00 9.102982e+02 
1.514677e+01 3.696050e+00 1.456348e+03 
1.460979e+01 3.511210e+00 2.329952e+03 
1.422077e+01 3.353847e+00 3.727594e+03 
1.397819e+01 3.231661e+00 5.963623e+03 
1.388520e+01 3.154124e+00 9.540955e+03 
1.390544e+01 3.117377e+00 1.526418e+04 
1.399787e+01 3.114107e+00 2.442053e+04 
1.412883e+01 3.136170e+00 3.906940e+04 
1.425798e+01 3.169944e+00 6.250552e+04 
1.436056e+01 3.204408e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-146.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.261933e-02 1.101485e-09 1.000000e-05 
1.631431e-02 2.379996e-09 1.599859e-05 
2.033459e-02 4.608677e-09 2.559548e-05 
2.613245e-02 9.781610e-09 4.094915e-05 
3.304749e-02 1.978268e-08 6.551286e-05 
4.162413e-02 3.952804e-08 1.048113e-04 
5.305012e-02 8.183311e-08 1.676833e-04 
6.708584e-02 1.654866e-07 2.682696e-04 
8.474731e-02 3.336169e-07 4.291934e-04 
1.076634e-01 6.840296e-07 6.866488e-04 
1.358000e-01 1.372684e-06 1.098541e-03 
1.716745e-01 2.773249e-06 1.757511e-03 
2.175559e-01 5.643984e-06 2.811769e-03 
2.746653e-01 1.135760e-05 4.498433e-03 
3.477606e-01 2.305258e-05 7.196857e-03 
4.398938e-01 4.665813e-05 1.151395e-02 
5.562636e-01 9.434829e-05 1.842070e-02 
7.028559e-01 1.903288e-04 2.947052e-02 
8.909586e-01 3.877032e-04 4.714866e-02 
1.128304e+00 7.874794e-04 7.543120e-02 
1.424462e+00 1.584775e-03 1.206793e-01 
1.797609e+00 3.185579e-03 1.930698e-01 
2.270270e+00 6.419096e-03 3.088844e-01 
2.862622e+00 1.287525e-02 4.941713e-01 
3.605430e+00 2.574464e-02 7.906043e-01 
4.522377e+00 5.087215e-02 1.264855e+00 
5.647128e+00 9.925670e-02 2.023590e+00 
7.002283e+00 1.898530e-01 3.237458e+00 
8.590207e+00 3.523321e-01 5.179475e+00 
1.036531e+01 6.240667e-01 8.286428e+00 
1.225780e+01 1.045128e+00 1.325711e+01 
1.409974e+01 1.621298e+00 2.120951e+01 
1.569607e+01 2.301020e+00 3.393222e+01 
1.688731e+01 2.983355e+00 5.428675e+01 
1.758059e+01 3.553379e+00 8.685114e+01 
1.777514e+01 3.933972e+00 1.389495e+02 
1.756323e+01 4.116389e+00 2.222996e+02 
1.707278e+01 4.134726e+00 3.556480e+02 
1.642726e+01 4.036777e+00 5.689866e+02 
1.574355e+01 3.874422e+00 9.102982e+02 
1.510433e+01 3.686459e+00 1.456348e+03 
1.456889e+01 3.502540e+00 2.329952e+03 
1.417233e+01 3.342993e+00 3.727594e+03 
1.393539e+01 3.222914e+00 5.963623e+03 
1.383997e+01 3.144745e+00 9.540955e+03 
1.385921e+01 3.107709e+00 1.526418e+04 
1.395055e+01 3.104036e+00 2.442053e+04 
1.408355e+01 3.126657e+00 3.906940e+04 
1.420894e+01 3.159081e+00 6.250552e+04 
1.431039e+01 3.193061e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-147.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.272506e-02 1.137139e-09 1.000000e-05 
1.609578e-02 2.301284e-09 1.599859e-05 
2.065192e-02 4.860887e-09 2.559548e-05 
2.600587e-02 9.706184e-09 4.094915e-05 
3.306248e-02 1.994530e-08 6.551286e-05 
4.113612e-02 3.841531e-08 1.048113e-04 
5.200116e-02 7.760209e-08 1.676833e-04 
6.631189e-02 1.609195e-07 2.682696e-04 
8.454270e-02 3.334748e-07 4.291934e-04 
1.069728e-01 6.755457e-07 6.866488e-04 
1.353522e-01 1.368457e-06 1.098541e-03 
1.700691e-01 2.714643e-06 1.757511e-03 
2.151818e-01 5.498624e-06 2.811769e-03 
2.724895e-01 1.116578e-05 4.498433e-03 
3.459126e-01 2.284242e-05 7.196857e-03 
4.358147e-01 4.568292e-05 1.151395e-02 
5.540769e-01 9.387857e-05 1.842070e-02 
6.996489e-01 1.890210e-04 2.947052e-02 
8.851480e-01 3.827706e-04 4.714866e-02 
1.117195e+00 7.696826e-04 7.543120e-02 
1.412368e+00 1.555333e-03 1.206793e-01 
1.787245e+00 3.152228e-03 1.930698e-01 
2.254949e+00 6.333061e-03 3.088844e-01 
2.845483e+00 1.273183e-02 4.941713e-01 
3.578433e+00 2.534279e-02 7.906043e-01 
4.490425e+00 5.014160e-02 1.264855e+00 
5.610621e+00 9.800701e-02 2.023590e+00 
6.959606e+00 1.876667e-01 3.237458e+00 
8.532897e+00 3.476662e-01 5.179475e+00 
1.030108e+01 6.166503e-01 8.286428e+00 
1.219105e+01 1.034937e+00 1.325711e+01 
1.402208e+01 1.605114e+00 2.120951e+01 
1.562641e+01 2.284799e+00 3.393222e+01 
1.682212e+01 2.966744e+00 5.428675e+01 
1.751332e+01 3.533751e+00 8.685114e+01 
1.771276e+01 3.915383e+00 1.389495e+02 
1.750667e+01 4.099942e+00 2.222996e+02 
1.701871e+01 4.119218e+00 3.556480e+02 
1.637785e+01 4.023544e+00 5.689866e+02 
1.569555e+01 3.862161e+00 9.102982e+02 
1.506129e+01 3.676576e+00 1.456348e+03 
1.452735e+01 3.493581e+00 2.329952e+03 
1.412732e+01 3.333210e+00 3.727594e+03 
1.388995e+01 3.213270e+00 5.963623e+03 
1.378904e+01 3.133519e+00 9.540955e+03 
1.380572e+01 3.095700e+00 1.526418e+04 
1.390023e+01 3.092954e+00 2.442053e+04 
1.403416e+01 3.115753e+00 3.906940e+04 
1.415617e+01 3.146927e+00 6.250552e+04 
1.425875e+01 3.181163e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-148.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.249449e-02 1.083763e-09 1.000000e-05 
1.600591e-02 2.278347e-09 1.599859e-05 
2.008151e-02 4.499537e-09 2.559548e-05 
2.566784e-02 9.396078e-09 4.094915e-05 
3.214088e-02 1.844811e-08 6.551286e-05 
4.130225e-02 3.914713e-08 1.048113e-04 
5.182341e-02 7.733154e-08 1.676833e-04 
6.590667e-02 1.590622e-07 2.682696e-04 
8.380642e-02 3.270476e-07 4.291934e-04 
1.051031e-01 6.450989e-07 6.866488e-04 
1.342861e-01 1.345466e-06 1.098541e-03 
1.697610e-01 2.718280e-06 1.757511e-03 
2.139540e-01 5.441811e-06 2.811769e-03 
2.716464e-01 1.113770e-05 4.498433e-03 
3.430299e-01 2.242763e-05 7.196857e-03 
4.346075e-01 4.561251e-05 1.151395e-02 
5.505924e-01 9.274513e-05 1.842070e-02 
6.951256e-01 1.866396e-04 2.947052e-02 
8.789027e-01 3.772743e-04 4.714866e-02 
1.110433e+00 7.609319e-04 7.543120e-02 
1.405014e+00 1.541573e-03 1.206793e-01 
1.774450e+00 3.105987e-03 1.930698e-01 
2.241545e+00 6.263062e-03 3.088844e-01 
2.828308e+00 1.258758e-02 4.941713e-01 
3.557802e+00 2.507590e-02 7.906043e-01 
4.464974e+00 4.962755e-02 1.264855e+00 
5.573630e+00 9.673143e-02 2.023590e+00 
6.909632e+00 1.848952e-01 3.237458e+00 
8.475860e+00 3.430338e-01 5.179475e+00 
1.024218e+01 6.101597e-01 8.286428e+00 
1.212161e+01 1.024057e+00 1.325711e+01 
1.394487e+01 1.589036e+00 2.120951e+01 
1.555026e+01 2.265873e+00 3.393222e+01 
1.674648e+01 2.945131e+00 5.428675e+01 
1.744864e+01 3.515316e+00 8.685114e+01 
1.765848e+01 3.900879e+00 1.389495e+02 
1.745405e+01 4.085377e+00 2.222996e+02 
1.697139e+01 4.106845e+00 3.556480e+02 
1.633436e+01 4.012849e+00 5.689866e+02 
1.565721e+01 3.853761e+00 9.102982e+02 
1.502012e+01 3.667323e+00 1.456348e+03 
1.448315e+01 3.483631e+00 2.329952e+03 
1.408551e+01 3.324431e+00 3.727594e+03 
1.384568e+01 3.203949e+00 5.963623e+03 
1.374296e+01 3.123772e+00 9.540955e+03 
1.376052e+01 3.086258e+00 1.526418e+04 
1.385326e+01 3.082894e+00 2.442053e+04 
1.397860e+01 3.102787e+00 3.906940e+04 
1.410400e+01 3.134923e+00 6.250552e+04 
1.420670e+01 3.169070e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-149.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.237411e-02 1.059852e-09 1.000000e-05 
1.608947e-02 2.329851e-09 1.599859e-05 
2.037472e-02 4.731272e-09 2.559548e-05 
2.578178e-02 9.586098e-09 4.094915e-05 
3.251454e-02 1.922809e-08 6.551286e-05 
4.051839e-02 3.721002e-08 1.048113e-04 
5.214155e-02 7.929673e-08 1.676833e-04 
6.592460e-02 1.602677e-07 2.682696e-04 
8.259248e-02 3.151557e-07 4.291934e-04 
1.054861e-01 6.565832e-07 6.866488e-04 
1.322562e-01 1.294056e-06 1.098541e-03 
1.682023e-01 2.661957e-06 1.757511e-03 
2.120760e-01 5.335576e-06 2.811769e-03 
2.700865e-01 1.102090e-05 4.498433e-03 
3.409838e-01 2.217751e-05 7.196857e-03 
4.313972e-01 4.491060e-05 1.151395e-02 
5.448045e-01 9.045807e-05 1.842070e-02 
6.890365e-01 1.830059e-04 2.947052e-02 
8.743092e-01 3.738987e-04 4.714866e-02 
1.103039e+00 7.508702e-04 7.543120e-02 
1.395192e+00 1.519664e-03 1.206793e-01 
1.760694e+00 3.054805e-03 1.930698e-01 
2.227457e+00 6.187204e-03 3.088844e-01 
2.804117e+00 1.235020e-02 4.941713e-01 
3.535197e+00 2.476679e-02 7.906043e-01 
4.431680e+00 4.885283e-02 1.264855e+00 
5.535638e+00 9.540417e-02 2.023590e+00 
6.867611e+00 1.827571e-01 3.237458e+00 
8.426047e+00 3.392633e-01 5.179475e+00 
1.018415e+01 6.038035e-01 8.286428e+00 
1.204920e+01 1.012429e+00 1.325711e+01 
1.387736e+01 1.576057e+00 2.120951e+01 
1.547454e+01 2.247049e+00 3.393222e+01 
1.667979e+01 2.927599e+00 5.428675e+01 
1.738340e+01 3.496477e+00 8.685114e+01 
1.759512e+01 3.881533e+00 1.389495e+02 
1.740345e+01 4.071729e+00 2.222996e+02 
1.692417e+01 4.094418e+00 3.556480e+02 
1.628752e+01 4.000578e+00 5.689866e+02 
1.561303e+01 3.842901e+00 9.102982e+02 
1.497603e+01 3.656905e+00 1.456348e+03 
1.444248e+01 3.474854e+00 2.329952e+03 
1.404827e+01 3.317113e+00 3.727594e+03 
1.379703e+01 3.193176e+00 5.963623e+03 
1.369868e+01 3.114538e+00 9.540955e+03 
1.371523e+01 3.076741e+00 1.526418e+04 
1.380286e+01 3.071689e+00 2.442053e+04 
1.393449e+01 3.093505e+00 3.906940e+04 
1.405747e+01 3.124736e+00 6.250552e+04 
1.415901e+01 3.158395e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-15.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.242880e-01 1.081173e-07 1.000000e-05 
1.587079e-01 2.251146e-07 1.599859e-05 
2.015528e-01 4.610786e-07 2.559548e-05 
2.528575e-01 9.104086e-07 4.094915e-05 
3.206406e-01 1.856370e-06 6.551286e-05 
4.059235e-01 3.766536e-06 1.048113e-04 
5.171374e-01 7.788035e-06 1.676833e-04 
6.547922e-01 1.580963e-05 2.682696e-04 
8.269775e-01 3.184889e-05 4.291934e-04 
1.045079e+00 6.427829e-05 6.866488e-04 
1.323471e+00 1.305462e-04 1.098541e-03 
1.678163e+00 2.661530e-04 1.757511e-03 
2.111995e+00 5.305427e-04 2.811769e-03 
2.677321e+00 1.080843e-03 4.498433e-03 
3.389443e+00 2.193197e-03 7.196857e-03 
4.283410e+00 4.427028e-03 1.151395e-02 
5.401696e+00 8.880052e-03 1.842070e-02 
6.831422e+00 1.796745e-02 2.947052e-02 
8.621148e+00 3.612878e-02 4.714866e-02 
1.083967e+01 7.186828e-02 7.543120e-02 
1.360926e+01 1.424023e-01 1.206793e-01 
1.700350e+01 2.782697e-01 1.930698e-01 
2.112348e+01 5.351406e-01 3.088844e-01 
2.596972e+01 9.992185e-01 4.941713e-01 
3.143939e+01 1.786376e+00 7.906043e-01 
3.730179e+01 3.018883e+00 1.264855e+00 
4.310493e+01 4.742722e+00 2.023590e+00 
4.824468e+01 6.829752e+00 3.237458e+00 
5.221514e+01 8.994381e+00 5.179475e+00 
5.461518e+01 1.084151e+01 8.286428e+00 
5.545470e+01 1.212938e+01 1.325711e+01 
5.497661e+01 1.279547e+01 2.120951e+01 
5.353161e+01 1.291139e+01 3.393222e+01 
5.158196e+01 1.265852e+01 5.428675e+01 
4.944001e+01 1.217138e+01 8.685114e+01 
4.742205e+01 1.159567e+01 1.389495e+02 
4.568471e+01 1.101254e+01 2.222996e+02 
4.438687e+01 1.050370e+01 3.556480e+02 
4.354876e+01 1.010132e+01 5.689866e+02 
4.317959e+01 9.834621e+00 9.102982e+02 
4.320939e+01 9.705710e+00 1.456348e+03 
4.345886e+01 9.677010e+00 2.329952e+03 
4.386391e+01 9.737891e+00 3.727594e+03 
4.427592e+01 9.840293e+00 5.963623e+03 
4.460056e+01 9.945071e+00 9.540955e+03 
4.483585e+01 1.004019e+01 1.526418e+04 
4.495147e+01 1.010447e+01 2.442053e+04 
4.498020e+01 1.014067e+01 3.906940e+04 
4.496680e+01 1.015880e+01 6.250552e+04 
4.490779e+01 1.015514e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-150.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.264252e-02 1.137913e-09 1.000000e-05 
1.559478e-02 2.135728e-09 1.599859e-05 
1.993851e-02 4.463611e-09 2.559548e-05 
2.561571e-02 9.465147e-09 4.094915e-05 
3.226633e-02 1.891720e-08 6.551286e-05 
4.089343e-02 3.850958e-08 1.048113e-04 
5.167433e-02 7.770212e-08 1.676833e-04 
6.499853e-02 1.546390e-07 2.682696e-04 
8.199922e-02 3.104830e-07 4.291934e-04 
1.049102e-01 6.502230e-07 6.866488e-04 
1.323803e-01 1.306410e-06 1.098541e-03 
1.664429e-01 2.596607e-06 1.757511e-03 
2.116619e-01 5.339981e-06 2.811769e-03 
2.681672e-01 1.086001e-05 4.498433e-03 
3.378710e-01 2.172049e-05 7.196857e-03 
4.294390e-01 4.459909e-05 1.151395e-02 
5.421019e-01 8.971657e-05 1.842070e-02 
6.858835e-01 1.817164e-04 2.947052e-02 
8.671775e-01 3.672719e-04 4.714866e-02 
1.097957e+00 7.455088e-04 7.543120e-02 
1.385065e+00 1.496790e-03 1.206793e-01 
1.751566e+00 3.027707e-03 1.930698e-01 
2.208575e+00 6.071660e-03 3.088844e-01 
2.789157e+00 1.223500e-02 4.941713e-01 
3.507202e+00 2.434523e-02 7.906043e-01 
4.404445e+00 4.827826e-02 1.264855e+00 
5.496234e+00 9.400566e-02 2.023590e+00 
6.818910e+00 1.800906e-01 3.237458e+00 
8.371211e+00 3.348902e-01 5.179475e+00 
1.012858e+01 5.978606e-01 8.286428e+00 
1.198629e+01 1.003095e+00 1.325711e+01 
1.380908e+01 1.562774e+00 2.120951e+01 
1.540376e+01 2.230141e+00 3.393222e+01 
1.661143e+01 2.909184e+00 5.428675e+01 
1.732074e+01 3.478826e+00 8.685114e+01 
1.753912e+01 3.865889e+00 1.389495e+02 
1.734736e+01 4.055176e+00 2.222996e+02 
1.687668e+01 4.081759e+00 3.556480e+02 
1.624238e+01 3.988975e+00 5.689866e+02 
1.556960e+01 3.832270e+00 9.102982e+02 
1.493199e+01 3.646436e+00 1.456348e+03 
1.439687e+01 3.464284e+00 2.329952e+03 
1.399998e+01 3.306079e+00 3.727594e+03 
1.375475e+01 3.184385e+00 5.963623e+03 
1.365169e+01 3.104405e+00 9.540955e+03 
1.366902e+01 3.066885e+00 1.526418e+04 
1.376133e+01 3.063272e+00 2.442053e+04 
1.388050e+01 3.080955e+00 3.906940e+04 
1.401349e+01 3.115343e+00 6.250552e+04 
1.410971e+01 3.147124e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-151.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.222140e-02 1.034800e-09 1.000000e-05 
1.574121e-02 2.211100e-09 1.599859e-05 
1.992865e-02 4.486705e-09 2.559548e-05 
2.507860e-02 8.941360e-09 4.094915e-05 
3.151128e-02 1.773748e-08 6.551286e-05 
4.027594e-02 3.703659e-08 1.048113e-04 
5.137274e-02 7.685855e-08 1.676833e-04 
6.501990e-02 1.558235e-07 2.682696e-04 
8.193531e-02 3.118227e-07 4.291934e-04 
1.040277e-01 6.381777e-07 6.866488e-04 
1.311503e-01 1.278801e-06 1.098541e-03 
1.656042e-01 2.574600e-06 1.757511e-03 
2.103245e-01 5.274326e-06 2.811769e-03 
2.651024e-01 1.056186e-05 4.498433e-03 
3.373786e-01 2.176983e-05 7.196857e-03 
4.261126e-01 4.386121e-05 1.151395e-02 
5.387625e-01 8.865587e-05 1.842070e-02 
6.809179e-01 1.789834e-04 2.947052e-02 
8.626749e-01 3.639907e-04 4.714866e-02 
1.087878e+00 7.299993e-04 7.543120e-02 
1.378464e+00 1.485321e-03 1.206793e-01 
1.741438e+00 2.995312e-03 1.930698e-01 
2.198991e+00 6.032840e-03 3.088844e-01 
2.771217e+00 1.208031e-02 4.941713e-01 
3.486339e+00 2.407233e-02 7.906043e-01 
4.377868e+00 4.772434e-02 1.264855e+00 
5.468161e+00 9.318444e-02 2.023590e+00 
6.780641e+00 1.782429e-01 3.237458e+00 
8.321759e+00 3.311516e-01 5.179475e+00 
1.006148e+01 5.899108e-01 8.286428e+00 
1.191568e+01 9.918654e-01 1.325711e+01 
1.373853e+01 1.548707e+00 2.120951e+01 
1.533243e+01 2.212931e+00 3.393222e+01 
1.654339e+01 2.890813e+00 5.428675e+01 
1.725219e+01 3.458082e+00 8.685114e+01 
1.747681e+01 3.846853e+00 1.389495e+02 
1.729427e+01 4.040041e+00 2.222996e+02 
1.682548e+01 4.067221e+00 3.556480e+02 
1.619957e+01 3.978325e+00 5.689866e+02 
1.552603e+01 3.821502e+00 9.102982e+02 
1.489263e+01 3.637666e+00 1.456348e+03 
1.435780e+01 3.455950e+00 2.329952e+03 
1.395890e+01 3.297379e+00 3.727594e+03 
1.371004e+01 3.174771e+00 5.963623e+03 
1.360463e+01 3.094202e+00 9.540955e+03 
1.361826e+01 3.055545e+00 1.526418e+04 
1.370746e+01 3.050863e+00 2.442053e+04 
1.383496e+01 3.071107e+00 3.906940e+04 
1.396256e+01 3.103598e+00 6.250552e+04 
1.406307e+01 3.136696e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-152.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.216906e-02 1.028328e-09 1.000000e-05 
1.560880e-02 2.170045e-09 1.599859e-05 
1.956191e-02 4.271639e-09 2.559548e-05 
2.521808e-02 9.151594e-09 4.094915e-05 
3.176970e-02 1.829783e-08 6.551286e-05 
4.020132e-02 3.707502e-08 1.048113e-04 
5.082303e-02 7.491045e-08 1.676833e-04 
6.402352e-02 1.497543e-07 2.682696e-04 
8.131353e-02 3.067958e-07 4.291934e-04 
1.026849e-01 6.178475e-07 6.866488e-04 
1.307219e-01 1.274697e-06 1.098541e-03 
1.652225e-01 2.573774e-06 1.757511e-03 
2.082145e-01 5.151062e-06 2.811769e-03 
2.633045e-01 1.041695e-05 4.498433e-03 
3.338748e-01 2.123830e-05 7.196857e-03 
4.218186e-01 4.283031e-05 1.151395e-02 
5.359470e-01 8.785112e-05 1.842070e-02 
6.758179e-01 1.761505e-04 2.947052e-02 
8.563662e-01 3.584212e-04 4.714866e-02 
1.083005e+00 7.250014e-04 7.543120e-02 
1.367403e+00 1.459452e-03 1.206793e-01 
1.727516e+00 2.943406e-03 1.930698e-01 
2.184456e+00 5.953140e-03 3.088844e-01 
2.754565e+00 1.194229e-02 4.941713e-01 
3.465422e+00 2.379782e-02 7.906043e-01 
4.348031e+00 4.706399e-02 1.264855e+00 
5.429682e+00 9.183301e-02 2.023590e+00 
6.736918e+00 1.759660e-01 3.237458e+00 
8.272659e+00 3.274482e-01 5.179475e+00 
1.000357e+01 5.835417e-01 8.286428e+00 
1.185604e+01 9.832647e-01 1.325711e+01 
1.366154e+01 1.532543e+00 2.120951e+01 
1.526182e+01 2.195941e+00 3.393222e+01 
1.646849e+01 2.869160e+00 5.428675e+01 
1.719322e+01 3.442071e+00 8.685114e+01 
1.741849e+01 3.829773e+00 1.389495e+02 
1.724390e+01 4.026179e+00 2.222996e+02 
1.678037e+01 4.055516e+00 3.556480e+02 
1.615541e+01 3.966987e+00 5.689866e+02 
1.548497e+01 3.811692e+00 9.102982e+02 
1.484946e+01 3.627389e+00 1.456348e+03 
1.431566e+01 3.446479e+00 2.329952e+03 
1.391991e+01 3.289319e+00 3.727594e+03 
1.366902e+01 3.166288e+00 5.963623e+03 
1.356632e+01 3.086710e+00 9.540955e+03 
1.357208e+01 3.045608e+00 1.526418e+04 
1.366240e+01 3.041222e+00 2.442053e+04 
1.379234e+01 3.062162e+00 3.906940e+04 
1.391062e+01 3.091468e+00 6.250552e+04 
1.401459e+01 3.125600e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-153.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.208723e-02 1.014352e-09 1.000000e-05 
1.525769e-02 2.040207e-09 1.599859e-05 
1.948748e-02 4.250845e-09 2.559548e-05 
2.497872e-02 8.951980e-09 4.094915e-05 
3.109697e-02 1.727280e-08 6.551286e-05 
3.952922e-02 3.547834e-08 1.048113e-04 
5.018851e-02 7.261420e-08 1.676833e-04 
6.410683e-02 1.513288e-07 2.682696e-04 
8.031897e-02 2.976207e-07 4.291934e-04 
1.016484e-01 6.032686e-07 6.866488e-04 
1.297594e-01 1.254948e-06 1.098541e-03 
1.638438e-01 2.526391e-06 1.757511e-03 
2.070169e-01 5.095996e-06 2.811769e-03 
2.629346e-01 1.044135e-05 4.498433e-03 
3.317892e-01 2.097990e-05 7.196857e-03 
4.191107e-01 4.228710e-05 1.151395e-02 
5.326532e-01 8.680868e-05 1.842070e-02 
6.708085e-01 1.733957e-04 2.947052e-02 
8.514837e-01 3.546431e-04 4.714866e-02 
1.074813e+00 7.133357e-04 7.543120e-02 
1.359975e+00 1.445239e-03 1.206793e-01 
1.718107e+00 2.914610e-03 1.930698e-01 
2.166668e+00 5.847100e-03 3.088844e-01 
2.732220e+00 1.173066e-02 4.941713e-01 
3.443073e+00 2.349359e-02 7.906043e-01 
4.317074e+00 4.636826e-02 1.264855e+00 
5.392460e+00 9.054677e-02 2.023590e+00 
6.692981e+00 1.736725e-01 3.237458e+00 
8.225281e+00 3.239399e-01 5.179475e+00 
9.945667e+00 5.771620e-01 8.286428e+00 
1.178550e+01 9.720177e-01 1.325711e+01 
1.360121e+01 1.521657e+00 2.120951e+01 
1.519559e+01 2.180625e+00 3.393222e+01 
1.640560e+01 2.852992e+00 5.428675e+01 
1.713014e+01 3.423866e+00 8.685114e+01 
1.736626e+01 3.815744e+00 1.389495e+02 
1.719452e+01 4.012714e+00 2.222996e+02 
1.673303e+01 4.042639e+00 3.556480e+02 
1.610984e+01 3.954936e+00 5.689866e+02 
1.544109e+01 3.800652e+00 9.102982e+02 
1.481281e+01 3.619514e+00 1.456348e+03 
1.427489e+01 3.437433e+00 2.329952e+03 
1.388076e+01 3.281154e+00 3.727594e+03 
1.362623e+01 3.157186e+00 5.963623e+03 
1.352274e+01 3.077509e+00 9.540955e+03 
1.352897e+01 3.036591e+00 1.526418e+04 
1.361475e+01 3.030713e+00 2.442053e+04 
1.374264e+01 3.050864e+00 3.906940e+04 
1.386777e+01 3.082302e+00 6.250552e+04 
1.397111e+01 3.116135e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-154.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.193536e-02 9.829787e-10 1.000000e-05 
1.515374e-02 2.011856e-09 1.599859e-05 
1.971649e-02 4.431251e-09 2.559548e-05 
2.450028e-02 8.502586e-09 4.094915e-05 
3.145083e-02 1.798598e-08 6.551286e-05 
3.953266e-02 3.571953e-08 1.048113e-04 
5.049887e-02 7.445311e-08 1.676833e-04 
6.365847e-02 1.491443e-07 2.682696e-04 
7.979591e-02 2.937515e-07 4.291934e-04 
1.021247e-01 6.157878e-07 6.866488e-04 
1.282563e-01 1.219761e-06 1.098541e-03 
1.619373e-01 2.455164e-06 1.757511e-03 
2.063327e-01 5.078616e-06 2.811769e-03 
2.601000e-01 1.017335e-05 4.498433e-03 
3.302714e-01 2.082853e-05 7.196857e-03 
4.163036e-01 4.171397e-05 1.151395e-02 
5.281109e-01 8.515970e-05 1.842070e-02 
6.692391e-01 1.733066e-04 2.947052e-02 
8.460582e-01 3.501807e-04 4.714866e-02 
1.067134e+00 7.027181e-04 7.543120e-02 
1.347979e+00 1.416530e-03 1.206793e-01 
1.704447e+00 2.864240e-03 1.930698e-01 
2.153204e+00 5.776248e-03 3.088844e-01 
2.715665e+00 1.159388e-02 4.941713e-01 
3.417559e+00 2.312516e-02 7.906043e-01 
4.291133e+00 4.583389e-02 1.264855e+00 
5.359575e+00 8.947803e-02 2.023590e+00 
6.655521e+00 1.718772e-01 3.237458e+00 
8.169352e+00 3.194341e-01 5.179475e+00 
9.892370e+00 5.715547e-01 8.286428e+00 
1.172661e+01 9.635403e-01 1.325711e+01 
1.352526e+01 1.505751e+00 2.120951e+01 
1.512044e+01 2.161690e+00 3.393222e+01 
1.634045e+01 2.835675e+00 5.428675e+01 
1.706400e+01 3.404010e+00 8.685114e+01 
1.730857e+01 3.798763e+00 1.389495e+02 
1.714305e+01 3.998080e+00 2.222996e+02 
1.668592e+01 4.029778e+00 3.556480e+02 
1.606697e+01 3.944008e+00 5.689866e+02 
1.539995e+01 3.790660e+00 9.102982e+02 
1.477408e+01 3.610793e+00 1.456348e+03 
1.424023e+01 3.430479e+00 2.329952e+03 
1.383417e+01 3.270467e+00 3.727594e+03 
1.358939e+01 3.149947e+00 5.963623e+03 
1.348009e+01 3.068558e+00 9.540955e+03 
1.348472e+01 3.027172e+00 1.526418e+04 
1.357186e+01 3.021676e+00 2.442053e+04 
1.369867e+01 3.041388e+00 3.906940e+04 
1.382036e+01 3.071576e+00 6.250552e+04 
1.392114e+01 3.104439e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-155.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.215400e-02 1.044736e-09 1.000000e-05 
1.531888e-02 2.091847e-09 1.599859e-05 
1.936541e-02 4.225994e-09 2.559548e-05 
2.420678e-02 8.253907e-09 4.094915e-05 
3.082898e-02 1.705008e-08 6.551286e-05 
3.922666e-02 3.512310e-08 1.048113e-04 
4.952299e-02 7.067559e-08 1.676833e-04 
6.331586e-02 1.477020e-07 2.682696e-04 
7.972147e-02 2.948322e-07 4.291934e-04 
1.009713e-01 5.990226e-07 6.866488e-04 
1.272954e-01 1.200296e-06 1.098541e-03 
1.616977e-01 2.460154e-06 1.757511e-03 
2.040400e-01 4.943084e-06 2.811769e-03 
2.596671e-01 1.018837e-05 4.498433e-03 
3.275371e-01 2.044741e-05 7.196857e-03 
4.156629e-01 4.179127e-05 1.151395e-02 
5.247705e-01 8.409648e-05 1.842070e-02 
6.638370e-01 1.702419e-04 2.947052e-02 
8.382247e-01 3.427550e-04 4.714866e-02 
1.060947e+00 6.950501e-04 7.543120e-02 
1.340680e+00 1.402688e-03 1.206793e-01 
1.695563e+00 2.837979e-03 1.930698e-01 
2.140831e+00 5.714069e-03 3.088844e-01 
2.701730e+00 1.149030e-02 4.941713e-01 
3.395701e+00 2.283129e-02 7.906043e-01 
4.261522e+00 4.518241e-02 1.264855e+00 
5.330021e+00 8.857346e-02 2.023590e+00 
6.611812e+00 1.696001e-01 3.237458e+00 
8.128877e+00 3.167141e-01 5.179475e+00 
9.834593e+00 5.651753e-01 8.286428e+00 
1.165519e+01 9.520579e-01 1.325711e+01 
1.346124e+01 1.493596e+00 2.120951e+01 
1.505954e+01 2.148341e+00 3.393222e+01 
1.627166e+01 2.816582e+00 5.428675e+01 
1.700095e+01 3.385604e+00 8.685114e+01 
1.725015e+01 3.781294e+00 1.389495e+02 
1.709126e+01 3.983182e+00 2.222996e+02 
1.663915e+01 4.016991e+00 3.556480e+02 
1.602739e+01 3.934476e+00 5.689866e+02 
1.536287e+01 3.782275e+00 9.102982e+02 
1.473428e+01 3.601601e+00 1.456348e+03 
1.419728e+01 3.420554e+00 2.329952e+03 
1.380004e+01 3.263871e+00 3.727594e+03 
1.354689e+01 3.140847e+00 5.963623e+03 
1.343103e+01 3.057540e+00 9.540955e+03 
1.343845e+01 3.017071e+00 1.526418e+04 
1.352764e+01 3.012172e+00 2.442053e+04 
1.364920e+01 3.030077e+00 3.906940e+04 
1.377073e+01 3.060069e+00 6.250552e+04 
1.387888e+01 3.095288e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-156.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.185186e-02 9.749908e-10 1.000000e-05 
1.526152e-02 2.081779e-09 1.599859e-05 
1.900545e-02 4.020461e-09 2.559548e-05 
2.424548e-02 8.347064e-09 4.094915e-05 
3.094866e-02 1.736070e-08 6.551286e-05 
3.940588e-02 3.583642e-08 1.048113e-04 
4.912405e-02 6.942633e-08 1.676833e-04 
6.275217e-02 1.447198e-07 2.682696e-04 
7.921742e-02 2.911415e-07 4.291934e-04 
1.002000e-01 5.891771e-07 6.866488e-04 
1.266075e-01 1.188561e-06 1.098541e-03 
1.608928e-01 2.439235e-06 1.757511e-03 
2.027533e-01 4.881447e-06 2.811769e-03 
2.575313e-01 1.000314e-05 4.498433e-03 
3.253696e-01 2.017348e-05 7.196857e-03 
4.130409e-01 4.126992e-05 1.151395e-02 
5.213578e-01 8.299847e-05 1.842070e-02 
6.598773e-01 1.682923e-04 2.947052e-02 
8.322814e-01 3.376803e-04 4.714866e-02 
1.054430e+00 6.867206e-04 7.543120e-02 
1.334423e+00 1.392060e-03 1.206793e-01 
1.684778e+00 2.802122e-03 1.930698e-01 
2.125813e+00 5.630727e-03 3.088844e-01 
2.679784e+00 1.128488e-02 4.941713e-01 
3.376658e+00 2.259376e-02 7.906043e-01 
4.236545e+00 4.467787e-02 1.264855e+00 
5.293783e+00 8.733691e-02 2.023590e+00 
6.570346e+00 1.674947e-01 3.237458e+00 
8.078350e+00 3.128279e-01 5.179475e+00 
9.774589e+00 5.584151e-01 8.286428e+00 
1.159297e+01 9.427433e-01 1.325711e+01 
1.339272e+01 1.479975e+00 2.120951e+01 
1.498819e+01 2.130782e+00 3.393222e+01 
1.620119e+01 2.796628e+00 5.428675e+01 
1.694407e+01 3.370210e+00 8.685114e+01 
1.719868e+01 3.767333e+00 1.389495e+02 
1.704235e+01 3.969650e+00 2.222996e+02 
1.659413e+01 4.004959e+00 3.556480e+02 
1.598399e+01 3.923153e+00 5.689866e+02 
1.531871e+01 3.770899e+00 9.102982e+02 
1.469097e+01 3.591017e+00 1.456348e+03 
1.416202e+01 3.413280e+00 2.329952e+03 
1.375916e+01 3.254981e+00 3.727594e+03 
1.350268e+01 3.131151e+00 5.963623e+03 
1.339315e+01 3.050004e+00 9.540955e+03 
1.339622e+01 3.008201e+00 1.526418e+04 
1.348446e+01 3.002953e+00 2.442053e+04 
1.360483e+01 3.020380e+00 3.906940e+04 
1.372715e+01 3.050524e+00 6.250552e+04 
1.382956e+01 3.083713e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-157.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.188317e-02 9.890386e-10 1.000000e-05 
1.487936e-02 1.941641e-09 1.599859e-05 
1.906562e-02 4.084783e-09 2.559548e-05 
2.446380e-02 8.629559e-09 4.094915e-05 
3.086094e-02 1.732383e-08 6.551286e-05 
3.864779e-02 3.402442e-08 1.048113e-04 
4.869516e-02 6.805721e-08 1.676833e-04 
6.233444e-02 1.427582e-07 2.682696e-04 
7.851157e-02 2.852450e-07 4.291934e-04 
9.946365e-02 5.799766e-07 6.866488e-04 
1.263089e-01 1.187736e-06 1.098541e-03 
1.594075e-01 2.387510e-06 1.757511e-03 
2.022278e-01 4.874638e-06 2.811769e-03 
2.562637e-01 9.919347e-06 4.498433e-03 
3.244622e-01 2.013339e-05 7.196857e-03 
4.095039e-01 4.047657e-05 1.151395e-02 
5.188333e-01 8.232293e-05 1.842070e-02 
6.550320e-01 1.656675e-04 2.947052e-02 
8.270831e-01 3.335165e-04 4.714866e-02 
1.047498e+00 6.775807e-04 7.543120e-02 
1.324702e+00 1.370585e-03 1.206793e-01 
1.673974e+00 2.766170e-03 1.930698e-01 
2.113461e+00 5.568576e-03 3.088844e-01 
2.664837e+00 1.116812e-02 4.941713e-01 
3.353645e+00 2.227663e-02 7.906043e-01 
4.212116e+00 4.418982e-02 1.264855e+00 
5.266105e+00 8.652115e-02 2.023590e+00 
6.531548e+00 1.655906e-01 3.237458e+00 
8.030172e+00 3.092096e-01 5.179475e+00 
9.722753e+00 5.530182e-01 8.286428e+00 
1.153132e+01 9.335441e-01 1.325711e+01 
1.332866e+01 1.467719e+00 2.120951e+01 
1.492122e+01 2.114895e+00 3.393222e+01 
1.613623e+01 2.779127e+00 5.428675e+01 
1.688242e+01 3.352302e+00 8.685114e+01 
1.713914e+01 3.749064e+00 1.389495e+02 
1.698722e+01 3.952838e+00 2.222996e+02 
1.654745e+01 3.992031e+00 3.556480e+02 
1.594311e+01 3.912877e+00 5.689866e+02 
1.528248e+01 3.762725e+00 9.102982e+02 
1.465122e+01 3.581721e+00 1.456348e+03 
1.411894e+01 3.403195e+00 2.329952e+03 
1.371641e+01 3.245418e+00 3.727594e+03 
1.346604e+01 3.123837e+00 5.963623e+03 
1.335046e+01 3.040905e+00 9.540955e+03 
1.334973e+01 2.997945e+00 1.526418e+04 
1.344052e+01 2.993453e+00 2.442053e+04 
1.356080e+01 3.010749e+00 3.906940e+04 
1.368596e+01 3.041720e+00 6.250552e+04 
1.378204e+01 3.072697e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-158.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.169783e-02 9.494899e-10 1.000000e-05 
1.500955e-02 2.005749e-09 1.599859e-05 
1.879687e-02 3.939407e-09 2.559548e-05 
2.381886e-02 8.015617e-09 4.094915e-05 
3.038629e-02 1.664205e-08 6.551286e-05 
3.887236e-02 3.484151e-08 1.048113e-04 
4.884629e-02 6.913038e-08 1.676833e-04 
6.206531e-02 1.418147e-07 2.682696e-04 
7.864996e-02 2.885825e-07 4.291934e-04 
9.959273e-02 5.859461e-07 6.866488e-04 
1.254202e-01 1.170247e-06 1.098541e-03 
1.589567e-01 2.382388e-06 1.757511e-03 
2.010036e-01 4.817135e-06 2.811769e-03 
2.537718e-01 9.694131e-06 4.498433e-03 
3.217858e-01 1.976436e-05 7.196857e-03 
4.073817e-01 4.010435e-05 1.151395e-02 
5.153504e-01 8.119000e-05 1.842070e-02 
6.499273e-01 1.628552e-04 2.947052e-02 
8.229069e-01 3.305818e-04 4.714866e-02 
1.039067e+00 6.655641e-04 7.543120e-02 
1.318012e+00 1.358518e-03 1.206793e-01 
1.660449e+00 2.716857e-03 1.930698e-01 
2.101955e+00 5.512976e-03 3.088844e-01 
2.650046e+00 1.105303e-02 4.941713e-01 
3.335249e+00 2.205123e-02 7.906043e-01 
4.188170e+00 4.371602e-02 1.264855e+00 
5.234981e+00 8.553445e-02 2.023590e+00 
6.498295e+00 1.641009e-01 3.237458e+00 
7.979523e+00 3.053086e-01 5.179475e+00 
9.666938e+00 5.469457e-01 8.286428e+00 
1.147914e+01 9.265446e-01 1.325711e+01 
1.325938e+01 1.453785e+00 2.120951e+01 
1.485301e+01 2.098455e+00 3.393222e+01 
1.607602e+01 2.763726e+00 5.428675e+01 
1.682511e+01 3.336484e+00 8.685114e+01 
1.708585e+01 3.733938e+00 1.389495e+02 
1.693812e+01 3.939006e+00 2.222996e+02 
1.650260e+01 3.979898e+00 3.556480e+02 
1.590139e+01 3.902149e+00 5.689866e+02 
1.524361e+01 3.753396e+00 9.102982e+02 
1.461778e+01 3.574762e+00 1.456348e+03 
1.408437e+01 3.396061e+00 2.329952e+03 
1.367985e+01 3.237869e+00 3.727594e+03 
1.342082e+01 3.113724e+00 5.963623e+03 
1.331071e+01 3.032692e+00 9.540955e+03 
1.330984e+01 2.989730e+00 1.526418e+04 
1.339057e+01 2.981988e+00 2.442053e+04 
1.351242e+01 2.999660e+00 3.906940e+04 
1.363740e+01 3.030433e+00 6.250552e+04 
1.373831e+01 3.062911e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-159.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.177187e-02 9.737574e-10 1.000000e-05 
1.484696e-02 1.953560e-09 1.599859e-05 
1.891410e-02 4.038971e-09 2.559548e-05 
2.379008e-02 8.037143e-09 4.094915e-05 
2.995602e-02 1.604599e-08 6.551286e-05 
3.798074e-02 3.270426e-08 1.048113e-04 
4.849241e-02 6.806682e-08 1.676833e-04 
6.104381e-02 1.357811e-07 2.682696e-04 
7.724631e-02 2.751362e-07 4.291934e-04 
9.874245e-02 5.746806e-07 6.866488e-04 
1.251790e-01 1.170873e-06 1.098541e-03 
1.581942e-01 2.363132e-06 1.757511e-03 
1.985963e-01 4.675529e-06 2.811769e-03 
2.530377e-01 9.671075e-06 4.498433e-03 
3.202508e-01 1.960616e-05 7.196857e-03 
4.047610e-01 3.958428e-05 1.151395e-02 
5.108553e-01 7.958446e-05 1.842070e-02 
6.471925e-01 1.618256e-04 2.947052e-02 
8.196410e-01 3.287284e-04 4.714866e-02 
1.032372e+00 6.569111e-04 7.543120e-02 
1.309405e+00 1.340508e-03 1.206793e-01 
1.654628e+00 2.705377e-03 1.930698e-01 
2.084947e+00 5.414286e-03 3.088844e-01 
2.632886e+00 1.090823e-02 4.941713e-01 
3.314126e+00 2.177157e-02 7.906043e-01 
4.156965e+00 4.301634e-02 1.264855e+00 
5.200480e+00 8.438310e-02 2.023590e+00 
6.452453e+00 1.616652e-01 3.237458e+00 
7.931349e+00 3.016882e-01 5.179475e+00 
9.610304e+00 5.407313e-01 8.286428e+00 
1.141813e+01 9.174482e-01 1.325711e+01 
1.319934e+01 1.442708e+00 2.120951e+01 
1.478464e+01 2.081893e+00 3.393222e+01 
1.601187e+01 2.746426e+00 5.428675e+01 
1.676414e+01 3.318717e+00 8.685114e+01 
1.702851e+01 3.716607e+00 1.389495e+02 
1.688804e+01 3.924576e+00 2.222996e+02 
1.645916e+01 3.968364e+00 3.556480e+02 
1.585864e+01 3.890881e+00 5.689866e+02 
1.520081e+01 3.742372e+00 9.102982e+02 
1.457658e+01 3.564797e+00 1.456348e+03 
1.404519e+01 3.387246e+00 2.329952e+03 
1.363730e+01 3.228275e+00 3.727594e+03 
1.338031e+01 3.105081e+00 5.963623e+03 
1.326868e+01 3.023720e+00 9.540955e+03 
1.327120e+01 2.981866e+00 1.526418e+04 
1.335237e+01 2.974236e+00 2.442053e+04 
1.346973e+01 2.990381e+00 3.906940e+04 
1.359442e+01 3.020951e+00 6.250552e+04 
1.369783e+01 3.054171e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-16.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.174976e-01 9.743702e-08 1.000000e-05 
1.494184e-01 2.003777e-07 1.599859e-05 
1.885621e-01 4.027172e-07 2.559548e-05 
2.392557e-01 8.226672e-07 4.094915e-05 
3.001981e-01 1.625030e-06 6.551286e-05 
3.835667e-01 3.389696e-06 1.048113e-04 
4.838180e-01 6.802756e-06 1.676833e-04 
6.141978e-01 1.391761e-05 2.682696e-04 
7.752044e-01 2.798274e-05 4.291934e-04 
9.826165e-01 5.698973e-05 6.866488e-04 
1.240879e+00 1.147724e-04 1.098541e-03 
1.571567e+00 2.331603e-04 1.757511e-03 
1.981458e+00 4.673289e-04 2.811769e-03 
2.505191e+00 9.445160e-04 4.498433e-03 
3.178756e+00 1.929690e-03 7.196857e-03 
4.008579e+00 3.870220e-03 1.151395e-02 
5.073820e+00 7.849542e-03 1.842070e-02 
6.405549e+00 1.579900e-02 2.947052e-02 
8.088821e+00 3.182787e-02 4.714866e-02 
1.017606e+01 6.341627e-02 7.543120e-02 
1.277364e+01 1.255739e-01 1.206793e-01 
1.598357e+01 2.464666e-01 1.930698e-01 
1.988002e+01 4.755791e-01 3.088844e-01 
2.445420e+01 8.892136e-01 4.941713e-01 
2.967001e+01 1.599559e+00 7.906043e-01 
3.533041e+01 2.730817e+00 1.264855e+00 
4.100164e+01 4.341025e+00 2.023590e+00 
4.609776e+01 6.327619e+00 3.237458e+00 
5.009876e+01 8.424150e+00 5.179475e+00 
5.265797e+01 1.028209e+01 8.286428e+00 
5.366561e+01 1.160946e+01 1.325711e+01 
5.335345e+01 1.233231e+01 2.120951e+01 
5.206395e+01 1.251189e+01 3.393222e+01 
5.021570e+01 1.230428e+01 5.428675e+01 
4.816023e+01 1.186021e+01 8.685114e+01 
4.617166e+01 1.130617e+01 1.389495e+02 
4.444987e+01 1.074019e+01 2.222996e+02 
4.312563e+01 1.023297e+01 3.556480e+02 
4.224796e+01 9.826037e+00 5.689866e+02 
4.185340e+01 9.556304e+00 9.102982e+02 
4.180172e+01 9.403235e+00 1.456348e+03 
4.204722e+01 9.371848e+00 2.329952e+03 
4.240833e+01 9.415349e+00 3.727594e+03 
4.282092e+01 9.514071e+00 5.963623e+03 
4.314950e+01 9.616731e+00 9.540955e+03 
4.337405e+01 9.705635e+00 1.526418e+04 
4.350261e+01 9.772745e+00 2.442053e+04 
4.356786e+01 9.820742e+00 3.906940e+04 
4.353596e+01 9.832506e+00 6.250552e+04 
4.349466e+01 9.835264e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-160.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.150626e-02 9.150379e-10 1.000000e-05 
1.458005e-02 1.861719e-09 1.599859e-05 
1.856568e-02 3.843875e-09 2.559548e-05 
2.354356e-02 7.838871e-09 4.094915e-05 
3.016923e-02 1.649414e-08 6.551286e-05 
3.817836e-02 3.342633e-08 1.048113e-04 
4.783691e-02 6.575466e-08 1.676833e-04 
6.136856e-02 1.388273e-07 2.682696e-04 
7.743531e-02 2.789038e-07 4.291934e-04 
9.806067e-02 5.663986e-07 6.866488e-04 
1.231813e-01 1.122724e-06 1.098541e-03 
1.572206e-01 2.334354e-06 1.757511e-03 
1.989497e-01 4.730098e-06 2.811769e-03 
2.500854e-01 9.395216e-06 4.498433e-03 
3.183271e-01 1.937607e-05 7.196857e-03 
4.013824e-01 3.884406e-05 1.151395e-02 
5.093445e-01 7.937653e-05 1.842070e-02 
6.432544e-01 1.598887e-04 2.947052e-02 
8.112254e-01 3.207110e-04 4.714866e-02 
1.026883e+00 6.505543e-04 7.543120e-02 
1.300401e+00 1.321301e-03 1.206793e-01 
1.640924e+00 2.655309e-03 1.930698e-01 
2.072783e+00 5.353498e-03 3.088844e-01 
2.617321e+00 1.078320e-02 4.941713e-01 
3.295503e+00 2.154091e-02 7.906043e-01 
4.134673e+00 4.259307e-02 1.264855e+00 
5.167909e+00 8.332595e-02 2.023590e+00 
6.415786e+00 1.599152e-01 3.237458e+00 
7.887590e+00 2.985617e-01 5.179475e+00 
9.558852e+00 5.353664e-01 8.286428e+00 
1.135396e+01 9.075992e-01 1.325711e+01 
1.313415e+01 1.429980e+00 2.120951e+01 
1.472090e+01 2.067087e+00 3.393222e+01 
1.594846e+01 2.729378e+00 5.428675e+01 
1.670382e+01 3.301180e+00 8.685114e+01 
1.697787e+01 3.702654e+00 1.389495e+02 
1.684019e+01 3.911190e+00 2.222996e+02 
1.641441e+01 3.956108e+00 3.556480e+02 
1.581976e+01 3.881281e+00 5.689866e+02 
1.516167e+01 3.732796e+00 9.102982e+02 
1.454063e+01 3.556769e+00 1.456348e+03 
1.400416e+01 3.377724e+00 2.329952e+03 
1.360243e+01 3.221194e+00 3.727594e+03 
1.334148e+01 3.096930e+00 5.963623e+03 
1.322765e+01 3.015020e+00 9.540955e+03 
1.322362e+01 2.971145e+00 1.526418e+04 
1.330889e+01 2.964758e+00 2.442053e+04 
1.342478e+01 2.980324e+00 3.906940e+04 
1.354996e+01 3.010933e+00 6.250552e+04 
1.364941e+01 3.042718e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-161.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.175093e-02 9.807520e-10 1.000000e-05 
1.452433e-02 1.851958e-09 1.599859e-05 
1.852863e-02 3.844794e-09 2.559548e-05 
2.331398e-02 7.659348e-09 4.094915e-05 
2.974219e-02 1.590237e-08 6.551286e-05 
3.807642e-02 3.336655e-08 1.048113e-04 
4.827102e-02 6.798333e-08 1.676833e-04 
6.061986e-02 1.346442e-07 2.682696e-04 
7.698873e-02 2.758194e-07 4.291934e-04 
9.739056e-02 5.583341e-07 6.866488e-04 
1.228667e-01 1.121105e-06 1.098541e-03 
1.558059e-01 2.286107e-06 1.757511e-03 
1.964885e-01 4.585187e-06 2.811769e-03 
2.495098e-01 9.388815e-06 4.498433e-03 
3.157772e-01 1.903238e-05 7.196857e-03 
3.983247e-01 3.820035e-05 1.151395e-02 
5.052406e-01 7.795748e-05 1.842070e-02 
6.383391e-01 1.572279e-04 2.947052e-02 
8.078985e-01 3.187608e-04 4.714866e-02 
1.023219e+00 6.476361e-04 7.543120e-02 
1.291674e+00 1.302967e-03 1.206793e-01 
1.632134e+00 2.629185e-03 1.930698e-01 
2.062112e+00 5.304149e-03 3.088844e-01 
2.597325e+00 1.060377e-02 4.941713e-01 
3.275078e+00 2.127476e-02 7.906043e-01 
4.105204e+00 4.194895e-02 1.264855e+00 
5.136498e+00 8.232466e-02 2.023590e+00 
6.380416e+00 1.582587e-01 3.237458e+00 
7.849214e+00 2.960308e-01 5.179475e+00 
9.505049e+00 5.296055e-01 8.286428e+00 
1.129053e+01 8.979122e-01 1.325711e+01 
1.307003e+01 1.417552e+00 2.120951e+01 
1.465468e+01 2.051250e+00 3.393222e+01 
1.588292e+01 2.711272e+00 5.428675e+01 
1.664376e+01 3.283677e+00 8.685114e+01 
1.692093e+01 3.685333e+00 1.389495e+02 
1.679233e+01 3.897701e+00 2.222996e+02 
1.636958e+01 3.943729e+00 3.556480e+02 
1.577636e+01 3.869565e+00 5.689866e+02 
1.512761e+01 3.725263e+00 9.102982e+02 
1.450334e+01 3.548175e+00 1.456348e+03 
1.397077e+01 3.370856e+00 2.329952e+03 
1.356422e+01 3.212956e+00 3.727594e+03 
1.330326e+01 3.088936e+00 5.963623e+03 
1.318190e+01 3.004792e+00 9.540955e+03 
1.318214e+01 2.962304e+00 1.526418e+04 
1.326507e+01 2.955131e+00 2.442053e+04 
1.338154e+01 2.970785e+00 3.906940e+04 
1.350619e+01 3.001103e+00 6.250552e+04 
1.360564e+01 3.032786e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-162.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.148390e-02 9.210862e-10 1.000000e-05 
1.469958e-02 1.931733e-09 1.599859e-05 
1.832543e-02 3.742778e-09 2.559548e-05 
2.359906e-02 7.993116e-09 4.094915e-05 
2.955669e-02 1.570360e-08 6.551286e-05 
3.740762e-02 3.183554e-08 1.048113e-04 
4.726352e-02 6.421114e-08 1.676833e-04 
6.062231e-02 1.354970e-07 2.682696e-04 
7.593512e-02 2.662934e-07 4.291934e-04 
9.670338e-02 5.499937e-07 6.866488e-04 
1.225453e-01 1.119239e-06 1.098541e-03 
1.554008e-01 2.282409e-06 1.757511e-03 
1.964037e-01 4.607701e-06 2.811769e-03 
2.480317e-01 9.280221e-06 4.498433e-03 
3.133224e-01 1.870743e-05 7.196857e-03 
3.957287e-01 3.769098e-05 1.151395e-02 
5.030643e-01 7.743237e-05 1.842070e-02 
6.346013e-01 1.554415e-04 2.947052e-02 
8.016596e-01 3.133672e-04 4.714866e-02 
1.013601e+00 6.334547e-04 7.543120e-02 
1.283526e+00 1.286404e-03 1.206793e-01 
1.619414e+00 2.584138e-03 1.930698e-01 
2.048612e+00 5.232939e-03 3.088844e-01 
2.581164e+00 1.047164e-02 4.941713e-01 
3.254368e+00 2.100314e-02 7.906043e-01 
4.081401e+00 4.147865e-02 1.264855e+00 
5.106072e+00 8.137004e-02 2.023590e+00 
6.342931e+00 1.564438e-01 3.237458e+00 
7.798185e+00 2.920839e-01 5.179475e+00 
9.451320e+00 5.238510e-01 8.286428e+00 
1.123707e+01 8.905111e-01 1.325711e+01 
1.300449e+01 1.404651e+00 2.120951e+01 
1.459028e+01 2.036069e+00 3.393222e+01 
1.582064e+01 2.694582e+00 5.428675e+01 
1.658687e+01 3.267669e+00 8.685114e+01 
1.687034e+01 3.671205e+00 1.389495e+02 
1.674527e+01 3.884530e+00 2.222996e+02 
1.632778e+01 3.932737e+00 3.556480e+02 
1.573641e+01 3.859329e+00 5.689866e+02 
1.508933e+01 3.715918e+00 9.102982e+02 
1.446555e+01 3.539334e+00 1.456348e+03 
1.393018e+01 3.361386e+00 2.329952e+03 
1.352902e+01 3.205675e+00 3.727594e+03 
1.326690e+01 3.081493e+00 5.963623e+03 
1.314693e+01 2.997920e+00 9.540955e+03 
1.313877e+01 2.952833e+00 1.526418e+04 
1.321724e+01 2.944183e+00 2.442053e+04 
1.333922e+01 2.961501e+00 3.906940e+04 
1.345907e+01 2.990123e+00 6.250552e+04 
1.356883e+01 3.025148e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-163.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.140704e-02 9.082867e-10 1.000000e-05 
1.442508e-02 1.836790e-09 1.599859e-05 
1.862284e-02 3.952229e-09 2.559548e-05 
2.345698e-02 7.898066e-09 4.094915e-05 
2.967055e-02 1.598385e-08 6.551286e-05 
3.752522e-02 3.233512e-08 1.048113e-04 
4.763749e-02 6.615327e-08 1.676833e-04 
5.951080e-02 1.289710e-07 2.682696e-04 
7.583167e-02 2.668436e-07 4.291934e-04 
9.570714e-02 5.364611e-07 6.866488e-04 
1.215055e-01 1.097725e-06 1.098541e-03 
1.543840e-01 2.251716e-06 1.757511e-03 
1.951896e-01 4.550690e-06 2.811769e-03 
2.467013e-01 9.188058e-06 4.498433e-03 
3.120881e-01 1.860132e-05 7.196857e-03 
3.933035e-01 3.723063e-05 1.151395e-02 
4.991623e-01 7.611142e-05 1.842070e-02 
6.321146e-01 1.545695e-04 2.947052e-02 
7.978727e-01 3.108541e-04 4.714866e-02 
1.008461e+00 6.277169e-04 7.543120e-02 
1.273484e+00 1.264201e-03 1.206793e-01 
1.610836e+00 2.558983e-03 1.930698e-01 
2.034775e+00 5.159251e-03 3.088844e-01 
2.570213e+00 1.040259e-02 4.941713e-01 
3.231181e+00 2.068416e-02 7.906043e-01 
4.057691e+00 4.101069e-02 1.264855e+00 
5.074183e+00 8.034585e-02 2.023590e+00 
6.302979e+00 1.544480e-01 3.237458e+00 
7.754810e+00 2.889868e-01 5.179475e+00 
9.404274e+00 5.191757e-01 8.286428e+00 
1.117544e+01 8.812116e-01 1.325711e+01 
1.294695e+01 1.394184e+00 2.120951e+01 
1.452595e+01 2.020857e+00 3.393222e+01 
1.575908e+01 2.678144e+00 5.428675e+01 
1.653199e+01 3.252577e+00 8.685114e+01 
1.681626e+01 3.655168e+00 1.389495e+02 
1.669909e+01 3.871720e+00 2.222996e+02 
1.628088e+01 3.919178e+00 3.556480e+02 
1.569851e+01 3.849952e+00 5.689866e+02 
1.504799e+01 3.705233e+00 9.102982e+02 
1.442968e+01 3.531169e+00 1.456348e+03 
1.389795e+01 3.354828e+00 2.329952e+03 
1.348827e+01 3.196492e+00 3.727594e+03 
1.322477e+01 3.072158e+00 5.963623e+03 
1.310690e+01 2.989417e+00 9.540955e+03 
1.310166e+01 2.945294e+00 1.526418e+04 
1.317908e+01 2.936285e+00 2.442053e+04 
1.329375e+01 2.951155e+00 3.906940e+04 
1.342062e+01 2.981971e+00 6.250552e+04 
1.352218e+01 3.014161e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-164.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.152599e-02 9.427468e-10 1.000000e-05 
1.448393e-02 1.870769e-09 1.599859e-05 
1.824778e-02 3.741026e-09 2.559548e-05 
2.335615e-02 7.844486e-09 4.094915e-05 
2.924020e-02 1.539224e-08 6.551286e-05 
3.706033e-02 3.133927e-08 1.048113e-04 
4.736898e-02 6.543998e-08 1.676833e-04 
5.944807e-02 1.293523e-07 2.682696e-04 
7.567881e-02 2.668604e-07 4.291934e-04 
9.557659e-02 5.375465e-07 6.866488e-04 
1.211295e-01 1.094236e-06 1.098541e-03 
1.521976e-01 2.170630e-06 1.757511e-03 
1.936695e-01 4.472472e-06 2.811769e-03 
2.442285e-01 8.969224e-06 4.498433e-03 
3.090479e-01 1.817382e-05 7.196857e-03 
3.921778e-01 3.713831e-05 1.151395e-02 
4.954192e-01 7.486851e-05 1.842070e-02 
6.258078e-01 1.509092e-04 2.947052e-02 
7.917844e-01 3.056558e-04 4.714866e-02 
1.001971e+00 6.194528e-04 7.543120e-02 
1.266545e+00 1.251276e-03 1.206793e-01 
1.602622e+00 2.535486e-03 1.930698e-01 
2.020504e+00 5.082438e-03 3.088844e-01 
2.552634e+00 1.025307e-02 4.941713e-01 
3.213544e+00 2.047182e-02 7.906043e-01 
4.037210e+00 4.063950e-02 1.264855e+00 
5.048414e+00 7.961004e-02 2.023590e+00 
6.266431e+00 1.527007e-01 3.237458e+00 
7.714914e+00 2.862682e-01 5.179475e+00 
9.353591e+00 5.138988e-01 8.286428e+00 
1.112005e+01 8.733254e-01 1.325711e+01 
1.288471e+01 1.382234e+00 2.120951e+01 
1.447039e+01 2.008979e+00 3.393222e+01 
1.569814e+01 2.661905e+00 5.428675e+01 
1.647412e+01 3.235893e+00 8.685114e+01 
1.676344e+01 3.639687e+00 1.389495e+02 
1.665336e+01 3.859047e+00 2.222996e+02 
1.623857e+01 3.907774e+00 3.556480e+02 
1.565796e+01 3.839304e+00 5.689866e+02 
1.501216e+01 3.696776e+00 9.102982e+02 
1.439154e+01 3.522080e+00 1.456348e+03 
1.386137e+01 3.346681e+00 2.329952e+03 
1.345591e+01 3.190072e+00 3.727594e+03 
1.319099e+01 3.065465e+00 5.963623e+03 
1.306305e+01 2.979666e+00 9.540955e+03 
1.306414e+01 2.937587e+00 1.526418e+04 
1.314073e+01 2.928284e+00 2.442053e+04 
1.325515e+01 2.943002e+00 3.906940e+04 
1.337909e+01 2.972761e+00 6.250552e+04 
1.348090e+01 3.004935e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-165.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.148795e-02 9.391365e-10 1.000000e-05 
1.419181e-02 1.770573e-09 1.599859e-05 
1.839748e-02 3.857230e-09 2.559548e-05 
2.310337e-02 7.638828e-09 4.094915e-05 
2.893489e-02 1.500605e-08 6.551286e-05 
3.654019e-02 3.022131e-08 1.048113e-04 
4.667652e-02 6.299361e-08 1.676833e-04 
5.875274e-02 1.256277e-07 2.682696e-04 
7.516672e-02 2.630741e-07 4.291934e-04 
9.482614e-02 5.281847e-07 6.866488e-04 
1.199101e-01 1.067995e-06 1.098541e-03 
1.517342e-01 2.163980e-06 1.757511e-03 
1.927052e-01 4.432863e-06 2.811769e-03 
2.428685e-01 8.873992e-06 4.498433e-03 
3.071107e-01 1.794293e-05 7.196857e-03 
3.891259e-01 3.649921e-05 1.151395e-02 
4.936232e-01 7.450876e-05 1.842070e-02 
6.230963e-01 1.498642e-04 2.947052e-02 
7.866580e-01 3.015848e-04 4.714866e-02 
9.964811e-01 6.130399e-04 7.543120e-02 
1.261171e+00 1.242944e-03 1.206793e-01 
1.593966e+00 2.509822e-03 1.930698e-01 
2.008292e+00 5.021243e-03 3.088844e-01 
2.534557e+00 1.009795e-02 4.941713e-01 
3.195594e+00 2.025315e-02 7.906043e-01 
4.012755e+00 4.014808e-02 1.264855e+00 
5.013049e+00 7.842295e-02 2.023590e+00 
6.230312e+00 1.509834e-01 3.237458e+00 
7.670131e+00 2.830081e-01 5.179475e+00 
9.306809e+00 5.092420e-01 8.286428e+00 
1.105886e+01 8.640997e-01 1.325711e+01 
1.282473e+01 1.370939e+00 2.120951e+01 
1.440787e+01 1.994352e+00 3.393222e+01 
1.563628e+01 2.645172e+00 5.428675e+01 
1.641341e+01 3.217695e+00 8.685114e+01 
1.671055e+01 3.624080e+00 1.389495e+02 
1.660077e+01 3.842769e+00 2.222996e+02 
1.619593e+01 3.896128e+00 3.556480e+02 
1.561854e+01 3.829100e+00 5.689866e+02 
1.497432e+01 3.687421e+00 9.102982e+02 
1.435459e+01 3.513394e+00 1.456348e+03 
1.382541e+01 3.338706e+00 2.329952e+03 
1.341424e+01 3.180497e+00 3.727594e+03 
1.315108e+01 3.056759e+00 5.963623e+03 
1.302809e+01 2.972682e+00 9.540955e+03 
1.301982e+01 2.927699e+00 1.526418e+04 
1.309475e+01 2.917814e+00 2.442053e+04 
1.321514e+01 2.934350e+00 3.906940e+04 
1.333488e+01 2.962620e+00 6.250552e+04 
1.344096e+01 2.996121e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-166.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.115844e-02 8.658363e-10 1.000000e-05 
1.438545e-02 1.855221e-09 1.599859e-05 
1.817248e-02 3.739964e-09 2.559548e-05 
2.268428e-02 7.274449e-09 4.094915e-05 
2.894799e-02 1.511751e-08 6.551286e-05 
3.647706e-02 3.024717e-08 1.048113e-04 
4.621037e-02 6.149551e-08 1.676833e-04 
5.865646e-02 1.257687e-07 2.682696e-04 
7.441401e-02 2.567967e-07 4.291934e-04 
9.417511e-02 5.205161e-07 6.866488e-04 
1.195344e-01 1.064400e-06 1.098541e-03 
1.509939e-01 2.145383e-06 1.757511e-03 
1.912460e-01 4.359181e-06 2.811769e-03 
2.426595e-01 8.904744e-06 4.498433e-03 
3.052041e-01 1.771755e-05 7.196857e-03 
3.864024e-01 3.595478e-05 1.151395e-02 
4.908584e-01 7.370777e-05 1.842070e-02 
6.188095e-01 1.476820e-04 2.947052e-02 
7.822208e-01 2.983071e-04 4.714866e-02 
9.917297e-01 6.079740e-04 7.543120e-02 
1.250887e+00 1.220134e-03 1.206793e-01 
1.582413e+00 2.470525e-03 1.930698e-01 
1.998146e+00 4.975465e-03 3.088844e-01 
2.520999e+00 9.996897e-03 4.941713e-01 
3.176608e+00 2.001465e-02 7.906043e-01 
3.987999e+00 3.964781e-02 1.264855e+00 
4.987163e+00 7.767926e-02 2.023590e+00 
6.197416e+00 1.494965e-01 3.237458e+00 
7.623995e+00 2.796002e-01 5.179475e+00 
9.256975e+00 5.040839e-01 8.286428e+00 
1.100591e+01 8.567353e-01 1.325711e+01 
1.276421e+01 1.359449e+00 2.120951e+01 
1.434681e+01 1.980231e+00 3.393222e+01 
1.557674e+01 2.629419e+00 5.428675e+01 
1.636138e+01 3.203754e+00 8.685114e+01 
1.666256e+01 3.610923e+00 1.389495e+02 
1.655499e+01 3.829889e+00 2.222996e+02 
1.615483e+01 3.885155e+00 3.556480e+02 
1.557788e+01 3.818257e+00 5.689866e+02 
1.493796e+01 3.678623e+00 9.102982e+02 
1.432128e+01 3.506048e+00 1.456348e+03 
1.378696e+01 3.329797e+00 2.329952e+03 
1.338099e+01 3.173692e+00 3.727594e+03 
1.311756e+01 3.050070e+00 5.963623e+03 
1.298756e+01 2.963904e+00 9.540955e+03 
1.298407e+01 2.920474e+00 1.526418e+04 
1.305547e+01 2.909445e+00 2.442053e+04 
1.316813e+01 2.923391e+00 3.906940e+04 
1.329545e+01 2.954024e+00 6.250552e+04 
1.339682e+01 2.985853e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-167.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.112435e-02 8.630933e-10 1.000000e-05 
1.428973e-02 1.829387e-09 1.599859e-05 
1.810543e-02 3.721002e-09 2.559548e-05 
2.267450e-02 7.308805e-09 4.094915e-05 
2.873301e-02 1.487225e-08 6.551286e-05 
3.639778e-02 3.023140e-08 1.048113e-04 
4.639170e-02 6.259711e-08 1.676833e-04 
5.877863e-02 1.273186e-07 2.682696e-04 
7.362654e-02 2.502286e-07 4.291934e-04 
9.398061e-02 5.204139e-07 6.866488e-04 
1.189214e-01 1.054423e-06 1.098541e-03 
1.498647e-01 2.110248e-06 1.757511e-03 
1.895216e-01 4.267886e-06 2.811769e-03 
2.410040e-01 8.776284e-06 4.498433e-03 
3.035972e-01 1.754423e-05 7.196857e-03 
3.835999e-01 3.539005e-05 1.151395e-02 
4.863613e-01 7.213233e-05 1.842070e-02 
6.168840e-01 1.471889e-04 2.947052e-02 
7.777918e-01 2.950350e-04 4.714866e-02 
9.862960e-01 6.016370e-04 7.543120e-02 
1.244226e+00 1.207976e-03 1.206793e-01 
1.571026e+00 2.432136e-03 1.930698e-01 
1.986089e+00 4.915350e-03 3.088844e-01 
2.503258e+00 9.846247e-03 4.941713e-01 
3.154459e+00 1.971685e-02 7.906043e-01 
3.961182e+00 3.908700e-02 1.264855e+00 
4.957233e+00 7.674665e-02 2.023590e+00 
6.164461e+00 1.480024e-01 3.237458e+00 
7.586413e+00 2.771187e-01 5.179475e+00 
9.201771e+00 4.980632e-01 8.286428e+00 
1.095105e+01 8.489169e-01 1.325711e+01 
1.270146e+01 1.347252e+00 2.120951e+01 
1.428469e+01 1.965648e+00 3.393222e+01 
1.551613e+01 2.613110e+00 5.428675e+01 
1.630013e+01 3.185111e+00 8.685114e+01 
1.661143e+01 3.596040e+00 1.389495e+02 
1.651313e+01 3.818939e+00 2.222996e+02 
1.611464e+01 3.874545e+00 3.556480e+02 
1.553715e+01 3.807315e+00 5.689866e+02 
1.489833e+01 3.668401e+00 9.102982e+02 
1.428149e+01 3.496164e+00 1.456348e+03 
1.375158e+01 3.321931e+00 2.329952e+03 
1.334475e+01 3.165847e+00 3.727594e+03 
1.307980e+01 3.041976e+00 5.963623e+03 
1.295105e+01 2.956358e+00 9.540955e+03 
1.294413e+01 2.911895e+00 1.526418e+04 
1.301745e+01 2.901442e+00 2.442053e+04 
1.312912e+01 2.914988e+00 3.906940e+04 
1.325284e+01 2.944336e+00 6.250552e+04 
1.335487e+01 2.976284e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-168.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.115670e-02 8.758583e-10 1.000000e-05 
1.384821e-02 1.674969e-09 1.599859e-05 
1.786653e-02 3.597056e-09 2.559548e-05 
2.283900e-02 7.513766e-09 4.094915e-05 
2.840779e-02 1.445901e-08 6.551286e-05 
3.602316e-02 2.948300e-08 1.048113e-04 
4.575144e-02 6.040051e-08 1.676833e-04 
5.823704e-02 1.245731e-07 2.682696e-04 
7.401610e-02 2.557438e-07 4.291934e-04 
9.345726e-02 5.148326e-07 6.866488e-04 
1.175617e-01 1.024766e-06 1.098541e-03 
1.495925e-01 2.111335e-06 1.757511e-03 
1.891069e-01 4.265319e-06 2.811769e-03 
2.382654e-01 8.531275e-06 4.498433e-03 
3.013234e-01 1.725569e-05 7.196857e-03 
3.816224e-01 3.505421e-05 1.151395e-02 
4.829759e-01 7.105949e-05 1.842070e-02 
6.120913e-01 1.446458e-04 2.947052e-02 
7.752435e-01 2.938936e-04 4.714866e-02 
9.799163e-01 5.935703e-04 7.543120e-02 
1.238761e+00 1.199264e-03 1.206793e-01 
1.565489e+00 2.420907e-03 1.930698e-01 
1.974089e+00 4.855678e-03 3.088844e-01 
2.491582e+00 9.767139e-03 4.941713e-01 
3.139478e+00 1.955332e-02 7.906043e-01 
3.942561e+00 3.876802e-02 1.264855e+00 
4.928151e+00 7.585331e-02 2.023590e+00 
6.128480e+00 1.462906e-01 3.237458e+00 
7.543117e+00 2.740145e-01 5.179475e+00 
9.153201e+00 4.930967e-01 8.286428e+00 
1.090071e+01 8.420976e-01 1.325711e+01 
1.263954e+01 1.335278e+00 2.120951e+01 
1.422444e+01 1.951735e+00 3.393222e+01 
1.546309e+01 2.600148e+00 5.428675e+01 
1.624716e+01 3.170526e+00 8.685114e+01 
1.656038e+01 3.581115e+00 1.389495e+02 
1.646652e+01 3.805461e+00 2.222996e+02 
1.607359e+01 3.863438e+00 3.556480e+02 
1.550142e+01 3.798576e+00 5.689866e+02 
1.486632e+01 3.661302e+00 9.102982e+02 
1.424665e+01 3.488126e+00 1.456348e+03 
1.371559e+01 3.313801e+00 2.329952e+03 
1.331055e+01 3.158640e+00 3.727594e+03 
1.303801e+01 3.032546e+00 5.963623e+03 
1.291198e+01 2.947964e+00 9.540955e+03 
1.290560e+01 2.903725e+00 1.526418e+04 
1.297534e+01 2.892095e+00 2.442053e+04 
1.308689e+01 2.905508e+00 3.906940e+04 
1.321414e+01 2.935903e+00 6.250552e+04 
1.331315e+01 2.966749e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-169.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.100522e-02 8.456669e-10 1.000000e-05 
1.413266e-02 1.790916e-09 1.599859e-05 
1.756875e-02 3.440535e-09 2.559548e-05 
2.265078e-02 7.373151e-09 4.094915e-05 
2.848986e-02 1.467150e-08 6.551286e-05 
3.594002e-02 2.945362e-08 1.048113e-04 
4.569153e-02 6.052166e-08 1.676833e-04 
5.750808e-02 1.206676e-07 2.682696e-04 
7.308415e-02 2.476701e-07 4.291934e-04 
9.300032e-02 5.103378e-07 6.866488e-04 
1.173257e-01 1.024670e-06 1.098541e-03 
1.484576e-01 2.075930e-06 1.757511e-03 
1.875632e-01 4.186485e-06 2.811769e-03 
2.370963e-01 8.456341e-06 4.498433e-03 
3.006901e-01 1.724919e-05 7.196857e-03 
3.791077e-01 3.457034e-05 1.151395e-02 
4.803026e-01 7.030201e-05 1.842070e-02 
6.095850e-01 1.437266e-04 2.947052e-02 
7.702580e-01 2.899756e-04 4.714866e-02 
9.718925e-01 5.825556e-04 7.543120e-02 
1.229448e+00 1.179396e-03 1.206793e-01 
1.553217e+00 2.378492e-03 1.930698e-01 
1.964121e+00 4.810928e-03 3.088844e-01 
2.474387e+00 9.623224e-03 4.941713e-01 
3.121061e+00 1.932535e-02 7.906043e-01 
3.917696e+00 3.826505e-02 1.264855e+00 
4.900560e+00 7.502805e-02 2.023590e+00 
6.093416e+00 1.446437e-01 3.237458e+00 
7.497365e+00 2.706466e-01 5.179475e+00 
9.106907e+00 4.884827e-01 8.286428e+00 
1.084411e+01 8.338544e-01 1.325711e+01 
1.258825e+01 1.326489e+00 2.120951e+01 
1.416146e+01 1.936724e+00 3.393222e+01 
1.540435e+01 2.584538e+00 5.428675e+01 
1.618902e+01 3.153272e+00 8.685114e+01 
1.651316e+01 3.568080e+00 1.389495e+02 
1.642025e+01 3.792076e+00 2.222996e+02 
1.603194e+01 3.851962e+00 3.556480e+02 
1.546475e+01 3.789345e+00 5.689866e+02 
1.482792e+01 3.651472e+00 9.102982e+02 
1.421377e+01 3.480789e+00 1.456348e+03 
1.368100e+01 3.306127e+00 2.329952e+03 
1.327668e+01 3.151504e+00 3.727594e+03 
1.300779e+01 3.026805e+00 5.963623e+03 
1.287592e+01 2.940488e+00 9.540955e+03 
1.286287e+01 2.894192e+00 1.526418e+04 
1.293169e+01 2.882224e+00 2.442053e+04 
1.305071e+01 2.897949e+00 3.906940e+04 
1.316866e+01 2.925193e+00 6.250552e+04 
1.327600e+01 2.958712e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-17.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.095310e-01 8.386423e-08 1.000000e-05 
1.390708e-01 1.716619e-07 1.599859e-05 
1.783159e-01 3.618561e-07 2.559548e-05 
2.255201e-01 7.320186e-07 4.094915e-05 
2.852712e-01 1.481632e-06 6.551286e-05 
3.602976e-01 2.985046e-06 1.048113e-04 
4.542921e-01 5.983746e-06 1.676833e-04 
5.761925e-01 1.220876e-05 2.682696e-04 
7.293838e-01 2.476502e-05 4.291934e-04 
9.213991e-01 4.992480e-05 6.866488e-04 
1.166463e+00 1.012955e-04 1.098541e-03 
1.473892e+00 2.043533e-04 1.757511e-03 
1.865162e+00 4.141376e-04 2.811769e-03 
2.364395e+00 8.436702e-04 4.498433e-03 
2.983733e+00 1.695591e-03 7.196857e-03 
3.771983e+00 3.426060e-03 1.151395e-02 
4.773266e+00 6.943900e-03 1.842070e-02 
6.032209e+00 1.401843e-02 2.947052e-02 
7.613075e+00 2.819238e-02 4.714866e-02 
9.573514e+00 5.609951e-02 7.543120e-02 
1.204782e+01 1.119254e-01 1.206793e-01 
1.506033e+01 2.190031e-01 1.930698e-01 
1.874876e+01 4.236737e-01 3.088844e-01 
2.310480e+01 7.963051e-01 4.941713e-01 
2.809899e+01 1.442012e+00 7.906043e-01 
3.354530e+01 2.479367e+00 1.264855e+00 
3.907716e+01 3.982654e+00 2.023590e+00 
4.413889e+01 5.879165e+00 3.237458e+00 
4.819788e+01 7.925863e+00 5.179475e+00 
5.084515e+01 9.764298e+00 8.286428e+00 
5.200825e+01 1.112600e+01 1.325711e+01 
5.186292e+01 1.190677e+01 2.120951e+01 
5.071444e+01 1.214273e+01 3.393222e+01 
4.896969e+01 1.198061e+01 5.428675e+01 
4.698484e+01 1.157170e+01 8.685114e+01 
4.501724e+01 1.103504e+01 1.389495e+02 
4.331975e+01 1.048878e+01 2.222996e+02 
4.196905e+01 9.982483e+00 3.556480e+02 
4.107676e+01 9.578778e+00 5.689866e+02 
4.061389e+01 9.292352e+00 9.102982e+02 
4.054848e+01 9.136778e+00 1.456348e+03 
4.074762e+01 9.089718e+00 2.329952e+03 
4.109793e+01 9.126945e+00 3.727594e+03 
4.148367e+01 9.213383e+00 5.963623e+03 
4.182100e+01 9.315685e+00 9.540955e+03 
4.206906e+01 9.410085e+00 1.526418e+04 
4.219260e+01 9.473970e+00 2.442053e+04 
4.226274e+01 9.522916e+00 3.906940e+04 
4.224482e+01 9.539362e+00 6.250552e+04 
4.219898e+01 9.540867e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-170.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.093188e-02 8.337775e-10 1.000000e-05 
1.400339e-02 1.752531e-09 1.599859e-05 
1.757296e-02 3.463383e-09 2.559548e-05 
2.246302e-02 7.233858e-09 4.094915e-05 
2.807224e-02 1.411878e-08 6.551286e-05 
3.556651e-02 2.871374e-08 1.048113e-04 
4.569686e-02 6.090110e-08 1.676833e-04 
5.774379e-02 1.228802e-07 2.682696e-04 
7.261927e-02 2.444117e-07 4.291934e-04 
9.176499e-02 4.931712e-07 6.866488e-04 
1.161581e-01 1.000266e-06 1.098541e-03 
1.469432e-01 2.024957e-06 1.757511e-03 
1.865683e-01 4.144598e-06 2.811769e-03 
2.357374e-01 8.360960e-06 4.498433e-03 
2.982594e-01 1.693386e-05 7.196857e-03 
3.781594e-01 3.451458e-05 1.151395e-02 
4.779963e-01 6.970415e-05 1.842070e-02 
6.053957e-01 1.416167e-04 2.947052e-02 
7.658682e-01 2.867324e-04 4.714866e-02 
9.659519e-01 5.753220e-04 7.543120e-02 
1.223690e+00 1.169781e-03 1.206793e-01 
1.545139e+00 2.355421e-03 1.930698e-01 
1.949408e+00 4.731455e-03 3.088844e-01 
2.464680e+00 9.566555e-03 4.941713e-01 
3.098450e+00 1.902021e-02 7.906043e-01 
3.892276e+00 3.774664e-02 1.264855e+00 
4.873392e+00 7.422148e-02 2.023590e+00 
6.057205e+00 1.429157e-01 3.237458e+00 
7.462802e+00 2.684730e-01 5.179475e+00 
9.058979e+00 4.836028e-01 8.286428e+00 
1.078622e+01 8.253112e-01 1.325711e+01 
1.252831e+01 1.315053e+00 2.120951e+01 
1.409870e+01 1.921757e+00 3.393222e+01 
1.534563e+01 2.568865e+00 5.428675e+01 
1.613821e+01 3.139590e+00 8.685114e+01 
1.645828e+01 3.550987e+00 1.389495e+02 
1.637676e+01 3.780030e+00 2.222996e+02 
1.599112e+01 3.840817e+00 3.556480e+02 
1.542587e+01 3.779039e+00 5.689866e+02 
1.479479e+01 3.643788e+00 9.102982e+02 
1.418087e+01 3.473397e+00 1.456348e+03 
1.364845e+01 3.299131e+00 2.329952e+03 
1.324072e+01 3.143626e+00 3.727594e+03 
1.296612e+01 3.017336e+00 5.963623e+03 
1.283837e+01 2.932504e+00 9.540955e+03 
1.282586e+01 2.886428e+00 1.526418e+04 
1.289625e+01 2.874938e+00 2.442053e+04 
1.301219e+01 2.889599e+00 3.906940e+04 
1.312980e+01 2.916636e+00 6.250552e+04 
1.323255e+01 2.948523e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-171.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.109274e-02 8.762528e-10 1.000000e-05 
1.395647e-02 1.745177e-09 1.599859e-05 
1.765850e-02 3.534877e-09 2.559548e-05 
2.203055e-02 6.864183e-09 4.094915e-05 
2.805854e-02 1.418105e-08 6.551286e-05 
3.538091e-02 2.843282e-08 1.048113e-04 
4.515195e-02 5.909392e-08 1.676833e-04 
5.688401e-02 1.181636e-07 2.682696e-04 
7.259213e-02 2.455738e-07 4.291934e-04 
9.180124e-02 4.966602e-07 6.866488e-04 
1.158630e-01 9.985001e-07 1.098541e-03 
1.462717e-01 2.009074e-06 1.757511e-03 
1.856505e-01 4.107752e-06 2.811769e-03 
2.350867e-01 8.340686e-06 4.498433e-03 
2.972194e-01 1.685590e-05 7.196857e-03 
3.750644e-01 3.387214e-05 1.151395e-02 
4.741516e-01 6.843591e-05 1.842070e-02 
5.999454e-01 1.386369e-04 2.947052e-02 
7.616913e-01 2.837256e-04 4.714866e-02 
9.603907e-01 5.687678e-04 7.543120e-02 
1.215315e+00 1.152669e-03 1.206793e-01 
1.536810e+00 2.331161e-03 1.930698e-01 
1.937820e+00 4.674896e-03 3.088844e-01 
2.447483e+00 9.422778e-03 4.941713e-01 
3.082554e+00 1.883886e-02 7.906043e-01 
3.873023e+00 3.740712e-02 1.264855e+00 
4.841623e+00 7.320637e-02 2.023590e+00 
6.024492e+00 1.414330e-01 3.237458e+00 
7.414739e+00 2.648592e-01 5.179475e+00 
9.006984e+00 4.780812e-01 8.286428e+00 
1.073084e+01 8.173213e-01 1.325711e+01 
1.246475e+01 1.302510e+00 2.120951e+01 
1.404252e+01 1.909245e+00 3.393222e+01 
1.528610e+01 2.552759e+00 5.428675e+01 
1.608436e+01 3.124310e+00 8.685114e+01 
1.641094e+01 3.537722e+00 1.389495e+02 
1.632928e+01 3.765860e+00 2.222996e+02 
1.594983e+01 3.829367e+00 3.556480e+02 
1.538744e+01 3.768875e+00 5.689866e+02 
1.475865e+01 3.634790e+00 9.102982e+02 
1.414593e+01 3.465172e+00 1.456348e+03 
1.361464e+01 3.291643e+00 2.329952e+03 
1.320595e+01 3.136110e+00 3.727594e+03 
1.293647e+01 3.011701e+00 5.963623e+03 
1.279846e+01 2.923738e+00 9.540955e+03 
1.278503e+01 2.877428e+00 1.526418e+04 
1.285936e+01 2.867152e+00 2.442053e+04 
1.296628e+01 2.878816e+00 3.906940e+04 
1.309267e+01 2.908609e+00 6.250552e+04 
1.319607e+01 2.940633e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-172.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.082613e-02 8.193422e-10 1.000000e-05 
1.390555e-02 1.736240e-09 1.599859e-05 
1.765776e-02 3.555103e-09 2.559548e-05 
2.196754e-02 6.845254e-09 4.094915e-05 
2.771733e-02 1.374990e-08 6.551286e-05 
3.516120e-02 2.806961e-08 1.048113e-04 
4.484524e-02 5.823640e-08 1.676833e-04 
5.691847e-02 1.190708e-07 2.682696e-04 
7.191296e-02 2.401416e-07 4.291934e-04 
9.146308e-02 4.940644e-07 6.866488e-04 
1.152231e-01 9.877921e-07 1.098541e-03 
1.452301e-01 1.977959e-06 1.757511e-03 
1.844400e-01 4.051480e-06 2.811769e-03 
2.329858e-01 8.166545e-06 4.498433e-03 
2.956298e-01 1.668389e-05 7.196857e-03 
3.729567e-01 3.349905e-05 1.151395e-02 
4.715850e-01 6.772426e-05 1.842070e-02 
5.967446e-01 1.372276e-04 2.947052e-02 
7.575863e-01 2.807953e-04 4.714866e-02 
9.554148e-01 5.632470e-04 7.543120e-02 
1.210498e+00 1.145672e-03 1.206793e-01 
1.527161e+00 2.300897e-03 1.930698e-01 
1.931201e+00 4.654169e-03 3.088844e-01 
2.431761e+00 9.296363e-03 4.941713e-01 
3.062419e+00 1.858000e-02 7.906043e-01 
3.852506e+00 3.703029e-02 1.264855e+00 
4.820627e+00 7.267737e-02 2.023590e+00 
5.991838e+00 1.399529e-01 3.237458e+00 
7.380504e+00 2.627096e-01 5.179475e+00 
8.963410e+00 4.738709e-01 8.286428e+00 
1.067857e+01 8.100071e-01 1.325711e+01 
1.240760e+01 1.291865e+00 2.120951e+01 
1.398362e+01 1.895654e+00 3.393222e+01 
1.522435e+01 2.535590e+00 5.428675e+01 
1.603080e+01 3.109091e+00 8.685114e+01 
1.635999e+01 3.522494e+00 1.389495e+02 
1.628590e+01 3.753705e+00 2.222996e+02 
1.590834e+01 3.817748e+00 3.556480e+02 
1.534790e+01 3.758133e+00 5.689866e+02 
1.472208e+01 3.625553e+00 9.102982e+02 
1.410821e+01 3.455822e+00 1.456348e+03 
1.358033e+01 3.283935e+00 2.329952e+03 
1.316702e+01 3.127153e+00 3.727594e+03 
1.289808e+01 3.003217e+00 5.963623e+03 
1.276394e+01 2.916640e+00 9.540955e+03 
1.274648e+01 2.869111e+00 1.526418e+04 
1.281450e+01 2.856792e+00 2.442053e+04 
1.293134e+01 2.871555e+00 3.906940e+04 
1.304797e+01 2.898050e+00 6.250552e+04 
1.315249e+01 2.930324e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-173.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.086392e-02 8.327649e-10 1.000000e-05 
1.348828e-02 1.593797e-09 1.599859e-05 
1.726997e-02 3.345323e-09 2.559548e-05 
2.194446e-02 6.863373e-09 4.094915e-05 
2.777021e-02 1.390914e-08 6.551286e-05 
3.547739e-02 2.900135e-08 1.048113e-04 
4.494981e-02 5.898570e-08 1.676833e-04 
5.633404e-02 1.161117e-07 2.682696e-04 
7.181441e-02 2.405461e-07 4.291934e-04 
9.015172e-02 4.758671e-07 6.866488e-04 
1.137924e-01 9.569829e-07 1.098541e-03 
1.453544e-01 1.994571e-06 1.757511e-03 
1.824878e-01 3.947005e-06 2.811769e-03 
2.320491e-01 8.115353e-06 4.498433e-03 
2.926367e-01 1.627634e-05 7.196857e-03 
3.706613e-01 3.307551e-05 1.151395e-02 
4.685850e-01 6.682626e-05 1.842070e-02 
5.939472e-01 1.360933e-04 2.947052e-02 
7.524411e-01 2.767123e-04 4.714866e-02 
9.509746e-01 5.586589e-04 7.543120e-02 
1.203390e+00 1.132151e-03 1.206793e-01 
1.517113e+00 2.268891e-03 1.930698e-01 
1.918839e+00 4.591892e-03 3.088844e-01 
2.421985e+00 9.237977e-03 4.941713e-01 
3.048755e+00 1.843867e-02 7.906043e-01 
3.829638e+00 3.658573e-02 1.264855e+00 
4.792653e+00 7.183291e-02 2.023590e+00 
5.958354e+00 1.384141e-01 3.237458e+00 
7.334110e+00 2.592760e-01 5.179475e+00 
8.920418e+00 4.697407e-01 8.286428e+00 
1.062737e+01 8.029132e-01 1.325711e+01 
1.235063e+01 1.281244e+00 2.120951e+01 
1.392686e+01 1.882822e+00 3.393222e+01 
1.516733e+01 2.520482e+00 5.428675e+01 
1.597824e+01 3.094291e+00 8.685114e+01 
1.631547e+01 3.510520e+00 1.389495e+02 
1.624347e+01 3.741964e+00 2.222996e+02 
1.586804e+01 3.806637e+00 3.556480e+02 
1.531109e+01 3.748576e+00 5.689866e+02 
1.468703e+01 3.616899e+00 9.102982e+02 
1.407678e+01 3.448847e+00 1.456348e+03 
1.354752e+01 3.276717e+00 2.329952e+03 
1.313360e+01 3.120006e+00 3.727594e+03 
1.286635e+01 2.996841e+00 5.963623e+03 
1.273156e+01 2.910184e+00 9.540955e+03 
1.271268e+01 2.862261e+00 1.526418e+04 
1.277652e+01 2.848593e+00 2.442053e+04 
1.288788e+01 2.861500e+00 3.906940e+04 
1.301275e+01 2.890584e+00 6.250552e+04 
1.311674e+01 2.922609e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-174.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.053017e-02 7.627336e-10 1.000000e-05 
1.361496e-02 1.648599e-09 1.599859e-05 
1.701227e-02 3.216275e-09 2.559548e-05 
2.155678e-02 6.543616e-09 4.094915e-05 
2.768717e-02 1.386443e-08 6.551286e-05 
3.509583e-02 2.823793e-08 1.048113e-04 
4.412180e-02 5.610817e-08 1.676833e-04 
5.609042e-02 1.152743e-07 2.682696e-04 
7.096857e-02 2.334881e-07 4.291934e-04 
9.004695e-02 4.769510e-07 6.866488e-04 
1.141572e-01 9.718012e-07 1.098541e-03 
1.444669e-01 1.969579e-06 1.757511e-03 
1.829697e-01 4.001353e-06 2.811769e-03 
2.307492e-01 8.025851e-06 4.498433e-03 
2.914269e-01 1.616822e-05 7.196857e-03 
3.700216e-01 3.309475e-05 1.151395e-02 
4.683766e-01 6.712285e-05 1.842070e-02 
5.910026e-01 1.348541e-04 2.947052e-02 
7.490081e-01 2.745196e-04 4.714866e-02 
9.463489e-01 5.537276e-04 7.543120e-02 
1.193166e+00 1.109921e-03 1.206793e-01 
1.509618e+00 2.248345e-03 1.930698e-01 
1.905767e+00 4.524686e-03 3.088844e-01 
2.404870e+00 9.095779e-03 4.941713e-01 
3.033075e+00 1.826034e-02 7.906043e-01 
3.803966e+00 3.606186e-02 1.264855e+00 
4.765754e+00 7.103662e-02 2.023590e+00 
5.925487e+00 1.369174e-01 3.237458e+00 
7.296987e+00 2.568150e-01 5.179475e+00 
8.866664e+00 4.639402e-01 8.286428e+00 
1.058158e+01 7.969924e-01 1.325711e+01 
1.229860e+01 1.272063e+00 2.120951e+01 
1.386755e+01 1.868981e+00 3.393222e+01 
1.511197e+01 2.506058e+00 5.428675e+01 
1.592080e+01 3.076987e+00 8.685114e+01 
1.626542e+01 3.495594e+00 1.389495e+02 
1.619665e+01 3.727889e+00 2.222996e+02 
1.582926e+01 3.796199e+00 3.556480e+02 
1.527593e+01 3.739716e+00 5.689866e+02 
1.465354e+01 3.608843e+00 9.102982e+02 
1.404440e+01 3.441462e+00 1.456348e+03 
1.351267e+01 3.268728e+00 2.329952e+03 
1.310445e+01 3.114261e+00 3.727594e+03 
1.283056e+01 2.989122e+00 5.963623e+03 
1.269527e+01 2.902461e+00 9.540955e+03 
1.267701e+01 2.854784e+00 1.526418e+04 
1.274240e+01 2.841587e+00 2.442053e+04 
1.285628e+01 2.855255e+00 3.906940e+04 
1.297402e+01 2.881925e+00 6.250552e+04 
1.307847e+01 2.914010e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-175.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.066591e-02 7.971664e-10 1.000000e-05 
1.351008e-02 1.620052e-09 1.599859e-05 
1.708395e-02 3.275817e-09 2.559548e-05 
2.173959e-02 6.750086e-09 4.094915e-05 
2.741882e-02 1.354257e-08 6.551286e-05 
3.504334e-02 2.827299e-08 1.048113e-04 
4.412598e-02 5.644667e-08 1.676833e-04 
5.596197e-02 1.151421e-07 2.682696e-04 
7.093365e-02 2.344835e-07 4.291934e-04 
8.947536e-02 4.706153e-07 6.866488e-04 
1.129166e-01 9.458664e-07 1.098541e-03 
1.427260e-01 1.910144e-06 1.757511e-03 
1.805847e-01 3.869018e-06 2.811769e-03 
2.284488e-01 7.832970e-06 4.498433e-03 
2.894151e-01 1.592670e-05 7.196857e-03 
3.662127e-01 3.226762e-05 1.151395e-02 
4.650701e-01 6.608895e-05 1.842070e-02 
5.868622e-01 1.327985e-04 2.947052e-02 
7.446683e-01 2.713256e-04 4.714866e-02 
9.408916e-01 5.473304e-04 7.543120e-02 
1.189488e+00 1.106004e-03 1.206793e-01 
1.499722e+00 2.217086e-03 1.930698e-01 
1.894032e+00 4.467123e-03 3.088844e-01 
2.390486e+00 8.984837e-03 4.941713e-01 
3.011664e+00 1.797905e-02 7.906043e-01 
3.786993e+00 3.578485e-02 1.264855e+00 
4.740551e+00 7.031527e-02 2.023590e+00 
5.888893e+00 1.351652e-01 3.237458e+00 
7.258809e+00 2.542403e-01 5.179475e+00 
8.821999e+00 4.595405e-01 8.286428e+00 
1.052299e+01 7.882510e-01 1.325711e+01 
1.224665e+01 1.262873e+00 2.120951e+01 
1.380731e+01 1.854749e+00 3.393222e+01 
1.505839e+01 2.492360e+00 5.428675e+01 
1.587324e+01 3.064516e+00 8.685114e+01 
1.621618e+01 3.481009e+00 1.389495e+02 
1.615104e+01 3.714354e+00 2.222996e+02 
1.578787e+01 3.784410e+00 3.556480e+02 
1.523755e+01 3.729313e+00 5.689866e+02 
1.461688e+01 3.599399e+00 9.102982e+02 
1.401049e+01 3.433435e+00 1.456348e+03 
1.347899e+01 3.261113e+00 2.329952e+03 
1.306759e+01 3.105882e+00 3.727594e+03 
1.279453e+01 2.981289e+00 5.963623e+03 
1.265793e+01 2.894372e+00 9.540955e+03 
1.264079e+01 2.847104e+00 1.526418e+04 
1.270632e+01 2.833928e+00 2.442053e+04 
1.281573e+01 2.846076e+00 3.906940e+04 
1.293114e+01 2.871864e+00 6.250552e+04 
1.303745e+01 2.904453e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-176.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.066684e-02 8.019318e-10 1.000000e-05 
1.362341e-02 1.670656e-09 1.599859e-05 
1.718011e-02 3.350480e-09 2.559548e-05 
2.155308e-02 6.615423e-09 4.094915e-05 
2.710823e-02 1.316235e-08 6.551286e-05 
3.432630e-02 2.672456e-08 1.048113e-04 
4.343244e-02 5.413428e-08 1.676833e-04 
5.562831e-02 1.137411e-07 2.682696e-04 
7.065398e-02 2.330451e-07 4.291934e-04 
8.919344e-02 4.688447e-07 6.866488e-04 
1.124121e-01 9.385759e-07 1.098541e-03 
1.423824e-01 1.907217e-06 1.757511e-03 
1.795393e-01 3.823941e-06 2.811769e-03 
2.273789e-01 7.767557e-06 4.498433e-03 
2.876674e-01 1.572929e-05 7.196857e-03 
3.652763e-01 3.220368e-05 1.151395e-02 
4.625438e-01 6.538929e-05 1.842070e-02 
5.848114e-01 1.321620e-04 2.947052e-02 
7.380765e-01 2.656937e-04 4.714866e-02 
9.346643e-01 5.396003e-04 7.543120e-02 
1.182756e+00 1.093542e-03 1.206793e-01 
1.491021e+00 2.191165e-03 1.930698e-01 
1.886510e+00 4.439303e-03 3.088844e-01 
2.380148e+00 8.919352e-03 4.941713e-01 
2.995679e+00 1.779518e-02 7.906043e-01 
3.766318e+00 3.540246e-02 1.264855e+00 
4.714085e+00 6.953749e-02 2.023590e+00 
5.859166e+00 1.338826e-01 3.237458e+00 
7.224457e+00 2.520586e-01 5.179475e+00 
8.777643e+00 4.551818e-01 8.286428e+00 
1.047241e+01 7.812535e-01 1.325711e+01 
1.218326e+01 1.250279e+00 2.120951e+01 
1.375619e+01 1.843900e+00 3.393222e+01 
1.500407e+01 2.478270e+00 5.428675e+01 
1.581826e+01 3.048286e+00 8.685114e+01 
1.616677e+01 3.466255e+00 1.389495e+02 
1.611265e+01 3.704455e+00 2.222996e+02 
1.574818e+01 3.773383e+00 3.556480e+02 
1.520371e+01 3.720928e+00 5.689866e+02 
1.458605e+01 3.592361e+00 9.102982e+02 
1.397705e+01 3.425543e+00 1.456348e+03 
1.344977e+01 3.255057e+00 2.329952e+03 
1.303774e+01 3.099828e+00 3.727594e+03 
1.276023e+01 2.973979e+00 5.963623e+03 
1.262341e+01 2.887140e+00 9.540955e+03 
1.260406e+01 2.839231e+00 1.526418e+04 
1.266398e+01 2.824244e+00 2.442053e+04 
1.277856e+01 2.837957e+00 3.906940e+04 
1.289368e+01 2.863556e+00 6.250552e+04 
1.299938e+01 2.895852e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-177.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.065554e-02 8.039261e-10 1.000000e-05 
1.352198e-02 1.642898e-09 1.599859e-05 
1.710552e-02 3.325822e-09 2.559548e-05 
2.123880e-02 6.366195e-09 4.094915e-05 
2.691206e-02 1.295182e-08 6.551286e-05 
3.427179e-02 2.674858e-08 1.048113e-04 
4.319864e-02 5.356739e-08 1.676833e-04 
5.480293e-02 1.093709e-07 2.682696e-04 
7.019456e-02 2.298269e-07 4.291934e-04 
8.863125e-02 4.626488e-07 6.866488e-04 
1.119795e-01 9.330542e-07 1.098541e-03 
1.422383e-01 1.912235e-06 1.757511e-03 
1.783206e-01 3.767887e-06 2.811769e-03 
2.270848e-01 7.781425e-06 4.498433e-03 
2.864421e-01 1.561738e-05 7.196857e-03 
3.623352e-01 3.161064e-05 1.151395e-02 
4.597066e-01 6.455812e-05 1.842070e-02 
5.815863e-01 1.307261e-04 2.947052e-02 
7.355511e-01 2.644696e-04 4.714866e-02 
9.277981e-01 5.307943e-04 7.543120e-02 
1.174096e+00 1.075775e-03 1.206793e-01 
1.483472e+00 2.170305e-03 1.930698e-01 
1.876894e+00 4.396580e-03 3.088844e-01 
2.363515e+00 8.783268e-03 4.941713e-01 
2.978921e+00 1.759745e-02 7.906043e-01 
3.746908e+00 3.505533e-02 1.264855e+00 
4.686483e+00 6.870994e-02 2.023590e+00 
5.831970e+00 1.327695e-01 3.237458e+00 
7.179873e+00 2.488184e-01 5.179475e+00 
8.739386e+00 4.517450e-01 8.286428e+00 
1.042173e+01 7.742192e-01 1.325711e+01 
1.213634e+01 1.242514e+00 2.120951e+01 
1.369713e+01 1.830028e+00 3.393222e+01 
1.495182e+01 2.465033e+00 5.428675e+01 
1.576607e+01 3.033361e+00 8.685114e+01 
1.611930e+01 3.452427e+00 1.389495e+02 
1.607015e+01 3.692365e+00 2.222996e+02 
1.571075e+01 3.763401e+00 3.556480e+02 
1.516926e+01 3.712208e+00 5.689866e+02 
1.455148e+01 3.583690e+00 9.102982e+02 
1.394561e+01 3.418383e+00 1.456348e+03 
1.341500e+01 3.246970e+00 2.329952e+03 
1.300217e+01 3.091807e+00 3.727594e+03 
1.272514e+01 2.966381e+00 5.963623e+03 
1.258787e+01 2.879553e+00 9.540955e+03 
1.256393e+01 2.830254e+00 1.526418e+04 
1.263137e+01 2.817621e+00 2.442053e+04 
1.274252e+01 2.830174e+00 3.906940e+04 
1.286101e+01 2.856796e+00 6.250552e+04 
1.296173e+01 2.887356e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-178.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.030701e-02 7.317040e-10 1.000000e-05 
1.327073e-02 1.561786e-09 1.599859e-05 
1.663335e-02 3.075220e-09 2.559548e-05 
2.125080e-02 6.413024e-09 4.094915e-05 
2.680435e-02 1.286924e-08 6.551286e-05 
3.418212e-02 2.668910e-08 1.048113e-04 
4.317643e-02 5.378699e-08 1.676833e-04 
5.455433e-02 1.084987e-07 2.682696e-04 
6.961971e-02 2.254934e-07 4.291934e-04 
8.771024e-02 4.509086e-07 6.866488e-04 
1.117498e-01 9.325637e-07 1.098541e-03 
1.409636e-01 1.871801e-06 1.757511e-03 
1.779006e-01 3.762461e-06 2.811769e-03 
2.262431e-01 7.738686e-06 4.498433e-03 
2.856644e-01 1.557803e-05 7.196857e-03 
3.610062e-01 3.144071e-05 1.151395e-02 
4.578512e-01 6.413990e-05 1.842070e-02 
5.769909e-01 1.283729e-04 2.947052e-02 
7.307158e-01 2.607529e-04 4.714866e-02 
9.246340e-01 5.283493e-04 7.543120e-02 
1.169961e+00 1.070458e-03 1.206793e-01 
1.478269e+00 2.159669e-03 1.930698e-01 
1.865978e+00 4.344711e-03 3.088844e-01 
2.354478e+00 8.731851e-03 4.941713e-01 
2.960730e+00 1.737451e-02 7.906043e-01 
3.720265e+00 3.450659e-02 1.264855e+00 
4.657544e+00 6.782489e-02 2.023590e+00 
5.793290e+00 1.308788e-01 3.237458e+00 
7.141557e+00 2.462244e-01 5.179475e+00 
8.692702e+00 4.470182e-01 8.286428e+00 
1.037464e+01 7.679500e-01 1.325711e+01 
1.208079e+01 1.232184e+00 2.120951e+01 
1.364433e+01 1.818455e+00 3.393222e+01 
1.489634e+01 2.450298e+00 5.428675e+01 
1.571470e+01 3.018773e+00 8.685114e+01 
1.607367e+01 3.439473e+00 1.389495e+02 
1.602792e+01 3.680343e+00 2.222996e+02 
1.567164e+01 3.752525e+00 3.556480e+02 
1.513486e+01 3.703450e+00 5.689866e+02 
1.451721e+01 3.575095e+00 9.102982e+02 
1.391308e+01 3.410750e+00 1.456348e+03 
1.338674e+01 3.241178e+00 2.329952e+03 
1.297173e+01 3.085478e+00 3.727594e+03 
1.269247e+01 2.959527e+00 5.963623e+03 
1.255536e+01 2.872895e+00 9.540955e+03 
1.252962e+01 2.823080e+00 1.526418e+04 
1.259657e+01 2.810274e+00 2.442053e+04 
1.270349e+01 2.821391e+00 3.906940e+04 
1.282360e+01 2.848437e+00 6.250552e+04 
1.292133e+01 2.877905e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-179.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.058536e-02 7.970532e-10 1.000000e-05 
1.316456e-02 1.533166e-09 1.599859e-05 
1.658218e-02 3.064045e-09 2.559548e-05 
2.129498e-02 6.489360e-09 4.094915e-05 
2.703173e-02 1.327368e-08 6.551286e-05 
3.399223e-02 2.639423e-08 1.048113e-04 
4.338470e-02 5.487566e-08 1.676833e-04 
5.470349e-02 1.100057e-07 2.682696e-04 
6.874076e-02 2.182797e-07 4.291934e-04 
8.732483e-02 4.474905e-07 6.866488e-04 
1.109130e-01 9.168915e-07 1.098541e-03 
1.404130e-01 1.860345e-06 1.757511e-03 
1.778292e-01 3.779046e-06 2.811769e-03 
2.250354e-01 7.658200e-06 4.498433e-03 
2.838373e-01 1.536687e-05 7.196857e-03 
3.589339e-01 3.107597e-05 1.151395e-02 
4.530999e-01 6.251298e-05 1.842070e-02 
5.753642e-01 1.280051e-04 2.947052e-02 
7.279151e-01 2.592140e-04 4.714866e-02 
9.204803e-01 5.241884e-04 7.543120e-02 
1.162246e+00 1.055315e-03 1.206793e-01 
1.468173e+00 2.127606e-03 1.930698e-01 
1.852734e+00 4.276742e-03 3.088844e-01 
2.340506e+00 8.625472e-03 4.941713e-01 
2.948993e+00 1.726484e-02 7.906043e-01 
3.702995e+00 3.421866e-02 1.264855e+00 
4.637977e+00 6.734707e-02 2.023590e+00 
5.764384e+00 1.296476e-01 3.237458e+00 
7.110549e+00 2.443737e-01 5.179475e+00 
8.643395e+00 4.418949e-01 8.286428e+00 
1.032545e+01 7.612137e-01 1.325711e+01 
1.202212e+01 1.220923e+00 2.120951e+01 
1.358359e+01 1.803879e+00 3.393222e+01 
1.483880e+01 2.434590e+00 5.428675e+01 
1.566154e+01 3.003221e+00 8.685114e+01 
1.602816e+01 3.426501e+00 1.389495e+02 
1.598118e+01 3.665921e+00 2.222996e+02 
1.563379e+01 3.742202e+00 3.556480e+02 
1.509919e+01 3.694051e+00 5.689866e+02 
1.448524e+01 3.567423e+00 9.102982e+02 
1.387978e+01 3.402775e+00 1.456348e+03 
1.335196e+01 3.233004e+00 2.329952e+03 
1.293666e+01 3.077553e+00 3.727594e+03 
1.266328e+01 2.953770e+00 5.963623e+03 
1.251944e+01 2.865123e+00 9.540955e+03 
1.249828e+01 2.816812e+00 1.526418e+04 
1.255620e+01 2.801125e+00 2.442053e+04 
1.266741e+01 2.813531e+00 3.906940e+04 
1.278391e+01 2.839298e+00 6.250552e+04 
1.288487e+01 2.869743e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-18.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.043917e-01 7.687536e-08 1.000000e-05 
1.319649e-01 1.552975e-07 1.599859e-05 
1.685888e-01 3.237994e-07 2.559548e-05 
2.126137e-01 6.494769e-07 4.094915e-05 
2.674701e-01 1.293052e-06 6.551286e-05 
3.383370e-01 2.617211e-06 1.048113e-04 
4.301984e-01 5.380189e-06 1.676833e-04 
5.432102e-01 1.083168e-05 2.682696e-04 
6.910886e-01 2.230462e-05 4.291934e-04 
8.698276e-01 4.447293e-05 6.866488e-04 
1.101254e+00 9.025312e-05 1.098541e-03 
1.397271e+00 1.843522e-04 1.757511e-03 
1.766762e+00 3.726929e-04 2.811769e-03 
2.227213e+00 7.466535e-04 4.498433e-03 
2.825816e+00 1.525076e-03 7.196857e-03 
3.567125e+00 3.068013e-03 1.151395e-02 
4.510913e+00 6.205299e-03 1.842070e-02 
5.699128e+00 1.251705e-02 2.947052e-02 
7.183084e+00 2.507164e-02 4.714866e-02 
9.053163e+00 5.022557e-02 7.543120e-02 
1.138966e+01 1.001130e-01 1.206793e-01 
1.425760e+01 1.966962e-01 1.930698e-01 
1.776157e+01 3.812440e-01 3.088844e-01 
2.191791e+01 7.193010e-01 4.941713e-01 
2.671415e+01 1.310671e+00 7.906043e-01 
3.195816e+01 2.266387e+00 1.264855e+00 
3.734100e+01 3.670860e+00 2.023590e+00 
4.234028e+01 5.475681e+00 3.237458e+00 
4.641059e+01 7.456842e+00 5.179475e+00 
4.918813e+01 9.297792e+00 8.286428e+00 
5.047741e+01 1.068068e+01 1.325711e+01 
5.048047e+01 1.151050e+01 2.120951e+01 
4.946362e+01 1.179830e+01 3.393222e+01 
4.780826e+01 1.167471e+01 5.428675e+01 
4.589549e+01 1.130118e+01 8.685114e+01 
4.397652e+01 1.079193e+01 1.389495e+02 
4.227079e+01 1.025220e+01 2.222996e+02 
4.092392e+01 9.756693e+00 3.556480e+02 
3.999382e+01 9.348161e+00 5.689866e+02 
3.951250e+01 9.060832e+00 9.102982e+02 
3.940287e+01 8.893320e+00 1.456348e+03 
3.957078e+01 8.835768e+00 2.329952e+03 
3.990455e+01 8.865308e+00 3.727594e+03 
4.026759e+01 8.941201e+00 5.963623e+03 
4.060922e+01 9.041909e+00 9.540955e+03 
4.084648e+01 9.130298e+00 1.526418e+04 
4.099183e+01 9.200069e+00 2.442053e+04 
4.106149e+01 9.248104e+00 3.906940e+04 
4.105509e+01 9.268344e+00 6.250552e+04 
4.102585e+01 9.275751e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-180.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.046981e-02 7.755433e-10 1.000000e-05 
1.317899e-02 1.546807e-09 1.599859e-05 
1.659866e-02 3.090358e-09 2.559548e-05 
2.110801e-02 6.355229e-09 4.094915e-05 
2.651106e-02 1.259130e-08 6.551286e-05 
3.349720e-02 2.539891e-08 1.048113e-04 
4.264513e-02 5.240803e-08 1.676833e-04 
5.450249e-02 1.094054e-07 2.682696e-04 
6.867443e-02 2.188643e-07 4.291934e-04 
8.682187e-02 4.422598e-07 6.866488e-04 
1.102053e-01 9.044786e-07 1.098541e-03 
1.390290e-01 1.815965e-06 1.757511e-03 
1.768709e-01 3.739050e-06 2.811769e-03 
2.231987e-01 7.513963e-06 4.498433e-03 
2.825766e-01 1.524773e-05 7.196857e-03 
3.570983e-01 3.077260e-05 1.151395e-02 
4.516703e-01 6.226905e-05 1.842070e-02 
5.708288e-01 1.257002e-04 2.947052e-02 
7.215778e-01 2.539133e-04 4.714866e-02 
9.129096e-01 5.142175e-04 7.543120e-02 
1.156884e+00 1.046591e-03 1.206793e-01 
1.459799e+00 2.103086e-03 1.930698e-01 
1.842102e+00 4.227006e-03 3.088844e-01 
2.323571e+00 8.486735e-03 4.941713e-01 
2.930684e+00 1.703983e-02 7.906043e-01 
3.680375e+00 3.378272e-02 1.264855e+00 
4.609889e+00 6.649929e-02 2.023590e+00 
5.732361e+00 1.282068e-01 3.237458e+00 
7.071526e+00 2.417026e-01 5.179475e+00 
8.603691e+00 4.382155e-01 8.286428e+00 
1.027758e+01 7.547472e-01 1.325711e+01 
1.197465e+01 1.212902e+00 2.120951e+01 
1.352927e+01 1.791659e+00 3.393222e+01 
1.478268e+01 2.419461e+00 5.428675e+01 
1.561451e+01 2.990636e+00 8.685114e+01 
1.597946e+01 3.411805e+00 1.389495e+02 
1.594402e+01 3.656360e+00 2.222996e+02 
1.559647e+01 3.732075e+00 3.556480e+02 
1.506474e+01 3.685152e+00 5.689866e+02 
1.444847e+01 3.557662e+00 9.102982e+02 
1.384830e+01 3.395462e+00 1.456348e+03 
1.332214e+01 3.226572e+00 2.329952e+03 
1.290899e+01 3.072090e+00 3.727594e+03 
1.263062e+01 2.946855e+00 5.963623e+03 
1.248689e+01 2.858389e+00 9.540955e+03 
1.245995e+01 2.808310e+00 1.526418e+04 
1.252038e+01 2.793391e+00 2.442053e+04 
1.262505e+01 2.803609e+00 3.906940e+04 
1.274605e+01 2.830729e+00 6.250552e+04 
1.285151e+01 2.862584e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-181.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.038516e-02 7.610886e-10 1.000000e-05 
1.297510e-02 1.484320e-09 1.599859e-05 
1.636789e-02 2.979709e-09 2.559548e-05 
2.077827e-02 6.095697e-09 4.094915e-05 
2.682556e-02 1.311722e-08 6.551286e-05 
3.393208e-02 2.654772e-08 1.048113e-04 
4.288105e-02 5.357865e-08 1.676833e-04 
5.412113e-02 1.077200e-07 2.682696e-04 
6.805624e-02 2.141903e-07 4.291934e-04 
8.688753e-02 4.457265e-07 6.866488e-04 
1.099120e-01 9.022605e-07 1.098541e-03 
1.388641e-01 1.819562e-06 1.757511e-03 
1.746367e-01 3.619132e-06 2.811769e-03 
2.216705e-01 7.401562e-06 4.498433e-03 
2.800242e-01 1.492070e-05 7.196857e-03 
3.555228e-01 3.053578e-05 1.151395e-02 
4.498439e-01 6.185843e-05 1.842070e-02 
5.665978e-01 1.236088e-04 2.947052e-02 
7.180785e-01 2.516271e-04 4.714866e-02 
9.085381e-01 5.096810e-04 7.543120e-02 
1.150463e+00 1.034976e-03 1.206793e-01 
1.450819e+00 2.075981e-03 1.930698e-01 
1.832890e+00 4.187020e-03 3.088844e-01 
2.312810e+00 8.415782e-03 4.941713e-01 
2.914603e+00 1.685381e-02 7.906043e-01 
3.661328e+00 3.344513e-02 1.264855e+00 
4.581134e+00 6.562432e-02 2.023590e+00 
5.703772e+00 1.269939e-01 3.237458e+00 
7.037349e+00 2.395210e-01 5.179475e+00 
8.561149e+00 4.341028e-01 8.286428e+00 
1.022623e+01 7.475276e-01 1.325711e+01 
1.191941e+01 1.202597e+00 2.120951e+01 
1.347771e+01 1.780418e+00 3.393222e+01 
1.472936e+01 2.405517e+00 5.428675e+01 
1.556647e+01 2.977475e+00 8.685114e+01 
1.593762e+01 3.400589e+00 1.389495e+02 
1.589839e+01 3.642365e+00 2.222996e+02 
1.555731e+01 3.720968e+00 3.556480e+02 
1.502638e+01 3.674400e+00 5.689866e+02 
1.441717e+01 3.550172e+00 9.102982e+02 
1.381672e+01 3.388066e+00 1.456348e+03 
1.328720e+01 3.218261e+00 2.329952e+03 
1.287365e+01 3.064000e+00 3.727594e+03 
1.259578e+01 2.939203e+00 5.963623e+03 
1.244932e+01 2.850036e+00 9.540955e+03 
1.242449e+01 2.800683e+00 1.526418e+04 
1.248204e+01 2.784826e+00 2.442053e+04 
1.259009e+01 2.796050e+00 3.906940e+04 
1.271138e+01 2.823178e+00 6.250552e+04 
1.281544e+01 2.854487e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-182.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.036854e-02 7.616248e-10 1.000000e-05 
1.305305e-02 1.519583e-09 1.599859e-05 
1.653724e-02 3.090135e-09 2.559548e-05 
2.066422e-02 6.029002e-09 4.094915e-05 
2.643545e-02 1.262260e-08 6.551286e-05 
3.312692e-02 2.483886e-08 1.048113e-04 
4.254815e-02 5.262964e-08 1.676833e-04 
5.388033e-02 1.068758e-07 2.682696e-04 
6.815619e-02 2.163239e-07 4.291934e-04 
8.552795e-02 4.274773e-07 6.866488e-04 
1.093445e-01 8.932657e-07 1.098541e-03 
1.374067e-01 1.772613e-06 1.757511e-03 
1.736437e-01 3.577406e-06 2.811769e-03 
2.206823e-01 7.343371e-06 4.498433e-03 
2.797826e-01 1.496433e-05 7.196857e-03 
3.526506e-01 2.996632e-05 1.151395e-02 
4.474634e-01 6.121794e-05 1.842070e-02 
5.642712e-01 1.227667e-04 2.947052e-02 
7.132309e-01 2.479275e-04 4.714866e-02 
9.041406e-01 5.050906e-04 7.543120e-02 
1.141269e+00 1.015944e-03 1.206793e-01 
1.443717e+00 2.056939e-03 1.930698e-01 
1.822621e+00 4.139766e-03 3.088844e-01 
2.299308e+00 8.314898e-03 4.941713e-01 
2.896737e+00 1.663709e-02 7.906043e-01 
3.644411e+00 3.316518e-02 1.264855e+00 
4.558251e+00 6.500113e-02 2.023590e+00 
5.677228e+00 1.259145e-01 3.237458e+00 
7.001794e+00 2.371971e-01 5.179475e+00 
8.520680e+00 4.302941e-01 8.286428e+00 
1.018005e+01 7.413987e-01 1.325711e+01 
1.186935e+01 1.193773e+00 2.120951e+01 
1.342628e+01 1.769185e+00 3.393222e+01 
1.467914e+01 2.392884e+00 5.428675e+01 
1.551502e+01 2.962561e+00 8.685114e+01 
1.589174e+01 3.387202e+00 1.389495e+02 
1.585754e+01 3.630758e+00 2.222996e+02 
1.551829e+01 3.709872e+00 3.556480e+02 
1.499064e+01 3.664793e+00 5.689866e+02 
1.438808e+01 3.543568e+00 9.102982e+02 
1.378367e+01 3.380053e+00 1.456348e+03 
1.325862e+01 3.212198e+00 2.329952e+03 
1.284131e+01 3.056889e+00 3.727594e+03 
1.256338e+01 2.932308e+00 5.963623e+03 
1.241988e+01 2.844221e+00 9.540955e+03 
1.239312e+01 2.794315e+00 1.526418e+04 
1.244730e+01 2.777379e+00 2.442053e+04 
1.255560e+01 2.788615e+00 3.906940e+04 
1.267044e+01 2.813532e+00 6.250552e+04 
1.277897e+01 2.846221e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-183.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.012628e-02 7.133748e-10 1.000000e-05 
1.292607e-02 1.483774e-09 1.599859e-05 
1.624411e-02 2.944798e-09 2.559548e-05 
2.047437e-02 5.896576e-09 4.094915e-05 
2.597037e-02 1.203379e-08 6.551286e-05 
3.343279e-02 2.567356e-08 1.048113e-04 
4.226671e-02 5.187564e-08 1.676833e-04 
5.314157e-02 1.031030e-07 2.682696e-04 
6.710841e-02 2.076343e-07 4.291934e-04 
8.550760e-02 4.295195e-07 6.866488e-04 
1.082513e-01 8.715016e-07 1.098541e-03 
1.372973e-01 1.778096e-06 1.757511e-03 
1.735640e-01 3.592109e-06 2.811769e-03 
2.198917e-01 7.304638e-06 4.498433e-03 
2.773995e-01 1.466534e-05 7.196857e-03 
3.513256e-01 2.979261e-05 1.151395e-02 
4.437880e-01 6.004996e-05 1.842070e-02 
5.615639e-01 1.216730e-04 2.947052e-02 
7.096598e-01 2.455638e-04 4.714866e-02 
8.994878e-01 5.000650e-04 7.543120e-02 
1.137642e+00 1.011813e-03 1.206793e-01 
1.437157e+00 2.040169e-03 1.930698e-01 
1.811840e+00 4.089076e-03 3.088844e-01 
2.285860e+00 8.214713e-03 4.941713e-01 
2.883563e+00 1.650107e-02 7.906043e-01 
3.621913e+00 3.273333e-02 1.264855e+00 
4.538838e+00 6.452430e-02 2.023590e+00 
5.643578e+00 1.243655e-01 3.237458e+00 
6.967281e+00 2.349753e-01 5.179475e+00 
8.480007e+00 4.264480e-01 8.286428e+00 
1.013300e+01 7.350712e-01 1.325711e+01 
1.181143e+01 1.182660e+00 2.120951e+01 
1.337203e+01 1.756869e+00 3.393222e+01 
1.462743e+01 2.379530e+00 5.428675e+01 
1.546244e+01 2.947025e+00 8.685114e+01 
1.584670e+01 3.374177e+00 1.389495e+02 
1.581989e+01 3.620737e+00 2.222996e+02 
1.548314e+01 3.700620e+00 3.556480e+02 
1.496005e+01 3.657503e+00 5.689866e+02 
1.435471e+01 3.535101e+00 9.102982e+02 
1.375738e+01 3.374632e+00 1.456348e+03 
1.322525e+01 3.204373e+00 2.329952e+03 
1.281133e+01 3.050541e+00 3.727594e+03 
1.253502e+01 2.926691e+00 5.963623e+03 
1.238557e+01 2.836837e+00 9.540955e+03 
1.235929e+01 2.787145e+00 1.526418e+04 
1.241283e+01 2.769986e+00 2.442053e+04 
1.252110e+01 2.781148e+00 3.906940e+04 
1.263567e+01 2.805891e+00 6.250552e+04 
1.273886e+01 2.836707e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-184.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.005640e-02 7.025268e-10 1.000000e-05 
1.275124e-02 1.432162e-09 1.599859e-05 
1.639158e-02 3.042263e-09 2.559548e-05 
2.076290e-02 6.182991e-09 4.094915e-05 
2.621923e-02 1.245072e-08 6.551286e-05 
3.277664e-02 2.432362e-08 1.048113e-04 
4.186418e-02 5.068303e-08 1.676833e-04 
5.286345e-02 1.020473e-07 2.682696e-04 
6.668691e-02 2.048599e-07 4.291934e-04 
8.536058e-02 4.296428e-07 6.866488e-04 
1.080861e-01 8.722587e-07 1.098541e-03 
1.355898e-01 1.721939e-06 1.757511e-03 
1.723532e-01 3.536676e-06 2.811769e-03 
2.173697e-01 7.094736e-06 4.498433e-03 
2.750712e-01 1.437730e-05 7.196857e-03 
3.487697e-01 2.930639e-05 1.151395e-02 
4.408710e-01 5.919530e-05 1.842070e-02 
5.584214e-01 1.202955e-04 2.947052e-02 
7.073157e-01 2.444668e-04 4.714866e-02 
8.926111e-01 4.913537e-04 7.543120e-02 
1.130232e+00 9.975911e-04 1.206793e-01 
1.426425e+00 2.005706e-03 1.930698e-01 
1.803813e+00 4.056990e-03 3.088844e-01 
2.276876e+00 8.162506e-03 4.941713e-01 
2.868285e+00 1.632876e-02 7.906043e-01 
3.600614e+00 3.233464e-02 1.264855e+00 
4.509891e+00 6.364289e-02 2.023590e+00 
5.613681e+00 1.230639e-01 3.237458e+00 
6.929698e+00 2.324452e-01 5.179475e+00 
8.438701e+00 4.225029e-01 8.286428e+00 
1.008026e+01 7.275357e-01 1.325711e+01 
1.176757e+01 1.175570e+00 2.120951e+01 
1.331625e+01 1.743952e+00 3.393222e+01 
1.457649e+01 2.366468e+00 5.428675e+01 
1.541732e+01 2.935100e+00 8.685114e+01 
1.579955e+01 3.359992e+00 1.389495e+02 
1.577788e+01 3.608391e+00 2.222996e+02 
1.544634e+01 3.690490e+00 3.556480e+02 
1.492420e+01 3.647732e+00 5.689866e+02 
1.432003e+01 3.526025e+00 9.102982e+02 
1.372181e+01 3.365550e+00 1.456348e+03 
1.319506e+01 3.197658e+00 2.329952e+03 
1.277994e+01 3.043683e+00 3.727594e+03 
1.250230e+01 2.919628e+00 5.963623e+03 
1.235607e+01 2.830948e+00 9.540955e+03 
1.232514e+01 2.779844e+00 1.526418e+04 
1.237903e+01 2.762777e+00 2.442053e+04 
1.248199e+01 2.772158e+00 3.906940e+04 
1.259920e+01 2.797656e+00 6.250552e+04 
1.270245e+01 2.828402e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-185.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.025253e-02 7.484822e-10 1.000000e-05 
1.270378e-02 1.423927e-09 1.599859e-05 
1.632069e-02 3.019286e-09 2.559548e-05 
2.071046e-02 6.169614e-09 4.094915e-05 
2.596437e-02 1.215688e-08 6.551286e-05 
3.267016e-02 2.421824e-08 1.048113e-04 
4.179790e-02 5.071682e-08 1.676833e-04 
5.315758e-02 1.043241e-07 2.682696e-04 
6.699151e-02 2.088086e-07 4.291934e-04 
8.450046e-02 4.190507e-07 6.866488e-04 
1.067952e-01 8.459514e-07 1.098541e-03 
1.359880e-01 1.746596e-06 1.757511e-03 
1.707670e-01 3.458624e-06 2.811769e-03 
2.160923e-01 7.008272e-06 4.498433e-03 
2.751413e-01 1.446647e-05 7.196857e-03 
3.473171e-01 2.909900e-05 1.151395e-02 
4.397141e-01 5.904965e-05 1.842070e-02 
5.544260e-01 1.183717e-04 2.947052e-02 
7.015638e-01 2.398476e-04 4.714866e-02 
8.878605e-01 4.861778e-04 7.543120e-02 
1.123677e+00 9.856636e-04 1.206793e-01 
1.421849e+00 1.997251e-03 1.930698e-01 
1.795202e+00 4.020885e-03 3.088844e-01 
2.262329e+00 8.050549e-03 4.941713e-01 
2.849223e+00 1.609231e-02 7.906043e-01 
3.586319e+00 3.212386e-02 1.264855e+00 
4.486275e+00 6.298728e-02 2.023590e+00 
5.584851e+00 1.218315e-01 3.237458e+00 
6.888513e+00 2.295593e-01 5.179475e+00 
8.395584e+00 4.182870e-01 8.286428e+00 
1.003350e+01 7.212532e-01 1.325711e+01 
1.171025e+01 1.164598e+00 2.120951e+01 
1.326494e+01 1.732646e+00 3.393222e+01 
1.452482e+01 2.353022e+00 5.428675e+01 
1.536783e+01 2.920952e+00 8.685114e+01 
1.575290e+01 3.345992e+00 1.389495e+02 
1.573347e+01 3.594740e+00 2.222996e+02 
1.541042e+01 3.680735e+00 3.556480e+02 
1.488885e+01 3.638133e+00 5.689866e+02 
1.429189e+01 3.519685e+00 9.102982e+02 
1.369550e+01 3.360042e+00 1.456348e+03 
1.316412e+01 3.190633e+00 2.329952e+03 
1.275341e+01 3.038438e+00 3.727594e+03 
1.246934e+01 2.912459e+00 5.963623e+03 
1.232302e+01 2.823902e+00 9.540955e+03 
1.229071e+01 2.772425e+00 1.526418e+04 
1.234727e+01 2.756190e+00 2.442053e+04 
1.244859e+01 2.764987e+00 3.906940e+04 
1.256876e+01 2.791378e+00 6.250552e+04 
1.267091e+01 2.821694e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-186.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.912478e-03 6.801058e-10 1.000000e-05 
1.273955e-02 1.443750e-09 1.599859e-05 
1.603373e-02 2.878284e-09 2.559548e-05 
2.061093e-02 6.113962e-09 4.094915e-05 
2.602179e-02 1.230386e-08 6.551286e-05 
3.297206e-02 2.503043e-08 1.048113e-04 
4.122766e-02 4.893234e-08 1.676833e-04 
5.232796e-02 1.000533e-07 2.682696e-04 
6.643447e-02 2.047437e-07 4.291934e-04 
8.416072e-02 4.162543e-07 6.866488e-04 
1.060431e-01 8.326789e-07 1.098541e-03 
1.345495e-01 1.700897e-06 1.757511e-03 
1.701129e-01 3.437511e-06 2.811769e-03 
2.158967e-01 7.027031e-06 4.498433e-03 
2.720190e-01 1.405512e-05 7.196857e-03 
3.448677e-01 2.864167e-05 1.151395e-02 
4.380081e-01 5.868047e-05 1.842070e-02 
5.517755e-01 1.173128e-04 2.947052e-02 
6.988395e-01 2.383456e-04 4.714866e-02 
8.838303e-01 4.821789e-04 7.543120e-02 
1.117358e+00 9.743633e-04 1.206793e-01 
1.413590e+00 1.973252e-03 1.930698e-01 
1.782905e+00 3.960109e-03 3.088844e-01 
2.249595e+00 7.958116e-03 4.941713e-01 
2.837711e+00 1.598373e-02 7.906043e-01 
3.568948e+00 3.182987e-02 1.264855e+00 
4.466460e+00 6.249023e-02 2.023590e+00 
5.553916e+00 1.204623e-01 3.237458e+00 
6.861177e+00 2.280420e-01 5.179475e+00 
8.352001e+00 4.140018e-01 8.286428e+00 
9.989020e+00 7.154376e-01 1.325711e+01 
1.166247e+01 1.156336e+00 2.120951e+01 
1.321071e+01 1.720233e+00 3.393222e+01 
1.447099e+01 2.338583e+00 5.428675e+01 
1.531699e+01 2.906076e+00 8.685114e+01 
1.570981e+01 3.333766e+00 1.389495e+02 
1.569550e+01 3.584346e+00 2.222996e+02 
1.537167e+01 3.669515e+00 3.556480e+02 
1.485862e+01 3.630849e+00 5.689866e+02 
1.425824e+01 3.510948e+00 9.102982e+02 
1.366279e+01 3.351993e+00 1.456348e+03 
1.313600e+01 3.184589e+00 2.329952e+03 
1.271979e+01 3.030755e+00 3.727594e+03 
1.243556e+01 2.904991e+00 5.963623e+03 
1.228631e+01 2.815675e+00 9.540955e+03 
1.225481e+01 2.764517e+00 1.526418e+04 
1.231252e+01 2.748625e+00 2.442053e+04 
1.241176e+01 2.756679e+00 3.906940e+04 
1.253337e+01 2.783441e+00 6.250552e+04 
1.263209e+01 2.812520e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-187.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.984884e-03 6.988558e-10 1.000000e-05 
1.282692e-02 1.481583e-09 1.599859e-05 
1.598957e-02 2.869915e-09 2.559548e-05 
2.029701e-02 5.870223e-09 4.094915e-05 
2.553866e-02 1.169372e-08 6.551286e-05 
3.255457e-02 2.422113e-08 1.048113e-04 
4.103340e-02 4.850329e-08 1.676833e-04 
5.239546e-02 1.009810e-07 2.682696e-04 
6.621581e-02 2.038187e-07 4.291934e-04 
8.342276e-02 4.075800e-07 6.866488e-04 
1.064517e-01 8.468702e-07 1.098541e-03 
1.338588e-01 1.683841e-06 1.757511e-03 
1.702916e-01 3.466899e-06 2.811769e-03 
2.149969e-01 6.976848e-06 4.498433e-03 
2.708788e-01 1.395373e-05 7.196857e-03 
3.427333e-01 2.826431e-05 1.151395e-02 
4.336540e-01 5.725405e-05 1.842070e-02 
5.501367e-01 1.168956e-04 2.947052e-02 
6.961898e-01 2.369114e-04 4.714866e-02 
8.796941e-01 4.779965e-04 7.543120e-02 
1.110517e+00 9.617189e-04 1.206793e-01 
1.405625e+00 1.950514e-03 1.930698e-01 
1.773884e+00 3.921255e-03 3.088844e-01 
2.240935e+00 7.908780e-03 4.941713e-01 
2.820190e+00 1.577377e-02 7.906043e-01 
3.546920e+00 3.141189e-02 1.264855e+00 
4.439416e+00 6.169113e-02 2.023590e+00 
5.528252e+00 1.194332e-01 3.237458e+00 
6.825443e+00 2.256930e-01 5.179475e+00 
8.317332e+00 4.110140e-01 8.286428e+00 
9.947277e+00 7.101802e-01 1.325711e+01 
1.161377e+01 1.147789e+00 2.120951e+01 
1.316479e+01 1.710819e+00 3.393222e+01 
1.442399e+01 2.327083e+00 5.428675e+01 
1.527180e+01 2.893910e+00 8.685114e+01 
1.566564e+01 3.320907e+00 1.389495e+02 
1.565424e+01 3.572190e+00 2.222996e+02 
1.533887e+01 3.661185e+00 3.556480e+02 
1.482640e+01 3.622593e+00 5.689866e+02 
1.422564e+01 3.502616e+00 9.102982e+02 
1.363172e+01 3.344540e+00 1.456348e+03 
1.310831e+01 3.178668e+00 2.329952e+03 
1.269080e+01 3.024612e+00 3.727594e+03 
1.240680e+01 2.899123e+00 5.963623e+03 
1.225954e+01 2.810562e+00 9.540955e+03 
1.222597e+01 2.758806e+00 1.526418e+04 
1.227553e+01 2.740322e+00 2.442053e+04 
1.238203e+01 2.750639e+00 3.906940e+04 
1.249923e+01 2.775889e+00 6.250552e+04 
1.259829e+01 2.804998e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-188.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.814724e-03 6.672814e-10 1.000000e-05 
1.246024e-02 1.365383e-09 1.599859e-05 
1.597464e-02 2.877185e-09 2.559548e-05 
2.041450e-02 6.004695e-09 4.094915e-05 
2.539875e-02 1.156410e-08 6.551286e-05 
3.209664e-02 2.333745e-08 1.048113e-04 
4.113139e-02 4.911286e-08 1.676833e-04 
5.176882e-02 9.792189e-08 2.682696e-04 
6.573731e-02 2.004984e-07 4.291934e-04 
8.347591e-02 4.105431e-07 6.866488e-04 
1.049314e-01 8.154392e-07 1.098541e-03 
1.329488e-01 1.658554e-06 1.757511e-03 
1.681590e-01 3.356121e-06 2.811769e-03 
2.137261e-01 6.890515e-06 4.498433e-03 
2.698552e-01 1.386992e-05 7.196857e-03 
3.413064e-01 2.806202e-05 1.151395e-02 
4.324635e-01 5.708745e-05 1.842070e-02 
5.464447e-01 1.151705e-04 2.947052e-02 
6.922613e-01 2.341689e-04 4.714866e-02 
8.749896e-01 4.728836e-04 7.543120e-02 
1.105455e+00 9.537001e-04 1.206793e-01 
1.398395e+00 1.930833e-03 1.930698e-01 
1.764374e+00 3.879148e-03 3.088844e-01 
2.226265e+00 7.795921e-03 4.941713e-01 
2.808862e+00 1.566754e-02 7.906043e-01 
3.526237e+00 3.103033e-02 1.264855e+00 
4.419393e+00 6.118369e-02 2.023590e+00 
5.502773e+00 1.184138e-01 3.237458e+00 
6.792615e+00 2.236276e-01 5.179475e+00 
8.273769e+00 4.067256e-01 8.286428e+00 
9.900796e+00 7.039236e-01 1.325711e+01 
1.156128e+01 1.138145e+00 2.120951e+01 
1.310575e+01 1.696589e+00 3.393222e+01 
1.437002e+01 2.312478e+00 5.428675e+01 
1.522131e+01 2.879081e+00 8.685114e+01 
1.562462e+01 3.309612e+00 1.389495e+02 
1.561683e+01 3.561953e+00 2.222996e+02 
1.530230e+01 3.650925e+00 3.556480e+02 
1.479371e+01 3.614066e+00 5.689866e+02 
1.419823e+01 3.496450e+00 9.102982e+02 
1.360400e+01 3.338357e+00 1.456348e+03 
1.308000e+01 3.172485e+00 2.329952e+03 
1.266070e+01 3.018055e+00 3.727594e+03 
1.237803e+01 2.893222e+00 5.963623e+03 
1.222491e+01 2.802930e+00 9.540955e+03 
1.219158e+01 2.751319e+00 1.526418e+04 
1.224583e+01 2.734305e+00 2.442053e+04 
1.234416e+01 2.741938e+00 3.906940e+04 
1.246304e+01 2.767630e+00 6.250552e+04 
1.256423e+01 2.797359e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-189.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.830319e-03 6.740335e-10 1.000000e-05 
1.243689e-02 1.364943e-09 1.599859e-05 
1.583823e-02 2.819022e-09 2.559548e-05 
1.996002e-02 5.642369e-09 4.094915e-05 
2.526761e-02 1.144647e-08 6.551286e-05 
3.189555e-02 2.302338e-08 1.048113e-04 
4.062568e-02 4.757521e-08 1.676833e-04 
5.131528e-02 9.587804e-08 2.682696e-04 
6.569865e-02 2.012094e-07 4.291934e-04 
8.235568e-02 3.963328e-07 6.866488e-04 
1.047431e-01 8.153727e-07 1.098541e-03 
1.329881e-01 1.668857e-06 1.757511e-03 
1.681366e-01 3.372626e-06 2.811769e-03 
2.129998e-01 6.856784e-06 4.498433e-03 
2.680821e-01 1.367064e-05 7.196857e-03 
3.400602e-01 2.790339e-05 1.151395e-02 
4.297633e-01 5.632278e-05 1.842070e-02 
5.430153e-01 1.136168e-04 2.947052e-02 
6.890778e-01 2.321814e-04 4.714866e-02 
8.695610e-01 4.666052e-04 7.543120e-02 
1.098800e+00 9.415588e-04 1.206793e-01 
1.388423e+00 1.899875e-03 1.930698e-01 
1.756298e+00 3.846457e-03 3.088844e-01 
2.217187e+00 7.741836e-03 4.941713e-01 
2.791859e+00 1.546649e-02 7.906043e-01 
3.508907e+00 3.073720e-02 1.264855e+00 
4.393642e+00 6.043932e-02 2.023590e+00 
5.473735e+00 1.171653e-01 3.237458e+00 
6.754620e+00 2.210575e-01 5.179475e+00 
8.238330e+00 4.036110e-01 8.286428e+00 
9.855483e+00 6.979011e-01 1.325711e+01 
1.151771e+01 1.131007e+00 2.120951e+01 
1.305730e+01 1.686178e+00 3.393222e+01 
1.431875e+01 2.299009e+00 5.428675e+01 
1.517161e+01 2.864581e+00 8.685114e+01 
1.557653e+01 3.294598e+00 1.389495e+02 
1.557419e+01 3.548943e+00 2.222996e+02 
1.526589e+01 3.640684e+00 3.556480e+02 
1.475797e+01 3.604075e+00 5.689866e+02 
1.416358e+01 3.487145e+00 9.102982e+02 
1.357202e+01 3.330468e+00 1.456348e+03 
1.305018e+01 3.165720e+00 2.329952e+03 
1.263483e+01 3.012908e+00 3.727594e+03 
1.234397e+01 2.885574e+00 5.963623e+03 
1.219246e+01 2.795964e+00 9.540955e+03 
1.215976e+01 2.744613e+00 1.526418e+04 
1.221164e+01 2.726838e+00 2.442053e+04 
1.231397e+01 2.735692e+00 3.906940e+04 
1.243033e+01 2.760492e+00 6.250552e+04 
1.252960e+01 2.789500e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-19.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.908180e-02 6.938287e-08 1.000000e-05 
1.263932e-01 1.440263e-07 1.599859e-05 
1.579933e-01 2.813112e-07 2.559548e-05 
2.015164e-01 5.837168e-07 4.094915e-05 
2.546970e-01 1.178536e-06 6.551286e-05 
3.206258e-01 2.351076e-06 1.048113e-04 
4.069860e-01 4.808511e-06 1.676833e-04 
5.152440e-01 9.756897e-06 2.682696e-04 
6.530611e-01 1.986716e-05 4.291934e-04 
8.283179e-01 4.053853e-05 6.866488e-04 
1.044625e+00 8.131335e-05 1.098541e-03 
1.319749e+00 1.639688e-04 1.757511e-03 
1.675649e+00 3.356183e-04 2.811769e-03 
2.114569e+00 6.744937e-04 4.498433e-03 
2.673170e+00 1.362754e-03 7.196857e-03 
3.379866e+00 2.754711e-03 1.151395e-02 
4.269861e+00 5.554984e-03 1.842070e-02 
5.393130e+00 1.119609e-02 2.947052e-02 
6.813604e+00 2.258585e-02 4.714866e-02 
8.591868e+00 4.531342e-02 7.543120e-02 
1.078554e+01 8.972403e-02 1.206793e-01 
1.352630e+01 1.772462e-01 1.930698e-01 
1.684624e+01 3.432438e-01 3.088844e-01 
2.081982e+01 6.504136e-01 4.941713e-01 
2.542515e+01 1.191701e+00 7.906043e-01 
3.049037e+01 2.074793e+00 1.264855e+00 
3.573527e+01 3.389176e+00 2.023590e+00 
4.066829e+01 5.106319e+00 3.237458e+00 
4.477922e+01 7.038291e+00 5.179475e+00 
4.763309e+01 8.859237e+00 8.286428e+00 
4.905724e+01 1.026881e+01 1.325711e+01 
4.918146e+01 1.113425e+01 2.120951e+01 
4.829381e+01 1.147302e+01 3.393222e+01 
4.674091e+01 1.139387e+01 5.428675e+01 
4.489411e+01 1.105205e+01 8.685114e+01 
4.300445e+01 1.056157e+01 1.389495e+02 
4.131683e+01 1.003747e+01 2.222996e+02 
3.996976e+01 9.550528e+00 3.556480e+02 
3.900945e+01 9.139137e+00 5.689866e+02 
3.849062e+01 8.844712e+00 9.102982e+02 
3.834825e+01 8.669048e+00 1.456348e+03 
3.848660e+01 8.601833e+00 2.329952e+03 
3.878462e+01 8.617815e+00 3.727594e+03 
3.915588e+01 8.693473e+00 5.963623e+03 
3.948299e+01 8.786528e+00 9.540955e+03 
3.973536e+01 8.877735e+00 1.526418e+04 
3.988737e+01 8.948285e+00 2.442053e+04 
3.995755e+01 8.995735e+00 3.906940e+04 
3.997128e+01 9.022666e+00 6.250552e+04 
3.993228e+01 9.026925e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-190.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.755225e-03 6.621897e-10 1.000000e-05 
1.252177e-02 1.400451e-09 1.599859e-05 
1.581216e-02 2.819970e-09 2.559548e-05 
1.970948e-02 5.461302e-09 4.094915e-05 
2.508794e-02 1.126330e-08 6.551286e-05 
3.185618e-02 2.305958e-08 1.048113e-04 
4.058974e-02 4.770012e-08 1.676833e-04 
5.141690e-02 9.695907e-08 2.682696e-04 
6.453829e-02 1.917446e-07 4.291934e-04 
8.235829e-02 3.984676e-07 6.866488e-04 
1.041201e-01 8.051470e-07 1.098541e-03 
1.317552e-01 1.631457e-06 1.757511e-03 
1.673300e-01 3.341908e-06 2.811769e-03 
2.104804e-01 6.651351e-06 4.498433e-03 
2.664843e-01 1.349871e-05 7.196857e-03 
3.374516e-01 2.741043e-05 1.151395e-02 
4.276948e-01 5.580710e-05 1.842070e-02 
5.398259e-01 1.122171e-04 2.947052e-02 
6.846610e-01 2.289502e-04 4.714866e-02 
8.644033e-01 4.607764e-04 7.543120e-02 
1.095188e+00 9.372340e-04 1.206793e-01 
1.383210e+00 1.888486e-03 1.930698e-01 
1.746404e+00 3.801813e-03 3.088844e-01 
2.204221e+00 7.647022e-03 4.941713e-01 
2.776391e+00 1.529122e-02 7.906043e-01 
3.488941e+00 3.037505e-02 1.264855e+00 
4.371015e+00 5.982391e-02 2.023590e+00 
5.441691e+00 1.157265e-01 3.237458e+00 
6.718830e+00 2.187037e-01 5.179475e+00 
8.196327e+00 3.995436e-01 8.286428e+00 
9.810206e+00 6.918775e-01 1.325711e+01 
1.146880e+01 1.122338e+00 2.120951e+01 
1.300749e+01 1.675241e+00 3.393222e+01 
1.427012e+01 2.286642e+00 5.428675e+01 
1.513032e+01 2.854141e+00 8.685114e+01 
1.553652e+01 3.283691e+00 1.389495e+02 
1.553511e+01 3.537715e+00 2.222996e+02 
1.522848e+01 3.629888e+00 3.556480e+02 
1.472688e+01 3.596185e+00 5.689866e+02 
1.413311e+01 3.479581e+00 9.102982e+02 
1.354418e+01 3.324164e+00 1.456348e+03 
1.301866e+01 3.158304e+00 2.329952e+03 
1.260420e+01 3.006112e+00 3.727594e+03 
1.231910e+01 2.880878e+00 5.963623e+03 
1.215983e+01 2.788915e+00 9.540955e+03 
1.212733e+01 2.737691e+00 1.526418e+04 
1.217728e+01 2.719287e+00 2.442053e+04 
1.228009e+01 2.728229e+00 3.906940e+04 
1.239596e+01 2.752777e+00 6.250552e+04 
1.249507e+01 2.781643e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-191.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.850818e-03 6.854364e-10 1.000000e-05 
1.242765e-02 1.376315e-09 1.599859e-05 
1.553751e-02 2.689644e-09 2.559548e-05 
2.003865e-02 5.769729e-09 4.094915e-05 
2.522600e-02 1.151054e-08 6.551286e-05 
3.191527e-02 2.331020e-08 1.048113e-04 
4.041762e-02 4.734375e-08 1.676833e-04 
5.094142e-02 9.479025e-08 2.682696e-04 
6.500240e-02 1.969422e-07 4.291934e-04 
8.164128e-02 3.901938e-07 6.866488e-04 
1.035892e-01 7.970657e-07 1.098541e-03 
1.313276e-01 1.624126e-06 1.757511e-03 
1.658654e-01 3.272052e-06 2.811769e-03 
2.105124e-01 6.689408e-06 4.498433e-03 
2.665063e-01 1.357310e-05 7.196857e-03 
3.372226e-01 2.749863e-05 1.151395e-02 
4.258626e-01 5.538292e-05 1.842070e-02 
5.384609e-01 1.119541e-04 2.947052e-02 
6.798647e-01 2.253521e-04 4.714866e-02 
8.615455e-01 4.586216e-04 7.543120e-02 
1.089079e+00 9.264882e-04 1.206793e-01 
1.377071e+00 1.873256e-03 1.930698e-01 
1.737649e+00 3.764618e-03 3.088844e-01 
2.193594e+00 7.576566e-03 4.941713e-01 
2.760984e+00 1.511711e-02 7.906043e-01 
3.472783e+00 3.011210e-02 1.264855e+00 
4.350488e+00 5.929386e-02 2.023590e+00 
5.416409e+00 1.147167e-01 3.237458e+00 
6.687942e+00 2.168223e-01 5.179475e+00 
8.155275e+00 3.956126e-01 8.286428e+00 
9.769218e+00 6.867265e-01 1.325711e+01 
1.141520e+01 1.112335e+00 2.120951e+01 
1.295751e+01 1.664207e+00 3.393222e+01 
1.422178e+01 2.274352e+00 5.428675e+01 
1.508117e+01 2.839786e+00 8.685114e+01 
1.549502e+01 3.271948e+00 1.389495e+02 
1.549786e+01 3.527367e+00 2.222996e+02 
1.519684e+01 3.621900e+00 3.556480e+02 
1.469350e+01 3.587180e+00 5.689866e+02 
1.410322e+01 3.472223e+00 9.102982e+02 
1.351583e+01 3.317617e+00 1.456348e+03 
1.298860e+01 3.151383e+00 2.329952e+03 
1.257637e+01 3.000238e+00 3.727594e+03 
1.228663e+01 2.873690e+00 5.963623e+03 
1.213187e+01 2.783315e+00 9.540955e+03 
1.209348e+01 2.730292e+00 1.526418e+04 
1.214366e+01 2.711948e+00 2.442053e+04 
1.224276e+01 2.719624e+00 3.906940e+04 
1.235859e+01 2.744049e+00 6.250552e+04 
1.246102e+01 2.773923e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-192.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.775314e-03 6.733025e-10 1.000000e-05 
1.246546e-02 1.396187e-09 1.599859e-05 
1.546225e-02 2.664628e-09 2.559548e-05 
1.963724e-02 5.458324e-09 4.094915e-05 
2.518271e-02 1.151133e-08 6.551286e-05 
3.156399e-02 2.266700e-08 1.048113e-04 
3.996563e-02 4.601275e-08 1.676833e-04 
5.097165e-02 9.545627e-08 2.682696e-04 
6.455959e-02 1.939549e-07 4.291934e-04 
8.101035e-02 3.832130e-07 6.866488e-04 
1.027622e-01 7.822020e-07 1.098541e-03 
1.306312e-01 1.606796e-06 1.757511e-03 
1.644053e-01 3.203082e-06 2.811769e-03 
2.084628e-01 6.529926e-06 4.498433e-03 
2.638289e-01 1.323708e-05 7.196857e-03 
3.347445e-01 2.703767e-05 1.151395e-02 
4.224169e-01 5.433244e-05 1.842070e-02 
5.354275e-01 1.106490e-04 2.947052e-02 
6.783689e-01 2.250397e-04 4.714866e-02 
8.552972e-01 4.510649e-04 7.543120e-02 
1.083067e+00 9.159986e-04 1.206793e-01 
1.368410e+00 1.847753e-03 1.930698e-01 
1.728284e+00 3.723456e-03 3.088844e-01 
2.180969e+00 7.485462e-03 4.941713e-01 
2.750184e+00 1.501839e-02 7.906043e-01 
3.454614e+00 2.979675e-02 1.264855e+00 
4.325095e+00 5.856594e-02 2.023590e+00 
5.393070e+00 1.138275e-01 3.237458e+00 
6.657886e+00 2.150177e-01 5.179475e+00 
8.117762e+00 3.921850e-01 8.286428e+00 
9.724385e+00 6.807758e-01 1.325711e+01 
1.136869e+01 1.104304e+00 2.120951e+01 
1.290756e+01 1.653154e+00 3.393222e+01 
1.417024e+01 2.260620e+00 5.428675e+01 
1.503165e+01 2.825193e+00 8.685114e+01 
1.545240e+01 3.259560e+00 1.389495e+02 
1.545796e+01 3.515588e+00 2.222996e+02 
1.515672e+01 3.609639e+00 3.556480e+02 
1.466105e+01 3.578557e+00 5.689866e+02 
1.407676e+01 3.466289e+00 9.102982e+02 
1.348781e+01 3.311166e+00 1.456348e+03 
1.296156e+01 3.145522e+00 2.329952e+03 
1.254627e+01 2.993559e+00 3.727594e+03 
1.225642e+01 2.867204e+00 5.963623e+03 
1.210149e+01 2.776923e+00 9.540955e+03 
1.206450e+01 2.724404e+00 1.526418e+04 
1.211343e+01 2.705659e+00 2.442053e+04 
1.221227e+01 2.713203e+00 3.906940e+04 
1.232762e+01 2.737399e+00 6.250552e+04 
1.242991e+01 2.767154e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-193.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.598519e-03 6.407474e-10 1.000000e-05 
1.219659e-02 1.314588e-09 1.599859e-05 
1.571250e-02 2.810672e-09 2.559548e-05 
1.980285e-02 5.626749e-09 4.094915e-05 
2.494313e-02 1.124416e-08 6.551286e-05 
3.153326e-02 2.271856e-08 1.048113e-04 
4.013931e-02 4.685802e-08 1.676833e-04 
5.086355e-02 9.534426e-08 2.682696e-04 
6.404170e-02 1.903107e-07 4.291934e-04 
8.052622e-02 3.783439e-07 6.866488e-04 
1.022189e-01 7.738710e-07 1.098541e-03 
1.302282e-01 1.600263e-06 1.757511e-03 
1.637578e-01 3.181870e-06 2.811769e-03 
2.086533e-01 6.581938e-06 4.498433e-03 
2.629080e-01 1.316716e-05 7.196857e-03 
3.327962e-01 2.670669e-05 1.151395e-02 
4.213539e-01 5.420409e-05 1.842070e-02 
5.331032e-01 1.097830e-04 2.947052e-02 
6.741065e-01 2.219744e-04 4.714866e-02 
8.517569e-01 4.478065e-04 7.543120e-02 
1.076512e+00 9.041531e-04 1.206793e-01 
1.363839e+00 1.838817e-03 1.930698e-01 
1.721369e+00 3.698084e-03 3.088844e-01 
2.168595e+00 7.397080e-03 4.941713e-01 
2.734674e+00 1.484256e-02 7.906043e-01 
3.440814e+00 2.959376e-02 1.264855e+00 
4.309466e+00 5.823275e-02 2.023590e+00 
5.361717e+00 1.124344e-01 3.237458e+00 
6.625296e+00 2.129677e-01 5.179475e+00 
8.075209e+00 3.880379e-01 8.286428e+00 
9.682532e+00 6.754255e-01 1.325711e+01 
1.132109e+01 1.095951e+00 2.120951e+01 
1.286064e+01 1.643158e+00 3.393222e+01 
1.412241e+01 2.248455e+00 5.428675e+01 
1.498709e+01 2.812967e+00 8.685114e+01 
1.540971e+01 3.247074e+00 1.389495e+02 
1.542130e+01 3.505419e+00 2.222996e+02 
1.512365e+01 3.600826e+00 3.556480e+02 
1.462716e+01 3.569218e+00 5.689866e+02 
1.404572e+01 3.458347e+00 9.102982e+02 
1.345853e+01 3.304181e+00 1.456348e+03 
1.293251e+01 3.138900e+00 2.329952e+03 
1.251702e+01 2.987138e+00 3.727594e+03 
1.222866e+01 2.861489e+00 5.963623e+03 
1.207291e+01 2.771075e+00 9.540955e+03 
1.202989e+01 2.716716e+00 1.526418e+04 
1.208130e+01 2.698743e+00 2.442053e+04 
1.217935e+01 2.705970e+00 3.906940e+04 
1.229334e+01 2.729635e+00 6.250552e+04 
1.239427e+01 2.758847e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-194.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.442004e-03 6.130716e-10 1.000000e-05 
1.220141e-02 1.322966e-09 1.599859e-05 
1.556905e-02 2.748558e-09 2.559548e-05 
1.935906e-02 5.284101e-09 4.094915e-05 
2.478356e-02 1.108689e-08 6.551286e-05 
3.113776e-02 2.198776e-08 1.048113e-04 
3.986418e-02 4.613890e-08 1.676833e-04 
5.048348e-02 9.370587e-08 2.682696e-04 
6.334207e-02 1.850955e-07 4.291934e-04 
8.056687e-02 3.808806e-07 6.866488e-04 
1.022295e-01 7.781222e-07 1.098541e-03 
1.293353e-01 1.575694e-06 1.757511e-03 
1.635904e-01 3.188558e-06 2.811769e-03 
2.074097e-01 6.498452e-06 4.498433e-03 
2.608176e-01 1.292218e-05 7.196857e-03 
3.308736e-01 2.638247e-05 1.151395e-02 
4.183982e-01 5.334639e-05 1.842070e-02 
5.309357e-01 1.090112e-04 2.947052e-02 
6.698200e-01 2.188951e-04 4.714866e-02 
8.487260e-01 4.453378e-04 7.543120e-02 
1.070442e+00 8.935498e-04 1.206793e-01 
1.355624e+00 1.815144e-03 1.930698e-01 
1.710493e+00 3.647226e-03 3.088844e-01 
2.158244e+00 7.329390e-03 4.941713e-01 
2.724117e+00 1.474713e-02 7.906043e-01 
3.422984e+00 2.928669e-02 1.264855e+00 
4.284616e+00 5.752701e-02 2.023590e+00 
5.336903e+00 1.114505e-01 3.237458e+00 
6.595680e+00 2.111994e-01 5.179475e+00 
8.046127e+00 3.857963e-01 8.286428e+00 
9.638020e+00 6.695247e-01 1.325711e+01 
1.127398e+01 1.087718e+00 2.120951e+01 
1.281026e+01 1.631885e+00 3.393222e+01 
1.407744e+01 2.237485e+00 5.428675e+01 
1.494533e+01 2.802053e+00 8.685114e+01 
1.536472e+01 3.233339e+00 1.389495e+02 
1.538591e+01 3.495849e+00 2.222996e+02 
1.509209e+01 3.592707e+00 3.556480e+02 
1.459998e+01 3.562946e+00 5.689866e+02 
1.401675e+01 3.451252e+00 9.102982e+02 
1.342989e+01 3.297409e+00 1.456348e+03 
1.290695e+01 3.133513e+00 2.329952e+03 
1.248861e+01 2.980972e+00 3.727594e+03 
1.220098e+01 2.855768e+00 5.963623e+03 
1.203805e+01 2.763212e+00 9.540955e+03 
1.199896e+01 2.710162e+00 1.526418e+04 
1.204834e+01 2.691536e+00 2.442053e+04 
1.214410e+01 2.697959e+00 3.906940e+04 
1.225767e+01 2.721388e+00 6.250552e+04 
1.236502e+01 2.752648e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-195.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.719395e-03 6.721546e-10 1.000000e-05 
1.230534e-02 1.364056e-09 1.599859e-05 
1.555422e-02 2.754841e-09 2.559548e-05 
1.929228e-02 5.256568e-09 4.094915e-05 
2.448795e-02 1.075001e-08 6.551286e-05 
3.135016e-02 2.255646e-08 1.048113e-04 
3.934500e-02 4.458823e-08 1.676833e-04 
4.995564e-02 9.126520e-08 2.682696e-04 
6.325482e-02 1.852818e-07 4.291934e-04 
8.068074e-02 3.844694e-07 6.866488e-04 
1.011023e-01 7.565476e-07 1.098541e-03 
1.284698e-01 1.552230e-06 1.757511e-03 
1.632994e-01 3.187924e-06 2.811769e-03 
2.065287e-01 6.449068e-06 4.498433e-03 
2.597886e-01 1.283567e-05 7.196857e-03 
3.303330e-01 2.638870e-05 1.151395e-02 
4.158695e-01 5.265501e-05 1.842070e-02 
5.263257e-01 1.067437e-04 2.947052e-02 
6.678397e-01 2.180775e-04 4.714866e-02 
8.442254e-01 4.405497e-04 7.543120e-02 
1.067794e+00 8.915032e-04 1.206793e-01 
1.349777e+00 1.800989e-03 1.930698e-01 
1.700197e+00 3.600221e-03 3.088844e-01 
2.149909e+00 7.282079e-03 4.941713e-01 
2.708422e+00 1.456833e-02 7.906043e-01 
3.403264e+00 2.893159e-02 1.264855e+00 
4.266512e+00 5.709190e-02 2.023590e+00 
5.309216e+00 1.102874e-01 3.237458e+00 
6.561609e+00 2.090063e-01 5.179475e+00 
8.004534e+00 3.817800e-01 8.286428e+00 
9.590825e+00 6.630762e-01 1.325711e+01 
1.123308e+01 1.081188e+00 2.120951e+01 
1.276623e+01 1.622857e+00 3.393222e+01 
1.402633e+01 2.223806e+00 5.428675e+01 
1.489718e+01 2.787958e+00 8.685114e+01 
1.532304e+01 3.221247e+00 1.389495e+02 
1.534749e+01 3.484650e+00 2.222996e+02 
1.505596e+01 3.582260e+00 3.556480e+02 
1.456833e+01 3.554548e+00 5.689866e+02 
1.398686e+01 3.443722e+00 9.102982e+02 
1.339861e+01 3.289558e+00 1.456348e+03 
1.288017e+01 3.127651e+00 2.329952e+03 
1.246231e+01 2.975500e+00 3.727594e+03 
1.217179e+01 2.849535e+00 5.963623e+03 
1.200881e+01 2.757102e+00 9.540955e+03 
1.196932e+01 2.703991e+00 1.526418e+04 
1.201340e+01 2.683679e+00 2.442053e+04 
1.211500e+01 2.691911e+00 3.906940e+04 
1.222421e+01 2.713842e+00 6.250552e+04 
1.232990e+01 2.744458e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-196.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.547105e-03 6.403067e-10 1.000000e-05 
1.221546e-02 1.341227e-09 1.599859e-05 
1.509098e-02 2.528864e-09 2.559548e-05 
1.957777e-02 5.521573e-09 4.094915e-05 
2.462485e-02 1.098737e-08 6.551286e-05 
3.078789e-02 2.147399e-08 1.048113e-04 
3.950221e-02 4.535627e-08 1.676833e-04 
5.012240e-02 9.265500e-08 2.682696e-04 
6.306717e-02 1.845794e-07 4.291934e-04 
7.959497e-02 3.710483e-07 6.866488e-04 
1.007881e-01 7.533579e-07 1.098541e-03 
1.273999e-01 1.521534e-06 1.757511e-03 
1.618642e-01 3.120530e-06 2.811769e-03 
2.049756e-01 6.337002e-06 4.498433e-03 
2.591827e-01 1.281143e-05 7.196857e-03 
3.282321e-01 2.602115e-05 1.151395e-02 
4.137353e-01 5.211437e-05 1.842070e-02 
5.232968e-01 1.054494e-04 2.947052e-02 
6.641004e-01 2.155344e-04 4.714866e-02 
8.379095e-01 4.329449e-04 7.543120e-02 
1.060020e+00 8.766466e-04 1.206793e-01 
1.342112e+00 1.779559e-03 1.930698e-01 
1.694771e+00 3.584122e-03 3.088844e-01 
2.138618e+00 7.204672e-03 4.941713e-01 
2.691267e+00 1.436652e-02 7.906043e-01 
3.384893e+00 2.861126e-02 1.264855e+00 
4.245572e+00 5.654266e-02 2.023590e+00 
5.288360e+00 1.095459e-01 3.237458e+00 
6.532798e+00 2.073095e-01 5.179475e+00 
7.967887e+00 3.784591e-01 8.286428e+00 
9.555331e+00 6.589832e-01 1.325711e+01 
1.118516e+01 1.072691e+00 2.120951e+01 
1.271622e+01 1.611658e+00 3.393222e+01 
1.398319e+01 2.213527e+00 5.428675e+01 
1.485296e+01 2.775725e+00 8.685114e+01 
1.528279e+01 3.209837e+00 1.389495e+02 
1.531078e+01 3.474274e+00 2.222996e+02 
1.502285e+01 3.573263e+00 3.556480e+02 
1.453414e+01 3.544919e+00 5.689866e+02 
1.395520e+01 3.435384e+00 9.102982e+02 
1.336992e+01 3.282686e+00 1.456348e+03 
1.284758e+01 3.119633e+00 2.329952e+03 
1.242912e+01 2.967645e+00 3.727594e+03 
1.214155e+01 2.842929e+00 5.963623e+03 
1.198279e+01 2.751991e+00 9.540955e+03 
1.193848e+01 2.697418e+00 1.526418e+04 
1.198275e+01 2.677156e+00 2.442053e+04 
1.207914e+01 2.683653e+00 3.906940e+04 
1.219525e+01 2.707749e+00 6.250552e+04 
1.229711e+01 2.737023e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-197.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.458780e-03 6.258763e-10 1.000000e-05 
1.180988e-02 1.218202e-09 1.599859e-05 
1.532935e-02 2.664121e-09 2.559548e-05 
1.934755e-02 5.356249e-09 4.094915e-05 
2.412693e-02 1.038699e-08 6.551286e-05 
3.072341e-02 2.144822e-08 1.048113e-04 
3.887658e-02 4.345578e-08 1.676833e-04 
4.940138e-02 8.916628e-08 2.682696e-04 
6.283216e-02 1.834550e-07 4.291934e-04 
7.912012e-02 3.663064e-07 6.866488e-04 
1.006200e-01 7.534192e-07 1.098541e-03 
1.271077e-01 1.518797e-06 1.757511e-03 
1.602147e-01 3.041537e-06 2.811769e-03 
2.044745e-01 6.322729e-06 4.498433e-03 
2.576581e-01 1.265089e-05 7.196857e-03 
3.262473e-01 2.568233e-05 1.151395e-02 
4.122980e-01 5.183624e-05 1.842070e-02 
5.212728e-01 1.047623e-04 2.947052e-02 
6.594325e-01 2.120980e-04 4.714866e-02 
8.339266e-01 4.289774e-04 7.543120e-02 
1.056664e+00 8.727726e-04 1.206793e-01 
1.335996e+00 1.764290e-03 1.930698e-01 
1.686372e+00 3.549102e-03 3.088844e-01 
2.124965e+00 7.103624e-03 4.941713e-01 
2.680572e+00 1.426817e-02 7.906043e-01 
3.367813e+00 2.832375e-02 1.264855e+00 
4.217937e+00 5.572849e-02 2.023590e+00 
5.257614e+00 1.081940e-01 3.237458e+00 
6.497139e+00 2.049674e-01 5.179475e+00 
7.931281e+00 3.751403e-01 8.286428e+00 
9.511857e+00 6.532711e-01 1.325711e+01 
1.113923e+01 1.064730e+00 2.120951e+01 
1.266733e+01 1.600831e+00 3.393222e+01 
1.393584e+01 2.201383e+00 5.428675e+01 
1.480935e+01 2.763729e+00 8.685114e+01 
1.524178e+01 3.197970e+00 1.389495e+02 
1.527051e+01 3.461996e+00 2.222996e+02 
1.498649e+01 3.562591e+00 3.556480e+02 
1.450471e+01 3.537457e+00 5.689866e+02 
1.392765e+01 3.428772e+00 9.102982e+02 
1.334271e+01 3.276369e+00 1.456348e+03 
1.282234e+01 3.114267e+00 2.329952e+03 
1.240651e+01 2.963372e+00 3.727594e+03 
1.211186e+01 2.836478e+00 5.963623e+03 
1.195120e+01 2.745087e+00 9.540955e+03 
1.190641e+01 2.690432e+00 1.526418e+04 
1.195518e+01 2.671588e+00 2.442053e+04 
1.204624e+01 2.676330e+00 3.906940e+04 
1.216250e+01 2.700383e+00 6.250552e+04 
1.226316e+01 2.729173e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-198.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.360223e-03 6.095940e-10 1.000000e-05 
1.177898e-02 1.214801e-09 1.599859e-05 
1.513750e-02 2.578368e-09 2.559548e-05 
1.913913e-02 5.211330e-09 4.094915e-05 
2.414119e-02 1.045823e-08 6.551286e-05 
3.064596e-02 2.139449e-08 1.048113e-04 
3.917315e-02 4.468355e-08 1.676833e-04 
4.967360e-02 9.110859e-08 2.682696e-04 
6.267404e-02 1.829977e-07 4.291934e-04 
7.881465e-02 3.639180e-07 6.866488e-04 
1.001004e-01 7.455741e-07 1.098541e-03 
1.258798e-01 1.482696e-06 1.757511e-03 
1.597637e-01 3.031233e-06 2.811769e-03 
2.026632e-01 6.187434e-06 4.498433e-03 
2.573270e-01 1.266615e-05 7.196857e-03 
3.253006e-01 2.558863e-05 1.151395e-02 
4.101358e-01 5.128396e-05 1.842070e-02 
5.199618e-01 1.045015e-04 2.947052e-02 
6.576693e-01 2.114690e-04 4.714866e-02 
8.293845e-01 4.241480e-04 7.543120e-02 
1.049971e+00 8.606409e-04 1.206793e-01 
1.328119e+00 1.742064e-03 1.930698e-01 
1.679133e+00 3.521358e-03 3.088844e-01 
2.118333e+00 7.072959e-03 4.941713e-01 
2.663925e+00 1.407503e-02 7.906043e-01 
3.355024e+00 2.814382e-02 1.264855e+00 
4.203990e+00 5.545535e-02 2.023590e+00 
5.234688e+00 1.073224e-01 3.237458e+00 
6.467027e+00 2.031456e-01 5.179475e+00 
7.897835e+00 3.722576e-01 8.286428e+00 
9.469881e+00 6.478534e-01 1.325711e+01 
1.109423e+01 1.057009e+00 2.120951e+01 
1.261881e+01 1.590107e+00 3.393222e+01 
1.388525e+01 2.187806e+00 5.428675e+01 
1.476028e+01 2.749027e+00 8.685114e+01 
1.520236e+01 3.186863e+00 1.389495e+02 
1.523640e+01 3.452853e+00 2.222996e+02 
1.495190e+01 3.552748e+00 3.556480e+02 
1.447264e+01 3.528718e+00 5.689866e+02 
1.389919e+01 3.421729e+00 9.102982e+02 
1.331468e+01 3.269689e+00 1.456348e+03 
1.279326e+01 3.107469e+00 2.329952e+03 
1.237907e+01 2.957423e+00 3.727594e+03 
1.208308e+01 2.830293e+00 5.963623e+03 
1.192477e+01 2.739793e+00 9.540955e+03 
1.187908e+01 2.684914e+00 1.526418e+04 
1.192156e+01 2.664075e+00 2.442053e+04 
1.201870e+01 2.670708e+00 3.906940e+04 
1.212889e+01 2.692714e+00 6.250552e+04 
1.223551e+01 2.723402e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-199.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.259247e-03 5.930578e-10 1.000000e-05 
1.174117e-02 1.209215e-09 1.599859e-05 
1.526375e-02 2.656770e-09 2.559548e-05 
1.881897e-02 4.979178e-09 4.094915e-05 
2.388516e-02 1.018016e-08 6.551286e-05 
3.073833e-02 2.169757e-08 1.048113e-04 
3.856000e-02 4.283326e-08 1.676833e-04 
4.908643e-02 8.835976e-08 2.682696e-04 
6.172593e-02 1.757006e-07 4.291934e-04 
7.817514e-02 3.569247e-07 6.866488e-04 
9.961626e-02 7.385189e-07 1.098541e-03 
1.253294e-01 1.470723e-06 1.757511e-03 
1.593610e-01 3.023561e-06 2.811769e-03 
2.011405e-01 6.079569e-06 4.498433e-03 
2.549998e-01 1.238785e-05 7.196857e-03 
3.238004e-01 2.536368e-05 1.151395e-02 
4.095439e-01 5.132013e-05 1.842070e-02 
5.172865e-01 1.034165e-04 2.947052e-02 
6.546008e-01 2.095759e-04 4.714866e-02 
8.265722e-01 4.219677e-04 7.543120e-02 
1.043515e+00 8.491274e-04 1.206793e-01 
1.322355e+00 1.728163e-03 1.930698e-01 
1.670179e+00 3.482820e-03 3.088844e-01 
2.102883e+00 6.954286e-03 4.941713e-01 
2.654123e+00 1.399035e-02 7.906043e-01 
3.334950e+00 2.778114e-02 1.264855e+00 
4.177770e+00 5.469884e-02 2.023590e+00 
5.208867e+00 1.062728e-01 3.237458e+00 
6.436343e+00 2.012690e-01 5.179475e+00 
7.855935e+00 3.681982e-01 8.286428e+00 
9.425556e+00 6.419611e-01 1.325711e+01 
1.104277e+01 1.047504e+00 2.120951e+01 
1.256827e+01 1.578644e+00 3.393222e+01 
1.384116e+01 2.176978e+00 5.428675e+01 
1.471980e+01 2.738444e+00 8.685114e+01 
1.515803e+01 3.173169e+00 1.389495e+02 
1.519730e+01 3.441064e+00 2.222996e+02 
1.491978e+01 3.544085e+00 3.556480e+02 
1.444465e+01 3.521840e+00 5.689866e+02 
1.387179e+01 3.415104e+00 9.102982e+02 
1.328886e+01 3.263847e+00 1.456348e+03 
1.277059e+01 3.102977e+00 2.329952e+03 
1.235091e+01 2.951199e+00 3.727594e+03 
1.205511e+01 2.824349e+00 5.963623e+03 
1.189530e+01 2.733511e+00 9.540955e+03 
1.184815e+01 2.678240e+00 1.526418e+04 
1.188816e+01 2.656610e+00 2.442053e+04 
1.198771e+01 2.663948e+00 3.906940e+04 
1.209600e+01 2.685253e+00 6.250552e+04 
1.220378e+01 2.716241e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-2.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.426904e-01 6.290063e-06 1.000000e-05 
1.190630e+00 1.267298e-05 1.599859e-05 
1.510792e+00 2.589188e-05 2.559548e-05 
1.906290e+00 5.201363e-05 4.094915e-05 
2.415720e+00 1.058505e-04 6.551286e-05 
3.057097e+00 2.145280e-04 1.048113e-04 
3.882638e+00 4.394833e-04 1.676833e-04 
4.908537e+00 8.880282e-04 2.682696e-04 
6.206746e+00 1.795465e-03 4.291934e-04 
7.843670e+00 3.623812e-03 6.866488e-04 
9.909189e+00 7.307327e-03 1.098541e-03 
1.256045e+01 1.488390e-02 1.757511e-03 
1.583034e+01 2.980337e-02 2.811769e-03 
1.999095e+01 6.004028e-02 4.498433e-03 
2.523949e+01 1.208975e-01 7.196857e-03 
3.169590e+01 2.396430e-01 1.151395e-02 
3.978545e+01 4.745964e-01 1.842070e-02 
4.965935e+01 9.249219e-01 2.947052e-02 
6.150501e+01 1.763360e+00 4.714866e-02 
7.523655e+01 3.245599e+00 7.543120e-02 
9.066371e+01 5.728452e+00 1.206793e-01 
1.068390e+02 9.499395e+00 1.930698e-01 
1.223810e+02 1.456833e+01 3.088844e-01 
1.356855e+02 2.045323e+01 4.941713e-01 
1.453491e+02 2.621799e+01 7.906043e-01 
1.506696e+02 3.088954e+01 1.264855e+00 
1.517956e+02 3.389981e+01 2.023590e+00 
1.496269e+02 3.526268e+01 3.237458e+00 
1.451757e+02 3.525129e+01 5.179475e+00 
1.395955e+02 3.433310e+01 8.286428e+00 
1.337638e+02 3.289873e+01 1.325711e+01 
1.283713e+02 3.127654e+01 2.120951e+01 
1.239591e+02 2.973175e+01 3.393222e+01 
1.207391e+02 2.840554e+01 5.428675e+01 
1.188515e+02 2.741572e+01 8.685114e+01 
1.181943e+02 2.679989e+01 1.389495e+02 
1.184396e+02 2.651853e+01 2.222996e+02 
1.193485e+02 2.654186e+01 3.556480e+02 
1.204297e+02 2.673171e+01 5.689866e+02 
1.215074e+02 2.702283e+01 9.102982e+02 
1.223238e+02 2.730451e+01 1.456348e+03 
1.228904e+02 2.754909e+01 2.329952e+03 
1.231517e+02 2.770944e+01 3.727594e+03 
1.232007e+02 2.779665e+01 5.963623e+03 
1.231107e+02 2.782362e+01 9.540955e+03 
1.229366e+02 2.780401e+01 1.526418e+04 
1.227751e+02 2.777083e+01 2.442053e+04 
1.225788e+02 2.771096e+01 3.906940e+04 
1.224892e+02 2.767685e+01 6.250552e+04 
1.224103e+02 2.764046e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-20.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.377707e-02 6.192085e-08 1.000000e-05 
1.186636e-01 1.254585e-07 1.599859e-05 
1.494184e-01 2.504721e-07 2.559548e-05 
1.908170e-01 5.216735e-07 4.094915e-05 
2.426841e-01 1.073177e-06 6.551286e-05 
3.042965e-01 2.115624e-06 1.048113e-04 
3.883542e-01 4.397767e-06 1.676833e-04 
4.905498e-01 8.863364e-06 2.682696e-04 
6.202884e-01 1.791974e-05 4.291934e-04 
7.835845e-01 3.612522e-05 6.866488e-04 
9.897726e-01 7.280531e-05 1.098541e-03 
1.255501e+00 1.485984e-04 1.757511e-03 
1.589519e+00 3.015565e-04 2.811769e-03 
2.008695e+00 6.085955e-04 4.498433e-03 
2.540908e+00 1.231905e-03 7.196857e-03 
3.207277e+00 2.477754e-03 1.151395e-02 
4.057735e+00 5.018343e-03 1.842070e-02 
5.131327e+00 1.015067e-02 2.947052e-02 
6.473323e+00 2.038649e-02 4.714866e-02 
8.164355e+00 4.092343e-02 7.543120e-02 
1.025246e+01 8.111256e-02 1.206793e-01 
1.286766e+01 1.605928e-01 1.930698e-01 
1.604846e+01 3.122654e-01 3.088844e-01 
1.985689e+01 5.936591e-01 4.941713e-01 
2.425782e+01 1.088600e+00 7.906043e-01 
2.918025e+01 1.911930e+00 1.264855e+00 
3.427485e+01 3.141843e+00 2.023590e+00 
3.915970e+01 4.784897e+00 3.237458e+00 
4.326550e+01 6.655227e+00 5.179475e+00 
4.618443e+01 8.453476e+00 8.286428e+00 
4.773487e+01 9.886633e+00 1.325711e+01 
4.798025e+01 1.078833e+01 2.120951e+01 
4.719562e+01 1.116486e+01 3.393222e+01 
4.574420e+01 1.112964e+01 5.428675e+01 
4.395420e+01 1.081506e+01 8.685114e+01 
4.212115e+01 1.035383e+01 1.389495e+02 
4.044329e+01 9.841056e+00 2.222996e+02 
3.908851e+01 9.359346e+00 3.556480e+02 
3.811354e+01 8.949816e+00 5.689866e+02 
3.755723e+01 8.648074e+00 9.102982e+02 
3.736647e+01 8.459423e+00 1.456348e+03 
3.747853e+01 8.383819e+00 2.329952e+03 
3.776902e+01 8.395600e+00 3.727594e+03 
3.813095e+01 8.465626e+00 5.963623e+03 
3.846362e+01 8.557930e+00 9.540955e+03 
3.871713e+01 8.647418e+00 1.526418e+04 
3.888085e+01 8.720530e+00 2.442053e+04 
3.893885e+01 8.763060e+00 3.906940e+04 
3.895894e+01 8.791938e+00 6.250552e+04 
3.892234e+01 8.797161e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-200.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.263646e-03 5.968878e-10 1.000000e-05 
1.174835e-02 1.217522e-09 1.599859e-05 
1.492756e-02 2.497543e-09 2.559548e-05 
1.901068e-02 5.158693e-09 4.094915e-05 
2.418732e-02 1.062454e-08 6.551286e-05 
3.067413e-02 2.167023e-08 1.048113e-04 
3.821630e-02 4.190761e-08 1.676833e-04 
4.911619e-02 8.896541e-08 2.682696e-04 
6.207073e-02 1.795592e-07 4.291934e-04 
7.836349e-02 3.613173e-07 6.866488e-04 
9.927159e-02 7.345524e-07 1.098541e-03 
1.256275e-01 1.488685e-06 1.757511e-03 
1.589531e-01 3.015482e-06 2.811769e-03 
2.013337e-01 6.127739e-06 4.498433e-03 
2.539657e-01 1.229925e-05 7.196857e-03 
3.218871e-01 2.504192e-05 1.151395e-02 
4.069430e-01 5.060157e-05 1.842070e-02 
5.132813e-01 1.015406e-04 2.947052e-02 
6.509967e-01 2.071690e-04 4.714866e-02 
8.227098e-01 4.181706e-04 7.543120e-02 
1.038517e+00 8.411898e-04 1.206793e-01 
1.315031e+00 1.708146e-03 1.930698e-01 
1.661621e+00 3.446777e-03 3.088844e-01 
2.093971e+00 6.900701e-03 4.941713e-01 
2.639121e+00 1.382350e-02 7.906043e-01 
3.320305e+00 2.755405e-02 1.264855e+00 
4.159838e+00 5.426737e-02 2.023590e+00 
5.186301e+00 1.054203e-01 3.237458e+00 
6.406651e+00 1.994832e-01 5.179475e+00 
7.821766e+00 3.652083e-01 8.286428e+00 
9.388196e+00 6.374487e-01 1.325711e+01 
1.100261e+01 1.041077e+00 2.120951e+01 
1.252800e+01 1.570790e+00 3.393222e+01 
1.379074e+01 2.163396e+00 5.428675e+01 
1.467492e+01 2.725676e+00 8.685114e+01 
1.512214e+01 3.163764e+00 1.389495e+02 
1.516256e+01 3.431481e+00 2.222996e+02 
1.488842e+01 3.535747e+00 3.556480e+02 
1.441100e+01 3.512269e+00 5.689866e+02 
1.384225e+01 3.407512e+00 9.102982e+02 
1.326368e+01 3.258225e+00 1.456348e+03 
1.274210e+01 3.096330e+00 2.329952e+03 
1.232351e+01 2.945203e+00 3.727594e+03 
1.202602e+01 2.818013e+00 5.963623e+03 
1.186458e+01 2.726811e+00 9.540955e+03 
1.181994e+01 2.672397e+00 1.526418e+04 
1.185897e+01 2.650457e+00 2.442053e+04 
1.195418e+01 2.656351e+00 3.906940e+04 
1.206457e+01 2.678249e+00 6.250552e+04 
1.217132e+01 2.708812e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-201.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.393911e-03 6.255360e-10 1.000000e-05 
1.158124e-02 1.172138e-09 1.599859e-05 
1.476405e-02 2.428451e-09 2.559548e-05 
1.902043e-02 5.192467e-09 4.094915e-05 
2.386051e-02 1.025067e-08 6.551286e-05 
3.007860e-02 2.053459e-08 1.048113e-04 
3.850638e-02 4.308353e-08 1.676833e-04 
4.858417e-02 8.653612e-08 2.682696e-04 
6.151450e-02 1.756491e-07 4.291934e-04 
7.735831e-02 3.493289e-07 6.866488e-04 
9.841209e-02 7.192160e-07 1.098541e-03 
1.246723e-01 1.462259e-06 1.757511e-03 
1.583914e-01 2.998540e-06 2.811769e-03 
1.993233e-01 5.975731e-06 4.498433e-03 
2.526297e-01 1.216669e-05 7.196857e-03 
3.190630e-01 2.451052e-05 1.151395e-02 
4.039206e-01 4.972986e-05 1.842070e-02 
5.118736e-01 1.012108e-04 2.947052e-02 
6.483018e-01 2.056297e-04 4.714866e-02 
8.196302e-01 4.155591e-04 7.543120e-02 
1.036412e+00 8.402635e-04 1.206793e-01 
1.308042e+00 1.689458e-03 1.930698e-01 
1.654076e+00 3.417028e-03 3.088844e-01 
2.086123e+00 6.857465e-03 4.941713e-01 
2.628519e+00 1.372569e-02 7.906043e-01 
3.302198e+00 2.724101e-02 1.264855e+00 
4.142467e+00 5.385681e-02 2.023590e+00 
5.160466e+00 1.043691e-01 3.237458e+00 
6.376655e+00 1.976678e-01 5.179475e+00 
7.786309e+00 3.620371e-01 8.286428e+00 
9.347842e+00 6.323322e-01 1.325711e+01 
1.096120e+01 1.034287e+00 2.120951e+01 
1.247952e+01 1.560000e+00 3.393222e+01 
1.374784e+01 2.152993e+00 5.428675e+01 
1.463065e+01 2.713145e+00 8.685114e+01 
1.507730e+01 3.149693e+00 1.389495e+02 
1.512295e+01 3.419312e+00 2.222996e+02 
1.485683e+01 3.527247e+00 3.556480e+02 
1.438284e+01 3.505220e+00 5.689866e+02 
1.381477e+01 3.400773e+00 9.102982e+02 
1.323610e+01 3.251621e+00 1.456348e+03 
1.271173e+01 3.088965e+00 2.329952e+03 
1.229562e+01 2.939017e+00 3.727594e+03 
1.199792e+01 2.811975e+00 5.963623e+03 
1.183918e+01 2.721773e+00 9.540955e+03 
1.178709e+01 2.665072e+00 1.526418e+04 
1.182830e+01 2.643812e+00 2.442053e+04 
1.192410e+01 2.649838e+00 3.906940e+04 
1.203363e+01 2.671383e+00 6.250552e+04 
1.214047e+01 2.701900e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-202.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.278485e-03 6.057584e-10 1.000000e-05 
1.155676e-02 1.170512e-09 1.599859e-05 
1.463344e-02 2.376333e-09 2.559548e-05 
1.873314e-02 4.985398e-09 4.094915e-05 
2.374005e-02 1.014643e-08 6.551286e-05 
2.987570e-02 2.022192e-08 1.048113e-04 
3.823356e-02 4.238407e-08 1.676833e-04 
4.834110e-02 8.566791e-08 2.682696e-04 
6.158965e-02 1.771707e-07 4.291934e-04 
7.704023e-02 3.467541e-07 6.866488e-04 
9.806332e-02 7.151366e-07 1.098541e-03 
1.238676e-01 1.441262e-06 1.757511e-03 
1.569352e-01 2.931108e-06 2.811769e-03 
1.983021e-01 5.913631e-06 4.498433e-03 
2.521139e-01 1.215248e-05 7.196857e-03 
3.188791e-01 2.458989e-05 1.151395e-02 
4.026987e-01 4.952509e-05 1.842070e-02 
5.080153e-01 9.943165e-05 2.947052e-02 
6.437363e-01 2.023176e-04 4.714866e-02 
8.156480e-01 4.115686e-04 7.543120e-02 
1.031250e+00 8.318890e-04 1.206793e-01 
1.302471e+00 1.676254e-03 1.930698e-01 
1.645747e+00 3.382404e-03 3.088844e-01 
2.072414e+00 6.756599e-03 4.941713e-01 
2.615414e+00 1.358858e-02 7.906043e-01 
3.285550e+00 2.696426e-02 1.264855e+00 
4.120432e+00 5.326487e-02 2.023590e+00 
5.136756e+00 1.034457e-01 3.237458e+00 
6.345872e+00 1.957795e-01 5.179475e+00 
7.755469e+00 3.594946e-01 8.286428e+00 
9.302322e+00 6.261911e-01 1.325711e+01 
1.091077e+01 1.025032e+00 2.120951e+01 
1.243400e+01 1.550230e+00 3.393222e+01 
1.370069e+01 2.140731e+00 5.428675e+01 
1.458985e+01 2.702247e+00 8.685114e+01 
1.504116e+01 3.140046e+00 1.389495e+02 
1.508780e+01 3.409405e+00 2.222996e+02 
1.482359e+01 3.517868e+00 3.556480e+02 
1.434990e+01 3.495886e+00 5.689866e+02 
1.378728e+01 3.393987e+00 9.102982e+02 
1.320725e+01 3.244474e+00 1.456348e+03 
1.268806e+01 3.084019e+00 2.329952e+03 
1.226930e+01 2.933337e+00 3.727594e+03 
1.197071e+01 2.806200e+00 5.963623e+03 
1.180933e+01 2.715300e+00 9.540955e+03 
1.176036e+01 2.659652e+00 1.526418e+04 
1.180240e+01 2.638658e+00 2.442053e+04 
1.189430e+01 2.643396e+00 3.906940e+04 
1.200376e+01 2.664843e+00 6.250552e+04 
1.210731e+01 2.694189e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-203.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.249293e-03 6.030295e-10 1.000000e-05 
1.146648e-02 1.148957e-09 1.599859e-05 
1.483201e-02 2.486642e-09 2.559548e-05 
1.861779e-02 4.918103e-09 4.094915e-05 
2.383690e-02 1.032197e-08 6.551286e-05 
3.017818e-02 2.094557e-08 1.048113e-04 
3.765500e-02 4.068939e-08 1.676833e-04 
4.791497e-02 8.383526e-08 2.682696e-04 
6.100893e-02 1.730587e-07 4.291934e-04 
7.656699e-02 3.420883e-07 6.866488e-04 
9.781147e-02 7.131538e-07 1.098541e-03 
1.236335e-01 1.440200e-06 1.757511e-03 
1.563932e-01 2.915205e-06 2.811769e-03 
1.973448e-01 5.857248e-06 4.498433e-03 
2.501536e-01 1.192998e-05 7.196857e-03 
3.157701e-01 2.399584e-05 1.151395e-02 
4.006930e-01 4.903026e-05 1.842070e-02 
5.054787e-01 9.843453e-05 2.947052e-02 
6.408431e-01 2.005899e-04 4.714866e-02 
8.095747e-01 4.044357e-04 7.543120e-02 
1.026105e+00 8.235540e-04 1.206793e-01 
1.296592e+00 1.661841e-03 1.930698e-01 
1.635969e+00 3.338915e-03 3.088844e-01 
2.065531e+00 6.722554e-03 4.941713e-01 
2.600438e+00 1.342257e-02 7.906043e-01 
3.273264e+00 2.679435e-02 1.264855e+00 
4.096778e+00 5.261154e-02 2.023590e+00 
5.111008e+00 1.023997e-01 3.237458e+00 
6.321198e+00 1.944487e-01 5.179475e+00 
7.713364e+00 3.554106e-01 8.286428e+00 
9.265275e+00 6.217139e-01 1.325711e+01 
1.087216e+01 1.018965e+00 2.120951e+01 
1.239060e+01 1.541176e+00 3.393222e+01 
1.365857e+01 2.130576e+00 5.428675e+01 
1.454365e+01 2.688681e+00 8.685114e+01 
1.499708e+01 3.126254e+00 1.389495e+02 
1.505035e+01 3.398247e+00 2.222996e+02 
1.478885e+01 3.507689e+00 3.556480e+02 
1.432183e+01 3.488790e+00 5.689866e+02 
1.375913e+01 3.386881e+00 9.102982e+02 
1.318230e+01 3.238841e+00 1.456348e+03 
1.266360e+01 3.078756e+00 2.329952e+03 
1.224200e+01 2.927296e+00 3.727594e+03 
1.194923e+01 2.802271e+00 5.963623e+03 
1.177856e+01 2.708511e+00 9.540955e+03 
1.173074e+01 2.653297e+00 1.526418e+04 
1.176816e+01 2.630835e+00 2.442053e+04 
1.186418e+01 2.636825e+00 3.906940e+04 
1.197720e+01 2.659366e+00 6.250552e+04 
1.207611e+01 2.687109e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-204.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.279657e-03 6.119879e-10 1.000000e-05 
1.155950e-02 1.182944e-09 1.599859e-05 
1.475674e-02 2.461040e-09 2.559548e-05 
1.850106e-02 4.849945e-09 4.094915e-05 
2.374114e-02 1.024830e-08 6.551286e-05 
3.002013e-02 2.071976e-08 1.048113e-04 
3.803371e-02 4.213600e-08 1.676833e-04 
4.803006e-02 8.485678e-08 2.682696e-04 
6.071631e-02 1.714208e-07 4.291934e-04 
7.678646e-02 3.467381e-07 6.866488e-04 
9.720715e-02 7.034652e-07 1.098541e-03 
1.232807e-01 1.434941e-06 1.757511e-03 
1.555858e-01 2.884428e-06 2.811769e-03 
1.966208e-01 5.821557e-06 4.498433e-03 
2.492716e-01 1.186238e-05 7.196857e-03 
3.150793e-01 2.395614e-05 1.151395e-02 
3.976322e-01 4.815129e-05 1.842070e-02 
5.027736e-01 9.733978e-05 2.947052e-02 
6.381182e-01 1.990175e-04 4.714866e-02 
8.062367e-01 4.014210e-04 7.543120e-02 
1.018462e+00 8.092557e-04 1.206793e-01 
1.288559e+00 1.639180e-03 1.930698e-01 
1.627070e+00 3.300902e-03 3.088844e-01 
2.052059e+00 6.624344e-03 4.941713e-01 
2.589789e+00 1.332351e-02 7.906043e-01 
3.256520e+00 2.651498e-02 1.264855e+00 
4.078645e+00 5.217052e-02 2.023590e+00 
5.088977e+00 1.015753e-01 3.237458e+00 
6.286209e+00 1.921756e-01 5.179475e+00 
7.678946e+00 3.523745e-01 8.286428e+00 
9.226653e+00 6.169185e-01 1.325711e+01 
1.082635e+01 1.010940e+00 2.120951e+01 
1.233868e+01 1.529112e+00 3.393222e+01 
1.361360e+01 2.119166e+00 5.428675e+01 
1.449999e+01 2.676297e+00 8.685114e+01 
1.496050e+01 3.116265e+00 1.389495e+02 
1.501518e+01 3.388214e+00 2.222996e+02 
1.475997e+01 3.500393e+00 3.556480e+02 
1.429488e+01 3.482175e+00 5.689866e+02 
1.373159e+01 3.379998e+00 9.102982e+02 
1.315434e+01 3.231979e+00 1.456348e+03 
1.263301e+01 3.071213e+00 2.329952e+03 
1.221465e+01 2.921209e+00 3.727594e+03 
1.191939e+01 2.795589e+00 5.963623e+03 
1.175413e+01 2.703710e+00 9.540955e+03 
1.170167e+01 2.647093e+00 1.526418e+04 
1.174149e+01 2.625393e+00 2.442053e+04 
1.183056e+01 2.629107e+00 3.906940e+04 
1.194723e+01 2.652750e+00 6.250552e+04 
1.204424e+01 2.679780e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-205.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.084113e-03 5.769237e-10 1.000000e-05 
1.146459e-02 1.159701e-09 1.599859e-05 
1.465635e-02 2.422973e-09 2.559548e-05 
1.841592e-02 4.806745e-09 4.094915e-05 
2.368356e-02 1.022379e-08 6.551286e-05 
2.969295e-02 2.014796e-08 1.048113e-04 
3.792117e-02 4.196778e-08 1.676833e-04 
4.748226e-02 8.238823e-08 2.682696e-04 
6.063897e-02 1.716037e-07 4.291934e-04 
7.664938e-02 3.465751e-07 6.866488e-04 
9.666671e-02 6.951885e-07 1.098541e-03 
1.224107e-01 1.411660e-06 1.757511e-03 
1.543552e-01 2.830330e-06 2.811769e-03 
1.960596e-01 5.800147e-06 4.498433e-03 
2.468852e-01 1.158144e-05 7.196857e-03 
3.132665e-01 2.366042e-05 1.151395e-02 
3.973891e-01 4.829860e-05 1.842070e-02 
5.013343e-01 9.697918e-05 2.947052e-02 
6.346772e-01 1.967751e-04 4.714866e-02 
8.028284e-01 3.982941e-04 7.543120e-02 
1.015677e+00 8.065673e-04 1.206793e-01 
1.282274e+00 1.623225e-03 1.930698e-01 
1.621002e+00 3.280088e-03 3.088844e-01 
2.043992e+00 6.578572e-03 4.941713e-01 
2.575233e+00 1.316427e-02 7.906043e-01 
3.242999e+00 2.631399e-02 1.264855e+00 
4.057579e+00 5.161735e-02 2.023590e+00 
5.065926e+00 1.006890e-01 3.237458e+00 
6.261317e+00 1.908198e-01 5.179475e+00 
7.647191e+00 3.496954e-01 8.286428e+00 
9.191853e+00 6.128607e-01 1.325711e+01 
1.078555e+01 1.004248e+00 2.120951e+01 
1.229734e+01 1.520725e+00 3.393222e+01 
1.356575e+01 2.106489e+00 5.428675e+01 
1.445807e+01 2.664707e+00 8.685114e+01 
1.492056e+01 3.104493e+00 1.389495e+02 
1.498287e+01 3.379611e+00 2.222996e+02 
1.472290e+01 3.488947e+00 3.556480e+02 
1.426481e+01 3.474059e+00 5.689866e+02 
1.370045e+01 3.371513e+00 9.102982e+02 
1.312691e+01 3.225297e+00 1.456348e+03 
1.260737e+01 3.065456e+00 2.329952e+03 
1.218821e+01 2.915410e+00 3.727594e+03 
1.189170e+01 2.789588e+00 5.963623e+03 
1.172263e+01 2.696643e+00 9.540955e+03 
1.167516e+01 2.641676e+00 1.526418e+04 
1.171167e+01 2.618929e+00 2.442053e+04 
1.180345e+01 2.623462e+00 3.906940e+04 
1.191293e+01 2.644685e+00 6.250552e+04 
1.201730e+01 2.674076e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-206.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.149715e-03 5.923888e-10 1.000000e-05 
1.160196e-02 1.207752e-09 1.599859e-05 
1.439504e-02 2.306869e-09 2.559548e-05 
1.819034e-02 4.654859e-09 4.094915e-05 
2.346212e-02 9.988168e-09 6.551286e-05 
2.958898e-02 2.003430e-08 1.048113e-04 
3.759065e-02 4.107938e-08 1.676833e-04 
4.761988e-02 8.351206e-08 2.682696e-04 
6.000628e-02 1.670993e-07 4.291934e-04 
7.561263e-02 3.343241e-07 6.866488e-04 
9.582140e-02 6.804131e-07 1.098541e-03 
1.213948e-01 1.383522e-06 1.757511e-03 
1.536784e-01 2.806890e-06 2.811769e-03 
1.940712e-01 5.652899e-06 4.498433e-03 
2.469457e-01 1.164648e-05 7.196857e-03 
3.116462e-01 2.340882e-05 1.151395e-02 
3.946819e-01 4.754903e-05 1.842070e-02 
4.991726e-01 9.619704e-05 2.947052e-02 
6.312000e-01 1.945027e-04 4.714866e-02 
7.977449e-01 3.926821e-04 7.543120e-02 
1.011337e+00 8.001553e-04 1.206793e-01 
1.277159e+00 1.611700e-03 1.930698e-01 
1.613955e+00 3.253275e-03 3.088844e-01 
2.035385e+00 6.527461e-03 4.941713e-01 
2.565378e+00 1.307704e-02 7.906043e-01 
3.222531e+00 2.594481e-02 1.264855e+00 
4.038150e+00 5.112669e-02 2.023590e+00 
5.036744e+00 9.944070e-02 3.237458e+00 
6.233593e+00 1.892048e-01 5.179475e+00 
7.614918e+00 3.469415e-01 8.286428e+00 
9.152768e+00 6.079582e-01 1.325711e+01 
1.074243e+01 9.969204e-01 2.120951e+01 
1.225649e+01 1.512481e+00 3.393222e+01 
1.352163e+01 2.095364e+00 5.428675e+01 
1.441706e+01 2.653505e+00 8.685114e+01 
1.488522e+01 3.095037e+00 1.389495e+02 
1.494332e+01 3.367205e+00 2.222996e+02 
1.469358e+01 3.481330e+00 3.556480e+02 
1.423232e+01 3.464752e+00 5.689866e+02 
1.367284e+01 3.364522e+00 9.102982e+02 
1.310153e+01 3.219393e+00 1.456348e+03 
1.258366e+01 3.060380e+00 2.329952e+03 
1.216289e+01 2.909967e+00 3.727594e+03 
1.186677e+01 2.784462e+00 5.963623e+03 
1.169405e+01 2.690483e+00 9.540955e+03 
1.164506e+01 2.635104e+00 1.526418e+04 
1.168385e+01 2.613076e+00 2.442053e+04 
1.177586e+01 2.617642e+00 3.906940e+04 
1.188658e+01 2.639208e+00 6.250552e+04 
1.198491e+01 2.666527e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-207.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.008212e-03 5.680715e-10 1.000000e-05 
1.123199e-02 1.101178e-09 1.599859e-05 
1.459883e-02 2.417915e-09 2.559548e-05 
1.845104e-02 4.881461e-09 4.094915e-05 
2.320183e-02 9.706303e-09 6.551286e-05 
2.919594e-02 1.933993e-08 1.048113e-04 
3.746403e-02 4.086305e-08 1.676833e-04 
4.709309e-02 8.116315e-08 2.682696e-04 
5.953417e-02 1.639783e-07 4.291934e-04 
7.591367e-02 3.399757e-07 6.866488e-04 
9.521509e-02 6.708193e-07 1.098541e-03 
1.214914e-01 1.393559e-06 1.757511e-03 
1.534442e-01 2.807635e-06 2.811769e-03 
1.939799e-01 5.672326e-06 4.498433e-03 
2.455220e-01 1.150177e-05 7.196857e-03 
3.099193e-01 2.313358e-05 1.151395e-02 
3.916490e-01 4.668682e-05 1.842070e-02 
4.964260e-01 9.507712e-05 2.947052e-02 
6.292365e-01 1.936284e-04 4.714866e-02 
7.956021e-01 3.914165e-04 7.543120e-02 
1.005085e+00 7.892216e-04 1.206793e-01 
1.271511e+00 1.598127e-03 1.930698e-01 
1.605104e+00 3.215577e-03 3.088844e-01 
2.024793e+00 6.457255e-03 4.941713e-01 
2.549201e+00 1.289349e-02 7.906043e-01 
3.210287e+00 2.577423e-02 1.264855e+00 
4.022629e+00 5.078328e-02 2.023590e+00 
5.017153e+00 9.875760e-02 3.237458e+00 
6.201833e+00 1.872262e-01 5.179475e+00 
7.585233e+00 3.445306e-01 8.286428e+00 
9.113444e+00 6.030035e-01 1.325711e+01 
1.070093e+01 9.900095e-01 2.120951e+01 
1.220853e+01 1.501732e+00 3.393222e+01 
1.348138e+01 2.085843e+00 5.428675e+01 
1.437691e+01 2.642668e+00 8.685114e+01 
1.484449e+01 3.082751e+00 1.389495e+02 
1.490857e+01 3.357236e+00 2.222996e+02 
1.466388e+01 3.473479e+00 3.556480e+02 
1.420569e+01 3.458164e+00 5.689866e+02 
1.364744e+01 3.358453e+00 9.102982e+02 
1.307380e+01 3.212524e+00 1.456348e+03 
1.255895e+01 3.054911e+00 2.329952e+03 
1.213954e+01 2.905176e+00 3.727594e+03 
1.184150e+01 2.779200e+00 5.963623e+03 
1.166792e+01 2.685076e+00 9.540955e+03 
1.161552e+01 2.628690e+00 1.526418e+04 
1.165548e+01 2.607029e+00 2.442053e+04 
1.174166e+01 2.609673e+00 3.906940e+04 
1.185586e+01 2.632279e+00 6.250552e+04 
1.195826e+01 2.660872e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-208.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.114836e-03 5.913257e-10 1.000000e-05 
1.129746e-02 1.125960e-09 1.599859e-05 
1.431622e-02 2.291212e-09 2.559548e-05 
1.812272e-02 4.647828e-09 4.094915e-05 
2.302826e-02 9.535945e-09 6.551286e-05 
2.922067e-02 1.948278e-08 1.048113e-04 
3.684570e-02 3.906077e-08 1.676833e-04 
4.655279e-02 7.878032e-08 2.682696e-04 
5.930285e-02 1.628573e-07 4.291934e-04 
7.502836e-02 3.298050e-07 6.866488e-04 
9.507526e-02 6.710946e-07 1.098541e-03 
1.202314e-01 1.357174e-06 1.757511e-03 
1.527703e-01 2.784191e-06 2.811769e-03 
1.927245e-01 5.589782e-06 4.498433e-03 
2.437752e-01 1.131241e-05 7.196857e-03 
3.083950e-01 2.290405e-05 1.151395e-02 
3.897249e-01 4.622433e-05 1.842070e-02 
4.952536e-01 9.486110e-05 2.947052e-02 
6.243129e-01 1.900323e-04 4.714866e-02 
7.902593e-01 3.854368e-04 7.543120e-02 
1.001576e+00 7.847545e-04 1.206793e-01 
1.263229e+00 1.574673e-03 1.930698e-01 
1.595193e+00 3.171626e-03 3.088844e-01 
2.017238e+00 6.416039e-03 4.941713e-01 
2.537250e+00 1.277432e-02 7.906043e-01 
3.192393e+00 2.546795e-02 1.264855e+00 
4.001359e+00 5.022280e-02 2.023590e+00 
4.993245e+00 9.782020e-02 3.237458e+00 
6.174297e+00 1.856267e-01 5.179475e+00 
7.552096e+00 3.416522e-01 8.286428e+00 
9.069552e+00 5.971632e-01 1.325711e+01 
1.066130e+01 9.835849e-01 2.120951e+01 
1.216509e+01 1.492536e+00 3.393222e+01 
1.343266e+01 2.072691e+00 5.428675e+01 
1.433058e+01 2.628806e+00 8.685114e+01 
1.480392e+01 3.070499e+00 1.389495e+02 
1.487748e+01 3.349105e+00 2.222996e+02 
1.462996e+01 3.463464e+00 3.556480e+02 
1.417511e+01 3.449670e+00 5.689866e+02 
1.361916e+01 3.351097e+00 9.102982e+02 
1.305201e+01 3.207987e+00 1.456348e+03 
1.253282e+01 3.048887e+00 2.329952e+03 
1.211067e+01 2.898462e+00 3.727594e+03 
1.181523e+01 2.773589e+00 5.963623e+03 
1.164598e+01 2.680979e+00 9.540955e+03 
1.158616e+01 2.622311e+00 1.526418e+04 
1.162177e+01 2.599268e+00 2.442053e+04 
1.171586e+01 2.604382e+00 3.906940e+04 
1.182292e+01 2.624598e+00 6.250552e+04 
1.192752e+01 2.653830e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-209.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
9.035082e-03 5.787080e-10 1.000000e-05 
1.117503e-02 1.094986e-09 1.599859e-05 
1.425436e-02 2.272513e-09 2.559548e-05 
1.832990e-02 4.832182e-09 4.094915e-05 
2.324220e-02 9.851326e-09 6.551286e-05 
2.892864e-02 1.899536e-08 1.048113e-04 
3.680426e-02 3.911629e-08 1.676833e-04 
4.665310e-02 7.967183e-08 2.682696e-04 
5.943451e-02 1.647326e-07 4.291934e-04 
7.498986e-02 3.308806e-07 6.866488e-04 
9.433514e-02 6.586955e-07 1.098541e-03 
1.195343e-01 1.340116e-06 1.757511e-03 
1.511699e-01 2.710578e-06 2.811769e-03 
1.912019e-01 5.484585e-06 4.498433e-03 
2.423266e-01 1.116535e-05 7.196857e-03 
3.079316e-01 2.291055e-05 1.151395e-02 
3.889208e-01 4.615962e-05 1.842070e-02 
4.930659e-01 9.405956e-05 2.947052e-02 
6.216076e-01 1.884743e-04 4.714866e-02 
7.866582e-01 3.820193e-04 7.543120e-02 
9.960052e-01 7.754425e-04 1.206793e-01 
1.259444e+00 1.568055e-03 1.930698e-01 
1.589130e+00 3.150655e-03 3.088844e-01 
2.004826e+00 6.328615e-03 4.941713e-01 
2.526453e+00 1.267245e-02 7.906043e-01 
3.180542e+00 2.530596e-02 1.264855e+00 
3.987429e+00 4.993743e-02 2.023590e+00 
4.972872e+00 9.708842e-02 3.237458e+00 
6.148499e+00 1.841805e-01 5.179475e+00 
7.515708e+00 3.383388e-01 8.286428e+00 
9.037873e+00 5.936719e-01 1.325711e+01 
1.061360e+01 9.750015e-01 2.120951e+01 
1.212033e+01 1.482856e+00 3.393222e+01 
1.338927e+01 2.061764e+00 5.428675e+01 
1.429428e+01 2.619723e+00 8.685114e+01 
1.477023e+01 3.061729e+00 1.389495e+02 
1.484295e+01 3.339148e+00 2.222996e+02 
1.459743e+01 3.454096e+00 3.556480e+02 
1.415026e+01 3.443836e+00 5.689866e+02 
1.359564e+01 3.345774e+00 9.102982e+02 
1.302730e+01 3.202258e+00 1.456348e+03 
1.250750e+01 3.043135e+00 2.329952e+03 
1.208617e+01 2.893225e+00 3.727594e+03 
1.178805e+01 2.767656e+00 5.963623e+03 
1.161415e+01 2.673716e+00 9.540955e+03 
1.155840e+01 2.616414e+00 1.526418e+04 
1.159558e+01 2.593872e+00 2.442053e+04 
1.168704e+01 2.598104e+00 3.906940e+04 
1.179194e+01 2.617538e+00 6.250552e+04 
1.189957e+01 2.647694e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-21.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.924560e-02 5.603982e-08 1.000000e-05 
1.136476e-01 1.157223e-07 1.599859e-05 
1.430686e-01 2.308711e-07 2.559548e-05 
1.822888e-01 4.775477e-07 4.094915e-05 
2.289783e-01 9.464981e-07 6.551286e-05 
2.905730e-01 1.934207e-06 1.048113e-04 
3.670336e-01 3.898118e-06 1.676833e-04 
4.665773e-01 8.007725e-06 2.682696e-04 
5.896215e-01 1.616068e-05 4.291934e-04 
7.454181e-01 3.265441e-05 6.866488e-04 
9.475757e-01 6.707910e-05 1.098541e-03 
1.196493e+00 1.350459e-04 1.757511e-03 
1.513496e+00 2.733404e-04 2.811769e-03 
1.912441e+00 5.514907e-04 4.498433e-03 
2.417587e+00 1.114149e-03 7.196857e-03 
3.064086e+00 2.268481e-03 1.151395e-02 
3.866427e+00 4.558482e-03 1.842070e-02 
4.889012e+00 9.218190e-03 2.947052e-02 
6.170014e+00 1.853481e-02 4.714866e-02 
7.767333e+00 3.699840e-02 7.543120e-02 
9.772489e+00 7.374947e-02 1.206793e-01 
1.226896e+01 1.461372e-01 1.930698e-01 
1.530035e+01 2.840515e-01 3.088844e-01 
1.895784e+01 5.422047e-01 4.941713e-01 
2.319469e+01 9.985209e-01 7.906043e-01 
2.796901e+01 1.765756e+00 1.264855e+00 
3.295257e+01 2.926414e+00 2.023590e+00 
3.773847e+01 4.485304e+00 3.237458e+00 
4.184340e+01 6.298169e+00 5.179475e+00 
4.484638e+01 8.084516e+00 8.286428e+00 
4.647833e+01 9.520140e+00 1.325711e+01 
4.685640e+01 1.046459e+01 2.120951e+01 
4.618096e+01 1.088207e+01 3.393222e+01 
4.481700e+01 1.088354e+01 5.428675e+01 
4.308095e+01 1.059423e+01 8.685114e+01 
4.128802e+01 1.015498e+01 1.389495e+02 
3.963182e+01 9.657663e+00 2.222996e+02 
3.826554e+01 9.179354e+00 3.556480e+02 
3.727193e+01 8.770161e+00 5.689866e+02 
3.668127e+01 8.462083e+00 9.102982e+02 
3.646538e+01 8.267895e+00 1.456348e+03 
3.655331e+01 8.184823e+00 2.329952e+03 
3.682882e+01 8.190309e+00 3.727594e+03 
3.717936e+01 8.254274e+00 5.963623e+03 
3.749795e+01 8.339433e+00 9.540955e+03 
3.775882e+01 8.429309e+00 1.526418e+04 
3.792700e+01 8.502500e+00 2.442053e+04 
3.799782e+01 8.548630e+00 3.906940e+04 
3.801758e+01 8.577138e+00 6.250552e+04 
3.798707e+01 8.584542e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-210.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.906779e-03 5.570551e-10 1.000000e-05 
1.133607e-02 1.148482e-09 1.599859e-05 
1.427494e-02 2.293292e-09 2.559548e-05 
1.802810e-02 4.619405e-09 4.094915e-05 
2.313018e-02 9.756031e-09 6.551286e-05 
2.899840e-02 1.922465e-08 1.048113e-04 
3.644679e-02 3.816931e-08 1.676833e-04 
4.667812e-02 8.018191e-08 2.682696e-04 
5.918329e-02 1.634308e-07 4.291934e-04 
7.453120e-02 3.264007e-07 6.866488e-04 
9.395922e-02 6.539663e-07 1.098541e-03 
1.187494e-01 1.320176e-06 1.757511e-03 
1.506594e-01 2.696049e-06 2.811769e-03 
1.917968e-01 5.562424e-06 4.498433e-03 
2.420159e-01 1.117568e-05 7.196857e-03 
3.060737e-01 2.260602e-05 1.151395e-02 
3.871382e-01 4.574565e-05 1.842070e-02 
4.887130e-01 9.202859e-05 2.947052e-02 
6.183874e-01 1.864481e-04 4.714866e-02 
7.827828e-01 3.782017e-04 7.543120e-02 
9.885739e-01 7.618431e-04 1.206793e-01 
1.251868e+00 1.547296e-03 1.930698e-01 
1.580506e+00 3.114466e-03 3.088844e-01 
1.995882e+00 6.274139e-03 4.941713e-01 
2.513787e+00 1.254246e-02 7.906043e-01 
3.165210e+00 2.506083e-02 1.264855e+00 
3.966321e+00 4.938321e-02 2.023590e+00 
4.950083e+00 9.621518e-02 3.237458e+00 
6.122853e+00 1.827456e-01 5.179475e+00 
7.485272e+00 3.358152e-01 8.286428e+00 
8.999844e+00 5.889503e-01 1.325711e+01 
1.057360e+01 9.684520e-01 2.120951e+01 
1.207558e+01 1.473162e+00 3.393222e+01 
1.334646e+01 2.051048e+00 5.428675e+01 
1.424793e+01 2.605764e+00 8.685114e+01 
1.472736e+01 3.048191e+00 1.389495e+02 
1.480480e+01 3.327258e+00 2.222996e+02 
1.456566e+01 3.445065e+00 3.556480e+02 
1.412051e+01 3.435656e+00 5.689866e+02 
1.356712e+01 3.338243e+00 9.102982e+02 
1.300160e+01 3.196103e+00 1.456348e+03 
1.248286e+01 3.037607e+00 2.329952e+03 
1.206151e+01 2.887910e+00 3.727594e+03 
1.175987e+01 2.761375e+00 5.963623e+03 
1.159131e+01 2.669292e+00 9.540955e+03 
1.153377e+01 2.611479e+00 1.526418e+04 
1.156680e+01 2.587630e+00 2.442053e+04 
1.165736e+01 2.591523e+00 3.906940e+04 
1.176723e+01 2.612508e+00 6.250552e+04 
1.187075e+01 2.641248e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-211.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.908752e-03 5.600799e-10 1.000000e-05 
1.120599e-02 1.114678e-09 1.599859e-05 
1.425973e-02 2.296854e-09 2.559548e-05 
1.795308e-02 4.583703e-09 4.094915e-05 
2.283743e-02 9.434979e-09 6.551286e-05 
2.867506e-02 1.867723e-08 1.048113e-04 
3.630464e-02 3.790407e-08 1.676833e-04 
4.605570e-02 7.738375e-08 2.682696e-04 
5.895836e-02 1.623438e-07 4.291934e-04 
7.364942e-02 3.164520e-07 6.866488e-04 
9.379576e-02 6.536569e-07 1.098541e-03 
1.190207e-01 1.335576e-06 1.757511e-03 
1.501420e-01 2.681072e-06 2.811769e-03 
1.896941e-01 5.407106e-06 4.498433e-03 
2.403732e-01 1.100180e-05 7.196857e-03 
3.051179e-01 2.250154e-05 1.151395e-02 
3.850428e-01 4.522117e-05 1.842070e-02 
4.876508e-01 9.186517e-05 2.947052e-02 
6.154369e-01 1.846672e-04 4.714866e-02 
7.793343e-01 3.750023e-04 7.543120e-02 
9.864393e-01 7.605208e-04 1.206793e-01 
1.243865e+00 1.525041e-03 1.930698e-01 
1.575473e+00 3.099481e-03 3.088844e-01 
1.984444e+00 6.196240e-03 4.941713e-01 
2.504956e+00 1.246967e-02 7.906043e-01 
3.148291e+00 2.477838e-02 1.264855e+00 
3.949901e+00 4.900349e-02 2.023590e+00 
4.927587e+00 9.535849e-02 3.237458e+00 
6.088483e+00 1.805388e-01 5.179475e+00 
7.452754e+00 3.330123e-01 8.286428e+00 
8.960270e+00 5.839292e-01 1.325711e+01 
1.053128e+01 9.612753e-01 2.120951e+01 
1.203488e+01 1.464839e+00 3.393222e+01 
1.330636e+01 2.041436e+00 5.428675e+01 
1.420691e+01 2.594323e+00 8.685114e+01 
1.468923e+01 3.037037e+00 1.389495e+02 
1.477516e+01 3.319731e+00 2.222996e+02 
1.453537e+01 3.436729e+00 3.556480e+02 
1.408957e+01 3.426868e+00 5.689866e+02 
1.354231e+01 3.332286e+00 9.102982e+02 
1.297615e+01 3.190015e+00 1.456348e+03 
1.245735e+01 3.031727e+00 2.329952e+03 
1.203567e+01 2.882162e+00 3.727594e+03 
1.173797e+01 2.757123e+00 5.963623e+03 
1.156316e+01 2.663156e+00 9.540955e+03 
1.150591e+01 2.605511e+00 1.526418e+04 
1.153748e+01 2.581200e+00 2.442053e+04 
1.162605e+01 2.584401e+00 3.906940e+04 
1.173658e+01 2.605515e+00 6.250552e+04 
1.183539e+01 2.632600e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-212.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.748561e-03 5.329208e-10 1.000000e-05 
1.111128e-02 1.091806e-09 1.599859e-05 
1.401343e-02 2.190210e-09 2.559548e-05 
1.770995e-02 4.420844e-09 4.094915e-05 
2.291217e-02 9.573078e-09 6.551286e-05 
2.849876e-02 1.842173e-08 1.048113e-04 
3.661397e-02 3.906549e-08 1.676833e-04 
4.624626e-02 7.871957e-08 2.682696e-04 
5.801226e-02 1.553862e-07 4.291934e-04 
7.355076e-02 3.166757e-07 6.866488e-04 
9.375760e-02 6.559536e-07 1.098541e-03 
1.179460e-01 1.305883e-06 1.757511e-03 
1.500748e-01 2.690159e-06 2.811769e-03 
1.894246e-01 5.409610e-06 4.498433e-03 
2.399406e-01 1.099435e-05 7.196857e-03 
3.039626e-01 2.235232e-05 1.151395e-02 
3.831929e-01 4.478378e-05 1.842070e-02 
4.846223e-01 9.059151e-05 2.947052e-02 
6.141219e-01 1.843554e-04 4.714866e-02 
7.746942e-01 3.700895e-04 7.543120e-02 
9.827742e-01 7.556382e-04 1.206793e-01 
1.240676e+00 1.520505e-03 1.930698e-01 
1.567361e+00 3.066308e-03 3.088844e-01 
1.977984e+00 6.164952e-03 4.941713e-01 
2.492013e+00 1.233551e-02 7.906043e-01 
3.131797e+00 2.450640e-02 1.264855e+00 
3.926639e+00 4.837081e-02 2.023590e+00 
4.900917e+00 9.426195e-02 3.237458e+00 
6.068795e+00 1.796260e-01 5.179475e+00 
7.414394e+00 3.294399e-01 8.286428e+00 
8.922563e+00 5.792607e-01 1.325711e+01 
1.049250e+01 9.550193e-01 2.120951e+01 
1.199404e+01 1.456442e+00 3.393222e+01 
1.326359e+01 2.030661e+00 5.428675e+01 
1.417159e+01 2.585570e+00 8.685114e+01 
1.465468e+01 3.027673e+00 1.389495e+02 
1.474079e+01 3.309704e+00 2.222996e+02 
1.450505e+01 3.428333e+00 3.556480e+02 
1.406459e+01 3.420854e+00 5.689866e+02 
1.351264e+01 3.324179e+00 9.102982e+02 
1.295104e+01 3.184032e+00 1.456348e+03 
1.243350e+01 3.026436e+00 2.329952e+03 
1.201390e+01 2.877793e+00 3.727594e+03 
1.171140e+01 2.751321e+00 5.963623e+03 
1.153919e+01 2.658331e+00 9.540955e+03 
1.147918e+01 2.599876e+00 1.526418e+04 
1.150927e+01 2.575101e+00 2.442053e+04 
1.159829e+01 2.578400e+00 3.906940e+04 
1.170993e+01 2.599811e+00 6.250552e+04 
1.180967e+01 2.627142e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-213.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.903295e-03 5.643503e-10 1.000000e-05 
1.091351e-02 1.039417e-09 1.599859e-05 
1.416112e-02 2.270856e-09 2.559548e-05 
1.804114e-02 4.695572e-09 4.094915e-05 
2.257251e-02 9.196788e-09 6.551286e-05 
2.866073e-02 1.882602e-08 1.048113e-04 
3.645111e-02 3.872835e-08 1.676833e-04 
4.544283e-02 7.503998e-08 2.682696e-04 
5.767867e-02 1.534414e-07 4.291934e-04 
7.309643e-02 3.123097e-07 6.866488e-04 
9.307075e-02 6.446694e-07 1.098541e-03 
1.181022e-01 1.317261e-06 1.757511e-03 
1.487450e-01 2.631638e-06 2.811769e-03 
1.890081e-01 5.399353e-06 4.498433e-03 
2.378623e-01 1.076166e-05 7.196857e-03 
3.015677e-01 2.193112e-05 1.151395e-02 
3.825379e-01 4.476466e-05 1.842070e-02 
4.836829e-01 9.049054e-05 2.947052e-02 
6.114359e-01 1.828051e-04 4.714866e-02 
7.715040e-01 3.672601e-04 7.543120e-02 
9.769814e-01 7.458563e-04 1.206793e-01 
1.234757e+00 1.505913e-03 1.930698e-01 
1.557501e+00 3.022996e-03 3.088844e-01 
1.968513e+00 6.105454e-03 4.941713e-01 
2.478046e+00 1.218645e-02 7.906043e-01 
3.117734e+00 2.429150e-02 1.264855e+00 
3.914417e+00 4.814493e-02 2.023590e+00 
4.879054e+00 9.344202e-02 3.237458e+00 
6.040950e+00 1.779933e-01 5.179475e+00 
7.388745e+00 3.275351e-01 8.286428e+00 
8.890607e+00 5.756779e-01 1.325711e+01 
1.045698e+01 9.496041e-01 2.120951e+01 
1.195027e+01 1.447015e+00 3.393222e+01 
1.322121e+01 2.020017e+00 5.428675e+01 
1.412605e+01 2.571871e+00 8.685114e+01 
1.461983e+01 3.018099e+00 1.389495e+02 
1.470748e+01 3.300172e+00 2.222996e+02 
1.447752e+01 3.421295e+00 3.556480e+02 
1.403471e+01 3.412481e+00 5.689866e+02 
1.348783e+01 3.318152e+00 9.102982e+02 
1.292545e+01 3.177824e+00 1.456348e+03 
1.240646e+01 3.019936e+00 2.329952e+03 
1.198614e+01 2.871334e+00 3.727594e+03 
1.168687e+01 2.746169e+00 5.963623e+03 
1.151234e+01 2.652569e+00 9.540955e+03 
1.145042e+01 2.593584e+00 1.526418e+04 
1.148131e+01 2.569062e+00 2.442053e+04 
1.156750e+01 2.571405e+00 3.906940e+04 
1.167768e+01 2.592249e+00 6.250552e+04 
1.177927e+01 2.620105e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-214.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.569104e-03 5.055183e-10 1.000000e-05 
1.119354e-02 1.126763e-09 1.599859e-05 
1.383844e-02 2.129082e-09 2.559548e-05 
1.773280e-02 4.479839e-09 4.094915e-05 
2.251055e-02 9.164089e-09 6.551286e-05 
2.864040e-02 1.887417e-08 1.048113e-04 
3.602205e-02 3.755227e-08 1.676833e-04 
4.562091e-02 7.628213e-08 2.682696e-04 
5.812814e-02 1.577939e-07 4.291934e-04 
7.268684e-02 3.085308e-07 6.866488e-04 
9.262635e-02 6.384622e-07 1.098541e-03 
1.166146e-01 1.274063e-06 1.757511e-03 
1.481772e-01 2.613831e-06 2.811769e-03 
1.872627e-01 5.275798e-06 4.498433e-03 
2.366278e-01 1.064471e-05 7.196857e-03 
3.003715e-01 2.177291e-05 1.151395e-02 
3.805270e-01 4.426928e-05 1.842070e-02 
4.812741e-01 8.956376e-05 2.947052e-02 
6.071674e-01 1.798436e-04 4.714866e-02 
7.675686e-01 3.633664e-04 7.543120e-02 
9.709214e-01 7.354998e-04 1.206793e-01 
1.227743e+00 1.487346e-03 1.930698e-01 
1.550728e+00 2.997727e-03 3.088844e-01 
1.960280e+00 6.057447e-03 4.941713e-01 
2.468690e+00 1.210536e-02 7.906043e-01 
3.108411e+00 2.418670e-02 1.264855e+00 
3.897312e+00 4.773866e-02 2.023590e+00 
4.858278e+00 9.268352e-02 3.237458e+00 
6.014219e+00 1.764578e-01 5.179475e+00 
7.359271e+00 3.251236e-01 8.286428e+00 
8.847817e+00 5.700375e-01 1.325711e+01 
1.041539e+01 9.425832e-01 2.120951e+01 
1.191171e+01 1.439352e+00 3.393222e+01 
1.317819e+01 2.009071e+00 5.428675e+01 
1.408765e+01 2.561549e+00 8.685114e+01 
1.458066e+01 3.006266e+00 1.389495e+02 
1.467111e+01 3.289011e+00 2.222996e+02 
1.444776e+01 3.413091e+00 3.556480e+02 
1.400620e+01 3.404719e+00 5.689866e+02 
1.346444e+01 3.312713e+00 9.102982e+02 
1.289683e+01 3.170370e+00 1.456348e+03 
1.238550e+01 3.015656e+00 2.329952e+03 
1.196494e+01 2.867112e+00 3.727594e+03 
1.165983e+01 2.740168e+00 5.963623e+03 
1.148533e+01 2.646732e+00 9.540955e+03 
1.142793e+01 2.589243e+00 1.526418e+04 
1.145303e+01 2.562904e+00 2.442053e+04 
1.154159e+01 2.565959e+00 3.906940e+04 
1.165017e+01 2.586222e+00 6.250552e+04 
1.175408e+01 2.614782e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-215.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.829915e-03 5.556803e-10 1.000000e-05 
1.107918e-02 1.097685e-09 1.599859e-05 
1.402842e-02 2.228342e-09 2.559548e-05 
1.771214e-02 4.485065e-09 4.094915e-05 
2.222435e-02 8.860179e-09 6.551286e-05 
2.810218e-02 1.791330e-08 1.048113e-04 
3.602178e-02 3.772688e-08 1.676833e-04 
4.547324e-02 7.589674e-08 2.682696e-04 
5.785654e-02 1.563194e-07 4.291934e-04 
7.279253e-02 3.113267e-07 6.866488e-04 
9.221294e-02 6.328953e-07 1.098541e-03 
1.162580e-01 1.268309e-06 1.757511e-03 
1.469965e-01 2.563765e-06 2.811769e-03 
1.859709e-01 5.191512e-06 4.498433e-03 
2.358805e-01 1.059346e-05 7.196857e-03 
2.978483e-01 2.132802e-05 1.151395e-02 
3.778318e-01 4.353777e-05 1.842070e-02 
4.775906e-01 8.793201e-05 2.947052e-02 
6.061140e-01 1.797450e-04 4.714866e-02 
7.648081e-01 3.611394e-04 7.543120e-02 
9.687244e-01 7.339301e-04 1.206793e-01 
1.221311e+00 1.470932e-03 1.930698e-01 
1.544234e+00 2.974043e-03 3.088844e-01 
1.951204e+00 6.001584e-03 4.941713e-01 
2.458815e+00 1.201646e-02 7.906043e-01 
3.091216e+00 2.389859e-02 1.264855e+00 
3.878318e+00 4.726327e-02 2.023590e+00 
4.836750e+00 9.188164e-02 3.237458e+00 
5.987935e+00 1.749604e-01 5.179475e+00 
7.327662e+00 3.224304e-01 8.286428e+00 
8.816100e+00 5.664842e-01 1.325711e+01 
1.037405e+01 9.356198e-01 2.120951e+01 
1.186669e+01 1.429456e+00 3.393222e+01 
1.313978e+01 2.000021e+00 5.428675e+01 
1.405250e+01 2.552738e+00 8.685114e+01 
1.454057e+01 2.993910e+00 1.389495e+02 
1.464085e+01 3.280966e+00 2.222996e+02 
1.441433e+01 3.402995e+00 3.556480e+02 
1.397818e+01 3.397151e+00 5.689866e+02 
1.343470e+01 3.304465e+00 9.102982e+02 
1.287433e+01 3.165343e+00 1.456348e+03 
1.236189e+01 3.010374e+00 2.329952e+03 
1.194057e+01 2.861773e+00 3.727594e+03 
1.163662e+01 2.735404e+00 5.963623e+03 
1.146223e+01 2.642122e+00 9.540955e+03 
1.139719e+01 2.582288e+00 1.526418e+04 
1.142901e+01 2.558070e+00 2.442053e+04 
1.151771e+01 2.561144e+00 3.906940e+04 
1.162504e+01 2.580954e+00 6.250552e+04 
1.172536e+01 2.608261e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-216.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.545666e-03 5.060675e-10 1.000000e-05 
1.077249e-02 1.013723e-09 1.599859e-05 
1.373937e-02 2.103155e-09 2.559548e-05 
1.778006e-02 4.557957e-09 4.094915e-05 
2.201601e-02 8.653393e-09 6.551286e-05 
2.841111e-02 1.859667e-08 1.048113e-04 
3.591416e-02 3.756366e-08 1.676833e-04 
4.485277e-02 7.317093e-08 2.682696e-04 
5.724199e-02 1.520951e-07 4.291934e-04 
7.276365e-02 3.124026e-07 6.866488e-04 
9.187416e-02 6.288566e-07 1.098541e-03 
1.155116e-01 1.249826e-06 1.757511e-03 
1.463638e-01 2.542578e-06 2.811769e-03 
1.856906e-01 5.192113e-06 4.498433e-03 
2.357573e-01 1.062605e-05 7.196857e-03 
2.983440e-01 2.153435e-05 1.151395e-02 
3.753719e-01 4.289148e-05 1.842070e-02 
4.750978e-01 8.696491e-05 2.947052e-02 
6.029150e-01 1.777369e-04 4.714866e-02 
7.626594e-01 3.597692e-04 7.543120e-02 
9.620388e-01 7.221829e-04 1.206793e-01 
1.217130e+00 1.462645e-03 1.930698e-01 
1.536362e+00 2.942409e-03 3.088844e-01 
1.941753e+00 5.942290e-03 4.941713e-01 
2.448735e+00 1.192437e-02 7.906043e-01 
3.079067e+00 2.372741e-02 1.264855e+00 
3.858132e+00 4.674506e-02 2.023590e+00 
4.815485e+00 9.109419e-02 3.237458e+00 
5.961338e+00 1.734351e-01 5.179475e+00 
7.295037e+00 3.196038e-01 8.286428e+00 
8.781956e+00 5.624652e-01 1.325711e+01 
1.033839e+01 9.301214e-01 2.120951e+01 
1.182343e+01 1.420145e+00 3.393222e+01 
1.309738e+01 1.989269e+00 5.428675e+01 
1.400657e+01 2.538732e+00 8.685114e+01 
1.450798e+01 2.985353e+00 1.389495e+02 
1.460453e+01 3.269733e+00 2.222996e+02 
1.438550e+01 3.395174e+00 3.556480e+02 
1.395124e+01 3.390051e+00 5.689866e+02 
1.341101e+01 3.298829e+00 9.102982e+02 
1.285139e+01 3.160110e+00 1.456348e+03 
1.233554e+01 3.004048e+00 2.329952e+03 
1.191550e+01 2.856173e+00 3.727594e+03 
1.161383e+01 2.730755e+00 5.963623e+03 
1.143245e+01 2.635367e+00 9.540955e+03 
1.137368e+01 2.577589e+00 1.526418e+04 
1.140188e+01 2.552236e+00 2.442053e+04 
1.148664e+01 2.554002e+00 3.906940e+04 
1.159519e+01 2.574120e+00 6.250552e+04 
1.169423e+01 2.600918e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-217.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.662046e-03 5.294660e-10 1.000000e-05 
1.095516e-02 1.071106e-09 1.599859e-05 
1.366331e-02 2.077996e-09 2.559548e-05 
1.740760e-02 4.297279e-09 4.094915e-05 
2.198185e-02 8.653052e-09 6.551286e-05 
2.802542e-02 1.793218e-08 1.048113e-04 
3.524800e-02 3.567633e-08 1.676833e-04 
4.526448e-02 7.555261e-08 2.682696e-04 
5.722336e-02 1.526501e-07 4.291934e-04 
7.237138e-02 3.088003e-07 6.866488e-04 
9.100995e-02 6.141071e-07 1.098541e-03 
1.149560e-01 1.237578e-06 1.757511e-03 
1.460051e-01 2.535614e-06 2.811769e-03 
1.845137e-01 5.117596e-06 4.498433e-03 
2.335627e-01 1.037989e-05 7.196857e-03 
2.968815e-01 2.131745e-05 1.151395e-02 
3.734029e-01 4.241553e-05 1.842070e-02 
4.745287e-01 8.705388e-05 2.947052e-02 
6.001144e-01 1.760828e-04 4.714866e-02 
7.587431e-01 3.558952e-04 7.543120e-02 
9.573982e-01 7.150772e-04 1.206793e-01 
1.212656e+00 1.453269e-03 1.930698e-01 
1.529149e+00 2.914588e-03 3.088844e-01 
1.931410e+00 5.874892e-03 4.941713e-01 
2.433532e+00 1.175784e-02 7.906043e-01 
3.063755e+00 2.348322e-02 1.264855e+00 
3.838302e+00 4.624062e-02 2.023590e+00 
4.791060e+00 9.012895e-02 3.237458e+00 
5.935915e+00 1.720105e-01 5.179475e+00 
7.266348e+00 3.172846e-01 8.286428e+00 
8.742097e+00 5.573711e-01 1.325711e+01 
1.029469e+01 9.225257e-01 2.120951e+01 
1.178357e+01 1.411970e+00 3.393222e+01 
1.305712e+01 1.979378e+00 5.428675e+01 
1.397199e+01 2.530105e+00 8.685114e+01 
1.447171e+01 2.974862e+00 1.389495e+02 
1.457281e+01 3.260839e+00 2.222996e+02 
1.435457e+01 3.386248e+00 3.556480e+02 
1.392563e+01 3.383548e+00 5.689866e+02 
1.338763e+01 3.293298e+00 9.102982e+02 
1.282687e+01 3.154210e+00 1.456348e+03 
1.231098e+01 2.998360e+00 2.329952e+03 
1.189201e+01 2.851090e+00 3.727594e+03 
1.158766e+01 2.724974e+00 5.963623e+03 
1.141091e+01 2.631210e+00 9.540955e+03 
1.134596e+01 2.571547e+00 1.526418e+04 
1.137405e+01 2.546164e+00 2.442053e+04 
1.145885e+01 2.547892e+00 3.906940e+04 
1.156779e+01 2.568071e+00 6.250552e+04 
1.166713e+01 2.594897e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-218.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.675609e-03 5.344084e-10 1.000000e-05 
1.082094e-02 1.036975e-09 1.599859e-05 
1.355243e-02 2.037158e-09 2.559548e-05 
1.733477e-02 4.263118e-09 4.094915e-05 
2.220658e-02 8.962279e-09 6.551286e-05 
2.813688e-02 1.823062e-08 1.048113e-04 
3.522994e-02 3.578567e-08 1.676833e-04 
4.473061e-02 7.324671e-08 2.682696e-04 
5.705540e-02 1.520072e-07 4.291934e-04 
7.168517e-02 3.014823e-07 6.866488e-04 
9.125135e-02 6.218594e-07 1.098541e-03 
1.150328e-01 1.245774e-06 1.757511e-03 
1.455139e-01 2.521676e-06 2.811769e-03 
1.839950e-01 5.097946e-06 4.498433e-03 
2.328632e-01 1.033432e-05 7.196857e-03 
2.945467e-01 2.091439e-05 1.151395e-02 
3.731783e-01 4.253413e-05 1.842070e-02 
4.726642e-01 8.642817e-05 2.947052e-02 
5.972358e-01 1.743609e-04 4.714866e-02 
7.548975e-01 3.521262e-04 7.543120e-02 
9.542455e-01 7.112975e-04 1.206793e-01 
1.205472e+00 1.434172e-03 1.930698e-01 
1.522533e+00 2.890166e-03 3.088844e-01 
1.923370e+00 5.828541e-03 4.941713e-01 
2.423957e+00 1.167303e-02 7.906043e-01 
3.052121e+00 2.332333e-02 1.264855e+00 
3.823778e+00 4.592722e-02 2.023590e+00 
4.771243e+00 8.942250e-02 3.237458e+00 
5.903984e+00 1.700272e-01 5.179475e+00 
7.231917e+00 3.142235e-01 8.286428e+00 
8.710308e+00 5.537807e-01 1.325711e+01 
1.025234e+01 9.152727e-01 2.120951e+01 
1.174583e+01 1.404493e+00 3.393222e+01 
1.301660e+01 1.969346e+00 5.428675e+01 
1.393058e+01 2.518176e+00 8.685114e+01 
1.443262e+01 2.962883e+00 1.389495e+02 
1.454136e+01 3.252043e+00 2.222996e+02 
1.432454e+01 3.377736e+00 3.556480e+02 
1.389989e+01 3.376942e+00 5.689866e+02 
1.335934e+01 3.285576e+00 9.102982e+02 
1.280077e+01 3.147648e+00 1.456348e+03 
1.228862e+01 2.993461e+00 2.329952e+03 
1.186865e+01 2.846033e+00 3.727594e+03 
1.156219e+01 2.719403e+00 5.963623e+03 
1.138630e+01 2.626060e+00 9.540955e+03 
1.132063e+01 2.566235e+00 1.526418e+04 
1.134863e+01 2.540831e+00 2.442053e+04 
1.143400e+01 2.542710e+00 3.906940e+04 
1.153758e+01 2.561080e+00 6.250552e+04 
1.164169e+01 2.589410e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-219.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.343911e-03 4.776063e-10 1.000000e-05 
1.082825e-02 1.043846e-09 1.599859e-05 
1.361112e-02 2.073205e-09 2.559548e-05 
1.740383e-02 4.334069e-09 4.094915e-05 
2.205625e-02 8.821779e-09 6.551286e-05 
2.749758e-02 1.709404e-08 1.048113e-04 
3.543039e-02 3.656696e-08 1.676833e-04 
4.440533e-02 7.198908e-08 2.682696e-04 
5.625742e-02 1.463864e-07 4.291934e-04 
7.134269e-02 2.985451e-07 6.866488e-04 
9.077547e-02 6.149891e-07 1.098541e-03 
1.143032e-01 1.227828e-06 1.757511e-03 
1.448587e-01 2.499175e-06 2.811769e-03 
1.837956e-01 5.104694e-06 4.498433e-03 
2.316864e-01 1.022512e-05 7.196857e-03 
2.930423e-01 2.069005e-05 1.151395e-02 
3.703790e-01 4.177487e-05 1.842070e-02 
4.686132e-01 8.461133e-05 2.947052e-02 
5.933763e-01 1.717868e-04 4.714866e-02 
7.502681e-01 3.472734e-04 7.543120e-02 
9.504482e-01 7.060627e-04 1.206793e-01 
1.201700e+00 1.427263e-03 1.930698e-01 
1.518515e+00 2.880482e-03 3.088844e-01 
1.916202e+00 5.790016e-03 4.941713e-01 
2.412698e+00 1.156387e-02 7.906043e-01 
3.038370e+00 2.311481e-02 1.264855e+00 
3.806725e+00 4.552257e-02 2.023590e+00 
4.750717e+00 8.867578e-02 3.237458e+00 
5.882446e+00 1.689343e-01 5.179475e+00 
7.197994e+00 3.112300e-01 8.286428e+00 
8.671373e+00 5.488552e-01 1.325711e+01 
1.021539e+01 9.094046e-01 2.120951e+01 
1.170630e+01 1.396385e+00 3.393222e+01 
1.297380e+01 1.958333e+00 5.428675e+01 
1.389222e+01 2.507662e+00 8.685114e+01 
1.439836e+01 2.953325e+00 1.389495e+02 
1.450626e+01 3.241299e+00 2.222996e+02 
1.429673e+01 3.370296e+00 3.556480e+02 
1.387130e+01 3.368948e+00 5.689866e+02 
1.333382e+01 3.279039e+00 9.102982e+02 
1.277962e+01 3.143051e+00 1.456348e+03 
1.226541e+01 2.988223e+00 2.329952e+03 
1.184175e+01 2.839725e+00 3.727594e+03 
1.153747e+01 2.714059e+00 5.963623e+03 
1.135951e+01 2.620196e+00 9.540955e+03 
1.129702e+01 2.561448e+00 1.526418e+04 
1.132398e+01 2.535727e+00 2.442053e+04 
1.140678e+01 2.536748e+00 3.906940e+04 
1.151191e+01 2.555555e+00 6.250552e+04 
1.161429e+01 2.583249e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-22.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.603497e-02 5.259745e-08 1.000000e-05 
1.086322e-01 1.058803e-07 1.599859e-05 
1.376822e-01 2.155625e-07 2.559548e-05 
1.744406e-01 4.384122e-07 4.094915e-05 
2.193181e-01 8.712914e-07 6.551286e-05 
2.791008e-01 1.795658e-06 1.048113e-04 
3.505290e-01 3.557236e-06 1.676833e-04 
4.440269e-01 7.230522e-06 2.682696e-04 
5.623012e-01 1.468419e-05 4.291934e-04 
7.120015e-01 2.981177e-05 6.866488e-04 
9.002527e-01 6.026176e-05 1.098541e-03 
1.141836e+00 1.229603e-04 1.757511e-03 
1.441523e+00 2.474156e-04 2.811769e-03 
1.825593e+00 5.025601e-04 4.498433e-03 
2.312309e+00 1.021257e-03 7.196857e-03 
2.915992e+00 2.048290e-03 1.151395e-02 
3.694317e+00 4.165710e-03 1.842070e-02 
4.662309e+00 8.374879e-03 2.947052e-02 
5.895567e+00 1.693913e-02 4.714866e-02 
7.431476e+00 3.394406e-02 7.543120e-02 
9.350806e+00 6.767733e-02 1.206793e-01 
1.172377e+01 1.335580e-01 1.930698e-01 
1.462839e+01 2.599987e-01 3.088844e-01 
1.814899e+01 4.981627e-01 4.941713e-01 
2.222566e+01 9.197543e-01 7.906043e-01 
2.684891e+01 1.634699e+00 1.264855e+00 
3.171176e+01 2.728023e+00 2.023590e+00 
3.644281e+01 4.221048e+00 3.237458e+00 
4.053555e+01 5.977637e+00 5.179475e+00 
4.357777e+01 7.734363e+00 8.286428e+00 
4.532240e+01 9.189121e+00 1.325711e+01 
4.579384e+01 1.015670e+01 2.120951e+01 
4.521882e+01 1.061099e+01 3.393222e+01 
4.392898e+01 1.064287e+01 5.428675e+01 
4.227237e+01 1.039032e+01 8.685114e+01 
4.050515e+01 9.966323e+00 1.389495e+02 
3.887007e+01 9.483897e+00 2.222996e+02 
3.750288e+01 9.012319e+00 3.556480e+02 
3.648725e+01 8.601971e+00 5.689866e+02 
3.589107e+01 8.296652e+00 9.102982e+02 
3.564092e+01 8.094006e+00 1.456348e+03 
3.570036e+01 8.002294e+00 2.329952e+03 
3.594008e+01 7.995080e+00 3.727594e+03 
3.628807e+01 8.055992e+00 5.963623e+03 
3.660274e+01 8.137519e+00 9.540955e+03 
3.686450e+01 8.225702e+00 1.526418e+04 
3.703492e+01 8.298249e+00 2.442053e+04 
3.712677e+01 8.350773e+00 3.906940e+04 
3.715374e+01 8.381467e+00 6.250552e+04 
3.711946e+01 8.387647e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-220.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.625375e-03 5.299971e-10 1.000000e-05 
1.085432e-02 1.056204e-09 1.599859e-05 
1.363326e-02 2.092854e-09 2.559548e-05 
1.739693e-02 4.348683e-09 4.094915e-05 
2.183974e-02 8.603633e-09 6.551286e-05 
2.754616e-02 1.726327e-08 1.048113e-04 
3.501589e-02 3.545971e-08 1.676833e-04 
4.418077e-02 7.122616e-08 2.682696e-04 
5.629490e-02 1.473490e-07 4.291934e-04 
7.107415e-02 2.965344e-07 6.866488e-04 
9.000554e-02 6.022102e-07 1.098541e-03 
1.137553e-01 1.215782e-06 1.757511e-03 
1.434205e-01 2.436553e-06 2.811769e-03 
1.825280e-01 5.022637e-06 4.498433e-03 
2.301226e-01 1.006522e-05 7.196857e-03 
2.915865e-01 2.047627e-05 1.151395e-02 
3.701443e-01 4.188586e-05 1.842070e-02 
4.669173e-01 8.407816e-05 2.947052e-02 
5.903914e-01 1.699799e-04 4.714866e-02 
7.483539e-01 3.461952e-04 7.543120e-02 
9.470595e-01 7.017260e-04 1.206793e-01 
1.195775e+00 1.412675e-03 1.930698e-01 
1.507929e+00 2.833547e-03 3.088844e-01 
1.906463e+00 5.728202e-03 4.941713e-01 
2.401473e+00 1.145521e-02 7.906043e-01 
3.024780e+00 2.290992e-02 1.264855e+00 
3.791302e+00 4.517593e-02 2.023590e+00 
4.730096e+00 8.792332e-02 3.237458e+00 
5.853746e+00 1.672296e-01 5.179475e+00 
7.173695e+00 3.094641e-01 8.286428e+00 
8.641124e+00 5.455366e-01 1.325711e+01 
1.018096e+01 9.041744e-01 2.120951e+01 
1.166329e+01 1.387083e+00 3.393222e+01 
1.293416e+01 1.948605e+00 5.428675e+01 
1.385505e+01 2.497670e+00 8.685114e+01 
1.436530e+01 2.944339e+00 1.389495e+02 
1.447636e+01 3.233214e+00 2.222996e+02 
1.426478e+01 3.360727e+00 3.556480e+02 
1.384619e+01 3.362569e+00 5.689866e+02 
1.331125e+01 3.273763e+00 9.102982e+02 
1.275397e+01 3.136609e+00 1.456348e+03 
1.223944e+01 2.981935e+00 2.329952e+03 
1.181862e+01 2.834702e+00 3.727594e+03 
1.151772e+01 2.710325e+00 5.963623e+03 
1.133649e+01 2.615513e+00 9.540955e+03 
1.126768e+01 2.554842e+00 1.526418e+04 
1.129667e+01 2.529761e+00 2.442053e+04 
1.137785e+01 2.530216e+00 3.906940e+04 
1.148650e+01 2.550099e+00 6.250552e+04 
1.158321e+01 2.575844e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-221.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.354703e-03 4.838405e-10 1.000000e-05 
1.068134e-02 1.011081e-09 1.599859e-05 
1.371192e-02 2.138965e-09 2.559548e-05 
1.725492e-02 4.262342e-09 4.094915e-05 
2.155435e-02 8.308340e-09 6.551286e-05 
2.735051e-02 1.697483e-08 1.048113e-04 
3.503155e-02 3.566871e-08 1.676833e-04 
4.398150e-02 7.058615e-08 2.682696e-04 
5.577633e-02 1.439658e-07 4.291934e-04 
7.110688e-02 2.982941e-07 6.866488e-04 
8.955025e-02 5.958136e-07 1.098541e-03 
1.135260e-01 1.213937e-06 1.757511e-03 
1.437237e-01 2.463180e-06 2.811769e-03 
1.820931e-01 5.009487e-06 4.498433e-03 
2.303662e-01 1.014312e-05 7.196857e-03 
2.905752e-01 2.035607e-05 1.151395e-02 
3.683990e-01 4.148387e-05 1.842070e-02 
4.656427e-01 8.377052e-05 2.947052e-02 
5.887675e-01 1.693473e-04 4.714866e-02 
7.454546e-01 3.437422e-04 7.543120e-02 
9.412992e-01 6.921313e-04 1.206793e-01 
1.189237e+00 1.395947e-03 1.930698e-01 
1.504135e+00 2.824977e-03 3.088844e-01 
1.895717e+00 5.657483e-03 4.941713e-01 
2.392351e+00 1.137653e-02 7.906043e-01 
3.011893e+00 2.272089e-02 1.264855e+00 
3.776447e+00 4.484893e-02 2.023590e+00 
4.710412e+00 8.722232e-02 3.237458e+00 
5.834184e+00 1.662998e-01 5.179475e+00 
7.139062e+00 3.063791e-01 8.286428e+00 
8.607406e+00 5.415685e-01 1.325711e+01 
1.014544e+01 8.986453e-01 2.120951e+01 
1.162271e+01 1.378582e+00 3.393222e+01 
1.288996e+01 1.936956e+00 5.428675e+01 
1.381893e+01 2.488138e+00 8.685114e+01 
1.432509e+01 2.931653e+00 1.389495e+02 
1.444511e+01 3.224382e+00 2.222996e+02 
1.423973e+01 3.354601e+00 3.556480e+02 
1.381561e+01 3.353555e+00 5.689866e+02 
1.328497e+01 3.266827e+00 9.102982e+02 
1.272859e+01 3.130252e+00 1.456348e+03 
1.221794e+01 2.977278e+00 2.329952e+03 
1.179500e+01 2.829485e+00 3.727594e+03 
1.149307e+01 2.704963e+00 5.963623e+03 
1.131048e+01 2.609858e+00 9.540955e+03 
1.124585e+01 2.550578e+00 1.526418e+04 
1.127184e+01 2.524563e+00 2.442053e+04 
1.135020e+01 2.524079e+00 3.906940e+04 
1.145556e+01 2.542815e+00 6.250552e+04 
1.156042e+01 2.571179e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-222.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.346355e-03 4.845744e-10 1.000000e-05 
1.047820e-02 9.588046e-10 1.599859e-05 
1.340637e-02 2.008183e-09 2.559548e-05 
1.709008e-02 4.160082e-09 4.094915e-05 
2.187764e-02 8.727122e-09 6.551286e-05 
2.764861e-02 1.761529e-08 1.048113e-04 
3.500427e-02 3.574646e-08 1.676833e-04 
4.357733e-02 6.896869e-08 2.682696e-04 
5.550569e-02 1.425222e-07 4.291934e-04 
7.030819e-02 2.896597e-07 6.866488e-04 
8.958111e-02 5.991285e-07 1.098541e-03 
1.122642e-01 1.179219e-06 1.757511e-03 
1.429992e-01 2.437098e-06 2.811769e-03 
1.812361e-01 4.961439e-06 4.498433e-03 
2.284515e-01 9.937056e-06 7.196857e-03 
2.894861e-01 2.021913e-05 1.151395e-02 
3.664782e-01 4.102317e-05 1.842070e-02 
4.639253e-01 8.322188e-05 2.947052e-02 
5.847749e-01 1.666763e-04 4.714866e-02 
7.402795e-01 3.381562e-04 7.543120e-02 
9.369080e-01 6.855775e-04 1.206793e-01 
1.183751e+00 1.382943e-03 1.930698e-01 
1.494689e+00 2.784631e-03 3.088844e-01 
1.887085e+00 5.605781e-03 4.941713e-01 
2.383697e+00 1.130434e-02 7.906043e-01 
2.993535e+00 2.240892e-02 1.264855e+00 
3.759193e+00 4.443651e-02 2.023590e+00 
4.684849e+00 8.619759e-02 3.237458e+00 
5.803252e+00 1.644073e-01 5.179475e+00 
7.114859e+00 3.046162e-01 8.286428e+00 
8.574038e+00 5.376595e-01 1.325711e+01 
1.010459e+01 8.917440e-01 2.120951e+01 
1.157949e+01 1.369179e+00 3.393222e+01 
1.284894e+01 1.926601e+00 5.428675e+01 
1.377643e+01 2.475536e+00 8.685114e+01 
1.429053e+01 2.921812e+00 1.389495e+02 
1.440927e+01 3.213124e+00 2.222996e+02 
1.420807e+01 3.345093e+00 3.556480e+02 
1.379069e+01 3.347188e+00 5.689866e+02 
1.326266e+01 3.261603e+00 9.102982e+02 
1.270545e+01 3.124765e+00 1.456348e+03 
1.219420e+01 2.971767e+00 2.329952e+03 
1.177420e+01 2.825225e+00 3.727594e+03 
1.146584e+01 2.698729e+00 5.963623e+03 
1.128414e+01 2.604080e+00 9.540955e+03 
1.121838e+01 2.544522e+00 1.526418e+04 
1.124593e+01 2.519004e+00 2.442053e+04 
1.132465e+01 2.518597e+00 3.906940e+04 
1.143199e+01 2.537922e+00 6.250552e+04 
1.153438e+01 2.565411e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-223.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.457409e-03 5.064467e-10 1.000000e-05 
1.050016e-02 9.691925e-10 1.599859e-05 
1.349399e-02 2.057040e-09 2.559548e-05 
1.688142e-02 4.027619e-09 4.094915e-05 
2.137530e-02 8.176326e-09 6.551286e-05 
2.703316e-02 1.653912e-08 1.048113e-04 
3.469509e-02 3.496440e-08 1.676833e-04 
4.394551e-02 7.105023e-08 2.682696e-04 
5.522177e-02 1.409786e-07 4.291934e-04 
7.017974e-02 2.893727e-07 6.866488e-04 
8.897531e-02 5.897001e-07 1.098541e-03 
1.120060e-01 1.176378e-06 1.757511e-03 
1.419005e-01 2.392078e-06 2.811769e-03 
1.803024e-01 4.907153e-06 4.498433e-03 
2.279509e-01 9.916344e-06 7.196857e-03 
2.880907e-01 2.001792e-05 1.151395e-02 
3.639726e-01 4.036850e-05 1.842070e-02 
4.604457e-01 8.172983e-05 2.947052e-02 
5.838245e-01 1.666119e-04 4.714866e-02 
7.372308e-01 3.354996e-04 7.543120e-02 
9.330274e-01 6.801431e-04 1.206793e-01 
1.180303e+00 1.377065e-03 1.930698e-01 
1.490500e+00 2.773711e-03 3.088844e-01 
1.882018e+00 5.585742e-03 4.941713e-01 
2.370909e+00 1.117345e-02 7.906043e-01 
2.984458e+00 2.230530e-02 1.264855e+00 
3.742474e+00 4.404308e-02 2.023590e+00 
4.666780e+00 8.558493e-02 3.237458e+00 
5.784851e+00 1.635704e-01 5.179475e+00 
7.085734e+00 3.022262e-01 8.286428e+00 
8.538414e+00 5.333320e-01 1.325711e+01 
1.006694e+01 8.856511e-01 2.120951e+01 
1.154610e+01 1.363051e+00 3.393222e+01 
1.281506e+01 1.919159e+00 5.428675e+01 
1.374088e+01 2.466197e+00 8.685114e+01 
1.425895e+01 2.913445e+00 1.389495e+02 
1.437815e+01 3.204270e+00 2.222996e+02 
1.417981e+01 3.337266e+00 3.556480e+02 
1.376587e+01 3.340837e+00 5.689866e+02 
1.323593e+01 3.254407e+00 9.102982e+02 
1.268500e+01 3.120341e+00 1.456348e+03 
1.217473e+01 2.967822e+00 2.329952e+03 
1.175312e+01 2.820846e+00 3.727594e+03 
1.144389e+01 2.694213e+00 5.963623e+03 
1.126135e+01 2.599414e+00 9.540955e+03 
1.119627e+01 2.540134e+00 1.526418e+04 
1.121769e+01 2.512692e+00 2.442053e+04 
1.129951e+01 2.513229e+00 3.906940e+04 
1.140200e+01 2.530910e+00 6.250552e+04 
1.150717e+01 2.559237e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-224.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.363363e-03 4.919351e-10 1.000000e-05 
1.063743e-02 1.012220e-09 1.599859e-05 
1.351939e-02 2.077958e-09 2.559548e-05 
1.670182e-02 3.917928e-09 4.094915e-05 
2.137979e-02 8.218171e-09 6.551286e-05 
2.728234e-02 1.707693e-08 1.048113e-04 
3.427733e-02 3.386771e-08 1.676833e-04 
4.355579e-02 6.948686e-08 2.682696e-04 
5.532679e-02 1.424202e-07 4.291934e-04 
7.006308e-02 2.892232e-07 6.866488e-04 
8.785450e-02 5.702402e-07 1.098541e-03 
1.119325e-01 1.179328e-06 1.757511e-03 
1.411380e-01 2.364279e-06 2.811769e-03 
1.790370e-01 4.826107e-06 4.498433e-03 
2.258422e-01 9.686928e-06 7.196857e-03 
2.866036e-01 1.979789e-05 1.151395e-02 
3.625764e-01 4.008464e-05 1.842070e-02 
4.584084e-01 8.101138e-05 2.947052e-02 
5.815480e-01 1.654089e-04 4.714866e-02 
7.338839e-01 3.324349e-04 7.543120e-02 
9.270218e-01 6.700856e-04 1.206793e-01 
1.172480e+00 1.355920e-03 1.930698e-01 
1.484575e+00 2.753043e-03 3.088844e-01 
1.872062e+00 5.522205e-03 4.941713e-01 
2.360363e+00 1.107438e-02 7.906043e-01 
2.971286e+00 2.210973e-02 1.264855e+00 
3.721584e+00 4.350375e-02 2.023590e+00 
4.644983e+00 8.476812e-02 3.237458e+00 
5.760115e+00 1.621989e-01 5.179475e+00 
7.053614e+00 2.994584e-01 8.286428e+00 
8.502591e+00 5.289665e-01 1.325711e+01 
1.002656e+01 8.788568e-01 2.120951e+01 
1.150087e+01 1.352942e+00 3.393222e+01 
1.277138e+01 1.907645e+00 5.428675e+01 
1.370281e+01 2.455622e+00 8.685114e+01 
1.421956e+01 2.901046e+00 1.389495e+02 
1.434529e+01 3.194471e+00 2.222996e+02 
1.414931e+01 3.328261e+00 3.556480e+02 
1.373917e+01 3.333557e+00 5.689866e+02 
1.321465e+01 3.249575e+00 9.102982e+02 
1.266160e+01 3.114699e+00 1.456348e+03 
1.215102e+01 2.962273e+00 2.329952e+03 
1.173096e+01 2.816070e+00 3.727594e+03 
1.142377e+01 2.690282e+00 5.963623e+03 
1.123824e+01 2.594628e+00 9.540955e+03 
1.116900e+01 2.534104e+00 1.526418e+04 
1.119315e+01 2.507531e+00 2.442053e+04 
1.127383e+01 2.507672e+00 3.906940e+04 
1.137968e+01 2.526389e+00 6.250552e+04 
1.147628e+01 2.551821e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-225.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.404268e-03 5.014171e-10 1.000000e-05 
1.040659e-02 9.519726e-10 1.599859e-05 
1.338558e-02 2.025870e-09 2.559548e-05 
1.700545e-02 4.153976e-09 4.094915e-05 
2.151117e-02 8.407973e-09 6.551286e-05 
2.694963e-02 1.653323e-08 1.048113e-04 
3.456579e-02 3.488502e-08 1.676833e-04 
4.343587e-02 6.922216e-08 2.682696e-04 
5.529214e-02 1.427874e-07 4.291934e-04 
6.907998e-02 2.784560e-07 6.866488e-04 
8.812069e-02 5.780080e-07 1.098541e-03 
1.118321e-01 1.181408e-06 1.757511e-03 
1.410481e-01 2.370298e-06 2.811769e-03 
1.787643e-01 4.825530e-06 4.498433e-03 
2.261076e-01 9.764506e-06 7.196857e-03 
2.862064e-01 1.980370e-05 1.151395e-02 
3.621017e-01 4.010564e-05 1.842070e-02 
4.578992e-01 8.110213e-05 2.947052e-02 
5.780995e-01 1.632091e-04 4.714866e-02 
7.318639e-01 3.311688e-04 7.543120e-02 
9.252906e-01 6.693114e-04 1.206793e-01 
1.169173e+00 1.350476e-03 1.930698e-01 
1.477715e+00 2.727170e-03 3.088844e-01 
1.863103e+00 5.467586e-03 4.941713e-01 
2.351413e+00 1.099766e-02 7.906043e-01 
2.956637e+00 2.188145e-02 1.264855e+00 
3.706148e+00 4.315570e-02 2.023590e+00 
4.624899e+00 8.404474e-02 3.237458e+00 
5.734720e+00 1.607721e-01 5.179475e+00 
7.026281e+00 2.972905e-01 8.286428e+00 
8.469319e+00 5.250634e-01 1.325711e+01 
9.993188e+00 8.738322e-01 2.120951e+01 
1.146692e+01 1.346583e+00 3.393222e+01 
1.273265e+01 1.898147e+00 5.428675e+01 
1.366596e+01 2.445588e+00 8.685114e+01 
1.418965e+01 2.893445e+00 1.389495e+02 
1.431782e+01 3.187427e+00 2.222996e+02 
1.412095e+01 3.320299e+00 3.556480e+02 
1.371168e+01 3.325866e+00 5.689866e+02 
1.318869e+01 3.242649e+00 9.102982e+02 
1.263940e+01 3.109511e+00 1.456348e+03 
1.212873e+01 2.957232e+00 2.329952e+03 
1.170493e+01 2.809931e+00 3.727594e+03 
1.139835e+01 2.684585e+00 5.963623e+03 
1.121069e+01 2.588408e+00 9.540955e+03 
1.114604e+01 2.529415e+00 1.526418e+04 
1.116768e+01 2.502059e+00 2.442053e+04 
1.124439e+01 2.500889e+00 3.906940e+04 
1.135009e+01 2.519472e+00 6.250552e+04 
1.145468e+01 2.547475e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-226.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.111339e-03 4.527964e-10 1.000000e-05 
1.057181e-02 1.002474e-09 1.599859e-05 
1.331938e-02 2.004830e-09 2.559548e-05 
1.672630e-02 3.970313e-09 4.094915e-05 
2.105025e-02 7.914022e-09 6.551286e-05 
2.695140e-02 1.660999e-08 1.048113e-04 
3.416814e-02 3.384462e-08 1.676833e-04 
4.300348e-02 6.747399e-08 2.682696e-04 
5.460878e-02 1.381698e-07 4.291934e-04 
6.929268e-02 2.822851e-07 6.866488e-04 
8.754559e-02 5.692840e-07 1.098541e-03 
1.110945e-01 1.163334e-06 1.757511e-03 
1.408170e-01 2.369153e-06 2.811769e-03 
1.775256e-01 4.746923e-06 4.498433e-03 
2.252608e-01 9.698123e-06 7.196857e-03 
2.848947e-01 1.961948e-05 1.151395e-02 
3.591684e-01 3.931282e-05 1.842070e-02 
4.548763e-01 7.985986e-05 2.947052e-02 
5.755112e-01 1.617423e-04 4.714866e-02 
7.267414e-01 3.257049e-04 7.543120e-02 
9.206513e-01 6.622241e-04 1.206793e-01 
1.164989e+00 1.341963e-03 1.930698e-01 
1.470009e+00 2.696653e-03 3.088844e-01 
1.855175e+00 5.422052e-03 4.941713e-01 
2.336940e+00 1.084383e-02 7.906043e-01 
2.941258e+00 2.163741e-02 1.264855e+00 
3.692208e+00 4.285925e-02 2.023590e+00 
4.606179e+00 8.339491e-02 3.237458e+00 
5.712314e+00 1.595936e-01 5.179475e+00 
6.993892e+00 2.944898e-01 8.286428e+00 
8.439901e+00 5.218547e-01 1.325711e+01 
9.954228e+00 8.673823e-01 2.120951e+01 
1.142983e+01 1.339157e+00 3.393222e+01 
1.269443e+01 1.888827e+00 5.428675e+01 
1.363038e+01 2.436116e+00 8.685114e+01 
1.415382e+01 2.882783e+00 1.389495e+02 
1.428255e+01 3.176288e+00 2.222996e+02 
1.409607e+01 3.314062e+00 3.556480e+02 
1.368704e+01 3.319493e+00 5.689866e+02 
1.316517e+01 3.236772e+00 9.102982e+02 
1.261484e+01 3.103343e+00 1.456348e+03 
1.210435e+01 2.951385e+00 2.329952e+03 
1.168462e+01 2.805757e+00 3.727594e+03 
1.137505e+01 2.679567e+00 5.963623e+03 
1.118833e+01 2.583822e+00 9.540955e+03 
1.112160e+01 2.524242e+00 1.526418e+04 
1.114237e+01 2.496625e+00 2.442053e+04 
1.122166e+01 2.496242e+00 3.906940e+04 
1.132545e+01 2.514156e+00 6.250552e+04 
1.142263e+01 2.539637e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-227.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.187831e-03 4.677883e-10 1.000000e-05 
1.050827e-02 9.888642e-10 1.599859e-05 
1.303979e-02 1.889532e-09 2.559548e-05 
1.649692e-02 3.826054e-09 4.094915e-05 
2.133221e-02 8.272758e-09 6.551286e-05 
2.701759e-02 1.680672e-08 1.048113e-04 
3.411646e-02 3.384033e-08 1.676833e-04 
4.324294e-02 6.891098e-08 2.682696e-04 
5.438348e-02 1.370705e-07 4.291934e-04 
6.932259e-02 2.839014e-07 6.866488e-04 
8.670350e-02 5.554609e-07 1.098541e-03 
1.107325e-01 1.157096e-06 1.757511e-03 
1.391378e-01 2.295517e-06 2.811769e-03 
1.771277e-01 4.735932e-06 4.498433e-03 
2.234403e-01 9.506768e-06 7.196857e-03 
2.828404e-01 1.928308e-05 1.151395e-02 
3.579949e-01 3.910097e-05 1.842070e-02 
4.522358e-01 7.882442e-05 2.947052e-02 
5.722655e-01 1.597248e-04 4.714866e-02 
7.242008e-01 3.237267e-04 7.543120e-02 
9.178103e-01 6.590144e-04 1.206793e-01 
1.157045e+00 1.320517e-03 1.930698e-01 
1.463942e+00 2.675180e-03 3.088844e-01 
1.845483e+00 5.361126e-03 4.941713e-01 
2.330310e+00 1.079924e-02 7.906043e-01 
2.933300e+00 2.155677e-02 1.264855e+00 
3.675054e+00 4.245115e-02 2.023590e+00 
4.585528e+00 8.264058e-02 3.237458e+00 
5.688689e+00 1.583126e-01 5.179475e+00 
6.971387e+00 2.929180e-01 8.286428e+00 
8.406390e+00 5.178981e-01 1.325711e+01 
9.924838e+00 8.633351e-01 2.120951e+01 
1.138667e+01 1.329694e+00 3.393222e+01 
1.265608e+01 1.879425e+00 5.428675e+01 
1.359190e+01 2.425235e+00 8.685114e+01 
1.412033e+01 2.873271e+00 1.389495e+02 
1.425451e+01 3.168865e+00 2.222996e+02 
1.406673e+01 3.305526e+00 3.556480e+02 
1.365984e+01 3.311866e+00 5.689866e+02 
1.314240e+01 3.231191e+00 9.102982e+02 
1.259135e+01 3.097581e+00 1.456348e+03 
1.208488e+01 2.947347e+00 2.329952e+03 
1.165973e+01 2.799968e+00 3.727594e+03 
1.135127e+01 2.674371e+00 5.963623e+03 
1.116665e+01 2.579438e+00 9.540955e+03 
1.109287e+01 2.517699e+00 1.526418e+04 
1.111590e+01 2.490802e+00 2.442053e+04 
1.119333e+01 2.489782e+00 3.906940e+04 
1.129732e+01 2.507685e+00 6.250552e+04 
1.139855e+01 2.534428e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-228.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.196871e-03 4.714070e-10 1.000000e-05 
1.035160e-02 9.494551e-10 1.599859e-05 
1.294067e-02 1.854906e-09 2.559548e-05 
1.679308e-02 4.053616e-09 4.094915e-05 
2.084704e-02 7.755061e-09 6.551286e-05 
2.676014e-02 1.640276e-08 1.048113e-04 
3.374257e-02 3.288414e-08 1.676833e-04 
4.256951e-02 6.603098e-08 2.682696e-04 
5.423146e-02 1.365231e-07 4.291934e-04 
6.830227e-02 2.727456e-07 6.866488e-04 
8.720293e-02 5.676044e-07 1.098541e-03 
1.100578e-01 1.141080e-06 1.757511e-03 
1.384233e-01 2.270292e-06 2.811769e-03 
1.765761e-01 4.712492e-06 4.498433e-03 
2.233514e-01 9.537250e-06 7.196857e-03 
2.818753e-01 1.917043e-05 1.151395e-02 
3.563612e-01 3.873801e-05 1.842070e-02 
4.517404e-01 7.891167e-05 2.947052e-02 
5.693728e-01 1.580079e-04 4.714866e-02 
7.224330e-01 3.227771e-04 7.543120e-02 
9.107267e-01 6.467103e-04 1.206793e-01 
1.153826e+00 1.315291e-03 1.930698e-01 
1.458811e+00 2.658804e-03 3.088844e-01 
1.838458e+00 5.323458e-03 4.941713e-01 
2.317954e+00 1.067516e-02 7.906043e-01 
2.918626e+00 2.132831e-02 1.264855e+00 
3.662314e+00 4.219524e-02 2.023590e+00 
4.570346e+00 8.217963e-02 3.237458e+00 
5.665397e+00 1.570585e-01 5.179475e+00 
6.937852e+00 2.899748e-01 8.286428e+00 
8.376854e+00 5.146545e-01 1.325711e+01 
9.881685e+00 8.558151e-01 2.120951e+01 
1.134891e+01 1.322009e+00 3.393222e+01 
1.261561e+01 1.869130e+00 5.428675e+01 
1.355344e+01 2.414328e+00 8.685114e+01 
1.408276e+01 2.861638e+00 1.389495e+02 
1.422309e+01 3.159645e+00 2.222996e+02 
1.404080e+01 3.298681e+00 3.556480e+02 
1.363569e+01 3.305663e+00 5.689866e+02 
1.311557e+01 3.223790e+00 9.102982e+02 
1.257046e+01 3.092848e+00 1.456348e+03 
1.206131e+01 2.941755e+00 2.329952e+03 
1.164018e+01 2.796016e+00 3.727594e+03 
1.132893e+01 2.669631e+00 5.963623e+03 
1.114547e+01 2.575198e+00 9.540955e+03 
1.106844e+01 2.512497e+00 1.526418e+04 
1.108968e+01 2.485045e+00 2.442053e+04 
1.117144e+01 2.485372e+00 3.906940e+04 
1.127176e+01 2.502034e+00 6.250552e+04 
1.137420e+01 2.529114e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-229.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.016901e-03 4.429676e-10 1.000000e-05 
1.038349e-02 9.624605e-10 1.599859e-05 
1.293162e-02 1.859136e-09 2.559548e-05 
1.668078e-02 3.990265e-09 4.094915e-05 
2.091103e-02 7.861013e-09 6.551286e-05 
2.652297e-02 1.604053e-08 1.048113e-04 
3.390127e-02 3.349657e-08 1.676833e-04 
4.287119e-02 6.774064e-08 2.682696e-04 
5.362271e-02 1.325559e-07 4.291934e-04 
6.843530e-02 2.755456e-07 6.866488e-04 
8.608050e-02 5.483622e-07 1.098541e-03 
1.094430e-01 1.126983e-06 1.757511e-03 
1.386051e-01 2.289244e-06 2.811769e-03 
1.753918e-01 4.638562e-06 4.498433e-03 
2.211836e-01 9.302872e-06 7.196857e-03 
2.805253e-01 1.897918e-05 1.151395e-02 
3.550822e-01 3.849048e-05 1.842070e-02 
4.490191e-01 7.783406e-05 2.947052e-02 
5.670433e-01 1.567609e-04 4.714866e-02 
7.191004e-01 3.197268e-04 7.543120e-02 
9.092809e-01 6.464565e-04 1.206793e-01 
1.147832e+00 1.300578e-03 1.930698e-01 
1.451424e+00 2.630096e-03 3.088844e-01 
1.832560e+00 5.295478e-03 4.941713e-01 
2.310439e+00 1.061793e-02 7.906043e-01 
2.908298e+00 2.119494e-02 1.264855e+00 
3.646114e+00 4.181982e-02 2.023590e+00 
4.552705e+00 8.158545e-02 3.237458e+00 
5.635546e+00 1.552656e-01 5.179475e+00 
6.911922e+00 2.879722e-01 8.286428e+00 
8.341512e+00 5.103612e-01 1.325711e+01 
9.845685e+00 8.500866e-01 2.120951e+01 
1.131612e+01 1.315949e+00 3.393222e+01 
1.258150e+01 1.861410e+00 5.428675e+01 
1.351655e+01 2.404128e+00 8.685114e+01 
1.404951e+01 2.852164e+00 1.389495e+02 
1.418972e+01 3.149369e+00 2.222996e+02 
1.400962e+01 3.289134e+00 3.556480e+02 
1.361238e+01 3.299825e+00 5.689866e+02 
1.309126e+01 3.217473e+00 9.102982e+02 
1.254511e+01 3.086280e+00 1.456348e+03 
1.203836e+01 2.936372e+00 2.329952e+03 
1.161718e+01 2.790846e+00 3.727594e+03 
1.130681e+01 2.664945e+00 5.963623e+03 
1.112036e+01 2.569683e+00 9.540955e+03 
1.104915e+01 2.508895e+00 1.526418e+04 
1.106398e+01 2.479433e+00 2.442053e+04 
1.114709e+01 2.480155e+00 3.906940e+04 
1.124569e+01 2.496200e+00 6.250552e+04 
1.134783e+01 2.523110e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-23.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.235579e-02 4.823110e-08 1.000000e-05 
1.031861e-01 9.486545e-08 1.599859e-05 
1.311523e-01 1.947927e-07 2.559548e-05 
1.658615e-01 3.939867e-07 4.094915e-05 
2.091308e-01 7.897673e-07 6.551286e-05 
2.672189e-01 1.647582e-06 1.048113e-04 
3.374809e-01 3.318895e-06 1.676833e-04 
4.269479e-01 6.720034e-06 2.682696e-04 
5.402959e-01 1.361893e-05 4.291934e-04 
6.790623e-01 2.703827e-05 6.866488e-04 
8.637041e-01 5.563501e-05 1.098541e-03 
1.093058e+00 1.127687e-04 1.757511e-03 
1.379683e+00 2.267800e-04 2.811769e-03 
1.744972e+00 4.588223e-04 4.498433e-03 
2.209701e+00 9.317525e-04 7.196857e-03 
2.794540e+00 1.884794e-03 1.151395e-02 
3.526907e+00 3.789381e-03 1.842070e-02 
4.463361e+00 7.681673e-03 2.947052e-02 
5.628455e+00 1.540895e-02 4.714866e-02 
7.103212e+00 3.098732e-02 7.543120e-02 
8.936636e+00 6.175699e-02 1.206793e-01 
1.122724e+01 1.226098e-01 1.930698e-01 
1.401430e+01 2.389435e-01 3.088844e-01 
1.740149e+01 4.588925e-01 4.941713e-01 
2.133553e+01 8.500808e-01 7.906043e-01 
2.580349e+01 1.515667e+00 1.264855e+00 
3.055069e+01 2.546496e+00 2.023590e+00 
3.520955e+01 3.971449e+00 3.237458e+00 
3.930351e+01 5.678607e+00 5.179475e+00 
4.239962e+01 7.414373e+00 8.286428e+00 
4.422087e+01 8.871637e+00 1.325711e+01 
4.477894e+01 9.859303e+00 2.120951e+01 
4.431790e+01 1.035762e+01 3.393222e+01 
4.310812e+01 1.042244e+01 5.428675e+01 
4.150530e+01 1.019443e+01 8.685114e+01 
3.977911e+01 9.791711e+00 1.389495e+02 
3.815198e+01 9.318479e+00 2.222996e+02 
3.677977e+01 8.851908e+00 3.556480e+02 
3.577070e+01 8.449775e+00 5.689866e+02 
3.512720e+01 8.133567e+00 9.102982e+02 
3.486964e+01 7.931084e+00 1.456348e+03 
3.489338e+01 7.828602e+00 2.329952e+03 
3.513670e+01 7.821457e+00 3.727594e+03 
3.546094e+01 7.872757e+00 5.963623e+03 
3.577250e+01 7.951097e+00 9.540955e+03 
3.604051e+01 8.039502e+00 1.526418e+04 
3.622268e+01 8.114716e+00 2.442053e+04 
3.631482e+01 8.166573e+00 3.906940e+04 
3.632458e+01 8.191083e+00 6.250552e+04 
3.630593e+01 8.202648e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-230.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.205334e-03 4.770166e-10 1.000000e-05 
1.036755e-02 9.622163e-10 1.599859e-05 
1.288026e-02 1.845094e-09 2.559548e-05 
1.632936e-02 3.759693e-09 4.094915e-05 
2.104286e-02 8.045610e-09 6.551286e-05 
2.630481e-02 1.571631e-08 1.048113e-04 
3.373338e-02 3.314550e-08 1.676833e-04 
4.265155e-02 6.699610e-08 2.682696e-04 
5.346621e-02 1.319724e-07 4.291934e-04 
6.834933e-02 2.757072e-07 6.866488e-04 
8.566177e-02 5.427586e-07 1.098541e-03 
1.087772e-01 1.111372e-06 1.757511e-03 
1.380880e-01 2.273602e-06 2.811769e-03 
1.738191e-01 4.534615e-06 4.498433e-03 
2.200194e-01 9.196725e-06 7.196857e-03 
2.788829e-01 1.872921e-05 1.151395e-02 
3.541216e-01 3.834566e-05 1.842070e-02 
4.472134e-01 7.723461e-05 2.947052e-02 
5.663237e-01 1.568466e-04 4.714866e-02 
7.162982e-01 3.173832e-04 7.543120e-02 
9.037020e-01 6.374018e-04 1.206793e-01 
1.143940e+00 1.293009e-03 1.930698e-01 
1.445051e+00 2.606933e-03 3.088844e-01 
1.824968e+00 5.252751e-03 4.941713e-01 
2.298328e+00 1.049744e-02 7.906043e-01 
2.890356e+00 2.089598e-02 1.264855e+00 
3.630481e+00 4.146385e-02 2.023590e+00 
4.529911e+00 8.071625e-02 3.237458e+00 
5.614424e+00 1.541893e-01 5.179475e+00 
6.883175e+00 2.856207e-01 8.286428e+00 
8.306143e+00 5.060632e-01 1.325711e+01 
9.814206e+00 8.454773e-01 2.120951e+01 
1.127593e+01 1.307428e+00 3.393222e+01 
1.254069e+01 1.850923e+00 5.428675e+01 
1.347943e+01 2.393782e+00 8.685114e+01 
1.401826e+01 2.843667e+00 1.389495e+02 
1.416081e+01 3.141374e+00 2.222996e+02 
1.398178e+01 3.281245e+00 3.556480e+02 
1.358505e+01 3.292032e+00 5.689866e+02 
1.307176e+01 3.213253e+00 9.102982e+02 
1.252482e+01 3.081739e+00 1.456348e+03 
1.201552e+01 2.931005e+00 2.329952e+03 
1.159400e+01 2.785588e+00 3.727594e+03 
1.128513e+01 2.660387e+00 5.963623e+03 
1.109401e+01 2.563757e+00 9.540955e+03 
1.102480e+01 2.503684e+00 1.526418e+04 
1.103840e+01 2.473845e+00 2.442053e+04 
1.111722e+01 2.473150e+00 3.906940e+04 
1.122451e+01 2.491946e+00 6.250552e+04 
1.132393e+01 2.517910e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-231.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.978335e-03 4.404187e-10 1.000000e-05 
1.020475e-02 9.215853e-10 1.599859e-05 
1.298176e-02 1.897271e-09 2.559548e-05 
1.636197e-02 3.798706e-09 4.094915e-05 
2.089239e-02 7.908485e-09 6.551286e-05 
2.614494e-02 1.549858e-08 1.048113e-04 
3.327610e-02 3.195406e-08 1.676833e-04 
4.188308e-02 6.371547e-08 2.682696e-04 
5.308585e-02 1.297375e-07 4.291934e-04 
6.792855e-02 2.718231e-07 6.866488e-04 
8.518593e-02 5.360846e-07 1.098541e-03 
1.081183e-01 1.096045e-06 1.757511e-03 
1.369152e-01 2.225801e-06 2.811769e-03 
1.743740e-01 4.598087e-06 4.498433e-03 
2.205142e-01 9.299161e-06 7.196857e-03 
2.777637e-01 1.858506e-05 1.151395e-02 
3.512400e-01 3.757984e-05 1.842070e-02 
4.462138e-01 7.705138e-05 2.947052e-02 
5.617653e-01 1.537553e-04 4.714866e-02 
7.122868e-01 3.134377e-04 7.543120e-02 
8.992120e-01 6.306781e-04 1.206793e-01 
1.137061e+00 1.275347e-03 1.930698e-01 
1.437346e+00 2.576607e-03 3.088844e-01 
1.816714e+00 5.204316e-03 4.941713e-01 
2.287129e+00 1.038968e-02 7.906043e-01 
2.882586e+00 2.081762e-02 1.264855e+00 
3.610901e+00 4.097385e-02 2.023590e+00 
4.515414e+00 8.028808e-02 3.237458e+00 
5.595778e+00 1.533129e-01 5.179475e+00 
6.853802e+00 2.831921e-01 8.286428e+00 
8.273876e+00 5.023184e-01 1.325711e+01 
9.774711e+00 8.388600e-01 2.120951e+01 
1.123950e+01 1.300130e+00 3.393222e+01 
1.250919e+01 1.844204e+00 5.428675e+01 
1.344825e+01 2.386201e+00 8.685114e+01 
1.398426e+01 2.833735e+00 1.389495e+02 
1.413192e+01 3.133342e+00 2.222996e+02 
1.395731e+01 3.275022e+00 3.556480e+02 
1.356106e+01 3.285805e+00 5.689866e+02 
1.304496e+01 3.205769e+00 9.102982e+02 
1.250017e+01 3.075399e+00 1.456348e+03 
1.199366e+01 2.925984e+00 2.329952e+03 
1.157354e+01 2.781262e+00 3.727594e+03 
1.126125e+01 2.655080e+00 5.963623e+03 
1.107503e+01 2.560167e+00 9.540955e+03 
1.100177e+01 2.498871e+00 1.526418e+04 
1.101809e+01 2.469905e+00 2.442053e+04 
1.109470e+01 2.468489e+00 3.906940e+04 
1.119959e+01 2.486451e+00 6.250552e+04 
1.129494e+01 2.511001e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-232.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
8.125598e-03 4.672731e-10 1.000000e-05 
1.024374e-02 9.362262e-10 1.599859e-05 
1.296095e-02 1.896338e-09 2.559548e-05 
1.636049e-02 3.814116e-09 4.094915e-05 
2.064632e-02 7.665369e-09 6.551286e-05 
2.601336e-02 1.533184e-08 1.048113e-04 
3.299590e-02 3.128850e-08 1.676833e-04 
4.184124e-02 6.379972e-08 2.682696e-04 
5.291005e-02 1.290089e-07 4.291934e-04 
6.694096e-02 2.612650e-07 6.866488e-04 
8.525479e-02 5.397121e-07 1.098541e-03 
1.080291e-01 1.098065e-06 1.757511e-03 
1.372558e-01 2.252161e-06 2.811769e-03 
1.728386e-01 4.497076e-06 4.498433e-03 
2.194373e-01 9.203257e-06 7.196857e-03 
2.772610e-01 1.856437e-05 1.151395e-02 
3.507909e-01 3.759792e-05 1.842070e-02 
4.432288e-01 7.584228e-05 2.947052e-02 
5.593512e-01 1.524385e-04 4.714866e-02 
7.085908e-01 3.099196e-04 7.543120e-02 
8.965529e-01 6.278045e-04 1.206793e-01 
1.134876e+00 1.273492e-03 1.930698e-01 
1.433064e+00 2.564694e-03 3.088844e-01 
1.806699e+00 5.140874e-03 4.941713e-01 
2.281488e+00 1.035750e-02 7.906043e-01 
2.870981e+00 2.065601e-02 1.264855e+00 
3.597000e+00 4.067703e-02 2.023590e+00 
4.490788e+00 7.932335e-02 3.237458e+00 
5.570413e+00 1.518882e-01 5.179475e+00 
6.827205e+00 2.811018e-01 8.286428e+00 
8.247529e+00 4.996221e-01 1.325711e+01 
9.741006e+00 8.336761e-01 2.120951e+01 
1.119857e+01 1.291336e+00 3.393222e+01 
1.246730e+01 1.833227e+00 5.428675e+01 
1.340887e+01 2.374727e+00 8.685114e+01 
1.395356e+01 2.825438e+00 1.389495e+02 
1.409956e+01 3.123473e+00 2.222996e+02 
1.392740e+01 3.266005e+00 3.556480e+02 
1.353645e+01 3.279246e+00 5.689866e+02 
1.302121e+01 3.199610e+00 9.102982e+02 
1.247853e+01 3.070259e+00 1.456348e+03 
1.197572e+01 2.922410e+00 2.329952e+03 
1.155356e+01 2.777081e+00 3.727594e+03 
1.124133e+01 2.651068e+00 5.963623e+03 
1.105286e+01 2.555538e+00 9.540955e+03 
1.097337e+01 2.492352e+00 1.526418e+04 
1.099519e+01 2.465130e+00 2.442053e+04 
1.106965e+01 2.462999e+00 3.906940e+04 
1.117276e+01 2.480319e+00 6.250552e+04 
1.127011e+01 2.505459e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-233.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.873461e-03 4.269430e-10 1.000000e-05 
1.026661e-02 9.465721e-10 1.599859e-05 
1.265013e-02 1.770752e-09 2.559548e-05 
1.642915e-02 3.878988e-09 4.094915e-05 
2.048612e-02 7.520594e-09 6.551286e-05 
2.598282e-02 1.534375e-08 1.048113e-04 
3.309193e-02 3.169855e-08 1.676833e-04 
4.178187e-02 6.380236e-08 2.682696e-04 
5.303237e-02 1.304657e-07 4.291934e-04 
6.684476e-02 2.612616e-07 6.866488e-04 
8.459156e-02 5.294863e-07 1.098541e-03 
1.073736e-01 1.082845e-06 1.757511e-03 
1.358593e-01 2.193526e-06 2.811769e-03 
1.726555e-01 4.502122e-06 4.498433e-03 
2.186352e-01 9.141939e-06 7.196857e-03 
2.751054e-01 1.821289e-05 1.151395e-02 
3.490782e-01 3.720961e-05 1.842070e-02 
4.423878e-01 7.573640e-05 2.947052e-02 
5.574904e-01 1.515727e-04 4.714866e-02 
7.051763e-01 3.067774e-04 7.543120e-02 
8.914530e-01 6.198120e-04 1.206793e-01 
1.128811e+00 1.258586e-03 1.930698e-01 
1.425087e+00 2.532974e-03 3.088844e-01 
1.798466e+00 5.092756e-03 4.941713e-01 
2.270595e+00 1.025382e-02 7.906043e-01 
2.858577e+00 2.047714e-02 1.264855e+00 
3.580818e+00 4.030301e-02 2.023590e+00 
4.478172e+00 7.899213e-02 3.237458e+00 
5.551025e+00 1.509477e-01 5.179475e+00 
6.806821e+00 2.797646e-01 8.286428e+00 
8.214449e+00 4.957238e-01 1.325711e+01 
9.710145e+00 8.291861e-01 2.120951e+01 
1.116395e+01 1.284600e+00 3.393222e+01 
1.242865e+01 1.823549e+00 5.428675e+01 
1.337295e+01 2.364841e+00 8.685114e+01 
1.391767e+01 2.814467e+00 1.389495e+02 
1.407240e+01 3.116260e+00 2.222996e+02 
1.389899e+01 3.257714e+00 3.556480e+02 
1.351233e+01 3.272891e+00 5.689866e+02 
1.300197e+01 3.195421e+00 9.102982e+02 
1.245703e+01 3.065148e+00 1.456348e+03 
1.195068e+01 2.916152e+00 2.329952e+03 
1.152837e+01 2.771063e+00 3.727594e+03 
1.121979e+01 2.646501e+00 5.963623e+03 
1.103070e+01 2.550898e+00 9.540955e+03 
1.095488e+01 2.488937e+00 1.526418e+04 
1.097050e+01 2.459777e+00 2.442053e+04 
1.104504e+01 2.457632e+00 3.906940e+04 
1.114448e+01 2.473700e+00 6.250552e+04 
1.124715e+01 2.500520e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-234.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.993244e-03 4.486441e-10 1.000000e-05 
1.003223e-02 8.870034e-10 1.599859e-05 
1.282016e-02 1.851030e-09 2.559548e-05 
1.640348e-02 3.877404e-09 4.094915e-05 
2.051909e-02 7.589394e-09 6.551286e-05 
2.580594e-02 1.509704e-08 1.048113e-04 
3.273060e-02 3.080312e-08 1.676833e-04 
4.196859e-02 6.493905e-08 2.682696e-04 
5.300502e-02 1.308230e-07 4.291934e-04 
6.715794e-02 2.660881e-07 6.866488e-04 
8.496457e-02 5.388242e-07 1.098541e-03 
1.065048e-01 1.061308e-06 1.757511e-03 
1.348887e-01 2.156063e-06 2.811769e-03 
1.710857e-01 4.399238e-06 4.498433e-03 
2.170088e-01 8.977809e-06 7.196857e-03 
2.752355e-01 1.831701e-05 1.151395e-02 
3.474577e-01 3.685127e-05 1.842070e-02 
4.401262e-01 7.490083e-05 2.947052e-02 
5.567770e-01 1.516394e-04 4.714866e-02 
7.040027e-01 3.065578e-04 7.543120e-02 
8.903709e-01 6.202063e-04 1.206793e-01 
1.123764e+00 1.247105e-03 1.930698e-01 
1.420696e+00 2.520390e-03 3.088844e-01 
1.794385e+00 5.079830e-03 4.941713e-01 
2.261242e+00 1.017103e-02 7.906043e-01 
2.844391e+00 2.026028e-02 1.264855e+00 
3.571464e+00 4.015837e-02 2.023590e+00 
4.457962e+00 7.826058e-02 3.237458e+00 
5.524439e+00 1.494251e-01 5.179475e+00 
6.777004e+00 2.772781e-01 8.286428e+00 
8.183603e+00 4.922186e-01 1.325711e+01 
9.672958e+00 8.231221e-01 2.120951e+01 
1.112662e+01 1.276959e+00 3.393222e+01 
1.239373e+01 1.815357e+00 5.428675e+01 
1.333936e+01 2.356021e+00 8.685114e+01 
1.388291e+01 2.804026e+00 1.389495e+02 
1.404270e+01 3.107695e+00 2.222996e+02 
1.387662e+01 3.252451e+00 3.556480e+02 
1.348781e+01 3.266308e+00 5.689866e+02 
1.297645e+01 3.188420e+00 9.102982e+02 
1.243827e+01 3.061134e+00 1.456348e+03 
1.193148e+01 2.912063e+00 2.329952e+03 
1.150977e+01 2.767325e+00 3.727594e+03 
1.119766e+01 2.641720e+00 5.963623e+03 
1.100692e+01 2.545724e+00 9.540955e+03 
1.092867e+01 2.483075e+00 1.526418e+04 
1.094181e+01 2.453140e+00 2.442053e+04 
1.101956e+01 2.451972e+00 3.906940e+04 
1.111905e+01 2.467993e+00 6.250552e+04 
1.122032e+01 2.494276e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-235.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.898603e-03 4.347460e-10 1.000000e-05 
1.001389e-02 8.859174e-10 1.599859e-05 
1.285256e-02 1.873067e-09 2.559548e-05 
1.605612e-02 3.651798e-09 4.094915e-05 
2.059880e-02 7.710999e-09 6.551286e-05 
2.581582e-02 1.517899e-08 1.048113e-04 
3.276963e-02 3.104556e-08 1.676833e-04 
4.170750e-02 6.400701e-08 2.682696e-04 
5.221089e-02 1.255649e-07 4.291934e-04 
6.610130e-02 2.548093e-07 6.866488e-04 
8.384107e-02 5.199433e-07 1.098541e-03 
1.065521e-01 1.067264e-06 1.757511e-03 
1.347415e-01 2.158198e-06 2.811769e-03 
1.708242e-01 4.397806e-06 4.498433e-03 
2.158795e-01 8.876145e-06 7.196857e-03 
2.736707e-01 1.808333e-05 1.151395e-02 
3.468276e-01 3.680778e-05 1.842070e-02 
4.383813e-01 7.432979e-05 2.947052e-02 
5.526435e-01 1.489209e-04 4.714866e-02 
7.001642e-01 3.028594e-04 7.543120e-02 
8.858560e-01 6.134294e-04 1.206793e-01 
1.120674e+00 1.242128e-03 1.930698e-01 
1.413087e+00 2.490708e-03 3.088844e-01 
1.785389e+00 5.025188e-03 4.941713e-01 
2.248350e+00 1.004079e-02 7.906043e-01 
2.831665e+00 2.007484e-02 1.264855e+00 
3.552809e+00 3.970114e-02 2.023590e+00 
4.436335e+00 7.745583e-02 3.237458e+00 
5.503671e+00 1.483711e-01 5.179475e+00 
6.752397e+00 2.754215e-01 8.286428e+00 
8.149482e+00 4.881337e-01 1.325711e+01 
9.638802e+00 8.177993e-01 2.120951e+01 
1.109549e+01 1.271323e+00 3.393222e+01 
1.236092e+01 1.807990e+00 5.428675e+01 
1.330205e+01 2.345420e+00 8.685114e+01 
1.385415e+01 2.796600e+00 1.389495e+02 
1.400922e+01 3.097125e+00 2.222996e+02 
1.384630e+01 3.243114e+00 3.556480e+02 
1.346210e+01 3.259126e+00 5.689866e+02 
1.295472e+01 3.183072e+00 9.102982e+02 
1.241510e+01 3.055296e+00 1.456348e+03 
1.191087e+01 2.907422e+00 2.329952e+03 
1.148615e+01 2.761816e+00 3.727594e+03 
1.117593e+01 2.637053e+00 5.963623e+03 
1.098619e+01 2.541508e+00 9.540955e+03 
1.090672e+01 2.478538e+00 1.526418e+04 
1.092160e+01 2.449171e+00 2.442053e+04 
1.099647e+01 2.447064e+00 3.906940e+04 
1.109931e+01 2.464122e+00 6.250552e+04 
1.119630e+01 2.488953e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-236.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.807628e-03 4.216831e-10 1.000000e-05 
1.015473e-02 9.277557e-10 1.599859e-05 
1.260390e-02 1.773960e-09 2.559548e-05 
1.599654e-02 3.626659e-09 4.094915e-05 
2.039176e-02 7.512643e-09 6.551286e-05 
2.588029e-02 1.535806e-08 1.048113e-04 
3.280854e-02 3.128885e-08 1.676833e-04 
4.129884e-02 6.240833e-08 2.682696e-04 
5.223738e-02 1.262913e-07 4.291934e-04 
6.599612e-02 2.546740e-07 6.866488e-04 
8.375889e-02 5.206219e-07 1.098541e-03 
1.065254e-01 1.071002e-06 1.757511e-03 
1.338621e-01 2.125222e-06 2.811769e-03 
1.692808e-01 4.297894e-06 4.498433e-03 
2.158713e-01 8.912897e-06 7.196857e-03 
2.722676e-01 1.788239e-05 1.151395e-02 
3.440804e-01 3.609297e-05 1.842070e-02 
4.350779e-01 7.297130e-05 2.947052e-02 
5.519313e-01 1.489770e-04 4.714866e-02 
6.979301e-01 3.012458e-04 7.543120e-02 
8.822031e-01 6.084496e-04 1.206793e-01 
1.113314e+00 1.222999e-03 1.930698e-01 
1.406343e+00 2.465662e-03 3.088844e-01 
1.777294e+00 4.978220e-03 4.941713e-01 
2.241630e+00 9.993267e-03 7.906043e-01 
2.817610e+00 1.986147e-02 1.264855e+00 
3.538195e+00 3.937951e-02 2.023590e+00 
4.420693e+00 7.696305e-02 3.237458e+00 
5.483592e+00 1.473708e-01 5.179475e+00 
6.723057e+00 2.729929e-01 8.286428e+00 
8.122866e+00 4.853648e-01 1.325711e+01 
9.606948e+00 8.130334e-01 2.120951e+01 
1.105558e+01 1.262810e+00 3.393222e+01 
1.231844e+01 1.796692e+00 5.428675e+01 
1.326887e+01 2.336719e+00 8.685114e+01 
1.382203e+01 2.787430e+00 1.389495e+02 
1.397984e+01 3.088644e+00 2.222996e+02 
1.382208e+01 3.236843e+00 3.556480e+02 
1.343761e+01 3.252494e+00 5.689866e+02 
1.292972e+01 3.176242e+00 9.102982e+02 
1.239155e+01 3.049277e+00 1.456348e+03 
1.188707e+01 2.901562e+00 2.329952e+03 
1.146708e+01 2.757879e+00 3.727594e+03 
1.115422e+01 2.632376e+00 5.963623e+03 
1.095970e+01 2.535437e+00 9.540955e+03 
1.088177e+01 2.473042e+00 1.526418e+04 
1.089685e+01 2.443749e+00 2.442053e+04 
1.097312e+01 2.442057e+00 3.906940e+04 
1.107558e+01 2.458940e+00 6.250552e+04 
1.117371e+01 2.484087e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-237.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.973665e-03 4.510651e-10 1.000000e-05 
1.010205e-02 9.172620e-10 1.599859e-05 
1.278932e-02 1.861263e-09 2.559548e-05 
1.610402e-02 3.715935e-09 4.094915e-05 
2.009905e-02 7.224236e-09 6.551286e-05 
2.543752e-02 1.464501e-08 1.048113e-04 
3.246034e-02 3.043158e-08 1.676833e-04 
4.120327e-02 6.223868e-08 2.682696e-04 
5.249785e-02 1.287330e-07 4.291934e-04 
6.599055e-02 2.556884e-07 6.866488e-04 
8.381233e-02 5.238293e-07 1.098541e-03 
1.053992e-01 1.041787e-06 1.757511e-03 
1.331041e-01 2.098173e-06 2.811769e-03 
1.687911e-01 4.278754e-06 4.498433e-03 
2.144083e-01 8.769919e-06 7.196857e-03 
2.712713e-01 1.776173e-05 1.151395e-02 
3.434058e-01 3.603311e-05 1.842070e-02 
4.327065e-01 7.208879e-05 2.947052e-02 
5.483456e-01 1.467113e-04 4.714866e-02 
6.941546e-01 2.976391e-04 7.543120e-02 
8.790929e-01 6.045873e-04 1.206793e-01 
1.109486e+00 1.215554e-03 1.930698e-01 
1.401940e+00 2.452914e-03 3.088844e-01 
1.768184e+00 4.922831e-03 4.941713e-01 
2.230564e+00 9.887694e-03 7.906043e-01 
2.806690e+00 1.971441e-02 1.264855e+00 
3.522221e+00 3.901276e-02 2.023590e+00 
4.400933e+00 7.625610e-02 3.237458e+00 
5.455912e+00 1.457640e-01 5.179475e+00 
6.699729e+00 2.712856e-01 8.286428e+00 
8.092145e+00 4.818707e-01 1.325711e+01 
9.575959e+00 8.084690e-01 2.120951e+01 
1.102038e+01 1.255818e+00 3.393222e+01 
1.228699e+01 1.789824e+00 5.428675e+01 
1.323093e+01 2.325761e+00 8.685114e+01 
1.378590e+01 2.776187e+00 1.389495e+02 
1.395380e+01 3.081865e+00 2.222996e+02 
1.379480e+01 3.228977e+00 3.556480e+02 
1.341403e+01 3.246272e+00 5.689866e+02 
1.291042e+01 3.171917e+00 9.102982e+02 
1.237100e+01 3.044460e+00 1.456348e+03 
1.186799e+01 2.897451e+00 2.329952e+03 
1.144826e+01 2.754008e+00 3.727594e+03 
1.113223e+01 2.627589e+00 5.963623e+03 
1.093787e+01 2.530837e+00 9.540955e+03 
1.086346e+01 2.469623e+00 1.526418e+04 
1.087339e+01 2.438723e+00 2.442053e+04 
1.094838e+01 2.436589e+00 3.906940e+04 
1.104946e+01 2.452957e+00 6.250552e+04 
1.115012e+01 2.478873e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-238.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.959226e-03 4.505120e-10 1.000000e-05 
9.829813e-03 8.486520e-10 1.599859e-05 
1.250807e-02 1.748496e-09 2.559548e-05 
1.596016e-02 3.632499e-09 4.094915e-05 
2.036342e-02 7.544766e-09 6.551286e-05 
2.527012e-02 1.441835e-08 1.048113e-04 
3.246272e-02 3.056671e-08 1.676833e-04 
4.093897e-02 6.130625e-08 2.682696e-04 
5.190250e-02 1.249277e-07 4.291934e-04 
6.589604e-02 2.556656e-07 6.866488e-04 
8.319922e-02 5.145794e-07 1.098541e-03 
1.049817e-01 1.033798e-06 1.757511e-03 
1.336127e-01 2.131272e-06 2.811769e-03 
1.680548e-01 4.240822e-06 4.498433e-03 
2.128223e-01 8.612924e-06 7.196857e-03 
2.706053e-01 1.770564e-05 1.151395e-02 
3.406828e-01 3.533121e-05 1.842070e-02 
4.314666e-01 7.177237e-05 2.947052e-02 
5.475129e-01 1.466600e-04 4.714866e-02 
6.919121e-01 2.960073e-04 7.543120e-02 
8.730695e-01 5.947441e-04 1.206793e-01 
1.105929e+00 1.208977e-03 1.930698e-01 
1.395000e+00 2.426861e-03 3.088844e-01 
1.761971e+00 4.891646e-03 4.941713e-01 
2.220844e+00 9.800119e-03 7.906043e-01 
2.799348e+00 1.964226e-02 1.264855e+00 
3.511461e+00 3.881847e-02 2.023590e+00 
4.386853e+00 7.584240e-02 3.237458e+00 
5.439836e+00 1.450799e-01 5.179475e+00 
6.674376e+00 2.693330e-01 8.286428e+00 
8.064990e+00 4.789954e-01 1.325711e+01 
9.540757e+00 8.028648e-01 2.120951e+01 
1.098290e+01 1.248071e+00 3.393222e+01 
1.225232e+01 1.781628e+00 5.428675e+01 
1.319682e+01 2.316564e+00 8.685114e+01 
1.375680e+01 2.768470e+00 1.389495e+02 
1.392125e+01 3.071664e+00 2.222996e+02 
1.376580e+01 3.220207e+00 3.556480e+02 
1.338818e+01 3.238925e+00 5.689866e+02 
1.288729e+01 3.165864e+00 9.102982e+02 
1.235009e+01 3.039471e+00 1.456348e+03 
1.184516e+01 2.891912e+00 2.329952e+03 
1.142545e+01 2.748725e+00 3.727594e+03 
1.111077e+01 2.622961e+00 5.963623e+03 
1.092050e+01 2.527645e+00 9.540955e+03 
1.084023e+01 2.464637e+00 1.526418e+04 
1.085158e+01 2.434200e+00 2.442053e+04 
1.092511e+01 2.431576e+00 3.906940e+04 
1.102314e+01 2.446897e+00 6.250552e+04 
1.112469e+01 2.473031e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-239.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.854631e-03 4.348027e-10 1.000000e-05 
9.855846e-03 8.590066e-10 1.599859e-05 
1.270074e-02 1.838239e-09 2.559548e-05 
1.587554e-02 3.590047e-09 4.094915e-05 
2.023367e-02 7.432565e-09 6.551286e-05 
2.527327e-02 1.448436e-08 1.048113e-04 
3.219062e-02 2.992975e-08 1.676833e-04 
4.089429e-02 6.136248e-08 2.682696e-04 
5.193043e-02 1.256553e-07 4.291934e-04 
6.577977e-02 2.553832e-07 6.866488e-04 
8.232375e-02 5.006003e-07 1.098541e-03 
1.051836e-01 1.044142e-06 1.757511e-03 
1.328349e-01 2.103069e-06 2.811769e-03 
1.681789e-01 4.268081e-06 4.498433e-03 
2.131372e-01 8.687567e-06 7.196857e-03 
2.687322e-01 1.741335e-05 1.151395e-02 
3.400026e-01 3.526756e-05 1.842070e-02 
4.291618e-01 7.092509e-05 2.947052e-02 
5.431069e-01 1.437493e-04 4.714866e-02 
6.892237e-01 2.937994e-04 7.543120e-02 
8.710823e-01 5.931728e-04 1.206793e-01 
1.098445e+00 1.189578e-03 1.930698e-01 
1.391554e+00 2.419032e-03 3.088844e-01 
1.753947e+00 4.845379e-03 4.941713e-01 
2.212074e+00 9.725100e-03 7.906043e-01 
2.785241e+00 1.942803e-02 1.264855e+00 
3.492300e+00 3.834688e-02 2.023590e+00 
4.364323e+00 7.499331e-02 3.237458e+00 
5.417326e+00 1.438838e-01 5.179475e+00 
6.646885e+00 2.671241e-01 8.286428e+00 
8.036075e+00 4.758077e-01 1.325711e+01 
9.506187e+00 7.974095e-01 2.120951e+01 
1.094722e+01 1.240893e+00 3.393222e+01 
1.221375e+01 1.771842e+00 5.428675e+01 
1.316707e+01 2.309368e+00 8.685114e+01 
1.372178e+01 2.757718e+00 1.389495e+02 
1.389368e+01 3.064011e+00 2.222996e+02 
1.373995e+01 3.213002e+00 3.556480e+02 
1.336282e+01 3.231782e+00 5.689866e+02 
1.286302e+01 3.159270e+00 9.102982e+02 
1.232798e+01 3.033967e+00 1.456348e+03 
1.182458e+01 2.887199e+00 2.329952e+03 
1.140575e+01 2.744508e+00 3.727594e+03 
1.109187e+01 2.619166e+00 5.963623e+03 
1.089834e+01 2.522908e+00 9.540955e+03 
1.081626e+01 2.459402e+00 1.526418e+04 
1.082689e+01 2.428753e+00 2.442053e+04 
1.090098e+01 2.426271e+00 3.906940e+04 
1.099945e+01 2.441681e+00 6.250552e+04 
1.109902e+01 2.467096e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-24.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.910778e-02 4.460524e-08 1.000000e-05 
9.889696e-02 8.715195e-08 1.599859e-05 
1.257662e-01 1.792341e-07 2.559548e-05 
1.578719e-01 3.545220e-07 4.094915e-05 
2.020898e-01 7.436380e-07 6.551286e-05 
2.552671e-01 1.498696e-06 1.048113e-04 
3.215655e-01 2.995973e-06 1.676833e-04 
4.062337e-01 6.040291e-06 2.682696e-04 
5.175155e-01 1.248824e-05 4.291934e-04 
6.528579e-01 2.507201e-05 6.866488e-04 
8.273761e-01 5.103230e-05 1.098541e-03 
1.048656e+00 1.039058e-04 1.757511e-03 
1.326182e+00 2.101637e-04 2.811769e-03 
1.673271e+00 4.221438e-04 4.498433e-03 
2.116498e+00 8.543475e-04 7.196857e-03 
2.678722e+00 1.732191e-03 1.151395e-02 
3.387479e+00 3.503426e-03 1.842070e-02 
4.281002e+00 7.072609e-03 2.947052e-02 
5.396639e+00 1.417241e-02 4.714866e-02 
6.814669e+00 2.855041e-02 7.543120e-02 
8.573193e+00 5.688997e-02 1.206793e-01 
1.075571e+01 1.124738e-01 1.930698e-01 
1.345722e+01 2.207136e-01 3.088844e-01 
1.669722e+01 4.228871e-01 4.941713e-01 
2.053366e+01 7.902678e-01 7.906043e-01 
2.486293e+01 1.413571e+00 1.264855e+00 
2.949083e+01 2.386899e+00 2.023590e+00 
3.406872e+01 3.746686e+00 3.237458e+00 
3.813923e+01 5.398735e+00 5.179475e+00 
4.126884e+01 7.105596e+00 8.286428e+00 
4.317110e+01 8.567833e+00 1.325711e+01 
4.383587e+01 9.586429e+00 2.120951e+01 
4.344935e+01 1.010869e+01 3.393222e+01 
4.232985e+01 1.021179e+01 5.428675e+01 
4.078273e+01 1.000898e+01 8.685114e+01 
3.909433e+01 9.625814e+00 1.389495e+02 
3.748726e+01 9.165965e+00 2.222996e+02 
3.611932e+01 8.707017e+00 3.556480e+02 
3.509561e+01 8.305488e+00 5.689866e+02 
3.444065e+01 7.989769e+00 9.102982e+02 
3.415114e+01 7.779600e+00 1.456348e+03 
3.416108e+01 7.673389e+00 2.329952e+03 
3.437096e+01 7.654743e+00 3.727594e+03 
3.468363e+01 7.700492e+00 5.963623e+03 
3.499195e+01 7.775714e+00 9.540955e+03 
3.525662e+01 7.861187e+00 1.526418e+04 
3.544252e+01 7.936326e+00 2.442053e+04 
3.553331e+01 7.986936e+00 3.906940e+04 
3.555743e+01 8.016029e+00 6.250552e+04 
3.554768e+01 8.030651e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-240.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.806115e-03 4.285810e-10 1.000000e-05 
9.724289e-03 8.285175e-10 1.599859e-05 
1.260231e-02 1.803343e-09 2.559548e-05 
1.591396e-02 3.631307e-09 4.094915e-05 
2.007696e-02 7.291582e-09 6.551286e-05 
2.551131e-02 1.495982e-08 1.048113e-04 
3.228491e-02 3.031984e-08 1.676833e-04 
4.052246e-02 5.995368e-08 2.682696e-04 
5.136626e-02 1.221131e-07 4.291934e-04 
6.526584e-02 2.504877e-07 6.866488e-04 
8.268861e-02 5.094083e-07 1.098541e-03 
1.046216e-01 1.031795e-06 1.757511e-03 
1.321123e-01 2.077592e-06 2.811769e-03 
1.665179e-01 4.160204e-06 4.498433e-03 
2.117789e-01 8.558187e-06 7.196857e-03 
2.669097e-01 1.713285e-05 1.151395e-02 
3.379966e-01 3.479197e-05 1.842070e-02 
4.275476e-01 7.042118e-05 2.947052e-02 
5.410921e-01 1.427502e-04 4.714866e-02 
6.856695e-01 2.904879e-04 7.543120e-02 
8.678995e-01 5.891485e-04 1.206793e-01 
1.094814e+00 1.182744e-03 1.930698e-01 
1.383927e+00 2.389430e-03 3.088844e-01 
1.746279e+00 4.802104e-03 4.941713e-01 
2.204475e+00 9.665414e-03 7.906043e-01 
2.774295e+00 1.928001e-02 1.264855e+00 
3.480468e+00 3.811647e-02 2.023590e+00 
4.351517e+00 7.464310e-02 3.237458e+00 
5.392224e+00 1.424841e-01 5.179475e+00 
6.619181e+00 2.648904e-01 8.286428e+00 
8.003444e+00 4.719721e-01 1.325711e+01 
9.476208e+00 7.930625e-01 2.120951e+01 
1.091164e+01 1.233733e+00 3.393222e+01 
1.218166e+01 1.764634e+00 5.428675e+01 
1.312799e+01 2.297784e+00 8.685114e+01 
1.369345e+01 2.750319e+00 1.389495e+02 
1.386622e+01 3.056383e+00 2.222996e+02 
1.371397e+01 3.205695e+00 3.556480e+02 
1.334246e+01 3.227012e+00 5.689866e+02 
1.284198e+01 3.154097e+00 9.102982e+02 
1.230998e+01 3.030125e+00 1.456348e+03 
1.180409e+01 2.882500e+00 2.329952e+03 
1.138160e+01 2.738716e+00 3.727594e+03 
1.107045e+01 2.614516e+00 5.963623e+03 
1.087617e+01 2.518151e+00 9.540955e+03 
1.079147e+01 2.453895e+00 1.526418e+04 
1.080294e+01 2.423526e+00 2.442053e+04 
1.087505e+01 2.420377e+00 3.906940e+04 
1.097572e+01 2.436433e+00 6.250552e+04 
1.107546e+01 2.461843e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-241.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.776942e-03 4.255597e-10 1.000000e-05 
9.873533e-03 8.708667e-10 1.599859e-05 
1.260768e-02 1.813175e-09 2.559548e-05 
1.551866e-02 3.381399e-09 4.094915e-05 
2.016554e-02 7.419315e-09 6.551286e-05 
2.539055e-02 1.480984e-08 1.048113e-04 
3.219647e-02 3.019667e-08 1.676833e-04 
4.048129e-02 6.002017e-08 2.682696e-04 
5.134518e-02 1.224710e-07 4.291934e-04 
6.445249e-02 2.422443e-07 6.866488e-04 
8.247937e-02 5.076575e-07 1.098541e-03 
1.042129e-01 1.024001e-06 1.757511e-03 
1.320840e-01 2.084908e-06 2.811769e-03 
1.666859e-01 4.190194e-06 4.498433e-03 
2.100584e-01 8.386089e-06 7.196857e-03 
2.666165e-01 1.714760e-05 1.151395e-02 
3.367895e-01 3.456393e-05 1.842070e-02 
4.264685e-01 7.018052e-05 2.947052e-02 
5.406358e-01 1.429825e-04 4.714866e-02 
6.831111e-01 2.884451e-04 7.543120e-02 
8.619570e-01 5.795348e-04 1.206793e-01 
1.090921e+00 1.175046e-03 1.930698e-01 
1.376647e+00 2.361720e-03 3.088844e-01 
1.738352e+00 4.756726e-03 4.941713e-01 
2.195094e+00 9.582269e-03 7.906043e-01 
2.765275e+00 1.917186e-02 1.264855e+00 
3.464395e+00 3.774713e-02 2.023590e+00 
4.331300e+00 7.391337e-02 3.237458e+00 
5.376073e+00 1.417876e-01 5.179475e+00 
6.598089e+00 2.634381e-01 8.286428e+00 
7.969716e+00 4.679478e-01 1.325711e+01 
9.444198e+00 7.882131e-01 2.120951e+01 
1.087734e+01 1.226971e+00 3.393222e+01 
1.214098e+01 1.753959e+00 5.428675e+01 
1.309600e+01 2.289478e+00 8.685114e+01 
1.366239e+01 2.741504e+00 1.389495e+02 
1.383773e+01 3.048181e+00 2.222996e+02 
1.369007e+01 3.199413e+00 3.556480e+02 
1.331852e+01 3.220490e+00 5.689866e+02 
1.282188e+01 3.149312e+00 9.102982e+02 
1.228634e+01 3.023945e+00 1.456348e+03 
1.178349e+01 2.877734e+00 2.329952e+03 
1.136553e+01 2.735737e+00 3.727594e+03 
1.104986e+01 2.610126e+00 5.963623e+03 
1.085323e+01 2.513133e+00 9.540955e+03 
1.077361e+01 2.450560e+00 1.526418e+04 
1.078270e+01 2.419456e+00 2.442053e+04 
1.085522e+01 2.416422e+00 3.906940e+04 
1.095074e+01 2.430765e+00 6.250552e+04 
1.105454e+01 2.457451e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-242.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.712941e-03 4.168620e-10 1.000000e-05 
9.797635e-03 8.544685e-10 1.599859e-05 
1.234045e-02 1.707360e-09 2.559548e-05 
1.585674e-02 3.622213e-09 4.094915e-05 
1.981814e-02 7.071655e-09 6.551286e-05 
2.519938e-02 1.453791e-08 1.048113e-04 
3.167486e-02 2.887197e-08 1.676833e-04 
4.062319e-02 6.090522e-08 2.682696e-04 
5.140054e-02 1.233774e-07 4.291934e-04 
6.452001e-02 2.440147e-07 6.866488e-04 
8.202565e-02 5.013975e-07 1.098541e-03 
1.030775e-01 9.950062e-07 1.757511e-03 
1.310501e-01 2.044780e-06 2.811769e-03 
1.659387e-01 4.151248e-06 4.498433e-03 
2.105443e-01 8.479452e-06 7.196857e-03 
2.654800e-01 1.699950e-05 1.151395e-02 
3.354888e-01 3.430677e-05 1.842070e-02 
4.244819e-01 6.949144e-05 2.947052e-02 
5.369994e-01 1.406981e-04 4.714866e-02 
6.806095e-01 2.864713e-04 7.543120e-02 
8.584335e-01 5.748315e-04 1.206793e-01 
1.088030e+00 1.170563e-03 1.930698e-01 
1.372867e+00 2.352024e-03 3.088844e-01 
1.735217e+00 4.750630e-03 4.941713e-01 
2.183539e+00 9.470866e-03 7.906043e-01 
2.748705e+00 1.890747e-02 1.264855e+00 
3.455211e+00 3.760207e-02 2.023590e+00 
4.315890e+00 7.342856e-02 3.237458e+00 
5.353328e+00 1.405726e-01 5.179475e+00 
6.567109e+00 2.608174e-01 8.286428e+00 
7.940878e+00 4.647662e-01 1.325711e+01 
9.411513e+00 7.831924e-01 2.120951e+01 
1.084700e+01 1.221464e+00 3.393222e+01 
1.210947e+01 1.746936e+00 5.428675e+01 
1.306373e+01 2.281014e+00 8.685114e+01 
1.362989e+01 2.731921e+00 1.389495e+02 
1.380666e+01 3.038604e+00 2.222996e+02 
1.366112e+01 3.190526e+00 3.556480e+02 
1.329151e+01 3.212459e+00 5.689866e+02 
1.279680e+01 3.142275e+00 9.102982e+02 
1.226783e+01 3.019846e+00 1.456348e+03 
1.176536e+01 2.873884e+00 2.329952e+03 
1.134356e+01 2.730673e+00 3.727594e+03 
1.102789e+01 2.605260e+00 5.963623e+03 
1.083053e+01 2.508178e+00 9.540955e+03 
1.074972e+01 2.445305e+00 1.526418e+04 
1.076116e+01 2.414963e+00 2.442053e+04 
1.083274e+01 2.411602e+00 3.906940e+04 
1.093210e+01 2.427146e+00 6.250552e+04 
1.102617e+01 2.450572e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-243.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.713120e-03 4.186136e-10 1.000000e-05 
9.767455e-03 8.500948e-10 1.599859e-05 
1.247223e-02 1.769929e-09 2.559548e-05 
1.560823e-02 3.468838e-09 4.094915e-05 
1.985834e-02 7.144171e-09 6.551286e-05 
2.482670e-02 1.395982e-08 1.048113e-04 
3.177962e-02 2.927989e-08 1.676833e-04 
4.010351e-02 5.883969e-08 2.682696e-04 
5.084686e-02 1.199267e-07 4.291934e-04 
6.444516e-02 2.441713e-07 6.866488e-04 
8.165707e-02 4.967127e-07 1.098541e-03 
1.033170e-01 1.006097e-06 1.757511e-03 
1.299449e-01 2.001720e-06 2.811769e-03 
1.651032e-01 4.105751e-06 4.498433e-03 
2.082534e-01 8.239576e-06 7.196857e-03 
2.635338e-01 1.669709e-05 1.151395e-02 
3.350965e-01 3.432784e-05 1.842070e-02 
4.241645e-01 6.962214e-05 2.947052e-02 
5.360247e-01 1.405115e-04 4.714866e-02 
6.778014e-01 2.841091e-04 7.543120e-02 
8.553101e-01 5.709286e-04 1.206793e-01 
1.082705e+00 1.158225e-03 1.930698e-01 
1.366993e+00 2.331555e-03 3.088844e-01 
1.726427e+00 4.698130e-03 4.941713e-01 
2.175046e+00 9.399407e-03 7.906043e-01 
2.742557e+00 1.885811e-02 1.264855e+00 
3.436230e+00 3.713864e-02 2.023590e+00 
4.297442e+00 7.278930e-02 3.237458e+00 
5.333061e+00 1.395512e-01 5.179475e+00 
6.544136e+00 2.591391e-01 8.286428e+00 
7.919129e+00 4.627969e-01 1.325711e+01 
9.373883e+00 7.769748e-01 2.120951e+01 
1.081134e+01 1.214236e+00 3.393222e+01 
1.207093e+01 1.737081e+00 5.428675e+01 
1.302987e+01 2.271773e+00 8.685114e+01 
1.359671e+01 2.721961e+00 1.389495e+02 
1.377932e+01 3.030924e+00 2.222996e+02 
1.363685e+01 3.183986e+00 3.556480e+02 
1.327213e+01 3.208073e+00 5.689866e+02 
1.277454e+01 3.136476e+00 9.102982e+02 
1.224670e+01 3.014653e+00 1.456348e+03 
1.174556e+01 2.869383e+00 2.329952e+03 
1.132335e+01 2.726206e+00 3.727594e+03 
1.101035e+01 2.601849e+00 5.963623e+03 
1.081277e+01 2.504787e+00 9.540955e+03 
1.072535e+01 2.439886e+00 1.526418e+04 
1.073407e+01 2.408702e+00 2.442053e+04 
1.080551e+01 2.405250e+00 3.906940e+04 
1.090311e+01 2.420144e+00 6.250552e+04 
1.100516e+01 2.446123e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-244.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.749150e-03 4.262544e-10 1.000000e-05 
9.544506e-03 7.964656e-10 1.599859e-05 
1.224399e-02 1.681417e-09 2.559548e-05 
1.568965e-02 3.537909e-09 4.094915e-05 
1.964090e-02 6.940505e-09 6.551286e-05 
2.514013e-02 1.455490e-08 1.048113e-04 
3.141933e-02 2.841173e-08 1.676833e-04 
3.992583e-02 5.830004e-08 2.682696e-04 
5.055521e-02 1.183599e-07 4.291934e-04 
6.434201e-02 2.440007e-07 6.866488e-04 
8.101667e-02 4.871141e-07 1.098541e-03 
1.027497e-01 9.936879e-07 1.757511e-03 
1.294820e-01 1.988554e-06 2.811769e-03 
1.642012e-01 4.055448e-06 4.498433e-03 
2.087714e-01 8.335366e-06 7.196857e-03 
2.638690e-01 1.682984e-05 1.151395e-02 
3.334999e-01 3.397874e-05 1.842070e-02 
4.209501e-01 6.833137e-05 2.947052e-02 
5.322947e-01 1.381648e-04 4.714866e-02 
6.736165e-01 2.800268e-04 7.543120e-02 
8.510436e-01 5.647418e-04 1.206793e-01 
1.078701e+00 1.150136e-03 1.930698e-01 
1.360979e+00 2.310381e-03 3.088844e-01 
1.717994e+00 4.648666e-03 4.941713e-01 
2.166394e+00 9.325845e-03 7.906043e-01 
2.726537e+00 1.860588e-02 1.264855e+00 
3.425495e+00 3.694224e-02 2.023590e+00 
4.280149e+00 7.220857e-02 3.237458e+00 
5.309556e+00 1.382779e-01 5.179475e+00 
6.520168e+00 2.573418e-01 8.286428e+00 
7.888059e+00 4.592230e-01 1.325711e+01 
9.345936e+00 7.730812e-01 2.120951e+01 
1.077246e+01 1.205969e+00 3.393222e+01 
1.203537e+01 1.728396e+00 5.428675e+01 
1.299634e+01 2.262657e+00 8.685114e+01 
1.356699e+01 2.713714e+00 1.389495e+02 
1.374909e+01 3.021712e+00 2.222996e+02 
1.361359e+01 3.177929e+00 3.556480e+02 
1.324797e+01 3.201356e+00 5.689866e+02 
1.275633e+01 3.132461e+00 9.102982e+02 
1.222417e+01 3.008858e+00 1.456348e+03 
1.172727e+01 2.865436e+00 2.329952e+03 
1.130529e+01 2.722478e+00 3.727594e+03 
1.098703e+01 2.596506e+00 5.963623e+03 
1.078967e+01 2.499671e+00 9.540955e+03 
1.070517e+01 2.435775e+00 1.526418e+04 
1.071306e+01 2.404345e+00 2.442053e+04 
1.078572e+01 2.401263e+00 3.906940e+04 
1.088154e+01 2.415542e+00 6.250552e+04 
1.098131e+01 2.440711e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-245.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.724311e-03 4.238988e-10 1.000000e-05 
9.805626e-03 8.671795e-10 1.599859e-05 
1.216380e-02 1.655353e-09 2.559548e-05 
1.556778e-02 3.470267e-09 4.094915e-05 
1.951430e-02 6.835053e-09 6.551286e-05 
2.462096e-02 1.372770e-08 1.048113e-04 
3.172335e-02 2.936435e-08 1.676833e-04 
3.995947e-02 5.868703e-08 2.682696e-04 
5.034512e-02 1.173695e-07 4.291934e-04 
6.383363e-02 2.392391e-07 6.866488e-04 
8.095583e-02 4.880093e-07 1.098541e-03 
1.026029e-01 9.934887e-07 1.757511e-03 
1.295892e-01 2.001664e-06 2.811769e-03 
1.641934e-01 4.071490e-06 4.498433e-03 
2.066897e-01 8.121660e-06 7.196857e-03 
2.626991e-01 1.667505e-05 1.151395e-02 
3.319664e-01 3.364951e-05 1.842070e-02 
4.200820e-01 6.818777e-05 2.947052e-02 
5.298522e-01 1.368301e-04 4.714866e-02 
6.715984e-01 2.786546e-04 7.543120e-02 
8.476169e-01 5.602337e-04 1.206793e-01 
1.073432e+00 1.138009e-03 1.930698e-01 
1.355213e+00 2.290485e-03 3.088844e-01 
1.713127e+00 4.628130e-03 4.941713e-01 
2.161329e+00 9.298432e-03 7.906043e-01 
2.715485e+00 1.845571e-02 1.264855e+00 
3.409314e+00 3.657023e-02 2.023590e+00 
4.261142e+00 7.154187e-02 3.237458e+00 
5.286729e+00 1.370583e-01 5.179475e+00 
6.493197e+00 2.551931e-01 8.286428e+00 
7.854849e+00 4.552843e-01 1.325711e+01 
9.315045e+00 7.684709e-01 2.120951e+01 
1.074138e+01 1.200180e+00 3.393222e+01 
1.200260e+01 1.720797e+00 5.428675e+01 
1.296252e+01 2.253378e+00 8.685114e+01 
1.353291e+01 2.703233e+00 1.389495e+02 
1.372456e+01 3.015428e+00 2.222996e+02 
1.358750e+01 3.170403e+00 3.556480e+02 
1.322320e+01 3.194314e+00 5.689866e+02 
1.273456e+01 3.126826e+00 9.102982e+02 
1.220433e+01 3.004147e+00 1.456348e+03 
1.170392e+01 2.859552e+00 2.329952e+03 
1.128527e+01 2.718043e+00 3.727594e+03 
1.096992e+01 2.593205e+00 5.963623e+03 
1.076768e+01 2.494897e+00 9.540955e+03 
1.068275e+01 2.430943e+00 1.526418e+04 
1.068950e+01 2.399173e+00 2.442053e+04 
1.075968e+01 2.395266e+00 3.906940e+04 
1.085805e+01 2.410301e+00 6.250552e+04 
1.095929e+01 2.435894e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-246.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.652598e-03 4.138840e-10 1.000000e-05 
9.530582e-03 7.994849e-10 1.599859e-05 
1.218382e-02 1.670332e-09 2.559548e-05 
1.547942e-02 3.425436e-09 4.094915e-05 
1.945577e-02 6.801389e-09 6.551286e-05 
2.460600e-02 1.375863e-08 1.048113e-04 
3.122830e-02 2.812529e-08 1.676833e-04 
3.937225e-02 5.636675e-08 2.682696e-04 
5.032426e-02 1.177022e-07 4.291934e-04 
6.363794e-02 2.380131e-07 6.866488e-04 
8.063377e-02 4.841765e-07 1.098541e-03 
1.013235e-01 9.606916e-07 1.757511e-03 
1.289724e-01 1.981273e-06 2.811769e-03 
1.623366e-01 3.950980e-06 4.498433e-03 
2.066941e-01 8.155331e-06 7.196857e-03 
2.612419e-01 1.646603e-05 1.151395e-02 
3.309041e-01 3.346354e-05 1.842070e-02 
4.183362e-01 6.761603e-05 2.947052e-02 
5.291660e-01 1.368553e-04 4.714866e-02 
6.672566e-01 2.744007e-04 7.543120e-02 
8.462127e-01 5.597280e-04 1.206793e-01 
1.067633e+00 1.124235e-03 1.930698e-01 
1.351661e+00 2.281791e-03 3.088844e-01 
1.706105e+00 4.590092e-03 4.941713e-01 
2.148605e+00 9.172481e-03 7.906043e-01 
2.708532e+00 1.838874e-02 1.264855e+00 
3.398492e+00 3.637015e-02 2.023590e+00 
4.244785e+00 7.100819e-02 3.237458e+00 
5.268094e+00 1.361619e-01 5.179475e+00 
6.468499e+00 2.533089e-01 8.286428e+00 
7.833445e+00 4.533533e-01 1.325711e+01 
9.277037e+00 7.621541e-01 2.120951e+01 
1.070835e+01 1.193754e+00 3.393222e+01 
1.196992e+01 1.713216e+00 5.428675e+01 
1.292777e+01 2.243642e+00 8.685114e+01 
1.350541e+01 2.696043e+00 1.389495e+02 
1.369605e+01 3.007038e+00 2.222996e+02 
1.356176e+01 3.163015e+00 3.556480e+02 
1.320005e+01 3.188024e+00 5.689866e+02 
1.271063e+01 3.120200e+00 9.102982e+02 
1.218644e+01 3.000221e+00 1.456348e+03 
1.168491e+01 2.855289e+00 2.329952e+03 
1.126275e+01 2.712711e+00 3.727594e+03 
1.094739e+01 2.588088e+00 5.963623e+03 
1.074974e+01 2.491406e+00 9.540955e+03 
1.066089e+01 2.426274e+00 1.526418e+04 
1.066659e+01 2.394188e+00 2.442053e+04 
1.073673e+01 2.390238e+00 3.906940e+04 
1.083865e+01 2.406377e+00 6.250552e+04 
1.093444e+01 2.430124e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-247.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.522000e-03 3.946516e-10 1.000000e-05 
9.543774e-03 8.060728e-10 1.599859e-05 
1.214282e-02 1.660246e-09 2.559548e-05 
1.546962e-02 3.432837e-09 4.094915e-05 
1.957415e-02 6.954450e-09 6.551286e-05 
2.457484e-02 1.376214e-08 1.048113e-04 
3.103110e-02 2.770802e-08 1.676833e-04 
3.934389e-02 5.647367e-08 2.682696e-04 
5.011984e-02 1.167463e-07 4.291934e-04 
6.310889e-02 2.330697e-07 6.866488e-04 
8.048675e-02 4.834903e-07 1.098541e-03 
1.014117e-01 9.671181e-07 1.757511e-03 
1.279725e-01 1.943417e-06 2.811769e-03 
1.617047e-01 3.920892e-06 4.498433e-03 
2.052006e-01 8.012263e-06 7.196857e-03 
2.608981e-01 1.646776e-05 1.151395e-02 
3.286133e-01 3.290657e-05 1.842070e-02 
4.170803e-01 6.728123e-05 2.947052e-02 
5.269353e-01 1.356811e-04 4.714866e-02 
6.649742e-01 2.726983e-04 7.543120e-02 
8.435125e-01 5.566398e-04 1.206793e-01 
1.063518e+00 1.115799e-03 1.930698e-01 
1.345492e+00 2.259837e-03 3.088844e-01 
1.699389e+00 4.554521e-03 4.941713e-01 
2.140723e+00 9.108718e-03 7.906043e-01 
2.697216e+00 1.823291e-02 1.264855e+00 
3.384091e+00 3.605535e-02 2.023590e+00 
4.227207e+00 7.041353e-02 3.237458e+00 
5.245973e+00 1.349970e-01 5.179475e+00 
6.448397e+00 2.519552e-01 8.286428e+00 
7.800159e+00 4.493995e-01 1.325711e+01 
9.246201e+00 7.575461e-01 2.120951e+01 
1.067177e+01 1.186188e+00 3.393222e+01 
1.193545e+01 1.704898e+00 5.428675e+01 
1.289846e+01 2.236395e+00 8.685114e+01 
1.347387e+01 2.686777e+00 1.389495e+02 
1.366441e+01 2.996991e+00 2.222996e+02 
1.353751e+01 3.156360e+00 3.556480e+02 
1.317654e+01 3.181532e+00 5.689866e+02 
1.268905e+01 3.114599e+00 9.102982e+02 
1.216581e+01 2.995140e+00 1.456348e+03 
1.166588e+01 2.851002e+00 2.329952e+03 
1.124270e+01 2.708230e+00 3.727594e+03 
1.092760e+01 2.583866e+00 5.963623e+03 
1.073088e+01 2.487606e+00 9.540955e+03 
1.064268e+01 2.422741e+00 1.526418e+04 
1.064499e+01 2.389605e+00 2.442053e+04 
1.071764e+01 2.386435e+00 3.906940e+04 
1.081324e+01 2.400480e+00 6.250552e+04 
1.091059e+01 2.424672e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-248.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.614199e-03 4.109994e-10 1.000000e-05 
9.678742e-03 8.441609e-10 1.599859e-05 
1.224899e-02 1.711076e-09 2.559548e-05 
1.522200e-02 3.283850e-09 4.094915e-05 
1.942517e-02 6.824378e-09 6.551286e-05 
2.459202e-02 1.384686e-08 1.048113e-04 
3.129893e-02 2.854677e-08 1.676833e-04 
3.915776e-02 5.590134e-08 2.682696e-04 
4.971997e-02 1.144357e-07 4.291934e-04 
6.270587e-02 2.295587e-07 6.866488e-04 
7.967281e-02 4.708686e-07 1.098541e-03 
1.011398e-01 9.632428e-07 1.757511e-03 
1.273456e-01 1.922750e-06 2.811769e-03 
1.615387e-01 3.924656e-06 4.498433e-03 
2.043505e-01 7.945129e-06 7.196857e-03 
2.583266e-01 1.605033e-05 1.151395e-02 
3.274143e-01 3.267945e-05 1.842070e-02 
4.149408e-01 6.651933e-05 2.947052e-02 
5.254836e-01 1.351075e-04 4.714866e-02 
6.622593e-01 2.704623e-04 7.543120e-02 
8.375230e-01 5.470727e-04 1.206793e-01 
1.060148e+00 1.109700e-03 1.930698e-01 
1.339770e+00 2.240155e-03 3.088844e-01 
1.692293e+00 4.515908e-03 4.941713e-01 
2.133535e+00 9.053710e-03 7.906043e-01 
2.688211e+00 1.812375e-02 1.264855e+00 
3.373711e+00 3.586844e-02 2.023590e+00 
4.211635e+00 6.991848e-02 3.237458e+00 
5.229331e+00 1.342510e-01 5.179475e+00 
6.426031e+00 2.503365e-01 8.286428e+00 
7.777832e+00 4.472990e-01 1.325711e+01 
9.214848e+00 7.528079e-01 2.120951e+01 
1.064432e+01 1.181502e+00 3.393222e+01 
1.190040e+01 1.696332e+00 5.428675e+01 
1.286512e+01 2.227250e+00 8.685114e+01 
1.344231e+01 2.677466e+00 1.389495e+02 
1.363982e+01 2.990574e+00 2.222996e+02 
1.351299e+01 3.149535e+00 3.556480e+02 
1.315218e+01 3.174600e+00 5.689866e+02 
1.267045e+01 3.110309e+00 9.102982e+02 
1.214287e+01 2.989086e+00 1.456348e+03 
1.164875e+01 2.847415e+00 2.329952e+03 
1.122319e+01 2.703925e+00 3.727594e+03 
1.090626e+01 2.579114e+00 5.963623e+03 
1.070897e+01 2.482812e+00 9.540955e+03 
1.062165e+01 2.418304e+00 1.526418e+04 
1.062668e+01 2.386047e+00 2.442053e+04 
1.069426e+01 2.381246e+00 3.906940e+04 
1.079164e+01 2.395814e+00 6.250552e+04 
1.088657e+01 2.419150e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-249.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.546398e-03 4.017310e-10 1.000000e-05 
9.589395e-03 8.243086e-10 1.599859e-05 
1.216749e-02 1.683912e-09 2.559548e-05 
1.524120e-02 3.309590e-09 4.094915e-05 
1.951241e-02 6.944626e-09 6.551286e-05 
2.457784e-02 1.387866e-08 1.048113e-04 
3.068647e-02 2.701201e-08 1.676833e-04 
3.909633e-02 5.586303e-08 2.682696e-04 
4.930481e-02 1.120429e-07 4.291934e-04 
6.256816e-02 2.289691e-07 6.866488e-04 
7.929576e-02 4.660870e-07 1.098541e-03 
1.007011e-01 9.545978e-07 1.757511e-03 
1.276132e-01 1.942696e-06 2.811769e-03 
1.608666e-01 3.891502e-06 4.498433e-03 
2.044717e-01 7.991370e-06 7.196857e-03 
2.588110e-01 1.620587e-05 1.151395e-02 
3.272501e-01 3.276186e-05 1.842070e-02 
4.121998e-01 6.547275e-05 2.947052e-02 
5.219528e-01 1.329363e-04 4.714866e-02 
6.617924e-01 2.709785e-04 7.543120e-02 
8.342373e-01 5.428389e-04 1.206793e-01 
1.057752e+00 1.106633e-03 1.930698e-01 
1.332997e+00 2.215249e-03 3.088844e-01 
1.684117e+00 4.468711e-03 4.941713e-01 
2.126020e+00 8.994437e-03 7.906043e-01 
2.672194e+00 1.787359e-02 1.264855e+00 
3.356744e+00 3.547235e-02 2.023590e+00 
4.194615e+00 6.935149e-02 3.237458e+00 
5.206192e+00 1.330086e-01 5.179475e+00 
6.400869e+00 2.483940e-01 8.286428e+00 
7.749212e+00 4.441303e-01 1.325711e+01 
9.189159e+00 7.494045e-01 2.120951e+01 
1.060761e+01 1.173873e+00 3.393222e+01 
1.186651e+01 1.688206e+00 5.428675e+01 
1.283271e+01 2.218509e+00 8.685114e+01 
1.341517e+01 2.670356e+00 1.389495e+02 
1.360993e+01 2.981362e+00 2.222996e+02 
1.348631e+01 3.141572e+00 3.556480e+02 
1.313261e+01 3.169958e+00 5.689866e+02 
1.264660e+01 3.103644e+00 9.102982e+02 
1.212393e+01 2.984660e+00 1.456348e+03 
1.162630e+01 2.841792e+00 2.329952e+03 
1.120620e+01 2.700485e+00 3.727594e+03 
1.088603e+01 2.574716e+00 5.963623e+03 
1.068736e+01 2.478100e+00 9.540955e+03 
1.059665e+01 2.412603e+00 1.526418e+04 
1.060454e+01 2.381267e+00 2.442053e+04 
1.066948e+01 2.375594e+00 3.906940e+04 
1.076891e+01 2.390763e+00 6.250552e+04 
1.086609e+01 2.414784e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-25.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.557639e-02 4.051496e-08 1.000000e-05 
9.541170e-02 8.151957e-08 1.599859e-05 
1.205372e-01 1.643691e-07 2.559548e-05 
1.531932e-01 3.374239e-07 4.094915e-05 
1.942236e-01 6.876434e-07 6.551286e-05 
2.447498e-01 1.376020e-06 1.048113e-04 
3.090519e-01 2.770462e-06 1.676833e-04 
3.906673e-01 5.596030e-06 2.682696e-04 
4.943899e-01 1.134145e-05 4.291934e-04 
6.277379e-01 2.321650e-05 6.866488e-04 
7.937946e-01 4.694497e-05 1.098541e-03 
1.001761e+00 9.435428e-05 1.757511e-03 
1.270412e+00 1.924470e-04 2.811769e-03 
1.603423e+00 3.869308e-04 4.498433e-03 
2.036393e+00 7.926697e-04 7.196857e-03 
2.570045e+00 1.593530e-03 1.151395e-02 
3.245242e+00 3.208695e-03 1.842070e-02 
4.107504e+00 6.507259e-03 2.947052e-02 
5.180585e+00 1.305947e-02 4.714866e-02 
6.546495e+00 2.636397e-02 7.543120e-02 
8.243089e+00 5.267069e-02 1.206793e-01 
1.033769e+01 1.040103e-01 1.930698e-01 
1.294029e+01 2.043775e-01 3.088844e-01 
1.607183e+01 3.927071e-01 4.941713e-01 
1.976164e+01 7.334319e-01 7.906043e-01 
2.395881e+01 1.316608e+00 1.264855e+00 
2.849463e+01 2.240049e+00 2.023590e+00 
3.302136e+01 3.546901e+00 3.237458e+00 
3.707578e+01 5.151479e+00 5.179475e+00 
4.020981e+01 6.820380e+00 8.286428e+00 
4.219869e+01 8.291807e+00 1.325711e+01 
4.294416e+01 9.328702e+00 2.120951e+01 
4.264351e+01 9.880881e+00 3.393222e+01 
4.158982e+01 1.000989e+01 5.428675e+01 
4.009442e+01 9.830353e+00 8.685114e+01 
3.844854e+01 9.468560e+00 1.389495e+02 
3.685329e+01 9.018555e+00 2.222996e+02 
3.549246e+01 8.568139e+00 3.556480e+02 
3.445672e+01 8.167941e+00 5.689866e+02 
3.377477e+01 7.847678e+00 9.102982e+02 
3.345930e+01 7.631838e+00 1.456348e+03 
3.344977e+01 7.520219e+00 2.329952e+03 
3.364139e+01 7.494987e+00 3.727594e+03 
3.395195e+01 7.538357e+00 5.963623e+03 
3.427015e+01 7.614916e+00 9.540955e+03 
3.453025e+01 7.697175e+00 1.526418e+04 
3.471935e+01 7.772137e+00 2.442053e+04 
3.481892e+01 7.824978e+00 3.906940e+04 
3.484823e+01 7.855519e+00 6.250552e+04 
3.482948e+01 7.867049e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-250.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.431708e-03 3.852325e-10 1.000000e-05 
9.405056e-03 7.808022e-10 1.599859e-05 
1.188363e-02 1.575087e-09 2.559548e-05 
1.537447e-02 3.410810e-09 4.094915e-05 
1.943155e-02 6.886192e-09 6.551286e-05 
2.442841e-02 1.368178e-08 1.048113e-04 
3.053360e-02 2.671721e-08 1.676833e-04 
3.908395e-02 5.603409e-08 2.682696e-04 
4.974231e-02 1.155141e-07 4.291934e-04 
6.210135e-02 2.247815e-07 6.866488e-04 
7.885617e-02 4.602192e-07 1.098541e-03 
9.975773e-02 9.317467e-07 1.757511e-03 
1.263793e-01 1.894465e-06 2.811769e-03 
1.598621e-01 3.834395e-06 4.498433e-03 
2.036008e-01 7.921374e-06 7.196857e-03 
2.563503e-01 1.581127e-05 1.151395e-02 
3.249858e-01 3.221536e-05 1.842070e-02 
4.108072e-01 6.507170e-05 2.947052e-02 
5.202021e-01 1.321316e-04 4.714866e-02 
6.584072e-01 2.679130e-04 7.543120e-02 
8.313720e-01 5.394217e-04 1.206793e-01 
1.052968e+00 1.096069e-03 1.930698e-01 
1.327327e+00 2.195880e-03 3.088844e-01 
1.678170e+00 4.439271e-03 4.941713e-01 
2.115401e+00 8.895912e-03 7.906043e-01 
2.665187e+00 1.780427e-02 1.264855e+00 
3.347702e+00 3.532692e-02 2.023590e+00 
4.180848e+00 6.894461e-02 3.237458e+00 
5.192468e+00 1.324813e-01 5.179475e+00 
6.378691e+00 2.467932e-01 8.286428e+00 
7.719468e+00 4.407715e-01 1.325711e+01 
9.155466e+00 7.440982e-01 2.120951e+01 
1.057976e+01 1.169028e+00 3.393222e+01 
1.183267e+01 1.680079e+00 5.428675e+01 
1.280070e+01 2.209927e+00 8.685114e+01 
1.338229e+01 2.660320e+00 1.389495e+02 
1.358137e+01 2.972816e+00 2.222996e+02 
1.346259e+01 3.135091e+00 3.556480e+02 
1.311013e+01 3.163877e+00 5.689866e+02 
1.262595e+01 3.098385e+00 9.102982e+02 
1.210454e+01 2.980026e+00 1.456348e+03 
1.160968e+01 2.838362e+00 2.329952e+03 
1.118756e+01 2.696451e+00 3.727594e+03 
1.086940e+01 2.571501e+00 5.963623e+03 
1.066727e+01 2.473862e+00 9.540955e+03 
1.057605e+01 2.408276e+00 1.526418e+04 
1.058493e+01 2.377271e+00 2.442053e+04 
1.064764e+01 2.370870e+00 3.906940e+04 
1.074377e+01 2.384916e+00 6.250552e+04 
1.084644e+01 2.410682e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-251.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.301878e-03 3.668549e-10 1.000000e-05 
9.455563e-03 7.966228e-10 1.599859e-05 
1.183907e-02 1.563662e-09 2.559548e-05 
1.501458e-02 3.189558e-09 4.094915e-05 
1.920961e-02 6.679540e-09 6.551286e-05 
2.437345e-02 1.364400e-08 1.048113e-04 
3.056453e-02 2.690567e-08 1.676833e-04 
3.914335e-02 5.651512e-08 2.682696e-04 
4.916608e-02 1.119922e-07 4.291934e-04 
6.206254e-02 2.252578e-07 6.866488e-04 
7.838352e-02 4.538013e-07 1.098541e-03 
9.946392e-02 9.272324e-07 1.757511e-03 
1.267954e-01 1.920892e-06 2.811769e-03 
1.592759e-01 3.807540e-06 4.498433e-03 
2.016946e-01 7.731768e-06 7.196857e-03 
2.555571e-01 1.572760e-05 1.151395e-02 
3.242305e-01 3.211923e-05 1.842070e-02 
4.102410e-01 6.506217e-05 2.947052e-02 
5.178366e-01 1.308586e-04 4.714866e-02 
6.553633e-01 2.652711e-04 7.543120e-02 
8.291260e-01 5.372011e-04 1.206793e-01 
1.047164e+00 1.082358e-03 1.930698e-01 
1.322586e+00 2.181118e-03 3.088844e-01 
1.670336e+00 4.394900e-03 4.941713e-01 
2.108667e+00 8.846392e-03 7.906043e-01 
2.655344e+00 1.767800e-02 1.264855e+00 
3.332844e+00 3.499781e-02 2.023590e+00 
4.166110e+00 6.848915e-02 3.237458e+00 
5.167457e+00 1.310975e-01 5.179475e+00 
6.351925e+00 2.446666e-01 8.286428e+00 
7.692782e+00 4.379236e-01 1.325711e+01 
9.128125e+00 7.402854e-01 2.120951e+01 
1.054200e+01 1.161047e+00 3.393222e+01 
1.180018e+01 1.672463e+00 5.428675e+01 
1.276717e+01 2.200614e+00 8.685114e+01 
1.335482e+01 2.652977e+00 1.389495e+02 
1.355703e+01 2.966424e+00 2.222996e+02 
1.343391e+01 3.126047e+00 3.556480e+02 
1.308711e+01 3.157510e+00 5.689866e+02 
1.260747e+01 3.094079e+00 9.102982e+02 
1.208641e+01 2.975892e+00 1.456348e+03 
1.158817e+01 2.833058e+00 2.329952e+03 
1.116874e+01 2.692337e+00 3.727594e+03 
1.084653e+01 2.566192e+00 5.963623e+03 
1.064672e+01 2.469462e+00 9.540955e+03 
1.055849e+01 2.404895e+00 1.526418e+04 
1.056175e+01 2.372134e+00 2.442053e+04 
1.062640e+01 2.366324e+00 3.906940e+04 
1.072566e+01 2.381344e+00 6.250552e+04 
1.082232e+01 2.405085e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-252.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.456862e-03 3.922706e-10 1.000000e-05 
9.518507e-03 8.158755e-10 1.599859e-05 
1.184190e-02 1.571021e-09 2.559548e-05 
1.487991e-02 3.116867e-09 4.094915e-05 
1.906646e-02 6.557343e-09 6.551286e-05 
2.389190e-02 1.290238e-08 1.048113e-04 
3.049901e-02 2.683952e-08 1.676833e-04 
3.878631e-02 5.520178e-08 2.682696e-04 
4.919040e-02 1.126053e-07 4.291934e-04 
6.189767e-02 2.243577e-07 6.866488e-04 
7.884012e-02 4.636177e-07 1.098541e-03 
9.911151e-02 9.210663e-07 1.757511e-03 
1.259095e-01 1.888405e-06 2.811769e-03 
1.592003e-01 3.817263e-06 4.498433e-03 
2.011207e-01 7.696492e-06 7.196857e-03 
2.546664e-01 1.562574e-05 1.151395e-02 
3.230756e-01 3.190382e-05 1.842070e-02 
4.087457e-01 6.460971e-05 2.947052e-02 
5.155196e-01 1.296243e-04 4.714866e-02 
6.539457e-01 2.646033e-04 7.543120e-02 
8.252951e-01 5.318997e-04 1.206793e-01 
1.041907e+00 1.070385e-03 1.930698e-01 
1.318903e+00 2.171560e-03 3.088844e-01 
1.663605e+00 4.359268e-03 4.941713e-01 
2.098857e+00 8.758242e-03 7.906043e-01 
2.643769e+00 1.751724e-02 1.264855e+00 
3.316962e+00 3.463716e-02 2.023590e+00 
4.148447e+00 6.789018e-02 3.237458e+00 
5.153019e+00 1.305123e-01 5.179475e+00 
6.332242e+00 2.433472e-01 8.286428e+00 
7.661910e+00 4.343749e-01 1.325711e+01 
9.098234e+00 7.358638e-01 2.120951e+01 
1.050767e+01 1.154138e+00 3.393222e+01 
1.176723e+01 1.664650e+00 5.428675e+01 
1.273663e+01 2.192657e+00 8.685114e+01 
1.332320e+01 2.643510e+00 1.389495e+02 
1.352783e+01 2.957479e+00 2.222996e+02 
1.341011e+01 3.119462e+00 3.556480e+02 
1.306291e+01 3.150542e+00 5.689866e+02 
1.258651e+01 3.088633e+00 9.102982e+02 
1.206724e+01 2.971306e+00 1.456348e+03 
1.156734e+01 2.827993e+00 2.329952e+03 
1.114908e+01 2.687911e+00 3.727594e+03 
1.082976e+01 2.562899e+00 5.963623e+03 
1.062801e+01 2.465637e+00 9.540955e+03 
1.053927e+01 2.400974e+00 1.526418e+04 
1.053824e+01 2.366885e+00 2.442053e+04 
1.060605e+01 2.362051e+00 3.906940e+04 
1.070111e+01 2.375662e+00 6.250552e+04 
1.079954e+01 2.399914e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-253.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.428478e-03 3.893471e-10 1.000000e-05 
9.465802e-03 8.055819e-10 1.599859e-05 
1.179334e-02 1.557930e-09 2.559548e-05 
1.518846e-02 3.327966e-09 4.094915e-05 
1.874311e-02 6.254070e-09 6.551286e-05 
2.428390e-02 1.360168e-08 1.048113e-04 
3.068192e-02 2.743376e-08 1.676833e-04 
3.831761e-02 5.343588e-08 2.682696e-04 
4.860193e-02 1.090431e-07 4.291934e-04 
6.216625e-02 2.281928e-07 6.866488e-04 
7.812857e-02 4.529684e-07 1.098541e-03 
9.889085e-02 9.185587e-07 1.757511e-03 
1.252550e-01 1.866487e-06 2.811769e-03 
1.591764e-01 3.830689e-06 4.498433e-03 
2.008746e-01 7.698704e-06 7.196857e-03 
2.546527e-01 1.568520e-05 1.151395e-02 
3.204085e-01 3.124372e-05 1.842070e-02 
4.071858e-01 6.412624e-05 2.947052e-02 
5.128130e-01 1.280996e-04 4.714866e-02 
6.501055e-01 2.610006e-04 7.543120e-02 
8.223714e-01 5.283547e-04 1.206793e-01 
1.037959e+00 1.062462e-03 1.930698e-01 
1.312338e+00 2.147778e-03 3.088844e-01 
1.660038e+00 4.348442e-03 4.941713e-01 
2.090765e+00 8.691637e-03 7.906043e-01 
2.635849e+00 1.742895e-02 1.264855e+00 
3.303695e+00 3.435861e-02 2.023590e+00 
4.132068e+00 6.735423e-02 3.237458e+00 
5.132032e+00 1.294326e-01 5.179475e+00 
6.307682e+00 2.414711e-01 8.286428e+00 
7.641570e+00 4.325780e-01 1.325711e+01 
9.063127e+00 7.302138e-01 2.120951e+01 
1.047937e+01 1.149106e+00 3.393222e+01 
1.173606e+01 1.657511e+00 5.428675e+01 
1.270494e+01 2.184137e+00 8.685114e+01 
1.329265e+01 2.634555e+00 1.389495e+02 
1.350147e+01 2.949975e+00 2.222996e+02 
1.338897e+01 3.114209e+00 3.556480e+02 
1.304403e+01 3.146125e+00 5.689866e+02 
1.256396e+01 3.082450e+00 9.102982e+02 
1.204764e+01 2.966522e+00 1.456348e+03 
1.155111e+01 2.824658e+00 2.329952e+03 
1.113131e+01 2.684135e+00 3.727594e+03 
1.080994e+01 2.558578e+00 5.963623e+03 
1.060918e+01 2.461762e+00 9.540955e+03 
1.051360e+01 2.395009e+00 1.526418e+04 
1.051741e+01 2.362464e+00 2.442053e+04 
1.058281e+01 2.356838e+00 3.906940e+04 
1.068115e+01 2.371460e+00 6.250552e+04 
1.077815e+01 2.395193e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-254.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.363056e-03 3.806493e-10 1.000000e-05 
9.419500e-03 7.969557e-10 1.599859e-05 
1.193720e-02 1.622027e-09 2.559548e-05 
1.483796e-02 3.115110e-09 4.094915e-05 
1.907158e-02 6.614711e-09 6.551286e-05 
2.412360e-02 1.338681e-08 1.048113e-04 
3.011358e-02 2.603980e-08 1.676833e-04 
3.815222e-02 5.295542e-08 2.682696e-04 
4.844233e-02 1.083991e-07 4.291934e-04 
6.166153e-02 2.235599e-07 6.866488e-04 
7.771659e-02 4.476025e-07 1.098541e-03 
9.846762e-02 9.104000e-07 1.757511e-03 
1.241680e-01 1.825501e-06 2.811769e-03 
1.578104e-01 3.747663e-06 4.498433e-03 
1.992154e-01 7.539181e-06 7.196857e-03 
2.532177e-01 1.548248e-05 1.151395e-02 
3.201346e-01 3.128681e-05 1.842070e-02 
4.056163e-01 6.363809e-05 2.947052e-02 
5.108080e-01 1.271033e-04 4.714866e-02 
6.472063e-01 2.585421e-04 7.543120e-02 
8.199725e-01 5.258139e-04 1.206793e-01 
1.035579e+00 1.059336e-03 1.930698e-01 
1.309360e+00 2.141613e-03 3.088844e-01 
1.652995e+00 4.310285e-03 4.941713e-01 
2.084616e+00 8.649152e-03 7.906043e-01 
2.622293e+00 1.722924e-02 1.264855e+00 
3.292994e+00 3.415967e-02 2.023590e+00 
4.118632e+00 6.696102e-02 3.237458e+00 
5.109725e+00 1.282549e-01 5.179475e+00 
6.278968e+00 2.391263e-01 8.286428e+00 
7.613142e+00 4.294312e-01 1.325711e+01 
9.038445e+00 7.269993e-01 2.120951e+01 
1.044585e+01 1.142428e+00 3.393222e+01 
1.170050e+01 1.648635e+00 5.428675e+01 
1.266845e+01 2.173388e+00 8.685114e+01 
1.326411e+01 2.626578e+00 1.389495e+02 
1.347475e+01 2.942251e+00 2.222996e+02 
1.336429e+01 3.107115e+00 3.556480e+02 
1.301939e+01 3.138886e+00 5.689866e+02 
1.254492e+01 3.077818e+00 9.102982e+02 
1.202763e+01 2.961549e+00 1.456348e+03 
1.153350e+01 2.820779e+00 2.329952e+03 
1.110945e+01 2.678896e+00 3.727594e+03 
1.079235e+01 2.554983e+00 5.963623e+03 
1.059067e+01 2.457977e+00 9.540955e+03 
1.049556e+01 2.391438e+00 1.526418e+04 
1.049880e+01 2.358735e+00 2.442053e+04 
1.056146e+01 2.352219e+00 3.906940e+04 
1.065550e+01 2.365392e+00 6.250552e+04 
1.075671e+01 2.390440e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-255.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.394515e-03 3.870670e-10 1.000000e-05 
9.099750e-03 7.213490e-10 1.599859e-05 
1.189159e-02 1.609819e-09 2.559548e-05 
1.489043e-02 3.160668e-09 4.094915e-05 
1.886743e-02 6.429764e-09 6.551286e-05 
2.370944e-02 1.275913e-08 1.048113e-04 
3.018224e-02 2.632157e-08 1.676833e-04 
3.829207e-02 5.375066e-08 2.682696e-04 
4.860143e-02 1.099017e-07 4.291934e-04 
6.168265e-02 2.246708e-07 6.866488e-04 
7.743929e-02 4.445718e-07 1.098541e-03 
9.859113e-02 9.174275e-07 1.757511e-03 
1.239327e-01 1.822287e-06 2.811769e-03 
1.573411e-01 3.728952e-06 4.498433e-03 
1.991081e-01 7.556645e-06 7.196857e-03 
2.515124e-01 1.523153e-05 1.151395e-02 
3.184358e-01 3.091259e-05 1.842070e-02 
4.040298e-01 6.314188e-05 2.947052e-02 
5.097345e-01 1.268008e-04 4.714866e-02 
6.452248e-01 2.571831e-04 7.543120e-02 
8.164036e-01 5.210209e-04 1.206793e-01 
1.031466e+00 1.050883e-03 1.930698e-01 
1.302359e+00 2.115742e-03 3.088844e-01 
1.645805e+00 4.271024e-03 4.941713e-01 
2.074545e+00 8.557944e-03 7.906043e-01 
2.615363e+00 1.716005e-02 1.264855e+00 
3.283394e+00 3.399438e-02 2.023590e+00 
4.101588e+00 6.639255e-02 3.237458e+00 
5.091875e+00 1.274104e-01 5.179475e+00 
6.259869e+00 2.378665e-01 8.286428e+00 
7.585963e+00 4.264900e-01 1.325711e+01 
9.004104e+00 7.215221e-01 2.120951e+01 
1.041253e+01 1.135805e+00 3.393222e+01 
1.166842e+01 1.641105e+00 5.428675e+01 
1.264208e+01 2.167263e+00 8.685114e+01 
1.323643e+01 2.619002e+00 1.389495e+02 
1.344657e+01 2.933737e+00 2.222996e+02 
1.334071e+01 3.100553e+00 3.556480e+02 
1.299886e+01 3.133615e+00 5.689866e+02 
1.252663e+01 3.073509e+00 9.102982e+02 
1.200889e+01 2.957081e+00 1.456348e+03 
1.151370e+01 2.816051e+00 2.329952e+03 
1.108953e+01 2.674329e+00 3.727594e+03 
1.076993e+01 2.549764e+00 5.963623e+03 
1.056990e+01 2.453450e+00 9.540955e+03 
1.047579e+01 2.387307e+00 1.526418e+04 
1.047838e+01 2.354417e+00 2.442053e+04 
1.054190e+01 2.348161e+00 3.906940e+04 
1.063631e+01 2.361414e+00 6.250552e+04 
1.073590e+01 2.385885e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-256.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.324295e-03 3.776194e-10 1.000000e-05 
9.174876e-03 7.422623e-10 1.599859e-05 
1.182013e-02 1.587170e-09 2.559548e-05 
1.466285e-02 3.029786e-09 4.094915e-05 
1.876777e-02 6.353235e-09 6.551286e-05 
2.392519e-02 1.316203e-08 1.048113e-04 
3.033532e-02 2.682888e-08 1.676833e-04 
3.798723e-02 5.268292e-08 2.682696e-04 
4.847054e-02 1.094437e-07 4.291934e-04 
6.078627e-02 2.158608e-07 6.866488e-04 
7.713094e-02 4.410050e-07 1.098541e-03 
9.748611e-02 8.904024e-07 1.757511e-03 
1.234699e-01 1.809015e-06 2.811769e-03 
1.572433e-01 3.736596e-06 4.498433e-03 
1.987876e-01 7.549702e-06 7.196857e-03 
2.502525e-01 1.506261e-05 1.151395e-02 
3.167887e-01 3.055474e-05 1.842070e-02 
4.009904e-01 6.196967e-05 2.947052e-02 
5.092161e-01 1.269099e-04 4.714866e-02 
6.429496e-01 2.554698e-04 7.543120e-02 
8.112051e-01 5.131360e-04 1.206793e-01 
1.028853e+00 1.047006e-03 1.930698e-01 
1.297377e+00 2.099753e-03 3.088844e-01 
1.639792e+00 4.240935e-03 4.941713e-01 
2.068601e+00 8.517803e-03 7.906043e-01 
2.601433e+00 1.695354e-02 1.264855e+00 
3.268011e+00 3.365012e-02 2.023590e+00 
4.086539e+00 6.592054e-02 3.237458e+00 
5.071591e+00 1.263843e-01 5.179475e+00 
6.236559e+00 2.361309e-01 8.286428e+00 
7.559736e+00 4.237040e-01 1.325711e+01 
8.978126e+00 7.179881e-01 2.120951e+01 
1.038484e+01 1.130921e+00 3.393222e+01 
1.164049e+01 1.635173e+00 5.428675e+01 
1.260924e+01 2.158137e+00 8.685114e+01 
1.320307e+01 2.608537e+00 1.389495e+02 
1.342301e+01 2.927595e+00 2.222996e+02 
1.331436e+01 3.092545e+00 3.556480e+02 
1.297609e+01 3.127231e+00 5.689866e+02 
1.250611e+01 3.068167e+00 9.102982e+02 
1.198685e+01 2.951227e+00 1.456348e+03 
1.149646e+01 2.812280e+00 2.329952e+03 
1.107263e+01 2.670810e+00 3.727594e+03 
1.075284e+01 2.546308e+00 5.963623e+03 
1.054911e+01 2.448904e+00 9.540955e+03 
1.045498e+01 2.382832e+00 1.526418e+04 
1.045791e+01 2.350075e+00 2.442053e+04 
1.051666e+01 2.342275e+00 3.906940e+04 
1.061616e+01 2.357113e+00 6.250552e+04 
1.071080e+01 2.379895e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-257.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.122719e-03 3.486482e-10 1.000000e-05 
9.061204e-03 7.178071e-10 1.599859e-05 
1.164638e-02 1.524134e-09 2.559548e-05 
1.453459e-02 2.962499e-09 4.094915e-05 
1.882726e-02 6.438897e-09 6.551286e-05 
2.360690e-02 1.269308e-08 1.048113e-04 
2.970395e-02 2.528673e-08 1.676833e-04 
3.784242e-02 5.228619e-08 2.682696e-04 
4.826572e-02 1.084842e-07 4.291934e-04 
6.094025e-02 2.183550e-07 6.866488e-04 
7.728330e-02 4.453564e-07 1.098541e-03 
9.792459e-02 9.059965e-07 1.757511e-03 
1.234255e-01 1.814125e-06 2.811769e-03 
1.560566e-01 3.666906e-06 4.498433e-03 
1.975219e-01 7.435335e-06 7.196857e-03 
2.501729e-01 1.510702e-05 1.151395e-02 
3.152428e-01 3.022725e-05 1.842070e-02 
4.001960e-01 6.184272e-05 2.947052e-02 
5.064119e-01 1.253125e-04 4.714866e-02 
6.398662e-01 2.527956e-04 7.543120e-02 
8.093232e-01 5.115627e-04 1.206793e-01 
1.022570e+00 1.031957e-03 1.930698e-01 
1.291628e+00 2.080054e-03 3.088844e-01 
1.634009e+00 4.212599e-03 4.941713e-01 
2.060587e+00 8.452027e-03 7.906043e-01 
2.592317e+00 1.684131e-02 1.264855e+00 
3.253878e+00 3.334492e-02 2.023590e+00 
4.071727e+00 6.545963e-02 3.237458e+00 
5.052694e+00 1.254613e-01 5.179475e+00 
6.218101e+00 2.349375e-01 8.286428e+00 
7.530128e+00 4.203602e-01 1.325711e+01 
8.948118e+00 7.135102e-01 2.120951e+01 
1.034880e+01 1.123431e+00 3.393222e+01 
1.160938e+01 1.627981e+00 5.428675e+01 
1.257578e+01 2.148709e+00 8.685114e+01 
1.317374e+01 2.600076e+00 1.389495e+02 
1.339456e+01 2.918878e+00 2.222996e+02 
1.329223e+01 3.086668e+00 3.556480e+02 
1.295336e+01 3.120841e+00 5.689866e+02 
1.248372e+01 3.061959e+00 9.102982e+02 
1.196732e+01 2.946390e+00 1.456348e+03 
1.147803e+01 2.808036e+00 2.329952e+03 
1.105440e+01 2.666807e+00 3.727594e+03 
1.073451e+01 2.542425e+00 5.963623e+03 
1.053202e+01 2.445534e+00 9.540955e+03 
1.043426e+01 2.378379e+00 1.526418e+04 
1.043779e+01 2.345829e+00 2.442053e+04 
1.049533e+01 2.337624e+00 3.906940e+04 
1.059255e+01 2.351672e+00 6.250552e+04 
1.068888e+01 2.374946e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-258.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.106903e-03 3.476785e-10 1.000000e-05 
9.227854e-03 7.610949e-10 1.599859e-05 
1.163671e-02 1.526257e-09 2.559548e-05 
1.483235e-02 3.160578e-09 4.094915e-05 
1.858538e-02 6.218007e-09 6.551286e-05 
2.340142e-02 1.241261e-08 1.048113e-04 
2.960750e-02 2.513865e-08 1.676833e-04 
3.778781e-02 5.226273e-08 2.682696e-04 
4.799783e-02 1.071030e-07 4.291934e-04 
6.080065e-02 2.177016e-07 6.866488e-04 
7.687469e-02 4.400352e-07 1.098541e-03 
9.754291e-02 8.989279e-07 1.757511e-03 
1.227178e-01 1.790032e-06 2.811769e-03 
1.561118e-01 3.685080e-06 4.498433e-03 
1.968702e-01 7.390631e-06 7.196857e-03 
2.484515e-01 1.485489e-05 1.151395e-02 
3.148185e-01 3.022249e-05 1.842070e-02 
3.993828e-01 6.170564e-05 2.947052e-02 
5.047241e-01 1.245464e-04 4.714866e-02 
6.365528e-01 2.498572e-04 7.543120e-02 
8.056144e-01 5.065251e-04 1.206793e-01 
1.018409e+00 1.023377e-03 1.930698e-01 
1.286782e+00 2.064728e-03 3.088844e-01 
1.625518e+00 4.163406e-03 4.941713e-01 
2.050817e+00 8.364791e-03 7.906043e-01 
2.581528e+00 1.669653e-02 1.264855e+00 
3.245789e+00 3.322483e-02 2.023590e+00 
4.054761e+00 6.489544e-02 3.237458e+00 
5.032990e+00 1.244784e-01 5.179475e+00 
6.190480e+00 2.327188e-01 8.286428e+00 
7.506963e+00 4.180721e-01 1.325711e+01 
8.916532e+00 7.086629e-01 2.120951e+01 
1.032200e+01 1.118796e+00 3.393222e+01 
1.157777e+01 1.620575e+00 5.428675e+01 
1.254677e+01 2.141290e+00 8.685114e+01 
1.314484e+01 2.591798e+00 1.389495e+02 
1.336652e+01 2.910348e+00 2.222996e+02 
1.326559e+01 3.078454e+00 3.556480e+02 
1.293085e+01 3.114530e+00 5.689866e+02 
1.246320e+01 3.056570e+00 9.102982e+02 
1.194972e+01 2.942333e+00 1.456348e+03 
1.145737e+01 2.802926e+00 2.329952e+03 
1.103482e+01 2.662311e+00 3.727594e+03 
1.071405e+01 2.537813e+00 5.963623e+03 
1.051132e+01 2.440992e+00 9.540955e+03 
1.041420e+01 2.374116e+00 1.526418e+04 
1.041431e+01 2.340514e+00 2.442053e+04 
1.047518e+01 2.333338e+00 3.906940e+04 
1.057098e+01 2.346883e+00 6.250552e+04 
1.066846e+01 2.370479e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-259.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.324305e-03 3.820462e-10 1.000000e-05 
9.135418e-03 7.413135e-10 1.599859e-05 
1.171646e-02 1.563889e-09 2.559548e-05 
1.462387e-02 3.040910e-09 4.094915e-05 
1.831467e-02 5.973300e-09 6.551286e-05 
2.336802e-02 1.240745e-08 1.048113e-04 
2.996186e-02 2.615309e-08 1.676833e-04 
3.783284e-02 5.265306e-08 2.682696e-04 
4.791557e-02 1.069663e-07 4.291934e-04 
6.025405e-02 2.127041e-07 6.866488e-04 
7.667413e-02 4.382924e-07 1.098541e-03 
9.683929e-02 8.830242e-07 1.757511e-03 
1.228242e-01 1.801651e-06 2.811769e-03 
1.553676e-01 3.646710e-06 4.498433e-03 
1.956907e-01 7.286724e-06 7.196857e-03 
2.485660e-01 1.493310e-05 1.151395e-02 
3.135747e-01 2.998143e-05 1.842070e-02 
3.975725e-01 6.110626e-05 2.947052e-02 
5.020018e-01 1.230169e-04 4.714866e-02 
6.343302e-01 2.482072e-04 7.543120e-02 
8.032513e-01 5.040262e-04 1.206793e-01 
1.014346e+00 1.015095e-03 1.930698e-01 
1.281541e+00 2.047502e-03 3.088844e-01 
1.622168e+00 4.153728e-03 4.941713e-01 
2.042747e+00 8.298433e-03 7.906043e-01 
2.574947e+00 1.663313e-02 1.264855e+00 
3.231975e+00 3.292932e-02 2.023590e+00 
4.041230e+00 6.449532e-02 3.237458e+00 
5.017670e+00 1.238177e-01 5.179475e+00 
6.168756e+00 2.311582e-01 8.286428e+00 
7.481338e+00 4.153776e-01 1.325711e+01 
8.886040e+00 7.040655e-01 2.120951e+01 
1.028844e+01 1.112053e+00 3.393222e+01 
1.154523e+01 1.612787e+00 5.428675e+01 
1.251510e+01 2.132629e+00 8.685114e+01 
1.311691e+01 2.583975e+00 1.389495e+02 
1.334209e+01 2.903659e+00 2.222996e+02 
1.324207e+01 3.071807e+00 3.556480e+02 
1.290971e+01 3.108859e+00 5.689866e+02 
1.244380e+01 3.051663e+00 9.102982e+02 
1.192939e+01 2.937123e+00 1.456348e+03 
1.143972e+01 2.798944e+00 2.329952e+03 
1.101704e+01 2.658436e+00 3.727594e+03 
1.069626e+01 2.534083e+00 5.963623e+03 
1.049264e+01 2.437084e+00 9.540955e+03 
1.039528e+01 2.370204e+00 1.526418e+04 
1.039567e+01 2.336710e+00 2.442053e+04 
1.045592e+01 2.329322e+00 3.906940e+04 
1.055251e+01 2.343087e+00 6.250552e+04 
1.064447e+01 2.364817e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-26.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.281090e-02 3.767727e-08 1.000000e-05 
9.231590e-02 7.679270e-08 1.599859e-05 
1.168135e-01 1.555857e-07 2.559548e-05 
1.473902e-01 3.125333e-07 4.094915e-05 
1.865043e-01 6.332242e-07 6.551286e-05 
2.339744e-01 1.250248e-06 1.048113e-04 
2.965432e-01 2.545396e-06 1.676833e-04 
3.780366e-01 5.273433e-06 2.682696e-04 
4.760010e-01 1.052729e-05 4.291934e-04 
6.038758e-01 2.149501e-05 6.866488e-04 
7.646686e-01 4.364329e-05 1.098541e-03 
9.648545e-01 8.767742e-05 1.757511e-03 
1.219613e+00 1.770825e-04 2.811769e-03 
1.545629e+00 3.604432e-04 4.498433e-03 
1.956759e+00 7.313936e-04 7.196857e-03 
2.469902e+00 1.470983e-03 1.151395e-02 
3.119849e+00 2.964942e-03 1.842070e-02 
3.948966e+00 6.013671e-03 2.947052e-02 
4.988324e+00 1.212473e-02 4.714866e-02 
6.288020e+00 2.429637e-02 7.543120e-02 
7.915544e+00 4.850054e-02 1.206793e-01 
9.953706e+00 9.654718e-02 1.930698e-01 
1.244152e+01 1.888775e-01 3.088844e-01 
1.547077e+01 3.641827e-01 4.941713e-01 
1.904862e+01 6.828331e-01 7.906043e-01 
2.313285e+01 1.231576e+00 1.264855e+00 
2.757052e+01 2.107822e+00 2.023590e+00 
3.201317e+01 3.355422e+00 3.237458e+00 
3.603713e+01 4.907703e+00 5.179475e+00 
3.922480e+01 6.560376e+00 8.286428e+00 
4.126527e+01 8.025261e+00 1.325711e+01 
4.208145e+01 9.075599e+00 2.120951e+01 
4.186907e+01 9.659241e+00 3.393222e+01 
4.089254e+01 9.819904e+00 5.428675e+01 
3.944796e+01 9.662838e+00 8.685114e+01 
3.782834e+01 9.315104e+00 1.389495e+02 
3.626067e+01 8.880959e+00 2.222996e+02 
3.490150e+01 8.436659e+00 3.556480e+02 
3.385725e+01 8.038741e+00 5.689866e+02 
3.315883e+01 7.717162e+00 9.102982e+02 
3.282576e+01 7.498224e+00 1.456348e+03 
3.278555e+01 7.377761e+00 2.329952e+03 
3.297239e+01 7.350408e+00 3.727594e+03 
3.326801e+01 7.387482e+00 5.963623e+03 
3.357967e+01 7.460081e+00 9.540955e+03 
3.384512e+01 7.542479e+00 1.526418e+04 
3.402839e+01 7.614230e+00 2.442053e+04 
3.413626e+01 7.669123e+00 3.906940e+04 
3.417383e+01 7.702141e+00 6.250552e+04 
3.415949e+01 7.715147e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-260.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.173055e-03 3.602489e-10 1.000000e-05 
8.955611e-03 7.010934e-10 1.599859e-05 
1.139953e-02 1.445943e-09 2.559548e-05 
1.437657e-02 2.900385e-09 4.094915e-05 
1.826842e-02 5.951042e-09 6.551286e-05 
2.326393e-02 1.228965e-08 1.048113e-04 
2.975076e-02 2.570304e-08 1.676833e-04 
3.764784e-02 5.208473e-08 2.682696e-04 
4.780368e-02 1.066288e-07 4.291934e-04 
6.025937e-02 2.135819e-07 6.866488e-04 
7.607720e-02 4.297883e-07 1.098541e-03 
9.665904e-02 8.814930e-07 1.757511e-03 
1.220552e-01 1.774849e-06 2.811769e-03 
1.545639e-01 3.604268e-06 4.498433e-03 
1.953332e-01 7.274838e-06 7.196857e-03 
2.476692e-01 1.482908e-05 1.151395e-02 
3.124669e-01 2.977933e-05 1.842070e-02 
3.948681e-01 6.009893e-05 2.947052e-02 
4.999082e-01 1.219532e-04 4.714866e-02 
6.337222e-01 2.484494e-04 7.543120e-02 
8.005072e-01 5.008039e-04 1.206793e-01 
1.011977e+00 1.011890e-03 1.930698e-01 
1.276815e+00 2.032749e-03 3.088844e-01 
1.616011e+00 4.122454e-03 4.941713e-01 
2.037266e+00 8.263531e-03 7.906043e-01 
2.564116e+00 1.648744e-02 1.264855e+00 
3.218248e+00 3.263679e-02 2.023590e+00 
4.022429e+00 6.384456e-02 3.237458e+00 
4.998393e+00 1.228655e-01 5.179475e+00 
6.148635e+00 2.297739e-01 8.286428e+00 
7.451591e+00 4.120097e-01 1.325711e+01 
8.862696e+00 7.011077e-01 2.120951e+01 
1.026146e+01 1.107335e+00 3.393222e+01 
1.151162e+01 1.604566e+00 5.428675e+01 
1.248278e+01 2.123647e+00 8.685114e+01 
1.309194e+01 2.577609e+00 1.389495e+02 
1.331455e+01 2.895322e+00 2.222996e+02 
1.321733e+01 3.064503e+00 3.556480e+02 
1.288975e+01 3.103739e+00 5.689866e+02 
1.242378e+01 3.046455e+00 9.102982e+02 
1.191359e+01 2.933776e+00 1.456348e+03 
1.142252e+01 2.795120e+00 2.329952e+03 
1.099849e+01 2.654272e+00 3.727594e+03 
1.067813e+01 2.530223e+00 5.963623e+03 
1.047389e+01 2.433141e+00 9.540955e+03 
1.037916e+01 2.367161e+00 1.526418e+04 
1.037219e+01 2.331368e+00 2.442053e+04 
1.043383e+01 2.324395e+00 3.906940e+04 
1.052853e+01 2.337490e+00 6.250552e+04 
1.062845e+01 2.361782e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-261.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.172972e-03 3.616219e-10 1.000000e-05 
9.018769e-03 7.187853e-10 1.599859e-05 
1.133847e-02 1.428305e-09 2.559548e-05 
1.458625e-02 3.040802e-09 4.094915e-05 
1.850214e-02 6.206164e-09 6.551286e-05 
2.339272e-02 1.254295e-08 1.048113e-04 
2.966447e-02 2.557805e-08 1.676833e-04 
3.737792e-02 5.116852e-08 2.682696e-04 
4.702669e-02 1.019039e-07 4.291934e-04 
5.976905e-02 2.092121e-07 6.866488e-04 
7.576998e-02 4.262355e-07 1.098541e-03 
9.617930e-02 8.717732e-07 1.757511e-03 
1.217020e-01 1.766251e-06 2.811769e-03 
1.531449e-01 3.519393e-06 4.498433e-03 
1.948719e-01 7.251204e-06 7.196857e-03 
2.468446e-01 1.473792e-05 1.151395e-02 
3.117695e-01 2.969414e-05 1.842070e-02 
3.930261e-01 5.948971e-05 2.947052e-02 
4.977662e-01 1.208553e-04 4.714866e-02 
6.301546e-01 2.452166e-04 7.543120e-02 
7.977319e-01 4.975191e-04 1.206793e-01 
1.005926e+00 9.976682e-04 1.930698e-01 
1.271487e+00 2.015124e-03 3.088844e-01 
1.605634e+00 4.059109e-03 4.941713e-01 
2.027385e+00 8.175181e-03 7.906043e-01 
2.553860e+00 1.635295e-02 1.264855e+00 
3.205699e+00 3.238020e-02 2.023590e+00 
4.009619e+00 6.347802e-02 3.237458e+00 
4.981052e+00 1.220545e-01 5.179475e+00 
6.128674e+00 2.284050e-01 8.286428e+00 
7.430898e+00 4.101125e-01 1.325711e+01 
8.829998e+00 6.959932e-01 2.120951e+01 
1.022894e+01 1.100897e+00 3.393222e+01 
1.147758e+01 1.596168e+00 5.428675e+01 
1.245488e+01 2.116661e+00 8.685114e+01 
1.306076e+01 2.568101e+00 1.389495e+02 
1.329048e+01 2.888760e+00 2.222996e+02 
1.319782e+01 3.059855e+00 3.556480e+02 
1.286638e+01 3.096931e+00 5.689866e+02 
1.240579e+01 3.042146e+00 9.102982e+02 
1.189218e+01 2.928078e+00 1.456348e+03 
1.140427e+01 2.790874e+00 2.329952e+03 
1.097921e+01 2.649837e+00 3.727594e+03 
1.066244e+01 2.527164e+00 5.963623e+03 
1.045463e+01 2.429021e+00 9.540955e+03 
1.035785e+01 2.362472e+00 1.526418e+04 
1.035586e+01 2.328269e+00 2.442053e+04 
1.041465e+01 2.320381e+00 3.906940e+04 
1.051062e+01 2.333850e+00 6.250552e+04 
1.060527e+01 2.356363e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-262.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.213631e-03 3.692155e-10 1.000000e-05 
8.889680e-03 6.909977e-10 1.599859e-05 
1.128707e-02 1.414365e-09 2.559548e-05 
1.443338e-02 2.957485e-09 4.094915e-05 
1.818491e-02 5.914956e-09 6.551286e-05 
2.305375e-02 1.205155e-08 1.048113e-04 
2.955700e-02 2.539798e-08 1.676833e-04 
3.700185e-02 4.982976e-08 2.682696e-04 
4.745608e-02 1.051221e-07 4.291934e-04 
5.989857e-02 2.113821e-07 6.866488e-04 
7.535971e-02 4.209560e-07 1.098541e-03 
9.583449e-02 8.657348e-07 1.757511e-03 
1.207141e-01 1.730190e-06 2.811769e-03 
1.532212e-01 3.538165e-06 4.498433e-03 
1.937983e-01 7.159335e-06 7.196857e-03 
2.453963e-01 1.453550e-05 1.151395e-02 
3.108845e-01 2.955478e-05 1.842070e-02 
3.929054e-01 5.966260e-05 2.947052e-02 
4.965299e-01 1.204165e-04 4.714866e-02 
6.290617e-01 2.448773e-04 7.543120e-02 
7.942751e-01 4.929605e-04 1.206793e-01 
1.003487e+00 9.942228e-04 1.930698e-01 
1.270217e+00 2.016780e-03 3.088844e-01 
1.601972e+00 4.046818e-03 4.941713e-01 
2.020289e+00 8.120598e-03 7.906043e-01 
2.541240e+00 1.617344e-02 1.264855e+00 
3.197359e+00 3.225050e-02 2.023590e+00 
3.991495e+00 6.286063e-02 3.237458e+00 
4.965862e+00 1.213994e-01 5.179475e+00 
6.103957e+00 2.265108e-01 8.286428e+00 
7.402987e+00 4.070408e-01 1.325711e+01 
8.799493e+00 6.913804e-01 2.120951e+01 
1.020066e+01 1.095753e+00 3.393222e+01 
1.144695e+01 1.589072e+00 5.428675e+01 
1.242479e+01 2.108646e+00 8.685114e+01 
1.303383e+01 2.560692e+00 1.389495e+02 
1.326639e+01 2.882158e+00 2.222996e+02 
1.317119e+01 3.051526e+00 3.556480e+02 
1.284691e+01 3.091998e+00 5.689866e+02 
1.238443e+01 3.036285e+00 9.102982e+02 
1.187616e+01 2.924603e+00 1.456348e+03 
1.138625e+01 2.786704e+00 2.329952e+03 
1.096253e+01 2.646307e+00 3.727594e+03 
1.064061e+01 2.522041e+00 5.963623e+03 
1.043567e+01 2.424988e+00 9.540955e+03 
1.033768e+01 2.358127e+00 1.526418e+04 
1.033286e+01 2.323056e+00 2.442053e+04 
1.039188e+01 2.315210e+00 3.906940e+04 
1.048515e+01 2.327745e+00 6.250552e+04 
1.058156e+01 2.350756e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-263.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.992079e-03 3.375139e-10 1.000000e-05 
8.929652e-03 7.030338e-10 1.599859e-05 
1.131884e-02 1.431788e-09 2.559548e-05 
1.437038e-02 2.930065e-09 4.094915e-05 
1.810172e-02 5.856416e-09 6.551286e-05 
2.319439e-02 1.232030e-08 1.048113e-04 
2.910000e-02 2.433055e-08 1.676833e-04 
3.705525e-02 5.023679e-08 2.682696e-04 
4.706317e-02 1.029240e-07 4.291934e-04 
5.934739e-02 2.063849e-07 6.866488e-04 
7.487464e-02 4.144552e-07 1.098541e-03 
9.544208e-02 8.584077e-07 1.757511e-03 
1.210451e-01 1.751122e-06 2.811769e-03 
1.520690e-01 3.472147e-06 4.498433e-03 
1.930425e-01 7.102910e-06 7.196857e-03 
2.446507e-01 1.445839e-05 1.151395e-02 
3.089392e-01 2.911417e-05 1.842070e-02 
3.898810e-01 5.851793e-05 2.947052e-02 
4.949200e-01 1.197042e-04 4.714866e-02 
6.246038e-01 2.406232e-04 7.543120e-02 
7.894418e-01 4.858638e-04 1.206793e-01 
1.000434e+00 9.889322e-04 1.930698e-01 
1.265170e+00 2.000440e-03 3.088844e-01 
1.594689e+00 4.007111e-03 4.941713e-01 
2.011549e+00 8.046235e-03 7.906043e-01 
2.534015e+00 1.609689e-02 1.264855e+00 
3.180298e+00 3.185823e-02 2.023590e+00 
3.982629e+00 6.267851e-02 3.237458e+00 
4.943636e+00 1.202326e-01 5.179475e+00 
6.080614e+00 2.247686e-01 8.286428e+00 
7.380058e+00 4.047731e-01 1.325711e+01 
8.777772e+00 6.887680e-01 2.120951e+01 
1.016732e+01 1.089045e+00 3.393222e+01 
1.141691e+01 1.582191e+00 5.428675e+01 
1.239676e+01 2.101551e+00 8.685114e+01 
1.300601e+01 2.552815e+00 1.389495e+02 
1.324108e+01 2.874896e+00 2.222996e+02 
1.315120e+01 3.046579e+00 3.556480e+02 
1.282772e+01 3.087177e+00 5.689866e+02 
1.236763e+01 3.032469e+00 9.102982e+02 
1.185814e+01 2.920278e+00 1.456348e+03 
1.136737e+01 2.782183e+00 2.329952e+03 
1.094452e+01 2.642290e+00 3.727594e+03 
1.062286e+01 2.518266e+00 5.963623e+03 
1.041428e+01 2.420159e+00 9.540955e+03 
1.031958e+01 2.354423e+00 1.526418e+04 
1.031326e+01 2.318904e+00 2.442053e+04 
1.037571e+01 2.312135e+00 3.906940e+04 
1.046608e+01 2.323707e+00 6.250552e+04 
1.056530e+01 2.347603e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-264.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.012602e-03 3.417893e-10 1.000000e-05 
8.828580e-03 6.820142e-10 1.599859e-05 
1.115570e-02 1.375976e-09 2.559548e-05 
1.419688e-02 2.835958e-09 4.094915e-05 
1.795421e-02 5.736137e-09 6.551286e-05 
2.315922e-02 1.231097e-08 1.048113e-04 
2.893355e-02 2.400634e-08 1.676833e-04 
3.667131e-02 4.887652e-08 2.682696e-04 
4.701593e-02 1.030045e-07 4.291934e-04 
5.922392e-02 2.058793e-07 6.866488e-04 
7.498007e-02 4.177910e-07 1.098541e-03 
9.501350e-02 8.501156e-07 1.757511e-03 
1.200408e-01 1.714390e-06 2.811769e-03 
1.520211e-01 3.482050e-06 4.498433e-03 
1.928716e-01 7.110997e-06 7.196857e-03 
2.430392e-01 1.422845e-05 1.151395e-02 
3.075828e-01 2.884159e-05 1.842070e-02 
3.902042e-01 5.888659e-05 2.947052e-02 
4.914482e-01 1.176483e-04 4.714866e-02 
6.221086e-01 2.386548e-04 7.543120e-02 
7.880054e-01 4.850529e-04 1.206793e-01 
9.966831e-01 9.815690e-04 1.930698e-01 
1.260311e+00 1.984993e-03 3.088844e-01 
1.589614e+00 3.984048e-03 4.941713e-01 
2.007197e+00 8.024431e-03 7.906043e-01 
2.523689e+00 1.596129e-02 1.264855e+00 
3.172636e+00 3.174803e-02 2.023590e+00 
3.964344e+00 6.205389e-02 3.237458e+00 
4.925473e+00 1.193611e-01 5.179475e+00 
6.060164e+00 2.233429e-01 8.286428e+00 
7.355977e+00 4.023158e-01 1.325711e+01 
8.746416e+00 6.839510e-01 2.120951e+01 
1.013829e+01 1.083647e+00 3.393222e+01 
1.138727e+01 1.575442e+00 5.428675e+01 
1.236488e+01 2.092675e+00 8.685114e+01 
1.297442e+01 2.543017e+00 1.389495e+02 
1.321369e+01 2.866521e+00 2.222996e+02 
1.312555e+01 3.038698e+00 3.556480e+02 
1.280674e+01 3.081455e+00 5.689866e+02 
1.234749e+01 3.027119e+00 9.102982e+02 
1.183950e+01 2.915675e+00 1.456348e+03 
1.135065e+01 2.778476e+00 2.329952e+03 
1.092737e+01 2.638563e+00 3.727594e+03 
1.060831e+01 2.515551e+00 5.963623e+03 
1.039793e+01 2.416936e+00 9.540955e+03 
1.029681e+01 2.349237e+00 1.526418e+04 
1.029596e+01 2.315466e+00 2.442053e+04 
1.035505e+01 2.307615e+00 3.906940e+04 
1.044518e+01 2.319062e+00 6.250552e+04 
1.054240e+01 2.342242e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-265.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.936255e-03 3.319998e-10 1.000000e-05 
8.762597e-03 6.693624e-10 1.599859e-05 
1.119916e-02 1.397395e-09 2.559548e-05 
1.424933e-02 2.878369e-09 4.094915e-05 
1.831429e-02 6.111297e-09 6.551286e-05 
2.309608e-02 1.225682e-08 1.048113e-04 
2.904853e-02 2.438572e-08 1.676833e-04 
3.709002e-02 5.076146e-08 2.682696e-04 
4.680364e-02 1.020004e-07 4.291934e-04 
5.923571e-02 2.067826e-07 6.866488e-04 
7.459712e-02 4.129806e-07 1.098541e-03 
9.419928e-02 8.315851e-07 1.757511e-03 
1.200018e-01 1.719208e-06 2.811769e-03 
1.507836e-01 3.410577e-06 4.498433e-03 
1.917997e-01 7.019581e-06 7.196857e-03 
2.430406e-01 1.428259e-05 1.151395e-02 
3.070992e-01 2.881449e-05 1.842070e-02 
3.881553e-01 5.818341e-05 2.947052e-02 
4.906329e-01 1.175071e-04 4.714866e-02 
6.203357e-01 2.375164e-04 7.543120e-02 
7.860903e-01 4.833482e-04 1.206793e-01 
9.906322e-01 9.674513e-04 1.930698e-01 
1.253786e+00 1.961726e-03 3.088844e-01 
1.583774e+00 3.955212e-03 4.941713e-01 
1.996925e+00 7.931796e-03 7.906043e-01 
2.515421e+00 1.586464e-02 1.264855e+00 
3.156925e+00 3.139719e-02 2.023590e+00 
3.951908e+00 6.170298e-02 3.237458e+00 
4.909430e+00 1.186419e-01 5.179475e+00 
6.040547e+00 2.220064e-01 8.286428e+00 
7.327753e+00 3.991913e-01 1.325711e+01 
8.718233e+00 6.798533e-01 2.120951e+01 
1.010461e+01 1.076821e+00 3.393222e+01 
1.135982e+01 1.569518e+00 5.428675e+01 
1.233268e+01 2.083633e+00 8.685114e+01 
1.295067e+01 2.537118e+00 1.389495e+02 
1.318641e+01 2.858178e+00 2.222996e+02 
1.310559e+01 3.033704e+00 3.556480e+02 
1.278275e+01 3.074248e+00 5.689866e+02 
1.232708e+01 3.021626e+00 9.102982e+02 
1.181863e+01 2.910121e+00 1.456348e+03 
1.133186e+01 2.773956e+00 2.329952e+03 
1.091052e+01 2.634927e+00 3.727594e+03 
1.058979e+01 2.511494e+00 5.963623e+03 
1.038147e+01 2.413668e+00 9.540955e+03 
1.028162e+01 2.346428e+00 1.526418e+04 
1.027649e+01 2.311330e+00 2.442053e+04 
1.033191e+01 2.302292e+00 3.906940e+04 
1.042427e+01 2.314404e+00 6.250552e+04 
1.052008e+01 2.337059e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-266.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.036875e-03 3.479670e-10 1.000000e-05 
8.912360e-03 7.069304e-10 1.599859e-05 
1.114858e-02 1.383748e-09 2.559548e-05 
1.441932e-02 2.993873e-09 4.094915e-05 
1.782642e-02 5.657063e-09 6.551286e-05 
2.282327e-02 1.187222e-08 1.048113e-04 
2.879237e-02 2.383587e-08 1.676833e-04 
3.637181e-02 4.804999e-08 2.682696e-04 
4.649010e-02 1.003414e-07 4.291934e-04 
5.897744e-02 2.048597e-07 6.866488e-04 
7.402195e-02 4.050240e-07 1.098541e-03 
9.426235e-02 8.364010e-07 1.757511e-03 
1.190406e-01 1.684558e-06 2.811769e-03 
1.513237e-01 3.460370e-06 4.498433e-03 
1.913136e-01 6.992631e-06 7.196857e-03 
2.415199e-01 1.406906e-05 1.151395e-02 
3.048636e-01 2.829618e-05 1.842070e-02 
3.862284e-01 5.753747e-05 2.947052e-02 
4.886446e-01 1.165224e-04 4.714866e-02 
6.170578e-01 2.346532e-04 7.543120e-02 
7.816083e-01 4.769207e-04 1.206793e-01 
9.875370e-01 9.620266e-04 1.930698e-01 
1.251160e+00 1.956772e-03 3.088844e-01 
1.576344e+00 3.914519e-03 4.941713e-01 
1.990649e+00 7.886846e-03 7.906043e-01 
2.507552e+00 1.577536e-02 1.264855e+00 
3.144769e+00 3.115269e-02 2.023590e+00 
3.935430e+00 6.116364e-02 3.237458e+00 
4.891806e+00 1.178083e-01 5.179475e+00 
6.019770e+00 2.205421e-01 8.286428e+00 
7.306106e+00 3.971194e-01 1.325711e+01 
8.688676e+00 6.754403e-01 2.120951e+01 
1.007499e+01 1.071227e+00 3.393222e+01 
1.132529e+01 1.560854e+00 5.428675e+01 
1.230456e+01 2.076425e+00 8.685114e+01 
1.291824e+01 2.526844e+00 1.389495e+02 
1.316437e+01 2.852525e+00 2.222996e+02 
1.307947e+01 3.025530e+00 3.556480e+02 
1.276345e+01 3.069298e+00 5.689866e+02 
1.230846e+01 3.016922e+00 9.102982e+02 
1.180019e+01 2.905560e+00 1.456348e+03 
1.131521e+01 2.770244e+00 2.329952e+03 
1.089536e+01 2.631882e+00 3.727594e+03 
1.057073e+01 2.507244e+00 5.963623e+03 
1.036130e+01 2.409191e+00 9.540955e+03 
1.025842e+01 2.341082e+00 1.526418e+04 
1.025187e+01 2.305560e+00 2.442053e+04 
1.031171e+01 2.297897e+00 3.906940e+04 
1.040650e+01 2.310749e+00 6.250552e+04 
1.050332e+01 2.333704e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-267.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
7.092475e-03 3.576199e-10 1.000000e-05 
8.825403e-03 6.890199e-10 1.599859e-05 
1.102510e-02 1.343307e-09 2.559548e-05 
1.421927e-02 2.881777e-09 4.094915e-05 
1.791999e-02 5.768217e-09 6.551286e-05 
2.280990e-02 1.189593e-08 1.048113e-04 
2.867662e-02 2.363808e-08 1.676833e-04 
3.673177e-02 4.967683e-08 2.682696e-04 
4.613102e-02 9.840285e-08 4.291934e-04 
5.859264e-02 2.016312e-07 6.866488e-04 
7.434635e-02 4.119152e-07 1.098541e-03 
9.338249e-02 8.162548e-07 1.757511e-03 
1.181160e-01 1.651795e-06 2.811769e-03 
1.500301e-01 3.385061e-06 4.498433e-03 
1.898801e-01 6.862327e-06 7.196857e-03 
2.397509e-01 1.381390e-05 1.151395e-02 
3.034290e-01 2.800348e-05 1.842070e-02 
3.853125e-01 5.734388e-05 2.947052e-02 
4.877952e-01 1.163515e-04 4.714866e-02 
6.171189e-01 2.356050e-04 7.543120e-02 
7.802461e-01 4.762143e-04 1.206793e-01 
9.846433e-01 9.571776e-04 1.930698e-01 
1.244138e+00 1.931248e-03 3.088844e-01 
1.569921e+00 3.881394e-03 4.941713e-01 
1.983933e+00 7.836595e-03 7.906043e-01 
2.498963e+00 1.567236e-02 1.264855e+00 
3.132869e+00 3.091585e-02 2.023590e+00 
3.924460e+00 6.087977e-02 3.237458e+00 
4.875471e+00 1.170665e-01 5.179475e+00 
6.001203e+00 2.193161e-01 8.286428e+00 
7.279279e+00 3.942169e-01 1.325711e+01 
8.662941e+00 6.718869e-01 2.120951e+01 
1.004870e+01 1.066634e+00 3.393222e+01 
1.129532e+01 1.553928e+00 5.428675e+01 
1.227637e+01 2.069157e+00 8.685114e+01 
1.289609e+01 2.521689e+00 1.389495e+02 
1.313536e+01 2.843221e+00 2.222996e+02 
1.305784e+01 3.019633e+00 3.556480e+02 
1.274242e+01 3.063482e+00 5.689866e+02 
1.229020e+01 3.012361e+00 9.102982e+02 
1.178415e+01 2.901987e+00 1.456348e+03 
1.129714e+01 2.765968e+00 2.329952e+03 
1.087662e+01 2.627546e+00 3.727594e+03 
1.055099e+01 2.502750e+00 5.963623e+03 
1.034251e+01 2.405149e+00 9.540955e+03 
1.023961e+01 2.337108e+00 1.526418e+04 
1.023590e+01 2.302506e+00 2.442053e+04 
1.029141e+01 2.293458e+00 3.906940e+04 
1.038357e+01 2.305412e+00 6.250552e+04 
1.047786e+01 2.327461e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-268.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.978066e-03 3.418668e-10 1.000000e-05 
8.778001e-03 6.805163e-10 1.599859e-05 
1.104733e-02 1.356511e-09 2.559548e-05 
1.405268e-02 2.792087e-09 4.094915e-05 
1.805324e-02 5.919934e-09 6.551286e-05 
2.267055e-02 1.172298e-08 1.048113e-04 
2.897274e-02 2.446924e-08 1.676833e-04 
3.669551e-02 4.971536e-08 2.682696e-04 
4.597200e-02 9.775345e-08 4.291934e-04 
5.794368e-02 1.957359e-07 6.866488e-04 
7.389669e-02 4.060013e-07 1.098541e-03 
9.292654e-02 8.073691e-07 1.757511e-03 
1.187307e-01 1.684004e-06 2.811769e-03 
1.493980e-01 3.354974e-06 4.498433e-03 
1.890060e-01 6.793342e-06 7.196857e-03 
2.401237e-01 1.393043e-05 1.151395e-02 
3.025115e-01 2.785415e-05 1.842070e-02 
3.842484e-01 5.708308e-05 2.947052e-02 
4.842530e-01 1.142615e-04 4.714866e-02 
6.138603e-01 2.327609e-04 7.543120e-02 
7.775440e-01 4.730485e-04 1.206793e-01 
9.802587e-01 9.479844e-04 1.930698e-01 
1.241763e+00 1.927391e-03 3.088844e-01 
1.564754e+00 3.857573e-03 4.941713e-01 
1.974270e+00 7.751564e-03 7.906043e-01 
2.486395e+00 1.549492e-02 1.264855e+00 
3.121939e+00 3.070760e-02 2.023590e+00 
3.909939e+00 6.043097e-02 3.237458e+00 
4.858685e+00 1.162918e-01 5.179475e+00 
5.979333e+00 2.177311e-01 8.286428e+00 
7.258124e+00 3.922162e-01 1.325711e+01 
8.635259e+00 6.678887e-01 2.120951e+01 
1.001470e+01 1.059688e+00 3.393222e+01 
1.126437e+01 1.546612e+00 5.428675e+01 
1.224613e+01 2.060941e+00 8.685114e+01 
1.286746e+01 2.513267e+00 1.389495e+02 
1.311453e+01 2.838143e+00 2.222996e+02 
1.303615e+01 3.013674e+00 3.556480e+02 
1.272001e+01 3.056965e+00 5.689866e+02 
1.226907e+01 3.006474e+00 9.102982e+02 
1.176632e+01 2.897646e+00 1.456348e+03 
1.128073e+01 2.762313e+00 2.329952e+03 
1.085771e+01 2.623136e+00 3.727594e+03 
1.053442e+01 2.499307e+00 5.963623e+03 
1.032454e+01 2.401360e+00 9.540955e+03 
1.022288e+01 2.333778e+00 1.526418e+04 
1.021711e+01 2.298551e+00 2.442053e+04 
1.027189e+01 2.289255e+00 3.906940e+04 
1.036481e+01 2.301415e+00 6.250552e+04 
1.046097e+01 2.324037e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-269.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.997492e-03 3.460161e-10 1.000000e-05 
8.762649e-03 6.794780e-10 1.599859e-05 
1.106216e-02 1.367064e-09 2.559548e-05 
1.411076e-02 2.837396e-09 4.094915e-05 
1.783416e-02 5.728322e-09 6.551286e-05 
2.264923e-02 1.173355e-08 1.048113e-04 
2.837192e-02 2.306405e-08 1.676833e-04 
3.651442e-02 4.916574e-08 2.682696e-04 
4.598884e-02 9.822610e-08 4.291934e-04 
5.793877e-02 1.964162e-07 6.866488e-04 
7.342925e-02 3.998317e-07 1.098541e-03 
9.319686e-02 8.174744e-07 1.757511e-03 
1.175967e-01 1.642315e-06 2.811769e-03 
1.485244e-01 3.308761e-06 4.498433e-03 
1.884117e-01 6.754567e-06 7.196857e-03 
2.386578e-01 1.372788e-05 1.151395e-02 
3.018168e-01 2.776590e-05 1.842070e-02 
3.816878e-01 5.615826e-05 2.947052e-02 
4.822631e-01 1.132798e-04 4.714866e-02 
6.111967e-01 2.306013e-04 7.543120e-02 
7.724588e-01 4.655588e-04 1.206793e-01 
9.783875e-01 9.460805e-04 1.930698e-01 
1.235341e+00 1.904723e-03 3.088844e-01 
1.559779e+00 3.835140e-03 4.941713e-01 
1.969193e+00 7.720550e-03 7.906043e-01 
2.477700e+00 1.539002e-02 1.264855e+00 
3.115735e+00 3.063799e-02 2.023590e+00 
3.894698e+00 5.994908e-02 3.237458e+00 
4.838393e+00 1.152678e-01 5.179475e+00 
5.960074e+00 2.164272e-01 8.286428e+00 
7.231902e+00 3.894077e-01 1.325711e+01 
8.611018e+00 6.646590e-01 2.120951e+01 
9.988492e+00 1.055097e+00 3.393222e+01 
1.123927e+01 1.541519e+00 5.428675e+01 
1.221603e+01 2.052761e+00 8.685114e+01 
1.283637e+01 2.503590e+00 1.389495e+02 
1.308689e+01 2.829496e+00 2.222996e+02 
1.301205e+01 3.006455e+00 3.556480e+02 
1.270185e+01 3.052507e+00 5.689866e+02 
1.225226e+01 3.002527e+00 9.102982e+02 
1.174860e+01 2.893333e+00 1.456348e+03 
1.126318e+01 2.758206e+00 2.329952e+03 
1.084102e+01 2.619501e+00 3.727594e+03 
1.051563e+01 2.495107e+00 5.963623e+03 
1.030518e+01 2.397109e+00 9.540955e+03 
1.020477e+01 2.330004e+00 1.526418e+04 
1.019654e+01 2.294028e+00 2.442053e+04 
1.025147e+01 2.284757e+00 3.906940e+04 
1.034171e+01 2.296000e+00 6.250552e+04 
1.044143e+01 2.319724e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-27.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.892477e-02 3.318996e-08 1.000000e-05 
8.823080e-02 6.962118e-08 1.599859e-05 
1.116021e-01 1.408956e-07 2.559548e-05 
1.413988e-01 2.865614e-07 4.094915e-05 
1.796816e-01 5.880198e-07 6.551286e-05 
2.265514e-01 1.178641e-06 1.048113e-04 
2.848896e-01 2.343753e-06 1.676833e-04 
3.629893e-01 4.848016e-06 2.682696e-04 
4.579393e-01 9.734357e-06 4.291934e-04 
5.793743e-01 1.971346e-05 6.866488e-04 
7.366319e-01 4.051720e-05 1.098541e-03 
9.323372e-01 8.215069e-05 1.757511e-03 
1.176242e+00 1.649642e-04 2.811769e-03 
1.487608e+00 3.337150e-04 4.498433e-03 
1.879906e+00 6.734976e-04 7.196857e-03 
2.376390e+00 1.360535e-03 1.151395e-02 
3.005220e+00 2.751885e-03 1.842070e-02 
3.802124e+00 5.573801e-03 2.947052e-02 
4.797484e+00 1.120028e-02 4.714866e-02 
6.057248e+00 2.255263e-02 7.543120e-02 
7.628489e+00 4.507954e-02 1.206793e-01 
9.587527e+00 8.958791e-02 1.930698e-01 
1.200309e+01 1.760961e-01 3.088844e-01 
1.491943e+01 3.390877e-01 4.941713e-01 
1.840507e+01 6.393296e-01 7.906043e-01 
2.236664e+01 1.155220e+00 1.264855e+00 
2.669928e+01 1.985768e+00 2.023590e+00 
3.105950e+01 3.177318e+00 3.237458e+00 
3.506448e+01 4.683872e+00 5.179475e+00 
3.826845e+01 6.305769e+00 8.286428e+00 
4.037017e+01 7.768818e+00 1.325711e+01 
4.127819e+01 8.843884e+00 2.120951e+01 
4.113546e+01 9.449525e+00 3.393222e+01 
4.022007e+01 9.633892e+00 5.428675e+01 
3.883095e+01 9.501560e+00 8.685114e+01 
3.725469e+01 9.174891e+00 1.389495e+02 
3.570693e+01 8.752869e+00 2.222996e+02 
3.435063e+01 8.314615e+00 3.556480e+02 
3.329018e+01 7.916001e+00 5.689866e+02 
3.258938e+01 7.597559e+00 9.102982e+02 
3.222956e+01 7.372540e+00 1.456348e+03 
3.218336e+01 7.251088e+00 2.329952e+03 
3.233036e+01 7.210662e+00 3.727594e+03 
3.261089e+01 7.241465e+00 5.963623e+03 
3.292434e+01 7.312895e+00 9.540955e+03 
3.318451e+01 7.391909e+00 1.526418e+04 
3.337697e+01 7.465525e+00 2.442053e+04 
3.348597e+01 7.520030e+00 3.906940e+04 
3.352726e+01 7.553960e+00 6.250552e+04 
3.352878e+01 7.572341e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-270.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.764827e-03 3.137984e-10 1.000000e-05 
8.610285e-03 6.470431e-10 1.599859e-05 
1.106410e-02 1.372869e-09 2.559548e-05 
1.391209e-02 2.729339e-09 4.094915e-05 
1.761870e-02 5.543729e-09 6.551286e-05 
2.230724e-02 1.125170e-08 1.048113e-04 
2.866264e-02 2.386873e-08 1.676833e-04 
3.584474e-02 4.668284e-08 2.682696e-04 
4.594621e-02 9.831732e-08 4.291934e-04 
5.766215e-02 1.943362e-07 6.866488e-04 
7.365938e-02 4.051031e-07 1.098541e-03 
9.306958e-02 8.171562e-07 1.757511e-03 
1.170745e-01 1.626559e-06 2.811769e-03 
1.486989e-01 3.332785e-06 4.498433e-03 
1.878990e-01 6.724478e-06 7.196857e-03 
2.380885e-01 1.368056e-05 1.151395e-02 
3.006929e-01 2.755892e-05 1.842070e-02 
3.817217e-01 5.638198e-05 2.947052e-02 
4.810096e-01 1.128166e-04 4.714866e-02 
6.090852e-01 2.290679e-04 7.543120e-02 
7.690483e-01 4.611274e-04 1.206793e-01 
9.751849e-01 9.403016e-04 1.930698e-01 
1.230154e+00 1.887818e-03 3.088844e-01 
1.553886e+00 3.805922e-03 4.941713e-01 
1.962449e+00 7.669870e-03 7.906043e-01 
2.466732e+00 1.524295e-02 1.264855e+00 
3.100055e+00 3.028998e-02 2.023590e+00 
3.877959e+00 5.939899e-02 3.237458e+00 
4.821739e+00 1.145022e-01 5.179475e+00 
5.937378e+00 2.147528e-01 8.286428e+00 
7.204818e+00 3.864630e-01 1.325711e+01 
8.584366e+00 6.608813e-01 2.120951e+01 
9.962392e+00 1.050526e+00 3.393222e+01 
1.120662e+01 1.533519e+00 5.428675e+01 
1.218753e+01 2.045289e+00 8.685114e+01 
1.281270e+01 2.497593e+00 1.389495e+02 
1.306201e+01 2.822257e+00 2.222996e+02 
1.298809e+01 2.999276e+00 3.556480e+02 
1.268225e+01 3.047318e+00 5.689866e+02 
1.223233e+01 2.997143e+00 9.102982e+02 
1.173006e+01 2.888661e+00 1.456348e+03 
1.124484e+01 2.753780e+00 2.329952e+03 
1.082230e+01 2.615129e+00 3.727594e+03 
1.049891e+01 2.491587e+00 5.963623e+03 
1.028890e+01 2.393839e+00 9.540955e+03 
1.018850e+01 2.326798e+00 1.526418e+04 
1.017594e+01 2.289481e+00 2.442053e+04 
1.023595e+01 2.281807e+00 3.906940e+04 
1.032281e+01 2.291935e+00 6.250552e+04 
1.042233e+01 2.315549e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-271.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.915335e-03 3.364541e-10 1.000000e-05 
8.848556e-03 7.048609e-10 1.599859e-05 
1.088417e-02 1.311813e-09 2.559548e-05 
1.399565e-02 2.789107e-09 4.094915e-05 
1.787893e-02 5.814475e-09 6.551286e-05 
2.220099e-02 1.113276e-08 1.048113e-04 
2.828687e-02 2.302720e-08 1.676833e-04 
3.603779e-02 4.761687e-08 2.682696e-04 
4.584410e-02 9.802502e-08 4.291934e-04 
5.776305e-02 1.960817e-07 6.866488e-04 
7.269360e-02 3.908188e-07 1.098541e-03 
9.283841e-02 8.140863e-07 1.757511e-03 
1.165006e-01 1.608692e-06 2.811769e-03 
1.474063e-01 3.258650e-06 4.498433e-03 
1.878688e-01 6.746129e-06 7.196857e-03 
2.376937e-01 1.366302e-05 1.151395e-02 
2.996706e-01 2.737983e-05 1.842070e-02 
3.802634e-01 5.594472e-05 2.947052e-02 
4.793493e-01 1.120659e-04 4.714866e-02 
6.056217e-01 2.260164e-04 7.543120e-02 
7.674546e-01 4.599631e-04 1.206793e-01 
9.692909e-01 9.267755e-04 1.930698e-01 
1.227517e+00 1.882647e-03 3.088844e-01 
1.546860e+00 3.768433e-03 4.941713e-01 
1.951381e+00 7.568774e-03 7.906043e-01 
2.458683e+00 1.514999e-02 1.264855e+00 
3.088297e+00 3.005727e-02 2.023590e+00 
3.864180e+00 5.898466e-02 3.237458e+00 
4.802221e+00 1.135345e-01 5.179475e+00 
5.914881e+00 2.131007e-01 8.286428e+00 
7.185689e+00 3.847722e-01 1.325711e+01 
8.552528e+00 6.559402e-01 2.120951e+01 
9.932202e+00 1.044710e+00 3.393222e+01 
1.117695e+01 1.526644e+00 5.428675e+01 
1.216063e+01 2.038514e+00 8.685114e+01 
1.278702e+01 2.490567e+00 1.389495e+02 
1.303978e+01 2.816366e+00 2.222996e+02 
1.296951e+01 2.994837e+00 3.556480e+02 
1.266243e+01 3.041995e+00 5.689866e+02 
1.221249e+01 2.991780e+00 9.102982e+02 
1.171305e+01 2.884607e+00 1.456348e+03 
1.122822e+01 2.749998e+00 2.329952e+03 
1.080669e+01 2.611851e+00 3.727594e+03 
1.048345e+01 2.488475e+00 5.963623e+03 
1.027038e+01 2.389833e+00 9.540955e+03 
1.016734e+01 2.322038e+00 1.526418e+04 
1.015814e+01 2.285806e+00 2.442053e+04 
1.021579e+01 2.277370e+00 3.906940e+04 
1.030618e+01 2.288595e+00 6.250552e+04 
1.039997e+01 2.310283e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-272.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.706728e-03 3.080477e-10 1.000000e-05 
8.646166e-03 6.600190e-10 1.599859e-05 
1.098775e-02 1.354603e-09 2.559548e-05 
1.383016e-02 2.701266e-09 4.094915e-05 
1.757821e-02 5.546386e-09 6.551286e-05 
2.224682e-02 1.124320e-08 1.048113e-04 
2.808680e-02 2.262522e-08 1.676833e-04 
3.558251e-02 4.600401e-08 2.682696e-04 
4.566739e-02 9.725334e-08 4.291934e-04 
5.730503e-02 1.921606e-07 6.866488e-04 
7.262169e-02 3.910981e-07 1.098541e-03 
9.221521e-02 8.007458e-07 1.757511e-03 
1.169159e-01 1.631956e-06 2.811769e-03 
1.477498e-01 3.293590e-06 4.498433e-03 
1.859443e-01 6.565069e-06 7.196857e-03 
2.353584e-01 1.331320e-05 1.151395e-02 
2.979867e-01 2.702020e-05 1.842070e-02 
3.788235e-01 5.551566e-05 2.947052e-02 
4.792178e-01 1.123867e-04 4.714866e-02 
6.058352e-01 2.270900e-04 7.543120e-02 
7.656500e-01 4.584108e-04 1.206793e-01 
9.681259e-01 9.268425e-04 1.930698e-01 
1.222310e+00 1.865646e-03 3.088844e-01 
1.543114e+00 3.754908e-03 4.941713e-01 
1.948295e+00 7.560632e-03 7.906043e-01 
2.453787e+00 1.511499e-02 1.264855e+00 
3.081015e+00 2.995459e-02 2.023590e+00 
3.851046e+00 5.859950e-02 3.237458e+00 
4.787702e+00 1.129187e-01 5.179475e+00 
5.894831e+00 2.117098e-01 8.286428e+00 
7.162902e+00 3.825010e-01 1.325711e+01 
8.528365e+00 6.527105e-01 2.120951e+01 
9.902179e+00 1.038937e+00 3.393222e+01 
1.114810e+01 1.520068e+00 5.428675e+01 
1.212662e+01 2.028512e+00 8.685114e+01 
1.275981e+01 2.482748e+00 1.389495e+02 
1.301298e+01 2.808077e+00 2.222996e+02 
1.294595e+01 2.987814e+00 3.556480e+02 
1.263988e+01 3.035317e+00 5.689866e+02 
1.219240e+01 2.986281e+00 9.102982e+02 
1.169433e+01 2.879823e+00 1.456348e+03 
1.120799e+01 2.744809e+00 2.329952e+03 
1.079185e+01 2.608836e+00 3.727594e+03 
1.046566e+01 2.484573e+00 5.963623e+03 
1.025315e+01 2.386233e+00 9.540955e+03 
1.014786e+01 2.317797e+00 1.526418e+04 
1.014007e+01 2.282033e+00 2.442053e+04 
1.019279e+01 2.272017e+00 3.906940e+04 
1.028498e+01 2.283762e+00 6.250552e+04 
1.038060e+01 2.305995e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-273.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.725574e-03 3.117939e-10 1.000000e-05 
8.655079e-03 6.644963e-10 1.599859e-05 
1.103943e-02 1.378857e-09 2.559548e-05 
1.403081e-02 2.830922e-09 4.094915e-05 
1.738414e-02 5.384420e-09 6.551286e-05 
2.211889e-02 1.109098e-08 1.048113e-04 
2.839592e-02 2.346645e-08 1.676833e-04 
3.565580e-02 4.645906e-08 2.682696e-04 
4.531953e-02 9.539729e-08 4.291934e-04 
5.715580e-02 1.913643e-07 6.866488e-04 
7.251194e-02 3.907589e-07 1.098541e-03 
9.219188e-02 8.030798e-07 1.757511e-03 
1.165739e-01 1.623623e-06 2.811769e-03 
1.467253e-01 3.237406e-06 4.498433e-03 
1.854007e-01 6.531578e-06 7.196857e-03 
2.357875e-01 1.343535e-05 1.151395e-02 
2.983841e-01 2.722816e-05 1.842070e-02 
3.773713e-01 5.508141e-05 2.947052e-02 
4.757075e-01 1.103393e-04 4.714866e-02 
6.020524e-01 2.236822e-04 7.543120e-02 
7.619622e-01 4.534798e-04 1.206793e-01 
9.635091e-01 9.170046e-04 1.930698e-01 
1.218714e+00 1.856022e-03 3.088844e-01 
1.537536e+00 3.727980e-03 4.941713e-01 
1.941460e+00 7.508811e-03 7.906043e-01 
2.444510e+00 1.499906e-02 1.264855e+00 
3.067167e+00 2.966109e-02 2.023590e+00 
3.836737e+00 5.816093e-02 3.237458e+00 
4.769533e+00 1.120461e-01 5.179475e+00 
5.878420e+00 2.107047e-01 8.286428e+00 
7.133392e+00 3.791742e-01 1.325711e+01 
8.504183e+00 6.494696e-01 2.120951e+01 
9.877053e+00 1.034625e+00 3.393222e+01 
1.111979e+01 1.513681e+00 5.428675e+01 
1.210234e+01 2.022873e+00 8.685114e+01 
1.273226e+01 2.474734e+00 1.389495e+02 
1.299071e+01 2.802109e+00 2.222996e+02 
1.292400e+01 2.981597e+00 3.556480e+02 
1.261787e+01 3.028879e+00 5.689866e+02 
1.217534e+01 2.982141e+00 9.102982e+02 
1.167723e+01 2.875698e+00 1.456348e+03 
1.119236e+01 2.741381e+00 2.329952e+03 
1.077329e+01 2.604479e+00 3.727594e+03 
1.044739e+01 2.480495e+00 5.963623e+03 
1.023533e+01 2.382435e+00 9.540955e+03 
1.013334e+01 2.315113e+00 1.526418e+04 
1.011780e+01 2.276931e+00 2.442053e+04 
1.017741e+01 2.269078e+00 3.906940e+04 
1.026346e+01 2.278817e+00 6.250552e+04 
1.035915e+01 2.301008e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-274.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.785897e-03 3.214320e-10 1.000000e-05 
8.745676e-03 6.880937e-10 1.599859e-05 
1.106142e-02 1.392195e-09 2.559548e-05 
1.373457e-02 2.665092e-09 4.094915e-05 
1.742508e-02 5.442418e-09 6.551286e-05 
2.235502e-02 1.149193e-08 1.048113e-04 
2.831270e-02 2.334595e-08 1.676833e-04 
3.585138e-02 4.740074e-08 2.682696e-04 
4.505700e-02 9.409243e-08 4.291934e-04 
5.723638e-02 1.928788e-07 6.866488e-04 
7.236985e-02 3.898892e-07 1.098541e-03 
9.172939e-02 7.939518e-07 1.757511e-03 
1.152202e-01 1.573456e-06 2.811769e-03 
1.467605e-01 3.251608e-06 4.498433e-03 
1.853562e-01 6.550782e-06 7.196857e-03 
2.344845e-01 1.326225e-05 1.151395e-02 
2.956569e-01 2.658542e-05 1.842070e-02 
3.753860e-01 5.441526e-05 2.947052e-02 
4.748223e-01 1.101263e-04 4.714866e-02 
6.012246e-01 2.235765e-04 7.543120e-02 
7.584230e-01 4.488281e-04 1.206793e-01 
9.604422e-01 9.116016e-04 1.930698e-01 
1.214012e+00 1.841342e-03 3.088844e-01 
1.532677e+00 3.706261e-03 4.941713e-01 
1.931614e+00 7.422243e-03 7.906043e-01 
2.433782e+00 1.485664e-02 1.264855e+00 
3.058683e+00 2.952284e-02 2.023590e+00 
3.827380e+00 5.794602e-02 3.237458e+00 
4.756696e+00 1.115458e-01 5.179475e+00 
5.859442e+00 2.094246e-01 8.286428e+00 
7.116484e+00 3.778188e-01 1.325711e+01 
8.473336e+00 6.447438e-01 2.120951e+01 
9.845130e+00 1.028266e+00 3.393222e+01 
1.109071e+01 1.506985e+00 5.428675e+01 
1.207337e+01 2.015101e+00 8.685114e+01 
1.270223e+01 2.465461e+00 1.389495e+02 
1.296266e+01 2.793122e+00 2.222996e+02 
1.289991e+01 2.974253e+00 3.556480e+02 
1.259787e+01 3.023403e+00 5.689866e+02 
1.215577e+01 2.976838e+00 9.102982e+02 
1.165913e+01 2.871138e+00 1.456348e+03 
1.117816e+01 2.738483e+00 2.329952e+03 
1.075615e+01 2.600614e+00 3.727594e+03 
1.043063e+01 2.476913e+00 5.963623e+03 
1.021631e+01 2.378233e+00 9.540955e+03 
1.011576e+01 2.311450e+00 1.526418e+04 
1.010359e+01 2.274356e+00 2.442053e+04 
1.015524e+01 2.263968e+00 3.906940e+04 
1.024434e+01 2.274637e+00 6.250552e+04 
1.034005e+01 2.296788e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-275.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.642242e-03 3.025475e-10 1.000000e-05 
8.479993e-03 6.295586e-10 1.599859e-05 
1.104472e-02 1.390956e-09 2.559548e-05 
1.383618e-02 2.734625e-09 4.094915e-05 
1.762937e-02 5.656657e-09 6.551286e-05 
2.231771e-02 1.147621e-08 1.048113e-04 
2.809875e-02 2.290397e-08 1.676833e-04 
3.566365e-02 4.683033e-08 2.682696e-04 
4.476376e-02 9.260398e-08 4.291934e-04 
5.685636e-02 1.897524e-07 6.866488e-04 
7.178342e-02 3.818763e-07 1.098541e-03 
9.062519e-02 7.684181e-07 1.757511e-03 
1.154860e-01 1.590156e-06 2.811769e-03 
1.453343e-01 3.169254e-06 4.498433e-03 
1.852393e-01 6.562260e-06 7.196857e-03 
2.328161e-01 1.302855e-05 1.151395e-02 
2.951697e-01 2.655076e-05 1.842070e-02 
3.741276e-01 5.406643e-05 2.947052e-02 
4.737608e-01 1.097886e-04 4.714866e-02 
5.984978e-01 2.213532e-04 7.543120e-02 
7.549155e-01 4.442450e-04 1.206793e-01 
9.568104e-01 9.045881e-04 1.930698e-01 
1.209612e+00 1.828038e-03 3.088844e-01 
1.527687e+00 3.683555e-03 4.941713e-01 
1.924048e+00 7.362109e-03 7.906043e-01 
2.425270e+00 1.475483e-02 1.264855e+00 
3.048275e+00 2.932879e-02 2.023590e+00 
3.810903e+00 5.740927e-02 3.237458e+00 
4.736834e+00 1.105552e-01 5.179475e+00 
5.839553e+00 2.080470e-01 8.286428e+00 
7.089418e+00 3.748739e-01 1.325711e+01 
8.445810e+00 6.407539e-01 2.120951e+01 
9.814935e+00 1.022419e+00 3.393222e+01 
1.106165e+01 1.500280e+00 5.428675e+01 
1.204563e+01 2.007861e+00 8.685114e+01 
1.267914e+01 2.459623e+00 1.389495e+02 
1.293979e+01 2.786789e+00 2.222996e+02 
1.287830e+01 2.968157e+00 3.556480e+02 
1.258209e+01 3.019972e+00 5.689866e+02 
1.213896e+01 2.972777e+00 9.102982e+02 
1.164035e+01 2.866273e+00 1.456348e+03 
1.115900e+01 2.733660e+00 2.329952e+03 
1.074110e+01 2.597484e+00 3.727594e+03 
1.041448e+01 2.473522e+00 5.963623e+03 
1.019918e+01 2.374633e+00 9.540955e+03 
1.009639e+01 2.307211e+00 1.526418e+04 
1.008264e+01 2.269647e+00 2.442053e+04 
1.013566e+01 2.259672e+00 3.906940e+04 
1.022479e+01 2.270308e+00 6.250552e+04 
1.032273e+01 2.293142e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-276.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.782208e-03 3.232506e-10 1.000000e-05 
8.430289e-03 6.208023e-10 1.599859e-05 
1.094829e-02 1.359769e-09 2.559548e-05 
1.389829e-02 2.781699e-09 4.094915e-05 
1.727008e-02 5.337147e-09 6.551286e-05 
2.217296e-02 1.129529e-08 1.048113e-04 
2.816052e-02 2.313918e-08 1.676833e-04 
3.520523e-02 4.521139e-08 2.682696e-04 
4.455809e-02 9.166548e-08 4.291934e-04 
5.677693e-02 1.896453e-07 6.866488e-04 
7.145819e-02 3.780791e-07 1.098541e-03 
9.052498e-02 7.686567e-07 1.757511e-03 
1.151990e-01 1.584069e-06 2.811769e-03 
1.457361e-01 3.207230e-06 4.498433e-03 
1.838302e-01 6.436965e-06 7.196857e-03 
2.324113e-01 1.300784e-05 1.151395e-02 
2.946297e-01 2.650131e-05 1.842070e-02 
3.726730e-01 5.363259e-05 2.947052e-02 
4.704101e-01 1.078665e-04 4.714866e-02 
5.970543e-01 2.205543e-04 7.543120e-02 
7.527724e-01 4.420736e-04 1.206793e-01 
9.539686e-01 8.998107e-04 1.930698e-01 
1.203417e+00 1.806641e-03 3.088844e-01 
1.520473e+00 3.644827e-03 4.941713e-01 
1.916110e+00 7.297791e-03 7.906043e-01 
2.415093e+00 1.462280e-02 1.264855e+00 
3.036146e+00 2.908525e-02 2.023590e+00 
3.797089e+00 5.699284e-02 3.237458e+00 
4.719816e+00 1.097629e-01 5.179475e+00 
5.813705e+00 2.060421e-01 8.286428e+00 
7.070639e+00 3.732179e-01 1.325711e+01 
8.424845e+00 6.382080e-01 2.120951e+01 
9.787166e+00 1.017289e+00 3.393222e+01 
1.103147e+01 1.493142e+00 5.428675e+01 
1.201495e+01 1.999283e+00 8.685114e+01 
1.265331e+01 2.452388e+00 1.389495e+02 
1.291504e+01 2.779456e+00 2.222996e+02 
1.285911e+01 2.963279e+00 3.556480e+02 
1.256125e+01 3.014037e+00 5.689866e+02 
1.211913e+01 2.967313e+00 9.102982e+02 
1.162424e+01 2.862514e+00 1.456348e+03 
1.114083e+01 2.729204e+00 2.329952e+03 
1.072140e+01 2.592678e+00 3.727594e+03 
1.039911e+01 2.470383e+00 5.963623e+03 
1.018386e+01 2.371603e+00 9.540955e+03 
1.007854e+01 2.303443e+00 1.526418e+04 
1.006201e+01 2.265026e+00 2.442053e+04 
1.011715e+01 2.255707e+00 3.906940e+04 
1.020712e+01 2.266577e+00 6.250552e+04 
1.030169e+01 2.288257e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-277.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.727992e-03 3.167037e-10 1.000000e-05 
8.407141e-03 6.179335e-10 1.599859e-05 
1.062759e-02 1.248248e-09 2.559548e-05 
1.350383e-02 2.560754e-09 4.094915e-05 
1.711979e-02 5.217852e-09 6.551286e-05 
2.173211e-02 1.067340e-08 1.048113e-04 
2.754679e-02 2.173751e-08 1.676833e-04 
3.506335e-02 4.482877e-08 2.682696e-04 
4.480704e-02 9.354824e-08 4.291934e-04 
5.672332e-02 1.897938e-07 6.866488e-04 
7.147510e-02 3.797185e-07 1.098541e-03 
9.011645e-02 7.610445e-07 1.757511e-03 
1.145621e-01 1.563585e-06 2.811769e-03 
1.451083e-01 3.177432e-06 4.498433e-03 
1.837029e-01 6.446879e-06 7.196857e-03 
2.325515e-01 1.307860e-05 1.151395e-02 
2.930928e-01 2.618328e-05 1.842070e-02 
3.716871e-01 5.340081e-05 2.947052e-02 
4.694250e-01 1.075785e-04 4.714866e-02 
5.950439e-01 2.191248e-04 7.543120e-02 
7.504725e-01 4.396207e-04 1.206793e-01 
9.506348e-01 8.936349e-04 1.930698e-01 
1.198888e+00 1.792789e-03 3.088844e-01 
1.514754e+00 3.616902e-03 4.941713e-01 
1.912580e+00 7.283753e-03 7.906043e-01 
2.405014e+00 1.449277e-02 1.264855e+00 
3.026601e+00 2.891579e-02 2.023590e+00 
3.781545e+00 5.649927e-02 3.237458e+00 
4.704571e+00 1.090932e-01 5.179475e+00 
5.796902e+00 2.049887e-01 8.286428e+00 
7.045121e+00 3.705126e-01 1.325711e+01 
8.399996e+00 6.347981e-01 2.120951e+01 
9.759355e+00 1.012138e+00 3.393222e+01 
1.100293e+01 1.486608e+00 5.428675e+01 
1.199101e+01 1.993706e+00 8.685114e+01 
1.262631e+01 2.444555e+00 1.389495e+02 
1.289279e+01 2.773398e+00 2.222996e+02 
1.283454e+01 2.955611e+00 3.556480e+02 
1.254238e+01 3.009048e+00 5.689866e+02 
1.210134e+01 2.962765e+00 9.102982e+02 
1.160895e+01 2.859079e+00 1.456348e+03 
1.112406e+01 2.725271e+00 2.329952e+03 
1.070753e+01 2.589941e+00 3.727594e+03 
1.037990e+01 2.465940e+00 5.963623e+03 
1.016690e+01 2.368034e+00 9.540955e+03 
1.006155e+01 2.299933e+00 1.526418e+04 
1.004745e+01 2.262310e+00 2.442053e+04 
1.010028e+01 2.252254e+00 3.906940e+04 
1.018654e+01 2.261894e+00 6.250552e+04 
1.028062e+01 2.283352e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-278.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.761033e-03 3.225529e-10 1.000000e-05 
8.379621e-03 6.140940e-10 1.599859e-05 
1.080083e-02 1.315022e-09 2.559548e-05 
1.348582e-02 2.559727e-09 4.094915e-05 
1.740365e-02 5.501523e-09 6.551286e-05 
2.188403e-02 1.093814e-08 1.048113e-04 
2.766275e-02 2.209265e-08 1.676833e-04 
3.482087e-02 4.406366e-08 2.682696e-04 
4.449241e-02 9.192204e-08 4.291934e-04 
5.659713e-02 1.892106e-07 6.866488e-04 
7.135776e-02 3.792155e-07 1.098541e-03 
8.977216e-02 7.550710e-07 1.757511e-03 
1.136597e-01 1.532437e-06 2.811769e-03 
1.442029e-01 3.129581e-06 4.498433e-03 
1.831198e-01 6.408737e-06 7.196857e-03 
2.311569e-01 1.289108e-05 1.151395e-02 
2.919476e-01 2.597098e-05 1.842070e-02 
3.702392e-01 5.296973e-05 2.947052e-02 
4.676346e-01 1.067362e-04 4.714866e-02 
5.908370e-01 2.152846e-04 7.543120e-02 
7.493093e-01 4.391586e-04 1.206793e-01 
9.452198e-01 8.816230e-04 1.930698e-01 
1.197238e+00 1.791837e-03 3.088844e-01 
1.508497e+00 3.585155e-03 4.941713e-01 
1.905271e+00 7.226542e-03 7.906043e-01 
2.398019e+00 1.441840e-02 1.264855e+00 
3.014034e+00 2.866005e-02 2.023590e+00 
3.771206e+00 5.623786e-02 3.237458e+00 
4.686278e+00 1.082130e-01 5.179475e+00 
5.774162e+00 2.033127e-01 8.286428e+00 
7.025007e+00 3.686426e-01 1.325711e+01 
8.372710e+00 6.308481e-01 2.120951e+01 
9.735103e+00 1.008035e+00 3.393222e+01 
1.097291e+01 1.479500e+00 5.428675e+01 
1.195887e+01 1.984431e+00 8.685114e+01 
1.259707e+01 2.435578e+00 1.389495e+02 
1.286700e+01 2.765477e+00 2.222996e+02 
1.281548e+01 2.950750e+00 3.556480e+02 
1.252281e+01 3.003690e+00 5.689866e+02 
1.208240e+01 2.957670e+00 9.102982e+02 
1.158911e+01 2.853716e+00 1.456348e+03 
1.110764e+01 2.721462e+00 2.329952e+03 
1.068888e+01 2.585484e+00 3.727594e+03 
1.036275e+01 2.462175e+00 5.963623e+03 
1.014950e+01 2.364314e+00 9.540955e+03 
1.003956e+01 2.294835e+00 1.526418e+04 
1.002988e+01 2.258634e+00 2.442053e+04 
1.008306e+01 2.248681e+00 3.906940e+04 
1.017140e+01 2.258959e+00 6.250552e+04 
1.026307e+01 2.279600e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-279.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.603031e-03 3.015442e-10 1.000000e-05 
8.470533e-03 6.365804e-10 1.599859e-05 
1.076417e-02 1.306359e-09 2.559548e-05 
1.368770e-02 2.686042e-09 4.094915e-05 
1.710378e-02 5.240794e-09 6.551286e-05 
2.203719e-02 1.120959e-08 1.048113e-04 
2.768659e-02 2.222951e-08 1.676833e-04 
3.462774e-02 4.349042e-08 2.682696e-04 
4.408858e-02 8.976351e-08 4.291934e-04 
5.598337e-02 1.837802e-07 6.866488e-04 
7.049745e-02 3.669797e-07 1.098541e-03 
9.011673e-02 7.665465e-07 1.757511e-03 
1.134041e-01 1.527599e-06 2.811769e-03 
1.438000e-01 3.114585e-06 4.498433e-03 
1.824426e-01 6.360694e-06 7.196857e-03 
2.294797e-01 1.265789e-05 1.151395e-02 
2.913421e-01 2.590256e-05 1.842070e-02 
3.674499e-01 5.196780e-05 2.947052e-02 
4.666466e-01 1.064425e-04 4.714866e-02 
5.896374e-01 2.147455e-04 7.543120e-02 
7.447376e-01 4.327207e-04 1.206793e-01 
9.430506e-01 8.787148e-04 1.930698e-01 
1.192812e+00 1.778408e-03 3.088844e-01 
1.505796e+00 3.578736e-03 4.941713e-01 
1.897629e+00 7.165592e-03 7.906043e-01 
2.390329e+00 1.433137e-02 1.264855e+00 
3.001390e+00 2.840253e-02 2.023590e+00 
3.757886e+00 5.584335e-02 3.237458e+00 
4.671605e+00 1.075818e-01 5.179475e+00 
5.759548e+00 2.024846e-01 8.286428e+00 
7.002739e+00 3.664368e-01 1.325711e+01 
8.345913e+00 6.270031e-01 2.120951e+01 
9.706459e+00 1.002618e+00 3.393222e+01 
1.094677e+01 1.473845e+00 5.428675e+01 
1.193155e+01 1.977302e+00 8.685114e+01 
1.257054e+01 2.427928e+00 1.389495e+02 
1.284592e+01 2.759973e+00 2.222996e+02 
1.279237e+01 2.943784e+00 3.556480e+02 
1.250293e+01 2.998163e+00 5.689866e+02 
1.206457e+01 2.953062e+00 9.102982e+02 
1.157355e+01 2.850138e+00 1.456348e+03 
1.109375e+01 2.718613e+00 2.329952e+03 
1.067150e+01 2.581466e+00 3.727594e+03 
1.034760e+01 2.459076e+00 5.963623e+03 
1.013246e+01 2.360696e+00 9.540955e+03 
1.002294e+01 2.291424e+00 1.526418e+04 
1.001224e+01 2.254928e+00 2.442053e+04 
1.006263e+01 2.244075e+00 3.906940e+04 
1.015144e+01 2.254456e+00 6.250552e+04 
1.024628e+01 2.276088e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-28.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.773669e-02 3.266983e-08 1.000000e-05 
8.537539e-02 6.541437e-08 1.599859e-05 
1.071133e-01 1.291828e-07 2.559548e-05 
1.366108e-01 2.679974e-07 4.094915e-05 
1.731787e-01 5.459576e-07 6.551286e-05 
2.193797e-01 1.109851e-06 1.048113e-04 
2.775486e-01 2.247466e-06 1.676833e-04 
3.502832e-01 4.517879e-06 2.682696e-04 
4.411014e-01 9.021797e-06 4.291934e-04 
5.577628e-01 1.824013e-05 6.866488e-04 
7.072859e-01 3.719349e-05 1.098541e-03 
8.951514e-01 7.540075e-05 1.757511e-03 
1.134404e+00 1.534605e-04 2.811769e-03 
1.437717e+00 3.124089e-04 4.498433e-03 
1.816460e+00 6.300833e-04 7.196857e-03 
2.297479e+00 1.274977e-03 1.151395e-02 
2.903501e+00 2.573693e-03 1.842070e-02 
3.668503e+00 5.191902e-03 2.947052e-02 
4.636276e+00 1.048281e-02 4.714866e-02 
5.839419e+00 2.095354e-02 7.543120e-02 
7.358883e+00 4.196296e-02 1.206793e-01 
9.247964e+00 8.337179e-02 1.930698e-01 
1.158432e+01 1.641370e-01 3.088844e-01 
1.440905e+01 3.166969e-01 4.941713e-01 
1.778306e+01 5.978001e-01 7.906043e-01 
2.165711e+01 1.086850e+00 1.264855e+00 
2.588926e+01 1.875622e+00 2.023590e+00 
3.019310e+01 3.022086e+00 3.237458e+00 
3.416298e+01 4.481970e+00 5.179475e+00 
3.738501e+01 6.076953e+00 8.286428e+00 
3.952773e+01 7.530366e+00 1.325711e+01 
4.050546e+01 8.619364e+00 2.120951e+01 
4.044362e+01 9.253038e+00 3.393222e+01 
3.959326e+01 9.462851e+00 5.428675e+01 
3.824997e+01 9.350209e+00 8.685114e+01 
3.670842e+01 9.040508e+00 1.389495e+02 
3.517398e+01 8.627808e+00 2.222996e+02 
3.381783e+01 8.194575e+00 3.556480e+02 
3.276075e+01 7.801907e+00 5.689866e+02 
3.204792e+01 7.483281e+00 9.102982e+02 
3.167050e+01 7.255078e+00 1.456348e+03 
3.159547e+01 7.125497e+00 2.329952e+03 
3.173818e+01 7.083361e+00 3.727594e+03 
3.201463e+01 7.111662e+00 5.963623e+03 
3.230901e+01 7.175300e+00 9.540955e+03 
3.256533e+01 7.251511e+00 1.526418e+04 
3.276798e+01 7.327380e+00 2.442053e+04 
3.287725e+01 7.381231e+00 3.906940e+04 
3.292703e+01 7.417701e+00 6.250552e+04 
3.292550e+01 7.434972e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-280.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.612477e-03 3.039257e-10 1.000000e-05 
8.461301e-03 6.367755e-10 1.599859e-05 
1.053520e-02 1.229144e-09 2.559548e-05 
1.343490e-02 2.549048e-09 4.094915e-05 
1.732827e-02 5.469414e-09 6.551286e-05 
2.180314e-02 1.089513e-08 1.048113e-04 
2.748189e-02 2.181800e-08 1.676833e-04 
3.500447e-02 4.508642e-08 2.682696e-04 
4.426409e-02 9.116538e-08 4.291934e-04 
5.590841e-02 1.836990e-07 6.866488e-04 
7.073519e-02 3.720336e-07 1.098541e-03 
8.938703e-02 7.507574e-07 1.757511e-03 
1.130039e-01 1.516901e-06 2.811769e-03 
1.428653e-01 3.065192e-06 4.498433e-03 
1.813545e-01 6.269955e-06 7.196857e-03 
2.286698e-01 1.256924e-05 1.151395e-02 
2.901453e-01 2.567635e-05 1.842070e-02 
3.679522e-01 5.236820e-05 2.947052e-02 
4.637375e-01 1.048387e-04 4.714866e-02 
5.875630e-01 2.132485e-04 7.543120e-02 
7.442305e-01 4.333842e-04 1.206793e-01 
9.404299e-01 8.745313e-04 1.930698e-01 
1.188644e+00 1.766136e-03 3.088844e-01 
1.497096e+00 3.529676e-03 4.941713e-01 
1.890679e+00 7.112529e-03 7.906043e-01 
2.382240e+00 1.423712e-02 1.264855e+00 
2.994079e+00 2.829599e-02 2.023590e+00 
3.746107e+00 5.551697e-02 3.237458e+00 
4.660862e+00 1.072189e-01 5.179475e+00 
5.735517e+00 2.006750e-01 8.286428e+00 
6.973811e+00 3.632066e-01 1.325711e+01 
8.318281e+00 6.229732e-01 2.120951e+01 
9.677289e+00 9.970404e-01 3.393222e+01 
1.092000e+01 1.467936e+00 5.428675e+01 
1.190619e+01 1.971025e+00 8.685114e+01 
1.254837e+01 2.422417e+00 1.389495e+02 
1.282126e+01 2.752584e+00 2.222996e+02 
1.276964e+01 2.936989e+00 3.556480e+02 
1.248131e+01 2.991756e+00 5.689866e+02 
1.204933e+01 2.949623e+00 9.102982e+02 
1.155487e+01 2.845226e+00 1.456348e+03 
1.107645e+01 2.714432e+00 2.329952e+03 
1.065795e+01 2.578808e+00 3.727594e+03 
1.033232e+01 2.455920e+00 5.963623e+03 
1.011602e+01 2.357264e+00 9.540955e+03 
1.000835e+01 2.288643e+00 1.526418e+04 
9.993766e+00 2.250947e+00 2.442053e+04 
1.004325e+01 2.239791e+00 3.906940e+04 
1.012805e+01 2.248832e+00 6.250552e+04 
1.022713e+01 2.271783e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-281.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.514957e-03 2.917143e-10 1.000000e-05 
8.258832e-03 5.942635e-10 1.599859e-05 
1.061559e-02 1.261990e-09 2.559548e-05 
1.362551e-02 2.668589e-09 4.094915e-05 
1.714742e-02 5.318873e-09 6.551286e-05 
2.161118e-02 1.064776e-08 1.048113e-04 
2.720043e-02 2.123003e-08 1.676833e-04 
3.465973e-02 4.392369e-08 2.682696e-04 
4.403397e-02 9.007140e-08 4.291934e-04 
5.566561e-02 1.819636e-07 6.866488e-04 
7.018092e-02 3.646542e-07 1.098541e-03 
8.905676e-02 7.451178e-07 1.757511e-03 
1.128825e-01 1.517419e-06 2.811769e-03 
1.428218e-01 3.073331e-06 4.498433e-03 
1.803664e-01 6.190062e-06 7.196857e-03 
2.291369e-01 1.269157e-05 1.151395e-02 
2.899772e-01 2.572327e-05 1.842070e-02 
3.666664e-01 5.200619e-05 2.947052e-02 
4.616520e-01 1.038000e-04 4.714866e-02 
5.858395e-01 2.121322e-04 7.543120e-02 
7.407355e-01 4.288332e-04 1.206793e-01 
9.346266e-01 8.615078e-04 1.930698e-01 
1.183515e+00 1.749595e-03 3.088844e-01 
1.495529e+00 3.531148e-03 4.941713e-01 
1.885208e+00 7.076100e-03 7.906043e-01 
2.374980e+00 1.415761e-02 1.264855e+00 
2.984080e+00 2.811315e-02 2.023590e+00 
3.730497e+00 5.502127e-02 3.237458e+00 
4.642984e+00 1.063666e-01 5.179475e+00 
5.723426e+00 2.001040e-01 8.286428e+00 
6.954007e+00 3.613770e-01 1.325711e+01 
8.295294e+00 6.199536e-01 2.120951e+01 
9.651934e+00 9.925810e-01 3.393222e+01 
1.089105e+01 1.461191e+00 5.428675e+01 
1.187466e+01 1.961974e+00 8.685114e+01 
1.252152e+01 2.414563e+00 1.389495e+02 
1.279575e+01 2.744734e+00 2.222996e+02 
1.274859e+01 2.931034e+00 3.556480e+02 
1.246131e+01 2.986123e+00 5.689866e+02 
1.203164e+01 2.945045e+00 9.102982e+02 
1.154028e+01 2.842027e+00 1.456348e+03 
1.105908e+01 2.710212e+00 2.329952e+03 
1.064286e+01 2.575587e+00 3.727594e+03 
1.031700e+01 2.452737e+00 5.963623e+03 
1.009992e+01 2.353928e+00 9.540955e+03 
9.991831e+00 2.285243e+00 1.526418e+04 
9.975463e+00 2.247011e+00 2.442053e+04 
1.002505e+01 2.235876e+00 3.906940e+04 
1.011452e+01 2.246392e+00 6.250552e+04 
1.020470e+01 2.266389e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-282.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.490618e-03 2.894838e-10 1.000000e-05 
8.248506e-03 5.941443e-10 1.599859e-05 
1.051444e-02 1.230620e-09 2.559548e-05 
1.342471e-02 2.561420e-09 4.094915e-05 
1.718879e-02 5.376526e-09 6.551286e-05 
2.142283e-02 1.040869e-08 1.048113e-04 
2.726803e-02 2.146482e-08 1.676833e-04 
3.433665e-02 4.285879e-08 2.682696e-04 
4.373767e-02 8.857952e-08 4.291934e-04 
5.527589e-02 1.788025e-07 6.866488e-04 
7.042272e-02 3.697473e-07 1.098541e-03 
8.859583e-02 7.362189e-07 1.757511e-03 
1.121308e-01 1.492596e-06 2.811769e-03 
1.424149e-01 3.057987e-06 4.498433e-03 
1.796331e-01 6.136624e-06 7.196857e-03 
2.272169e-01 1.241925e-05 1.151395e-02 
2.877789e-01 2.523217e-05 1.842070e-02 
3.645317e-01 5.128502e-05 2.947052e-02 
4.610194e-01 1.037417e-04 4.714866e-02 
5.837125e-01 2.105767e-04 7.543120e-02 
7.379199e-01 4.254703e-04 1.206793e-01 
9.342167e-01 8.634337e-04 1.930698e-01 
1.179504e+00 1.738028e-03 3.088844e-01 
1.488884e+00 3.496685e-03 4.941713e-01 
1.876624e+00 7.004715e-03 7.906043e-01 
2.363345e+00 1.400021e-02 1.264855e+00 
2.971460e+00 2.785667e-02 2.023590e+00 
3.716210e+00 5.458449e-02 3.237458e+00 
4.624434e+00 1.054695e-01 5.179475e+00 
5.704749e+00 1.988482e-01 8.286428e+00 
6.932672e+00 3.593101e-01 1.325711e+01 
8.268760e+00 6.161574e-01 2.120951e+01 
9.625727e+00 9.878613e-01 3.393222e+01 
1.086469e+01 1.455405e+00 5.428675e+01 
1.185234e+01 1.957016e+00 8.685114e+01 
1.249656e+01 2.407617e+00 1.389495e+02 
1.277367e+01 2.738636e+00 2.222996e+02 
1.272660e+01 2.924575e+00 3.556480e+02 
1.244282e+01 2.981214e+00 5.689866e+02 
1.201331e+01 2.940150e+00 9.102982e+02 
1.152423e+01 2.838192e+00 1.456348e+03 
1.104254e+01 2.706296e+00 2.329952e+03 
1.062481e+01 2.571287e+00 3.727594e+03 
1.030004e+01 2.448993e+00 5.963623e+03 
1.008033e+01 2.349454e+00 9.540955e+03 
9.974544e+00 2.281591e+00 1.526418e+04 
9.957974e+00 2.243322e+00 2.442053e+04 
1.000812e+01 2.232351e+00 3.906940e+04 
1.009305e+01 2.241369e+00 6.250552e+04 
1.018500e+01 2.261883e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-283.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.617800e-03 3.079245e-10 1.000000e-05 
8.241153e-03 5.946579e-10 1.599859e-05 
1.059631e-02 1.264058e-09 2.559548e-05 
1.346386e-02 2.593058e-09 4.094915e-05 
1.696029e-02 5.183263e-09 6.551286e-05 
2.124847e-02 1.019264e-08 1.048113e-04 
2.729001e-02 2.159308e-08 1.676833e-04 
3.422103e-02 4.257774e-08 2.682696e-04 
4.344465e-02 8.711893e-08 4.291934e-04 
5.512652e-02 1.779859e-07 6.866488e-04 
7.008868e-02 3.658033e-07 1.098541e-03 
8.847797e-02 7.358848e-07 1.757511e-03 
1.118807e-01 1.487888e-06 2.811769e-03 
1.423476e-01 3.064481e-06 4.498433e-03 
1.789340e-01 6.086765e-06 7.196857e-03 
2.264800e-01 1.234241e-05 1.151395e-02 
2.871265e-01 2.514982e-05 1.842070e-02 
3.631925e-01 5.090172e-05 2.947052e-02 
4.596252e-01 1.031679e-04 4.714866e-02 
5.812035e-01 2.086100e-04 7.543120e-02 
7.344113e-01 4.209174e-04 1.206793e-01 
9.300882e-01 8.550581e-04 1.930698e-01 
1.174412e+00 1.721698e-03 3.088844e-01 
1.482252e+00 3.462397e-03 4.941713e-01 
1.870122e+00 6.956715e-03 7.906043e-01 
2.355276e+00 1.390634e-02 1.264855e+00 
2.961592e+00 2.767754e-02 2.023590e+00 
3.706485e+00 5.434767e-02 3.237458e+00 
4.611668e+00 1.049652e-01 5.179475e+00 
5.685689e+00 1.975522e-01 8.286428e+00 
6.911950e+00 3.573344e-01 1.325711e+01 
8.243233e+00 6.125772e-01 2.120951e+01 
9.595326e+00 9.819011e-01 3.393222e+01 
1.083254e+01 1.447438e+00 5.428675e+01 
1.182017e+01 1.947644e+00 8.685114e+01 
1.247198e+01 2.400844e+00 1.389495e+02 
1.274960e+01 2.731485e+00 2.222996e+02 
1.270493e+01 2.918252e+00 3.556480e+02 
1.242278e+01 2.975515e+00 5.689866e+02 
1.199704e+01 2.936183e+00 9.102982e+02 
1.150714e+01 2.833901e+00 1.456348e+03 
1.102753e+01 2.702957e+00 2.329952e+03 
1.060722e+01 2.567141e+00 3.727594e+03 
1.028506e+01 2.445903e+00 5.963623e+03 
1.006536e+01 2.346463e+00 9.540955e+03 
9.954479e+00 2.277050e+00 1.526418e+04 
9.935536e+00 2.238064e+00 2.442053e+04 
9.987968e+00 2.227795e+00 3.906940e+04 
1.007577e+01 2.237693e+00 6.250552e+04 
1.016778e+01 2.258185e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-284.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.477570e-03 2.897821e-10 1.000000e-05 
8.341788e-03 6.188890e-10 1.599859e-05 
1.055670e-02 1.254352e-09 2.559548e-05 
1.325650e-02 2.483833e-09 4.094915e-05 
1.698990e-02 5.228866e-09 6.551286e-05 
2.151488e-02 1.061824e-08 1.048113e-04 
2.705778e-02 2.112087e-08 1.676833e-04 
3.402912e-02 4.201339e-08 2.682696e-04 
4.342938e-02 8.733461e-08 4.291934e-04 
5.538946e-02 1.811829e-07 6.866488e-04 
6.961149e-02 3.596489e-07 1.098541e-03 
8.845574e-02 7.379287e-07 1.757511e-03 
1.120660e-01 1.500576e-06 2.811769e-03 
1.415820e-01 3.025954e-06 4.498433e-03 
1.789136e-01 6.106184e-06 7.196857e-03 
2.260263e-01 1.231173e-05 1.151395e-02 
2.865691e-01 2.509196e-05 1.842070e-02 
3.627275e-01 5.088560e-05 2.947052e-02 
4.575784e-01 1.021554e-04 4.714866e-02 
5.804355e-01 2.085181e-04 7.543120e-02 
7.330534e-01 4.200654e-04 1.206793e-01 
9.262266e-01 8.474357e-04 1.930698e-01 
1.171218e+00 1.713717e-03 3.088844e-01 
1.477666e+00 3.442466e-03 4.941713e-01 
1.863624e+00 6.908746e-03 7.906043e-01 
2.351129e+00 1.388167e-02 1.264855e+00 
2.952459e+00 2.751880e-02 2.023590e+00 
3.695287e+00 5.404571e-02 3.237458e+00 
4.596835e+00 1.043200e-01 5.179475e+00 
5.661668e+00 1.957466e-01 8.286428e+00 
6.891055e+00 3.553297e-01 1.325711e+01 
8.224712e+00 6.105087e-01 2.120951e+01 
9.569628e+00 9.773157e-01 3.393222e+01 
1.080963e+01 1.442917e+00 5.428675e+01 
1.179451e+01 1.941155e+00 8.685114e+01 
1.244662e+01 2.393656e+00 1.389495e+02 
1.272606e+01 2.724579e+00 2.222996e+02 
1.268605e+01 2.913345e+00 3.556480e+02 
1.240277e+01 2.969816e+00 5.689866e+02 
1.197558e+01 2.929820e+00 9.102982e+02 
1.148950e+01 2.829366e+00 1.456348e+03 
1.101128e+01 2.699126e+00 2.329952e+03 
1.059212e+01 2.563877e+00 3.727594e+03 
1.026915e+01 2.442490e+00 5.963623e+03 
1.005054e+01 2.343513e+00 9.540955e+03 
9.937211e+00 2.273383e+00 1.526418e+04 
9.918861e+00 2.234611e+00 2.442053e+04 
9.972512e+00 2.224722e+00 3.906940e+04 
1.005636e+01 2.233317e+00 6.250552e+04 
1.015159e+01 2.254818e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-285.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.458720e-03 2.882711e-10 1.000000e-05 
8.305331e-03 6.129606e-10 1.599859e-05 
1.050210e-02 1.239338e-09 2.559548e-05 
1.318255e-02 2.451095e-09 4.094915e-05 
1.684353e-02 5.112830e-09 6.551286e-05 
2.129804e-02 1.033667e-08 1.048113e-04 
2.687301e-02 2.076398e-08 1.676833e-04 
3.399292e-02 4.202689e-08 2.682696e-04 
4.336000e-02 8.722278e-08 4.291934e-04 
5.488434e-02 1.768917e-07 6.866488e-04 
6.898765e-02 3.512986e-07 1.098541e-03 
8.787641e-02 7.260721e-07 1.757511e-03 
1.116193e-01 1.487928e-06 2.811769e-03 
1.410955e-01 3.005411e-06 4.498433e-03 
1.776728e-01 6.001081e-06 7.196857e-03 
2.259482e-01 1.234228e-05 1.151395e-02 
2.841809e-01 2.455602e-05 1.842070e-02 
3.608659e-01 5.028260e-05 2.947052e-02 
4.554822e-01 1.011126e-04 4.714866e-02 
5.769939e-01 2.055523e-04 7.543120e-02 
7.291842e-01 4.149048e-04 1.206793e-01 
9.212000e-01 8.366496e-04 1.930698e-01 
1.164438e+00 1.690061e-03 3.088844e-01 
1.472587e+00 3.419080e-03 4.941713e-01 
1.859026e+00 6.881831e-03 7.906043e-01 
2.339852e+00 1.373108e-02 1.264855e+00 
2.938757e+00 2.723302e-02 2.023590e+00 
3.678377e+00 5.349486e-02 3.237458e+00 
4.577802e+00 1.033915e-01 5.179475e+00 
5.646206e+00 1.948196e-01 8.286428e+00 
6.863762e+00 3.523540e-01 1.325711e+01 
8.200065e+00 6.071086e-01 2.120951e+01 
9.546230e+00 9.733944e-01 3.393222e+01 
1.077780e+01 1.435047e+00 5.428675e+01 
1.177119e+01 1.935686e+00 8.685114e+01 
1.241624e+01 2.383958e+00 1.389495e+02 
1.270161e+01 2.717180e+00 2.222996e+02 
1.266416e+01 2.906868e+00 3.556480e+02 
1.238706e+01 2.966210e+00 5.689866e+02 
1.196171e+01 2.926919e+00 9.102982e+02 
1.147166e+01 2.824724e+00 1.456348e+03 
1.099608e+01 2.695688e+00 2.329952e+03 
1.057950e+01 2.561495e+00 3.727594e+03 
1.025119e+01 2.438372e+00 5.963623e+03 
1.003016e+01 2.338753e+00 9.540955e+03 
9.918582e+00 2.269276e+00 1.526418e+04 
9.904089e+00 2.231749e+00 2.442053e+04 
9.952347e+00 2.220142e+00 3.906940e+04 
1.004020e+01 2.229983e+00 6.250552e+04 
1.013100e+01 2.249990e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-286.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.639455e-03 3.142535e-10 1.000000e-05 
8.360331e-03 6.274127e-10 1.599859e-05 
1.050754e-02 1.245621e-09 2.559548e-05 
1.334660e-02 2.552673e-09 4.094915e-05 
1.686690e-02 5.152152e-09 6.551286e-05 
2.131936e-02 1.040412e-08 1.048113e-04 
2.706495e-02 2.128652e-08 1.676833e-04 
3.377797e-02 4.137934e-08 2.682696e-04 
4.324238e-02 8.681845e-08 4.291934e-04 
5.460076e-02 1.747750e-07 6.866488e-04 
6.956938e-02 3.615247e-07 1.098541e-03 
8.737024e-02 7.161016e-07 1.757511e-03 
1.108310e-01 1.461733e-06 2.811769e-03 
1.398368e-01 2.935958e-06 4.498433e-03 
1.779671e-01 6.052109e-06 7.196857e-03 
2.247496e-01 1.218953e-05 1.151395e-02 
2.836699e-01 2.450948e-05 1.842070e-02 
3.598831e-01 5.004784e-05 2.947052e-02 
4.548999e-01 1.010787e-04 4.714866e-02 
5.759059e-01 2.051087e-04 7.543120e-02 
7.267974e-01 4.122851e-04 1.206793e-01 
9.181120e-01 8.311694e-04 1.930698e-01 
1.163514e+00 1.691947e-03 3.088844e-01 
1.467430e+00 3.395151e-03 4.941713e-01 
1.851908e+00 6.826940e-03 7.906043e-01 
2.334119e+00 1.367806e-02 1.264855e+00 
2.933783e+00 2.718936e-02 2.023590e+00 
3.666677e+00 5.317092e-02 3.237458e+00 
4.567324e+00 1.030385e-01 5.179475e+00 
5.628782e+00 1.936899e-01 8.286428e+00 
6.845902e+00 3.508054e-01 1.325711e+01 
8.168598e+00 6.022379e-01 2.120951e+01 
9.520425e+00 9.687591e-01 3.393222e+01 
1.074986e+01 1.428621e+00 5.428675e+01 
1.173959e+01 1.926520e+00 8.685114e+01 
1.239210e+01 2.377333e+00 1.389495e+02 
1.268104e+01 2.711767e+00 2.222996e+02 
1.264547e+01 2.902013e+00 3.556480e+02 
1.236642e+01 2.960158e+00 5.689866e+02 
1.194309e+01 2.921820e+00 9.102982e+02 
1.145841e+01 2.822011e+00 1.456348e+03 
1.098148e+01 2.692468e+00 2.329952e+03 
1.056434e+01 2.558184e+00 3.727594e+03 
1.023643e+01 2.435325e+00 5.963623e+03 
1.001781e+01 2.336577e+00 9.540955e+03 
9.905738e+00 2.266988e+00 1.526418e+04 
9.884802e+00 2.227455e+00 2.442053e+04 
9.933457e+00 2.215958e+00 3.906940e+04 
1.001783e+01 2.224631e+00 6.250552e+04 
1.011346e+01 2.246158e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-287.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.503459e-03 2.963685e-10 1.000000e-05 
8.269404e-03 6.092864e-10 1.599859e-05 
1.031630e-02 1.182961e-09 2.559548e-05 
1.331896e-02 2.545713e-09 4.094915e-05 
1.686232e-02 5.165956e-09 6.551286e-05 
2.101222e-02 9.995735e-09 1.048113e-04 
2.679812e-02 2.073537e-08 1.676833e-04 
3.412638e-02 4.282226e-08 2.682696e-04 
4.268352e-02 8.378761e-08 4.291934e-04 
5.434443e-02 1.729276e-07 6.866488e-04 
6.898791e-02 3.537679e-07 1.098541e-03 
8.710707e-02 7.121313e-07 1.757511e-03 
1.109046e-01 1.469770e-06 2.811769e-03 
1.399542e-01 2.953654e-06 4.498433e-03 
1.767477e-01 5.949283e-06 7.196857e-03 
2.238609e-01 1.208762e-05 1.151395e-02 
2.837028e-01 2.460372e-05 1.842070e-02 
3.586222e-01 4.969681e-05 2.947052e-02 
4.536028e-01 1.005669e-04 4.714866e-02 
5.733900e-01 2.031401e-04 7.543120e-02 
7.253487e-01 4.112570e-04 1.206793e-01 
9.151898e-01 8.261357e-04 1.930698e-01 
1.157212e+00 1.670426e-03 3.088844e-01 
1.462758e+00 3.374576e-03 4.941713e-01 
1.847171e+00 6.798323e-03 7.906043e-01 
2.322306e+00 1.351858e-02 1.264855e+00 
2.923329e+00 2.699356e-02 2.023590e+00 
3.654205e+00 5.281339e-02 3.237458e+00 
4.551699e+00 1.023388e-01 5.179475e+00 
5.605809e+00 1.919949e-01 8.286428e+00 
6.824342e+00 3.486952e-01 1.325711e+01 
8.149908e+00 6.001129e-01 2.120951e+01 
9.492889e+00 9.636114e-01 3.393222e+01 
1.072763e+01 1.424303e+00 5.428675e+01 
1.171784e+01 1.921709e+00 8.685114e+01 
1.237097e+01 2.372168e+00 1.389495e+02 
1.265928e+01 2.705716e+00 2.222996e+02 
1.262335e+01 2.895369e+00 3.556480e+02 
1.234800e+01 2.955175e+00 5.689866e+02 
1.192435e+01 2.916644e+00 9.102982e+02 
1.143864e+01 2.816522e+00 1.456348e+03 
1.096247e+01 2.687519e+00 2.329952e+03 
1.054625e+01 2.553809e+00 3.727594e+03 
1.021792e+01 2.430998e+00 5.963623e+03 
9.997261e+00 2.331742e+00 9.540955e+03 
9.885027e+00 2.262204e+00 1.526418e+04 
9.869930e+00 2.224542e+00 2.442053e+04 
9.917572e+00 2.212720e+00 3.906940e+04 
1.000032e+01 2.220842e+00 6.250552e+04 
1.009524e+01 2.242091e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-288.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.502505e-03 2.972703e-10 1.000000e-05 
8.279045e-03 6.135502e-10 1.599859e-05 
1.025897e-02 1.167401e-09 2.559548e-05 
1.325415e-02 2.517475e-09 4.094915e-05 
1.671025e-02 5.044969e-09 6.551286e-05 
2.089404e-02 9.862265e-09 1.048113e-04 
2.686248e-02 2.095791e-08 1.676833e-04 
3.381487e-02 4.180544e-08 2.682696e-04 
4.302472e-02 8.611205e-08 4.291934e-04 
5.419877e-02 1.721385e-07 6.866488e-04 
6.843241e-02 3.464938e-07 1.098541e-03 
8.718591e-02 7.165548e-07 1.757511e-03 
1.102366e-01 1.448398e-06 2.811769e-03 
1.397143e-01 2.948729e-06 4.498433e-03 
1.766185e-01 5.956926e-06 7.196857e-03 
2.232479e-01 1.203035e-05 1.151395e-02 
2.824613e-01 2.436675e-05 1.842070e-02 
3.579044e-01 4.957108e-05 2.947052e-02 
4.519989e-01 9.985058e-05 4.714866e-02 
5.703189e-01 2.005899e-04 7.543120e-02 
7.215028e-01 4.061605e-04 1.206793e-01 
9.117039e-01 8.195766e-04 1.930698e-01 
1.155790e+00 1.670068e-03 3.088844e-01 
1.456824e+00 3.345278e-03 4.941713e-01 
1.836995e+00 6.709902e-03 7.906043e-01 
2.315238e+00 1.344207e-02 1.264855e+00 
2.909761e+00 2.671222e-02 2.023590e+00 
3.644419e+00 5.257144e-02 3.237458e+00 
4.533613e+00 1.014750e-01 5.179475e+00 
5.588333e+00 1.908594e-01 8.286428e+00 
6.798953e+00 3.460093e-01 1.325711e+01 
8.126430e+00 5.969537e-01 2.120951e+01 
9.465112e+00 9.583882e-01 3.393222e+01 
1.069943e+01 1.417755e+00 5.428675e+01 
1.168997e+01 1.914163e+00 8.685114e+01 
1.234301e+01 2.363608e+00 1.389495e+02 
1.263332e+01 2.697465e+00 2.222996e+02 
1.260393e+01 2.890089e+00 3.556480e+02 
1.233061e+01 2.950682e+00 5.689866e+02 
1.190637e+01 2.911800e+00 9.102982e+02 
1.142645e+01 2.814227e+00 1.456348e+03 
1.094717e+01 2.684000e+00 2.329952e+03 
1.052894e+01 2.549702e+00 3.727594e+03 
1.020553e+01 2.428729e+00 5.963623e+03 
9.981889e+00 2.328570e+00 9.540955e+03 
9.869568e+00 2.259070e+00 1.526418e+04 
9.850368e+00 2.220143e+00 2.442053e+04 
9.900793e+00 2.209189e+00 3.906940e+04 
9.983845e+00 2.217378e+00 6.250552e+04 
1.007668e+01 2.237904e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-289.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.459447e-03 2.924157e-10 1.000000e-05 
8.277584e-03 6.153548e-10 1.599859e-05 
1.033594e-02 1.198020e-09 2.559548e-05 
1.295591e-02 2.359494e-09 4.094915e-05 
1.670692e-02 5.059462e-09 6.551286e-05 
2.107550e-02 1.015661e-08 1.048113e-04 
2.645057e-02 2.007799e-08 1.676833e-04 
3.365689e-02 4.136535e-08 2.682696e-04 
4.278934e-02 8.500055e-08 4.291934e-04 
5.370928e-02 1.680982e-07 6.866488e-04 
6.809378e-02 3.425609e-07 1.098541e-03 
8.707963e-02 7.164164e-07 1.757511e-03 
1.094174e-01 1.421267e-06 2.811769e-03 
1.389749e-01 2.912238e-06 4.498433e-03 
1.752730e-01 5.842039e-06 7.196857e-03 
2.217238e-01 1.182658e-05 1.151395e-02 
2.809123e-01 2.405130e-05 1.842070e-02 
3.564274e-01 4.912991e-05 2.947052e-02 
4.506258e-01 9.928684e-05 4.714866e-02 
5.696524e-01 2.005813e-04 7.543120e-02 
7.211784e-01 4.070204e-04 1.206793e-01 
9.094140e-01 8.162395e-04 1.930698e-01 
1.150590e+00 1.653348e-03 3.088844e-01 
1.453289e+00 3.332505e-03 4.941713e-01 
1.832044e+00 6.678870e-03 7.906043e-01 
2.308141e+00 1.336498e-02 1.264855e+00 
2.901452e+00 2.657563e-02 2.023590e+00 
3.630798e+00 5.216414e-02 3.237458e+00 
4.516471e+00 1.006753e-01 5.179475e+00 
5.575161e+00 1.901580e-01 8.286428e+00 
6.780495e+00 3.443622e-01 1.325711e+01 
8.100302e+00 5.932241e-01 2.120951e+01 
9.441968e+00 9.545038e-01 3.393222e+01 
1.066860e+01 1.410221e+00 5.428675e+01 
1.166533e+01 1.908033e+00 8.685114e+01 
1.232066e+01 2.357800e+00 1.389495e+02 
1.261277e+01 2.691992e+00 2.222996e+02 
1.258234e+01 2.883673e+00 3.556480e+02 
1.231253e+01 2.945829e+00 5.689866e+02 
1.188954e+01 2.907471e+00 9.102982e+02 
1.140720e+01 2.808928e+00 1.456348e+03 
1.093487e+01 2.681639e+00 2.329952e+03 
1.051727e+01 2.547612e+00 3.727594e+03 
1.018774e+01 2.424624e+00 5.963623e+03 
9.967653e+00 2.325755e+00 9.540955e+03 
9.854830e+00 2.256155e+00 1.526418e+04 
9.834848e+00 2.217007e+00 2.442053e+04 
9.880807e+00 2.204628e+00 3.906940e+04 
9.964875e+00 2.213098e+00 6.250552e+04 
1.005997e+01 2.234314e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-29.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.451649e-02 2.923662e-08 1.000000e-05 
8.125798e-02 5.841348e-08 1.599859e-05 
1.047481e-01 1.251278e-07 2.559548e-05 
1.315280e-01 2.477250e-07 4.094915e-05 
1.660372e-01 4.983461e-07 6.551286e-05 
2.094818e-01 1.000816e-06 1.048113e-04 
2.678397e-01 2.091898e-06 1.676833e-04 
3.366509e-01 4.153900e-06 2.682696e-04 
4.252868e-01 8.374586e-06 4.291934e-04 
5.401777e-01 1.716047e-05 6.866488e-04 
6.863596e-01 3.520276e-05 1.098541e-03 
8.652426e-01 7.052439e-05 1.757511e-03 
1.093313e+00 1.422870e-04 2.811769e-03 
1.386440e+00 2.901655e-04 4.498433e-03 
1.749214e+00 5.827577e-04 7.196857e-03 
2.213678e+00 1.181214e-03 1.151395e-02 
2.797970e+00 2.385374e-03 1.842070e-02 
3.536919e+00 4.819143e-03 2.947052e-02 
4.468492e+00 9.720404e-03 4.714866e-02 
5.648381e+00 1.964003e-02 7.543120e-02 
7.107668e+00 3.915849e-02 1.206793e-01 
8.938914e+00 7.797076e-02 1.930698e-01 
1.118859e+01 1.531436e-01 3.088844e-01 
1.393342e+01 2.965145e-01 4.941713e-01 
1.721045e+01 5.610312e-01 7.906043e-01 
2.097192e+01 1.021585e+00 1.264855e+00 
2.512246e+01 1.773417e+00 2.023590e+00 
2.934108e+01 2.868610e+00 3.237458e+00 
3.329420e+01 4.287960e+00 5.179475e+00 
3.651993e+01 5.850248e+00 8.286428e+00 
3.871445e+01 7.298952e+00 1.325711e+01 
3.977094e+01 8.406753e+00 2.120951e+01 
3.976788e+01 9.057255e+00 3.393222e+01 
3.898519e+01 9.294178e+00 5.428675e+01 
3.769393e+01 9.204294e+00 8.685114e+01 
3.618050e+01 8.908601e+00 1.389495e+02 
3.466172e+01 8.506139e+00 2.222996e+02 
3.331991e+01 8.082984e+00 3.556480e+02 
3.225876e+01 7.693390e+00 5.689866e+02 
3.152286e+01 7.370887e+00 9.102982e+02 
3.113489e+01 7.141806e+00 1.456348e+03 
3.103797e+01 7.006351e+00 2.329952e+03 
3.116471e+01 6.958890e+00 3.727594e+03 
3.143086e+01 6.982719e+00 5.963623e+03 
3.172282e+01 7.044027e+00 9.540955e+03 
3.198297e+01 7.120047e+00 1.526418e+04 
3.219091e+01 7.196560e+00 2.442053e+04 
3.230032e+01 7.249725e+00 3.906940e+04 
3.235210e+01 7.286507e+00 6.250552e+04 
3.235641e+01 7.305695e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-290.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.398770e-03 2.852361e-10 1.000000e-05 
8.279639e-03 6.179440e-10 1.599859e-05 
1.039422e-02 1.222618e-09 2.559548e-05 
1.295298e-02 2.366052e-09 4.094915e-05 
1.653634e-02 4.923039e-09 6.551286e-05 
2.113415e-02 1.027707e-08 1.048113e-04 
2.657677e-02 2.043721e-08 1.676833e-04 
3.338308e-02 4.050366e-08 2.682696e-04 
4.269800e-02 8.474959e-08 4.291934e-04 
5.393811e-02 1.708451e-07 6.866488e-04 
6.828194e-02 3.466036e-07 1.098541e-03 
8.650355e-02 7.047219e-07 1.757511e-03 
1.096504e-01 1.435315e-06 2.811769e-03 
1.384442e-01 2.888963e-06 4.498433e-03 
1.752618e-01 5.861129e-06 7.196857e-03 
2.221767e-01 1.194037e-05 1.151395e-02 
2.794084e-01 2.374896e-05 1.842070e-02 
3.549301e-01 4.868121e-05 2.947052e-02 
4.485793e-01 9.827914e-05 4.714866e-02 
5.671756e-01 1.986615e-04 7.543120e-02 
7.179515e-01 4.029708e-04 1.206793e-01 
9.059564e-01 8.097567e-04 1.930698e-01 
1.145737e+00 1.638165e-03 3.088844e-01 
1.447206e+00 3.302215e-03 4.941713e-01 
1.827572e+00 6.652974e-03 7.906043e-01 
2.303246e+00 1.332591e-02 1.264855e+00 
2.889397e+00 2.633646e-02 2.023590e+00 
3.619555e+00 5.185893e-02 3.237458e+00 
4.506617e+00 1.003590e-01 5.179475e+00 
5.556407e+00 1.888904e-01 8.286428e+00 
6.758485e+00 3.421815e-01 1.325711e+01 
8.079123e+00 5.905483e-01 2.120951e+01 
9.414267e+00 9.492898e-01 3.393222e+01 
1.064486e+01 1.405301e+00 5.428675e+01 
1.163782e+01 1.900613e+00 8.685114e+01 
1.229267e+01 2.349180e+00 1.389495e+02 
1.258893e+01 2.684794e+00 2.222996e+02 
1.256041e+01 2.877062e+00 3.556480e+02 
1.229213e+01 2.939813e+00 5.689866e+02 
1.187309e+01 2.903294e+00 9.102982e+02 
1.139122e+01 2.804999e+00 1.456348e+03 
1.091812e+01 2.677526e+00 2.329952e+03 
1.050158e+01 2.544064e+00 3.727594e+03 
1.017151e+01 2.421036e+00 5.963623e+03 
9.952869e+00 2.322754e+00 9.540955e+03 
9.838306e+00 2.252665e+00 1.526418e+04 
9.815643e+00 2.212702e+00 2.442053e+04 
9.865568e+00 2.201568e+00 3.906940e+04 
9.947282e+00 2.209253e+00 6.250552e+04 
1.004327e+01 2.230718e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-291.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.442326e-03 2.921043e-10 1.000000e-05 
8.193855e-03 6.010002e-10 1.599859e-05 
1.031264e-02 1.198172e-09 2.559548e-05 
1.294806e-02 2.371507e-09 4.094915e-05 
1.634705e-02 4.772300e-09 6.551286e-05 
2.112148e-02 1.029397e-08 1.048113e-04 
2.659345e-02 2.054632e-08 1.676833e-04 
3.338538e-02 4.065172e-08 2.682696e-04 
4.246275e-02 8.364396e-08 4.291934e-04 
5.401729e-02 1.721903e-07 6.866488e-04 
6.786794e-02 3.415108e-07 1.098541e-03 
8.635430e-02 7.034979e-07 1.757511e-03 
1.092787e-01 1.425669e-06 2.811769e-03 
1.374746e-01 2.838442e-06 4.498433e-03 
1.749747e-01 5.852485e-06 7.196857e-03 
2.211656e-01 1.181871e-05 1.151395e-02 
2.788371e-01 2.368498e-05 1.842070e-02 
3.526002e-01 4.789341e-05 2.947052e-02 
4.474353e-01 9.786538e-05 4.714866e-02 
5.659276e-01 1.980333e-04 7.543120e-02 
7.140820e-01 3.978576e-04 1.206793e-01 
9.030927e-01 8.048670e-04 1.930698e-01 
1.141748e+00 1.626702e-03 3.088844e-01 
1.444082e+00 3.292176e-03 4.941713e-01 
1.818866e+00 6.580968e-03 7.906043e-01 
2.293142e+00 1.319665e-02 1.264855e+00 
2.882028e+00 2.622516e-02 2.023590e+00 
3.609647e+00 5.161039e-02 3.237458e+00 
4.487453e+00 9.942542e-02 5.179475e+00 
5.536678e+00 1.875250e-01 8.286428e+00 
6.738717e+00 3.403337e-01 1.325711e+01 
8.052884e+00 5.867901e-01 2.120951e+01 
9.387360e+00 9.443002e-01 3.393222e+01 
1.061863e+01 1.399444e+00 5.428675e+01 
1.160856e+01 1.892401e+00 8.685114e+01 
1.226799e+01 2.342178e+00 1.389495e+02 
1.256506e+01 2.677553e+00 2.222996e+02 
1.254147e+01 2.871965e+00 3.556480e+02 
1.227456e+01 2.935171e+00 5.689866e+02 
1.185441e+01 2.898078e+00 9.102982e+02 
1.137824e+01 2.802322e+00 1.456348e+03 
1.090152e+01 2.673461e+00 2.329952e+03 
1.048263e+01 2.539324e+00 3.727594e+03 
1.015653e+01 2.417858e+00 5.963623e+03 
9.936526e+00 2.319238e+00 9.540955e+03 
9.821304e+00 2.249015e+00 1.526418e+04 
9.799501e+00 2.209353e+00 2.442053e+04 
9.845859e+00 2.197078e+00 3.906940e+04 
9.928527e+00 2.205024e+00 6.250552e+04 
1.002093e+01 2.225255e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-292.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.280867e-03 2.716180e-10 1.000000e-05 
7.994566e-03 5.601244e-10 1.599859e-05 
1.039769e-02 1.232283e-09 2.559548e-05 
1.308498e-02 2.455949e-09 4.094915e-05 
1.645327e-02 4.882661e-09 6.551286e-05 
2.086506e-02 9.957686e-09 1.048113e-04 
2.638407e-02 2.013378e-08 1.676833e-04 
3.363998e-02 4.173179e-08 2.682696e-04 
4.250955e-02 8.420918e-08 4.291934e-04 
5.325150e-02 1.655372e-07 6.866488e-04 
6.769009e-02 3.399975e-07 1.098541e-03 
8.588581e-02 6.944884e-07 1.757511e-03 
1.088395e-01 1.413386e-06 2.811769e-03 
1.378723e-01 2.872986e-06 4.498433e-03 
1.739779e-01 5.772795e-06 7.196857e-03 
2.193912e-01 1.157616e-05 1.151395e-02 
2.776951e-01 2.347555e-05 1.842070e-02 
3.525579e-01 4.804064e-05 2.947052e-02 
4.464265e-01 9.753897e-05 4.714866e-02 
5.640678e-01 1.967611e-04 7.543120e-02 
7.128623e-01 3.971821e-04 1.206793e-01 
9.004799e-01 8.006422e-04 1.930698e-01 
1.136906e+00 1.611611e-03 3.088844e-01 
1.436270e+00 3.250169e-03 4.941713e-01 
1.811834e+00 6.527270e-03 7.906043e-01 
2.284341e+00 1.309006e-02 1.264855e+00 
2.871538e+00 2.602881e-02 2.023590e+00 
3.597258e+00 5.125563e-02 3.237458e+00 
4.475911e+00 9.899537e-02 5.179475e+00 
5.522076e+00 1.866740e-01 8.286428e+00 
6.714697e+00 3.378530e-01 1.325711e+01 
8.029034e+00 5.835384e-01 2.120951e+01 
9.358670e+00 9.387915e-01 3.393222e+01 
1.059402e+01 1.394176e+00 5.428675e+01 
1.158517e+01 1.886769e+00 8.685114e+01 
1.224466e+01 2.335817e+00 1.389495e+02 
1.254549e+01 2.672520e+00 2.222996e+02 
1.252121e+01 2.866168e+00 3.556480e+02 
1.225656e+01 2.930299e+00 5.689866e+02 
1.184067e+01 2.895116e+00 9.102982e+02 
1.135894e+01 2.796955e+00 1.456348e+03 
1.088671e+01 2.670079e+00 2.329952e+03 
1.047114e+01 2.537268e+00 3.727594e+03 
1.014280e+01 2.415096e+00 5.963623e+03 
9.920687e+00 2.315876e+00 9.540955e+03 
9.804658e+00 2.245469e+00 1.526418e+04 
9.784857e+00 2.206466e+00 2.442053e+04 
9.830936e+00 2.194101e+00 3.906940e+04 
9.912560e+00 2.201687e+00 6.250552e+04 
1.000613e+01 2.222268e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-293.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.439300e-03 2.936977e-10 1.000000e-05 
8.197218e-03 6.058763e-10 1.599859e-05 
1.031696e-02 1.207924e-09 2.559548e-05 
1.302638e-02 2.431396e-09 4.094915e-05 
1.646717e-02 4.911809e-09 6.551286e-05 
2.060950e-02 9.629134e-09 1.048113e-04 
2.641197e-02 2.026688e-08 1.676833e-04 
3.310985e-02 3.992606e-08 2.682696e-04 
4.201122e-02 8.156064e-08 4.291934e-04 
5.312005e-02 1.648771e-07 6.866488e-04 
6.762445e-02 3.401703e-07 1.098541e-03 
8.556173e-02 6.890080e-07 1.757511e-03 
1.083575e-01 1.399470e-06 2.811769e-03 
1.372348e-01 2.843021e-06 4.498433e-03 
1.732956e-01 5.724679e-06 7.196857e-03 
2.196700e-01 1.166013e-05 1.151395e-02 
2.768577e-01 2.334348e-05 1.842070e-02 
3.510425e-01 4.758623e-05 2.947052e-02 
4.432799e-01 9.581803e-05 4.714866e-02 
5.618789e-01 1.951453e-04 7.543120e-02 
7.100989e-01 3.939253e-04 1.206793e-01 
8.964747e-01 7.927117e-04 1.930698e-01 
1.133430e+00 1.602339e-03 3.088844e-01 
1.433448e+00 3.242097e-03 4.941713e-01 
1.807754e+00 6.505430e-03 7.906043e-01 
2.278150e+00 1.302826e-02 1.264855e+00 
2.862022e+00 2.585890e-02 2.023590e+00 
3.582677e+00 5.080801e-02 3.237458e+00 
4.457201e+00 9.809343e-02 5.179475e+00 
5.498920e+00 1.849658e-01 8.286428e+00 
6.699235e+00 3.366398e-01 1.325711e+01 
8.004579e+00 5.801555e-01 2.120951e+01 
9.338023e+00 9.355935e-01 3.393222e+01 
1.056575e+01 1.387544e+00 5.428675e+01 
1.155654e+01 1.878805e+00 8.685114e+01 
1.222187e+01 2.329702e+00 1.389495e+02 
1.252098e+01 2.664907e+00 2.222996e+02 
1.250109e+01 2.860423e+00 3.556480e+02 
1.223852e+01 2.925384e+00 5.689866e+02 
1.182220e+01 2.889958e+00 9.102982e+02 
1.134422e+01 2.793514e+00 1.456348e+03 
1.086975e+01 2.665847e+00 2.329952e+03 
1.045307e+01 2.532823e+00 3.727594e+03 
1.012584e+01 2.411228e+00 5.963623e+03 
9.904033e+00 2.312240e+00 9.540955e+03 
9.790318e+00 2.242643e+00 1.526418e+04 
9.766163e+00 2.202295e+00 2.442053e+04 
9.809799e+00 2.189139e+00 3.906940e+04 
9.896888e+00 2.198437e+00 6.250552e+04 
9.988164e+00 2.218228e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-294.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.362649e-03 2.843008e-10 1.000000e-05 
7.933897e-03 5.512187e-10 1.599859e-05 
1.022634e-02 1.180388e-09 2.559548e-05 
1.307331e-02 2.466158e-09 4.094915e-05 
1.643783e-02 4.902278e-09 6.551286e-05 
2.065447e-02 9.725375e-09 1.048113e-04 
2.635343e-02 2.020113e-08 1.676833e-04 
3.286062e-02 3.916443e-08 2.682696e-04 
4.182223e-02 8.073951e-08 4.291934e-04 
5.281772e-02 1.626311e-07 6.866488e-04 
6.732171e-02 3.367675e-07 1.098541e-03 
8.481635e-02 6.734481e-07 1.757511e-03 
1.074728e-01 1.370129e-06 2.811769e-03 
1.364318e-01 2.802937e-06 4.498433e-03 
1.725606e-01 5.671442e-06 7.196857e-03 
2.180145e-01 1.143741e-05 1.151395e-02 
2.772323e-01 2.351834e-05 1.842070e-02 
3.500157e-01 4.733086e-05 2.947052e-02 
4.426734e-01 9.575093e-05 4.714866e-02 
5.601162e-01 1.939742e-04 7.543120e-02 
7.078920e-01 3.915955e-04 1.206793e-01 
8.933075e-01 7.870159e-04 1.930698e-01 
1.132357e+00 1.603239e-03 3.088844e-01 
1.426190e+00 3.204003e-03 4.941713e-01 
1.800850e+00 6.453116e-03 7.906043e-01 
2.272200e+00 1.297045e-02 1.264855e+00 
2.853562e+00 2.571741e-02 2.023590e+00 
3.571539e+00 5.050650e-02 3.237458e+00 
4.442674e+00 9.746663e-02 5.179475e+00 
5.480448e+00 1.837273e-01 8.286428e+00 
6.676479e+00 3.343443e-01 1.325711e+01 
7.978748e+00 5.764804e-01 2.120951e+01 
9.309122e+00 9.300133e-01 3.393222e+01 
1.053777e+01 1.381010e+00 5.428675e+01 
1.153524e+01 1.874058e+00 8.685114e+01 
1.219589e+01 2.321998e+00 1.389495e+02 
1.249901e+01 2.658584e+00 2.222996e+02 
1.247824e+01 2.853245e+00 3.556480e+02 
1.221834e+01 2.919397e+00 5.689866e+02 
1.180382e+01 2.884824e+00 9.102982e+02 
1.132993e+01 2.790241e+00 1.456348e+03 
1.085644e+01 2.663025e+00 2.329952e+03 
1.044155e+01 2.530732e+00 3.727594e+03 
1.010965e+01 2.407608e+00 5.963623e+03 
9.889539e+00 2.309293e+00 9.540955e+03 
9.773346e+00 2.238975e+00 1.526418e+04 
9.749826e+00 2.198857e+00 2.442053e+04 
9.793450e+00 2.185690e+00 3.906940e+04 
9.879519e+00 2.194629e+00 6.250552e+04 
9.970536e+00 2.214290e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-295.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.354578e-03 2.841836e-10 1.000000e-05 
8.035248e-03 5.745619e-10 1.599859e-05 
1.024624e-02 1.191331e-09 2.559548e-05 
1.298974e-02 2.427392e-09 4.094915e-05 
1.639902e-02 4.884188e-09 6.551286e-05 
2.050445e-02 9.547358e-09 1.048113e-04 
2.586998e-02 1.917464e-08 1.676833e-04 
3.322558e-02 4.062156e-08 2.682696e-04 
4.185761e-02 8.121989e-08 4.291934e-04 
5.264447e-02 1.615837e-07 6.866488e-04 
6.666277e-02 3.280875e-07 1.098541e-03 
8.497959e-02 6.796477e-07 1.757511e-03 
1.068893e-01 1.352517e-06 2.811769e-03 
1.358637e-01 2.777485e-06 4.498433e-03 
1.714972e-01 5.586173e-06 7.196857e-03 
2.182940e-01 1.152049e-05 1.151395e-02 
2.753201e-01 2.311339e-05 1.842070e-02 
3.485746e-01 4.690768e-05 2.947052e-02 
4.413583e-01 9.522279e-05 4.714866e-02 
5.581882e-01 1.926309e-04 7.543120e-02 
7.050147e-01 3.881555e-04 1.206793e-01 
8.920277e-01 7.863017e-04 1.930698e-01 
1.126850e+00 1.585338e-03 3.088844e-01 
1.421426e+00 3.182783e-03 4.941713e-01 
1.793675e+00 6.397962e-03 7.906043e-01 
2.264547e+00 1.288343e-02 1.264855e+00 
2.842859e+00 2.551545e-02 2.023590e+00 
3.559731e+00 5.017657e-02 3.237458e+00 
4.431471e+00 9.705641e-02 5.179475e+00 
5.468588e+00 1.831450e-01 8.286428e+00 
6.656526e+00 3.324620e-01 1.325711e+01 
7.959280e+00 5.741437e-01 2.120951e+01 
9.288121e+00 9.266946e-01 3.393222e+01 
1.051285e+01 1.375589e+00 5.428675e+01 
1.150586e+01 1.865733e+00 8.685114e+01 
1.217418e+01 2.316373e+00 1.389495e+02 
1.247497e+01 2.651171e+00 2.222996e+02 
1.245982e+01 2.848335e+00 3.556480e+02 
1.220190e+01 2.915235e+00 5.689866e+02 
1.178838e+01 2.881029e+00 9.102982e+02 
1.131101e+01 2.784985e+00 1.456348e+03 
1.084212e+01 2.659796e+00 2.329952e+03 
1.042409e+01 2.526486e+00 3.727594e+03 
1.009727e+01 2.405269e+00 5.963623e+03 
9.872380e+00 2.305474e+00 9.540955e+03 
9.754154e+00 2.234595e+00 1.526418e+04 
9.735060e+00 2.195906e+00 2.442053e+04 
9.779368e+00 2.182953e+00 3.906940e+04 
9.859673e+00 2.190011e+00 6.250552e+04 
9.952369e+00 2.210165e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-296.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.401847e-03 2.915576e-10 1.000000e-05 
8.102887e-03 5.911912e-10 1.599859e-05 
1.009284e-02 1.142480e-09 2.559548e-05 
1.294689e-02 2.411598e-09 4.094915e-05 
1.640648e-02 4.907440e-09 6.551286e-05 
2.076244e-02 9.945893e-09 1.048113e-04 
2.594121e-02 1.939899e-08 1.676833e-04 
3.271486e-02 3.890845e-08 2.682696e-04 
4.182426e-02 8.130057e-08 4.291934e-04 
5.270840e-02 1.627228e-07 6.866488e-04 
6.643016e-02 3.257656e-07 1.098541e-03 
8.468723e-02 6.749373e-07 1.757511e-03 
1.074101e-01 1.377037e-06 2.811769e-03 
1.356368e-01 2.772959e-06 4.498433e-03 
1.710708e-01 5.563403e-06 7.196857e-03 
2.168339e-01 1.132914e-05 1.151395e-02 
2.753346e-01 2.319541e-05 1.842070e-02 
3.467182e-01 4.631868e-05 2.947052e-02 
4.382565e-01 9.354536e-05 4.714866e-02 
5.568822e-01 1.919303e-04 7.543120e-02 
7.040966e-01 3.879511e-04 1.206793e-01 
8.893335e-01 7.818388e-04 1.930698e-01 
1.121894e+00 1.569816e-03 3.088844e-01 
1.416950e+00 3.163493e-03 4.941713e-01 
1.790554e+00 6.386146e-03 7.906043e-01 
2.255116e+00 1.276625e-02 1.264855e+00 
2.835910e+00 2.541425e-02 2.023590e+00 
3.545100e+00 4.972822e-02 3.237458e+00 
4.415065e+00 9.630651e-02 5.179475e+00 
5.450474e+00 1.819400e-01 8.286428e+00 
6.636965e+00 3.306358e-01 1.325711e+01 
7.938460e+00 5.715164e-01 2.120951e+01 
9.263811e+00 9.224185e-01 3.393222e+01 
1.048534e+01 1.369210e+00 5.428675e+01 
1.147841e+01 1.858245e+00 8.685114e+01 
1.215012e+01 2.309567e+00 1.389495e+02 
1.245417e+01 2.645414e+00 2.222996e+02 
1.243949e+01 2.842418e+00 3.556480e+02 
1.218012e+01 2.908412e+00 5.689866e+02 
1.177200e+01 2.876788e+00 9.102982e+02 
1.129545e+01 2.781141e+00 1.456348e+03 
1.082755e+01 2.656458e+00 2.329952e+03 
1.040792e+01 2.522692e+00 3.727594e+03 
1.008138e+01 2.401733e+00 5.963623e+03 
9.859728e+00 2.303106e+00 9.540955e+03 
9.740361e+00 2.231915e+00 1.526418e+04 
9.716970e+00 2.191899e+00 2.442053e+04 
9.759472e+00 2.178360e+00 3.906940e+04 
9.842443e+00 2.186230e+00 6.250552e+04 
9.936742e+00 2.206867e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-297.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.394468e-03 2.915322e-10 1.000000e-05 
7.949467e-03 5.601281e-10 1.599859e-05 
1.000396e-02 1.116320e-09 2.559548e-05 
1.258696e-02 2.223496e-09 4.094915e-05 
1.600739e-02 4.573353e-09 6.551286e-05 
2.026210e-02 9.275273e-09 1.048113e-04 
2.595983e-02 1.950649e-08 1.676833e-04 
3.301346e-02 4.011869e-08 2.682696e-04 
4.169004e-02 8.079241e-08 4.291934e-04 
5.263422e-02 1.625842e-07 6.866488e-04 
6.660341e-02 3.294302e-07 1.098541e-03 
8.399475e-02 6.607403e-07 1.757511e-03 
1.070571e-01 1.368112e-06 2.811769e-03 
1.347487e-01 2.728033e-06 4.498433e-03 
1.703752e-01 5.514381e-06 7.196857e-03 
2.163505e-01 1.129156e-05 1.151395e-02 
2.739623e-01 2.292751e-05 1.842070e-02 
3.459562e-01 4.616942e-05 2.947052e-02 
4.383315e-01 9.390950e-05 4.714866e-02 
5.547330e-01 1.903576e-04 7.543120e-02 
6.990448e-01 3.809435e-04 1.206793e-01 
8.868515e-01 7.779294e-04 1.930698e-01 
1.117979e+00 1.558684e-03 3.088844e-01 
1.412581e+00 3.144895e-03 4.941713e-01 
1.785702e+00 6.355736e-03 7.906043e-01 
2.249481e+00 1.271345e-02 1.264855e+00 
2.824258e+00 2.518700e-02 2.023590e+00 
3.535493e+00 4.949056e-02 3.237458e+00 
4.403010e+00 9.583927e-02 5.179475e+00 
5.433289e+00 1.808267e-01 8.286428e+00 
6.614884e+00 3.284386e-01 1.325711e+01 
7.910778e+00 5.674462e-01 2.120951e+01 
9.234722e+00 9.167708e-01 3.393222e+01 
1.045925e+01 1.363336e+00 5.428675e+01 
1.145298e+01 1.851625e+00 8.685114e+01 
1.212418e+01 2.301823e+00 1.389495e+02 
1.243433e+01 2.640127e+00 2.222996e+02 
1.241953e+01 2.836668e+00 3.556480e+02 
1.216268e+01 2.903723e+00 5.689866e+02 
1.175398e+01 2.871766e+00 9.102982e+02 
1.128336e+01 2.778761e+00 1.456348e+03 
1.081293e+01 2.653085e+00 2.329952e+03 
1.039585e+01 2.520370e+00 3.727594e+03 
1.006414e+01 2.397727e+00 5.963623e+03 
9.842030e+00 2.299093e+00 9.540955e+03 
9.723991e+00 2.228411e+00 1.526418e+04 
9.699400e+00 2.188047e+00 2.442053e+04 
9.741120e+00 2.174249e+00 3.906940e+04 
9.822856e+00 2.181679e+00 6.250552e+04 
9.914991e+00 2.201544e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-298.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.334387e-03 2.843458e-10 1.000000e-05 
7.970369e-03 5.664590e-10 1.599859e-05 
1.009602e-02 1.151288e-09 2.559548e-05 
1.274273e-02 2.314835e-09 4.094915e-05 
1.612889e-02 4.694042e-09 6.551286e-05 
2.039847e-02 9.495678e-09 1.048113e-04 
2.558876e-02 1.874480e-08 1.676833e-04 
3.271352e-02 3.916654e-08 2.682696e-04 
4.134285e-02 7.905598e-08 4.291934e-04 
5.241082e-02 1.610633e-07 6.866488e-04 
6.647622e-02 3.286494e-07 1.098541e-03 
8.447327e-02 6.743606e-07 1.757511e-03 
1.060658e-01 1.334937e-06 2.811769e-03 
1.341341e-01 2.699935e-06 4.498433e-03 
1.703923e-01 5.534614e-06 7.196857e-03 
2.161002e-01 1.129030e-05 1.151395e-02 
2.719393e-01 2.249885e-05 1.842070e-02 
3.441712e-01 4.561152e-05 2.947052e-02 
4.355385e-01 9.243596e-05 4.714866e-02 
5.526662e-01 1.888715e-04 7.543120e-02 
6.990083e-01 3.821654e-04 1.206793e-01 
8.825350e-01 7.692070e-04 1.930698e-01 
1.116441e+00 1.557481e-03 3.088844e-01 
1.408580e+00 3.128741e-03 4.941713e-01 
1.777684e+00 6.291613e-03 7.906043e-01 
2.240122e+00 1.259769e-02 1.264855e+00 
2.816310e+00 2.505871e-02 2.023590e+00 
3.526079e+00 4.926049e-02 3.237458e+00 
4.388707e+00 9.522575e-02 5.179475e+00 
5.418195e+00 1.799189e-01 8.286428e+00 
6.592765e+00 3.262364e-01 1.325711e+01 
7.887807e+00 5.643626e-01 2.120951e+01 
9.213005e+00 9.132217e-01 3.393222e+01 
1.043679e+01 1.358782e+00 5.428675e+01 
1.142893e+01 1.845597e+00 8.685114e+01 
1.210199e+01 2.295897e+00 1.389495e+02 
1.240919e+01 2.632080e+00 2.222996e+02 
1.240058e+01 2.831422e+00 3.556480e+02 
1.214521e+01 2.898994e+00 5.689866e+02 
1.173950e+01 2.868368e+00 9.102982e+02 
1.126411e+01 2.773319e+00 1.456348e+03 
1.079506e+01 2.648431e+00 2.329952e+03 
1.037990e+01 2.516633e+00 3.727594e+03 
1.004921e+01 2.394494e+00 5.963623e+03 
9.825045e+00 2.295302e+00 9.540955e+03 
9.710393e+00 2.225775e+00 1.526418e+04 
9.684904e+00 2.185154e+00 2.442053e+04 
9.727773e+00 2.171720e+00 3.906940e+04 
9.805216e+00 2.177748e+00 6.250552e+04 
9.900639e+00 2.198648e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-299.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.147374e-03 2.607696e-10 1.000000e-05 
7.885701e-03 5.504386e-10 1.599859e-05 
1.015777e-02 1.176477e-09 2.559548e-05 
1.266364e-02 2.279628e-09 4.094915e-05 
1.625840e-02 4.824160e-09 6.551286e-05 
2.035139e-02 9.461726e-09 1.048113e-04 
2.552623e-02 1.867016e-08 1.676833e-04 
3.249893e-02 3.852967e-08 2.682696e-04 
4.146485e-02 8.002554e-08 4.291934e-04 
5.231224e-02 1.606936e-07 6.866488e-04 
6.654726e-02 3.308105e-07 1.098541e-03 
8.374074e-02 6.591731e-07 1.757511e-03 
1.064501e-01 1.354030e-06 2.811769e-03 
1.342662e-01 2.717005e-06 4.498433e-03 
1.695360e-01 5.469889e-06 7.196857e-03 
2.146442e-01 1.110076e-05 1.151395e-02 
2.724802e-01 2.270930e-05 1.842070e-02 
3.438513e-01 4.563704e-05 2.947052e-02 
4.346797e-01 9.219854e-05 4.714866e-02 
5.505762e-01 1.873634e-04 7.543120e-02 
6.945795e-01 3.762059e-04 1.206793e-01 
8.781975e-01 7.604646e-04 1.930698e-01 
1.110594e+00 1.538284e-03 3.088844e-01 
1.405625e+00 3.119506e-03 4.941713e-01 
1.772738e+00 6.260153e-03 7.906043e-01 
2.232400e+00 1.250963e-02 1.264855e+00 
2.803444e+00 2.479983e-02 2.023590e+00 
3.516023e+00 4.900315e-02 3.237458e+00 
4.374490e+00 9.461762e-02 5.179475e+00 
5.400074e+00 1.787123e-01 8.286428e+00 
6.578269e+00 3.251444e-01 1.325711e+01 
7.866594e+00 5.616423e-01 2.120951e+01 
9.185956e+00 9.081471e-01 3.393222e+01 
1.041226e+01 1.353456e+00 5.428675e+01 
1.140827e+01 1.841039e+00 8.685114e+01 
1.207870e+01 2.289412e+00 1.389495e+02 
1.239130e+01 2.627760e+00 2.222996e+02 
1.238038e+01 2.825505e+00 3.556480e+02 
1.213022e+01 2.895478e+00 5.689866e+02 
1.172150e+01 2.863323e+00 9.102982e+02 
1.124976e+01 2.769947e+00 1.456348e+03 
1.078275e+01 2.645940e+00 2.329952e+03 
1.036327e+01 2.512637e+00 3.727594e+03 
1.003832e+01 2.392625e+00 5.963623e+03 
9.810393e+00 2.292257e+00 9.540955e+03 
9.695091e+00 2.222591e+00 1.526418e+04 
9.665394e+00 2.180675e+00 2.442053e+04 
9.708483e+00 2.167294e+00 3.906940e+04 
9.791468e+00 2.175066e+00 6.250552e+04 
9.883466e+00 2.194815e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-3.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.329536e-01 2.855975e-06 1.000000e-05 
7.968599e-01 5.698822e-06 1.599859e-05 
1.007241e+00 1.150905e-05 2.559548e-05 
1.280846e+00 2.366635e-05 4.094915e-05 
1.611467e+00 4.713094e-05 6.551286e-05 
2.042631e+00 9.598743e-05 1.048113e-04 
2.582148e+00 1.939060e-04 1.676833e-04 
3.271274e+00 3.942800e-04 2.682696e-04 
4.127957e+00 7.922627e-04 4.291934e-04 
5.233062e+00 1.614159e-03 6.866488e-04 
6.615584e+00 3.261425e-03 1.098541e-03 
8.369818e+00 6.605251e-03 1.757511e-03 
1.057403e+01 1.332064e-02 2.811769e-03 
1.336399e+01 2.689734e-02 4.498433e-03 
1.686766e+01 5.410320e-02 7.196857e-03 
2.125541e+01 1.083223e-01 1.151395e-02 
2.672231e+01 2.154434e-01 1.842070e-02 
3.346331e+01 4.237022e-01 2.947052e-02 
4.173956e+01 8.241609e-01 4.714866e-02 
5.166907e+01 1.569132e+00 7.543120e-02 
6.313394e+01 2.879341e+00 1.206793e-01 
7.583404e+01 5.035795e+00 1.930698e-01 
8.901557e+01 8.260498e+00 3.088844e-01 
1.015119e+02 1.251517e+01 4.941713e-01 
1.120742e+02 1.737471e+01 7.906043e-01 
1.194780e+02 2.199354e+01 1.264855e+00 
1.233152e+02 2.563091e+01 2.023590e+00 
1.238567e+02 2.791729e+01 3.237458e+00 
1.217721e+02 2.885490e+01 5.179475e+00 
1.179647e+02 2.872410e+01 8.286428e+00 
1.133178e+02 2.788783e+01 1.325711e+01 
1.085516e+02 2.667182e+01 2.120951e+01 
1.042747e+02 2.535988e+01 3.393222e+01 
1.007984e+02 2.411703e+01 5.428675e+01 
9.831174e+01 2.306610e+01 8.685114e+01 
9.691719e+01 2.229921e+01 1.389495e+02 
9.649234e+01 2.183435e+01 2.222996e+02 
9.678921e+01 2.164401e+01 3.556480e+02 
9.755119e+01 2.168155e+01 5.689866e+02 
9.849097e+01 2.186741e+01 9.102982e+02 
9.930562e+01 2.209368e+01 1.456348e+03 
9.999679e+01 2.233876e+01 2.329952e+03 
1.003644e+02 2.250967e+01 3.727594e+03 
1.005584e+02 2.263476e+01 5.963623e+03 
1.005755e+02 2.269714e+01 9.540955e+03 
1.005211e+02 2.272382e+01 1.526418e+04 
1.003487e+02 2.269541e+01 2.442053e+04 
1.002371e+02 2.267334e+01 3.906940e+04 
1.000664e+02 2.261956e+01 6.250552e+04 
1.000040e+02 2.259445e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-30.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.314676e-02 2.835903e-08 1.000000e-05 
7.929756e-02 5.615879e-08 1.599859e-05 
9.994475e-02 1.124393e-07 2.559548e-05 
1.279586e-01 2.359647e-07 4.094915e-05 
1.599137e-01 4.605698e-07 6.551286e-05 
2.042646e-01 9.598831e-07 1.048113e-04 
2.588804e-01 1.954054e-06 1.676833e-04 
3.269724e-01 3.937069e-06 2.682696e-04 
4.110646e-01 7.822955e-06 4.291934e-04 
5.240483e-01 1.620900e-05 6.866488e-04 
6.626898e-01 3.277748e-05 1.098541e-03 
8.376716e-01 6.620181e-05 1.757511e-03 
1.061246e+00 1.346178e-04 2.811769e-03 
1.338860e+00 2.703148e-04 4.498433e-03 
1.697111e+00 5.505678e-04 7.196857e-03 
2.139898e+00 1.103788e-03 1.151395e-02 
2.710323e+00 2.242897e-03 1.842070e-02 
3.426170e+00 4.531451e-03 2.947052e-02 
4.326307e+00 9.125692e-03 4.714866e-02 
5.458460e+00 1.833535e-02 7.543120e-02 
6.880437e+00 3.674425e-02 1.206793e-01 
8.652355e+00 7.314131e-02 1.930698e-01 
1.082773e+01 1.435640e-01 3.088844e-01 
1.349310e+01 2.785031e-01 4.941713e-01 
1.668056e+01 5.282073e-01 7.906043e-01 
2.034291e+01 9.639959e-01 1.264855e+00 
2.439035e+01 1.677409e+00 2.023590e+00 
2.856474e+01 2.734389e+00 3.237458e+00 
3.246982e+01 4.106436e+00 5.179475e+00 
3.571816e+01 5.645792e+00 8.286428e+00 
3.795712e+01 7.088266e+00 1.325711e+01 
3.906416e+01 8.201280e+00 2.120951e+01 
3.913787e+01 8.878105e+00 3.393222e+01 
3.839740e+01 9.129162e+00 5.428675e+01 
3.716084e+01 9.063390e+00 8.685114e+01 
3.568532e+01 8.785776e+00 1.389495e+02 
3.418933e+01 8.395822e+00 2.222996e+02 
3.284782e+01 7.976961e+00 3.556480e+02 
3.178355e+01 7.590558e+00 5.689866e+02 
3.103671e+01 7.267973e+00 9.102982e+02 
3.063077e+01 7.035543e+00 1.456348e+03 
3.051243e+01 6.894397e+00 2.329952e+03 
3.063489e+01 6.845424e+00 3.727594e+03 
3.087581e+01 6.860148e+00 5.963623e+03 
3.116845e+01 6.920228e+00 9.540955e+03 
3.143099e+01 6.995644e+00 1.526418e+04 
3.162963e+01 7.067903e+00 2.442053e+04 
3.175474e+01 7.125659e+00 3.906940e+04 
3.179734e+01 7.158927e+00 6.250552e+04 
3.180911e+01 7.180573e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-300.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.171889e-03 2.647844e-10 1.000000e-05 
7.815550e-03 5.376712e-10 1.599859e-05 
9.951143e-03 1.109831e-09 2.559548e-05 
1.275970e-02 2.339696e-09 4.094915e-05 
1.580198e-02 4.443986e-09 6.551286e-05 
2.029457e-02 9.414081e-09 1.048113e-04 
2.552683e-02 1.873393e-08 1.676833e-04 
3.266510e-02 3.925458e-08 2.682696e-04 
4.095853e-02 7.738761e-08 4.291934e-04 
5.174910e-02 1.560799e-07 6.866488e-04 
6.569994e-02 3.193991e-07 1.098541e-03 
8.350645e-02 6.558421e-07 1.757511e-03 
1.051223e-01 1.308350e-06 2.811769e-03 
1.342736e-01 2.726543e-06 4.498433e-03 
1.695500e-01 5.489534e-06 7.196857e-03 
2.146211e-01 1.113428e-05 1.151395e-02 
2.710381e-01 2.242539e-05 1.842070e-02 
3.428101e-01 4.537498e-05 2.947052e-02 
4.333555e-01 9.166406e-05 4.714866e-02 
5.493042e-01 1.866900e-04 7.543120e-02 
6.924918e-01 3.740705e-04 1.206793e-01 
8.755275e-01 7.560691e-04 1.930698e-01 
1.109593e+00 1.539254e-03 3.088844e-01 
1.400018e+00 3.092634e-03 4.941713e-01 
1.768073e+00 6.231598e-03 7.906043e-01 
2.225955e+00 1.244298e-02 1.264855e+00 
2.797781e+00 2.473183e-02 2.023590e+00 
3.500437e+00 4.851617e-02 3.237458e+00 
4.359050e+00 9.393092e-02 5.179475e+00 
5.381246e+00 1.774367e-01 8.286428e+00 
6.559486e+00 3.234244e-01 1.325711e+01 
7.846769e+00 5.592066e-01 2.120951e+01 
9.162653e+00 9.041319e-01 3.393222e+01 
1.038478e+01 1.347045e+00 5.428675e+01 
1.138149e+01 1.833780e+00 8.685114e+01 
1.205310e+01 2.281775e+00 1.389495e+02 
1.236587e+01 2.619524e+00 2.222996e+02 
1.236074e+01 2.819864e+00 3.556480e+02 
1.210991e+01 2.889308e+00 5.689866e+02 
1.170574e+01 2.859302e+00 9.102982e+02 
1.123410e+01 2.766005e+00 1.456348e+03 
1.076643e+01 2.641864e+00 2.329952e+03 
1.035109e+01 2.510244e+00 3.727594e+03 
1.002251e+01 2.389073e+00 5.963623e+03 
9.797868e+00 2.289894e+00 9.540955e+03 
9.676003e+00 2.218200e+00 1.526418e+04 
9.651127e+00 2.177837e+00 2.442053e+04 
9.694276e+00 2.164474e+00 3.906940e+04 
9.775215e+00 2.171566e+00 6.250552e+04 
9.865408e+00 2.190681e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-301.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.195030e-03 2.686666e-10 1.000000e-05 
7.892454e-03 5.555454e-10 1.599859e-05 
9.929316e-03 1.106220e-09 2.559548e-05 
1.243673e-02 2.173711e-09 4.094915e-05 
1.584866e-02 4.498430e-09 6.551286e-05 
1.995954e-02 8.985344e-09 1.048113e-04 
2.543765e-02 1.860007e-08 1.676833e-04 
3.245182e-02 3.861898e-08 2.682696e-04 
4.122360e-02 7.916285e-08 4.291934e-04 
5.189174e-02 1.578987e-07 6.866488e-04 
6.604066e-02 3.254754e-07 1.098541e-03 
8.353077e-02 6.586032e-07 1.757511e-03 
1.047861e-01 1.300159e-06 2.811769e-03 
1.327108e-01 2.641222e-06 4.498433e-03 
1.686974e-01 5.425161e-06 7.196857e-03 
2.134676e-01 1.099224e-05 1.151395e-02 
2.694275e-01 2.210141e-05 1.842070e-02 
3.409356e-01 4.478348e-05 2.947052e-02 
4.324229e-01 9.137704e-05 4.714866e-02 
5.468683e-01 1.848315e-04 7.543120e-02 
6.917363e-01 3.740897e-04 1.206793e-01 
8.723352e-01 7.503213e-04 1.930698e-01 
1.104337e+00 1.522541e-03 3.088844e-01 
1.395903e+00 3.075650e-03 4.941713e-01 
1.760106e+00 6.168234e-03 7.906043e-01 
2.218623e+00 1.236143e-02 1.264855e+00 
2.786467e+00 2.451435e-02 2.023590e+00 
3.490029e+00 4.824411e-02 3.237458e+00 
4.347802e+00 9.351306e-02 5.179475e+00 
5.361643e+00 1.760864e-01 8.286428e+00 
6.538500e+00 3.213832e-01 1.325711e+01 
7.821694e+00 5.556759e-01 2.120951e+01 
9.136407e+00 8.992761e-01 3.393222e+01 
1.035823e+01 1.340964e+00 5.428675e+01 
1.135376e+01 1.826096e+00 8.685114e+01 
1.202988e+01 2.275286e+00 1.389495e+02 
1.234465e+01 2.613442e+00 2.222996e+02 
1.234317e+01 2.815267e+00 3.556480e+02 
1.209176e+01 2.884188e+00 5.689866e+02 
1.169020e+01 2.855361e+00 9.102982e+02 
1.122013e+01 2.762767e+00 1.456348e+03 
1.075274e+01 2.638806e+00 2.329952e+03 
1.033543e+01 2.506577e+00 3.727594e+03 
1.000910e+01 2.386327e+00 5.963623e+03 
9.783780e+00 2.287015e+00 9.540955e+03 
9.662122e+00 2.215449e+00 1.526418e+04 
9.633474e+00 2.173926e+00 2.442053e+04 
9.676367e+00 2.160471e+00 3.906940e+04 
9.756965e+00 2.167413e+00 6.250552e+04 
9.850853e+00 2.187692e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-302.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.247462e-03 2.764615e-10 1.000000e-05 
7.819962e-03 5.421728e-10 1.599859e-05 
1.000647e-02 1.135969e-09 2.559548e-05 
1.268825e-02 2.315949e-09 4.094915e-05 
1.578247e-02 4.457060e-09 6.551286e-05 
2.012878e-02 9.246478e-09 1.048113e-04 
2.547049e-02 1.873422e-08 1.676833e-04 
3.228984e-02 3.816996e-08 2.682696e-04 
4.084211e-02 7.724113e-08 4.291934e-04 
5.166516e-02 1.563570e-07 6.866488e-04 
6.574104e-02 3.221322e-07 1.098541e-03 
8.306738e-02 6.498550e-07 1.757511e-03 
1.049329e-01 1.309966e-06 2.811769e-03 
1.332511e-01 2.682496e-06 4.498433e-03 
1.673607e-01 5.314818e-06 7.196857e-03 
2.128298e-01 1.093020e-05 1.151395e-02 
2.697860e-01 2.226347e-05 1.842070e-02 
3.404472e-01 4.473944e-05 2.947052e-02 
4.313333e-01 9.098933e-05 4.714866e-02 
5.440693e-01 1.826126e-04 7.543120e-02 
6.882580e-01 3.696991e-04 1.206793e-01 
8.711810e-01 7.498279e-04 1.930698e-01 
1.100663e+00 1.512400e-03 3.088844e-01 
1.391052e+00 3.053803e-03 4.941713e-01 
1.754630e+00 6.131121e-03 7.906043e-01 
2.212316e+00 1.229693e-02 1.264855e+00 
2.780590e+00 2.444007e-02 2.023590e+00 
3.481732e+00 4.805880e-02 3.237458e+00 
4.335097e+00 9.300110e-02 5.179475e+00 
5.350598e+00 1.755697e-01 8.286428e+00 
6.519210e+00 3.195868e-01 1.325711e+01 
7.799845e+00 5.528127e-01 2.120951e+01 
9.114811e+00 8.957302e-01 3.393222e+01 
1.033183e+01 1.334926e+00 5.428675e+01 
1.133306e+01 1.821464e+00 8.685114e+01 
1.200390e+01 2.267426e+00 1.389495e+02 
1.232703e+01 2.609195e+00 2.222996e+02 
1.232197e+01 2.808774e+00 3.556480e+02 
1.207631e+01 2.880391e+00 5.689866e+02 
1.167564e+01 2.851864e+00 9.102982e+02 
1.120465e+01 2.758873e+00 1.456348e+03 
1.073635e+01 2.634681e+00 2.329952e+03 
1.032218e+01 2.503774e+00 3.727594e+03 
9.990655e+00 2.381860e+00 5.963623e+03 
9.768665e+00 2.283793e+00 9.540955e+03 
9.646668e+00 2.212191e+00 1.526418e+04 
9.617595e+00 2.170564e+00 2.442053e+04 
9.660943e+00 2.157248e+00 3.906940e+04 
9.737578e+00 2.162884e+00 6.250552e+04 
9.832454e+00 2.183429e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-303.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.091001e-03 2.570546e-10 1.000000e-05 
7.681230e-03 5.155276e-10 1.599859e-05 
9.888000e-03 1.099727e-09 2.559548e-05 
1.242665e-02 2.182840e-09 4.094915e-05 
1.595033e-02 4.616031e-09 6.551286e-05 
2.007411e-02 9.201711e-09 1.048113e-04 
2.523137e-02 1.827184e-08 1.676833e-04 
3.232426e-02 3.841894e-08 2.682696e-04 
4.093690e-02 7.803770e-08 4.291934e-04 
5.132722e-02 1.538166e-07 6.866488e-04 
6.560716e-02 3.212284e-07 1.098541e-03 
8.293531e-02 6.489018e-07 1.757511e-03 
1.042061e-01 1.287182e-06 2.811769e-03 
1.318207e-01 2.605629e-06 4.498433e-03 
1.678272e-01 5.377137e-06 7.196857e-03 
2.116067e-01 1.077841e-05 1.151395e-02 
2.687007e-01 2.206869e-05 1.842070e-02 
3.393703e-01 4.446295e-05 2.947052e-02 
4.294063e-01 9.007253e-05 4.714866e-02 
5.417891e-01 1.809233e-04 7.543120e-02 
6.872433e-01 3.692846e-04 1.206793e-01 
8.695278e-01 7.480346e-04 1.930698e-01 
1.098188e+00 1.507193e-03 3.088844e-01 
1.383843e+00 3.016528e-03 4.941713e-01 
1.747287e+00 6.074511e-03 7.906043e-01 
2.203782e+00 1.219539e-02 1.264855e+00 
2.769018e+00 2.421608e-02 2.023590e+00 
3.468991e+00 4.769012e-02 3.237458e+00 
4.321368e+00 9.242324e-02 5.179475e+00 
5.333251e+00 1.744381e-01 8.286428e+00 
6.499376e+00 3.177108e-01 1.325711e+01 
7.781417e+00 5.506532e-01 2.120951e+01 
9.091552e+00 8.917068e-01 3.393222e+01 
1.030793e+01 1.329787e+00 5.428675e+01 
1.130729e+01 1.814602e+00 8.685114e+01 
1.198129e+01 2.261197e+00 1.389495e+02 
1.230578e+01 2.603057e+00 2.222996e+02 
1.230373e+01 2.803792e+00 3.556480e+02 
1.205620e+01 2.874261e+00 5.689866e+02 
1.165662e+01 2.846279e+00 9.102982e+02 
1.119117e+01 2.755818e+00 1.456348e+03 
1.072337e+01 2.631879e+00 2.329952e+03 
1.030752e+01 2.500449e+00 3.727594e+03 
9.977242e+00 2.379093e+00 5.963623e+03 
9.749119e+00 2.279124e+00 9.540955e+03 
9.632943e+00 2.209473e+00 1.526418e+04 
9.600668e+00 2.166865e+00 2.442053e+04 
9.643188e+00 2.153276e+00 3.906940e+04 
9.721808e+00 2.159516e+00 6.250552e+04 
9.817179e+00 2.180185e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-304.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.211699e-03 2.735405e-10 1.000000e-05 
7.727932e-03 5.267206e-10 1.599859e-05 
9.813632e-03 1.078648e-09 2.559548e-05 
1.232396e-02 2.136199e-09 4.094915e-05 
1.597618e-02 4.653816e-09 6.551286e-05 
2.021238e-02 9.424164e-09 1.048113e-04 
2.544678e-02 1.880567e-08 1.676833e-04 
3.206950e-02 3.764153e-08 2.682696e-04 
4.041846e-02 7.535809e-08 4.291934e-04 
5.122675e-02 1.534197e-07 6.866488e-04 
6.518281e-02 3.160751e-07 1.098541e-03 
8.278876e-02 6.475982e-07 1.757511e-03 
1.046841e-01 1.309285e-06 2.811769e-03 
1.318128e-01 2.613761e-06 4.498433e-03 
1.674222e-01 5.355919e-06 7.196857e-03 
2.115500e-01 1.080529e-05 1.151395e-02 
2.672133e-01 2.177588e-05 1.842070e-02 
3.389516e-01 4.444476e-05 2.947052e-02 
4.278294e-01 8.937782e-05 4.714866e-02 
5.409924e-01 1.807207e-04 7.543120e-02 
6.855710e-01 3.678050e-04 1.206793e-01 
8.664043e-01 7.424441e-04 1.930698e-01 
1.091964e+00 1.486605e-03 3.088844e-01 
1.379354e+00 2.997121e-03 4.941713e-01 
1.743650e+00 6.056537e-03 7.906043e-01 
2.195496e+00 1.209810e-02 1.264855e+00 
2.762263e+00 2.411825e-02 2.023590e+00 
3.458783e+00 4.742555e-02 3.237458e+00 
4.305117e+00 9.168519e-02 5.179475e+00 
5.312292e+00 1.729571e-01 8.286428e+00 
6.479896e+00 3.158847e-01 1.325711e+01 
7.756887e+00 5.472297e-01 2.120951e+01 
9.067294e+00 8.873953e-01 3.393222e+01 
1.028588e+01 1.325309e+00 5.428675e+01 
1.128060e+01 1.807327e+00 8.685114e+01 
1.195962e+01 2.255411e+00 1.389495e+02 
1.228233e+01 2.595757e+00 2.222996e+02 
1.228166e+01 2.796810e+00 3.556480e+02 
1.204137e+01 2.870735e+00 5.689866e+02 
1.164279e+01 2.843086e+00 9.102982e+02 
1.117469e+01 2.751467e+00 1.456348e+03 
1.070650e+01 2.627536e+00 2.329952e+03 
1.029342e+01 2.497318e+00 3.727594e+03 
9.962119e+00 2.375736e+00 5.963623e+03 
9.736631e+00 2.276737e+00 9.540955e+03 
9.614139e+00 2.205137e+00 1.526418e+04 
9.586998e+00 2.164183e+00 2.442053e+04 
9.625233e+00 2.149234e+00 3.906940e+04 
9.706506e+00 2.156289e+00 6.250552e+04 
9.800539e+00 2.176484e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-305.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.196123e-03 2.723810e-10 1.000000e-05 
7.620703e-03 5.067593e-10 1.599859e-05 
9.939656e-03 1.124426e-09 2.559548e-05 
1.239074e-02 2.178256e-09 4.094915e-05 
1.555513e-02 4.309609e-09 6.551286e-05 
2.001372e-02 9.179099e-09 1.048113e-04 
2.503817e-02 1.797317e-08 1.676833e-04 
3.208968e-02 3.783668e-08 2.682696e-04 
4.078467e-02 7.767973e-08 4.291934e-04 
5.135413e-02 1.550756e-07 6.866488e-04 
6.467356e-02 3.097403e-07 1.098541e-03 
8.209041e-02 6.334247e-07 1.757511e-03 
1.042369e-01 1.296830e-06 2.811769e-03 
1.313195e-01 2.593026e-06 4.498433e-03 
1.659279e-01 5.230931e-06 7.196857e-03 
2.107043e-01 1.071133e-05 1.151395e-02 
2.658042e-01 2.150369e-05 1.842070e-02 
3.379128e-01 4.418223e-05 2.947052e-02 
4.264165e-01 8.878632e-05 4.714866e-02 
5.385638e-01 1.788843e-04 7.543120e-02 
6.822916e-01 3.637447e-04 1.206793e-01 
8.637887e-01 7.381597e-04 1.930698e-01 
1.090494e+00 1.485474e-03 3.088844e-01 
1.377132e+00 2.992456e-03 4.941713e-01 
1.735476e+00 5.991410e-03 7.906043e-01 
2.190804e+00 1.206011e-02 1.264855e+00 
2.751399e+00 2.391315e-02 2.023590e+00 
3.446817e+00 4.708892e-02 3.237458e+00 
4.291398e+00 9.110823e-02 5.179475e+00 
5.296306e+00 1.719579e-01 8.286428e+00 
6.458104e+00 3.137262e-01 1.325711e+01 
7.732431e+00 5.438213e-01 2.120951e+01 
9.039359e+00 8.820457e-01 3.393222e+01 
1.026155e+01 1.319990e+00 5.428675e+01 
1.125784e+01 1.801750e+00 8.685114e+01 
1.193367e+01 2.247509e+00 1.389495e+02 
1.225989e+01 2.588961e+00 2.222996e+02 
1.226506e+01 2.792635e+00 3.556480e+02 
1.202222e+01 2.865045e+00 5.689866e+02 
1.162481e+01 2.837953e+00 9.102982e+02 
1.115842e+01 2.747192e+00 1.456348e+03 
1.069381e+01 2.624821e+00 2.329952e+03 
1.027955e+01 2.494255e+00 3.727594e+03 
9.947996e+00 2.372708e+00 5.963623e+03 
9.721784e+00 2.273576e+00 9.540955e+03 
9.598861e+00 2.201910e+00 1.526418e+04 
9.570523e+00 2.160609e+00 2.442053e+04 
9.610264e+00 2.146131e+00 3.906940e+04 
9.689596e+00 2.152536e+00 6.250552e+04 
9.780443e+00 2.171637e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-306.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.176564e-03 2.706943e-10 1.000000e-05 
7.738152e-03 5.322922e-10 1.599859e-05 
9.783727e-03 1.075849e-09 2.559548e-05 
1.251718e-02 2.252985e-09 4.094915e-05 
1.561602e-02 4.374708e-09 6.551286e-05 
1.968262e-02 8.759651e-09 1.048113e-04 
2.536427e-02 1.874586e-08 1.676833e-04 
3.162562e-02 3.633753e-08 2.682696e-04 
4.020343e-02 7.464967e-08 4.291934e-04 
5.076641e-02 1.503031e-07 6.866488e-04 
6.434806e-02 3.060873e-07 1.098541e-03 
8.178083e-02 6.283388e-07 1.757511e-03 
1.030926e-01 1.258701e-06 2.811769e-03 
1.316127e-01 2.618995e-06 4.498433e-03 
1.659536e-01 5.250526e-06 7.196857e-03 
2.105376e-01 1.072096e-05 1.151395e-02 
2.658880e-01 2.159460e-05 1.842070e-02 
3.364205e-01 4.374240e-05 2.947052e-02 
4.251737e-01 8.830081e-05 4.714866e-02 
5.383447e-01 1.792516e-04 7.543120e-02 
6.795540e-01 3.605621e-04 1.206793e-01 
8.586789e-01 7.275156e-04 1.930698e-01 
1.085499e+00 1.469956e-03 3.088844e-01 
1.373264e+00 2.977030e-03 4.941713e-01 
1.731528e+00 5.970077e-03 7.906043e-01 
2.179824e+00 1.191868e-02 1.264855e+00 
2.745286e+00 2.383160e-02 2.023590e+00 
3.435883e+00 4.679448e-02 3.237458e+00 
4.278189e+00 9.056343e-02 5.179475e+00 
5.283824e+00 1.712950e-01 8.286428e+00 
6.439595e+00 3.120379e-01 1.325711e+01 
7.714856e+00 5.418236e-01 2.120951e+01 
9.017405e+00 8.783714e-01 3.393222e+01 
1.023672e+01 1.314481e+00 5.428675e+01 
1.123069e+01 1.794245e+00 8.685114e+01 
1.191406e+01 2.242694e+00 1.389495e+02 
1.224207e+01 2.584535e+00 2.222996e+02 
1.224731e+01 2.787851e+00 3.556480e+02 
1.200497e+01 2.860285e+00 5.689866e+02 
1.160964e+01 2.834104e+00 9.102982e+02 
1.114274e+01 2.743157e+00 1.456348e+03 
1.067852e+01 2.621076e+00 2.329952e+03 
1.026656e+01 2.491507e+00 3.727594e+03 
9.935751e+00 2.370311e+00 5.963623e+03 
9.706037e+00 2.270113e+00 9.540955e+03 
9.583882e+00 2.198769e+00 1.526418e+04 
9.552304e+00 2.156479e+00 2.442053e+04 
9.596678e+00 2.143460e+00 3.906940e+04 
9.675997e+00 2.149843e+00 6.250552e+04 
9.762289e+00 2.167422e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-307.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.142163e-03 2.670664e-10 1.000000e-05 
7.819270e-03 5.510028e-10 1.599859e-05 
9.695995e-03 1.050588e-09 2.559548e-05 
1.232248e-02 2.156499e-09 4.094915e-05 
1.555410e-02 4.337008e-09 6.551286e-05 
1.981321e-02 8.964373e-09 1.048113e-04 
2.506664e-02 1.815279e-08 1.676833e-04 
3.192409e-02 3.749826e-08 2.682696e-04 
4.011312e-02 7.439005e-08 4.291934e-04 
5.070566e-02 1.502537e-07 6.866488e-04 
6.474472e-02 3.128016e-07 1.098541e-03 
8.143072e-02 6.223305e-07 1.757511e-03 
1.036250e-01 1.282480e-06 2.811769e-03 
1.306908e-01 2.572720e-06 4.498433e-03 
1.651807e-01 5.194425e-06 7.196857e-03 
2.098076e-01 1.064451e-05 1.151395e-02 
2.639779e-01 2.120161e-05 1.842070e-02 
3.344679e-01 4.312564e-05 2.947052e-02 
4.231423e-01 8.732566e-05 4.714866e-02 
5.356155e-01 1.771162e-04 7.543120e-02 
6.764981e-01 3.568822e-04 1.206793e-01 
8.572531e-01 7.262617e-04 1.930698e-01 
1.081423e+00 1.458211e-03 3.088844e-01 
1.368991e+00 2.958958e-03 4.941713e-01 
1.725592e+00 5.928187e-03 7.906043e-01 
2.173761e+00 1.185805e-02 1.264855e+00 
2.733763e+00 2.360964e-02 2.023590e+00 
3.426842e+00 4.657681e-02 3.237458e+00 
4.265546e+00 9.005397e-02 5.179475e+00 
5.263950e+00 1.699209e-01 8.286428e+00 
6.422979e+00 3.106180e-01 1.325711e+01 
7.689515e+00 5.382305e-01 2.120951e+01 
8.992147e+00 8.737653e-01 3.393222e+01 
1.021086e+01 1.308591e+00 5.428675e+01 
1.120901e+01 1.789108e+00 8.685114e+01 
1.188793e+01 2.234672e+00 1.389495e+02 
1.222042e+01 2.578107e+00 2.222996e+02 
1.222620e+01 2.781304e+00 3.556480e+02 
1.198813e+01 2.855708e+00 5.689866e+02 
1.159539e+01 2.830674e+00 9.102982e+02 
1.113031e+01 2.740501e+00 1.456348e+03 
1.066490e+01 2.617975e+00 2.329952e+03 
1.025232e+01 2.488291e+00 3.727594e+03 
9.922594e+00 2.367594e+00 5.963623e+03 
9.690474e+00 2.266701e+00 9.540955e+03 
9.568097e+00 2.195365e+00 1.526418e+04 
9.540385e+00 2.154324e+00 2.442053e+04 
9.577193e+00 2.138908e+00 3.906940e+04 
9.657808e+00 2.145661e+00 6.250552e+04 
9.746848e+00 2.164090e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-308.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.934019e-03 2.416097e-10 1.000000e-05 
7.671607e-03 5.220674e-10 1.599859e-05 
9.857582e-03 1.107589e-09 2.559548e-05 
1.228734e-02 2.145069e-09 4.094915e-05 
1.547352e-02 4.283857e-09 6.551286e-05 
1.994813e-02 9.178551e-09 1.048113e-04 
2.501759e-02 1.810523e-08 1.676833e-04 
3.175912e-02 3.704018e-08 2.682696e-04 
3.998747e-02 7.393323e-08 4.291934e-04 
5.060215e-02 1.498218e-07 6.866488e-04 
6.412658e-02 3.049175e-07 1.098541e-03 
8.118820e-02 6.187959e-07 1.757511e-03 
1.026845e-01 1.251940e-06 2.811769e-03 
1.296239e-01 2.518405e-06 4.498433e-03 
1.647500e-01 5.170685e-06 7.196857e-03 
2.091098e-01 1.057298e-05 1.151395e-02 
2.643109e-01 2.135124e-05 1.842070e-02 
3.338870e-01 4.304107e-05 2.947052e-02 
4.218693e-01 8.682176e-05 4.714866e-02 
5.333592e-01 1.754569e-04 7.543120e-02 
6.764163e-01 3.579141e-04 1.206793e-01 
8.540418e-01 7.204692e-04 1.930698e-01 
1.080235e+00 1.458137e-03 3.088844e-01 
1.362619e+00 2.927343e-03 4.941713e-01 
1.720167e+00 5.891553e-03 7.906043e-01 
2.166908e+00 1.178444e-02 1.264855e+00 
2.726272e+00 2.349207e-02 2.023590e+00 
3.411120e+00 4.608851e-02 3.237458e+00 
4.249843e+00 8.935221e-02 5.179475e+00 
5.250217e+00 1.691355e-01 8.286428e+00 
6.402485e+00 3.086436e-01 1.325711e+01 
7.672551e+00 5.363482e-01 2.120951e+01 
8.967720e+00 8.693875e-01 3.393222e+01 
1.018353e+01 1.302166e+00 5.428675e+01 
1.118686e+01 1.783748e+00 8.685114e+01 
1.186635e+01 2.228850e+00 1.389495e+02 
1.219627e+01 2.570366e+00 2.222996e+02 
1.220758e+01 2.776030e+00 3.556480e+02 
1.197058e+01 2.850761e+00 5.689866e+02 
1.157871e+01 2.826095e+00 9.102982e+02 
1.111559e+01 2.736846e+00 1.456348e+03 
1.065020e+01 2.614439e+00 2.329952e+03 
1.023549e+01 2.484124e+00 3.727594e+03 
9.904821e+00 2.363295e+00 5.963623e+03 
9.680310e+00 2.265035e+00 9.540955e+03 
9.552112e+00 2.191889e+00 1.526418e+04 
9.523477e+00 2.150590e+00 2.442053e+04 
9.563330e+00 2.136133e+00 3.906940e+04 
9.643370e+00 2.142681e+00 6.250552e+04 
9.729726e+00 2.160197e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-309.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.956170e-03 2.451187e-10 1.000000e-05 
7.529524e-03 4.951969e-10 1.599859e-05 
9.740453e-03 1.072045e-09 2.559548e-05 
1.226406e-02 2.139827e-09 4.094915e-05 
1.559944e-02 4.403542e-09 6.551286e-05 
1.950910e-02 8.613646e-09 1.048113e-04 
2.515963e-02 1.847517e-08 1.676833e-04 
3.161436e-02 3.665462e-08 2.682696e-04 
3.980956e-02 7.318761e-08 4.291934e-04 
5.050595e-02 1.494526e-07 6.866488e-04 
6.418838e-02 3.067929e-07 1.098541e-03 
8.088383e-02 6.138489e-07 1.757511e-03 
1.029270e-01 1.264924e-06 2.811769e-03 
1.303113e-01 2.566989e-06 4.498433e-03 
1.642326e-01 5.138749e-06 7.196857e-03 
2.075650e-01 1.037396e-05 1.151395e-02 
2.625824e-01 2.100308e-05 1.842070e-02 
3.332658e-01 4.294025e-05 2.947052e-02 
4.208078e-01 8.644779e-05 4.714866e-02 
5.326843e-01 1.753591e-04 7.543120e-02 
6.732644e-01 3.540800e-04 1.206793e-01 
8.521302e-01 7.179647e-04 1.930698e-01 
1.074977e+00 1.441614e-03 3.088844e-01 
1.357510e+00 2.903933e-03 4.941713e-01 
1.713584e+00 5.843078e-03 7.906043e-01 
2.158652e+00 1.168806e-02 1.264855e+00 
2.716983e+00 2.332812e-02 2.023590e+00 
3.403193e+00 4.591544e-02 3.237458e+00 
4.240679e+00 8.906011e-02 5.179475e+00 
5.231524e+00 1.678757e-01 8.286428e+00 
6.381615e+00 3.066163e-01 1.325711e+01 
7.648520e+00 5.330199e-01 2.120951e+01 
8.945587e+00 8.656444e-01 3.393222e+01 
1.015845e+01 1.296539e+00 5.428675e+01 
1.115897e+01 1.775882e+00 8.685114e+01 
1.184240e+01 2.221857e+00 1.389495e+02 
1.217903e+01 2.566178e+00 2.222996e+02 
1.218857e+01 2.770532e+00 3.556480e+02 
1.195343e+01 2.845994e+00 5.689866e+02 
1.156201e+01 2.821492e+00 9.102982e+02 
1.110153e+01 2.733464e+00 1.456348e+03 
1.063683e+01 2.611411e+00 2.329952e+03 
1.022316e+01 2.481581e+00 3.727594e+03 
9.892033e+00 2.360685e+00 5.963623e+03 
9.661553e+00 2.260568e+00 9.540955e+03 
9.541052e+00 2.189965e+00 1.526418e+04 
9.506681e+00 2.146884e+00 2.442053e+04 
9.548989e+00 2.133198e+00 3.906940e+04 
9.626203e+00 2.138812e+00 6.250552e+04 
9.713466e+00 2.156580e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-31.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.028108e-02 2.549305e-08 1.000000e-05 
7.649904e-02 5.210107e-08 1.599859e-05 
9.625709e-02 1.037951e-07 2.559548e-05 
1.232011e-01 2.176317e-07 4.094915e-05 
1.555875e-01 4.383318e-07 6.551286e-05 
1.983448e-01 9.081160e-07 1.048113e-04 
2.487991e-01 1.792364e-06 1.676833e-04 
3.167669e-01 3.699128e-06 2.682696e-04 
4.006196e-01 7.483033e-06 4.291934e-04 
5.039623e-01 1.489624e-05 6.866488e-04 
6.416059e-01 3.073901e-05 1.098541e-03 
8.095127e-01 6.173901e-05 1.757511e-03 
1.024354e+00 1.250966e-04 2.811769e-03 
1.294253e+00 2.523261e-04 4.498433e-03 
1.636672e+00 5.102758e-04 7.196857e-03 
2.072475e+00 1.036125e-03 1.151395e-02 
2.619900e+00 2.093329e-03 1.842070e-02 
3.317064e+00 4.249196e-03 2.947052e-02 
4.180227e+00 8.506412e-03 4.714866e-02 
5.278819e+00 1.713628e-02 7.543120e-02 
6.650030e+00 3.427939e-02 1.206793e-01 
8.371963e+00 6.846178e-02 1.930698e-01 
1.048369e+01 1.346355e-01 3.088844e-01 
1.307953e+01 2.620705e-01 4.941713e-01 
1.616478e+01 4.965763e-01 7.906043e-01 
1.973576e+01 9.091217e-01 1.264855e+00 
2.370250e+01 1.589512e+00 2.023590e+00 
2.782158e+01 2.607410e+00 3.237458e+00 
3.168699e+01 3.936536e+00 5.179475e+00 
3.494329e+01 5.448076e+00 8.286428e+00 
3.722048e+01 6.881560e+00 1.325711e+01 
3.838506e+01 8.003477e+00 2.120951e+01 
3.851428e+01 8.695813e+00 3.393222e+01 
3.784699e+01 8.976860e+00 5.428675e+01 
3.665383e+01 8.929436e+00 8.685114e+01 
3.520220e+01 8.663571e+00 1.389495e+02 
3.372995e+01 8.286668e+00 2.222996e+02 
3.239633e+01 7.874926e+00 3.556480e+02 
3.133221e+01 7.492703e+00 5.689866e+02 
3.057328e+01 7.169550e+00 9.102982e+02 
3.015152e+01 6.934430e+00 1.456348e+03 
3.002064e+01 6.790427e+00 2.329952e+03 
3.012449e+01 6.735498e+00 3.727594e+03 
3.035642e+01 6.746412e+00 5.963623e+03 
3.063889e+01 6.801835e+00 9.540955e+03 
3.090615e+01 6.877465e+00 1.526418e+04 
3.111123e+01 6.950825e+00 2.442053e+04 
3.122465e+01 7.003888e+00 3.906940e+04 
3.129075e+01 7.044805e+00 6.250552e+04 
3.129180e+01 7.062680e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-310.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.070006e-03 2.602831e-10 1.000000e-05 
7.631008e-03 5.171593e-10 1.599859e-05 
9.667364e-03 1.051484e-09 2.559548e-05 
1.212610e-02 2.075116e-09 4.094915e-05 
1.563284e-02 4.446234e-09 6.551286e-05 
1.940384e-02 8.502407e-09 1.048113e-04 
2.493760e-02 1.804855e-08 1.676833e-04 
3.122279e-02 3.542370e-08 2.682696e-04 
4.000532e-02 7.451298e-08 4.291934e-04 
5.055123e-02 1.503399e-07 6.866488e-04 
6.395396e-02 3.044258e-07 1.098541e-03 
8.122097e-02 6.235685e-07 1.757511e-03 
1.017257e-01 1.225102e-06 2.811769e-03 
1.296332e-01 2.535303e-06 4.498433e-03 
1.633639e-01 5.074008e-06 7.196857e-03 
2.072038e-01 1.035329e-05 1.151395e-02 
2.628571e-01 2.113723e-05 1.842070e-02 
3.325279e-01 4.279367e-05 2.947052e-02 
4.187411e-01 8.545595e-05 4.714866e-02 
5.316902e-01 1.749433e-04 7.543120e-02 
6.711588e-01 3.519032e-04 1.206793e-01 
8.476857e-01 7.090770e-04 1.930698e-01 
1.072449e+00 1.436097e-03 3.088844e-01 
1.355938e+00 2.903204e-03 4.941713e-01 
1.711066e+00 5.836130e-03 7.906043e-01 
2.153401e+00 1.164042e-02 1.264855e+00 
2.709865e+00 2.321985e-02 2.023590e+00 
3.392575e+00 4.563358e-02 3.237458e+00 
4.222215e+00 8.818666e-02 5.179475e+00 
5.216110e+00 1.669286e-01 8.286428e+00 
6.364177e+00 3.050748e-01 1.325711e+01 
7.622978e+00 5.293850e-01 2.120951e+01 
8.922683e+00 8.616803e-01 3.393222e+01 
1.013814e+01 1.292619e+00 5.428675e+01 
1.113941e+01 1.771614e+00 8.685114e+01 
1.181979e+01 2.215502e+00 1.389495e+02 
1.215675e+01 2.559366e+00 2.222996e+02 
1.216925e+01 2.764856e+00 3.556480e+02 
1.193626e+01 2.841200e+00 5.689866e+02 
1.154651e+01 2.817433e+00 9.102982e+02 
1.108656e+01 2.729680e+00 1.456348e+03 
1.062241e+01 2.607962e+00 2.329952e+03 
1.021035e+01 2.478854e+00 3.727594e+03 
9.878930e+00 2.357958e+00 5.963623e+03 
9.647442e+00 2.257602e+00 9.540955e+03 
9.527169e+00 2.187139e+00 1.526418e+04 
9.493903e+00 2.144435e+00 2.442053e+04 
9.532030e+00 2.129425e+00 3.906940e+04 
9.608961e+00 2.134912e+00 6.250552e+04 
9.697378e+00 2.153010e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-311.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.900940e-03 2.399058e-10 1.000000e-05 
7.641704e-03 5.210121e-10 1.599859e-05 
9.522945e-03 1.008303e-09 2.559548e-05 
1.204528e-02 2.040457e-09 4.094915e-05 
1.522932e-02 4.124000e-09 6.551286e-05 
1.951560e-02 8.678063e-09 1.048113e-04 
2.478070e-02 1.776716e-08 1.676833e-04 
3.141275e-02 3.619055e-08 2.682696e-04 
3.964560e-02 7.275494e-08 4.291934e-04 
5.054879e-02 1.508030e-07 6.866488e-04 
6.343169e-02 2.979866e-07 1.098541e-03 
8.013963e-02 6.009251e-07 1.757511e-03 
1.022647e-01 1.248693e-06 2.811769e-03 
1.291358e-01 2.514314e-06 4.498433e-03 
1.626703e-01 5.025808e-06 7.196857e-03 
2.058524e-01 1.018478e-05 1.151395e-02 
2.608335e-01 2.071944e-05 1.842070e-02 
3.303346e-01 4.208781e-05 2.947052e-02 
4.181868e-01 8.539161e-05 4.714866e-02 
5.299227e-01 1.737631e-04 7.543120e-02 
6.695824e-01 3.505562e-04 1.206793e-01 
8.465526e-01 7.085139e-04 1.930698e-01 
1.069329e+00 1.428191e-03 3.088844e-01 
1.350443e+00 2.877298e-03 4.941713e-01 
1.702550e+00 5.767981e-03 7.906043e-01 
2.147682e+00 1.158508e-02 1.264855e+00 
2.698891e+00 2.301287e-02 2.023590e+00 
3.381792e+00 4.534510e-02 3.237458e+00 
4.209847e+00 8.769379e-02 5.179475e+00 
5.202786e+00 1.661790e-01 8.286428e+00 
6.345269e+00 3.033239e-01 1.325711e+01 
7.608985e+00 5.280914e-01 2.120951e+01 
8.899661e+00 8.576780e-01 3.393222e+01 
1.011119e+01 1.286303e+00 5.428675e+01 
1.111239e+01 1.764100e+00 8.685114e+01 
1.180132e+01 2.211149e+00 1.389495e+02 
1.213502e+01 2.552824e+00 2.222996e+02 
1.214897e+01 2.758667e+00 3.556480e+02 
1.192061e+01 2.837149e+00 5.689866e+02 
1.153136e+01 2.813523e+00 9.102982e+02 
1.107042e+01 2.725379e+00 1.456348e+03 
1.060705e+01 2.604125e+00 2.329952e+03 
1.019498e+01 2.475186e+00 3.727594e+03 
9.864032e+00 2.354611e+00 5.963623e+03 
9.637148e+00 2.255870e+00 9.540955e+03 
9.509297e+00 2.183041e+00 1.526418e+04 
9.477851e+00 2.140948e+00 2.442053e+04 
9.517309e+00 2.126354e+00 3.906940e+04 
9.592096e+00 2.131126e+00 6.250552e+04 
9.683389e+00 2.150123e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-312.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.985421e-03 2.511629e-10 1.000000e-05 
7.589776e-03 5.121042e-10 1.599859e-05 
9.724523e-03 1.077151e-09 2.559548e-05 
1.221410e-02 2.134304e-09 4.094915e-05 
1.555769e-02 4.410691e-09 6.551286e-05 
1.935002e-02 8.486245e-09 1.048113e-04 
2.447936e-02 1.718193e-08 1.676833e-04 
3.103691e-02 3.501927e-08 2.682696e-04 
3.945937e-02 7.196513e-08 4.291934e-04 
5.012473e-02 1.475122e-07 6.866488e-04 
6.367416e-02 3.023861e-07 1.098541e-03 
8.070584e-02 6.157259e-07 1.757511e-03 
1.016542e-01 1.230407e-06 2.811769e-03 
1.284522e-01 2.482552e-06 4.498433e-03 
1.621086e-01 4.989923e-06 7.196857e-03 
2.056715e-01 1.019062e-05 1.151395e-02 
2.609850e-01 2.082229e-05 1.842070e-02 
3.294352e-01 4.187919e-05 2.947052e-02 
4.169642e-01 8.491698e-05 4.714866e-02 
5.261048e-01 1.705813e-04 7.543120e-02 
6.673393e-01 3.481607e-04 1.206793e-01 
8.439882e-01 7.043514e-04 1.930698e-01 
1.064550e+00 1.413658e-03 3.088844e-01 
1.346364e+00 2.860467e-03 4.941713e-01 
1.697786e+00 5.738062e-03 7.906043e-01 
2.139686e+00 1.149297e-02 1.264855e+00 
2.688212e+00 2.281385e-02 2.023590e+00 
3.368241e+00 4.494612e-02 3.237458e+00 
4.198593e+00 8.726954e-02 5.179475e+00 
5.189763e+00 1.654565e-01 8.286428e+00 
6.330709e+00 3.021843e-01 1.325711e+01 
7.586947e+00 5.251623e-01 2.120951e+01 
8.876056e+00 8.535087e-01 3.393222e+01 
1.009179e+01 1.282683e+00 5.428675e+01 
1.108892e+01 1.758109e+00 8.685114e+01 
1.177804e+01 2.204428e+00 1.389495e+02 
1.211506e+01 2.547167e+00 2.222996e+02 
1.213439e+01 2.755404e+00 3.556480e+02 
1.190453e+01 2.832864e+00 5.689866e+02 
1.151528e+01 2.809161e+00 9.102982e+02 
1.105812e+01 2.722713e+00 1.456348e+03 
1.059441e+01 2.601356e+00 2.329952e+03 
1.017973e+01 2.471551e+00 3.727594e+03 
9.848750e+00 2.351123e+00 5.963623e+03 
9.619344e+00 2.251686e+00 9.540955e+03 
9.497178e+00 2.180759e+00 1.526418e+04 
9.463977e+00 2.138139e+00 2.442053e+04 
9.498189e+00 2.121880e+00 3.906940e+04 
9.578874e+00 2.128507e+00 6.250552e+04 
9.667750e+00 2.146685e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-313.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.914053e-03 2.430618e-10 1.000000e-05 
7.620747e-03 5.200604e-10 1.599859e-05 
9.648352e-03 1.055409e-09 2.559548e-05 
1.205935e-02 2.060787e-09 4.094915e-05 
1.533168e-02 4.234778e-09 6.551286e-05 
1.937458e-02 8.545906e-09 1.048113e-04 
2.445093e-02 1.717700e-08 1.676833e-04 
3.090868e-02 3.469788e-08 2.682696e-04 
3.946729e-02 7.223927e-08 4.291934e-04 
4.967302e-02 1.440202e-07 6.866488e-04 
6.325939e-02 2.974657e-07 1.098541e-03 
7.954468e-02 5.914195e-07 1.757511e-03 
1.009551e-01 1.209061e-06 2.811769e-03 
1.286753e-01 2.503513e-06 4.498433e-03 
1.617843e-01 4.975936e-06 7.196857e-03 
2.049642e-01 1.011817e-05 1.151395e-02 
2.598163e-01 2.060967e-05 1.842070e-02 
3.280860e-01 4.149934e-05 2.947052e-02 
4.152711e-01 8.415561e-05 4.714866e-02 
5.263596e-01 1.713765e-04 7.543120e-02 
6.659307e-01 3.470692e-04 1.206793e-01 
8.397040e-01 6.959033e-04 1.930698e-01 
1.063151e+00 1.412599e-03 3.088844e-01 
1.342042e+00 2.842083e-03 4.941713e-01 
1.692508e+00 5.702913e-03 7.906043e-01 
2.132964e+00 1.142141e-02 1.264855e+00 
2.684677e+00 2.279628e-02 2.023590e+00 
3.361885e+00 4.483411e-02 3.237458e+00 
4.182988e+00 8.657600e-02 5.179475e+00 
5.170688e+00 1.641614e-01 8.286428e+00 
6.308938e+00 3.000285e-01 1.325711e+01 
7.563806e+00 5.220091e-01 2.120951e+01 
8.851496e+00 8.490710e-01 3.393222e+01 
1.006289e+01 1.275656e+00 5.428675e+01 
1.106384e+01 1.751412e+00 8.685114e+01 
1.175489e+01 2.197755e+00 1.389495e+02 
1.209252e+01 2.540167e+00 2.222996e+02 
1.211316e+01 2.748685e+00 3.556480e+02 
1.188423e+01 2.826459e+00 5.689866e+02 
1.149884e+01 2.804617e+00 9.102982e+02 
1.104212e+01 2.718445e+00 1.456348e+03 
1.057914e+01 2.597534e+00 2.329952e+03 
1.016625e+01 2.468549e+00 3.727594e+03 
9.834057e+00 2.347827e+00 5.963623e+03 
9.607122e+00 2.249310e+00 9.540955e+03 
9.482449e+00 2.177641e+00 1.526418e+04 
9.447687e+00 2.134561e+00 2.442053e+04 
9.483029e+00 2.118655e+00 3.906940e+04 
9.562990e+00 2.125022e+00 6.250552e+04 
9.652351e+00 2.143319e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-314.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.042977e-03 2.601353e-10 1.000000e-05 
7.445617e-03 4.865737e-10 1.599859e-05 
9.398123e-03 9.785206e-10 2.559548e-05 
1.217362e-02 2.126699e-09 4.094915e-05 
1.514957e-02 4.098711e-09 6.551286e-05 
1.924145e-02 8.397695e-09 1.048113e-04 
2.450700e-02 1.735069e-08 1.676833e-04 
3.082808e-02 3.453711e-08 2.682696e-04 
3.920629e-02 7.104183e-08 4.291934e-04 
5.000951e-02 1.474364e-07 6.866488e-04 
6.311613e-02 2.963932e-07 1.098541e-03 
7.985672e-02 6.003187e-07 1.757511e-03 
1.006274e-01 1.201148e-06 2.811769e-03 
1.281067e-01 2.478359e-06 4.498433e-03 
1.622055e-01 5.030915e-06 7.196857e-03 
2.044763e-01 1.007817e-05 1.151395e-02 
2.595048e-01 2.060123e-05 1.842070e-02 
3.280635e-01 4.162332e-05 2.947052e-02 
4.149026e-01 8.419991e-05 4.714866e-02 
5.239936e-01 1.696160e-04 7.543120e-02 
6.615924e-01 3.414178e-04 1.206793e-01 
8.388453e-01 6.959855e-04 1.930698e-01 
1.059599e+00 1.402956e-03 3.088844e-01 
1.338415e+00 2.828098e-03 4.941713e-01 
1.689559e+00 5.691238e-03 7.906043e-01 
2.127789e+00 1.137462e-02 1.264855e+00 
2.671949e+00 2.254548e-02 2.023590e+00 
3.349597e+00 4.448571e-02 3.237458e+00 
4.171184e+00 8.611719e-02 5.179475e+00 
5.156684e+00 1.633446e-01 8.286428e+00 
6.294703e+00 2.989296e-01 1.325711e+01 
7.539303e+00 5.185822e-01 2.120951e+01 
8.832706e+00 8.462217e-01 3.393222e+01 
1.004171e+01 1.271380e+00 5.428675e+01 
1.104464e+01 1.747236e+00 8.685114e+01 
1.173051e+01 2.190465e+00 1.389495e+02 
1.207438e+01 2.535417e+00 2.222996e+02 
1.209601e+01 2.744056e+00 3.556480e+02 
1.186913e+01 2.822628e+00 5.689866e+02 
1.148342e+01 2.800537e+00 9.102982e+02 
1.102873e+01 2.715286e+00 1.456348e+03 
1.056793e+01 2.595304e+00 2.329952e+03 
1.015228e+01 2.465359e+00 3.727594e+03 
9.822085e+00 2.345450e+00 5.963623e+03 
9.591535e+00 2.245830e+00 9.540955e+03 
9.465708e+00 2.173878e+00 1.526418e+04 
9.431887e+00 2.131131e+00 2.442053e+04 
9.467051e+00 2.115163e+00 3.906940e+04 
9.545146e+00 2.120897e+00 6.250552e+04 
9.633549e+00 2.138826e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-315.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
6.011491e-03 2.569059e-10 1.000000e-05 
7.372015e-03 4.737902e-10 1.599859e-05 
9.525823e-03 1.022198e-09 2.559548e-05 
1.202840e-02 2.058027e-09 4.094915e-05 
1.538497e-02 4.306430e-09 6.551286e-05 
1.915697e-02 8.313962e-09 1.048113e-04 
2.463111e-02 1.767175e-08 1.676833e-04 
3.067563e-02 3.413565e-08 2.682696e-04 
3.926553e-02 7.159162e-08 4.291934e-04 
4.956231e-02 1.439734e-07 6.866488e-04 
6.308210e-02 2.968565e-07 1.098541e-03 
7.939271e-02 5.917936e-07 1.757511e-03 
1.007407e-01 1.209048e-06 2.811769e-03 
1.274613e-01 2.448867e-06 4.498433e-03 
1.614274e-01 4.974660e-06 7.196857e-03 
2.032011e-01 9.922294e-06 1.151395e-02 
2.570770e-01 2.009220e-05 1.842070e-02 
3.262709e-01 4.107513e-05 2.947052e-02 
4.135914e-01 8.366973e-05 4.714866e-02 
5.225746e-01 1.687775e-04 7.543120e-02 
6.614875e-01 3.423417e-04 1.206793e-01 
8.346366e-01 6.877459e-04 1.930698e-01 
1.054217e+00 1.386088e-03 3.088844e-01 
1.333833e+00 2.808066e-03 4.941713e-01 
1.683999e+00 5.653169e-03 7.906043e-01 
2.118527e+00 1.126248e-02 1.264855e+00 
2.662962e+00 2.238968e-02 2.023590e+00 
3.341431e+00 4.430085e-02 3.237458e+00 
4.159360e+00 8.565673e-02 5.179475e+00 
5.139430e+00 1.622220e-01 8.286428e+00 
6.272767e+00 2.967510e-01 1.325711e+01 
7.524706e+00 5.171443e-01 2.120951e+01 
8.808372e+00 8.418365e-01 3.393222e+01 
1.002142e+01 1.267405e+00 5.428675e+01 
1.102029e+01 1.740824e+00 8.685114e+01 
1.170832e+01 2.184225e+00 1.389495e+02 
1.205566e+01 2.530348e+00 2.222996e+02 
1.207856e+01 2.739256e+00 3.556480e+02 
1.185374e+01 2.818639e+00 5.689866e+02 
1.146954e+01 2.797157e+00 9.102982e+02 
1.101190e+01 2.710632e+00 1.456348e+03 
1.055271e+01 2.591478e+00 2.329952e+03 
1.013868e+01 2.462297e+00 3.727594e+03 
9.807434e+00 2.342150e+00 5.963623e+03 
9.577798e+00 2.242945e+00 9.540955e+03 
9.452336e+00 2.171175e+00 1.526418e+04 
9.417261e+00 2.128062e+00 2.442053e+04 
9.451808e+00 2.111896e+00 3.906940e+04 
9.527756e+00 2.116911e+00 6.250552e+04 
9.620343e+00 2.136164e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-316.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.856677e-03 2.383186e-10 1.000000e-05 
7.572132e-03 5.150608e-10 1.599859e-05 
9.392872e-03 9.831032e-10 2.559548e-05 
1.197797e-02 2.038703e-09 4.094915e-05 
1.516751e-02 4.139490e-09 6.551286e-05 
1.918551e-02 8.377691e-09 1.048113e-04 
2.429347e-02 1.700876e-08 1.676833e-04 
3.083688e-02 3.478686e-08 2.682696e-04 
3.892755e-02 6.998025e-08 4.291934e-04 
4.910013e-02 1.404276e-07 6.866488e-04 
6.298685e-02 2.964519e-07 1.098541e-03 
7.915052e-02 5.882558e-07 1.757511e-03 
1.006950e-01 1.211237e-06 2.811769e-03 
1.274205e-01 2.454283e-06 4.498433e-03 
1.599640e-01 4.855957e-06 7.196857e-03 
2.039196e-01 1.005975e-05 1.151395e-02 
2.570099e-01 2.014021e-05 1.842070e-02 
3.259001e-01 4.106519e-05 2.947052e-02 
4.110865e-01 8.241956e-05 4.714866e-02 
5.212079e-01 1.679883e-04 7.543120e-02 
6.581932e-01 3.383230e-04 1.206793e-01 
8.316297e-01 6.824989e-04 1.930698e-01 
1.052997e+00 1.385661e-03 3.088844e-01 
1.327041e+00 2.774169e-03 4.941713e-01 
1.675134e+00 5.582040e-03 7.906043e-01 
2.114937e+00 1.124076e-02 1.264855e+00 
2.658837e+00 2.235610e-02 2.023590e+00 
3.331971e+00 4.406437e-02 3.237458e+00 
4.145224e+00 8.505439e-02 5.179475e+00 
5.125126e+00 1.613758e-01 8.286428e+00 
6.253159e+00 2.948986e-01 1.325711e+01 
7.503575e+00 5.143898e-01 2.120951e+01 
8.789941e+00 8.390709e-01 3.393222e+01 
9.994689e+00 1.261131e+00 5.428675e+01 
1.099545e+01 1.734187e+00 8.685114e+01 
1.168547e+01 2.177648e+00 1.389495e+02 
1.203206e+01 2.522745e+00 2.222996e+02 
1.205747e+01 2.732557e+00 3.556480e+02 
1.183458e+01 2.812752e+00 5.689866e+02 
1.145335e+01 2.792684e+00 9.102982e+02 
1.099813e+01 2.707286e+00 1.456348e+03 
1.053919e+01 2.588315e+00 2.329952e+03 
1.012719e+01 2.459993e+00 3.727594e+03 
9.797502e+00 2.340453e+00 5.963623e+03 
9.563868e+00 2.239988e+00 9.540955e+03 
9.438909e+00 2.168447e+00 1.526418e+04 
9.404233e+00 2.125489e+00 2.442053e+04 
9.435673e+00 2.108340e+00 3.906940e+04 
9.514146e+00 2.114136e+00 6.250552e+04 
9.602543e+00 2.131986e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-317.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.823150e-03 2.349904e-10 1.000000e-05 
7.575761e-03 5.174340e-10 1.599859e-05 
9.331197e-03 9.669148e-10 2.559548e-05 
1.192496e-02 2.018121e-09 4.094915e-05 
1.501867e-02 4.031536e-09 6.551286e-05 
1.922838e-02 8.460660e-09 1.048113e-04 
2.435492e-02 1.719239e-08 1.676833e-04 
3.087295e-02 3.501957e-08 2.682696e-04 
3.880121e-02 6.952039e-08 4.291934e-04 
4.918094e-02 1.415686e-07 6.866488e-04 
6.240233e-02 2.891873e-07 1.098541e-03 
7.857622e-02 5.773650e-07 1.757511e-03 
1.000752e-01 1.192770e-06 2.811769e-03 
1.269718e-01 2.436131e-06 4.498433e-03 
1.601493e-01 4.888267e-06 7.196857e-03 
2.020859e-01 9.821789e-06 1.151395e-02 
2.554936e-01 1.984845e-05 1.842070e-02 
3.245062e-01 4.066881e-05 2.947052e-02 
4.106835e-01 8.243736e-05 4.714866e-02 
5.197970e-01 1.671550e-04 7.543120e-02 
6.554990e-01 3.352431e-04 1.206793e-01 
8.285464e-01 6.770716e-04 1.930698e-01 
1.049844e+00 1.377594e-03 3.088844e-01 
1.326526e+00 2.779688e-03 4.941713e-01 
1.671062e+00 5.558945e-03 7.906043e-01 
2.106237e+00 1.113774e-02 1.264855e+00 
2.651099e+00 2.223140e-02 2.023590e+00 
3.321641e+00 4.379340e-02 3.237458e+00 
4.133271e+00 8.458556e-02 5.179475e+00 
5.106985e+00 1.601712e-01 8.286428e+00 
6.234970e+00 2.932437e-01 1.325711e+01 
7.478696e+00 5.108848e-01 2.120951e+01 
8.766117e+00 8.348163e-01 3.393222e+01 
9.970932e+00 1.255906e+00 5.428675e+01 
1.097497e+01 1.729418e+00 8.685114e+01 
1.166852e+01 2.173925e+00 1.389495e+02 
1.201346e+01 2.517700e+00 2.222996e+02 
1.204016e+01 2.727793e+00 3.556480e+02 
1.182111e+01 2.809684e+00 5.689866e+02 
1.144110e+01 2.790042e+00 9.102982e+02 
1.098476e+01 2.704098e+00 1.456348e+03 
1.052571e+01 2.585155e+00 2.329952e+03 
1.011079e+01 2.455884e+00 3.727594e+03 
9.782014e+00 2.336849e+00 5.963623e+03 
9.551167e+00 2.237424e+00 9.540955e+03 
9.419992e+00 2.163970e+00 1.526418e+04 
9.388294e+00 2.121993e+00 2.442053e+04 
9.424300e+00 2.106286e+00 3.906940e+04 
9.499777e+00 2.111109e+00 6.250552e+04 
9.588541e+00 2.129047e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-318.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.950112e-03 2.514892e-10 1.000000e-05 
7.468289e-03 4.972873e-10 1.599859e-05 
9.367461e-03 9.813178e-10 2.559548e-05 
1.185076e-02 1.986933e-09 4.094915e-05 
1.518400e-02 4.179293e-09 6.551286e-05 
1.914753e-02 8.380734e-09 1.048113e-04 
2.427978e-02 1.708750e-08 1.676833e-04 
3.062557e-02 3.429231e-08 2.682696e-04 
3.896093e-02 7.060446e-08 4.291934e-04 
4.922751e-02 1.424190e-07 6.866488e-04 
6.184067e-02 2.823366e-07 1.098541e-03 
7.892362e-02 5.869026e-07 1.757511e-03 
9.940727e-02 1.172735e-06 2.811769e-03 
1.261205e-01 2.394987e-06 4.498433e-03 
1.599072e-01 4.881483e-06 7.196857e-03 
2.017869e-01 9.809110e-06 1.151395e-02 
2.559690e-01 2.002240e-05 1.842070e-02 
3.225006e-01 4.004535e-05 2.947052e-02 
4.091875e-01 8.179697e-05 4.714866e-02 
5.179737e-01 1.659239e-04 7.543120e-02 
6.539232e-01 3.338807e-04 1.206793e-01 
8.276449e-01 6.769913e-04 1.930698e-01 
1.046573e+00 1.369060e-03 3.088844e-01 
1.320019e+00 2.747628e-03 4.941713e-01 
1.667093e+00 5.536811e-03 7.906043e-01 
2.098551e+00 1.105099e-02 1.264855e+00 
2.642434e+00 2.208343e-02 2.023590e+00 
3.311001e+00 4.351028e-02 3.237458e+00 
4.120985e+00 8.409624e-02 5.179475e+00 
5.095023e+00 1.595419e-01 8.286428e+00 
6.222156e+00 2.923326e-01 1.325711e+01 
7.457317e+00 5.080794e-01 2.120951e+01 
8.740239e+00 8.299961e-01 3.393222e+01 
9.946476e+00 1.250426e+00 5.428675e+01 
1.095103e+01 1.723143e+00 8.685114e+01 
1.164291e+01 2.165972e+00 1.389495e+02 
1.199162e+01 2.510969e+00 2.222996e+02 
1.202374e+01 2.723468e+00 3.556480e+02 
1.180353e+01 2.804554e+00 5.689866e+02 
1.142316e+01 2.784723e+00 9.102982e+02 
1.097023e+01 2.700397e+00 1.456348e+03 
1.051234e+01 2.582029e+00 2.329952e+03 
1.009906e+01 2.453473e+00 3.727594e+03 
9.766267e+00 2.333147e+00 5.963623e+03 
9.534293e+00 2.233492e+00 9.540955e+03 
9.409430e+00 2.162136e+00 1.526418e+04 
9.371120e+00 2.118101e+00 2.442053e+04 
9.409129e+00 2.103020e+00 3.906940e+04 
9.483878e+00 2.107582e+00 6.250552e+04 
9.572005e+00 2.125269e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-319.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.724980e-03 2.247136e-10 1.000000e-05 
7.288260e-03 4.636381e-10 1.599859e-05 
9.514248e-03 1.031409e-09 2.559548e-05 
1.202306e-02 2.081385e-09 4.094915e-05 
1.498767e-02 4.031902e-09 6.551286e-05 
1.888017e-02 8.059819e-09 1.048113e-04 
2.428239e-02 1.714675e-08 1.676833e-04 
3.070914e-02 3.468251e-08 2.682696e-04 
3.853253e-02 6.851575e-08 4.291934e-04 
4.909906e-02 1.417514e-07 6.866488e-04 
6.176864e-02 2.822359e-07 1.098541e-03 
7.888884e-02 5.879701e-07 1.757511e-03 
9.892330e-02 1.159325e-06 2.811769e-03 
1.258282e-01 2.385854e-06 4.498433e-03 
1.595140e-01 4.860801e-06 7.196857e-03 
2.011026e-01 9.740178e-06 1.151395e-02 
2.550044e-01 1.985915e-05 1.842070e-02 
3.224105e-01 4.013762e-05 2.947052e-02 
4.075386e-01 8.106624e-05 4.714866e-02 
5.148699e-01 1.634715e-04 7.543120e-02 
6.520400e-01 3.320451e-04 1.206793e-01 
8.242119e-01 6.707042e-04 1.930698e-01 
1.041845e+00 1.354840e-03 3.088844e-01 
1.317324e+00 2.739411e-03 4.941713e-01 
1.662481e+00 5.508221e-03 7.906043e-01 
2.095344e+00 1.103485e-02 1.264855e+00 
2.633198e+00 2.192128e-02 2.023590e+00 
3.299374e+00 4.318857e-02 3.237458e+00 
4.112516e+00 8.383840e-02 5.179475e+00 
5.077397e+00 1.583858e-01 8.286428e+00 
6.198911e+00 2.899755e-01 1.325711e+01 
7.441205e+00 5.063200e-01 2.120951e+01 
8.721850e+00 8.272213e-01 3.393222e+01 
9.926694e+00 1.246592e+00 5.428675e+01 
1.092732e+01 1.716953e+00 8.685114e+01 
1.162458e+01 2.161540e+00 1.389495e+02 
1.197234e+01 2.505538e+00 2.222996e+02 
1.200181e+01 2.716279e+00 3.556480e+02 
1.178509e+01 2.798976e+00 5.689866e+02 
1.140984e+01 2.781547e+00 9.102982e+02 
1.095491e+01 2.696342e+00 1.456348e+03 
1.049649e+01 2.577908e+00 2.329952e+03 
1.008676e+01 2.450848e+00 3.727594e+03 
9.754363e+00 2.330751e+00 5.963623e+03 
9.522508e+00 2.231211e+00 9.540955e+03 
9.396353e+00 2.159497e+00 1.526418e+04 
9.359311e+00 2.115890e+00 2.442053e+04 
9.389848e+00 2.098445e+00 3.906940e+04 
9.464784e+00 2.103018e+00 6.250552e+04 
9.556710e+00 2.121890e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-32.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.858640e-02 2.415780e-08 1.000000e-05 
7.484774e-02 5.037361e-08 1.599859e-05 
9.391745e-02 9.951896e-08 2.559548e-05 
1.190069e-01 2.024805e-07 4.094915e-05 
1.496972e-01 4.030031e-07 6.551286e-05 
1.919402e-01 8.495030e-07 1.048113e-04 
2.423813e-01 1.710665e-06 1.676833e-04 
3.072810e-01 3.485585e-06 2.682696e-04 
3.865944e-01 6.941220e-06 4.291934e-04 
4.899689e-01 1.413111e-05 6.866488e-04 
6.185791e-01 2.843536e-05 1.098541e-03 
7.845612e-01 5.801726e-05 1.757511e-03 
9.914717e-01 1.170910e-04 2.811769e-03 
1.254022e+00 2.369229e-04 4.498433e-03 
1.588035e+00 4.811568e-04 7.196857e-03 
2.006969e+00 9.712987e-04 1.151395e-02 
2.539595e+00 1.968165e-03 1.842070e-02 
3.209996e+00 3.975049e-03 2.947052e-02 
4.050150e+00 7.986195e-03 4.714866e-02 
5.113437e+00 1.607756e-02 7.543120e-02 
6.450059e+00 3.228632e-02 1.206793e-01 
8.116900e+00 6.440066e-02 1.930698e-01 
1.017127e+01 1.269036e-01 3.088844e-01 
1.268207e+01 2.465568e-01 4.941713e-01 
1.569559e+01 4.690909e-01 7.906043e-01 
1.919247e+01 8.625983e-01 1.264855e+00 
2.307203e+01 1.512087e+00 2.023590e+00 
2.709989e+01 2.484688e+00 3.237458e+00 
3.095582e+01 3.781848e+00 5.179475e+00 
3.420762e+01 5.262729e+00 8.286428e+00 
3.650783e+01 6.680971e+00 1.325711e+01 
3.774154e+01 7.817919e+00 2.120951e+01 
3.792509e+01 8.525366e+00 3.393222e+01 
3.732118e+01 8.831388e+00 5.428675e+01 
3.616989e+01 8.801460e+00 8.685114e+01 
3.475144e+01 8.551123e+00 1.389495e+02 
3.329168e+01 8.182185e+00 2.222996e+02 
3.197741e+01 7.781569e+00 3.556480e+02 
3.089892e+01 7.398097e+00 5.689866e+02 
3.012622e+01 7.073773e+00 9.102982e+02 
2.968536e+01 6.834938e+00 1.456348e+03 
2.954895e+01 6.690348e+00 2.329952e+03 
2.963454e+01 6.629639e+00 3.727594e+03 
2.985548e+01 6.636173e+00 5.963623e+03 
3.014609e+01 6.692973e+00 9.540955e+03 
3.039642e+01 6.761726e+00 1.526418e+04 
3.059998e+01 6.833479e+00 2.442053e+04 
3.072514e+01 6.889798e+00 3.906940e+04 
3.079718e+01 6.932358e+00 6.250552e+04 
3.080437e+01 6.952218e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-320.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.770699e-03 2.308618e-10 1.000000e-05 
7.333527e-03 4.738115e-10 1.599859e-05 
9.271827e-03 9.575530e-10 2.559548e-05 
1.182198e-02 1.984894e-09 4.094915e-05 
1.516786e-02 4.192183e-09 6.551286e-05 
1.897580e-02 8.208561e-09 1.048113e-04 
2.397195e-02 1.654920e-08 1.676833e-04 
3.022410e-02 3.316861e-08 2.682696e-04 
3.837329e-02 6.788194e-08 4.291934e-04 
4.889715e-02 1.404487e-07 6.866488e-04 
6.202362e-02 2.866413e-07 1.098541e-03 
7.818847e-02 5.742434e-07 1.757511e-03 
9.901048e-02 1.166036e-06 2.811769e-03 
1.248057e-01 2.335462e-06 4.498433e-03 
1.585070e-01 4.784275e-06 7.196857e-03 
2.011263e-01 9.774171e-06 1.151395e-02 
2.539833e-01 1.968306e-05 1.842070e-02 
3.212686e-01 3.983715e-05 2.947052e-02 
4.071479e-01 8.108665e-05 4.714866e-02 
5.142824e-01 1.634231e-04 7.543120e-02 
6.513586e-01 3.320424e-04 1.206793e-01 
8.227361e-01 6.691981e-04 1.930698e-01 
1.040052e+00 1.352075e-03 3.088844e-01 
1.313652e+00 2.725077e-03 4.941713e-01 
1.655534e+00 5.456516e-03 7.906043e-01 
2.086282e+00 1.092645e-02 1.264855e+00 
2.624348e+00 2.176889e-02 2.023590e+00 
3.287267e+00 4.284855e-02 3.237458e+00 
4.096548e+00 8.312513e-02 5.179475e+00 
5.065978e+00 1.578044e-01 8.286428e+00 
6.181741e+00 2.884588e-01 1.325711e+01 
7.420596e+00 5.036623e-01 2.120951e+01 
8.700197e+00 8.235477e-01 3.393222e+01 
9.903663e+00 1.241598e+00 5.428675e+01 
1.090658e+01 1.712029e+00 8.685114e+01 
1.159928e+01 2.153708e+00 1.389495e+02 
1.195240e+01 2.499751e+00 2.222996e+02 
1.198765e+01 2.713092e+00 3.556480e+02 
1.177142e+01 2.795762e+00 5.689866e+02 
1.139215e+01 2.776318e+00 9.102982e+02 
1.094179e+01 2.693224e+00 1.456348e+03 
1.048560e+01 2.575744e+00 2.329952e+03 
1.007467e+01 2.448285e+00 3.727594e+03 
9.743131e+00 2.328576e+00 5.963623e+03 
9.510810e+00 2.228951e+00 9.540955e+03 
9.380435e+00 2.155949e+00 1.526418e+04 
9.344065e+00 2.112590e+00 2.442053e+04 
9.377764e+00 2.096144e+00 3.906940e+04 
9.449218e+00 2.099584e+00 6.250552e+04 
9.540420e+00 2.118178e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-321.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.727865e-03 2.264646e-10 1.000000e-05 
7.267626e-03 4.625935e-10 1.599859e-05 
9.179876e-03 9.322500e-10 2.559548e-05 
1.178794e-02 1.973946e-09 4.094915e-05 
1.483528e-02 3.934678e-09 6.551286e-05 
1.871237e-02 7.896024e-09 1.048113e-04 
2.408519e-02 1.683730e-08 1.676833e-04 
3.058988e-02 3.449493e-08 2.682696e-04 
3.856356e-02 6.911201e-08 4.291934e-04 
4.899170e-02 1.417065e-07 6.866488e-04 
6.123881e-02 2.767596e-07 1.098541e-03 
7.799948e-02 5.718709e-07 1.757511e-03 
9.851560e-02 1.152228e-06 2.811769e-03 
1.246013e-01 2.331270e-06 4.498433e-03 
1.583514e-01 4.785111e-06 7.196857e-03 
1.996800e-01 9.594715e-06 1.151395e-02 
2.532530e-01 1.957473e-05 1.842070e-02 
3.196412e-01 3.935741e-05 2.947052e-02 
4.048878e-01 7.999302e-05 4.714866e-02 
5.131009e-01 1.628065e-04 7.543120e-02 
6.481246e-01 3.281436e-04 1.206793e-01 
8.182383e-01 6.603405e-04 1.930698e-01 
1.036423e+00 1.342154e-03 3.088844e-01 
1.308240e+00 2.699945e-03 4.941713e-01 
1.651988e+00 5.438437e-03 7.906043e-01 
2.081848e+00 1.089075e-02 1.264855e+00 
2.614601e+00 2.159446e-02 2.023590e+00 
3.281234e+00 4.274510e-02 3.237458e+00 
4.084703e+00 8.266186e-02 5.179475e+00 
5.047794e+00 1.565973e-01 8.286428e+00 
6.163880e+00 2.868459e-01 1.325711e+01 
7.401244e+00 5.012518e-01 2.120951e+01 
8.675599e+00 8.190673e-01 3.393222e+01 
9.877782e+00 1.235590e+00 5.428675e+01 
1.088281e+01 1.705788e+00 8.685114e+01 
1.158160e+01 2.149556e+00 1.389495e+02 
1.193112e+01 2.493255e+00 2.222996e+02 
1.196879e+01 2.707454e+00 3.556480e+02 
1.175185e+01 2.789588e+00 5.689866e+02 
1.137803e+01 2.772741e+00 9.102982e+02 
1.092824e+01 2.689907e+00 1.456348e+03 
1.047178e+01 2.572403e+00 2.329952e+03 
1.006152e+01 2.445328e+00 3.727594e+03 
9.728106e+00 2.325095e+00 5.963623e+03 
9.496302e+00 2.225766e+00 9.540955e+03 
9.364765e+00 2.152472e+00 1.526418e+04 
9.330879e+00 2.109931e+00 2.442053e+04 
9.360380e+00 2.092156e+00 3.906940e+04 
9.437869e+00 2.097501e+00 6.250552e+04 
9.524567e+00 2.114601e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-322.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.846479e-03 2.415772e-10 1.000000e-05 
7.320794e-03 4.742936e-10 1.599859e-05 
9.388905e-03 1.000501e-09 2.559548e-05 
1.172486e-02 1.948478e-09 4.094915e-05 
1.475291e-02 3.881553e-09 6.551286e-05 
1.902407e-02 8.323058e-09 1.048113e-04 
2.383682e-02 1.637260e-08 1.676833e-04 
3.032752e-02 3.371971e-08 2.682696e-04 
3.805320e-02 6.661108e-08 4.291934e-04 
4.851076e-02 1.380026e-07 6.866488e-04 
6.115187e-02 2.764411e-07 1.098541e-03 
7.778458e-02 5.689239e-07 1.757511e-03 
9.878060e-02 1.165170e-06 2.811769e-03 
1.248995e-01 2.355361e-06 4.498433e-03 
1.580868e-01 4.775987e-06 7.196857e-03 
2.000803e-01 9.682606e-06 1.151395e-02 
2.524842e-01 1.945743e-05 1.842070e-02 
3.201439e-01 3.966655e-05 2.947052e-02 
4.030427e-01 7.915019e-05 4.714866e-02 
5.112747e-01 1.615761e-04 7.543120e-02 
6.462819e-01 3.263660e-04 1.206793e-01 
8.161700e-01 6.573863e-04 1.930698e-01 
1.031898e+00 1.328779e-03 3.088844e-01 
1.303742e+00 2.680511e-03 4.941713e-01 
1.644139e+00 5.377994e-03 7.906043e-01 
2.072433e+00 1.077715e-02 1.264855e+00 
2.607630e+00 2.148869e-02 2.023590e+00 
3.266771e+00 4.231393e-02 3.237458e+00 
4.070960e+00 8.208419e-02 5.179475e+00 
5.038205e+00 1.561819e-01 8.286428e+00 
6.146766e+00 2.853347e-01 1.325711e+01 
7.378434e+00 4.981556e-01 2.120951e+01 
8.652926e+00 8.151080e-01 3.393222e+01 
9.859213e+00 1.232153e+00 5.428675e+01 
1.086031e+01 1.700081e+00 8.685114e+01 
1.155771e+01 2.142378e+00 1.389495e+02 
1.191463e+01 2.489204e+00 2.222996e+02 
1.194910e+01 2.701373e+00 3.556480e+02 
1.173693e+01 2.785722e+00 5.689866e+02 
1.136384e+01 2.769121e+00 9.102982e+02 
1.091273e+01 2.685732e+00 1.456348e+03 
1.045700e+01 2.568675e+00 2.329952e+03 
1.004790e+01 2.442189e+00 3.727594e+03 
9.716601e+00 2.322810e+00 5.963623e+03 
9.481613e+00 2.222514e+00 9.540955e+03 
9.353540e+00 2.150398e+00 1.526418e+04 
9.315871e+00 2.106692e+00 2.442053e+04 
9.347395e+00 2.089555e+00 3.906940e+04 
9.422964e+00 2.094265e+00 6.250552e+04 
9.507975e+00 2.110775e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-323.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.798807e-03 2.364479e-10 1.000000e-05 
7.246690e-03 4.614647e-10 1.599859e-05 
9.342644e-03 9.888465e-10 2.559548e-05 
1.176774e-02 1.976053e-09 4.094915e-05 
1.469479e-02 3.847773e-09 6.551286e-05 
1.862076e-02 7.829099e-09 1.048113e-04 
2.366043e-02 1.606154e-08 1.676833e-04 
3.023656e-02 3.352099e-08 2.682696e-04 
3.802712e-02 6.668065e-08 4.291934e-04 
4.806295e-02 1.346328e-07 6.866488e-04 
6.101975e-02 2.755062e-07 1.098541e-03 
7.780754e-02 5.711965e-07 1.757511e-03 
9.767897e-02 1.130119e-06 2.811769e-03 
1.238360e-01 2.302833e-06 4.498433e-03 
1.567799e-01 4.672989e-06 7.196857e-03 
1.983814e-01 9.467356e-06 1.151395e-02 
2.519156e-01 1.938629e-05 1.842070e-02 
3.174367e-01 3.878888e-05 2.947052e-02 
4.016695e-01 7.858725e-05 4.714866e-02 
5.093853e-01 1.602876e-04 7.543120e-02 
6.446615e-01 3.249230e-04 1.206793e-01 
8.133617e-01 6.526441e-04 1.930698e-01 
1.028887e+00 1.321269e-03 3.088844e-01 
1.301744e+00 2.676482e-03 4.941713e-01 
1.642599e+00 5.379506e-03 7.906043e-01 
2.066644e+00 1.072022e-02 1.264855e+00 
2.601280e+00 2.139808e-02 2.023590e+00 
3.257519e+00 4.208511e-02 3.237458e+00 
4.060497e+00 8.170360e-02 5.179475e+00 
5.021338e+00 1.550959e-01 8.286428e+00 
6.129455e+00 2.837955e-01 1.325711e+01 
7.361885e+00 4.962936e-01 2.120951e+01 
8.635827e+00 8.126568e-01 3.393222e+01 
9.836861e+00 1.227373e+00 5.428675e+01 
1.083726e+01 1.694127e+00 8.685114e+01 
1.153562e+01 2.136056e+00 1.389495e+02 
1.189539e+01 2.483724e+00 2.222996e+02 
1.193280e+01 2.697026e+00 3.556480e+02 
1.172045e+01 2.781059e+00 5.689866e+02 
1.134823e+01 2.764819e+00 9.102982e+02 
1.090155e+01 2.683418e+00 1.456348e+03 
1.044322e+01 2.565331e+00 2.329952e+03 
1.003171e+01 2.438097e+00 3.727594e+03 
9.701818e+00 2.319395e+00 5.963623e+03 
9.467421e+00 2.219417e+00 9.540955e+03 
9.337197e+00 2.146693e+00 1.526418e+04 
9.298712e+00 2.102769e+00 2.442053e+04 
9.333737e+00 2.086734e+00 3.906940e+04 
9.407275e+00 2.090770e+00 6.250552e+04 
9.495530e+00 2.108302e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-324.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.765022e-03 2.330584e-10 1.000000e-05 
7.169010e-03 4.481666e-10 1.599859e-05 
9.311232e-03 9.819364e-10 2.559548e-05 
1.183862e-02 2.018205e-09 4.094915e-05 
1.495336e-02 4.067035e-09 6.551286e-05 
1.878474e-02 8.062646e-09 1.048113e-04 
2.397496e-02 1.676239e-08 1.676833e-04 
3.031795e-02 3.389703e-08 2.682696e-04 
3.789528e-02 6.619384e-08 4.291934e-04 
4.832835e-02 1.372993e-07 6.866488e-04 
6.142513e-02 2.819036e-07 1.098541e-03 
7.730055e-02 5.618374e-07 1.757511e-03 
9.820777e-02 1.152129e-06 2.811769e-03 
1.234284e-01 2.287228e-06 4.498433e-03 
1.562113e-01 4.636635e-06 7.196857e-03 
1.987773e-01 9.553628e-06 1.151395e-02 
2.503382e-01 1.908331e-05 1.842070e-02 
3.167862e-01 3.867024e-05 2.947052e-02 
4.020821e-01 7.907367e-05 4.714866e-02 
5.075484e-01 1.590506e-04 7.543120e-02 
6.429491e-01 3.233384e-04 1.206793e-01 
8.116044e-01 6.504295e-04 1.930698e-01 
1.027741e+00 1.320930e-03 3.088844e-01 
1.295286e+00 2.645014e-03 4.941713e-01 
1.635141e+00 5.323003e-03 7.906043e-01 
2.061941e+00 1.068008e-02 1.264855e+00 
2.594119e+00 2.128734e-02 2.023590e+00 
3.249526e+00 4.190461e-02 3.237458e+00 
4.048576e+00 8.123525e-02 5.179475e+00 
5.004474e+00 1.540112e-01 8.286428e+00 
6.117164e+00 2.829404e-01 1.325711e+01 
7.341836e+00 4.937384e-01 2.120951e+01 
8.611314e+00 8.081890e-01 3.393222e+01 
9.813392e+00 1.222191e+00 5.428675e+01 
1.081153e+01 1.687017e+00 8.685114e+01 
1.151433e+01 2.130107e+00 1.389495e+02 
1.187479e+01 2.477523e+00 2.222996e+02 
1.191545e+01 2.692121e+00 3.556480e+02 
1.170668e+01 2.777736e+00 5.689866e+02 
1.133614e+01 2.762152e+00 9.102982e+02 
1.088562e+01 2.679039e+00 1.456348e+03 
1.043015e+01 2.562259e+00 2.329952e+03 
1.001916e+01 2.435332e+00 3.727594e+03 
9.689568e+00 2.316838e+00 5.963623e+03 
9.453239e+00 2.216315e+00 9.540955e+03 
9.322413e+00 2.143475e+00 1.526418e+04 
9.286292e+00 2.100330e+00 2.442053e+04 
9.316617e+00 2.082809e+00 3.906940e+04 
9.393144e+00 2.087769e+00 6.250552e+04 
9.481407e+00 2.105272e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-325.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.772628e-03 2.347043e-10 1.000000e-05 
7.254429e-03 4.658112e-10 1.599859e-05 
9.174531e-03 9.422191e-10 2.559548e-05 
1.148032e-02 1.846132e-09 4.094915e-05 
1.460255e-02 3.799151e-09 6.551286e-05 
1.872930e-02 8.016137e-09 1.048113e-04 
2.387144e-02 1.659725e-08 1.676833e-04 
2.998443e-02 3.289181e-08 2.682696e-04 
3.810802e-02 6.752269e-08 4.291934e-04 
4.792474e-02 1.343012e-07 6.866488e-04 
6.099735e-02 2.769069e-07 1.098541e-03 
7.694895e-02 5.559161e-07 1.757511e-03 
9.750264e-02 1.130969e-06 2.811769e-03 
1.230862e-01 2.275258e-06 4.498433e-03 
1.565460e-01 4.680909e-06 7.196857e-03 
1.979913e-01 9.469895e-06 1.151395e-02 
2.506766e-01 1.921993e-05 1.842070e-02 
3.168125e-01 3.879924e-05 2.947052e-02 
4.004963e-01 7.838291e-05 4.714866e-02 
5.050909e-01 1.572353e-04 7.543120e-02 
6.409335e-01 3.212955e-04 1.206793e-01 
8.095828e-01 6.475730e-04 1.930698e-01 
1.021760e+00 1.302012e-03 3.088844e-01 
1.290921e+00 2.626437e-03 4.941713e-01 
1.631747e+00 5.306215e-03 7.906043e-01 
2.054248e+00 1.059356e-02 1.264855e+00 
2.585021e+00 2.112906e-02 2.023590e+00 
3.239490e+00 4.164523e-02 3.237458e+00 
4.037331e+00 8.080702e-02 5.179475e+00 
4.993092e+00 1.534273e-01 8.286428e+00 
6.094187e+00 2.806268e-01 1.325711e+01 
7.322684e+00 4.913576e-01 2.120951e+01 
8.587984e+00 8.040399e-01 3.393222e+01 
9.789891e+00 1.216991e+00 5.428675e+01 
1.079263e+01 1.682809e+00 8.685114e+01 
1.149519e+01 2.125181e+00 1.389495e+02 
1.185654e+01 2.472520e+00 2.222996e+02 
1.189645e+01 2.686341e+00 3.556480e+02 
1.168743e+01 2.771653e+00 5.689866e+02 
1.132116e+01 2.758122e+00 9.102982e+02 
1.087241e+01 2.675822e+00 1.456348e+03 
1.041787e+01 2.559489e+00 2.329952e+03 
1.000838e+01 2.433206e+00 3.727594e+03 
9.674738e+00 2.313389e+00 5.963623e+03 
9.439572e+00 2.213373e+00 9.540955e+03 
9.308793e+00 2.140620e+00 1.526418e+04 
9.272402e+00 2.097422e+00 2.442053e+04 
9.300508e+00 2.079198e+00 3.906940e+04 
9.377266e+00 2.084199e+00 6.250552e+04 
9.464554e+00 2.101338e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-326.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.584439e-03 2.131440e-10 1.000000e-05 
7.158551e-03 4.489622e-10 1.599859e-05 
9.306465e-03 9.864809e-10 2.559548e-05 
1.175823e-02 1.989574e-09 4.094915e-05 
1.466785e-02 3.862194e-09 6.551286e-05 
1.875924e-02 8.079420e-09 1.048113e-04 
2.344901e-02 1.578003e-08 1.676833e-04 
3.013176e-02 3.348173e-08 2.682696e-04 
3.769449e-02 6.554936e-08 4.291934e-04 
4.806511e-02 1.359016e-07 6.866488e-04 
6.062312e-02 2.726779e-07 1.098541e-03 
7.676747e-02 5.536906e-07 1.757511e-03 
9.685471e-02 1.111983e-06 2.811769e-03 
1.228901e-01 2.271369e-06 4.498433e-03 
1.561751e-01 4.662017e-06 7.196857e-03 
1.973849e-01 9.412018e-06 1.151395e-02 
2.485502e-01 1.879261e-05 1.842070e-02 
3.150618e-01 3.827698e-05 2.947052e-02 
3.988382e-01 7.765159e-05 4.714866e-02 
5.042630e-01 1.569447e-04 7.543120e-02 
6.393690e-01 3.199294e-04 1.206793e-01 
8.082641e-01 6.463954e-04 1.930698e-01 
1.020719e+00 1.302025e-03 3.088844e-01 
1.287866e+00 2.615851e-03 4.941713e-01 
1.626833e+00 5.274582e-03 7.906043e-01 
2.050201e+00 1.056337e-02 1.264855e+00 
2.577631e+00 2.101263e-02 2.023590e+00 
3.232169e+00 4.148993e-02 3.237458e+00 
4.026315e+00 8.039207e-02 5.179475e+00 
4.980314e+00 1.527147e-01 8.286428e+00 
6.081556e+00 2.797207e-01 1.325711e+01 
7.298618e+00 4.880123e-01 2.120951e+01 
8.567094e+00 8.005460e-01 3.393222e+01 
9.765327e+00 1.211412e+00 5.428675e+01 
1.077162e+01 1.677688e+00 8.685114e+01 
1.147470e+01 2.119590e+00 1.389495e+02 
1.183347e+01 2.465017e+00 2.222996e+02 
1.187954e+01 2.681629e+00 3.556480e+02 
1.167502e+01 2.768979e+00 5.689866e+02 
1.130720e+01 2.754549e+00 9.102982e+02 
1.086025e+01 2.673047e+00 1.456348e+03 
1.040664e+01 2.557129e+00 2.329952e+03 
9.993996e+00 2.429747e+00 3.727594e+03 
9.663509e+00 2.311167e+00 5.963623e+03 
9.426235e+00 2.210532e+00 9.540955e+03 
9.296233e+00 2.138094e+00 1.526418e+04 
9.257523e+00 2.094196e+00 2.442053e+04 
9.288966e+00 2.077027e+00 3.906940e+04 
9.363361e+00 2.081257e+00 6.250552e+04 
9.450819e+00 2.098421e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-327.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.643337e-03 2.206340e-10 1.000000e-05 
7.337415e-03 4.849466e-10 1.599859e-05 
9.133147e-03 9.352464e-10 2.559548e-05 
1.161334e-02 1.922808e-09 4.094915e-05 
1.456741e-02 3.795002e-09 6.551286e-05 
1.847340e-02 7.739358e-09 1.048113e-04 
2.363491e-02 1.620790e-08 1.676833e-04 
2.987033e-02 3.271786e-08 2.682696e-04 
3.765369e-02 6.553712e-08 4.291934e-04 
4.756875e-02 1.321388e-07 6.866488e-04 
6.087802e-02 2.769790e-07 1.098541e-03 
7.618434e-02 5.428286e-07 1.757511e-03 
9.660502e-02 1.106790e-06 2.811769e-03 
1.228125e-01 2.274025e-06 4.498433e-03 
1.554360e-01 4.610235e-06 7.196857e-03 
1.968608e-01 9.365887e-06 1.151395e-02 
2.487798e-01 1.890254e-05 1.842070e-02 
3.149664e-01 3.835954e-05 2.947052e-02 
3.977933e-01 7.727918e-05 4.714866e-02 
5.034259e-01 1.566434e-04 7.543120e-02 
6.372738e-01 3.177662e-04 1.206793e-01 
8.055134e-01 6.417806e-04 1.930698e-01 
1.016966e+00 1.291667e-03 3.088844e-01 
1.284879e+00 2.605654e-03 4.941713e-01 
1.622383e+00 5.247443e-03 7.906043e-01 
2.043544e+00 1.049286e-02 1.264855e+00 
2.566939e+00 2.081593e-02 2.023590e+00 
3.220314e+00 4.116078e-02 3.237458e+00 
4.013572e+00 7.987422e-02 5.179475e+00 
4.966309e+00 1.518897e-01 8.286428e+00 
6.063821e+00 2.781196e-01 1.325711e+01 
7.285894e+00 4.868844e-01 2.120951e+01 
8.546312e+00 7.970764e-01 3.393222e+01 
9.745308e+00 1.207417e+00 5.428675e+01 
1.074420e+01 1.669827e+00 8.685114e+01 
1.145256e+01 2.113180e+00 1.389495e+02 
1.181571e+01 2.460227e+00 2.222996e+02 
1.186322e+01 2.677209e+00 3.556480e+02 
1.165773e+01 2.763853e+00 5.689866e+02 
1.129229e+01 2.750524e+00 9.102982e+02 
1.084746e+01 2.669992e+00 1.456348e+03 
1.039305e+01 2.553820e+00 2.329952e+03 
9.979826e+00 2.426359e+00 3.727594e+03 
9.649861e+00 2.308106e+00 5.963623e+03 
9.413826e+00 2.207986e+00 9.540955e+03 
9.283638e+00 2.135550e+00 1.526418e+04 
9.240567e+00 2.090309e+00 2.442053e+04 
9.272729e+00 2.073362e+00 3.906940e+04 
9.344681e+00 2.076772e+00 6.250552e+04 
9.432172e+00 2.093885e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-328.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.722778e-03 2.307871e-10 1.000000e-05 
7.156522e-03 4.513327e-10 1.599859e-05 
9.260260e-03 9.778230e-10 2.559548e-05 
1.141908e-02 1.833514e-09 4.094915e-05 
1.445900e-02 3.722254e-09 6.551286e-05 
1.868778e-02 8.036446e-09 1.048113e-04 
2.347613e-02 1.593201e-08 1.676833e-04 
2.978364e-02 3.253301e-08 2.682696e-04 
3.772939e-02 6.613483e-08 4.291934e-04 
4.757525e-02 1.325972e-07 6.866488e-04 
6.036287e-02 2.708327e-07 1.098541e-03 
7.619111e-02 5.446338e-07 1.757511e-03 
9.646387e-02 1.105316e-06 2.811769e-03 
1.222620e-01 2.250442e-06 4.498433e-03 
1.550131e-01 4.586698e-06 7.196857e-03 
1.961748e-01 9.296657e-06 1.151395e-02 
2.484436e-01 1.888356e-05 1.842070e-02 
3.127478e-01 3.766947e-05 2.947052e-02 
3.974229e-01 7.729915e-05 4.714866e-02 
5.018794e-01 1.556788e-04 7.543120e-02 
6.334433e-01 3.130252e-04 1.206793e-01 
8.011945e-01 6.334448e-04 1.930698e-01 
1.012260e+00 1.277712e-03 3.088844e-01 
1.279622e+00 2.581673e-03 4.941713e-01 
1.614155e+00 5.183832e-03 7.906043e-01 
2.035959e+00 1.040816e-02 1.264855e+00 
2.559654e+00 2.070212e-02 2.023590e+00 
3.210854e+00 4.092335e-02 3.237458e+00 
3.999333e+00 7.926823e-02 5.179475e+00 
4.951974e+00 1.510341e-01 8.286428e+00 
6.049769e+00 2.770161e-01 1.325711e+01 
7.260892e+00 4.833555e-01 2.120951e+01 
8.523195e+00 7.929749e-01 3.393222e+01 
9.724624e+00 1.203179e+00 5.428675e+01 
1.072562e+01 1.665712e+00 8.685114e+01 
1.143037e+01 2.106734e+00 1.389495e+02 
1.179843e+01 2.455666e+00 2.222996e+02 
1.184473e+01 2.671643e+00 3.556480e+02 
1.164013e+01 2.758548e+00 5.689866e+02 
1.127492e+01 2.745326e+00 9.102982e+02 
1.083394e+01 2.666603e+00 1.456348e+03 
1.038058e+01 2.550945e+00 2.329952e+03 
9.969992e+00 2.424553e+00 3.727594e+03 
9.638242e+00 2.305734e+00 5.963623e+03 
9.401575e+00 2.205485e+00 9.540955e+03 
9.270808e+00 2.132924e+00 1.526418e+04 
9.229308e+00 2.088209e+00 2.442053e+04 
9.259946e+00 2.070784e+00 3.906940e+04 
9.331594e+00 2.074080e+00 6.250552e+04 
9.418608e+00 2.091010e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-329.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.752310e-03 2.350930e-10 1.000000e-05 
7.204711e-03 4.619154e-10 1.599859e-05 
9.160522e-03 9.494528e-10 2.559548e-05 
1.163220e-02 1.944009e-09 4.094915e-05 
1.440596e-02 3.692663e-09 6.551286e-05 
1.825637e-02 7.515476e-09 1.048113e-04 
2.342532e-02 1.587704e-08 1.676833e-04 
2.984054e-02 3.281957e-08 2.682696e-04 
3.738369e-02 6.452970e-08 4.291934e-04 
4.713243e-02 1.293221e-07 6.866488e-04 
6.015593e-02 2.688740e-07 1.098541e-03 
7.648641e-02 5.526709e-07 1.757511e-03 
9.678330e-02 1.119736e-06 2.811769e-03 
1.221188e-01 2.249379e-06 4.498433e-03 
1.546035e-01 4.564301e-06 7.196857e-03 
1.949345e-01 9.149239e-06 1.151395e-02 
2.475505e-01 1.873760e-05 1.842070e-02 
3.122704e-01 3.761155e-05 2.947052e-02 
3.959907e-01 7.669961e-05 4.714866e-02 
4.993967e-01 1.538475e-04 7.543120e-02 
6.318353e-01 3.115943e-04 1.206793e-01 
7.991726e-01 6.305771e-04 1.930698e-01 
1.012121e+00 1.281076e-03 3.088844e-01 
1.276772e+00 2.572271e-03 4.941713e-01 
1.610019e+00 5.159747e-03 7.906043e-01 
2.032139e+00 1.038114e-02 1.264855e+00 
2.556163e+00 2.068001e-02 2.023590e+00 
3.202543e+00 4.072953e-02 3.237458e+00 
3.991841e+00 7.906082e-02 5.179475e+00 
4.937639e+00 1.501784e-01 8.286428e+00 
6.029747e+00 2.751051e-01 1.325711e+01 
7.243402e+00 4.812905e-01 2.120951e+01 
8.502039e+00 7.893966e-01 3.393222e+01 
9.701550e+00 1.198099e+00 5.428675e+01 
1.070085e+01 1.658958e+00 8.685114e+01 
1.141090e+01 2.101588e+00 1.389495e+02 
1.177770e+01 2.449320e+00 2.222996e+02 
1.182679e+01 2.666349e+00 3.556480e+02 
1.162464e+01 2.754287e+00 5.689866e+02 
1.126332e+01 2.742829e+00 9.102982e+02 
1.081740e+01 2.661897e+00 1.456348e+03 
1.036573e+01 2.547110e+00 2.329952e+03 
9.955957e+00 2.421196e+00 3.727594e+03 
9.623388e+00 2.302243e+00 5.963623e+03 
9.390476e+00 2.203352e+00 9.540955e+03 
9.254684e+00 2.129246e+00 1.526418e+04 
9.216521e+00 2.085621e+00 2.442053e+04 
9.242982e+00 2.066875e+00 3.906940e+04 
9.315709e+00 2.070481e+00 6.250552e+04 
9.404158e+00 2.087837e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-33.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.676382e-02 2.265925e-08 1.000000e-05 
7.134143e-02 4.498382e-08 1.599859e-05 
9.044881e-02 9.167259e-08 2.559548e-05 
1.145495e-01 1.862131e-07 4.094915e-05 
1.452122e-01 3.793506e-07 6.551286e-05 
1.851627e-01 7.864874e-07 1.048113e-04 
2.344813e-01 1.597190e-06 1.676833e-04 
2.967820e-01 3.238509e-06 2.682696e-04 
3.755086e-01 6.559831e-06 4.291934e-04 
4.742479e-01 1.321450e-05 6.866488e-04 
6.008771e-01 2.687780e-05 1.098541e-03 
7.624304e-01 5.490866e-05 1.757511e-03 
9.635832e-01 1.108444e-04 2.811769e-03 
1.217317e+00 2.234940e-04 4.498433e-03 
1.542917e+00 4.550896e-04 7.196857e-03 
1.948954e+00 9.172697e-04 1.151395e-02 
2.460260e+00 1.845324e-03 1.842070e-02 
3.111713e+00 3.734106e-03 2.947052e-02 
3.934081e+00 7.547649e-03 4.714866e-02 
4.957791e+00 1.511116e-02 7.543120e-02 
6.257237e+00 3.039618e-02 1.206793e-01 
7.867365e+00 6.047038e-02 1.930698e-01 
9.868011e+00 1.194955e-01 3.088844e-01 
1.231492e+01 2.327682e-01 4.941713e-01 
1.523992e+01 4.427054e-01 7.906043e-01 
1.865235e+01 8.161856e-01 1.264855e+00 
2.246073e+01 1.437621e+00 2.023590e+00 
2.642567e+01 2.373208e+00 3.237458e+00 
3.025585e+01 3.635281e+00 5.179475e+00 
3.349647e+01 5.083812e+00 8.286428e+00 
3.584204e+01 6.497864e+00 1.325711e+01 
3.711282e+01 7.634363e+00 2.120951e+01 
3.736952e+01 8.366821e+00 3.393222e+01 
3.681019e+01 8.688264e+00 5.428675e+01 
3.569752e+01 8.674406e+00 8.685114e+01 
3.431206e+01 8.439679e+00 1.389495e+02 
3.288384e+01 8.086426e+00 2.222996e+02 
3.156438e+01 7.687347e+00 3.556480e+02 
3.048687e+01 7.308060e+00 5.689866e+02 
2.970814e+01 6.984971e+00 9.102982e+02 
2.924864e+01 6.742456e+00 1.456348e+03 
2.908867e+01 6.591611e+00 2.329952e+03 
2.916417e+01 6.527758e+00 3.727594e+03 
2.939452e+01 6.536526e+00 5.963623e+03 
2.966707e+01 6.586305e+00 9.540955e+03 
2.992001e+01 6.654685e+00 1.526418e+04 
3.013269e+01 6.728503e+00 2.442053e+04 
3.025722e+01 6.783931e+00 3.906940e+04 
3.032051e+01 6.823123e+00 6.250552e+04 
3.033353e+01 6.844851e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-330.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.594107e-03 2.168818e-10 1.000000e-05 
7.264639e-03 4.749775e-10 1.599859e-05 
9.159326e-03 9.519657e-10 2.559548e-05 
1.162979e-02 1.948706e-09 4.094915e-05 
1.437000e-02 3.676215e-09 6.551286e-05 
1.856510e-02 7.927249e-09 1.048113e-04 
2.355240e-02 1.618588e-08 1.676833e-04 
2.963365e-02 3.223937e-08 2.682696e-04 
3.718796e-02 6.371448e-08 4.291934e-04 
4.734556e-02 1.314828e-07 6.866488e-04 
5.968223e-02 2.633701e-07 1.098541e-03 
7.589893e-02 5.416749e-07 1.757511e-03 
9.592761e-02 1.093612e-06 2.811769e-03 
1.214787e-01 2.220925e-06 4.498433e-03 
1.532574e-01 4.459633e-06 7.196857e-03 
1.952057e-01 9.215413e-06 1.151395e-02 
2.459932e-01 1.844208e-05 1.842070e-02 
3.113893e-01 3.740743e-05 2.947052e-02 
3.940289e-01 7.579498e-05 4.714866e-02 
4.980830e-01 1.531005e-04 7.543120e-02 
6.308813e-01 3.111274e-04 1.206793e-01 
7.960645e-01 6.251427e-04 1.930698e-01 
1.007125e+00 1.266036e-03 3.088844e-01 
1.273795e+00 2.562078e-03 4.941713e-01 
1.605936e+00 5.136135e-03 7.906043e-01 
2.024577e+00 1.029687e-02 1.264855e+00 
2.548289e+00 2.055162e-02 2.023590e+00 
3.192303e+00 4.046234e-02 3.237458e+00 
3.981489e+00 7.868384e-02 5.179475e+00 
4.920408e+00 1.490617e-01 8.286428e+00 
6.012198e+00 2.735281e-01 1.325711e+01 
7.228116e+00 4.796501e-01 2.120951e+01 
8.480204e+00 7.856329e-01 3.393222e+01 
9.678481e+00 1.193014e+00 5.428675e+01 
1.068078e+01 1.654189e+00 8.685114e+01 
1.138695e+01 2.094263e+00 1.389495e+02 
1.176018e+01 2.444604e+00 2.222996e+02 
1.180719e+01 2.660174e+00 3.556480e+02 
1.161063e+01 2.750755e+00 5.689866e+02 
1.124881e+01 2.738947e+00 9.102982e+02 
1.080361e+01 2.658370e+00 1.456348e+03 
1.035367e+01 2.544380e+00 2.329952e+03 
9.943080e+00 2.418255e+00 3.727594e+03 
9.611797e+00 2.299864e+00 5.963623e+03 
9.375512e+00 2.199949e+00 9.540955e+03 
9.241562e+00 2.126514e+00 1.526418e+04 
9.198689e+00 2.081438e+00 2.442053e+04 
9.230751e+00 2.064459e+00 3.906940e+04 
9.301568e+00 2.067436e+00 6.250552e+04 
9.387015e+00 2.083774e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-331.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.627962e-03 2.215125e-10 1.000000e-05 
7.005643e-03 4.272568e-10 1.599859e-05 
9.057647e-03 9.234026e-10 2.559548e-05 
1.130222e-02 1.794057e-09 4.094915e-05 
1.452846e-02 3.810691e-09 6.551286e-05 
1.832299e-02 7.644235e-09 1.048113e-04 
2.320833e-02 1.553375e-08 1.676833e-04 
2.949722e-02 3.189249e-08 2.682696e-04 
3.708319e-02 6.336893e-08 4.291934e-04 
4.722378e-02 1.308662e-07 6.866488e-04 
5.970330e-02 2.644481e-07 1.098541e-03 
7.560533e-02 5.370355e-07 1.757511e-03 
9.595064e-02 1.097716e-06 2.811769e-03 
1.213374e-01 2.219892e-06 4.498433e-03 
1.539329e-01 4.532556e-06 7.196857e-03 
1.946442e-01 9.163802e-06 1.151395e-02 
2.448516e-01 1.824164e-05 1.842070e-02 
3.108560e-01 3.732831e-05 2.947052e-02 
3.926314e-01 7.521860e-05 4.714866e-02 
4.962656e-01 1.518895e-04 7.543120e-02 
6.295153e-01 3.100472e-04 1.206793e-01 
7.947746e-01 6.239929e-04 1.930698e-01 
1.004124e+00 1.258554e-03 3.088844e-01 
1.269232e+00 2.542321e-03 4.941713e-01 
1.600959e+00 5.103937e-03 7.906043e-01 
2.018454e+00 1.023460e-02 1.264855e+00 
2.539890e+00 2.041063e-02 2.023590e+00 
3.180539e+00 4.013779e-02 3.237458e+00 
3.964460e+00 7.791443e-02 5.179475e+00 
4.907671e+00 1.483499e-01 8.286428e+00 
5.994937e+00 2.719895e-01 1.325711e+01 
7.208765e+00 4.772171e-01 2.120951e+01 
8.460963e+00 7.825581e-01 3.393222e+01 
9.654487e+00 1.187601e+00 5.428675e+01 
1.065905e+01 1.648700e+00 8.685114e+01 
1.136764e+01 2.089161e+00 1.389495e+02 
1.174067e+01 2.438847e+00 2.222996e+02 
1.179319e+01 2.656889e+00 3.556480e+02 
1.159433e+01 2.746059e+00 5.689866e+02 
1.123507e+01 2.735419e+00 9.102982e+02 
1.079148e+01 2.655552e+00 1.456348e+03 
1.033992e+01 2.540966e+00 2.329952e+03 
9.932646e+00 2.416203e+00 3.727594e+03 
9.598022e+00 2.296727e+00 5.963623e+03 
9.362935e+00 2.197320e+00 9.540955e+03 
9.229556e+00 2.124129e+00 1.526418e+04 
9.183967e+00 2.078228e+00 2.442053e+04 
9.217216e+00 2.061623e+00 3.906940e+04 
9.285470e+00 2.063755e+00 6.250552e+04 
9.371993e+00 2.080400e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-332.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.559649e-03 2.141889e-10 1.000000e-05 
7.029009e-03 4.328499e-10 1.599859e-05 
8.984824e-03 9.040319e-10 2.559548e-05 
1.123837e-02 1.769150e-09 4.094915e-05 
1.439967e-02 3.721452e-09 6.551286e-05 
1.814365e-02 7.444384e-09 1.048113e-04 
2.313529e-02 1.543406e-08 1.676833e-04 
2.924823e-02 3.118559e-08 2.682696e-04 
3.685066e-02 6.237221e-08 4.291934e-04 
4.689289e-02 1.285216e-07 6.866488e-04 
5.937825e-02 2.609383e-07 1.098541e-03 
7.569567e-02 5.405913e-07 1.757511e-03 
9.567372e-02 1.091527e-06 2.811769e-03 
1.208840e-01 2.201732e-06 4.498433e-03 
1.526469e-01 4.433255e-06 7.196857e-03 
1.931008e-01 8.974558e-06 1.151395e-02 
2.445616e-01 1.823180e-05 1.842070e-02 
3.097346e-01 3.703734e-05 2.947052e-02 
3.911295e-01 7.458336e-05 4.714866e-02 
4.955324e-01 1.516741e-04 7.543120e-02 
6.267986e-01 3.069752e-04 1.206793e-01 
7.937324e-01 6.234180e-04 1.930698e-01 
1.000515e+00 1.248793e-03 3.088844e-01 
1.264861e+00 2.523744e-03 4.941713e-01 
1.597311e+00 5.084415e-03 7.906043e-01 
2.010345e+00 1.014230e-02 1.264855e+00 
2.529736e+00 2.022775e-02 2.023590e+00 
3.175208e+00 4.005591e-02 3.237458e+00 
3.955766e+00 7.763434e-02 5.179475e+00 
4.893430e+00 1.475024e-01 8.286428e+00 
5.978582e+00 2.705718e-01 1.325711e+01 
7.187887e+00 4.744875e-01 2.120951e+01 
8.443807e+00 7.800333e-01 3.393222e+01 
9.633922e+00 1.183373e+00 5.428675e+01 
1.063788e+01 1.643441e+00 8.685114e+01 
1.134907e+01 2.084402e+00 1.389495e+02 
1.172063e+01 2.432803e+00 2.222996e+02 
1.177473e+01 2.651274e+00 3.556480e+02 
1.157711e+01 2.740885e+00 5.689866e+02 
1.121865e+01 2.730613e+00 9.102982e+02 
1.077819e+01 2.652223e+00 1.456348e+03 
1.032756e+01 2.538093e+00 2.329952e+03 
9.918057e+00 2.412615e+00 3.727594e+03 
9.586818e+00 2.294466e+00 5.963623e+03 
9.350380e+00 2.194690e+00 9.540955e+03 
9.213624e+00 2.120491e+00 1.526418e+04 
9.173369e+00 2.076309e+00 2.442053e+04 
9.202866e+00 2.058523e+00 3.906940e+04 
9.270819e+00 2.060533e+00 6.250552e+04 
9.357116e+00 2.077066e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-333.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.504778e-03 2.085358e-10 1.000000e-05 
7.017812e-03 4.320821e-10 1.599859e-05 
8.952609e-03 8.970362e-10 2.559548e-05 
1.134016e-02 1.823133e-09 4.094915e-05 
1.436208e-02 3.703505e-09 6.551286e-05 
1.808096e-02 7.389683e-09 1.048113e-04 
2.292364e-02 1.505955e-08 1.676833e-04 
2.929311e-02 3.142372e-08 2.682696e-04 
3.687468e-02 6.268245e-08 4.291934e-04 
4.724784e-02 1.318583e-07 6.866488e-04 
5.964501e-02 2.652675e-07 1.098541e-03 
7.554039e-02 5.388894e-07 1.757511e-03 
9.487476e-02 1.067615e-06 2.811769e-03 
1.205643e-01 2.190886e-06 4.498433e-03 
1.520497e-01 4.394628e-06 7.196857e-03 
1.933951e-01 9.042813e-06 1.151395e-02 
2.446928e-01 1.831617e-05 1.842070e-02 
3.090679e-01 3.690952e-05 2.947052e-02 
3.907025e-01 7.456327e-05 4.714866e-02 
4.938888e-01 1.506221e-04 7.543120e-02 
6.234342e-01 3.029684e-04 1.206793e-01 
7.896180e-01 6.156226e-04 1.930698e-01 
9.991967e-01 1.247605e-03 3.088844e-01 
1.262188e+00 2.515320e-03 4.941713e-01 
1.592901e+00 5.057592e-03 7.906043e-01 
2.008084e+00 1.013843e-02 1.264855e+00 
2.523378e+00 2.013587e-02 2.023590e+00 
3.165003e+00 3.979009e-02 3.237458e+00 
3.945331e+00 7.725180e-02 5.179475e+00 
4.877973e+00 1.465463e-01 8.286428e+00 
5.965477e+00 2.695868e-01 1.325711e+01 
7.168810e+00 4.721052e-01 2.120951e+01 
8.421167e+00 7.760421e-01 3.393222e+01 
9.611628e+00 1.178538e+00 5.428675e+01 
1.061515e+01 1.637505e+00 8.685114e+01 
1.132736e+01 2.078116e+00 1.389495e+02 
1.169914e+01 2.426003e+00 2.222996e+02 
1.175554e+01 2.645268e+00 3.556480e+02 
1.156149e+01 2.736504e+00 5.689866e+02 
1.120587e+01 2.727505e+00 9.102982e+02 
1.076542e+01 2.649104e+00 1.456348e+03 
1.031293e+01 2.534305e+00 2.329952e+03 
9.904680e+00 2.409463e+00 3.727594e+03 
9.571529e+00 2.290793e+00 5.963623e+03 
9.337803e+00 2.192045e+00 9.540955e+03 
9.201626e+00 2.118095e+00 1.526418e+04 
9.159516e+00 2.073359e+00 2.442053e+04 
9.188106e+00 2.055286e+00 3.906940e+04 
9.258049e+00 2.057910e+00 6.250552e+04 
9.345624e+00 2.074836e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-334.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.577377e-03 2.175471e-10 1.000000e-05 
7.066550e-03 4.424719e-10 1.599859e-05 
8.897685e-03 8.832719e-10 2.559548e-05 
1.133101e-02 1.824188e-09 4.094915e-05 
1.447970e-02 3.806643e-09 6.551286e-05 
1.811220e-02 7.450360e-09 1.048113e-04 
2.304489e-02 1.534572e-08 1.676833e-04 
2.908952e-02 3.086548e-08 2.682696e-04 
3.689205e-02 6.295958e-08 4.291934e-04 
4.696952e-02 1.299308e-07 6.866488e-04 
5.910940e-02 2.589605e-07 1.098541e-03 
7.516362e-02 5.324604e-07 1.757511e-03 
9.438886e-02 1.054453e-06 2.811769e-03 
1.199706e-01 2.165162e-06 4.498433e-03 
1.514357e-01 4.354637e-06 7.196857e-03 
1.918353e-01 8.852274e-06 1.151395e-02 
2.435044e-01 1.810479e-05 1.842070e-02 
3.077201e-01 3.653817e-05 2.947052e-02 
3.883617e-01 7.345099e-05 4.714866e-02 
4.915891e-01 1.489740e-04 7.543120e-02 
6.218621e-01 3.015850e-04 1.206793e-01 
7.867044e-01 6.106614e-04 1.930698e-01 
9.957623e-01 1.238492e-03 3.088844e-01 
1.259111e+00 2.504463e-03 4.941713e-01 
1.586325e+00 5.010214e-03 7.906043e-01 
2.002479e+00 1.008390e-02 1.264855e+00 
2.518690e+00 2.008369e-02 2.023590e+00 
3.154912e+00 3.952874e-02 3.237458e+00 
3.932093e+00 7.670571e-02 5.179475e+00 
4.868249e+00 1.461013e-01 8.286428e+00 
5.945240e+00 2.676498e-01 1.325711e+01 
7.147014e+00 4.691984e-01 2.120951e+01 
8.399922e+00 7.724193e-01 3.393222e+01 
9.591016e+00 1.174278e+00 5.428675e+01 
1.059761e+01 1.633754e+00 8.685114e+01 
1.130572e+01 2.071849e+00 1.389495e+02 
1.168401e+01 2.422447e+00 2.222996e+02 
1.174210e+01 2.642225e+00 3.556480e+02 
1.154722e+01 2.732779e+00 5.689866e+02 
1.119003e+01 2.722947e+00 9.102982e+02 
1.075277e+01 2.646028e+00 1.456348e+03 
1.030398e+01 2.532778e+00 2.329952e+03 
9.891042e+00 2.406206e+00 3.727594e+03 
9.562113e+00 2.289131e+00 5.963623e+03 
9.324912e+00 2.189291e+00 9.540955e+03 
9.190431e+00 2.115948e+00 1.526418e+04 
9.143894e+00 2.069846e+00 2.442053e+04 
9.173374e+00 2.052052e+00 3.906940e+04 
9.244885e+00 2.055153e+00 6.250552e+04 
9.330237e+00 2.071322e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-335.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.514275e-03 2.108759e-10 1.000000e-05 
7.168372e-03 4.632584e-10 1.599859e-05 
8.855549e-03 8.733900e-10 2.559548e-05 
1.140985e-02 1.868107e-09 4.094915e-05 
1.424846e-02 3.638023e-09 6.551286e-05 
1.834482e-02 7.764296e-09 1.048113e-04 
2.300596e-02 1.531379e-08 1.676833e-04 
2.885049e-02 3.020100e-08 2.682696e-04 
3.704569e-02 6.394037e-08 4.291934e-04 
4.650388e-02 1.264823e-07 6.866488e-04 
5.929594e-02 2.622027e-07 1.098541e-03 
7.448645e-02 5.197499e-07 1.757511e-03 
9.432327e-02 1.055406e-06 2.811769e-03 
1.192106e-01 2.130636e-06 4.498433e-03 
1.519218e-01 4.409868e-06 7.196857e-03 
1.913580e-01 8.812668e-06 1.151395e-02 
2.421903e-01 1.786659e-05 1.842070e-02 
3.068904e-01 3.635191e-05 2.947052e-02 
3.871944e-01 7.300862e-05 4.714866e-02 
4.918569e-01 1.496641e-04 7.543120e-02 
6.216464e-01 3.021728e-04 1.206793e-01 
7.865177e-01 6.120521e-04 1.930698e-01 
9.920180e-01 1.228239e-03 3.088844e-01 
1.254308e+00 2.483323e-03 4.941713e-01 
1.583689e+00 5.000169e-03 7.906043e-01 
1.996132e+00 1.001820e-02 1.264855e+00 
2.508557e+00 1.990168e-02 2.023590e+00 
3.144348e+00 3.924988e-02 3.237458e+00 
3.919519e+00 7.619873e-02 5.179475e+00 
4.850565e+00 1.449469e-01 8.286428e+00 
5.929168e+00 2.662675e-01 1.325711e+01 
7.130137e+00 4.672360e-01 2.120951e+01 
8.377193e+00 7.684005e-01 3.393222e+01 
9.570571e+00 1.170067e+00 5.428675e+01 
1.057598e+01 1.628262e+00 8.685114e+01 
1.128915e+01 2.068006e+00 1.389495e+02 
1.166507e+01 2.416920e+00 2.222996e+02 
1.172489e+01 2.637213e+00 3.556480e+02 
1.153244e+01 2.728790e+00 5.689866e+02 
1.117794e+01 2.720144e+00 9.102982e+02 
1.073923e+01 2.642554e+00 1.456348e+03 
1.029049e+01 2.529427e+00 2.329952e+03 
9.881825e+00 2.404569e+00 3.727594e+03 
9.549182e+00 2.286253e+00 5.963623e+03 
9.312653e+00 2.186737e+00 9.540955e+03 
9.177472e+00 2.113234e+00 1.526418e+04 
9.130537e+00 2.067040e+00 2.442053e+04 
9.159260e+00 2.049007e+00 3.906940e+04 
9.227724e+00 2.051105e+00 6.250552e+04 
9.317819e+00 2.068774e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-336.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.415871e-03 2.003832e-10 1.000000e-05 
7.095270e-03 4.505707e-10 1.599859e-05 
9.022377e-03 9.264438e-10 2.559548e-05 
1.141199e-02 1.874737e-09 4.094915e-05 
1.419246e-02 3.606029e-09 6.551286e-05 
1.822737e-02 7.638849e-09 1.048113e-04 
2.271001e-02 1.477434e-08 1.676833e-04 
2.924377e-02 3.154688e-08 2.682696e-04 
3.688017e-02 6.327542e-08 4.291934e-04 
4.643238e-02 1.262755e-07 6.866488e-04 
5.924981e-02 2.623721e-07 1.098541e-03 
7.459743e-02 5.236351e-07 1.757511e-03 
9.447410e-02 1.063643e-06 2.811769e-03 
1.193565e-01 2.144852e-06 4.498433e-03 
1.510934e-01 4.351077e-06 7.196857e-03 
1.908491e-01 8.768651e-06 1.151395e-02 
2.416534e-01 1.780101e-05 1.842070e-02 
3.057583e-01 3.605842e-05 2.947052e-02 
3.863176e-01 7.273019e-05 4.714866e-02 
4.898065e-01 1.482414e-04 7.543120e-02 
6.187903e-01 2.989168e-04 1.206793e-01 
7.834789e-01 6.067910e-04 1.930698e-01 
9.910138e-01 1.228164e-03 3.088844e-01 
1.249606e+00 2.462828e-03 4.941713e-01 
1.577339e+00 4.955008e-03 7.906043e-01 
1.990070e+00 9.956793e-03 1.264855e+00 
2.502757e+00 1.982272e-02 2.023590e+00 
3.136045e+00 3.905543e-02 3.237458e+00 
3.912232e+00 7.599789e-02 5.179475e+00 
4.839559e+00 1.443858e-01 8.286428e+00 
5.918024e+00 2.655370e-01 1.325711e+01 
7.115097e+00 4.656224e-01 2.120951e+01 
8.361821e+00 7.663255e-01 3.393222e+01 
9.546063e+00 1.164446e+00 5.428675e+01 
1.055151e+01 1.621565e+00 8.685114e+01 
1.126787e+01 2.061883e+00 1.389495e+02 
1.164292e+01 2.409729e+00 2.222996e+02 
1.170682e+01 2.631738e+00 3.556480e+02 
1.151742e+01 2.724662e+00 5.689866e+02 
1.116347e+01 2.716204e+00 9.102982e+02 
1.072765e+01 2.639921e+00 1.456348e+03 
1.027638e+01 2.525816e+00 2.329952e+03 
9.868123e+00 2.401272e+00 3.727594e+03 
9.536800e+00 2.283556e+00 5.963623e+03 
9.299596e+00 2.183914e+00 9.540955e+03 
9.164692e+00 2.110571e+00 1.526418e+04 
9.119448e+00 2.064941e+00 2.442053e+04 
9.142281e+00 2.045049e+00 3.906940e+04 
9.216500e+00 2.048959e+00 6.250552e+04 
9.299364e+00 2.064242e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-337.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.528660e-03 2.137993e-10 1.000000e-05 
7.029374e-03 4.394371e-10 1.599859e-05 
8.786730e-03 8.582794e-10 2.559548e-05 
1.127387e-02 1.812868e-09 4.094915e-05 
1.420999e-02 3.630180e-09 6.551286e-05 
1.790770e-02 7.265512e-09 1.048113e-04 
2.261929e-02 1.464144e-08 1.676833e-04 
2.884918e-02 3.037718e-08 2.682696e-04 
3.674467e-02 6.276681e-08 4.291934e-04 
4.658460e-02 1.279011e-07 6.866488e-04 
5.840696e-02 2.520816e-07 1.098541e-03 
7.452399e-02 5.236439e-07 1.757511e-03 
9.401576e-02 1.051357e-06 2.811769e-03 
1.185784e-01 2.109433e-06 4.498433e-03 
1.501668e-01 4.284230e-06 7.196857e-03 
1.911510e-01 8.836544e-06 1.151395e-02 
2.409834e-01 1.770591e-05 1.842070e-02 
3.058140e-01 3.618549e-05 2.947052e-02 
3.859762e-01 7.275335e-05 4.714866e-02 
4.886485e-01 1.476304e-04 7.543120e-02 
6.174994e-01 2.979337e-04 1.206793e-01 
7.807289e-01 6.022109e-04 1.930698e-01 
9.879583e-01 1.220460e-03 3.088844e-01 
1.247489e+00 2.457615e-03 4.941713e-01 
1.572492e+00 4.924074e-03 7.906043e-01 
1.981706e+00 9.861045e-03 1.264855e+00 
2.495609e+00 1.971171e-02 2.023590e+00 
3.126628e+00 3.881948e-02 3.237458e+00 
3.900525e+00 7.554066e-02 5.179475e+00 
4.825749e+00 1.435755e-01 8.286428e+00 
5.899322e+00 2.638040e-01 1.325711e+01 
7.094952e+00 4.630286e-01 2.120951e+01 
8.338934e+00 7.622575e-01 3.393222e+01 
9.526122e+00 1.160395e+00 5.428675e+01 
1.052798e+01 1.615255e+00 8.685114e+01 
1.124595e+01 2.055438e+00 1.389495e+02 
1.162663e+01 2.405531e+00 2.222996e+02 
1.168856e+01 2.626151e+00 3.556480e+02 
1.150331e+01 2.720978e+00 5.689866e+02 
1.114708e+01 2.711346e+00 9.102982e+02 
1.071190e+01 2.635459e+00 1.456348e+03 
1.026643e+01 2.523860e+00 2.329952e+03 
9.857260e+00 2.399012e+00 3.727594e+03 
9.521359e+00 2.279797e+00 5.963623e+03 
9.286773e+00 2.181161e+00 9.540955e+03 
9.151399e+00 2.107737e+00 1.526418e+04 
9.102590e+00 2.061020e+00 2.442053e+04 
9.132640e+00 2.043408e+00 3.906940e+04 
9.199245e+00 2.044868e+00 6.250552e+04 
9.286353e+00 2.061487e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-338.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.533404e-03 2.149863e-10 1.000000e-05 
6.936077e-03 4.234239e-10 1.599859e-05 
8.760761e-03 8.532162e-10 2.559548e-05 
1.124539e-02 1.804501e-09 4.094915e-05 
1.436366e-02 3.760359e-09 6.551286e-05 
1.814675e-02 7.582809e-09 1.048113e-04 
2.301176e-02 1.546262e-08 1.676833e-04 
2.866958e-02 2.990182e-08 2.682696e-04 
3.646908e-02 6.154719e-08 4.291934e-04 
4.625234e-02 1.255553e-07 6.866488e-04 
5.847870e-02 2.537624e-07 1.098541e-03 
7.396743e-02 5.135186e-07 1.757511e-03 
9.336839e-02 1.032844e-06 2.811769e-03 
1.189054e-01 2.133246e-06 4.498433e-03 
1.500300e-01 4.285203e-06 7.196857e-03 
1.893738e-01 8.617855e-06 1.151395e-02 
2.400085e-01 1.754379e-05 1.842070e-02 
3.039786e-01 3.564331e-05 2.947052e-02 
3.841681e-01 7.194859e-05 4.714866e-02 
4.877050e-01 1.472124e-04 7.543120e-02 
6.159252e-01 2.965381e-04 1.206793e-01 
7.787026e-01 5.993066e-04 1.930698e-01 
9.827095e-01 1.204677e-03 3.088844e-01 
1.243202e+00 2.439584e-03 4.941713e-01 
1.568806e+00 4.904018e-03 7.906043e-01 
1.979270e+00 9.853771e-03 1.264855e+00 
2.488890e+00 1.961077e-02 2.023590e+00 
3.115852e+00 3.853327e-02 3.237458e+00 
3.885175e+00 7.487400e-02 5.179475e+00 
4.813133e+00 1.428703e-01 8.286428e+00 
5.884097e+00 2.625304e-01 1.325711e+01 
7.076964e+00 4.608459e-01 2.120951e+01 
8.322105e+00 7.597852e-01 3.393222e+01 
9.503820e+00 1.155523e+00 5.428675e+01 
1.050741e+01 1.610179e+00 8.685114e+01 
1.122518e+01 2.049532e+00 1.389495e+02 
1.160743e+01 2.399827e+00 2.222996e+02 
1.167427e+01 2.622603e+00 3.556480e+02 
1.148680e+01 2.716074e+00 5.689866e+02 
1.113374e+01 2.707912e+00 9.102982e+02 
1.069832e+01 2.631933e+00 1.456348e+03 
1.025319e+01 2.520578e+00 2.329952e+03 
9.843513e+00 2.395680e+00 3.727594e+03 
9.509980e+00 2.277430e+00 5.963623e+03 
9.275932e+00 2.179050e+00 9.540955e+03 
9.135900e+00 2.104196e+00 1.526418e+04 
9.092329e+00 2.059169e+00 2.442053e+04 
9.115913e+00 2.039517e+00 3.906940e+04 
9.184952e+00 2.041723e+00 6.250552e+04 
9.271750e+00 2.058204e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-339.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.409271e-03 2.014340e-10 1.000000e-05 
6.866467e-03 4.120185e-10 1.599859e-05 
8.755775e-03 8.542802e-10 2.559548e-05 
1.122825e-02 1.801577e-09 4.094915e-05 
1.396464e-02 3.465821e-09 6.551286e-05 
1.799662e-02 7.418045e-09 1.048113e-04 
2.263894e-02 1.476675e-08 1.676833e-04 
2.868735e-02 3.004608e-08 2.682696e-04 
3.635426e-02 6.114809e-08 4.291934e-04 
4.611100e-02 1.247759e-07 6.866488e-04 
5.850724e-02 2.548861e-07 1.098541e-03 
7.380408e-02 5.116330e-07 1.757511e-03 
9.394335e-02 1.055155e-06 2.811769e-03 
1.183936e-01 2.112046e-06 4.498433e-03 
1.490990e-01 4.218371e-06 7.196857e-03 
1.894879e-01 8.658987e-06 1.151395e-02 
2.392552e-01 1.743053e-05 1.842070e-02 
3.027494e-01 3.531686e-05 2.947052e-02 
3.844127e-01 7.229936e-05 4.714866e-02 
4.860500e-01 1.461499e-04 7.543120e-02 
6.127649e-01 2.928610e-04 1.206793e-01 
7.768723e-01 5.968506e-04 1.930698e-01 
9.819443e-01 1.205416e-03 3.088844e-01 
1.237544e+00 2.413547e-03 4.941713e-01 
1.564086e+00 4.874248e-03 7.906043e-01 
1.969706e+00 9.740391e-03 1.264855e+00 
2.479510e+00 1.944722e-02 2.023590e+00 
3.111215e+00 3.847394e-02 3.237458e+00 
3.878952e+00 7.473221e-02 5.179475e+00 
4.795036e+00 1.416827e-01 8.286428e+00 
5.871082e+00 2.615463e-01 1.325711e+01 
7.059915e+00 4.588397e-01 2.120951e+01 
8.299085e+00 7.556770e-01 3.393222e+01 
9.487748e+00 1.152786e+00 5.428675e+01 
1.048930e+01 1.606127e+00 8.685114e+01 
1.120853e+01 2.045590e+00 1.389495e+02 
1.158721e+01 2.393583e+00 2.222996e+02 
1.165588e+01 2.616919e+00 3.556480e+02 
1.147010e+01 2.711062e+00 5.689866e+02 
1.112061e+01 2.704570e+00 9.102982e+02 
1.068569e+01 2.628814e+00 1.456348e+03 
1.024089e+01 2.517665e+00 2.329952e+03 
9.830519e+00 2.392617e+00 3.727594e+03 
9.501202e+00 2.275952e+00 5.963623e+03 
9.262860e+00 2.176202e+00 9.540955e+03 
9.123145e+00 2.101521e+00 1.526418e+04 
9.079812e+00 2.056602e+00 2.442053e+04 
9.100992e+00 2.036192e+00 3.906940e+04 
9.170894e+00 2.038647e+00 6.250552e+04 
9.260445e+00 2.055994e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-34.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.472370e-02 2.091810e-08 1.000000e-05 
6.961780e-02 4.306820e-08 1.599859e-05 
8.898067e-02 8.992551e-08 2.559548e-05 
1.116932e-01 1.778592e-07 4.094915e-05 
1.426450e-01 3.704806e-07 6.551286e-05 
1.791732e-01 7.342014e-07 1.048113e-04 
2.287341e-01 1.527529e-06 1.676833e-04 
2.890578e-01 3.082842e-06 2.682696e-04 
3.638481e-01 6.148350e-06 4.291934e-04 
4.615613e-01 1.255126e-05 6.866488e-04 
5.816308e-01 2.511561e-05 1.098541e-03 
7.381541e-01 5.133884e-05 1.757511e-03 
9.342144e-01 1.040759e-04 2.811769e-03 
1.180679e+00 2.100944e-04 4.498433e-03 
1.491695e+00 4.237144e-04 7.196857e-03 
1.889593e+00 8.613123e-04 1.151395e-02 
2.389360e+00 1.741551e-03 1.842070e-02 
3.018053e+00 3.510182e-03 2.947052e-02 
3.816852e+00 7.101593e-03 4.714866e-02 
4.812451e+00 1.423920e-02 7.543120e-02 
6.075855e+00 2.867078e-02 1.206793e-01 
7.647529e+00 5.722027e-02 1.930698e-01 
9.581821e+00 1.127003e-01 3.088844e-01 
1.197111e+01 2.202507e-01 4.941713e-01 
1.482003e+01 4.193305e-01 7.906043e-01 
1.814825e+01 7.742312e-01 1.264855e+00 
2.187332e+01 1.367098e+00 2.023590e+00 
2.580204e+01 2.273551e+00 3.237458e+00 
2.956687e+01 3.490198e+00 5.179475e+00 
3.281664e+01 4.914450e+00 8.286428e+00 
3.519538e+01 6.319252e+00 1.325711e+01 
3.652052e+01 7.464303e+00 2.120951e+01 
3.682918e+01 8.211039e+00 3.393222e+01 
3.631600e+01 8.548834e+00 5.428675e+01 
3.525047e+01 8.555108e+00 8.685114e+01 
3.389483e+01 8.334231e+00 1.389495e+02 
3.248101e+01 7.989462e+00 2.222996e+02 
3.117241e+01 7.598069e+00 3.556480e+02 
3.009554e+01 7.222634e+00 5.689866e+02 
2.931348e+01 6.901535e+00 9.102982e+02 
2.883877e+01 6.656343e+00 1.456348e+03 
2.867255e+01 6.504682e+00 2.329952e+03 
2.872483e+01 6.433633e+00 3.727594e+03 
2.894288e+01 6.437782e+00 5.963623e+03 
2.920886e+01 6.484296e+00 9.540955e+03 
2.947158e+01 6.554737e+00 1.526418e+04 
2.967086e+01 6.623077e+00 2.442053e+04 
2.980925e+01 6.682512e+00 3.906940e+04 
2.986658e+01 6.719293e+00 6.250552e+04 
2.987594e+01 6.739635e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-340.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.535425e-03 2.164955e-10 1.000000e-05 
6.969202e-03 4.320608e-10 1.599859e-05 
8.914008e-03 9.040966e-10 2.559548e-05 
1.101663e-02 1.706641e-09 4.094915e-05 
1.405018e-02 3.540311e-09 6.551286e-05 
1.775386e-02 7.142890e-09 1.048113e-04 
2.285283e-02 1.523408e-08 1.676833e-04 
2.859213e-02 2.983563e-08 2.682696e-04 
3.622322e-02 6.066766e-08 4.291934e-04 
4.570867e-02 1.218967e-07 6.866488e-04 
5.816938e-02 2.512348e-07 1.098541e-03 
7.391313e-02 5.154202e-07 1.757511e-03 
9.319264e-02 1.033099e-06 2.811769e-03 
1.177403e-01 2.083406e-06 4.498433e-03 
1.488772e-01 4.211959e-06 7.196857e-03 
1.885385e-01 8.554646e-06 1.151395e-02 
2.389458e-01 1.741420e-05 1.842070e-02 
3.023238e-01 3.527184e-05 2.947052e-02 
3.831592e-01 7.180555e-05 4.714866e-02 
4.846909e-01 1.453548e-04 7.543120e-02 
6.113006e-01 2.916239e-04 1.206793e-01 
7.744567e-01 5.930443e-04 1.930698e-01 
9.783166e-01 1.195622e-03 3.088844e-01 
1.235537e+00 2.408900e-03 4.941713e-01 
1.561195e+00 4.861538e-03 7.906043e-01 
1.966777e+00 9.725489e-03 1.264855e+00 
2.473547e+00 1.936402e-02 2.023590e+00 
3.101011e+00 3.820878e-02 3.237458e+00 
3.868510e+00 7.434751e-02 5.179475e+00 
4.785426e+00 1.412410e-01 8.286428e+00 
5.850723e+00 2.595962e-01 1.325711e+01 
7.040366e+00 4.563563e-01 2.120951e+01 
8.282741e+00 7.533210e-01 3.393222e+01 
9.463870e+00 1.147358e+00 5.428675e+01 
1.047060e+01 1.601814e+00 8.685114e+01 
1.118569e+01 2.038667e+00 1.389495e+02 
1.156888e+01 2.388292e+00 2.222996e+02 
1.163706e+01 2.610990e+00 3.556480e+02 
1.145696e+01 2.707821e+00 5.689866e+02 
1.110723e+01 2.701090e+00 9.102982e+02 
1.067387e+01 2.626030e+00 1.456348e+03 
1.022600e+01 2.513703e+00 2.329952e+03 
9.818562e+00 2.389929e+00 3.727594e+03 
9.486707e+00 2.272496e+00 5.963623e+03 
9.246608e+00 2.172304e+00 9.540955e+03 
9.109200e+00 2.098461e+00 1.526418e+04 
9.065407e+00 2.053434e+00 2.442053e+04 
9.087769e+00 2.033399e+00 3.906940e+04 
9.158981e+00 2.036255e+00 6.250552e+04 
9.244963e+00 2.052411e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-341.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.558828e-03 2.198978e-10 1.000000e-05 
7.028085e-03 4.444085e-10 1.599859e-05 
8.807669e-03 8.746901e-10 2.559548e-05 
1.115188e-02 1.775480e-09 4.094915e-05 
1.403179e-02 3.536804e-09 6.551286e-05 
1.786975e-02 7.305106e-09 1.048113e-04 
2.277048e-02 1.511429e-08 1.676833e-04 
2.839259e-02 2.930127e-08 2.682696e-04 
3.622283e-02 6.084411e-08 4.291934e-04 
4.590321e-02 1.238228e-07 6.866488e-04 
5.794889e-02 2.491192e-07 1.098541e-03 
7.338574e-02 5.059496e-07 1.757511e-03 
9.338825e-02 1.042676e-06 2.811769e-03 
1.179843e-01 2.102552e-06 4.498433e-03 
1.489652e-01 4.231843e-06 7.196857e-03 
1.889811e-01 8.640374e-06 1.151395e-02 
2.383541e-01 1.733599e-05 1.842070e-02 
3.010805e-01 3.494093e-05 2.947052e-02 
3.813879e-01 7.102258e-05 4.714866e-02 
4.815673e-01 1.429821e-04 7.543120e-02 
6.100657e-01 2.907125e-04 1.206793e-01 
7.715223e-01 5.880532e-04 1.930698e-01 
9.754323e-01 1.188562e-03 3.088844e-01 
1.231328e+00 2.391377e-03 4.941713e-01 
1.556335e+00 4.830440e-03 7.906043e-01 
1.959130e+00 9.640765e-03 1.264855e+00 
2.467279e+00 1.927350e-02 2.023590e+00 
3.092046e+00 3.798934e-02 3.237458e+00 
3.857691e+00 7.394098e-02 5.179475e+00 
4.773937e+00 1.406331e-01 8.286428e+00 
5.834842e+00 2.582343e-01 1.325711e+01 
7.018963e+00 4.535216e-01 2.120951e+01 
8.262597e+00 7.499620e-01 3.393222e+01 
9.445135e+00 1.143689e+00 5.428675e+01 
1.044920e+01 1.596353e+00 8.685114e+01 
1.116604e+01 2.033256e+00 1.389495e+02 
1.155103e+01 2.383235e+00 2.222996e+02 
1.162314e+01 2.607595e+00 3.556480e+02 
1.144032e+01 2.702814e+00 5.689866e+02 
1.109287e+01 2.697140e+00 9.102982e+02 
1.066049e+01 2.622560e+00 1.456348e+03 
1.021357e+01 2.510718e+00 2.329952e+03 
9.808437e+00 2.387909e+00 3.727594e+03 
9.474469e+00 2.269811e+00 5.963623e+03 
9.236427e+00 2.170389e+00 9.540955e+03 
9.097142e+00 2.095994e+00 1.526418e+04 
9.052650e+00 2.050779e+00 2.442053e+04 
9.078159e+00 2.031743e+00 3.906940e+04 
9.144765e+00 2.033116e+00 6.250552e+04 
9.230565e+00 2.049176e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-342.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.350371e-03 1.966503e-10 1.000000e-05 
6.835750e-03 4.101111e-10 1.599859e-05 
8.806836e-03 8.770063e-10 2.559548e-05 
1.096709e-02 1.693626e-09 4.094915e-05 
1.404475e-02 3.557008e-09 6.551286e-05 
1.760586e-02 7.006718e-09 1.048113e-04 
2.241335e-02 1.445650e-08 1.676833e-04 
2.858827e-02 2.999901e-08 2.682696e-04 
3.610228e-02 6.041533e-08 4.291934e-04 
4.579648e-02 1.233217e-07 6.866488e-04 
5.819169e-02 2.530034e-07 1.098541e-03 
7.335499e-02 5.067957e-07 1.757511e-03 
9.226029e-02 1.008298e-06 2.811769e-03 
1.173345e-01 2.074067e-06 4.498433e-03 
1.487296e-01 4.224142e-06 7.196857e-03 
1.877292e-01 8.494625e-06 1.151395e-02 
2.379657e-01 1.730198e-05 1.842070e-02 
3.001975e-01 3.473597e-05 2.947052e-02 
3.800071e-01 7.045998e-05 4.714866e-02 
4.799012e-01 1.419181e-04 7.543120e-02 
6.074780e-01 2.878705e-04 1.206793e-01 
7.688054e-01 5.835688e-04 1.930698e-01 
9.716716e-01 1.178314e-03 3.088844e-01 
1.226613e+00 2.370942e-03 4.941713e-01 
1.549823e+00 4.784051e-03 7.906043e-01 
1.952115e+00 9.565527e-03 1.264855e+00 
2.457501e+00 1.910114e-02 2.023590e+00 
3.083316e+00 3.777851e-02 3.237458e+00 
3.846539e+00 7.351532e-02 5.179475e+00 
4.758852e+00 1.397104e-01 8.286428e+00 
5.818026e+00 2.567501e-01 1.325711e+01 
7.003804e+00 4.518674e-01 2.120951e+01 
8.238364e+00 7.455297e-01 3.393222e+01 
9.419654e+00 1.137704e+00 5.428675e+01 
1.042492e+01 1.589682e+00 8.685114e+01 
1.114651e+01 2.027892e+00 1.389495e+02 
1.153585e+01 2.379529e+00 2.222996e+02 
1.160530e+01 2.602148e+00 3.556480e+02 
1.142699e+01 2.699452e+00 5.689866e+02 
1.108092e+01 2.694319e+00 9.102982e+02 
1.064836e+01 2.619624e+00 1.456348e+03 
1.020249e+01 2.508263e+00 2.329952e+03 
9.795627e+00 2.384889e+00 3.727594e+03 
9.461809e+00 2.266972e+00 5.963623e+03 
9.223410e+00 2.167538e+00 9.540955e+03 
9.083812e+00 2.093117e+00 1.526418e+04 
9.035533e+00 2.046745e+00 2.442053e+04 
9.061156e+00 2.027741e+00 3.906940e+04 
9.130143e+00 2.029840e+00 6.250552e+04 
9.217582e+00 2.046398e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-343.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.351575e-03 1.973586e-10 1.000000e-05 
6.759562e-03 3.977102e-10 1.599859e-05 
8.748289e-03 8.621450e-10 2.559548e-05 
1.089319e-02 1.664469e-09 4.094915e-05 
1.399013e-02 3.525952e-09 6.551286e-05 
1.753950e-02 6.948047e-09 1.048113e-04 
2.249332e-02 1.465452e-08 1.676833e-04 
2.835161e-02 2.934568e-08 2.682696e-04 
3.603776e-02 6.026768e-08 4.291934e-04 
4.577761e-02 1.235295e-07 6.866488e-04 
5.745852e-02 2.442726e-07 1.098541e-03 
7.263489e-02 4.934553e-07 1.757511e-03 
9.195928e-02 1.001380e-06 2.811769e-03 
1.172362e-01 2.074909e-06 4.498433e-03 
1.478256e-01 4.159719e-06 7.196857e-03 
1.870010e-01 8.420712e-06 1.151395e-02 
2.374673e-01 1.724376e-05 1.842070e-02 
2.991760e-01 3.448314e-05 2.947052e-02 
3.800663e-01 7.069902e-05 4.714866e-02 
4.795198e-01 1.419939e-04 7.543120e-02 
6.064536e-01 2.872539e-04 1.206793e-01 
7.677914e-01 5.829613e-04 1.930698e-01 
9.701520e-01 1.176220e-03 3.088844e-01 
1.224094e+00 2.363249e-03 4.941713e-01 
1.544051e+00 4.744624e-03 7.906043e-01 
1.949993e+00 9.562140e-03 1.264855e+00 
2.449387e+00 1.896779e-02 2.023590e+00 
3.071602e+00 3.745877e-02 3.237458e+00 
3.834902e+00 7.306216e-02 5.179475e+00 
4.746649e+00 1.390392e-01 8.286428e+00 
5.805027e+00 2.557627e-01 1.325711e+01 
6.989155e+00 4.503060e-01 2.120951e+01 
8.222957e+00 7.434029e-01 3.393222e+01 
9.400048e+00 1.133723e+00 5.428675e+01 
1.040764e+01 1.585930e+00 8.685114e+01 
1.112917e+01 2.023562e+00 1.389495e+02 
1.151655e+01 2.373696e+00 2.222996e+02 
1.159112e+01 2.598583e+00 3.556480e+02 
1.141069e+01 2.694579e+00 5.689866e+02 
1.106625e+01 2.690196e+00 9.102982e+02 
1.063614e+01 2.616638e+00 1.456348e+03 
1.019237e+01 2.506184e+00 2.329952e+03 
9.784858e+00 2.382615e+00 3.727594e+03 
9.449866e+00 2.264374e+00 5.963623e+03 
9.212518e+00 2.165377e+00 9.540955e+03 
9.073392e+00 2.091159e+00 1.526418e+04 
9.024804e+00 2.044716e+00 2.442053e+04 
9.047150e+00 2.024681e+00 3.906940e+04 
9.115224e+00 2.026464e+00 6.250552e+04 
9.204020e+00 2.043424e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-344.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.519796e-03 2.171923e-10 1.000000e-05 
6.881672e-03 4.208791e-10 1.599859e-05 
8.763869e-03 8.692865e-10 2.559548e-05 
1.083758e-02 1.643890e-09 4.094915e-05 
1.382626e-02 3.413420e-09 6.551286e-05 
1.766365e-02 7.117319e-09 1.048113e-04 
2.238381e-02 1.448363e-08 1.676833e-04 
2.856247e-02 3.009282e-08 2.682696e-04 
3.556659e-02 5.810348e-08 4.291934e-04 
4.533645e-02 1.203423e-07 6.866488e-04 
5.723022e-02 2.420763e-07 1.098541e-03 
7.243146e-02 4.907475e-07 1.757511e-03 
9.231748e-02 1.016082e-06 2.811769e-03 
1.163897e-01 2.036206e-06 4.498433e-03 
1.472730e-01 4.125237e-06 7.196857e-03 
1.862129e-01 8.338932e-06 1.151395e-02 
2.358702e-01 1.694744e-05 1.842070e-02 
2.996543e-01 3.474979e-05 2.947052e-02 
3.775858e-01 6.952591e-05 4.714866e-02 
4.787752e-01 1.417454e-04 7.543120e-02 
6.044962e-01 2.853107e-04 1.206793e-01 
7.661036e-01 5.808129e-04 1.930698e-01 
9.655271e-01 1.162860e-03 3.088844e-01 
1.221427e+00 2.354673e-03 4.941713e-01 
1.541968e+00 4.739194e-03 7.906043e-01 
1.943788e+00 9.498721e-03 1.264855e+00 
2.444984e+00 1.892042e-02 2.023590e+00 
3.062828e+00 3.724657e-02 3.237458e+00 
3.823515e+00 7.262330e-02 5.179475e+00 
4.732089e+00 1.381628e-01 8.286428e+00 
5.792513e+00 2.548362e-01 1.325711e+01 
6.968004e+00 4.475166e-01 2.120951e+01 
8.202813e+00 7.400339e-01 3.393222e+01 
9.380631e+00 1.129799e+00 5.428675e+01 
1.038526e+01 1.580031e+00 8.685114e+01 
1.110828e+01 2.017521e+00 1.389495e+02 
1.149823e+01 2.368350e+00 2.222996e+02 
1.157122e+01 2.592037e+00 3.556480e+02 
1.139656e+01 2.690792e+00 5.689866e+02 
1.105387e+01 2.687146e+00 9.102982e+02 
1.062144e+01 2.612557e+00 1.456348e+03 
1.017961e+01 2.503037e+00 2.329952e+03 
9.772000e+00 2.379561e+00 3.727594e+03 
9.440498e+00 2.262657e+00 5.963623e+03 
9.199130e+00 2.162391e+00 9.540955e+03 
9.059700e+00 2.088154e+00 1.526418e+04 
9.013733e+00 2.042574e+00 2.442053e+04 
9.032723e+00 2.021483e+00 3.906940e+04 
9.104949e+00 2.024573e+00 6.250552e+04 
9.187130e+00 2.039355e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-345.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.332814e-03 1.964288e-10 1.000000e-05 
6.782443e-03 4.041052e-10 1.599859e-05 
8.785876e-03 8.783976e-10 2.559548e-05 
1.090830e-02 1.681154e-09 4.094915e-05 
1.390862e-02 3.484879e-09 6.551286e-05 
1.748278e-02 6.920973e-09 1.048113e-04 
2.251401e-02 1.478068e-08 1.676833e-04 
2.814073e-02 2.886305e-08 2.682696e-04 
3.560682e-02 5.847036e-08 4.291934e-04 
4.532361e-02 1.205896e-07 6.866488e-04 
5.712987e-02 2.415050e-07 1.098541e-03 
7.268181e-02 4.972949e-07 1.757511e-03 
9.186896e-02 1.004255e-06 2.811769e-03 
1.157117e-01 2.006645e-06 4.498433e-03 
1.472773e-01 4.137586e-06 7.196857e-03 
1.861169e-01 8.350247e-06 1.151395e-02 
2.356149e-01 1.694156e-05 1.842070e-02 
2.974764e-01 3.409641e-05 2.947052e-02 
3.778718e-01 6.988655e-05 4.714866e-02 
4.770296e-01 1.406082e-04 7.543120e-02 
6.040206e-01 2.854649e-04 1.206793e-01 
7.620039e-01 5.732005e-04 1.930698e-01 
9.626041e-01 1.155679e-03 3.088844e-01 
1.217635e+00 2.339586e-03 4.941713e-01 
1.535711e+00 4.695344e-03 7.906043e-01 
1.936854e+00 9.424749e-03 1.264855e+00 
2.436705e+00 1.878324e-02 2.023590e+00 
3.056972e+00 3.714017e-02 3.237458e+00 
3.813712e+00 7.227410e-02 5.179475e+00 
4.719742e+00 1.374784e-01 8.286428e+00 
5.776787e+00 2.534909e-01 1.325711e+01 
6.949305e+00 4.451890e-01 2.120951e+01 
8.178114e+00 7.354772e-01 3.393222e+01 
9.358326e+00 1.124884e+00 5.428675e+01 
1.036710e+01 1.575889e+00 8.685114e+01 
1.108596e+01 2.010781e+00 1.389495e+02 
1.148173e+01 2.363923e+00 2.222996e+02 
1.155786e+01 2.588872e+00 3.556480e+02 
1.138100e+01 2.686268e+00 5.689866e+02 
1.103955e+01 2.683166e+00 9.102982e+02 
1.061114e+01 2.610388e+00 1.456348e+03 
1.016531e+01 2.499264e+00 2.329952e+03 
9.761386e+00 2.377329e+00 3.727594e+03 
9.426469e+00 2.259324e+00 5.963623e+03 
9.189469e+00 2.160621e+00 9.540955e+03 
9.047316e+00 2.085559e+00 1.526418e+04 
8.996661e+00 2.038537e+00 2.442053e+04 
9.023437e+00 2.019905e+00 3.906940e+04 
9.089613e+00 2.021050e+00 6.250552e+04 
9.175447e+00 2.036983e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-346.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.342928e-03 1.981212e-10 1.000000e-05 
6.796288e-03 4.077635e-10 1.599859e-05 
8.496085e-03 7.966171e-10 2.559548e-05 
1.081939e-02 1.645133e-09 4.094915e-05 
1.385914e-02 3.457818e-09 6.551286e-05 
1.758157e-02 7.059368e-09 1.048113e-04 
2.232935e-02 1.446177e-08 1.676833e-04 
2.831428e-02 2.948557e-08 2.682696e-04 
3.586120e-02 5.990564e-08 4.291934e-04 
4.488936e-02 1.174961e-07 6.866488e-04 
5.725561e-02 2.438078e-07 1.098541e-03 
7.244481e-02 4.938735e-07 1.757511e-03 
9.193139e-02 1.009220e-06 2.811769e-03 
1.161854e-01 2.037278e-06 4.498433e-03 
1.462595e-01 4.064143e-06 7.196857e-03 
1.856852e-01 8.316318e-06 1.151395e-02 
2.349263e-01 1.684215e-05 1.842070e-02 
2.976519e-01 3.425581e-05 2.947052e-02 
3.755096e-01 6.878286e-05 4.714866e-02 
4.757848e-01 1.399147e-04 7.543120e-02 
6.006097e-01 2.814698e-04 1.206793e-01 
7.598975e-01 5.701074e-04 1.930698e-01 
9.604613e-01 1.151304e-03 3.088844e-01 
1.215504e+00 2.334063e-03 4.941713e-01 
1.531521e+00 4.670499e-03 7.906043e-01 
1.934049e+00 9.410949e-03 1.264855e+00 
2.429967e+00 1.868172e-02 2.023590e+00 
3.045256e+00 3.682124e-02 3.237458e+00 
3.799126e+00 7.165520e-02 5.179475e+00 
4.705818e+00 1.366573e-01 8.286428e+00 
5.762135e+00 2.522841e-01 1.325711e+01 
6.932163e+00 4.431521e-01 2.120951e+01 
8.162238e+00 7.332123e-01 3.393222e+01 
9.343536e+00 1.122520e+00 5.428675e+01 
1.034414e+01 1.569729e+00 8.685114e+01 
1.106840e+01 2.006303e+00 1.389495e+02 
1.145989e+01 2.356744e+00 2.222996e+02 
1.154009e+01 2.583402e+00 3.556480e+02 
1.136529e+01 2.681652e+00 5.689866e+02 
1.102428e+01 2.678723e+00 9.102982e+02 
1.059886e+01 2.607347e+00 1.456348e+03 
1.015606e+01 2.497512e+00 2.329952e+03 
9.747223e+00 2.373775e+00 3.727594e+03 
9.413369e+00 2.256303e+00 5.963623e+03 
9.176349e+00 2.157709e+00 9.540955e+03 
9.036155e+00 2.083347e+00 1.526418e+04 
8.984264e+00 2.035965e+00 2.442053e+04 
9.006462e+00 2.015889e+00 3.906940e+04 
9.077941e+00 2.018699e+00 6.250552e+04 
9.158859e+00 2.033001e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-347.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.351608e-03 1.996637e-10 1.000000e-05 
6.822799e-03 4.137464e-10 1.599859e-05 
8.496465e-03 7.990265e-10 2.559548e-05 
1.092574e-02 1.699022e-09 4.094915e-05 
1.363710e-02 3.303788e-09 6.551286e-05 
1.751361e-02 6.997996e-09 1.048113e-04 
2.229431e-02 1.443539e-08 1.676833e-04 
2.821641e-02 2.926523e-08 2.682696e-04 
3.579015e-02 5.972236e-08 4.291934e-04 
4.532833e-02 1.213266e-07 6.866488e-04 
5.688507e-02 2.397959e-07 1.098541e-03 
7.231650e-02 4.926739e-07 1.757511e-03 
9.114784e-02 9.864770e-07 2.811769e-03 
1.159695e-01 2.031797e-06 4.498433e-03 
1.456890e-01 4.028381e-06 7.196857e-03 
1.848056e-01 8.222377e-06 1.151395e-02 
2.345176e-01 1.680281e-05 1.842070e-02 
2.968618e-01 3.408194e-05 2.947052e-02 
3.746495e-01 6.850875e-05 4.714866e-02 
4.746476e-01 1.393152e-04 7.543120e-02 
6.003316e-01 2.818909e-04 1.206793e-01 
7.594775e-01 5.708063e-04 1.930698e-01 
9.579714e-01 1.145674e-03 3.088844e-01 
1.211295e+00 2.316571e-03 4.941713e-01 
1.529291e+00 4.663542e-03 7.906043e-01 
1.927542e+00 9.343188e-03 1.264855e+00 
2.421277e+00 1.853539e-02 2.023590e+00 
3.039986e+00 3.673542e-02 3.237458e+00 
3.788956e+00 7.128542e-02 5.179475e+00 
4.693760e+00 1.359971e-01 8.286428e+00 
5.746755e+00 2.509825e-01 1.325711e+01 
6.915234e+00 4.411532e-01 2.120951e+01 
8.144111e+00 7.303578e-01 3.393222e+01 
9.322921e+00 1.118165e+00 5.428675e+01 
1.032476e+01 1.565057e+00 8.685114e+01 
1.105049e+01 2.001646e+00 1.389495e+02 
1.144252e+01 2.351842e+00 2.222996e+02 
1.152188e+01 2.577690e+00 3.556480e+02 
1.135252e+01 2.678509e+00 5.689866e+02 
1.100963e+01 2.674560e+00 9.102982e+02 
1.058633e+01 2.604182e+00 1.456348e+03 
1.014140e+01 2.493572e+00 2.329952e+03 
9.734340e+00 2.370686e+00 3.727594e+03 
9.404162e+00 2.254622e+00 5.963623e+03 
9.162349e+00 2.154502e+00 9.540955e+03 
9.020848e+00 2.079809e+00 1.526418e+04 
8.970951e+00 2.033099e+00 2.442053e+04 
8.994675e+00 2.013508e+00 3.906940e+04 
9.063997e+00 2.015611e+00 6.250552e+04 
9.146248e+00 2.030314e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-348.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.389359e-03 2.045066e-10 1.000000e-05 
6.861843e-03 4.221030e-10 1.599859e-05 
8.560609e-03 8.196154e-10 2.559548e-05 
1.098977e-02 1.734051e-09 4.094915e-05 
1.385235e-02 3.472694e-09 6.551286e-05 
1.750399e-02 7.006601e-09 1.048113e-04 
2.228137e-02 1.445179e-08 1.676833e-04 
2.777509e-02 2.799384e-08 2.682696e-04 
3.559964e-02 5.894311e-08 4.291934e-04 
4.455756e-02 1.155741e-07 6.866488e-04 
5.694311e-02 2.412239e-07 1.098541e-03 
7.212853e-02 4.902507e-07 1.757511e-03 
9.090165e-02 9.813251e-07 2.811769e-03 
1.147237e-01 1.972688e-06 4.498433e-03 
1.462075e-01 4.083272e-06 7.196857e-03 
1.849918e-01 8.271023e-06 1.151395e-02 
2.341200e-01 1.676568e-05 1.842070e-02 
2.948271e-01 3.348215e-05 2.947052e-02 
3.743069e-01 6.851783e-05 4.714866e-02 
4.715739e-01 1.370200e-04 7.543120e-02 
5.974716e-01 2.786823e-04 1.206793e-01 
7.547490e-01 5.618263e-04 1.930698e-01 
9.544786e-01 1.136453e-03 3.088844e-01 
1.207179e+00 2.299645e-03 4.941713e-01 
1.524073e+00 4.629267e-03 7.906043e-01 
1.921686e+00 9.284942e-03 1.264855e+00 
2.414867e+00 1.844142e-02 2.023590e+00 
3.028060e+00 3.640946e-02 3.237458e+00 
3.779320e+00 7.094527e-02 5.179475e+00 
4.681534e+00 1.353220e-01 8.286428e+00 
5.728552e+00 2.493169e-01 1.325711e+01 
6.896880e+00 4.388866e-01 2.120951e+01 
8.120298e+00 7.260281e-01 3.393222e+01 
9.298854e+00 1.112635e+00 5.428675e+01 
1.030098e+01 1.558539e+00 8.685114e+01 
1.103123e+01 1.996332e+00 1.389495e+02 
1.142505e+01 2.346872e+00 2.222996e+02 
1.150911e+01 2.574786e+00 3.556480e+02 
1.133872e+01 2.674833e+00 5.689866e+02 
1.099930e+01 2.672438e+00 9.102982e+02 
1.057153e+01 2.600015e+00 1.456348e+03 
1.012828e+01 2.490244e+00 2.329952e+03 
9.723842e+00 2.368473e+00 3.727594e+03 
9.390980e+00 2.251559e+00 5.963623e+03 
9.150696e+00 2.152058e+00 9.540955e+03 
9.011359e+00 2.078117e+00 1.526418e+04 
8.958558e+00 2.030517e+00 2.442053e+04 
8.982723e+00 2.011069e+00 3.906940e+04 
9.046998e+00 2.011537e+00 6.250552e+04 
9.135414e+00 2.028202e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-349.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.298546e-03 1.949003e-10 1.000000e-05 
6.636361e-03 3.829414e-10 1.599859e-05 
8.502850e-03 8.054450e-10 2.559548e-05 
1.091316e-02 1.702919e-09 4.094915e-05 
1.358968e-02 3.288287e-09 6.551286e-05 
1.748191e-02 7.000181e-09 1.048113e-04 
2.209710e-02 1.413671e-08 1.676833e-04 
2.809237e-02 2.904741e-08 2.682696e-04 
3.547780e-02 5.850763e-08 4.291934e-04 
4.444990e-02 1.150681e-07 6.866488e-04 
5.699478e-02 2.425761e-07 1.098541e-03 
7.148344e-02 4.785856e-07 1.757511e-03 
9.090840e-02 9.843641e-07 2.811769e-03 
1.150022e-01 1.992799e-06 4.498433e-03 
1.457550e-01 4.057110e-06 7.196857e-03 
1.842412e-01 8.194232e-06 1.151395e-02 
2.333503e-01 1.664856e-05 1.842070e-02 
2.941502e-01 3.334762e-05 2.947052e-02 
3.716985e-01 6.728819e-05 4.714866e-02 
4.721467e-01 1.379149e-04 7.543120e-02 
5.955602e-01 2.768093e-04 1.206793e-01 
7.539374e-01 5.616240e-04 1.930698e-01 
9.513437e-01 1.128525e-03 3.088844e-01 
1.202082e+00 2.277164e-03 4.941713e-01 
1.520714e+00 4.611921e-03 7.906043e-01 
1.913511e+00 9.193313e-03 1.264855e+00 
2.411590e+00 1.841891e-02 2.023590e+00 
3.023624e+00 3.635295e-02 3.237458e+00 
3.769252e+00 7.058070e-02 5.179475e+00 
4.670660e+00 1.347623e-01 8.286428e+00 
5.715155e+00 2.482697e-01 1.325711e+01 
6.882165e+00 4.372965e-01 2.120951e+01 
8.104470e+00 7.237606e-01 3.393222e+01 
9.280236e+00 1.108947e+00 5.428675e+01 
1.028524e+01 1.555359e+00 8.685114e+01 
1.101237e+01 1.991194e+00 1.389495e+02 
1.140556e+01 2.340857e+00 2.222996e+02 
1.149278e+01 2.570024e+00 3.556480e+02 
1.132354e+01 2.670446e+00 5.689866e+02 
1.098514e+01 2.668482e+00 9.102982e+02 
1.056185e+01 2.598082e+00 1.456348e+03 
1.011769e+01 2.487926e+00 2.329952e+03 
9.714175e+00 2.366561e+00 3.727594e+03 
9.379457e+00 2.249063e+00 5.963623e+03 
9.140446e+00 2.150069e+00 9.540955e+03 
8.999734e+00 2.075740e+00 1.526418e+04 
8.947988e+00 2.028503e+00 2.442053e+04 
8.969059e+00 2.008083e+00 3.906940e+04 
9.037292e+00 2.009799e+00 6.250552e+04 
9.119404e+00 2.024391e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-35.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.297320e-02 1.953231e-08 1.000000e-05 
6.826810e-02 4.180599e-08 1.599859e-05 
8.666105e-02 8.551788e-08 2.559548e-05 
1.095388e-01 1.726986e-07 4.094915e-05 
1.379245e-01 3.447542e-07 6.551286e-05 
1.738542e-01 6.904639e-07 1.048113e-04 
2.206162e-01 1.410905e-06 1.676833e-04 
2.803834e-01 2.896298e-06 2.682696e-04 
3.544874e-01 5.853151e-06 4.291934e-04 
4.460240e-01 1.165905e-05 6.866488e-04 
5.676259e-01 2.403130e-05 1.098541e-03 
7.156984e-01 4.817081e-05 1.757511e-03 
9.093218e-01 9.879885e-05 2.811769e-03 
1.147772e+00 1.986895e-04 4.498433e-03 
1.449445e+00 4.001537e-04 7.196857e-03 
1.836976e+00 8.146175e-04 1.151395e-02 
2.320879e+00 1.642993e-03 1.842070e-02 
2.934619e+00 3.321915e-03 2.947052e-02 
3.705061e+00 6.686648e-03 4.714866e-02 
4.684515e+00 1.351936e-02 7.543120e-02 
5.900115e+00 2.702534e-02 1.206793e-01 
7.422708e+00 5.385652e-02 1.930698e-01 
9.324853e+00 1.069168e-01 3.088844e-01 
1.162354e+01 2.075191e-01 4.941713e-01 
1.440625e+01 3.964131e-01 7.906043e-01 
1.767976e+01 7.365434e-01 1.264855e+00 
2.132902e+01 1.303986e+00 2.023590e+00 
2.517644e+01 2.172287e+00 3.237458e+00 
2.893557e+01 3.362390e+00 5.179475e+00 
3.217807e+01 4.758873e+00 8.286428e+00 
3.456488e+01 6.144100e+00 1.325711e+01 
3.593364e+01 7.292241e+00 2.120951e+01 
3.629499e+01 8.053660e+00 3.393222e+01 
3.584513e+01 8.416731e+00 5.428675e+01 
3.481276e+01 8.436296e+00 8.685114e+01 
3.349768e+01 8.234171e+00 1.389495e+02 
3.210020e+01 7.898375e+00 2.222996e+02 
3.080239e+01 7.514312e+00 3.556480e+02 
2.971258e+01 7.137718e+00 5.689866e+02 
2.892946e+01 6.819432e+00 9.102982e+02 
2.843706e+01 6.570799e+00 1.456348e+03 
2.826386e+01 6.418152e+00 2.329952e+03 
2.830728e+01 6.344479e+00 3.727594e+03 
2.850373e+01 6.341113e+00 5.963623e+03 
2.876292e+01 6.384312e+00 9.540955e+03 
2.902061e+01 6.451889e+00 1.526418e+04 
2.923072e+01 6.522849e+00 2.442053e+04 
2.936713e+01 6.580916e+00 3.906940e+04 
2.943302e+01 6.620222e+00 6.250552e+04 
2.944920e+01 6.642759e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-350.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.417063e-03 2.088703e-10 1.000000e-05 
6.828760e-03 4.184182e-10 1.599859e-05 
8.528486e-03 8.150811e-10 2.559548e-05 
1.071298e-02 1.615534e-09 4.094915e-05 
1.367028e-02 3.356734e-09 6.551286e-05 
1.753976e-02 7.090161e-09 1.048113e-04 
2.194425e-02 1.388504e-08 1.676833e-04 
2.796640e-02 2.874053e-08 2.682696e-04 
3.539042e-02 5.824283e-08 4.291934e-04 
4.483694e-02 1.184386e-07 6.866488e-04 
5.653322e-02 2.374087e-07 1.098541e-03 
7.109704e-02 4.722158e-07 1.757511e-03 
9.027553e-02 9.667108e-07 2.811769e-03 
1.145264e-01 1.973803e-06 4.498433e-03 
1.453355e-01 4.033698e-06 7.196857e-03 
1.832758e-01 8.089207e-06 1.151395e-02 
2.324502e-01 1.650380e-05 1.842070e-02 
2.928871e-01 3.301419e-05 2.947052e-02 
3.708383e-01 6.701356e-05 4.714866e-02 
4.694331e-01 1.359391e-04 7.543120e-02 
5.954859e-01 2.774980e-04 1.206793e-01 
7.526016e-01 5.602440e-04 1.930698e-01 
9.515813e-01 1.132602e-03 3.088844e-01 
1.200670e+00 2.275644e-03 4.941713e-01 
1.514251e+00 4.566418e-03 7.906043e-01 
1.909280e+00 9.158573e-03 1.264855e+00 
2.403257e+00 1.828082e-02 2.023590e+00 
3.014237e+00 3.611835e-02 3.237458e+00 
3.758292e+00 7.016633e-02 5.179475e+00 
4.654001e+00 1.337073e-01 8.286428e+00 
5.696048e+00 2.464898e-01 1.325711e+01 
6.861375e+00 4.345747e-01 2.120951e+01 
8.085539e+00 7.206870e-01 3.393222e+01 
9.260745e+00 1.104956e+00 5.428675e+01 
1.026394e+01 1.549856e+00 8.685114e+01 
1.099046e+01 1.984590e+00 1.389495e+02 
1.139088e+01 2.337287e+00 2.222996e+02 
1.147472e+01 2.564345e+00 3.556480e+02 
1.130681e+01 2.665264e+00 5.689866e+02 
1.097280e+01 2.665381e+00 9.102982e+02 
1.054582e+01 2.593351e+00 1.456348e+03 
1.010698e+01 2.485548e+00 2.329952e+03 
9.703108e+00 2.364123e+00 3.727594e+03 
9.369751e+00 2.247188e+00 5.963623e+03 
9.128241e+00 2.147432e+00 9.540955e+03 
8.987019e+00 2.073009e+00 1.526418e+04 
8.934834e+00 2.025670e+00 2.442053e+04 
8.955330e+00 2.005071e+00 3.906940e+04 
9.021841e+00 2.006211e+00 6.250552e+04 
9.106416e+00 2.021563e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-351.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.408953e-03 2.085276e-10 1.000000e-05 
6.775522e-03 4.098757e-10 1.599859e-05 
8.557769e-03 8.258586e-10 2.559548e-05 
1.081697e-02 1.667787e-09 4.094915e-05 
1.371366e-02 3.398479e-09 6.551286e-05 
1.713960e-02 6.634774e-09 1.048113e-04 
2.171879e-02 1.349991e-08 1.676833e-04 
2.752399e-02 2.747630e-08 2.682696e-04 
3.521059e-02 5.752333e-08 4.291934e-04 
4.473269e-02 1.179504e-07 6.866488e-04 
5.613781e-02 2.331261e-07 1.098541e-03 
7.097030e-02 4.710368e-07 1.757511e-03 
8.997809e-02 9.599217e-07 2.811769e-03 
1.140452e-01 1.954598e-06 4.498433e-03 
1.446647e-01 3.989469e-06 7.196857e-03 
1.830672e-01 8.084657e-06 1.151395e-02 
2.320396e-01 1.646339e-05 1.842070e-02 
2.921832e-01 3.287037e-05 2.947052e-02 
3.706935e-01 6.712632e-05 4.714866e-02 
4.685600e-01 1.355681e-04 7.543120e-02 
5.931908e-01 2.750856e-04 1.206793e-01 
7.482367e-01 5.521264e-04 1.930698e-01 
9.476757e-01 1.121910e-03 3.088844e-01 
1.196581e+00 2.258903e-03 4.941713e-01 
1.512066e+00 4.559639e-03 7.906043e-01 
1.903153e+00 9.096578e-03 1.264855e+00 
2.396415e+00 1.817681e-02 2.023590e+00 
3.003062e+00 3.582014e-02 3.237458e+00 
3.746467e+00 6.970399e-02 5.179475e+00 
4.641334e+00 1.329940e-01 8.286428e+00 
5.686663e+00 2.459536e-01 1.325711e+01 
6.850068e+00 4.336117e-01 2.120951e+01 
8.067875e+00 7.179363e-01 3.393222e+01 
9.238223e+00 1.099935e+00 5.428675e+01 
1.024531e+01 1.545456e+00 8.685114e+01 
1.097020e+01 1.978760e+00 1.389495e+02 
1.137295e+01 2.332040e+00 2.222996e+02 
1.146130e+01 2.561063e+00 3.556480e+02 
1.129279e+01 2.661440e+00 5.689866e+02 
1.095925e+01 2.661693e+00 9.102982e+02 
1.053690e+01 2.591729e+00 1.456348e+03 
1.009540e+01 2.482816e+00 2.329952e+03 
9.688231e+00 2.360262e+00 3.727594e+03 
9.356042e+00 2.243921e+00 5.963623e+03 
9.115059e+00 2.144467e+00 9.540955e+03 
8.973983e+00 2.070170e+00 1.526418e+04 
8.919579e+00 2.022170e+00 2.442053e+04 
8.944626e+00 2.003010e+00 3.906940e+04 
9.006589e+00 2.002681e+00 6.250552e+04 
9.091958e+00 2.018248e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-352.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.206438e-03 1.865012e-10 1.000000e-05 
6.716928e-03 4.004715e-10 1.599859e-05 
8.350300e-03 7.694240e-10 2.559548e-05 
1.077434e-02 1.652845e-09 4.094915e-05 
1.361083e-02 3.332067e-09 6.551286e-05 
1.723368e-02 6.763843e-09 1.048113e-04 
2.177612e-02 1.364587e-08 1.676833e-04 
2.742371e-02 2.725452e-08 2.682696e-04 
3.510827e-02 5.718576e-08 4.291934e-04 
4.420986e-02 1.141871e-07 6.866488e-04 
5.634283e-02 2.363611e-07 1.098541e-03 
7.086496e-02 4.702785e-07 1.757511e-03 
9.035157e-02 9.746934e-07 2.811769e-03 
1.142318e-01 1.969802e-06 4.498433e-03 
1.445480e-01 3.991159e-06 7.196857e-03 
1.823624e-01 8.014402e-06 1.151395e-02 
2.300716e-01 1.609378e-05 1.842070e-02 
2.923595e-01 3.302372e-05 2.947052e-02 
3.687481e-01 6.626329e-05 4.714866e-02 
4.668401e-01 1.344628e-04 7.543120e-02 
5.911962e-01 2.730958e-04 1.206793e-01 
7.464879e-01 5.498255e-04 1.930698e-01 
9.436064e-01 1.110676e-03 3.088844e-01 
1.194039e+00 2.250926e-03 4.941713e-01 
1.506007e+00 4.517885e-03 7.906043e-01 
1.901332e+00 9.096218e-03 1.264855e+00 
2.391467e+00 1.811569e-02 2.023590e+00 
2.996519e+00 3.568731e-02 3.237458e+00 
3.739395e+00 6.950527e-02 5.179475e+00 
4.630224e+00 1.324129e-01 8.286428e+00 
5.666787e+00 2.440766e-01 1.325711e+01 
6.832778e+00 4.315360e-01 2.120951e+01 
8.045632e+00 7.140055e-01 3.393222e+01 
9.220721e+00 1.096603e+00 5.428675e+01 
1.022629e+01 1.540878e+00 8.685114e+01 
1.095507e+01 1.975362e+00 1.389495e+02 
1.135343e+01 2.325969e+00 2.222996e+02 
1.144373e+01 2.555611e+00 3.556480e+02 
1.127989e+01 2.658165e+00 5.689866e+02 
1.094488e+01 2.657607e+00 9.102982e+02 
1.052267e+01 2.587772e+00 1.456348e+03 
1.008421e+01 2.480229e+00 2.329952e+03 
9.677299e+00 2.357857e+00 3.727594e+03 
9.343140e+00 2.240926e+00 5.963623e+03 
9.103586e+00 2.142057e+00 9.540955e+03 
8.958857e+00 2.066659e+00 1.526418e+04 
8.908968e+00 2.020126e+00 2.442053e+04 
8.929446e+00 1.999528e+00 3.906940e+04 
8.996996e+00 2.000962e+00 6.250552e+04 
9.080169e+00 2.015800e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-353.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.273166e-03 1.943148e-10 1.000000e-05 
6.775960e-03 4.122913e-10 1.599859e-05 
8.595299e-03 8.415397e-10 2.559548e-05 
1.067722e-02 1.613119e-09 4.094915e-05 
1.352386e-02 3.277887e-09 6.551286e-05 
1.739598e-02 6.976509e-09 1.048113e-04 
2.178475e-02 1.370092e-08 1.676833e-04 
2.759897e-02 2.785930e-08 2.682696e-04 
3.508379e-02 5.722836e-08 4.291934e-04 
4.426970e-02 1.149772e-07 6.866488e-04 
5.587543e-02 2.311825e-07 1.098541e-03 
7.056889e-02 4.657280e-07 1.757511e-03 
8.942531e-02 9.477077e-07 2.811769e-03 
1.137403e-01 1.950009e-06 4.498433e-03 
1.440391e-01 3.960376e-06 7.196857e-03 
1.815114e-01 7.925185e-06 1.151395e-02 
2.307967e-01 1.629257e-05 1.842070e-02 
2.904694e-01 3.247938e-05 2.947052e-02 
3.685542e-01 6.634671e-05 4.714866e-02 
4.653869e-01 1.335894e-04 7.543120e-02 
5.885964e-01 2.702746e-04 1.206793e-01 
7.449622e-01 5.480130e-04 1.930698e-01 
9.415713e-01 1.106638e-03 3.088844e-01 
1.191742e+00 2.244313e-03 4.941713e-01 
1.502987e+00 4.503495e-03 7.906043e-01 
1.895662e+00 9.040669e-03 1.264855e+00 
2.384579e+00 1.801054e-02 2.023590e+00 
2.990537e+00 3.557413e-02 3.237458e+00 
3.730718e+00 6.921701e-02 5.179475e+00 
4.618323e+00 1.317639e-01 8.286428e+00 
5.657006e+00 2.434855e-01 1.325711e+01 
6.815113e+00 4.293899e-01 2.120951e+01 
8.027396e+00 7.111013e-01 3.393222e+01 
9.197789e+00 1.091435e+00 5.428675e+01 
1.020365e+01 1.534796e+00 8.685114e+01 
1.093539e+01 1.969784e+00 1.389495e+02 
1.133957e+01 2.322776e+00 2.222996e+02 
1.142739e+01 2.550783e+00 3.556480e+02 
1.126391e+01 2.653322e+00 5.689866e+02 
1.093156e+01 2.654007e+00 9.102982e+02 
1.051146e+01 2.585126e+00 1.456348e+03 
1.007324e+01 2.477723e+00 2.329952e+03 
9.667648e+00 2.355922e+00 3.727594e+03 
9.332608e+00 2.238746e+00 5.963623e+03 
9.091042e+00 2.139289e+00 9.540955e+03 
8.948241e+00 2.064579e+00 1.526418e+04 
8.897930e+00 2.017942e+00 2.442053e+04 
8.915642e+00 1.996475e+00 3.906940e+04 
8.982724e+00 1.997735e+00 6.250552e+04 
9.067814e+00 2.013161e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-354.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.362183e-03 2.049015e-10 1.000000e-05 
6.570548e-03 3.769858e-10 1.599859e-05 
8.520826e-03 8.221768e-10 2.559548e-05 
1.072595e-02 1.639939e-09 4.094915e-05 
1.346034e-02 3.241069e-09 6.551286e-05 
1.700883e-02 6.539487e-09 1.048113e-04 
2.152424e-02 1.325267e-08 1.676833e-04 
2.764646e-02 2.808271e-08 2.682696e-04 
3.459354e-02 5.501807e-08 4.291934e-04 
4.411798e-02 1.141215e-07 6.866488e-04 
5.616837e-02 2.355029e-07 1.098541e-03 
7.066876e-02 4.690331e-07 1.757511e-03 
8.904457e-02 9.383048e-07 2.811769e-03 
1.135107e-01 1.943716e-06 4.498433e-03 
1.427995e-01 3.869939e-06 7.196857e-03 
1.811868e-01 7.905066e-06 1.151395e-02 
2.288111e-01 1.592066e-05 1.842070e-02 
2.900246e-01 3.242198e-05 2.947052e-02 
3.678939e-01 6.617769e-05 4.714866e-02 
4.653021e-01 1.338945e-04 7.543120e-02 
5.882177e-01 2.705170e-04 1.206793e-01 
7.424009e-01 5.439164e-04 1.930698e-01 
9.406592e-01 1.106548e-03 3.088844e-01 
1.186247e+00 2.219686e-03 4.941713e-01 
1.496410e+00 4.457234e-03 7.906043e-01 
1.887702e+00 8.952568e-03 1.264855e+00 
2.375859e+00 1.786413e-02 2.023590e+00 
2.978093e+00 3.523158e-02 3.237458e+00 
3.716558e+00 6.862587e-02 5.179475e+00 
4.608116e+00 1.312579e-01 8.286428e+00 
5.640340e+00 2.420174e-01 1.325711e+01 
6.794419e+00 4.266850e-01 2.120951e+01 
8.008653e+00 7.080642e-01 3.393222e+01 
9.179827e+00 1.087934e+00 5.428675e+01 
1.018618e+01 1.530842e+00 8.685114e+01 
1.091429e+01 1.963520e+00 1.389495e+02 
1.131850e+01 2.315881e+00 2.222996e+02 
1.141353e+01 2.547233e+00 3.556480e+02 
1.125114e+01 2.650084e+00 5.689866e+02 
1.091898e+01 2.650745e+00 9.102982e+02 
1.049987e+01 2.582304e+00 1.456348e+03 
1.006007e+01 2.474319e+00 2.329952e+03 
9.656529e+00 2.353433e+00 3.727594e+03 
9.321565e+00 2.236381e+00 5.963623e+03 
9.079108e+00 2.136715e+00 9.540955e+03 
8.934954e+00 2.061642e+00 1.526418e+04 
8.883708e+00 2.014750e+00 2.442053e+04 
8.904868e+00 1.994375e+00 3.906940e+04 
8.969082e+00 1.994705e+00 6.250552e+04 
9.054649e+00 2.010252e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-355.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.222119e-03 1.897953e-10 1.000000e-05 
6.624184e-03 3.873847e-10 1.599859e-05 
8.356397e-03 7.776827e-10 2.559548e-05 
1.069857e-02 1.632007e-09 4.094915e-05 
1.369433e-02 3.422693e-09 6.551286e-05 
1.729854e-02 6.898798e-09 1.048113e-04 
2.182003e-02 1.384559e-08 1.676833e-04 
2.734508e-02 2.725104e-08 2.682696e-04 
3.459857e-02 5.519756e-08 4.291934e-04 
4.409113e-02 1.142350e-07 6.866488e-04 
5.603046e-02 2.344328e-07 1.098541e-03 
7.075597e-02 4.721016e-07 1.757511e-03 
8.942372e-02 9.530261e-07 2.811769e-03 
1.130802e-01 1.927111e-06 4.498433e-03 
1.428577e-01 3.885617e-06 7.196857e-03 
1.807987e-01 7.876570e-06 1.151395e-02 
2.289992e-01 1.600503e-05 1.842070e-02 
2.894807e-01 3.233099e-05 2.947052e-02 
3.664808e-01 6.560281e-05 4.714866e-02 
4.635487e-01 1.327606e-04 7.543120e-02 
5.850759e-01 2.669576e-04 1.206793e-01 
7.401144e-01 5.404283e-04 1.930698e-01 
9.369957e-01 1.096759e-03 3.088844e-01 
1.181683e+00 2.200361e-03 4.941713e-01 
1.493508e+00 4.443849e-03 7.906043e-01 
1.883344e+00 8.915767e-03 1.264855e+00 
2.367534e+00 1.772691e-02 2.023590e+00 
2.971128e+00 3.508327e-02 3.237458e+00 
3.706924e+00 6.828466e-02 5.179475e+00 
4.595572e+00 1.305536e-01 8.286428e+00 
5.624439e+00 2.406469e-01 1.325711e+01 
6.777368e+00 4.246512e-01 2.120951e+01 
7.993270e+00 7.058816e-01 3.393222e+01 
9.161929e+00 1.084447e+00 5.428675e+01 
1.016557e+01 1.525579e+00 8.685114e+01 
1.089543e+01 1.958307e+00 1.389495e+02 
1.130461e+01 2.312644e+00 2.222996e+02 
1.139491e+01 2.541190e+00 3.556480e+02 
1.123417e+01 2.644717e+00 5.689866e+02 
1.090717e+01 2.647841e+00 9.102982e+02 
1.048641e+01 2.578650e+00 1.456348e+03 
1.004692e+01 2.470915e+00 2.329952e+03 
9.645148e+00 2.350839e+00 3.727594e+03 
9.312331e+00 2.234637e+00 5.963623e+03 
9.066851e+00 2.134029e+00 9.540955e+03 
8.925085e+00 2.059789e+00 1.526418e+04 
8.873459e+00 2.012803e+00 2.442053e+04 
8.891059e+00 1.991310e+00 3.906940e+04 
8.955745e+00 1.991767e+00 6.250552e+04 
9.040362e+00 2.006970e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-356.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.181569e-03 1.859305e-10 1.000000e-05 
6.645795e-03 3.922904e-10 1.599859e-05 
8.280401e-03 7.587890e-10 2.559548e-05 
1.047458e-02 1.535947e-09 4.094915e-05 
1.361306e-02 3.371585e-09 6.551286e-05 
1.713320e-02 6.721747e-09 1.048113e-04 
2.168227e-02 1.362327e-08 1.676833e-04 
2.730693e-02 2.721357e-08 2.682696e-04 
3.473628e-02 5.601662e-08 4.291934e-04 
4.412991e-02 1.148593e-07 6.866488e-04 
5.573931e-02 2.314473e-07 1.098541e-03 
7.066217e-02 4.715511e-07 1.757511e-03 
8.884785e-02 9.373658e-07 2.811769e-03 
1.126884e-01 1.912524e-06 4.498433e-03 
1.424951e-01 3.866968e-06 7.196857e-03 
1.806306e-01 7.876738e-06 1.151395e-02 
2.287797e-01 1.600399e-05 1.842070e-02 
2.887599e-01 3.218046e-05 2.947052e-02 
3.661626e-01 6.561638e-05 4.714866e-02 
4.625973e-01 1.323164e-04 7.543120e-02 
5.841391e-01 2.664254e-04 1.206793e-01 
7.401666e-01 5.420639e-04 1.930698e-01 
9.329775e-01 1.085760e-03 3.088844e-01 
1.179051e+00 2.191840e-03 4.941713e-01 
1.489525e+00 4.420792e-03 7.906043e-01 
1.876656e+00 8.845961e-03 1.264855e+00 
2.364194e+00 1.770144e-02 2.023590e+00 
2.964499e+00 3.494656e-02 3.237458e+00 
3.695959e+00 6.787033e-02 5.179475e+00 
4.577888e+00 1.294167e-01 8.286428e+00 
5.607823e+00 2.391866e-01 1.325711e+01 
6.760842e+00 4.227125e-01 2.120951e+01 
7.976358e+00 7.033039e-01 3.393222e+01 
9.143528e+00 1.080785e+00 5.428675e+01 
1.014730e+01 1.521278e+00 8.685114e+01 
1.087793e+01 1.953728e+00 1.389495e+02 
1.128284e+01 2.305368e+00 2.222996e+02 
1.137960e+01 2.536862e+00 3.556480e+02 
1.122128e+01 2.641397e+00 5.689866e+02 
1.089162e+01 2.643144e+00 9.102982e+02 
1.047507e+01 2.575919e+00 1.456348e+03 
1.003625e+01 2.468503e+00 2.329952e+03 
9.634578e+00 2.348540e+00 3.727594e+03 
9.300068e+00 2.231836e+00 5.963623e+03 
9.054979e+00 2.131463e+00 9.540955e+03 
8.911334e+00 2.056693e+00 1.526418e+04 
8.856813e+00 2.008837e+00 2.442053e+04 
8.876353e+00 1.987956e+00 3.906940e+04 
8.942846e+00 1.988965e+00 6.250552e+04 
9.025439e+00 2.003475e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-357.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.267047e-03 1.958334e-10 1.000000e-05 
6.558287e-03 3.780562e-10 1.599859e-05 
8.375442e-03 7.874233e-10 2.559548e-05 
1.073825e-02 1.659530e-09 4.094915e-05 
1.361734e-02 3.384245e-09 6.551286e-05 
1.707402e-02 6.671023e-09 1.048113e-04 
2.143513e-02 1.319968e-08 1.676833e-04 
2.731121e-02 2.730286e-08 2.682696e-04 
3.435308e-02 5.433536e-08 4.291934e-04 
4.354273e-02 1.106452e-07 6.866488e-04 
5.553436e-02 2.295467e-07 1.098541e-03 
7.048902e-02 4.694079e-07 1.757511e-03 
8.835884e-02 9.245631e-07 2.811769e-03 
1.124027e-01 1.903343e-06 4.498433e-03 
1.426940e-01 3.894088e-06 7.196857e-03 
1.801935e-01 7.841666e-06 1.151395e-02 
2.274228e-01 1.576509e-05 1.842070e-02 
2.876519e-01 3.190081e-05 2.947052e-02 
3.652078e-01 6.528725e-05 4.714866e-02 
4.616739e-01 1.318950e-04 7.543120e-02 
5.832972e-01 2.660201e-04 1.206793e-01 
7.370351e-01 5.367166e-04 1.930698e-01 
9.305804e-01 1.080437e-03 3.088844e-01 
1.177622e+00 2.190006e-03 4.941713e-01 
1.485804e+00 4.400055e-03 7.906043e-01 
1.871916e+00 8.803709e-03 1.264855e+00 
2.357269e+00 1.759553e-02 2.023590e+00 
2.953800e+00 3.466666e-02 3.237458e+00 
3.690993e+00 6.778433e-02 5.179475e+00 
4.568433e+00 1.289724e-01 8.286428e+00 
5.599113e+00 2.387225e-01 1.325711e+01 
6.748495e+00 4.215371e-01 2.120951e+01 
7.955080e+00 6.996099e-01 3.393222e+01 
9.123298e+00 1.076503e+00 5.428675e+01 
1.012700e+01 1.516126e+00 8.685114e+01 
1.086003e+01 1.948950e+00 1.389495e+02 
1.126776e+01 2.301492e+00 2.222996e+02 
1.136347e+01 2.532086e+00 3.556480e+02 
1.120639e+01 2.637052e+00 5.689866e+02 
1.087879e+01 2.639732e+00 9.102982e+02 
1.046126e+01 2.572091e+00 1.456348e+03 
1.002679e+01 2.466576e+00 2.329952e+03 
9.622752e+00 2.345766e+00 3.727594e+03 
9.289413e+00 2.229586e+00 5.963623e+03 
9.047100e+00 2.130205e+00 9.540955e+03 
8.900354e+00 2.054473e+00 1.526418e+04 
8.848999e+00 2.007646e+00 2.442053e+04 
8.865660e+00 1.985865e+00 3.906940e+04 
8.928492e+00 1.985690e+00 6.250552e+04 
9.010620e+00 2.000008e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-358.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.223654e-03 1.915681e-10 1.000000e-05 
6.681176e-03 4.008286e-10 1.599859e-05 
8.442044e-03 8.086166e-10 2.559548e-05 
1.063337e-02 1.615895e-09 4.094915e-05 
1.339564e-02 3.230651e-09 6.551286e-05 
1.706723e-02 6.681733e-09 1.048113e-04 
2.166388e-02 1.366498e-08 1.676833e-04 
2.718325e-02 2.699630e-08 2.682696e-04 
3.473454e-02 5.632287e-08 4.291934e-04 
4.331555e-02 1.092274e-07 6.866488e-04 
5.515091e-02 2.254543e-07 1.098541e-03 
6.977891e-02 4.566393e-07 1.757511e-03 
8.852877e-02 9.325125e-07 2.811769e-03 
1.116398e-01 1.870079e-06 4.498433e-03 
1.414753e-01 3.805792e-06 7.196857e-03 
1.797665e-01 7.807865e-06 1.151395e-02 
2.270772e-01 1.573729e-05 1.842070e-02 
2.864517e-01 3.159140e-05 2.947052e-02 
3.623019e-01 6.391976e-05 4.714866e-02 
4.589439e-01 1.299320e-04 7.543120e-02 
5.810132e-01 2.636437e-04 1.206793e-01 
7.345548e-01 5.328043e-04 1.930698e-01 
9.299545e-01 1.081276e-03 3.088844e-01 
1.172951e+00 2.170114e-03 4.941713e-01 
1.481303e+00 4.372395e-03 7.906043e-01 
1.868396e+00 8.778600e-03 1.264855e+00 
2.349910e+00 1.748002e-02 2.023590e+00 
2.945369e+00 3.446663e-02 3.237458e+00 
3.680129e+00 6.737497e-02 5.179475e+00 
4.555505e+00 1.282362e-01 8.286428e+00 
5.582158e+00 2.372183e-01 1.325711e+01 
6.729800e+00 4.191977e-01 2.120951e+01 
7.939085e+00 6.972579e-01 3.393222e+01 
9.101942e+00 1.071840e+00 5.428675e+01 
1.010411e+01 1.509899e+00 8.685114e+01 
1.083759e+01 1.942005e+00 1.389495e+02 
1.124850e+01 2.295476e+00 2.222996e+02 
1.134794e+01 2.527612e+00 3.556480e+02 
1.119309e+01 2.633501e+00 5.689866e+02 
1.086773e+01 2.637148e+00 9.102982e+02 
1.045155e+01 2.570062e+00 1.456348e+03 
1.001199e+01 2.462476e+00 2.329952e+03 
9.609032e+00 2.342278e+00 3.727594e+03 
9.278189e+00 2.227132e+00 5.963623e+03 
9.034170e+00 2.127279e+00 9.540955e+03 
8.889034e+00 2.052140e+00 1.526418e+04 
8.834992e+00 2.004499e+00 2.442053e+04 
8.850920e+00 1.982489e+00 3.906940e+04 
8.916844e+00 1.983278e+00 6.250552e+04 
8.997486e+00 1.997087e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-359.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.082905e-03 1.769894e-10 1.000000e-05 
6.473655e-03 3.656453e-10 1.599859e-05 
8.230867e-03 7.515329e-10 2.559548e-05 
1.055829e-02 1.586323e-09 4.094915e-05 
1.325725e-02 3.140305e-09 6.551286e-05 
1.704194e-02 6.670661e-09 1.048113e-04 
2.148758e-02 1.337131e-08 1.676833e-04 
2.719309e-02 2.710112e-08 2.682696e-04 
3.461839e-02 5.591548e-08 4.291934e-04 
4.381220e-02 1.133435e-07 6.866488e-04 
5.535943e-02 2.286582e-07 1.098541e-03 
7.010609e-02 4.643863e-07 1.757511e-03 
8.855829e-02 9.360529e-07 2.811769e-03 
1.114517e-01 1.865839e-06 4.498433e-03 
1.416666e-01 3.831926e-06 7.196857e-03 
1.794690e-01 7.790857e-06 1.151395e-02 
2.267327e-01 1.570951e-05 1.842070e-02 
2.864662e-01 3.168445e-05 2.947052e-02 
3.615948e-01 6.372372e-05 4.714866e-02 
4.582273e-01 1.296855e-04 7.543120e-02 
5.805688e-01 2.637737e-04 1.206793e-01 
7.332212e-01 5.313872e-04 1.930698e-01 
9.263437e-01 1.071715e-03 3.088844e-01 
1.170781e+00 2.164112e-03 4.941713e-01 
1.478369e+00 4.358590e-03 7.906043e-01 
1.861545e+00 8.706630e-03 1.264855e+00 
2.342714e+00 1.736824e-02 2.023590e+00 
2.941870e+00 3.443895e-02 3.237458e+00 
3.668551e+00 6.692696e-02 5.179475e+00 
4.546572e+00 1.278338e-01 8.286428e+00 
5.565700e+00 2.357777e-01 1.325711e+01 
6.712798e+00 4.171672e-01 2.120951e+01 
7.916954e+00 6.933449e-01 3.393222e+01 
9.083337e+00 1.068092e+00 5.428675e+01 
1.008484e+01 1.505156e+00 8.685114e+01 
1.082252e+01 1.938544e+00 1.389495e+02 
1.123141e+01 2.290551e+00 2.222996e+02 
1.133330e+01 2.523588e+00 3.556480e+02 
1.118012e+01 2.630107e+00 5.689866e+02 
1.085526e+01 2.633886e+00 9.102982e+02 
1.043692e+01 2.565851e+00 1.456348e+03 
1.000115e+01 2.459971e+00 2.329952e+03 
9.599838e+00 2.340469e+00 3.727594e+03 
9.265335e+00 2.224106e+00 5.963623e+03 
9.022030e+00 2.124607e+00 9.540955e+03 
8.878678e+00 2.050109e+00 1.526418e+04 
8.824729e+00 2.002527e+00 2.442053e+04 
8.840279e+00 1.980404e+00 3.906940e+04 
8.903878e+00 1.980438e+00 6.250552e+04 
8.988561e+00 1.995535e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-36.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.204138e-02 1.904872e-08 1.000000e-05 
6.619205e-02 3.919557e-08 1.599859e-05 
8.353869e-02 7.879206e-08 2.559548e-05 
1.065296e-01 1.633920e-07 4.094915e-05 
1.333083e-01 3.201781e-07 6.551286e-05 
1.691520e-01 6.541110e-07 1.048113e-04 
2.151276e-01 1.345576e-06 1.676833e-04 
2.704918e-01 2.674749e-06 2.682696e-04 
3.433463e-01 5.470395e-06 4.291934e-04 
4.335451e-01 1.101351e-05 6.866488e-04 
5.495767e-01 2.243417e-05 1.098541e-03 
6.989984e-01 4.615901e-05 1.757511e-03 
8.842016e-01 9.343014e-05 2.811769e-03 
1.118380e+00 1.890644e-04 4.498433e-03 
1.410254e+00 3.790938e-04 7.196857e-03 
1.781338e+00 7.640390e-04 1.151395e-02 
2.253641e+00 1.547264e-03 1.842070e-02 
2.856847e+00 3.152273e-03 2.947052e-02 
3.601020e+00 6.314327e-03 4.714866e-02 
4.554218e+00 1.277698e-02 7.543120e-02 
5.744416e+00 2.565329e-02 1.206793e-01 
7.230513e+00 5.119904e-02 1.930698e-01 
9.063511e+00 1.009730e-01 3.088844e-01 
1.131069e+01 1.966425e-01 4.941713e-01 
1.402809e+01 3.763723e-01 7.906043e-01 
1.721142e+01 6.987192e-01 1.264855e+00 
2.080591e+01 1.244208e+00 2.023590e+00 
2.460051e+01 2.082515e+00 3.237458e+00 
2.830609e+01 3.233333e+00 5.179475e+00 
3.155249e+01 4.605646e+00 8.286428e+00 
3.396749e+01 5.980692e+00 1.325711e+01 
3.538301e+01 7.134223e+00 2.120951e+01 
3.579418e+01 7.909161e+00 3.393222e+01 
3.539092e+01 8.288909e+00 5.428675e+01 
3.440686e+01 8.328983e+00 8.685114e+01 
3.311168e+01 8.135811e+00 1.389495e+02 
3.173271e+01 7.809870e+00 2.222996e+02 
3.043497e+01 7.429021e+00 3.556480e+02 
2.935461e+01 7.059272e+00 5.689866e+02 
2.855874e+01 6.739682e+00 9.102982e+02 
2.806083e+01 6.491491e+00 1.456348e+03 
2.787295e+01 6.335412e+00 2.329952e+03 
2.790673e+01 6.258920e+00 3.727594e+03 
2.809478e+01 6.252331e+00 5.963623e+03 
2.834952e+01 6.293107e+00 9.540955e+03 
2.860169e+01 6.357784e+00 1.526418e+04 
2.880946e+01 6.427017e+00 2.442053e+04 
2.894375e+01 6.483681e+00 3.906940e+04 
2.902516e+01 6.527893e+00 6.250552e+04 
2.904059e+01 6.550027e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-360.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.125297e-03 1.819602e-10 1.000000e-05 
6.534728e-03 3.771394e-10 1.599859e-05 
8.404644e-03 8.023750e-10 2.559548e-05 
1.066616e-02 1.640001e-09 4.094915e-05 
1.337762e-02 3.235610e-09 6.551286e-05 
1.669342e-02 6.287172e-09 1.048113e-04 
2.127366e-02 1.301205e-08 1.676833e-04 
2.708957e-02 2.686742e-08 2.682696e-04 
3.422698e-02 5.419079e-08 4.291934e-04 
4.339896e-02 1.104734e-07 6.866488e-04 
5.484612e-02 2.229758e-07 1.098541e-03 
6.969634e-02 4.575623e-07 1.757511e-03 
8.835013e-02 9.320567e-07 2.811769e-03 
1.117033e-01 1.883735e-06 4.498433e-03 
1.412966e-01 3.812572e-06 7.196857e-03 
1.779771e-01 7.619342e-06 1.151395e-02 
2.250247e-01 1.539994e-05 1.842070e-02 
2.851610e-01 3.134039e-05 2.947052e-02 
3.607340e-01 6.344598e-05 4.714866e-02 
4.571653e-01 1.291446e-04 7.543120e-02 
5.781646e-01 2.612360e-04 1.206793e-01 
7.304787e-01 5.269105e-04 1.930698e-01 
9.245091e-01 1.068326e-03 3.088844e-01 
1.168062e+00 2.155050e-03 4.941713e-01 
1.471943e+00 4.313989e-03 7.906043e-01 
1.858560e+00 8.688875e-03 1.264855e+00 
2.338463e+00 1.732176e-02 2.023590e+00 
2.932715e+00 3.421329e-02 3.237458e+00 
3.656124e+00 6.643337e-02 5.179475e+00 
4.534129e+00 1.271374e-01 8.286428e+00 
5.554917e+00 2.350475e-01 1.325711e+01 
6.694366e+00 4.148758e-01 2.120951e+01 
7.901661e+00 6.911631e-01 3.393222e+01 
9.067079e+00 1.065120e+00 5.428675e+01 
1.006643e+01 1.500758e+00 8.685114e+01 
1.080171e+01 1.932348e+00 1.389495e+02 
1.121728e+01 2.287118e+00 2.222996e+02 
1.131751e+01 2.518955e+00 3.556480e+02 
1.116533e+01 2.625776e+00 5.689866e+02 
1.084192e+01 2.630199e+00 9.102982e+02 
1.042723e+01 2.563810e+00 1.456348e+03 
9.991806e+00 2.458065e+00 2.329952e+03 
9.586057e+00 2.336943e+00 3.727594e+03 
9.255613e+00 2.222160e+00 5.963623e+03 
9.012143e+00 2.122670e+00 9.540955e+03 
8.865611e+00 2.047208e+00 1.526418e+04 
8.811920e+00 1.999747e+00 2.442053e+04 
8.828922e+00 1.978088e+00 3.906940e+04 
8.892848e+00 1.978213e+00 6.250552e+04 
8.976206e+00 1.992856e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-361.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.253946e-03 1.965535e-10 1.000000e-05 
6.442197e-03 3.623482e-10 1.599859e-05 
8.264076e-03 7.649041e-10 2.559548e-05 
1.059584e-02 1.612240e-09 4.094915e-05 
1.326263e-02 3.161646e-09 6.551286e-05 
1.663309e-02 6.236524e-09 1.048113e-04 
2.127505e-02 1.305076e-08 1.676833e-04 
2.675461e-02 2.595493e-08 2.682696e-04 
3.424480e-02 5.442621e-08 4.291934e-04 
4.358765e-02 1.122315e-07 6.866488e-04 
5.441533e-02 2.183677e-07 1.098541e-03 
6.966749e-02 4.582636e-07 1.757511e-03 
8.821472e-02 9.303550e-07 2.811769e-03 
1.109213e-01 1.849570e-06 4.498433e-03 
1.403431e-01 3.746287e-06 7.196857e-03 
1.777012e-01 7.605023e-06 1.151395e-02 
2.244875e-01 1.533239e-05 1.842070e-02 
2.841199e-01 3.108448e-05 2.947052e-02 
3.605274e-01 6.351291e-05 4.714866e-02 
4.561605e-01 1.286513e-04 7.543120e-02 
5.753559e-01 2.581625e-04 1.206793e-01 
7.284177e-01 5.239141e-04 1.930698e-01 
9.197504e-01 1.054837e-03 3.088844e-01 
1.165324e+00 2.145872e-03 4.941713e-01 
1.468277e+00 4.293715e-03 7.906043e-01 
1.850902e+00 8.605775e-03 1.264855e+00 
2.332880e+00 1.724561e-02 2.023590e+00 
2.924347e+00 3.401518e-02 3.237458e+00 
3.650224e+00 6.629372e-02 5.179475e+00 
4.520813e+00 1.263686e-01 8.286428e+00 
5.542618e+00 2.341257e-01 1.325711e+01 
6.677536e+00 4.128753e-01 2.120951e+01 
7.881678e+00 6.877910e-01 3.393222e+01 
9.047192e+00 1.060931e+00 5.428675e+01 
1.004818e+01 1.496418e+00 8.685114e+01 
1.078627e+01 1.928688e+00 1.389495e+02 
1.120034e+01 2.282246e+00 2.222996e+02 
1.130368e+01 2.515322e+00 3.556480e+02 
1.115101e+01 2.621669e+00 5.689866e+02 
1.082768e+01 2.626067e+00 9.102982e+02 
1.041332e+01 2.559899e+00 1.456348e+03 
9.980268e+00 2.455262e+00 2.329952e+03 
9.577113e+00 2.335214e+00 3.727594e+03 
9.244552e+00 2.219743e+00 5.963623e+03 
8.999305e+00 2.119756e+00 9.540955e+03 
8.853828e+00 2.044711e+00 1.526418e+04 
8.797196e+00 1.996358e+00 2.442053e+04 
8.813550e+00 1.974497e+00 3.906940e+04 
8.878225e+00 1.974831e+00 6.250552e+04 
8.959573e+00 1.988775e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-362.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.132228e-03 1.837144e-10 1.000000e-05 
6.613987e-03 3.932017e-10 1.599859e-05 
8.273543e-03 7.696620e-10 2.559548e-05 
1.061686e-02 1.626347e-09 4.094915e-05 
1.329498e-02 3.193656e-09 6.551286e-05 
1.689336e-02 6.551993e-09 1.048113e-04 
2.126070e-02 1.306046e-08 1.676833e-04 
2.668752e-02 2.583155e-08 2.682696e-04 
3.428007e-02 5.474580e-08 4.291934e-04 
4.303599e-02 1.083231e-07 6.866488e-04 
5.445362e-02 2.194352e-07 1.098541e-03 
6.889755e-02 4.444650e-07 1.757511e-03 
8.737765e-02 9.066254e-07 2.811769e-03 
1.105718e-01 1.837218e-06 4.498433e-03 
1.405673e-01 3.774696e-06 7.196857e-03 
1.767896e-01 7.509327e-06 1.151395e-02 
2.247592e-01 1.543074e-05 1.842070e-02 
2.843168e-01 3.123543e-05 2.947052e-02 
3.598010e-01 6.330464e-05 4.714866e-02 
4.551541e-01 1.281556e-04 7.543120e-02 
5.750386e-01 2.584492e-04 1.206793e-01 
7.254822e-01 5.190395e-04 1.930698e-01 
9.181949e-01 1.052400e-03 3.088844e-01 
1.161676e+00 2.131672e-03 4.941713e-01 
1.464512e+00 4.272564e-03 7.906043e-01 
1.847011e+00 8.575239e-03 1.264855e+00 
2.322707e+00 1.706823e-02 2.023590e+00 
2.915982e+00 3.381726e-02 3.237458e+00 
3.636537e+00 6.573254e-02 5.179475e+00 
4.511127e+00 1.259012e-01 8.286428e+00 
5.523987e+00 2.324139e-01 1.325711e+01 
6.663189e+00 4.113234e-01 2.120951e+01 
7.864398e+00 6.850995e-01 3.393222e+01 
9.026616e+00 1.056509e+00 5.428675e+01 
1.003039e+01 1.492255e+00 8.685114e+01 
1.076449e+01 1.922013e+00 1.389495e+02 
1.118363e+01 2.277473e+00 2.222996e+02 
1.128774e+01 2.510582e+00 3.556480e+02 
1.113783e+01 2.618128e+00 5.689866e+02 
1.081406e+01 2.622223e+00 9.102982e+02 
1.040361e+01 2.557831e+00 1.456348e+03 
9.970050e+00 2.452985e+00 2.329952e+03 
9.567680e+00 2.333295e+00 3.727594e+03 
9.232922e+00 2.217122e+00 5.963623e+03 
8.989911e+00 2.117970e+00 9.540955e+03 
8.840023e+00 2.041563e+00 1.526418e+04 
8.783588e+00 1.993316e+00 2.442053e+04 
8.804215e+00 1.972808e+00 3.906940e+04 
8.863583e+00 1.971437e+00 6.250552e+04 
8.949852e+00 1.986946e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-363.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.195721e-03 1.911442e-10 1.000000e-05 
6.562069e-03 3.850755e-10 1.599859e-05 
8.360628e-03 7.964165e-10 2.559548e-05 
1.054474e-02 1.597834e-09 4.094915e-05 
1.330288e-02 3.208191e-09 6.551286e-05 
1.657153e-02 6.201709e-09 1.048113e-04 
2.129269e-02 1.315574e-08 1.676833e-04 
2.699235e-02 2.680068e-08 2.682696e-04 
3.427555e-02 5.487531e-08 4.291934e-04 
4.302963e-02 1.085742e-07 6.866488e-04 
5.439094e-02 2.192824e-07 1.098541e-03 
6.893986e-02 4.465145e-07 1.757511e-03 
8.769314e-02 9.190132e-07 2.811769e-03 
1.103129e-01 1.829382e-06 4.498433e-03 
1.403510e-01 3.767673e-06 7.196857e-03 
1.762809e-01 7.465266e-06 1.151395e-02 
2.230367e-01 1.512034e-05 1.842070e-02 
2.832702e-01 3.097708e-05 2.947052e-02 
3.589607e-01 6.303578e-05 4.714866e-02 
4.522202e-01 1.260406e-04 7.543120e-02 
5.739326e-01 2.576705e-04 1.206793e-01 
7.245275e-01 5.184203e-04 1.930698e-01 
9.165970e-01 1.049805e-03 3.088844e-01 
1.157673e+00 2.115538e-03 4.941713e-01 
1.462785e+00 4.269200e-03 7.906043e-01 
1.842222e+00 8.532176e-03 1.264855e+00 
2.318312e+00 1.701820e-02 2.023590e+00 
2.908111e+00 3.363649e-02 3.237458e+00 
3.631620e+00 6.564462e-02 5.179475e+00 
4.498825e+00 1.252162e-01 8.286428e+00 
5.512181e+00 2.315519e-01 1.325711e+01 
6.648698e+00 4.097427e-01 2.120951e+01 
7.843522e+00 6.814993e-01 3.393222e+01 
9.006552e+00 1.052253e+00 5.428675e+01 
1.000738e+01 1.485946e+00 8.685114e+01 
1.074782e+01 1.917743e+00 1.389495e+02 
1.116381e+01 2.271102e+00 2.222996e+02 
1.127338e+01 2.506650e+00 3.556480e+02 
1.112413e+01 2.614315e+00 5.689866e+02 
1.080284e+01 2.619515e+00 9.102982e+02 
1.039159e+01 2.554736e+00 1.456348e+03 
9.957119e+00 2.449601e+00 2.329952e+03 
9.555547e+00 2.330361e+00 3.727594e+03 
9.223098e+00 2.215122e+00 5.963623e+03 
8.979292e+00 2.115776e+00 9.540955e+03 
8.827884e+00 2.038941e+00 1.526418e+04 
8.772754e+00 1.991142e+00 2.442053e+04 
8.791550e+00 1.970063e+00 3.906940e+04 
8.852768e+00 1.969265e+00 6.250552e+04 
8.936230e+00 1.983838e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-364.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.057645e-03 1.767923e-10 1.000000e-05 
6.406323e-03 3.592898e-10 1.599859e-05 
8.194766e-03 7.520176e-10 2.559548e-05 
1.032996e-02 1.506308e-09 4.094915e-05 
1.328549e-02 3.204429e-09 6.551286e-05 
1.661656e-02 6.269631e-09 1.048113e-04 
2.121859e-02 1.305473e-08 1.676833e-04 
2.673035e-02 2.609951e-08 2.682696e-04 
3.363450e-02 5.199641e-08 4.291934e-04 
4.305771e-02 1.090866e-07 6.866488e-04 
5.455375e-02 2.218670e-07 1.098541e-03 
6.877270e-02 4.444955e-07 1.757511e-03 
8.720680e-02 9.062972e-07 2.811769e-03 
1.103856e-01 1.838053e-06 4.498433e-03 
1.394469e-01 3.705514e-06 7.196857e-03 
1.767087e-01 7.540463e-06 1.151395e-02 
2.238769e-01 1.533398e-05 1.842070e-02 
2.821844e-01 3.070661e-05 2.947052e-02 
3.569980e-01 6.217825e-05 4.714866e-02 
4.516040e-01 1.258718e-04 7.543120e-02 
5.710378e-01 2.544905e-04 1.206793e-01 
7.236535e-01 5.179686e-04 1.930698e-01 
9.133063e-01 1.041399e-03 3.088844e-01 
1.155091e+00 2.107195e-03 4.941713e-01 
1.456186e+00 4.223294e-03 7.906043e-01 
1.836178e+00 8.471741e-03 1.264855e+00 
2.310935e+00 1.690263e-02 2.023590e+00 
2.897247e+00 3.335259e-02 3.237458e+00 
3.620475e+00 6.522074e-02 5.179475e+00 
4.483112e+00 1.242501e-01 8.286428e+00 
5.500443e+00 2.306969e-01 1.325711e+01 
6.630148e+00 4.074279e-01 2.120951e+01 
7.827627e+00 6.791501e-01 3.393222e+01 
8.990588e+00 1.049351e+00 5.428675e+01 
9.990678e+00 1.482211e+00 8.685114e+01 
1.073075e+01 1.913274e+00 1.389495e+02 
1.115061e+01 2.268094e+00 2.222996e+02 
1.125621e+01 2.501247e+00 3.556480e+02 
1.111074e+01 2.610645e+00 5.689866e+02 
1.079186e+01 2.616909e+00 9.102982e+02 
1.037988e+01 2.551764e+00 1.456348e+03 
9.947244e+00 2.447447e+00 2.329952e+03 
9.545314e+00 2.328130e+00 3.727594e+03 
9.211596e+00 2.212532e+00 5.963623e+03 
8.965878e+00 2.112653e+00 9.540955e+03 
8.820676e+00 2.037887e+00 1.526418e+04 
8.760714e+00 1.988584e+00 2.442053e+04 
8.778325e+00 1.967135e+00 3.906940e+04 
8.840307e+00 1.966561e+00 6.250552e+04 
8.923868e+00 1.981136e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-365.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.134059e-03 1.854353e-10 1.000000e-05 
6.381405e-03 3.560891e-10 1.599859e-05 
8.116147e-03 7.325873e-10 2.559548e-05 
1.046281e-02 1.569475e-09 4.094915e-05 
1.307235e-02 3.061054e-09 6.551286e-05 
1.658753e-02 6.253956e-09 1.048113e-04 
2.099084e-02 1.267358e-08 1.676833e-04 
2.665291e-02 2.594441e-08 2.682696e-04 
3.381287e-02 5.297318e-08 4.291934e-04 
4.270960e-02 1.067546e-07 6.866488e-04 
5.420013e-02 2.181782e-07 1.098541e-03 
6.874582e-02 4.451943e-07 1.757511e-03 
8.709918e-02 9.054269e-07 2.811769e-03 
1.097109e-01 1.809512e-06 4.498433e-03 
1.394754e-01 3.717972e-06 7.196857e-03 
1.753743e-01 7.391176e-06 1.151395e-02 
2.224297e-01 1.507986e-05 1.842070e-02 
2.809661e-01 3.039387e-05 2.947052e-02 
3.569366e-01 6.231687e-05 4.714866e-02 
4.511300e-01 1.258205e-04 7.543120e-02 
5.708168e-01 2.548932e-04 1.206793e-01 
7.215254e-01 5.148227e-04 1.930698e-01 
9.097657e-01 1.032163e-03 3.088844e-01 
1.152311e+00 2.097763e-03 4.941713e-01 
1.452459e+00 4.202450e-03 7.906043e-01 
1.833162e+00 8.453146e-03 1.264855e+00 
2.303575e+00 1.678759e-02 2.023590e+00 
2.893686e+00 3.332024e-02 3.237458e+00 
3.612198e+00 6.495097e-02 5.179475e+00 
4.471496e+00 1.236224e-01 8.286428e+00 
5.485789e+00 2.294793e-01 1.325711e+01 
6.614731e+00 4.056772e-01 2.120951e+01 
7.811879e+00 6.768339e-01 3.393222e+01 
8.968013e+00 1.044254e+00 5.428675e+01 
9.969728e+00 1.476730e+00 8.685114e+01 
1.071402e+01 1.908951e+00 1.389495e+02 
1.113191e+01 2.262273e+00 2.222996e+02 
1.124156e+01 2.497142e+00 3.556480e+02 
1.109754e+01 2.607058e+00 5.689866e+02 
1.077655e+01 2.612226e+00 9.102982e+02 
1.036787e+01 2.548654e+00 1.456348e+03 
9.933511e+00 2.443720e+00 2.329952e+03 
9.532667e+00 2.324990e+00 3.727594e+03 
9.200355e+00 2.210026e+00 5.963623e+03 
8.952818e+00 2.109641e+00 9.540955e+03 
8.806543e+00 2.034618e+00 1.526418e+04 
8.747897e+00 1.985775e+00 2.442053e+04 
8.765221e+00 1.964240e+00 3.906940e+04 
8.828510e+00 1.964064e+00 6.250552e+04 
8.910647e+00 1.978148e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-366.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.143017e-03 1.869183e-10 1.000000e-05 
6.374520e-03 3.559102e-10 1.599859e-05 
8.045768e-03 7.156498e-10 2.559548e-05 
1.049824e-02 1.589816e-09 4.094915e-05 
1.306055e-02 3.061132e-09 6.551286e-05 
1.670279e-02 6.402727e-09 1.048113e-04 
2.118277e-02 1.306010e-08 1.676833e-04 
2.640096e-02 2.528467e-08 2.682696e-04 
3.373697e-02 5.276141e-08 4.291934e-04 
4.274333e-02 1.073009e-07 6.866488e-04 
5.374725e-02 2.133375e-07 1.098541e-03 
6.873534e-02 4.462098e-07 1.757511e-03 
8.624544e-02 8.814705e-07 2.811769e-03 
1.095753e-01 1.807748e-06 4.498433e-03 
1.390949e-01 3.697727e-06 7.196857e-03 
1.750615e-01 7.371836e-06 1.151395e-02 
2.219890e-01 1.503147e-05 1.842070e-02 
2.804179e-01 3.029908e-05 2.947052e-02 
3.543830e-01 6.115606e-05 4.714866e-02 
4.498487e-01 1.250932e-04 7.543120e-02 
5.674739e-01 2.511275e-04 1.206793e-01 
7.177972e-01 5.082726e-04 1.930698e-01 
9.096979e-01 1.034755e-03 3.088844e-01 
1.148867e+00 2.084701e-03 4.941713e-01 
1.449607e+00 4.189165e-03 7.906043e-01 
1.826948e+00 8.390397e-03 1.264855e+00 
2.298313e+00 1.671835e-02 2.023590e+00 
2.882278e+00 3.301803e-02 3.237458e+00 
3.601891e+00 6.457226e-02 5.179475e+00 
4.465491e+00 1.234552e-01 8.286428e+00 
5.469051e+00 2.280046e-01 1.325711e+01 
6.599662e+00 4.039873e-01 2.120951e+01 
7.790247e+00 6.730397e-01 3.393222e+01 
8.950778e+00 1.040920e+00 5.428675e+01 
9.953779e+00 1.473285e+00 8.685114e+01 
1.069156e+01 1.901916e+00 1.389495e+02 
1.111539e+01 2.257546e+00 2.222996e+02 
1.122736e+01 2.493252e+00 3.556480e+02 
1.108206e+01 2.602310e+00 5.689866e+02 
1.076576e+01 2.609690e+00 9.102982e+02 
1.035547e+01 2.545359e+00 1.456348e+03 
9.922290e+00 2.441004e+00 2.329952e+03 
9.520387e+00 2.321979e+00 3.727594e+03 
9.186385e+00 2.206564e+00 5.963623e+03 
8.943640e+00 2.107904e+00 9.540955e+03 
8.795624e+00 2.032369e+00 1.526418e+04 
8.737154e+00 1.983614e+00 2.442053e+04 
8.752131e+00 1.961345e+00 3.906940e+04 
8.817219e+00 1.961724e+00 6.250552e+04 
8.899317e+00 1.975772e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-367.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.067050e-03 1.792457e-10 1.000000e-05 
6.306329e-03 3.455516e-10 1.599859e-05 
8.108836e-03 7.346129e-10 2.559548e-05 
1.021803e-02 1.469888e-09 4.094915e-05 
1.292413e-02 2.974314e-09 6.551286e-05 
1.670099e-02 6.418148e-09 1.048113e-04 
2.077148e-02 1.234768e-08 1.676833e-04 
2.669775e-02 2.621847e-08 2.682696e-04 
3.338795e-02 5.128050e-08 4.291934e-04 
4.233005e-02 1.045032e-07 6.866488e-04 
5.364085e-02 2.126525e-07 1.098541e-03 
6.804100e-02 4.340062e-07 1.757511e-03 
8.629775e-02 8.854881e-07 2.811769e-03 
1.087277e-01 1.770950e-06 4.498433e-03 
1.385683e-01 3.665878e-06 7.196857e-03 
1.754614e-01 7.442744e-06 1.151395e-02 
2.212660e-01 1.492574e-05 1.842070e-02 
2.808424e-01 3.052005e-05 2.947052e-02 
3.547674e-01 6.152291e-05 4.714866e-02 
4.490555e-01 1.247726e-04 7.543120e-02 
5.665091e-01 2.505313e-04 1.206793e-01 
7.156774e-01 5.051589e-04 1.930698e-01 
9.051166e-01 1.021987e-03 3.088844e-01 
1.143841e+00 2.063086e-03 4.941713e-01 
1.446303e+00 4.171942e-03 7.906043e-01 
1.820679e+00 8.327006e-03 1.264855e+00 
2.294787e+00 1.668675e-02 2.023590e+00 
2.876772e+00 3.291830e-02 3.237458e+00 
3.593072e+00 6.427307e-02 5.179475e+00 
4.451508e+00 1.226321e-01 8.286428e+00 
5.458271e+00 2.272645e-01 1.325711e+01 
6.585194e+00 4.024035e-01 2.120951e+01 
7.777196e+00 6.713908e-01 3.393222e+01 
8.930853e+00 1.036691e+00 5.428675e+01 
9.933703e+00 1.468145e+00 8.685114e+01 
1.067610e+01 1.898169e+00 1.389495e+02 
1.109913e+01 2.252943e+00 2.222996e+02 
1.121091e+01 2.488183e+00 3.556480e+02 
1.106797e+01 2.598246e+00 5.689866e+02 
1.075128e+01 2.605378e+00 9.102982e+02 
1.034298e+01 2.542017e+00 1.456348e+03 
9.913388e+00 2.439222e+00 2.329952e+03 
9.511347e+00 2.320172e+00 3.727594e+03 
9.177172e+00 2.204752e+00 5.963623e+03 
8.931447e+00 2.105167e+00 9.540955e+03 
8.786100e+00 2.030560e+00 1.526418e+04 
8.725415e+00 1.981134e+00 2.442053e+04 
8.742177e+00 1.959435e+00 3.906940e+04 
8.804917e+00 1.959055e+00 6.250552e+04 
8.882831e+00 1.971708e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-368.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.035542e-03 1.764020e-10 1.000000e-05 
6.360332e-03 3.554710e-10 1.599859e-05 
8.089284e-03 7.312990e-10 2.559548e-05 
1.033075e-02 1.523213e-09 4.094915e-05 
1.313366e-02 3.129841e-09 6.551286e-05 
1.641739e-02 6.113324e-09 1.048113e-04 
2.096142e-02 1.272410e-08 1.676833e-04 
2.658462e-02 2.595710e-08 2.682696e-04 
3.350566e-02 5.196604e-08 4.291934e-04 
4.257783e-02 1.066389e-07 6.866488e-04 
5.348771e-02 2.114108e-07 1.098541e-03 
6.777668e-02 4.301367e-07 1.757511e-03 
8.573537e-02 8.706552e-07 2.811769e-03 
1.092363e-01 1.800811e-06 4.498433e-03 
1.381027e-01 3.638936e-06 7.196857e-03 
1.747798e-01 7.376397e-06 1.151395e-02 
2.202317e-01 1.475752e-05 1.842070e-02 
2.790646e-01 3.002570e-05 2.947052e-02 
3.538692e-01 6.122314e-05 4.714866e-02 
4.465580e-01 1.230367e-04 7.543120e-02 
5.660554e-01 2.506105e-04 1.206793e-01 
7.147163e-01 5.044969e-04 1.930698e-01 
9.024353e-01 1.015690e-03 3.088844e-01 
1.140984e+00 2.053242e-03 4.941713e-01 
1.442972e+00 4.154458e-03 7.906043e-01 
1.818581e+00 8.320780e-03 1.264855e+00 
2.286958e+00 1.656155e-02 2.023590e+00 
2.869306e+00 3.275131e-02 3.237458e+00 
3.580344e+00 6.376572e-02 5.179475e+00 
4.436854e+00 1.217552e-01 8.286428e+00 
5.443554e+00 2.260388e-01 1.325711e+01 
6.567283e+00 4.002016e-01 2.120951e+01 
7.759406e+00 6.685529e-01 3.393222e+01 
8.916824e+00 1.034401e+00 5.428675e+01 
9.917172e+00 1.464443e+00 8.685114e+01 
1.065547e+01 1.891979e+00 1.389495e+02 
1.107976e+01 2.246739e+00 2.222996e+02 
1.119450e+01 2.483123e+00 3.556480e+02 
1.105403e+01 2.594250e+00 5.689866e+02 
1.074046e+01 2.602809e+00 9.102982e+02 
1.033279e+01 2.539682e+00 1.456348e+03 
9.901626e+00 2.436270e+00 2.329952e+03 
9.498545e+00 2.316951e+00 3.727594e+03 
9.165206e+00 2.201975e+00 5.963623e+03 
8.923786e+00 2.103919e+00 9.540955e+03 
8.772317e+00 2.027386e+00 1.526418e+04 
8.713997e+00 1.978751e+00 2.442053e+04 
8.727680e+00 1.956085e+00 3.906940e+04 
8.789971e+00 1.955533e+00 6.250552e+04 
8.872157e+00 1.969536e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-369.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.132607e-03 1.873084e-10 1.000000e-05 
6.498776e-03 3.802226e-10 1.599859e-05 
8.201528e-03 7.642361e-10 2.559548e-05 
1.024269e-02 1.488625e-09 4.094915e-05 
1.309924e-02 3.113731e-09 6.551286e-05 
1.663030e-02 6.371530e-09 1.048113e-04 
2.068215e-02 1.225548e-08 1.676833e-04 
2.650439e-02 2.579269e-08 2.682696e-04 
3.346422e-02 5.191415e-08 4.291934e-04 
4.241203e-02 1.056844e-07 6.866488e-04 
5.343342e-02 2.113405e-07 1.098541e-03 
6.761348e-02 4.281974e-07 1.757511e-03 
8.622325e-02 8.880099e-07 2.811769e-03 
1.084680e-01 1.767871e-06 4.498433e-03 
1.372204e-01 3.579342e-06 7.196857e-03 
1.744816e-01 7.358646e-06 1.151395e-02 
2.202215e-01 1.479556e-05 1.842070e-02 
2.792226e-01 3.015847e-05 2.947052e-02 
3.520272e-01 6.043583e-05 4.714866e-02 
4.447917e-01 1.219129e-04 7.543120e-02 
5.640512e-01 2.486318e-04 1.206793e-01 
7.125640e-01 5.013112e-04 1.930698e-01 
9.025810e-01 1.018940e-03 3.088844e-01 
1.140067e+00 2.053852e-03 4.941713e-01 
1.437694e+00 4.120206e-03 7.906043e-01 
1.811126e+00 8.241218e-03 1.264855e+00 
2.283017e+00 1.652063e-02 2.023590e+00 
2.863236e+00 3.263186e-02 3.237458e+00 
3.573229e+00 6.355697e-02 5.179475e+00 
4.430653e+00 1.215683e-01 8.286428e+00 
5.431102e+00 2.250908e-01 1.325711e+01 
6.552524e+00 3.985626e-01 2.120951e+01 
7.738332e+00 6.648948e-01 3.393222e+01 
8.898778e+00 1.030780e+00 5.428675e+01 
9.897368e+00 1.459399e+00 8.685114e+01 
1.063984e+01 1.888133e+00 1.389495e+02 
1.106470e+01 2.242720e+00 2.222996e+02 
1.117893e+01 2.478487e+00 3.556480e+02 
1.104057e+01 2.590487e+00 5.689866e+02 
1.072732e+01 2.599121e+00 9.102982e+02 
1.032110e+01 2.536680e+00 1.456348e+03 
9.891048e+00 2.433792e+00 2.329952e+03 
9.489778e+00 2.315234e+00 3.727594e+03 
9.156793e+00 2.200429e+00 5.963623e+03 
8.908740e+00 2.100228e+00 9.540955e+03 
8.761573e+00 2.025177e+00 1.526418e+04 
8.703447e+00 1.976636e+00 2.442053e+04 
8.717926e+00 1.954229e+00 3.906940e+04 
8.778686e+00 1.953180e+00 6.250552e+04 
8.861137e+00 1.967246e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-37.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.022052e-02 1.759391e-08 1.000000e-05 
6.397099e-02 3.636369e-08 1.599859e-05 
8.090189e-02 7.355204e-08 2.559548e-05 
1.035408e-01 1.541891e-07 4.094915e-05 
1.302990e-01 3.072857e-07 6.551286e-05 
1.649588e-01 6.235131e-07 1.048113e-04 
2.080939e-01 1.251692e-06 1.676833e-04 
2.653022e-01 2.593837e-06 2.682696e-04 
3.338356e-01 5.167952e-06 4.291934e-04 
4.228994e-01 1.050590e-05 6.866488e-04 
5.358999e-01 2.137838e-05 1.098541e-03 
6.800631e-01 4.368926e-05 1.757511e-03 
8.556437e-01 8.701841e-05 2.811769e-03 
1.088362e+00 1.790853e-04 4.498433e-03 
1.372265e+00 3.589776e-04 7.196857e-03 
1.736874e+00 7.279111e-04 1.151395e-02 
2.194636e+00 1.468569e-03 1.842070e-02 
2.778061e+00 2.979093e-03 2.947052e-02 
3.505666e+00 5.987627e-03 4.714866e-02 
4.431303e+00 1.209680e-02 7.543120e-02 
5.586711e+00 2.425262e-02 1.206793e-01 
7.036277e+00 4.849064e-02 1.930698e-01 
8.826888e+00 9.585089e-02 3.088844e-01 
1.102939e+01 1.873662e-01 4.941713e-01 
1.366846e+01 3.577486e-01 7.906043e-01 
1.678351e+01 6.656391e-01 1.264855e+00 
2.030651e+01 1.188206e+00 2.023590e+00 
2.403839e+01 1.995270e+00 3.237458e+00 
2.772444e+01 3.118185e+00 5.179475e+00 
3.095151e+01 4.459730e+00 8.286428e+00 
3.339324e+01 5.824528e+00 1.325711e+01 
3.484857e+01 6.980320e+00 2.120951e+01 
3.530553e+01 7.766810e+00 3.393222e+01 
3.494487e+01 8.161323e+00 5.428675e+01 
3.400280e+01 8.219084e+00 8.685114e+01 
3.273763e+01 8.039712e+00 1.389495e+02 
3.137512e+01 7.722739e+00 2.222996e+02 
3.009307e+01 7.350976e+00 3.556480e+02 
2.901213e+01 6.984151e+00 5.689866e+02 
2.820468e+01 6.663536e+00 9.102982e+02 
2.770644e+01 6.417396e+00 1.456348e+03 
2.749342e+01 6.254564e+00 2.329952e+03 
2.751389e+01 6.174135e+00 3.727594e+03 
2.768869e+01 6.162789e+00 5.963623e+03 
2.795305e+01 6.205706e+00 9.540955e+03 
2.820491e+01 6.269252e+00 1.526418e+04 
2.840496e+01 6.334994e+00 2.442053e+04 
2.855514e+01 6.396388e+00 3.906940e+04 
2.862357e+01 6.435798e+00 6.250552e+04 
2.864784e+01 6.460802e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-370.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.040973e-03 1.779351e-10 1.000000e-05 
6.293935e-03 3.463263e-10 1.599859e-05 
8.189819e-03 7.630298e-10 2.559548e-05 
1.025630e-02 1.498618e-09 4.094915e-05 
1.291070e-02 2.989293e-09 6.551286e-05 
1.625822e-02 5.969497e-09 1.048113e-04 
2.064710e-02 1.222632e-08 1.676833e-04 
2.631700e-02 2.531793e-08 2.682696e-04 
3.335829e-02 5.156205e-08 4.291934e-04 
4.223236e-02 1.046297e-07 6.866488e-04 
5.342210e-02 2.117786e-07 1.098541e-03 
6.798217e-02 4.364200e-07 1.757511e-03 
8.544664e-02 8.665725e-07 2.811769e-03 
1.086541e-01 1.781803e-06 4.498433e-03 
1.368356e-01 3.558926e-06 7.196857e-03 
1.730687e-01 7.200779e-06 1.151395e-02 
2.193207e-01 1.465435e-05 1.842070e-02 
2.783823e-01 2.996798e-05 2.947052e-02 
3.517748e-01 6.046934e-05 4.714866e-02 
4.445488e-01 1.220431e-04 7.543120e-02 
5.631602e-01 2.481258e-04 1.206793e-01 
7.111939e-01 4.997752e-04 1.930698e-01 
8.990858e-01 1.009878e-03 3.088844e-01 
1.135041e+00 2.032303e-03 4.941713e-01 
1.433160e+00 4.092400e-03 7.906043e-01 
1.805644e+00 8.188716e-03 1.264855e+00 
2.274856e+00 1.638841e-02 2.023590e+00 
2.853672e+00 3.239342e-02 3.237458e+00 
3.561232e+00 6.308927e-02 5.179475e+00 
4.418525e+00 1.208972e-01 8.286428e+00 
5.415253e+00 2.237263e-01 1.325711e+01 
6.534985e+00 3.964269e-01 2.120951e+01 
7.722872e+00 6.626330e-01 3.393222e+01 
8.875550e+00 1.025451e+00 5.428675e+01 
9.880486e+00 1.455536e+00 8.685114e+01 
1.062236e+01 1.883402e+00 1.389495e+02 
1.104738e+01 2.237539e+00 2.222996e+02 
1.116377e+01 2.474050e+00 3.556480e+02 
1.102889e+01 2.587612e+00 5.689866e+02 
1.071534e+01 2.595973e+00 9.102982e+02 
1.030975e+01 2.533813e+00 1.456348e+03 
9.880756e+00 2.431423e+00 2.329952e+03 
9.479009e+00 2.312760e+00 3.727594e+03 
9.144158e+00 2.197406e+00 5.963623e+03 
8.898494e+00 2.098116e+00 9.540955e+03 
8.752075e+00 2.023361e+00 1.526418e+04 
8.690630e+00 1.973802e+00 2.442053e+04 
8.703896e+00 1.951017e+00 3.906940e+04 
8.766677e+00 1.950590e+00 6.250552e+04 
8.848823e+00 1.964528e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-371.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.913857e-03 1.652564e-10 1.000000e-05 
6.246915e-03 3.395374e-10 1.599859e-05 
7.973391e-03 7.060248e-10 2.559548e-05 
1.013698e-02 1.450831e-09 4.094915e-05 
1.299578e-02 3.057014e-09 6.551286e-05 
1.630704e-02 6.039713e-09 1.048113e-04 
2.062055e-02 1.221213e-08 1.676833e-04 
2.622658e-02 2.512557e-08 2.682696e-04 
3.298711e-02 4.999468e-08 4.291934e-04 
4.188095e-02 1.023153e-07 6.866488e-04 
5.306853e-02 2.081625e-07 1.098541e-03 
6.754165e-02 4.291476e-07 1.757511e-03 
8.495204e-02 8.539130e-07 2.811769e-03 
1.076029e-01 1.735261e-06 4.498433e-03 
1.365505e-01 3.546291e-06 7.196857e-03 
1.735923e-01 7.285980e-06 1.151395e-02 
2.187909e-01 1.458772e-05 1.842070e-02 
2.765754e-01 2.946767e-05 2.947052e-02 
3.513414e-01 6.040893e-05 4.714866e-02 
4.425704e-01 1.207464e-04 7.543120e-02 
5.603600e-01 2.451037e-04 1.206793e-01 
7.093933e-01 4.973289e-04 1.930698e-01 
8.961817e-01 1.002826e-03 3.088844e-01 
1.131587e+00 2.019246e-03 4.941713e-01 
1.428020e+00 4.059473e-03 7.906043e-01 
1.803469e+00 8.181132e-03 1.264855e+00 
2.269126e+00 1.630871e-02 2.023590e+00 
2.845728e+00 3.221020e-02 3.237458e+00 
3.556396e+00 6.300016e-02 5.179475e+00 
4.402734e+00 1.199292e-01 8.286428e+00 
5.402148e+00 2.226975e-01 1.325711e+01 
6.522502e+00 3.951896e-01 2.120951e+01 
7.704046e+00 6.595315e-01 3.393222e+01 
8.858357e+00 1.022102e+00 5.428675e+01 
9.862639e+00 1.451272e+00 8.685114e+01 
1.060469e+01 1.878569e+00 1.389495e+02 
1.103107e+01 2.232859e+00 2.222996e+02 
1.114884e+01 2.469721e+00 3.556480e+02 
1.101301e+01 2.582600e+00 5.689866e+02 
1.070248e+01 2.592396e+00 9.102982e+02 
1.029938e+01 2.531375e+00 1.456348e+03 
9.870093e+00 2.428894e+00 2.329952e+03 
9.469403e+00 2.310715e+00 3.727594e+03 
9.133646e+00 2.195116e+00 5.963623e+03 
8.890739e+00 2.096822e+00 9.540955e+03 
8.738138e+00 2.020122e+00 1.526418e+04 
8.681331e+00 1.972070e+00 2.442053e+04 
8.690892e+00 1.948124e+00 3.906940e+04 
8.752269e+00 1.947226e+00 6.250552e+04 
8.835589e+00 1.961505e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-372.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.966473e-03 1.710819e-10 1.000000e-05 
6.268275e-03 3.439568e-10 1.599859e-05 
8.033937e-03 7.241777e-10 2.559548e-05 
1.024285e-02 1.500796e-09 4.094915e-05 
1.284590e-02 2.960420e-09 6.551286e-05 
1.631990e-02 6.070329e-09 1.048113e-04 
2.054790e-02 1.211608e-08 1.676833e-04 
2.596867e-02 2.445734e-08 2.682696e-04 
3.335756e-02 5.183735e-08 4.291934e-04 
4.178143e-02 1.018615e-07 6.866488e-04 
5.298168e-02 2.077005e-07 1.098541e-03 
6.743106e-02 4.281940e-07 1.757511e-03 
8.499599e-02 8.575441e-07 2.811769e-03 
1.075242e-01 1.736123e-06 4.498433e-03 
1.361732e-01 3.526453e-06 7.196857e-03 
1.727408e-01 7.198630e-06 1.151395e-02 
2.179228e-01 1.445362e-05 1.842070e-02 
2.763885e-01 2.948720e-05 2.947052e-02 
3.493525e-01 5.954891e-05 4.714866e-02 
4.425828e-01 1.210819e-04 7.543120e-02 
5.589350e-01 2.438941e-04 1.206793e-01 
7.077708e-01 4.952554e-04 1.930698e-01 
8.948246e-01 1.000966e-03 3.088844e-01 
1.129388e+00 2.012901e-03 4.941713e-01 
1.427120e+00 4.062688e-03 7.906043e-01 
1.799040e+00 8.142857e-03 1.264855e+00 
2.260764e+00 1.617258e-02 2.023590e+00 
2.838226e+00 3.204200e-02 3.237458e+00 
3.544796e+00 6.255365e-02 5.179475e+00 
4.395857e+00 1.196840e-01 8.286428e+00 
5.386466e+00 2.213545e-01 1.325711e+01 
6.508386e+00 3.936597e-01 2.120951e+01 
7.690581e+00 6.577571e-01 3.393222e+01 
8.841220e+00 1.018765e+00 5.428675e+01 
9.841999e+00 1.445866e+00 8.685114e+01 
1.058883e+01 1.874580e+00 1.389495e+02 
1.101681e+01 2.229208e+00 2.222996e+02 
1.113483e+01 2.465862e+00 3.556480e+02 
1.100260e+01 2.580348e+00 5.689866e+02 
1.069091e+01 2.589426e+00 9.102982e+02 
1.028674e+01 2.527920e+00 1.456348e+03 
9.859130e+00 2.426236e+00 2.329952e+03 
9.458235e+00 2.308078e+00 3.727594e+03 
9.122868e+00 2.192728e+00 5.963623e+03 
8.879881e+00 2.094497e+00 9.540955e+03 
8.729075e+00 2.018434e+00 1.526418e+04 
8.669161e+00 1.969430e+00 2.442053e+04 
8.680034e+00 1.945904e+00 3.906940e+04 
8.740641e+00 1.944748e+00 6.250552e+04 
8.820698e+00 1.957936e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-373.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.009611e-03 1.760507e-10 1.000000e-05 
6.327844e-03 3.548076e-10 1.599859e-05 
8.004947e-03 7.182922e-10 2.559548e-05 
1.015578e-02 1.466781e-09 4.094915e-05 
1.299476e-02 3.072777e-09 6.551286e-05 
1.630651e-02 6.071677e-09 1.048113e-04 
2.072711e-02 1.246930e-08 1.676833e-04 
2.611817e-02 2.494905e-08 2.682696e-04 
3.309311e-02 5.075028e-08 4.291934e-04 
4.204136e-02 1.040534e-07 6.866488e-04 
5.298395e-02 2.082856e-07 1.098541e-03 
6.693252e-02 4.198925e-07 1.757511e-03 
8.483659e-02 8.550210e-07 2.811769e-03 
1.079546e-01 1.761780e-06 4.498433e-03 
1.365296e-01 3.563768e-06 7.196857e-03 
1.719182e-01 7.115356e-06 1.151395e-02 
2.173723e-01 1.438292e-05 1.842070e-02 
2.757535e-01 2.936317e-05 2.947052e-02 
3.480614e-01 5.904945e-05 4.714866e-02 
4.409973e-01 1.201073e-04 7.543120e-02 
5.580384e-01 2.433746e-04 1.206793e-01 
7.046645e-01 4.900772e-04 1.930698e-01 
8.923954e-01 9.955044e-04 3.088844e-01 
1.124901e+00 1.994355e-03 4.941713e-01 
1.421946e+00 4.029469e-03 7.906043e-01 
1.792072e+00 8.070259e-03 1.264855e+00 
2.258288e+00 1.616256e-02 2.023590e+00 
2.833817e+00 3.197795e-02 3.237458e+00 
3.536573e+00 6.228510e-02 5.179475e+00 
4.383828e+00 1.190210e-01 8.286428e+00 
5.375786e+00 2.206193e-01 1.325711e+01 
6.493808e+00 3.920458e-01 2.120951e+01 
7.673863e+00 6.551722e-01 3.393222e+01 
8.823587e+00 1.015260e+00 5.428675e+01 
9.823482e+00 1.441315e+00 8.685114e+01 
1.056848e+01 1.868467e+00 1.389495e+02 
1.100154e+01 2.225035e+00 2.222996e+02 
1.112043e+01 2.461785e+00 3.556480e+02 
1.098792e+01 2.575920e+00 5.689866e+02 
1.067929e+01 2.586424e+00 9.102982e+02 
1.027376e+01 2.524304e+00 1.456348e+03 
9.848600e+00 2.423747e+00 2.329952e+03 
9.448479e+00 2.305964e+00 3.727594e+03 
9.114561e+00 2.191196e+00 5.963623e+03 
8.866808e+00 2.091434e+00 9.540955e+03 
8.715621e+00 2.015339e+00 1.526418e+04 
8.655049e+00 1.966173e+00 2.442053e+04 
8.667707e+00 1.943215e+00 3.906940e+04 
8.730443e+00 1.942723e+00 6.250552e+04 
8.808794e+00 1.955337e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-374.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.074184e-03 1.834371e-10 1.000000e-05 
6.213943e-03 3.368916e-10 1.599859e-05 
8.066432e-03 7.369413e-10 2.559548e-05 
1.027622e-02 1.523660e-09 4.094915e-05 
1.289613e-02 3.011390e-09 6.551286e-05 
1.620017e-02 5.969625e-09 1.048113e-04 
2.053378e-02 1.215612e-08 1.676833e-04 
2.585733e-02 2.427390e-08 2.682696e-04 
3.300135e-02 5.046427e-08 4.291934e-04 
4.197882e-02 1.038675e-07 6.866488e-04 
5.276286e-02 2.062405e-07 1.098541e-03 
6.683710e-02 4.192200e-07 1.757511e-03 
8.438246e-02 8.436192e-07 2.811769e-03 
1.072347e-01 1.731397e-06 4.498433e-03 
1.353731e-01 3.483285e-06 7.196857e-03 
1.712718e-01 7.054266e-06 1.151395e-02 
2.178764e-01 1.452204e-05 1.842070e-02 
2.744680e-01 2.903205e-05 2.947052e-02 
3.484644e-01 5.941363e-05 4.714866e-02 
4.400717e-01 1.196725e-04 7.543120e-02 
5.572986e-01 2.430576e-04 1.206793e-01 
7.024192e-01 4.867088e-04 1.930698e-01 
8.880554e-01 9.836819e-04 3.088844e-01 
1.124870e+00 1.999528e-03 4.941713e-01 
1.417244e+00 4.000316e-03 7.906043e-01 
1.789937e+00 8.062930e-03 1.264855e+00 
2.251411e+00 1.605824e-02 2.023590e+00 
2.825077e+00 3.176779e-02 3.237458e+00 
3.527716e+00 6.198305e-02 5.179475e+00 
4.371915e+00 1.183677e-01 8.286428e+00 
5.364709e+00 2.198345e-01 1.325711e+01 
6.476295e+00 3.899115e-01 2.120951e+01 
7.653890e+00 6.517809e-01 3.393222e+01 
8.801848e+00 1.010409e+00 5.428675e+01 
9.803578e+00 1.436194e+00 8.685114e+01 
1.055357e+01 1.864901e+00 1.389495e+02 
1.098352e+01 2.219444e+00 2.222996e+02 
1.110550e+01 2.457419e+00 3.556480e+02 
1.097213e+01 2.570915e+00 5.689866e+02 
1.066789e+01 2.583518e+00 9.102982e+02 
1.026299e+01 2.521663e+00 1.456348e+03 
9.836190e+00 2.420483e+00 2.329952e+03 
9.436957e+00 2.303180e+00 3.727594e+03 
9.104277e+00 2.188969e+00 5.963623e+03 
8.855781e+00 2.089042e+00 9.540955e+03 
8.704934e+00 2.013122e+00 1.526418e+04 
8.647180e+00 1.964878e+00 2.442053e+04 
8.657123e+00 1.941072e+00 3.906940e+04 
8.716047e+00 1.939349e+00 6.250552e+04 
8.797924e+00 1.953070e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-375.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.065020e-03 1.829328e-10 1.000000e-05 
6.202122e-03 3.358684e-10 1.599859e-05 
7.971232e-03 7.130573e-10 2.559548e-05 
1.017802e-02 1.484356e-09 4.094915e-05 
1.269201e-02 2.878322e-09 6.551286e-05 
1.633462e-02 6.135859e-09 1.048113e-04 
2.048495e-02 1.210187e-08 1.676833e-04 
2.578839e-02 2.414465e-08 2.682696e-04 
3.273854e-02 4.939990e-08 4.291934e-04 
4.160880e-02 1.014154e-07 6.866488e-04 
5.306294e-02 2.103404e-07 1.098541e-03 
6.680955e-02 4.198215e-07 1.757511e-03 
8.457066e-02 8.515471e-07 2.811769e-03 
1.065498e-01 1.702975e-06 4.498433e-03 
1.357226e-01 3.519717e-06 7.196857e-03 
1.708904e-01 7.025972e-06 1.151395e-02 
2.169262e-01 1.437121e-05 1.842070e-02 
2.740964e-01 2.899161e-05 2.947052e-02 
3.459508e-01 5.829261e-05 4.714866e-02 
4.391532e-01 1.192427e-04 7.543120e-02 
5.541806e-01 2.396399e-04 1.206793e-01 
7.018102e-01 4.867410e-04 1.930698e-01 
8.880121e-01 9.861644e-04 3.088844e-01 
1.119421e+00 1.975880e-03 4.941713e-01 
1.413024e+00 3.975282e-03 7.906043e-01 
1.781986e+00 7.977257e-03 1.264855e+00 
2.246761e+00 1.600148e-02 2.023590e+00 
2.817019e+00 3.158076e-02 3.237458e+00 
3.519236e+00 6.170060e-02 5.179475e+00 
4.362612e+00 1.179242e-01 8.286428e+00 
5.350105e+00 2.186215e-01 1.325711e+01 
6.460682e+00 3.881127e-01 2.120951e+01 
7.637620e+00 6.493023e-01 3.393222e+01 
8.788883e+00 1.008417e+00 5.428675e+01 
9.787193e+00 1.432491e+00 8.685114e+01 
1.053660e+01 1.860360e+00 1.389495e+02 
1.096705e+01 2.214638e+00 2.222996e+02 
1.109051e+01 2.453010e+00 3.556480e+02 
1.096252e+01 2.569036e+00 5.689866e+02 
1.065354e+01 2.579183e+00 9.102982e+02 
1.025296e+01 2.519336e+00 1.456348e+03 
9.825423e+00 2.417882e+00 2.329952e+03 
9.426216e+00 2.300682e+00 3.727594e+03 
9.092571e+00 2.186238e+00 5.963623e+03 
8.846232e+00 2.087134e+00 9.540955e+03 
8.692793e+00 2.010436e+00 1.526418e+04 
8.633608e+00 1.961781e+00 2.442053e+04 
8.645252e+00 1.938518e+00 3.906940e+04 
8.707230e+00 1.937756e+00 6.250552e+04 
8.783295e+00 1.949572e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-376.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.847227e-03 1.607625e-10 1.000000e-05 
6.203955e-03 3.370627e-10 1.599859e-05 
7.825071e-03 6.763470e-10 2.559548e-05 
1.021092e-02 1.502794e-09 4.094915e-05 
1.291638e-02 3.041777e-09 6.551286e-05 
1.617391e-02 5.972418e-09 1.048113e-04 
2.054763e-02 1.224587e-08 1.676833e-04 
2.581623e-02 2.428752e-08 2.682696e-04 
3.285004e-02 5.003944e-08 4.291934e-04 
4.122640e-02 9.890796e-08 6.866488e-04 
5.246836e-02 2.038908e-07 1.098541e-03 
6.649315e-02 4.149887e-07 1.757511e-03 
8.382577e-02 8.314549e-07 2.811769e-03 
1.063144e-01 1.696224e-06 4.498433e-03 
1.344797e-01 3.433037e-06 7.196857e-03 
1.700933e-01 6.946594e-06 1.151395e-02 
2.165924e-01 1.434310e-05 1.842070e-02 
2.726638e-01 2.861548e-05 2.947052e-02 
3.450986e-01 5.801719e-05 4.714866e-02 
4.380826e-01 1.186884e-04 7.543120e-02 
5.527246e-01 2.383900e-04 1.206793e-01 
6.999853e-01 4.842414e-04 1.930698e-01 
8.842800e-01 9.763803e-04 3.088844e-01 
1.116543e+00 1.965906e-03 4.941713e-01 
1.411318e+00 3.971444e-03 7.906043e-01 
1.778475e+00 7.951302e-03 1.264855e+00 
2.238435e+00 1.586645e-02 2.023590e+00 
2.809459e+00 3.141044e-02 3.237458e+00 
3.508027e+00 6.127563e-02 5.179475e+00 
4.349463e+00 1.171715e-01 8.286428e+00 
5.335404e+00 2.173973e-01 1.325711e+01 
6.444191e+00 3.861586e-01 2.120951e+01 
7.621463e+00 6.468484e-01 3.393222e+01 
8.766839e+00 1.003460e+00 5.428675e+01 
9.769448e+00 1.428229e+00 8.685114e+01 
1.051707e+01 1.854605e+00 1.389495e+02 
1.095015e+01 2.209601e+00 2.222996e+02 
1.107687e+01 2.449294e+00 3.556480e+02 
1.094835e+01 2.564834e+00 5.689866e+02 
1.064321e+01 2.576769e+00 9.102982e+02 
1.024001e+01 2.515710e+00 1.456348e+03 
9.813341e+00 2.414736e+00 2.329952e+03 
9.416100e+00 2.298413e+00 3.727594e+03 
9.082384e+00 2.184033e+00 5.963623e+03 
8.833351e+00 2.084117e+00 9.540955e+03 
8.684139e+00 2.008859e+00 1.526418e+04 
8.621696e+00 1.959202e+00 2.442053e+04 
8.633546e+00 1.936011e+00 3.906940e+04 
8.693053e+00 1.934443e+00 6.250552e+04 
8.772588e+00 1.947349e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-377.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.934019e-03 1.700046e-10 1.000000e-05 
6.348478e-03 3.621321e-10 1.599859e-05 
7.918449e-03 7.027141e-10 2.559548e-05 
1.002840e-02 1.427423e-09 4.094915e-05 
1.284465e-02 2.999335e-09 6.551286e-05 
1.627520e-02 6.101507e-09 1.048113e-04 
2.062021e-02 1.240903e-08 1.676833e-04 
2.606407e-02 2.506022e-08 2.682696e-04 
3.275477e-02 4.973729e-08 4.291934e-04 
4.116013e-02 9.869356e-08 6.866488e-04 
5.259791e-02 2.059511e-07 1.098541e-03 
6.649724e-02 4.161692e-07 1.757511e-03 
8.374991e-02 8.314049e-07 2.811769e-03 
1.062318e-01 1.696772e-06 4.498433e-03 
1.345835e-01 3.450144e-06 7.196857e-03 
1.703858e-01 7.001063e-06 1.151395e-02 
2.162024e-01 1.430370e-05 1.842070e-02 
2.722126e-01 2.854939e-05 2.947052e-02 
3.456418e-01 5.844656e-05 4.714866e-02 
4.356400e-01 1.170246e-04 7.543120e-02 
5.528165e-01 2.391429e-04 1.206793e-01 
6.987803e-01 4.830257e-04 1.930698e-01 
8.820601e-01 9.716214e-04 3.088844e-01 
1.113222e+00 1.953595e-03 4.941713e-01 
1.407848e+00 3.952698e-03 7.906043e-01 
1.773693e+00 7.908287e-03 1.264855e+00 
2.233570e+00 1.580502e-02 2.023590e+00 
2.803955e+00 3.130876e-02 3.237458e+00 
3.497724e+00 6.089835e-02 5.179475e+00 
4.338832e+00 1.166209e-01 8.286428e+00 
5.322114e+00 2.163432e-01 1.325711e+01 
6.430998e+00 3.847836e-01 2.120951e+01 
7.605217e+00 6.443696e-01 3.393222e+01 
8.752009e+00 1.000847e+00 5.428675e+01 
9.752434e+00 1.424255e+00 8.685114e+01 
1.050086e+01 1.850393e+00 1.389495e+02 
1.093566e+01 2.205769e+00 2.222996e+02 
1.106192e+01 2.444882e+00 3.556480e+02 
1.093308e+01 2.560059e+00 5.689866e+02 
1.062993e+01 2.572930e+00 9.102982e+02 
1.022837e+01 2.512655e+00 1.456348e+03 
9.802990e+00 2.412289e+00 2.329952e+03 
9.405714e+00 2.296035e+00 3.727594e+03 
9.073557e+00 2.182297e+00 5.963623e+03 
8.825223e+00 2.082668e+00 9.540955e+03 
8.670678e+00 2.005741e+00 1.526418e+04 
8.610665e+00 1.956897e+00 2.442053e+04 
8.624387e+00 1.934304e+00 3.906940e+04 
8.683046e+00 1.932460e+00 6.250552e+04 
8.762297e+00 1.945256e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-378.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.898460e-03 1.667967e-10 1.000000e-05 
6.330076e-03 3.599445e-10 1.599859e-05 
7.790350e-03 6.709337e-10 2.559548e-05 
9.876490e-03 1.367151e-09 4.094915e-05 
1.264138e-02 2.866765e-09 6.551286e-05 
1.586963e-02 5.671651e-09 1.048113e-04 
2.041575e-02 1.207549e-08 1.676833e-04 
2.556327e-02 2.370599e-08 2.682696e-04 
3.268546e-02 4.955333e-08 4.291934e-04 
4.141436e-02 1.008003e-07 6.866488e-04 
5.263713e-02 2.069598e-07 1.098541e-03 
6.625612e-02 4.127504e-07 1.757511e-03 
8.362868e-02 8.299957e-07 2.811769e-03 
1.064208e-01 1.710370e-06 4.498433e-03 
1.337679e-01 3.396780e-06 7.196857e-03 
1.700969e-01 6.983989e-06 1.151395e-02 
2.145990e-01 1.402492e-05 1.842070e-02 
2.715927e-01 2.843000e-05 2.947052e-02 
3.446721e-01 5.810974e-05 4.714866e-02 
4.356174e-01 1.173166e-04 7.543120e-02 
5.513825e-01 2.379161e-04 1.206793e-01 
6.969185e-01 4.804458e-04 1.930698e-01 
8.786129e-01 9.628218e-04 3.088844e-01 
1.112489e+00 1.954901e-03 4.941713e-01 
1.402635e+00 3.919315e-03 7.906043e-01 
1.771527e+00 7.900174e-03 1.264855e+00 
2.226719e+00 1.570152e-02 2.023590e+00 
2.795657e+00 3.111376e-02 3.237458e+00 
3.491995e+00 6.075854e-02 5.179475e+00 
4.326843e+00 1.159617e-01 8.286428e+00 
5.308490e+00 2.152489e-01 1.325711e+01 
6.413029e+00 3.825691e-01 2.120951e+01 
7.586481e+00 6.412774e-01 3.393222e+01 
8.733775e+00 9.971220e-01 5.428675e+01 
9.732905e+00 1.419258e+00 8.685114e+01 
1.048469e+01 1.846196e+00 1.389495e+02 
1.092036e+01 2.201521e+00 2.222996e+02 
1.104713e+01 2.440544e+00 3.556480e+02 
1.092026e+01 2.556520e+00 5.689866e+02 
1.061896e+01 2.570191e+00 9.102982e+02 
1.021798e+01 2.510146e+00 1.456348e+03 
9.792963e+00 2.409967e+00 2.329952e+03 
9.393809e+00 2.293080e+00 3.727594e+03 
9.063191e+00 2.180017e+00 5.963623e+03 
8.815987e+00 2.080847e+00 9.540955e+03 
8.663584e+00 2.004652e+00 1.526418e+04 
8.600523e+00 1.954866e+00 2.442053e+04 
8.611680e+00 1.931471e+00 3.906940e+04 
8.668082e+00 1.928885e+00 6.250552e+04 
8.751014e+00 1.942835e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-379.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
5.008561e-03 1.787701e-10 1.000000e-05 
6.195895e-03 3.384296e-10 1.599859e-05 
7.953672e-03 7.159111e-10 2.559548e-05 
1.005341e-02 1.445758e-09 4.094915e-05 
1.275880e-02 2.955189e-09 6.551286e-05 
1.617798e-02 6.024612e-09 1.048113e-04 
2.019488e-02 1.171872e-08 1.676833e-04 
2.581263e-02 2.447108e-08 2.682696e-04 
3.267254e-02 4.962550e-08 4.291934e-04 
4.091375e-02 9.744603e-08 6.866488e-04 
5.218286e-02 2.021809e-07 1.098541e-03 
6.594126e-02 4.079704e-07 1.757511e-03 
8.397088e-02 8.424489e-07 2.811769e-03 
1.060378e-01 1.696446e-06 4.498433e-03 
1.338149e-01 3.409360e-06 7.196857e-03 
1.693947e-01 6.916101e-06 1.151395e-02 
2.147881e-01 1.409924e-05 1.842070e-02 
2.704947e-01 2.816090e-05 2.947052e-02 
3.427240e-01 5.728115e-05 4.714866e-02 
4.330248e-01 1.155393e-04 7.543120e-02 
5.500516e-01 2.368221e-04 1.206793e-01 
6.939262e-01 4.755387e-04 1.930698e-01 
8.788900e-01 9.662792e-04 3.088844e-01 
1.109052e+00 1.941962e-03 4.941713e-01 
1.401133e+00 3.917051e-03 7.906043e-01 
1.766176e+00 7.849500e-03 1.264855e+00 
2.223564e+00 1.567604e-02 2.023590e+00 
2.785746e+00 3.086551e-02 3.237458e+00 
3.483338e+00 6.046639e-02 5.179475e+00 
4.317757e+00 1.155337e-01 8.286428e+00 
5.294418e+00 2.141009e-01 1.325711e+01 
6.398616e+00 3.809775e-01 2.120951e+01 
7.570041e+00 6.387466e-01 3.393222e+01 
8.713374e+00 9.926903e-01 5.428675e+01 
9.715787e+00 1.415226e+00 8.685114e+01 
1.046635e+01 1.840968e+00 1.389495e+02 
1.090292e+01 2.196175e+00 2.222996e+02 
1.103252e+01 2.436286e+00 3.556480e+02 
1.090738e+01 2.552936e+00 5.689866e+02 
1.060439e+01 2.565713e+00 9.102982e+02 
1.020885e+01 2.508187e+00 1.456348e+03 
9.783353e+00 2.407808e+00 2.329952e+03 
9.385950e+00 2.291640e+00 3.727594e+03 
9.049951e+00 2.176725e+00 5.963623e+03 
8.805364e+00 2.078562e+00 9.540955e+03 
8.653194e+00 2.002506e+00 1.526418e+04 
8.590499e+00 1.952868e+00 2.442053e+04 
8.599380e+00 1.928763e+00 3.906940e+04 
8.655420e+00 1.926042e+00 6.250552e+04 
8.737117e+00 1.939557e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-38.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.884250e-02 1.662241e-08 1.000000e-05 
6.185835e-02 3.376723e-08 1.599859e-05 
7.919085e-02 7.084768e-08 2.559548e-05 
1.011259e-01 1.475326e-07 4.094915e-05 
1.265962e-01 2.894428e-07 6.551286e-05 
1.613330e-01 5.990601e-07 1.048113e-04 
2.045882e-01 1.221639e-06 1.676833e-04 
2.568518e-01 2.417405e-06 2.682696e-04 
3.256600e-01 4.927152e-06 4.291934e-04 
4.141153e-01 1.013136e-05 6.866488e-04 
5.216536e-01 2.025127e-05 1.098541e-03 
6.621966e-01 4.142567e-05 1.757511e-03 
8.334008e-01 8.258012e-05 2.811769e-03 
1.056242e+00 1.681171e-04 4.498433e-03 
1.339553e+00 3.429365e-04 7.196857e-03 
1.692338e+00 6.915365e-04 1.151395e-02 
2.140895e+00 1.400141e-03 1.842070e-02 
2.700600e+00 2.810724e-03 2.947052e-02 
3.419099e+00 5.704970e-03 4.714866e-02 
4.310433e+00 1.143438e-02 7.543120e-02 
5.441117e+00 2.301023e-02 1.206793e-01 
6.850414e+00 4.595564e-02 1.930698e-01 
8.604051e+00 9.116408e-02 3.088844e-01 
1.075120e+01 1.782081e-01 4.941713e-01 
1.334362e+01 3.417529e-01 7.906043e-01 
1.638374e+01 6.356987e-01 1.264855e+00 
1.983340e+01 1.136376e+00 2.023590e+00 
2.352364e+01 1.918627e+00 3.237458e+00 
2.716433e+01 3.008372e+00 5.179475e+00 
3.038304e+01 4.324359e+00 8.286428e+00 
3.284046e+01 5.675040e+00 1.325711e+01 
3.433797e+01 6.834657e+00 2.120951e+01 
3.484704e+01 7.636233e+00 3.393222e+01 
3.451891e+01 8.040294e+00 5.428675e+01 
3.361018e+01 8.111400e+00 8.685114e+01 
3.237417e+01 7.945455e+00 1.389495e+02 
3.103475e+01 7.640160e+00 2.222996e+02 
2.976369e+01 7.275458e+00 3.556480e+02 
2.867845e+01 6.910156e+00 5.689866e+02 
2.786552e+01 6.590540e+00 9.102982e+02 
2.735372e+01 6.342176e+00 1.456348e+03 
2.712598e+01 6.175946e+00 2.329952e+03 
2.713753e+01 6.093005e+00 3.727594e+03 
2.731231e+01 6.081194e+00 5.963623e+03 
2.756446e+01 6.119267e+00 9.540955e+03 
2.780982e+01 6.179628e+00 1.526418e+04 
2.802975e+01 6.251123e+00 2.442053e+04 
2.816581e+01 6.307103e+00 3.906940e+04 
2.823706e+01 6.347079e+00 6.250552e+04 
2.826524e+01 6.373260e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-380.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.790504e-03 1.568354e-10 1.000000e-05 
6.185877e-03 3.376792e-10 1.599859e-05 
7.722857e-03 6.571045e-10 2.559548e-05 
9.863806e-03 1.369097e-09 4.094915e-05 
1.255803e-02 2.825301e-09 6.551286e-05 
1.589536e-02 5.729436e-09 1.048113e-04 
2.028577e-02 1.190899e-08 1.676833e-04 
2.577590e-02 2.443106e-08 2.682696e-04 
3.222962e-02 4.776022e-08 4.291934e-04 
4.092377e-02 9.777495e-08 6.866488e-04 
5.201571e-02 2.007726e-07 1.098541e-03 
6.619260e-02 4.137420e-07 1.757511e-03 
8.344207e-02 8.288138e-07 2.811769e-03 
1.057584e-01 1.687512e-06 4.498433e-03 
1.336440e-01 3.405275e-06 7.196857e-03 
1.691342e-01 6.902406e-06 1.151395e-02 
2.137732e-01 1.393698e-05 1.842070e-02 
2.705703e-01 2.825887e-05 2.947052e-02 
3.415092e-01 5.682377e-05 4.714866e-02 
4.335757e-01 1.162867e-04 7.543120e-02 
5.474434e-01 2.340854e-04 1.206793e-01 
6.913650e-01 4.715337e-04 1.930698e-01 
8.744893e-01 9.543498e-04 3.088844e-01 
1.107127e+00 1.936958e-03 4.941713e-01 
1.394713e+00 3.873660e-03 7.906043e-01 
1.758698e+00 7.770690e-03 1.264855e+00 
2.217500e+00 1.558908e-02 2.023590e+00 
2.781723e+00 3.081242e-02 3.237458e+00 
3.471555e+00 6.001274e-02 5.179475e+00 
4.304341e+00 1.147614e-01 8.286428e+00 
5.281833e+00 2.131306e-01 1.325711e+01 
6.386577e+00 3.797988e-01 2.120951e+01 
7.555305e+00 6.366293e-01 3.393222e+01 
8.699340e+00 9.903178e-01 5.428675e+01 
9.696958e+00 1.410497e+00 8.685114e+01 
1.044793e+01 1.835697e+00 1.389495e+02 
1.088800e+01 2.192091e+00 2.222996e+02 
1.101856e+01 2.432354e+00 3.556480e+02 
1.089652e+01 2.550371e+00 5.689866e+02 
1.059553e+01 2.563969e+00 9.102982e+02 
1.019594e+01 2.504544e+00 1.456348e+03 
9.772327e+00 2.405063e+00 2.329952e+03 
9.372640e+00 2.288143e+00 3.727594e+03 
9.040311e+00 2.174687e+00 5.963623e+03 
8.795202e+00 2.076424e+00 9.540955e+03 
8.640910e+00 1.999749e+00 1.526418e+04 
8.577051e+00 1.949786e+00 2.442053e+04 
8.585590e+00 1.925579e+00 3.906940e+04 
8.646659e+00 1.924444e+00 6.250552e+04 
8.723996e+00 1.936527e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-381.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.805465e-03 1.587260e-10 1.000000e-05 
6.195112e-03 3.400864e-10 1.599859e-05 
7.791528e-03 6.765654e-10 2.559548e-05 
9.952920e-03 1.410241e-09 4.094915e-05 
1.260317e-02 2.863393e-09 6.551286e-05 
1.587750e-02 5.725164e-09 1.048113e-04 
2.040698e-02 1.215565e-08 1.676833e-04 
2.542164e-02 2.349918e-08 2.682696e-04 
3.232631e-02 4.831817e-08 4.291934e-04 
4.117644e-02 9.985928e-08 6.866488e-04 
5.166138e-02 1.972152e-07 1.098541e-03 
6.550473e-02 4.020321e-07 1.757511e-03 
8.345000e-02 8.312320e-07 2.811769e-03 
1.054653e-01 1.677927e-06 4.498433e-03 
1.327396e-01 3.345388e-06 7.196857e-03 
1.683058e-01 6.819371e-06 1.151395e-02 
2.128867e-01 1.380054e-05 1.842070e-02 
2.695370e-01 2.800986e-05 2.947052e-02 
3.407002e-01 5.656933e-05 4.714866e-02 
4.321334e-01 1.154331e-04 7.543120e-02 
5.466501e-01 2.336825e-04 1.206793e-01 
6.905470e-01 4.710978e-04 1.930698e-01 
8.721572e-01 9.492255e-04 3.088844e-01 
1.102742e+00 1.919074e-03 4.941713e-01 
1.392076e+00 3.861849e-03 7.906043e-01 
1.756291e+00 7.759125e-03 1.264855e+00 
2.212195e+00 1.551809e-02 2.023590e+00 
2.771601e+00 3.055755e-02 3.237458e+00 
3.461447e+00 5.964614e-02 5.179475e+00 
4.293565e+00 1.141989e-01 8.286428e+00 
5.270390e+00 2.122959e-01 1.325711e+01 
6.373849e+00 3.784974e-01 2.120951e+01 
7.535144e+00 6.331853e-01 3.393222e+01 
8.679489e+00 9.860565e-01 5.428675e+01 
9.683367e+00 1.407869e+00 8.685114e+01 
1.043195e+01 1.831554e+00 1.389495e+02 
1.087133e+01 2.187115e+00 2.222996e+02 
1.100319e+01 2.427679e+00 3.556480e+02 
1.088153e+01 2.545697e+00 5.689866e+02 
1.058356e+01 2.560720e+00 9.102982e+02 
1.018679e+01 2.502561e+00 1.456348e+03 
9.761149e+00 2.402248e+00 2.329952e+03 
9.366065e+00 2.287173e+00 3.727594e+03 
9.031196e+00 2.172828e+00 5.963623e+03 
8.781791e+00 2.073205e+00 9.540955e+03 
8.628809e+00 1.997045e+00 1.526418e+04 
8.566054e+00 1.947473e+00 2.442053e+04 
8.574577e+00 1.923268e+00 3.906940e+04 
8.634805e+00 1.921851e+00 6.250552e+04 
8.714051e+00 1.934527e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-382.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.965220e-03 1.755479e-10 1.000000e-05 
6.105293e-03 3.263621e-10 1.599859e-05 
7.799505e-03 6.804268e-10 2.559548e-05 
1.004404e-02 1.453135e-09 4.094915e-05 
1.245451e-02 2.770512e-09 6.551286e-05 
1.587155e-02 5.733742e-09 1.048113e-04 
2.021331e-02 1.184384e-08 1.676833e-04 
2.559692e-02 2.405156e-08 2.682696e-04 
3.204709e-02 4.720045e-08 4.291934e-04 
4.064776e-02 9.631420e-08 6.866488e-04 
5.158237e-02 1.968269e-07 1.098541e-03 
6.585759e-02 4.096364e-07 1.757511e-03 
8.290852e-02 8.172954e-07 2.811769e-03 
1.052368e-01 1.671417e-06 4.498433e-03 
1.324563e-01 3.332743e-06 7.196857e-03 
1.682772e-01 6.833784e-06 1.151395e-02 
2.129024e-01 1.383982e-05 1.842070e-02 
2.698375e-01 2.817741e-05 2.947052e-02 
3.402053e-01 5.647099e-05 4.714866e-02 
4.314515e-01 1.151890e-04 7.543120e-02 
5.442923e-01 2.312772e-04 1.206793e-01 
6.875162e-01 4.661425e-04 1.930698e-01 
8.711347e-01 9.483711e-04 3.088844e-01 
1.100104e+00 1.910334e-03 4.941713e-01 
1.390612e+00 3.859762e-03 7.906043e-01 
1.749330e+00 7.687370e-03 1.264855e+00 
2.202782e+00 1.536112e-02 2.023590e+00 
2.765945e+00 3.045014e-02 3.237458e+00 
3.454604e+00 5.944734e-02 5.179475e+00 
4.284695e+00 1.137867e-01 8.286428e+00 
5.261289e+00 2.117390e-01 1.325711e+01 
6.358824e+00 3.767938e-01 2.120951e+01 
7.521822e+00 6.314067e-01 3.393222e+01 
8.661130e+00 9.822748e-01 5.428675e+01 
9.661035e+00 1.401718e+00 8.685114e+01 
1.041206e+01 1.825575e+00 1.389495e+02 
1.085351e+01 2.181540e+00 2.222996e+02 
1.099111e+01 2.424700e+00 3.556480e+02 
1.086787e+01 2.541685e+00 5.689866e+02 
1.056924e+01 2.556328e+00 9.102982e+02 
1.017533e+01 2.499545e+00 1.456348e+03 
9.752173e+00 2.400327e+00 2.329952e+03 
9.352706e+00 2.283644e+00 3.727594e+03 
9.020047e+00 2.170250e+00 5.963623e+03 
8.771663e+00 2.071067e+00 9.540955e+03 
8.619302e+00 1.995166e+00 1.526418e+04 
8.554733e+00 1.945052e+00 2.442053e+04 
8.563681e+00 1.920989e+00 3.906940e+04 
8.622919e+00 1.919243e+00 6.250552e+04 
8.699424e+00 1.930997e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-383.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.790841e-03 1.581070e-10 1.000000e-05 
6.249465e-03 3.509492e-10 1.599859e-05 
7.897563e-03 7.082637e-10 2.559548e-05 
9.965188e-03 1.422893e-09 4.094915e-05 
1.261550e-02 2.886882e-09 6.551286e-05 
1.578277e-02 5.652824e-09 1.048113e-04 
1.998663e-02 1.147980e-08 1.676833e-04 
2.562913e-02 2.420569e-08 2.682696e-04 
3.223089e-02 4.814296e-08 4.291934e-04 
4.056762e-02 9.599629e-08 6.866488e-04 
5.133631e-02 1.945315e-07 1.098541e-03 
6.554006e-02 4.047967e-07 1.757511e-03 
8.304921e-02 8.236136e-07 2.811769e-03 
1.043133e-01 1.632064e-06 4.498433e-03 
1.321845e-01 3.320939e-06 7.196857e-03 
1.673644e-01 6.740784e-06 1.151395e-02 
2.125883e-01 1.381473e-05 1.842070e-02 
2.685286e-01 2.784202e-05 2.947052e-02 
3.386578e-01 5.584970e-05 4.714866e-02 
4.302372e-01 1.145181e-04 7.543120e-02 
5.441060e-01 2.316443e-04 1.206793e-01 
6.857271e-01 4.637235e-04 1.930698e-01 
8.686979e-01 9.428963e-04 3.088844e-01 
1.095579e+00 1.891798e-03 4.941713e-01 
1.384907e+00 3.822437e-03 7.906043e-01 
1.747235e+00 7.679761e-03 1.264855e+00 
2.197097e+00 1.528231e-02 2.023590e+00 
2.756912e+00 3.023165e-02 3.237458e+00 
3.448492e+00 5.928561e-02 5.179475e+00 
4.276021e+00 1.133893e-01 8.286428e+00 
5.243487e+00 2.101466e-01 1.325711e+01 
6.342768e+00 3.749106e-01 2.120951e+01 
7.507125e+00 6.292892e-01 3.393222e+01 
8.647383e+00 9.799767e-01 5.428675e+01 
9.644158e+00 1.397753e+00 8.685114e+01 
1.039767e+01 1.822155e+00 1.389495e+02 
1.083890e+01 2.177584e+00 2.222996e+02 
1.097455e+01 2.419381e+00 3.556480e+02 
1.085720e+01 2.539182e+00 5.689866e+02 
1.055924e+01 2.554009e+00 9.102982e+02 
1.016537e+01 2.497187e+00 1.456348e+03 
9.742283e+00 2.398025e+00 2.329952e+03 
9.342972e+00 2.281473e+00 3.727594e+03 
9.011912e+00 2.168723e+00 5.963623e+03 
8.761268e+00 2.068837e+00 9.540955e+03 
8.609312e+00 1.993128e+00 1.526418e+04 
8.542359e+00 1.942295e+00 2.442053e+04 
8.553339e+00 1.918881e+00 3.906940e+04 
8.611686e+00 1.916839e+00 6.250552e+04 
8.687186e+00 1.928241e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-384.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.815282e-03 1.609582e-10 1.000000e-05 
6.073753e-03 3.230127e-10 1.599859e-05 
7.762001e-03 6.741697e-10 2.559548e-05 
9.699596e-03 1.315555e-09 4.094915e-05 
1.236758e-02 2.727108e-09 6.551286e-05 
1.580619e-02 5.692846e-09 1.048113e-04 
2.007681e-02 1.166629e-08 1.676833e-04 
2.546110e-02 2.379467e-08 2.682696e-04 
3.235437e-02 4.882556e-08 4.291934e-04 
4.037363e-02 9.487285e-08 6.866488e-04 
5.155873e-02 1.975856e-07 1.098541e-03 
6.533756e-02 4.021033e-07 1.757511e-03 
8.209933e-02 7.977526e-07 2.811769e-03 
1.045774e-01 1.648782e-06 4.498433e-03 
1.323001e-01 3.338354e-06 7.196857e-03 
1.670894e-01 6.725127e-06 1.151395e-02 
2.108540e-01 1.351457e-05 1.842070e-02 
2.674563e-01 2.758167e-05 2.947052e-02 
3.384684e-01 5.590161e-05 4.714866e-02 
4.278341e-01 1.129040e-04 7.543120e-02 
5.424462e-01 2.301302e-04 1.206793e-01 
6.842049e-01 4.618444e-04 1.930698e-01 
8.653088e-01 9.343369e-04 3.088844e-01 
1.093679e+00 1.886882e-03 4.941713e-01 
1.381662e+00 3.805528e-03 7.906043e-01 
1.744020e+00 7.657338e-03 1.264855e+00 
2.191294e+00 1.520106e-02 2.023590e+00 
2.752227e+00 3.015582e-02 3.237458e+00 
3.440381e+00 5.902097e-02 5.179475e+00 
4.266567e+00 1.129297e-01 8.286428e+00 
5.231541e+00 2.092502e-01 1.325711e+01 
6.327597e+00 3.731805e-01 2.120951e+01 
7.490157e+00 6.266171e-01 3.393222e+01 
8.629717e+00 9.764091e-01 5.428675e+01 
9.630215e+00 1.394958e+00 8.685114e+01 
1.037750e+01 1.816031e+00 1.389495e+02 
1.082398e+01 2.173455e+00 2.222996e+02 
1.095960e+01 2.414894e+00 3.556480e+02 
1.084175e+01 2.534244e+00 5.689866e+02 
1.054693e+01 2.550565e+00 9.102982e+02 
1.015382e+01 2.494112e+00 1.456348e+03 
9.730720e+00 2.395031e+00 2.329952e+03 
9.333874e+00 2.279535e+00 3.727594e+03 
8.999632e+00 2.165737e+00 5.963623e+03 
8.749474e+00 2.066137e+00 9.540955e+03 
8.597358e+00 1.990457e+00 1.526418e+04 
8.531102e+00 1.939885e+00 2.442053e+04 
8.542704e+00 1.916675e+00 3.906940e+04 
8.597592e+00 1.913516e+00 6.250552e+04 
8.679089e+00 1.926830e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-385.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.919896e-03 1.721255e-10 1.000000e-05 
6.235305e-03 3.503893e-10 1.599859e-05 
7.750893e-03 6.730275e-10 2.559548e-05 
9.979192e-03 1.436361e-09 4.094915e-05 
1.243254e-02 2.777521e-09 6.551286e-05 
1.584132e-02 5.745813e-09 1.048113e-04 
1.998415e-02 1.153546e-08 1.676833e-04 
2.523287e-02 2.322084e-08 2.682696e-04 
3.187923e-02 4.682753e-08 4.291934e-04 
4.062208e-02 9.688674e-08 6.866488e-04 
5.157389e-02 1.982749e-07 1.098541e-03 
6.519453e-02 4.005086e-07 1.757511e-03 
8.190398e-02 7.941343e-07 2.811769e-03 
1.041465e-01 1.632729e-06 4.498433e-03 
1.319819e-01 3.322949e-06 7.196857e-03 
1.672685e-01 6.764344e-06 1.151395e-02 
2.109965e-01 1.357726e-05 1.842070e-02 
2.664047e-01 2.732856e-05 2.947052e-02 
3.378738e-01 5.575231e-05 4.714866e-02 
4.267536e-01 1.123425e-04 7.543120e-02 
5.413483e-01 2.293311e-04 1.206793e-01 
6.840142e-01 4.626593e-04 1.930698e-01 
8.629110e-01 9.290036e-04 3.088844e-01 
1.090949e+00 1.877662e-03 4.941713e-01 
1.378432e+00 3.788735e-03 7.906043e-01 
1.739790e+00 7.621524e-03 1.264855e+00 
2.186342e+00 1.513744e-02 2.023590e+00 
2.746128e+00 3.003342e-02 3.237458e+00 
3.428600e+00 5.856890e-02 5.179475e+00 
4.250751e+00 1.119703e-01 8.286428e+00 
5.221937e+00 2.086298e-01 1.325711e+01 
6.311760e+00 3.713347e-01 2.120951e+01 
7.473877e+00 6.241101e-01 3.393222e+01 
8.612503e+00 9.729824e-01 5.428675e+01 
9.611707e+00 1.390323e+00 8.685114e+01 
1.036286e+01 1.812471e+00 1.389495e+02 
1.081017e+01 2.169882e+00 2.222996e+02 
1.094610e+01 2.411143e+00 3.556480e+02 
1.082894e+01 2.530634e+00 5.689866e+02 
1.053406e+01 2.546847e+00 9.102982e+02 
1.014166e+01 2.490754e+00 1.456348e+03 
9.719946e+00 2.392352e+00 2.329952e+03 
9.321783e+00 2.276463e+00 3.727594e+03 
8.990546e+00 2.163866e+00 5.963623e+03 
8.740878e+00 2.064492e+00 9.540955e+03 
8.587537e+00 1.988463e+00 1.526418e+04 
8.523497e+00 1.938622e+00 2.442053e+04 
8.531921e+00 1.914419e+00 3.906940e+04 
8.587136e+00 1.911351e+00 6.250552e+04 
8.664881e+00 1.923422e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-386.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.857470e-03 1.660866e-10 1.000000e-05 
6.178284e-03 3.417494e-10 1.599859e-05 
7.711102e-03 6.644365e-10 2.559548e-05 
9.753270e-03 1.344482e-09 4.094915e-05 
1.245878e-02 2.802407e-09 6.551286e-05 
1.574579e-02 5.657152e-09 1.048113e-04 
1.988243e-02 1.138970e-08 1.676833e-04 
2.519062e-02 2.316439e-08 2.682696e-04 
3.203057e-02 4.762099e-08 4.291934e-04 
4.035429e-02 9.522994e-08 6.866488e-04 
5.138068e-02 1.965641e-07 1.098541e-03 
6.501918e-02 3.983176e-07 1.757511e-03 
8.172536e-02 7.909992e-07 2.811769e-03 
1.035893e-01 1.610835e-06 4.498433e-03 
1.317166e-01 3.311536e-06 7.196857e-03 
1.667563e-01 6.719792e-06 1.151395e-02 
2.103171e-01 1.348144e-05 1.842070e-02 
2.667508e-01 2.750648e-05 2.947052e-02 
3.372989e-01 5.561225e-05 4.714866e-02 
4.264824e-01 1.124196e-04 7.543120e-02 
5.391223e-01 2.271022e-04 1.206793e-01 
6.814258e-01 4.586149e-04 1.930698e-01 
8.607962e-01 9.245845e-04 3.088844e-01 
1.089577e+00 1.875438e-03 4.941713e-01 
1.373546e+00 3.758320e-03 7.906043e-01 
1.731940e+00 7.538380e-03 1.264855e+00 
2.181407e+00 1.507410e-02 2.023590e+00 
2.736045e+00 2.978106e-02 3.237458e+00 
3.420685e+00 5.831431e-02 5.179475e+00 
4.241029e+00 1.114898e-01 8.286428e+00 
5.206676e+00 2.073405e-01 1.325711e+01 
6.295619e+00 3.694366e-01 2.120951e+01 
7.454590e+00 6.208737e-01 3.393222e+01 
8.592410e+00 9.686273e-01 5.428675e+01 
9.595185e+00 1.386478e+00 8.685114e+01 
1.034851e+01 1.809042e+00 1.389495e+02 
1.079430e+01 2.165254e+00 2.222996e+02 
1.093436e+01 2.408298e+00 3.556480e+02 
1.081564e+01 2.526760e+00 5.689866e+02 
1.052165e+01 2.543336e+00 9.102982e+02 
1.013069e+01 2.487920e+00 1.456348e+03 
9.710049e+00 2.390025e+00 2.329952e+03 
9.312867e+00 2.274581e+00 3.727594e+03 
8.980016e+00 2.161482e+00 5.963623e+03 
8.731771e+00 2.062673e+00 9.540955e+03 
8.576037e+00 1.985928e+00 1.526418e+04 
8.512723e+00 1.936355e+00 2.442053e+04 
8.519894e+00 1.911765e+00 3.906940e+04 
8.574420e+00 1.908460e+00 6.250552e+04 
8.654589e+00 1.921287e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-387.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.907984e-03 1.717660e-10 1.000000e-05 
6.158193e-03 3.393030e-10 1.599859e-05 
7.769076e-03 6.812961e-10 2.559548e-05 
9.712118e-03 1.330974e-09 4.094915e-05 
1.255454e-02 2.874952e-09 6.551286e-05 
1.550978e-02 5.420572e-09 1.048113e-04 
1.989323e-02 1.143784e-08 1.676833e-04 
2.510298e-02 2.298284e-08 2.682696e-04 
3.211867e-02 4.813942e-08 4.291934e-04 
4.044238e-02 9.610329e-08 6.866488e-04 
5.138771e-02 1.971543e-07 1.098541e-03 
6.469326e-02 3.933740e-07 1.757511e-03 
8.164310e-02 7.906562e-07 2.811769e-03 
1.032163e-01 1.597625e-06 4.498433e-03 
1.306992e-01 3.243771e-06 7.196857e-03 
1.657722e-01 6.618637e-06 1.151395e-02 
2.098254e-01 1.342180e-05 1.842070e-02 
2.658516e-01 2.729979e-05 2.947052e-02 
3.352298e-01 5.473654e-05 4.714866e-02 
4.246710e-01 1.112808e-04 7.543120e-02 
5.383838e-01 2.267560e-04 1.206793e-01 
6.809365e-01 4.588127e-04 1.930698e-01 
8.584122e-01 9.192987e-04 3.088844e-01 
1.087054e+00 1.867259e-03 4.941713e-01 
1.369965e+00 3.738659e-03 7.906043e-01 
1.726897e+00 7.492074e-03 1.264855e+00 
2.174687e+00 1.497389e-02 2.023590e+00 
2.730887e+00 2.968920e-02 3.237458e+00 
3.413365e+00 5.808971e-02 5.179475e+00 
4.230777e+00 1.109674e-01 8.286428e+00 
5.196084e+00 2.066016e-01 1.325711e+01 
6.284648e+00 3.684284e-01 2.120951e+01 
7.442965e+00 6.194872e-01 3.393222e+01 
8.579470e+00 9.665643e-01 5.428675e+01 
9.577193e+00 1.382036e+00 8.685114e+01 
1.033105e+01 1.804149e+00 1.389495e+02 
1.077716e+01 2.159967e+00 2.222996e+02 
1.091949e+01 2.403812e+00 3.556480e+02 
1.080382e+01 2.523633e+00 5.689866e+02 
1.051323e+01 2.541738e+00 9.102982e+02 
1.012037e+01 2.485371e+00 1.456348e+03 
9.701460e+00 2.388229e+00 2.329952e+03 
9.301538e+00 2.271783e+00 3.727594e+03 
8.967911e+00 2.158540e+00 5.963623e+03 
8.722635e+00 2.060839e+00 9.540955e+03 
8.565426e+00 1.983672e+00 1.526418e+04 
8.500304e+00 1.933565e+00 2.442053e+04 
8.507600e+00 1.909022e+00 3.906940e+04 
8.565714e+00 1.906847e+00 6.250552e+04 
8.644363e+00 1.919168e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-388.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.768026e-03 1.578936e-10 1.000000e-05 
5.972660e-03 3.103502e-10 1.599859e-05 
7.592583e-03 6.375544e-10 2.559548e-05 
9.648910e-03 1.308529e-09 4.094915e-05 
1.220475e-02 2.648107e-09 6.551286e-05 
1.578357e-02 5.727491e-09 1.048113e-04 
1.964404e-02 1.104183e-08 1.676833e-04 
2.530219e-02 2.359518e-08 2.682696e-04 
3.157220e-02 4.584197e-08 4.291934e-04 
4.040831e-02 9.610830e-08 6.866488e-04 
5.091599e-02 1.922700e-07 1.098541e-03 
6.484498e-02 3.971719e-07 1.757511e-03 
8.161187e-02 7.917898e-07 2.811769e-03 
1.032634e-01 1.603948e-06 4.498433e-03 
1.307012e-01 3.252301e-06 7.196857e-03 
1.656887e-01 6.625707e-06 1.151395e-02 
2.100520e-01 1.350011e-05 1.842070e-02 
2.645361e-01 2.696602e-05 2.947052e-02 
3.359535e-01 5.523412e-05 4.714866e-02 
4.236512e-01 1.107665e-04 7.543120e-02 
5.361770e-01 2.245577e-04 1.206793e-01 
6.767841e-01 4.516348e-04 1.930698e-01 
8.577753e-01 9.196217e-04 3.088844e-01 
1.083830e+00 1.855475e-03 4.941713e-01 
1.368698e+00 3.737905e-03 7.906043e-01 
1.726231e+00 7.502652e-03 1.264855e+00 
2.169888e+00 1.491330e-02 2.023590e+00 
2.726476e+00 2.962140e-02 3.237458e+00 
3.405792e+00 5.785198e-02 5.179475e+00 
4.223889e+00 1.107069e-01 8.286428e+00 
5.183748e+00 2.056566e-01 1.325711e+01 
6.266802e+00 3.662360e-01 2.120951e+01 
7.425823e+00 6.167651e-01 3.393222e+01 
8.558620e+00 9.619597e-01 5.428675e+01 
9.560864e+00 1.378253e+00 8.685114e+01 
1.031225e+01 1.798628e+00 1.389495e+02 
1.075999e+01 2.154662e+00 2.222996e+02 
1.090293e+01 2.398439e+00 3.556480e+02 
1.079015e+01 2.519553e+00 5.689866e+02 
1.050147e+01 2.538525e+00 9.102982e+02 
1.010856e+01 2.482146e+00 1.456348e+03 
9.691145e+00 2.385717e+00 2.329952e+03 
9.294530e+00 2.270610e+00 3.727594e+03 
8.959639e+00 2.156937e+00 5.963623e+03 
8.709112e+00 2.057545e+00 9.540955e+03 
8.555641e+00 1.981675e+00 1.526418e+04 
8.490787e+00 1.931686e+00 2.442053e+04 
8.495277e+00 1.906266e+00 3.906940e+04 
8.553266e+00 1.904032e+00 6.250552e+04 
8.633269e+00 1.916761e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-389.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.872785e-03 1.689656e-10 1.000000e-05 
6.049373e-03 3.232939e-10 1.599859e-05 
7.614431e-03 6.447316e-10 2.559548e-05 
9.864696e-03 1.401902e-09 4.094915e-05 
1.226381e-02 2.693658e-09 6.551286e-05 
1.578686e-02 5.745839e-09 1.048113e-04 
1.997474e-02 1.163884e-08 1.676833e-04 
2.514331e-02 2.321315e-08 2.682696e-04 
3.190114e-02 4.741168e-08 4.291934e-04 
3.997721e-02 9.330489e-08 6.866488e-04 
5.069290e-02 1.902429e-07 1.098541e-03 
6.409015e-02 3.844511e-07 1.757511e-03 
8.146503e-02 7.895533e-07 2.811769e-03 
1.027621e-01 1.584776e-06 4.498433e-03 
1.309850e-01 3.281967e-06 7.196857e-03 
1.651023e-01 6.572507e-06 1.151395e-02 
2.093421e-01 1.339814e-05 1.842070e-02 
2.637597e-01 2.679818e-05 2.947052e-02 
3.349486e-01 5.488103e-05 4.714866e-02 
4.230046e-01 1.105443e-04 7.543120e-02 
5.358654e-01 2.247441e-04 1.206793e-01 
6.751916e-01 4.496097e-04 1.930698e-01 
8.548758e-01 9.126736e-04 3.088844e-01 
1.081106e+00 1.846267e-03 4.941713e-01 
1.364823e+00 3.715795e-03 7.906043e-01 
1.719097e+00 7.429140e-03 1.264855e+00 
2.166600e+00 1.488369e-02 2.023590e+00 
2.715921e+00 2.935430e-02 3.237458e+00 
3.394135e+00 5.740766e-02 5.179475e+00 
4.213400e+00 1.101652e-01 8.286428e+00 
5.173277e+00 2.049298e-01 1.325711e+01 
6.254643e+00 3.650198e-01 2.120951e+01 
7.409390e+00 6.142126e-01 3.393222e+01 
8.544616e+00 9.595442e-01 5.428675e+01 
9.542601e+00 1.373691e+00 8.685114e+01 
1.029622e+01 1.794384e+00 1.389495e+02 
1.074762e+01 2.151771e+00 2.222996e+02 
1.089083e+01 2.395375e+00 3.556480e+02 
1.077958e+01 2.517045e+00 5.689866e+02 
1.048978e+01 2.535335e+00 9.102982e+02 
1.009867e+01 2.479771e+00 1.456348e+03 
9.678524e+00 2.382251e+00 2.329952e+03 
9.281974e+00 2.267336e+00 3.727594e+03 
8.949696e+00 2.154743e+00 5.963623e+03 
8.701833e+00 2.056317e+00 9.540955e+03 
8.545533e+00 1.979571e+00 1.526418e+04 
8.479883e+00 1.929365e+00 2.442053e+04 
8.485614e+00 1.904345e+00 3.906940e+04 
8.540469e+00 1.901102e+00 6.250552e+04 
8.620995e+00 1.913966e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-39.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.763601e-02 1.582660e-08 1.000000e-05 
6.053221e-02 3.247440e-08 1.599859e-05 
7.777438e-02 6.887970e-08 2.559548e-05 
9.852847e-02 1.400448e-07 4.094915e-05 
1.242326e-01 2.807295e-07 6.551286e-05 
1.573917e-01 5.708570e-07 1.048113e-04 
1.988629e-01 1.151446e-06 1.676833e-04 
2.501386e-01 2.291526e-06 2.682696e-04 
3.166044e-01 4.646589e-06 4.291934e-04 
4.015168e-01 9.477544e-06 6.866488e-04 
5.086471e-01 1.926798e-05 1.098541e-03 
6.415701e-01 3.866535e-05 1.757511e-03 
8.146020e-01 7.914632e-05 2.811769e-03 
1.027314e+00 1.587494e-04 4.498433e-03 
1.305762e+00 3.259912e-04 7.196857e-03 
1.647969e+00 6.553610e-04 1.151395e-02 
2.081757e+00 1.321159e-03 1.842070e-02 
2.633731e+00 2.675648e-03 2.947052e-02 
3.327936e+00 5.399073e-03 4.714866e-02 
4.198791e+00 1.084663e-02 7.543120e-02 
5.300263e+00 2.182813e-02 1.206793e-01 
6.668262e+00 4.349987e-02 1.930698e-01 
8.374102e+00 8.625439e-02 3.088844e-01 
1.047972e+01 1.693679e-01 4.941713e-01 
1.300507e+01 3.246612e-01 7.906043e-01 
1.599982e+01 6.074216e-01 1.264855e+00 
1.937782e+01 1.087191e+00 2.023590e+00 
2.302089e+01 1.844042e+00 3.237458e+00 
2.661660e+01 2.901108e+00 5.179475e+00 
2.983243e+01 4.193801e+00 8.286428e+00 
3.230774e+01 5.531764e+00 1.325711e+01 
3.383539e+01 6.689480e+00 2.120951e+01 
3.438567e+01 7.500507e+00 3.393222e+01 
3.411183e+01 7.925457e+00 5.428675e+01 
3.323537e+01 8.009236e+00 8.685114e+01 
3.202816e+01 7.856316e+00 1.389495e+02 
3.070932e+01 7.561387e+00 2.222996e+02 
2.944893e+01 7.203427e+00 3.556480e+02 
2.836224e+01 6.840463e+00 5.689866e+02 
2.754443e+01 6.521875e+00 9.102982e+02 
2.702763e+01 6.273934e+00 1.456348e+03 
2.678220e+01 6.103300e+00 2.329952e+03 
2.679329e+01 6.020559e+00 3.727594e+03 
2.695836e+01 6.005306e+00 5.963623e+03 
2.719744e+01 6.038353e+00 9.540955e+03 
2.745195e+01 6.100791e+00 1.526418e+04 
2.764872e+01 6.163696e+00 2.442053e+04 
2.779420e+01 6.222197e+00 3.906940e+04 
2.787473e+01 6.264956e+00 6.250552e+04 
2.790213e+01 6.290711e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-390.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.834669e-03 1.654557e-10 1.000000e-05 
6.157413e-03 3.418034e-10 1.599859e-05 
7.783945e-03 6.905271e-10 2.559548e-05 
9.587575e-03 1.290351e-09 4.094915e-05 
1.232932e-02 2.744091e-09 6.551286e-05 
1.545080e-02 5.400508e-09 1.048113e-04 
1.959815e-02 1.102115e-08 1.676833e-04 
2.503080e-02 2.296180e-08 2.682696e-04 
3.167480e-02 4.652894e-08 4.291934e-04 
3.991790e-02 9.312901e-08 6.866488e-04 
5.099613e-02 1.941751e-07 1.098541e-03 
6.432909e-02 3.897665e-07 1.757511e-03 
8.147637e-02 7.919135e-07 2.811769e-03 
1.029832e-01 1.599128e-06 4.498433e-03 
1.302699e-01 3.236809e-06 7.196857e-03 
1.646197e-01 6.531785e-06 1.151395e-02 
2.086574e-01 1.330121e-05 1.842070e-02 
2.639647e-01 2.692977e-05 2.947052e-02 
3.336256e-01 5.437274e-05 4.714866e-02 
4.215422e-01 1.096829e-04 7.543120e-02 
5.344816e-01 2.235806e-04 1.206793e-01 
6.737430e-01 4.478701e-04 1.930698e-01 
8.533913e-01 9.102599e-04 3.088844e-01 
1.076553e+00 1.827726e-03 4.941713e-01 
1.359932e+00 3.685438e-03 7.906043e-01 
1.715427e+00 7.400605e-03 1.264855e+00 
2.161707e+00 1.482098e-02 2.023590e+00 
2.709998e+00 2.923731e-02 3.237458e+00 
3.388396e+00 5.726225e-02 5.179475e+00 
4.203116e+00 1.096393e-01 8.286428e+00 
5.161675e+00 2.040696e-01 1.325711e+01 
6.242409e+00 3.637885e-01 2.120951e+01 
7.395992e+00 6.123875e-01 3.393222e+01 
8.525071e+00 9.553521e-01 5.428675e+01 
9.525926e+00 1.369755e+00 8.685114e+01 
1.027877e+01 1.789473e+00 1.389495e+02 
1.072887e+01 2.145644e+00 2.222996e+02 
1.087597e+01 2.390866e+00 3.556480e+02 
1.076757e+01 2.513790e+00 5.689866e+02 
1.047674e+01 2.531484e+00 9.102982e+02 
1.008676e+01 2.476486e+00 1.456348e+03 
9.668711e+00 2.379932e+00 2.329952e+03 
9.274348e+00 2.265918e+00 3.727594e+03 
8.941053e+00 2.152999e+00 5.963623e+03 
8.690761e+00 2.053826e+00 9.540955e+03 
8.534087e+00 1.977034e+00 1.526418e+04 
8.469152e+00 1.927094e+00 2.442053e+04 
8.474875e+00 1.902081e+00 3.906940e+04 
8.530746e+00 1.899150e+00 6.250552e+04 
8.610082e+00 1.911609e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-391.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.676654e-03 1.501410e-10 1.000000e-05 
6.126256e-03 3.375042e-10 1.599859e-05 
7.518432e-03 6.238433e-10 2.559548e-05 
9.771086e-03 1.369374e-09 4.094915e-05 
1.232793e-02 2.750202e-09 6.551286e-05 
1.541068e-02 5.372289e-09 1.048113e-04 
1.965907e-02 1.115276e-08 1.676833e-04 
2.489910e-02 2.265921e-08 2.682696e-04 
3.129480e-02 4.498943e-08 4.291934e-04 
4.004309e-02 9.424902e-08 6.866488e-04 
5.037506e-02 1.876467e-07 1.098541e-03 
6.426889e-02 3.896699e-07 1.757511e-03 
8.058936e-02 7.682952e-07 2.811769e-03 
1.027525e-01 1.592474e-06 4.498433e-03 
1.293328e-01 3.175577e-06 7.196857e-03 
1.639917e-01 6.473878e-06 1.151395e-02 
2.084702e-01 1.329946e-05 1.842070e-02 
2.632277e-01 2.677330e-05 2.947052e-02 
3.320526e-01 5.374474e-05 4.714866e-02 
4.203932e-01 1.090674e-04 7.543120e-02 
5.329185e-01 2.221930e-04 1.206793e-01 
6.719865e-01 4.455154e-04 1.930698e-01 
8.509938e-01 9.049234e-04 3.088844e-01 
1.074993e+00 1.824455e-03 4.941713e-01 
1.358086e+00 3.679844e-03 7.906043e-01 
1.709665e+00 7.345055e-03 1.264855e+00 
2.155184e+00 1.472485e-02 2.023590e+00 
2.701228e+00 2.902856e-02 3.237458e+00 
3.378203e+00 5.689226e-02 5.179475e+00 
4.192399e+00 1.090797e-01 8.286428e+00 
5.150161e+00 2.032188e-01 1.325711e+01 
6.224524e+00 3.615900e-01 2.120951e+01 
7.380347e+00 6.100192e-01 3.393222e+01 
8.511718e+00 9.531331e-01 5.428675e+01 
9.507769e+00 1.365223e+00 8.685114e+01 
1.026555e+01 1.786513e+00 1.389495e+02 
1.071485e+01 2.141895e+00 2.222996e+02 
1.086220e+01 2.386908e+00 3.556480e+02 
1.075541e+01 2.510448e+00 5.689866e+02 
1.046712e+01 2.529278e+00 9.102982e+02 
1.007705e+01 2.474177e+00 1.456348e+03 
9.659311e+00 2.377774e+00 2.329952e+03 
9.262880e+00 2.263041e+00 3.727594e+03 
8.931276e+00 2.150852e+00 5.963623e+03 
8.680367e+00 2.051555e+00 9.540955e+03 
8.523902e+00 1.974896e+00 1.526418e+04 
8.458220e+00 1.924755e+00 2.442053e+04 
8.462156e+00 1.899187e+00 3.906940e+04 
8.520012e+00 1.896870e+00 6.250552e+04 
8.597610e+00 1.908741e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-392.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.658489e-03 1.487779e-10 1.000000e-05 
5.943096e-03 3.089165e-10 1.599859e-05 
7.706075e-03 6.734457e-10 2.559548e-05 
9.800398e-03 1.385269e-09 4.094915e-05 
1.231040e-02 2.745488e-09 6.551286e-05 
1.563832e-02 5.628251e-09 1.048113e-04 
1.969054e-02 1.123507e-08 1.676833e-04 
2.497973e-02 2.293858e-08 2.682696e-04 
3.173133e-02 4.701840e-08 4.291934e-04 
3.979732e-02 9.276082e-08 6.866488e-04 
5.065143e-02 1.912400e-07 1.098541e-03 
6.411382e-02 3.878455e-07 1.757511e-03 
8.122428e-02 7.886093e-07 2.811769e-03 
1.023339e-01 1.577114e-06 4.498433e-03 
1.294523e-01 3.192532e-06 7.196857e-03 
1.635193e-01 6.434507e-06 1.151395e-02 
2.078558e-01 1.321592e-05 1.842070e-02 
2.629151e-01 2.674626e-05 2.947052e-02 
3.312596e-01 5.349704e-05 4.714866e-02 
4.190578e-01 1.083076e-04 7.543120e-02 
5.315460e-01 2.210445e-04 1.206793e-01 
6.705259e-01 4.437485e-04 1.930698e-01 
8.476333e-01 8.965328e-04 3.088844e-01 
1.070991e+00 1.808767e-03 4.941713e-01 
1.353353e+00 3.650819e-03 7.906043e-01 
1.707955e+00 7.341698e-03 1.264855e+00 
2.150788e+00 1.467224e-02 2.023590e+00 
2.699013e+00 2.903056e-02 3.237458e+00 
3.370000e+00 5.662247e-02 5.179475e+00 
4.179627e+00 1.083617e-01 8.286428e+00 
5.137008e+00 2.021764e-01 1.325711e+01 
6.210486e+00 3.600487e-01 2.120951e+01 
7.360875e+00 6.067328e-01 3.393222e+01 
8.489293e+00 9.480180e-01 5.428675e+01 
9.490139e+00 1.360894e+00 8.685114e+01 
1.024884e+01 1.781927e+00 1.389495e+02 
1.070229e+01 2.138877e+00 2.222996e+02 
1.084924e+01 2.383366e+00 3.556480e+02 
1.074268e+01 2.506807e+00 5.689866e+02 
1.045333e+01 2.525044e+00 9.102982e+02 
1.006633e+01 2.471404e+00 1.456348e+03 
9.647697e+00 2.374700e+00 2.329952e+03 
9.253688e+00 2.261020e+00 3.727594e+03 
8.918489e+00 2.147642e+00 5.963623e+03 
8.672565e+00 2.050139e+00 9.540955e+03 
8.514771e+00 1.973091e+00 1.526418e+04 
8.446973e+00 1.922313e+00 2.442053e+04 
8.454357e+00 1.897841e+00 3.906940e+04 
8.507706e+00 1.894084e+00 6.250552e+04 
8.587039e+00 1.906487e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-393.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.712621e-03 1.544177e-10 1.000000e-05 
5.909374e-03 3.044625e-10 1.599859e-05 
7.560694e-03 6.376677e-10 2.559548e-05 
9.671089e-03 1.334552e-09 4.094915e-05 
1.225429e-02 2.715025e-09 6.551286e-05 
1.538333e-02 5.371069e-09 1.048113e-04 
1.942906e-02 1.082094e-08 1.676833e-04 
2.495704e-02 2.293447e-08 2.682696e-04 
3.121379e-02 4.486929e-08 4.291934e-04 
3.951272e-02 9.101658e-08 6.866488e-04 
5.035400e-02 1.883700e-07 1.098541e-03 
6.370251e-02 3.813992e-07 1.757511e-03 
8.103042e-02 7.849735e-07 2.811769e-03 
1.021394e-01 1.572139e-06 4.498433e-03 
1.289767e-01 3.165533e-06 7.196857e-03 
1.632311e-01 6.416870e-06 1.151395e-02 
2.069266e-01 1.307275e-05 1.842070e-02 
2.610587e-01 2.625049e-05 2.947052e-02 
3.311604e-01 5.358532e-05 4.714866e-02 
4.176512e-01 1.074941e-04 7.543120e-02 
5.291054e-01 2.185699e-04 1.206793e-01 
6.695692e-01 4.429785e-04 1.930698e-01 
8.473181e-01 8.978152e-04 3.088844e-01 
1.070203e+00 1.809376e-03 4.941713e-01 
1.348701e+00 3.622524e-03 7.906043e-01 
1.700952e+00 7.270289e-03 1.264855e+00 
2.143753e+00 1.456577e-02 2.023590e+00 
2.688915e+00 2.877928e-02 3.237458e+00 
3.358896e+00 5.620761e-02 5.179475e+00 
4.172126e+00 1.080503e-01 8.286428e+00 
5.120016e+00 2.006883e-01 1.325711e+01 
6.196413e+00 3.585004e-01 2.120951e+01 
7.347387e+00 6.048771e-01 3.393222e+01 
8.478097e+00 9.464747e-01 5.428675e+01 
9.471086e+00 1.355994e+00 8.685114e+01 
1.023308e+01 1.777771e+00 1.389495e+02 
1.068640e+01 2.134161e+00 2.222996e+02 
1.083320e+01 2.378208e+00 3.556480e+02 
1.072710e+01 2.501704e+00 5.689866e+02 
1.044314e+01 2.522542e+00 9.102982e+02 
1.005450e+01 2.468132e+00 1.456348e+03 
9.639922e+00 2.373198e+00 2.329952e+03 
9.244265e+00 2.258905e+00 3.727594e+03 
8.911012e+00 2.146292e+00 5.963623e+03 
8.661171e+00 2.047526e+00 9.540955e+03 
8.502756e+00 1.970357e+00 1.526418e+04 
8.437553e+00 1.920442e+00 2.442053e+04 
8.443417e+00 1.895500e+00 3.906940e+04 
8.494854e+00 1.891119e+00 6.250552e+04 
8.573432e+00 1.903240e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-394.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.787115e-03 1.622686e-10 1.000000e-05 
5.934873e-03 3.092056e-10 1.599859e-05 
7.520801e-03 6.292243e-10 2.559548e-05 
9.455469e-03 1.250438e-09 4.094915e-05 
1.222036e-02 2.699388e-09 6.551286e-05 
1.553741e-02 5.548161e-09 1.048113e-04 
1.967525e-02 1.126611e-08 1.676833e-04 
2.481301e-02 2.259703e-08 2.682696e-04 
3.106158e-02 4.432857e-08 4.291934e-04 
3.964114e-02 9.214080e-08 6.866488e-04 
5.037470e-02 1.890824e-07 1.098541e-03 
6.316451e-02 3.727634e-07 1.757511e-03 
8.035383e-02 7.674217e-07 2.811769e-03 
1.013266e-01 1.538812e-06 4.498433e-03 
1.283623e-01 3.128446e-06 7.196857e-03 
1.625233e-01 6.349872e-06 1.151395e-02 
2.062392e-01 1.297583e-05 1.842070e-02 
2.616048e-01 2.648277e-05 2.947052e-02 
3.294686e-01 5.290252e-05 4.714866e-02 
4.165250e-01 1.068982e-04 7.543120e-02 
5.279426e-01 2.176845e-04 1.206793e-01 
6.680548e-01 4.410987e-04 1.930698e-01 
8.443243e-01 8.905926e-04 3.088844e-01 
1.066969e+00 1.797582e-03 4.941713e-01 
1.348186e+00 3.627552e-03 7.906043e-01 
1.699015e+00 7.263848e-03 1.264855e+00 
2.138719e+00 1.450012e-02 2.023590e+00 
2.682608e+00 2.864969e-02 3.237458e+00 
3.352961e+00 5.605113e-02 5.179475e+00 
4.159940e+00 1.073779e-01 8.286428e+00 
5.111225e+00 2.001529e-01 1.325711e+01 
6.186027e+00 3.575772e-01 2.120951e+01 
7.330203e+00 6.021361e-01 3.393222e+01 
8.458244e+00 9.421731e-01 5.428675e+01 
9.454719e+00 1.352155e+00 8.685114e+01 
1.021235e+01 1.771305e+00 1.389495e+02 
1.067196e+01 2.130170e+00 2.222996e+02 
1.081963e+01 2.374325e+00 3.556480e+02 
1.071417e+01 2.497937e+00 5.689866e+02 
1.043194e+01 2.519547e+00 9.102982e+02 
1.004571e+01 2.466212e+00 1.456348e+03 
9.629117e+00 2.370443e+00 2.329952e+03 
9.234361e+00 2.256602e+00 3.727594e+03 
8.900067e+00 2.143719e+00 5.963623e+03 
8.652752e+00 2.045896e+00 9.540955e+03 
8.495033e+00 1.968994e+00 1.526418e+04 
8.423953e+00 1.917250e+00 2.442053e+04 
8.431480e+00 1.892840e+00 3.906940e+04 
8.484596e+00 1.888979e+00 6.250552e+04 
8.560613e+00 1.900246e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-395.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.663085e-03 1.503606e-10 1.000000e-05 
6.044932e-03 3.275580e-10 1.599859e-05 
7.494198e-03 6.241508e-10 2.559548e-05 
9.580364e-03 1.303947e-09 4.094915e-05 
1.215656e-02 2.664073e-09 6.551286e-05 
1.547840e-02 5.499110e-09 1.048113e-04 
1.935694e-02 1.075533e-08 1.676833e-04 
2.465207e-02 2.221642e-08 2.682696e-04 
3.146278e-02 4.618547e-08 4.291934e-04 
3.947033e-02 9.118566e-08 6.866488e-04 
5.031921e-02 1.889365e-07 1.098541e-03 
6.328750e-02 3.758968e-07 1.757511e-03 
8.047991e-02 7.729968e-07 2.811769e-03 
1.019378e-01 1.570802e-06 4.498433e-03 
1.286817e-01 3.159857e-06 7.196857e-03 
1.622229e-01 6.330761e-06 1.151395e-02 
2.051063e-01 1.279555e-05 1.842070e-02 
2.598386e-01 2.601586e-05 2.947052e-02 
3.299575e-01 5.327325e-05 4.714866e-02 
4.171049e-01 1.076176e-04 7.543120e-02 
5.272076e-01 2.173266e-04 1.206793e-01 
6.655734e-01 4.373090e-04 1.930698e-01 
8.432520e-01 8.894536e-04 3.088844e-01 
1.062347e+00 1.778829e-03 4.941713e-01 
1.344099e+00 3.603779e-03 7.906043e-01 
1.692777e+00 7.202380e-03 1.264855e+00 
2.134132e+00 1.444349e-02 2.023590e+00 
2.676398e+00 2.852309e-02 3.237458e+00 
3.345282e+00 5.580732e-02 5.179475e+00 
4.154004e+00 1.071854e-01 8.286428e+00 
5.098702e+00 1.991838e-01 1.325711e+01 
6.172492e+00 3.561173e-01 2.120951e+01 
7.315071e+00 5.998829e-01 3.393222e+01 
8.442753e+00 9.392540e-01 5.428675e+01 
9.441119e+00 1.349407e+00 8.685114e+01 
1.019615e+01 1.766928e+00 1.389495e+02 
1.065440e+01 2.124595e+00 2.222996e+02 
1.080593e+01 2.370360e+00 3.556480e+02 
1.070374e+01 2.495439e+00 5.689866e+02 
1.042073e+01 2.516533e+00 9.102982e+02 
1.003571e+01 2.463739e+00 1.456348e+03 
9.620093e+00 2.368414e+00 2.329952e+03 
9.224067e+00 2.254145e+00 3.727594e+03 
8.891909e+00 2.142119e+00 5.963623e+03 
8.639805e+00 2.042757e+00 9.540955e+03 
8.485695e+00 1.967110e+00 1.526418e+04 
8.416953e+00 1.916133e+00 2.442053e+04 
8.419399e+00 1.890131e+00 3.906940e+04 
8.473401e+00 1.886535e+00 6.250552e+04 
8.552533e+00 1.898789e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-396.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.784623e-03 1.628378e-10 1.000000e-05 
5.859919e-03 2.991485e-10 1.599859e-05 
7.625398e-03 6.591734e-10 2.559548e-05 
9.445127e-03 1.252667e-09 4.094915e-05 
1.212098e-02 2.647438e-09 6.551286e-05 
1.552427e-02 5.562191e-09 1.048113e-04 
1.963061e-02 1.124639e-08 1.676833e-04 
2.461947e-02 2.218443e-08 2.682696e-04 
3.094145e-02 4.403869e-08 4.291934e-04 
3.948140e-02 9.149342e-08 6.866488e-04 
4.976893e-02 1.832684e-07 1.098541e-03 
6.341078e-02 3.790549e-07 1.757511e-03 
8.009798e-02 7.639730e-07 2.811769e-03 
1.012632e-01 1.543723e-06 4.498433e-03 
1.277901e-01 3.102466e-06 7.196857e-03 
1.618586e-01 6.304117e-06 1.151395e-02 
2.049928e-01 1.280666e-05 1.842070e-02 
2.595100e-01 2.598291e-05 2.947052e-02 
3.276575e-01 5.229905e-05 4.714866e-02 
4.153989e-01 1.065717e-04 7.543120e-02 
5.250467e-01 2.152087e-04 1.206793e-01 
6.640999e-01 4.355104e-04 1.930698e-01 
8.396641e-01 8.803724e-04 3.088844e-01 
1.061908e+00 1.781116e-03 4.941713e-01 
1.341117e+00 3.588905e-03 7.906043e-01 
1.690314e+00 7.189091e-03 1.264855e+00 
2.128456e+00 1.436476e-02 2.023590e+00 
2.670847e+00 2.841742e-02 3.237458e+00 
3.339375e+00 5.565143e-02 5.179475e+00 
4.143971e+00 1.066779e-01 8.286428e+00 
5.087070e+00 1.983177e-01 1.325711e+01 
6.158848e+00 3.546378e-01 2.120951e+01 
7.301756e+00 5.980594e-01 3.393222e+01 
8.429052e+00 9.368972e-01 5.428675e+01 
9.421963e+00 1.344448e+00 8.685114e+01 
1.018075e+01 1.762912e+00 1.389495e+02 
1.064095e+01 2.121081e+00 2.222996e+02 
1.079411e+01 2.367369e+00 3.556480e+02 
1.068984e+01 2.491161e+00 5.689866e+02 
1.040786e+01 2.512709e+00 9.102982e+02 
1.002401e+01 2.460500e+00 1.456348e+03 
9.608386e+00 2.365273e+00 2.329952e+03 
9.215811e+00 2.252455e+00 3.727594e+03 
8.882891e+00 2.140213e+00 5.963623e+03 
8.632513e+00 2.041493e+00 9.540955e+03 
8.474577e+00 1.964650e+00 1.526418e+04 
8.404499e+00 1.913293e+00 2.442053e+04 
8.410498e+00 1.888421e+00 3.906940e+04 
8.462421e+00 1.884156e+00 6.250552e+04 
8.538203e+00 1.895295e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-397.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.691255e-03 1.538773e-10 1.000000e-05 
6.039489e-03 3.283281e-10 1.599859e-05 
7.521038e-03 6.340752e-10 2.559548e-05 
9.530113e-03 1.290035e-09 4.094915e-05 
1.194900e-02 2.542738e-09 6.551286e-05 
1.525230e-02 5.288270e-09 1.048113e-04 
1.925323e-02 1.063698e-08 1.676833e-04 
2.467574e-02 2.239330e-08 2.682696e-04 
3.089546e-02 4.395333e-08 4.291934e-04 
3.916499e-02 8.953683e-08 6.866488e-04 
4.954268e-02 1.812368e-07 1.098541e-03 
6.336388e-02 3.791695e-07 1.757511e-03 
8.009455e-02 7.658039e-07 2.811769e-03 
1.004977e-01 1.512786e-06 4.498433e-03 
1.275469e-01 3.092575e-06 7.196857e-03 
1.619370e-01 6.329231e-06 1.151395e-02 
2.040137e-01 1.265592e-05 1.842070e-02 
2.592432e-01 2.596824e-05 2.947052e-02 
3.280722e-01 5.263039e-05 4.714866e-02 
4.134005e-01 1.053063e-04 7.543120e-02 
5.232558e-01 2.135520e-04 1.206793e-01 
6.619194e-01 4.323234e-04 1.930698e-01 
8.375047e-01 8.758031e-04 3.088844e-01 
1.058185e+00 1.766896e-03 4.941713e-01 
1.338356e+00 3.575777e-03 7.906043e-01 
1.685201e+00 7.142025e-03 1.264855e+00 
2.124042e+00 1.431153e-02 2.023590e+00 
2.662298e+00 2.821645e-02 3.237458e+00 
3.327763e+00 5.521213e-02 5.179475e+00 
4.131508e+00 1.059847e-01 8.286428e+00 
5.074206e+00 1.973090e-01 1.325711e+01 
6.141638e+00 3.525554e-01 2.120951e+01 
7.286581e+00 5.957909e-01 3.393222e+01 
8.412424e+00 9.336079e-01 5.428675e+01 
9.408878e+00 1.341889e+00 8.685114e+01 
1.016812e+01 1.760170e+00 1.389495e+02 
1.062331e+01 2.115445e+00 2.222996e+02 
1.078125e+01 2.363820e+00 3.556480e+02 
1.068042e+01 2.489160e+00 5.689866e+02 
1.039620e+01 2.509462e+00 9.102982e+02 
1.001365e+01 2.457853e+00 1.456348e+03 
9.598304e+00 2.362795e+00 2.329952e+03 
9.203817e+00 2.249342e+00 3.727594e+03 
8.871636e+00 2.137513e+00 5.963623e+03 
8.620251e+00 2.038571e+00 9.540955e+03 
8.462938e+00 1.962019e+00 1.526418e+04 
8.395222e+00 1.911451e+00 2.442053e+04 
8.400233e+00 1.886276e+00 3.906940e+04 
8.450876e+00 1.881592e+00 6.250552e+04 
8.528275e+00 1.893228e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-398.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.687007e-03 1.538462e-10 1.000000e-05 
5.863597e-03 3.012259e-10 1.599859e-05 
7.613030e-03 6.592841e-10 2.559548e-05 
9.500781e-03 1.281380e-09 4.094915e-05 
1.212356e-02 2.662506e-09 6.551286e-05 
1.515565e-02 5.201444e-09 1.048113e-04 
1.940961e-02 1.092573e-08 1.676833e-04 
2.443752e-02 2.180577e-08 2.682696e-04 
3.113145e-02 4.508147e-08 4.291934e-04 
3.900681e-02 8.867918e-08 6.866488e-04 
4.978500e-02 1.843724e-07 1.098541e-03 
6.262603e-02 3.669995e-07 1.757511e-03 
7.979923e-02 7.592718e-07 2.811769e-03 
1.011512e-01 1.546378e-06 4.498433e-03 
1.275177e-01 3.098239e-06 7.196857e-03 
1.616242e-01 6.308473e-06 1.151395e-02 
2.044122e-01 1.276229e-05 1.842070e-02 
2.576141e-01 2.554594e-05 2.947052e-02 
3.263674e-01 5.194472e-05 4.714866e-02 
4.132052e-01 1.054219e-04 7.543120e-02 
5.226008e-01 2.132868e-04 1.206793e-01 
6.619831e-01 4.335367e-04 1.930698e-01 
8.364442e-01 8.746760e-04 3.088844e-01 
1.056601e+00 1.763402e-03 4.941713e-01 
1.333609e+00 3.546777e-03 7.906043e-01 
1.679622e+00 7.089145e-03 1.264855e+00 
2.116561e+00 1.419652e-02 2.023590e+00 
2.658856e+00 2.817738e-02 3.237458e+00 
3.320834e+00 5.500515e-02 5.179475e+00 
4.119948e+00 1.053611e-01 8.286428e+00 
5.063944e+00 1.965996e-01 1.325711e+01 
6.130529e+00 3.515020e-01 2.120951e+01 
7.271056e+00 5.934371e-01 3.393222e+01 
8.392437e+00 9.292539e-01 5.428675e+01 
9.387937e+00 1.336213e+00 8.685114e+01 
1.014778e+01 1.753853e+00 1.389495e+02 
1.060993e+01 2.111950e+00 2.222996e+02 
1.076723e+01 2.359661e+00 3.556480e+02 
1.066719e+01 2.485201e+00 5.689866e+02 
1.038604e+01 2.506931e+00 9.102982e+02 
1.000472e+01 2.455840e+00 1.456348e+03 
9.588851e+00 2.360569e+00 2.329952e+03 
9.195115e+00 2.247470e+00 3.727594e+03 
8.862640e+00 2.135604e+00 5.963623e+03 
8.611194e+00 2.036710e+00 9.540955e+03 
8.453887e+00 1.960213e+00 1.526418e+04 
8.384210e+00 1.909057e+00 2.442053e+04 
8.387401e+00 1.883317e+00 3.906940e+04 
8.441521e+00 1.879723e+00 6.250552e+04 
8.517749e+00 1.890963e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-399.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.696917e-03 1.552131e-10 1.000000e-05 
5.792672e-03 2.911566e-10 1.599859e-05 
7.603445e-03 6.584472e-10 2.559548e-05 
9.445651e-03 1.262367e-09 4.094915e-05 
1.193639e-02 2.547470e-09 6.551286e-05 
1.515805e-02 5.216986e-09 1.048113e-04 
1.947269e-02 1.106032e-08 1.676833e-04 
2.427296e-02 2.142192e-08 2.682696e-04 
3.114082e-02 4.523556e-08 4.291934e-04 
3.918801e-02 9.014666e-08 6.866488e-04 
4.924874e-02 1.789270e-07 1.098541e-03 
6.271316e-02 3.694594e-07 1.757511e-03 
7.906321e-02 7.403114e-07 2.811769e-03 
1.002037e-01 1.507104e-06 4.498433e-03 
1.269891e-01 3.067553e-06 7.196857e-03 
1.608188e-01 6.230249e-06 1.151395e-02 
2.033619e-01 1.259816e-05 1.842070e-02 
2.575890e-01 2.560264e-05 2.947052e-02 
3.266851e-01 5.222741e-05 4.714866e-02 
4.122231e-01 1.049350e-04 7.543120e-02 
5.216633e-01 2.126738e-04 1.206793e-01 
6.597022e-01 4.301490e-04 1.930698e-01 
8.342240e-01 8.699091e-04 3.088844e-01 
1.053058e+00 1.750110e-03 4.941713e-01 
1.331117e+00 3.535783e-03 7.906043e-01 
1.678558e+00 7.093384e-03 1.264855e+00 
2.113198e+00 1.416431e-02 2.023590e+00 
2.652416e+00 2.804320e-02 3.237458e+00 
3.314857e+00 5.484491e-02 5.179475e+00 
4.109409e+00 1.048157e-01 8.286428e+00 
5.053267e+00 1.958417e-01 1.325711e+01 
6.117726e+00 3.501615e-01 2.120951e+01 
7.254516e+00 5.908414e-01 3.393222e+01 
8.378069e+00 9.266719e-01 5.428675e+01 
9.373197e+00 1.332984e+00 8.685114e+01 
1.013266e+01 1.749941e+00 1.389495e+02 
1.059579e+01 2.108058e+00 2.222996e+02 
1.075312e+01 2.355446e+00 3.556480e+02 
1.065381e+01 2.481159e+00 5.689866e+02 
1.037320e+01 2.503094e+00 9.102982e+02 
9.994837e+00 2.453390e+00 1.456348e+03 
9.579038e+00 2.358188e+00 2.329952e+03 
9.185950e+00 2.245418e+00 3.727594e+03 
8.854306e+00 2.133923e+00 5.963623e+03 
8.602093e+00 2.034830e+00 9.540955e+03 
8.445058e+00 1.958474e+00 1.526418e+04 
8.373635e+00 1.906797e+00 2.442053e+04 
8.377273e+00 1.881208e+00 3.906940e+04 
8.430936e+00 1.877458e+00 6.250552e+04 
8.506891e+00 1.888586e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-4.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.747244e-01 1.606579e-06 1.000000e-05 
6.003482e-01 3.249281e-06 1.599859e-05 
7.533690e-01 6.420980e-06 2.559548e-05 
9.520039e-01 1.295672e-05 4.094915e-05 
1.205999e+00 2.634029e-05 6.551286e-05 
1.531774e+00 5.397164e-05 1.048113e-04 
1.942811e+00 1.101224e-04 1.676833e-04 
2.444350e+00 2.193204e-04 2.682696e-04 
3.109813e+00 4.516463e-04 4.291934e-04 
3.915308e+00 9.013746e-04 6.866488e-04 
4.965017e+00 1.838178e-03 1.098541e-03 
6.266110e+00 3.695293e-03 1.757511e-03 
7.940737e+00 7.521129e-03 2.811769e-03 
1.003800e+01 1.519553e-02 4.498433e-03 
1.265400e+01 3.044930e-02 7.196857e-03 
1.597822e+01 6.132906e-02 1.151395e-02 
2.011834e+01 1.225066e-01 1.842070e-02 
2.525534e+01 2.426192e-01 2.947052e-02 
3.162916e+01 4.774071e-01 4.714866e-02 
3.930938e+01 9.190343e-01 7.543120e-02 
4.840449e+01 1.723558e+00 1.206793e-01 
5.880379e+01 3.111786e+00 1.930698e-01 
7.006089e+01 5.320298e+00 3.088844e-01 
8.141575e+01 8.488647e+00 4.941713e-01 
9.173341e+01 1.244705e+01 7.906043e-01 
9.986519e+01 1.664572e+01 1.264855e+00 
1.051342e+02 2.040012e+01 2.023590e+00 
1.072846e+02 2.310804e+01 3.237458e+00 
1.067885e+02 2.461903e+01 5.179475e+00 
1.043026e+02 2.503324e+01 8.286428e+00 
1.006492e+02 2.465120e+01 1.325711e+01 
9.651546e+01 2.376724e+01 2.120951e+01 
9.251678e+01 2.266378e+01 3.393222e+01 
8.905194e+01 2.153418e+01 5.428675e+01 
8.633733e+01 2.050386e+01 8.685114e+01 
8.457805e+01 1.969222e+01 1.389495e+02 
8.372257e+01 1.913206e+01 2.222996e+02 
8.359783e+01 1.881729e+01 3.556480e+02 
8.405102e+01 1.873909e+01 5.689866e+02 
8.479026e+01 1.882760e+01 9.102982e+02 
8.560252e+01 1.901723e+01 1.456348e+03 
8.625900e+01 1.921960e+01 2.329952e+03 
8.673514e+01 1.940493e+01 3.727594e+03 
8.702437e+01 1.954947e+01 5.963623e+03 
8.712346e+01 1.963480e+01 9.540955e+03 
8.707746e+01 1.966489e+01 1.526418e+04 
8.698207e+01 1.966668e+01 2.442053e+04 
8.684584e+01 1.964157e+01 3.906940e+04 
8.676137e+01 1.962233e+01 6.250552e+04 
8.662042e+01 1.957501e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-40.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.651993e-02 1.511799e-08 1.000000e-05 
5.953032e-02 3.168047e-08 1.599859e-05 
7.482306e-02 6.290475e-08 2.559548e-05 
9.458922e-02 1.270873e-07 4.094915e-05 
1.207737e-01 2.645421e-07 6.551286e-05 
1.531975e-01 5.399242e-07 1.048113e-04 
1.940683e-01 1.097593e-06 1.676833e-04 
2.444530e-01 2.193634e-06 2.682696e-04 
3.093754e-01 4.446681e-06 4.291934e-04 
3.911652e-01 8.987952e-06 6.866488e-04 
4.953305e-01 1.825017e-05 1.098541e-03 
6.283214e-01 3.725034e-05 1.757511e-03 
7.931792e-01 7.493822e-05 2.811769e-03 
1.002174e+00 1.511562e-04 4.498433e-03 
1.271336e+00 3.085954e-04 7.196857e-03 
1.606559e+00 6.227563e-04 1.151395e-02 
2.027975e+00 1.252698e-03 1.842070e-02 
2.564021e+00 2.532049e-03 2.947052e-02 
3.244130e+00 5.129550e-03 4.714866e-02 
4.098242e+00 1.034430e-02 7.543120e-02 
5.163817e+00 2.070238e-02 1.206793e-01 
6.507545e+00 4.146426e-02 1.930698e-01 
8.180632e+00 8.246738e-02 3.088844e-01 
1.022766e+01 1.614547e-01 4.941713e-01 
1.269270e+01 3.095029e-01 7.906043e-01 
1.561690e+01 5.791625e-01 1.264855e+00 
1.895465e+01 1.043057e+00 2.023590e+00 
2.253210e+01 1.772075e+00 3.237458e+00 
2.608978e+01 2.799173e+00 5.179475e+00 
2.930161e+01 4.068936e+00 8.286428e+00 
3.179916e+01 5.396708e+00 1.325711e+01 
3.334808e+01 6.548690e+00 2.120951e+01 
3.394964e+01 7.374518e+00 3.393222e+01 
3.371359e+01 7.811896e+00 5.428675e+01 
3.288087e+01 7.914025e+00 8.685114e+01 
3.169819e+01 7.771860e+00 1.389495e+02 
3.038724e+01 7.481767e+00 2.222996e+02 
2.913836e+01 7.131029e+00 3.556480e+02 
2.806242e+01 6.774833e+00 5.689866e+02 
2.724212e+01 6.457903e+00 9.102982e+02 
2.670845e+01 6.206452e+00 1.456348e+03 
2.646335e+01 6.037126e+00 2.329952e+03 
2.643950e+01 5.943738e+00 3.727594e+03 
2.660523e+01 5.928308e+00 5.963623e+03 
2.683678e+01 5.958110e+00 9.540955e+03 
2.709059e+01 6.019348e+00 1.526418e+04 
2.729251e+01 6.083121e+00 2.442053e+04 
2.744453e+01 6.143217e+00 3.906940e+04 
2.752673e+01 6.186170e+00 6.250552e+04 
2.754948e+01 6.210171e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-400.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.603317e-03 1.464838e-10 1.000000e-05 
5.842154e-03 2.994305e-10 1.599859e-05 
7.558921e-03 6.485693e-10 2.559548e-05 
9.561190e-03 1.312541e-09 4.094915e-05 
1.208358e-02 2.649497e-09 6.551286e-05 
1.525281e-02 5.328759e-09 1.048113e-04 
1.942252e-02 1.100255e-08 1.676833e-04 
2.431156e-02 2.157822e-08 2.682696e-04 
3.097119e-02 4.461189e-08 4.291934e-04 
3.891478e-02 8.849546e-08 6.866488e-04 
4.915426e-02 1.783450e-07 1.098541e-03 
6.229159e-02 3.629659e-07 1.757511e-03 
7.889729e-02 7.375040e-07 2.811769e-03 
1.005565e-01 1.526894e-06 4.498433e-03 
1.270960e-01 3.083015e-06 7.196857e-03 
1.606714e-01 6.228700e-06 1.151395e-02 
2.032138e-01 1.260214e-05 1.842070e-02 
2.573143e-01 2.558479e-05 2.947052e-02 
3.250794e-01 5.159007e-05 4.714866e-02 
4.105376e-01 1.039129e-04 7.543120e-02 
5.191807e-01 2.101774e-04 1.206793e-01 
6.581180e-01 4.281276e-04 1.930698e-01 
8.322460e-01 8.659002e-04 3.088844e-01 
1.050715e+00 1.742806e-03 4.941713e-01 
1.328037e+00 3.520086e-03 7.906043e-01 
1.674517e+00 7.059898e-03 1.264855e+00 
2.105698e+00 1.404917e-02 2.023590e+00 
2.643040e+00 2.781645e-02 3.237458e+00 
3.306212e+00 5.455277e-02 5.179475e+00 
4.101289e+00 1.044535e-01 8.286428e+00 
5.037313e+00 1.944790e-01 1.325711e+01 
6.102313e+00 3.483815e-01 2.120951e+01 
7.238294e+00 5.883201e-01 3.393222e+01 
8.359232e+00 9.226768e-01 5.428675e+01 
9.358372e+00 1.329714e+00 8.685114e+01 
1.011891e+01 1.746648e+00 1.389495e+02 
1.057791e+01 2.102273e+00 2.222996e+02 
1.073710e+01 2.350228e+00 3.556480e+02 
1.064177e+01 2.477791e+00 5.689866e+02 
1.036387e+01 2.500947e+00 9.102982e+02 
9.984143e+00 2.450570e+00 1.456348e+03 
9.568092e+00 2.355333e+00 2.329952e+03 
9.178707e+00 2.244089e+00 3.727594e+03 
8.844497e+00 2.131717e+00 5.963623e+03 
8.592516e+00 2.032787e+00 9.540955e+03 
8.433823e+00 1.955959e+00 1.526418e+04 
8.363382e+00 1.904634e+00 2.442053e+04 
8.367167e+00 1.879101e+00 3.906940e+04 
8.420815e+00 1.875336e+00 6.250552e+04 
8.493006e+00 1.885220e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-401.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.709016e-03 1.571997e-10 1.000000e-05 
5.804615e-03 2.944296e-10 1.599859e-05 
7.473439e-03 6.283805e-10 2.559548e-05 
9.423053e-03 1.259610e-09 4.094915e-05 
1.204653e-02 2.631764e-09 6.551286e-05 
1.504354e-02 5.125210e-09 1.048113e-04 
1.921618e-02 1.068224e-08 1.676833e-04 
2.427002e-02 2.152147e-08 2.682696e-04 
3.062658e-02 4.324708e-08 4.291934e-04 
3.904501e-02 8.961038e-08 6.866488e-04 
4.926715e-02 1.800255e-07 1.098541e-03 
6.246357e-02 3.668955e-07 1.757511e-03 
7.866712e-02 7.328959e-07 2.811769e-03 
1.001926e-01 1.514155e-06 4.498433e-03 
1.270432e-01 3.086875e-06 7.196857e-03 
1.598428e-01 6.148169e-06 1.151395e-02 
2.018574e-01 1.238237e-05 1.842070e-02 
2.562922e-01 2.534431e-05 2.947052e-02 
3.235343e-01 5.098511e-05 4.714866e-02 
4.099933e-01 1.037588e-04 7.543120e-02 
5.181746e-01 2.094802e-04 1.206793e-01 
6.564921e-01 4.260245e-04 1.930698e-01 
8.284052e-01 8.561029e-04 3.088844e-01 
1.047331e+00 1.730335e-03 4.941713e-01 
1.323416e+00 3.492183e-03 7.906043e-01 
1.670111e+00 7.021807e-03 1.264855e+00 
2.101585e+00 1.400181e-02 2.023590e+00 
2.637748e+00 2.771849e-02 3.237458e+00 
3.297701e+00 5.426734e-02 5.179475e+00 
4.093436e+00 1.041110e-01 8.286428e+00 
5.028412e+00 1.939232e-01 1.325711e+01 
6.087159e+00 3.466453e-01 2.120951e+01 
7.223910e+00 5.862308e-01 3.393222e+01 
8.345441e+00 9.202675e-01 5.428675e+01 
9.340245e+00 1.325135e+00 8.685114e+01 
1.010244e+01 1.742099e+00 1.389495e+02 
1.056363e+01 2.098289e+00 2.222996e+02 
1.072554e+01 2.347314e+00 3.556480e+02 
1.063090e+01 2.475012e+00 5.689866e+02 
1.035196e+01 2.497547e+00 9.102982e+02 
9.973414e+00 2.447727e+00 1.456348e+03 
9.560118e+00 2.353698e+00 2.329952e+03 
9.167623e+00 2.241297e+00 3.727594e+03 
8.835546e+00 2.129808e+00 5.963623e+03 
8.582208e+00 2.030496e+00 9.540955e+03 
8.421928e+00 1.953228e+00 1.526418e+04 
8.351000e+00 1.901796e+00 2.442053e+04 
8.355476e+00 1.876490e+00 3.906940e+04 
8.409672e+00 1.872884e+00 6.250552e+04 
8.484335e+00 1.883545e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-402.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.657070e-03 1.524338e-10 1.000000e-05 
5.826317e-03 2.984869e-10 1.599859e-05 
7.415275e-03 6.153535e-10 2.559548e-05 
9.375968e-03 1.243917e-09 4.094915e-05 
1.199013e-02 2.601446e-09 6.551286e-05 
1.518214e-02 5.281313e-09 1.048113e-04 
1.925458e-02 1.077322e-08 1.676833e-04 
2.402356e-02 2.092451e-08 2.682696e-04 
3.044622e-02 4.259348e-08 4.291934e-04 
3.879854e-02 8.814332e-08 6.866488e-04 
4.914842e-02 1.791728e-07 1.098541e-03 
6.210241e-02 3.614673e-07 1.757511e-03 
7.891876e-02 7.417967e-07 2.811769e-03 
9.928449e-02 1.477029e-06 4.498433e-03 
1.263688e-01 3.045549e-06 7.196857e-03 
1.596757e-01 6.144189e-06 1.151395e-02 
2.020265e-01 1.244446e-05 1.842070e-02 
2.553917e-01 2.514064e-05 2.947052e-02 
3.241663e-01 5.141231e-05 4.714866e-02 
4.101518e-01 1.041381e-04 7.543120e-02 
5.171474e-01 2.087561e-04 1.206793e-01 
6.543474e-01 4.229149e-04 1.930698e-01 
8.283802e-01 8.581573e-04 3.088844e-01 
1.046483e+00 1.730435e-03 4.941713e-01 
1.318849e+00 3.464769e-03 7.906043e-01 
1.664036e+00 6.962796e-03 1.264855e+00 
2.095138e+00 1.390792e-02 2.023590e+00 
2.629115e+00 2.751568e-02 3.237458e+00 
3.289487e+00 5.399653e-02 5.179475e+00 
4.085259e+00 1.037434e-01 8.286428e+00 
5.016530e+00 1.930262e-01 1.325711e+01 
6.077812e+00 3.458799e-01 2.120951e+01 
7.208192e+00 5.838252e-01 3.393222e+01 
8.328284e+00 9.167949e-01 5.428675e+01 
9.324039e+00 1.321308e+00 8.685114e+01 
1.008647e+01 1.737765e+00 1.389495e+02 
1.054833e+01 2.093785e+00 2.222996e+02 
1.071283e+01 2.343795e+00 3.556480e+02 
1.061810e+01 2.471232e+00 5.689866e+02 
1.034069e+01 2.494444e+00 9.102982e+02 
9.964240e+00 2.445575e+00 1.456348e+03 
9.551072e+00 2.351615e+00 2.329952e+03 
9.158972e+00 2.239423e+00 3.727594e+03 
8.823527e+00 2.126812e+00 5.963623e+03 
8.573198e+00 2.028633e+00 9.540955e+03 
8.412317e+00 1.951225e+00 1.526418e+04 
8.340862e+00 1.899661e+00 2.442053e+04 
8.345145e+00 1.874304e+00 3.906940e+04 
8.399403e+00 1.870708e+00 6.250552e+04 
8.471509e+00 1.880515e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-403.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.605656e-03 1.478075e-10 1.000000e-05 
5.845716e-03 3.022282e-10 1.599859e-05 
7.348044e-03 6.002568e-10 2.559548e-05 
9.369750e-03 1.244532e-09 4.094915e-05 
1.205698e-02 2.651778e-09 6.551286e-05 
1.500264e-02 5.108877e-09 1.048113e-04 
1.891155e-02 1.023302e-08 1.676833e-04 
2.425603e-02 2.159142e-08 2.682696e-04 
3.084522e-02 4.440030e-08 4.291934e-04 
3.854063e-02 8.661212e-08 6.866488e-04 
4.927415e-02 1.810005e-07 1.098541e-03 
6.236379e-02 3.669612e-07 1.757511e-03 
7.858416e-02 7.342233e-07 2.811769e-03 
9.900120e-02 1.468065e-06 4.498433e-03 
1.264317e-01 3.057690e-06 7.196857e-03 
1.597708e-01 6.170488e-06 1.151395e-02 
2.016964e-01 1.241436e-05 1.842070e-02 
2.544764e-01 2.493317e-05 2.947052e-02 
3.224156e-01 5.070969e-05 4.714866e-02 
4.086946e-01 1.032885e-04 7.543120e-02 
5.153871e-01 2.071456e-04 1.206793e-01 
6.524138e-01 4.202194e-04 1.930698e-01 
8.241806e-01 8.472758e-04 3.088844e-01 
1.041760e+00 1.711360e-03 4.941713e-01 
1.317360e+00 3.461621e-03 7.906043e-01 
1.661295e+00 6.945629e-03 1.264855e+00 
2.090290e+00 1.384589e-02 2.023590e+00 
2.623760e+00 2.741558e-02 3.237458e+00 
3.282847e+00 5.380268e-02 5.179475e+00 
4.074222e+00 1.031596e-01 8.286428e+00 
5.007114e+00 1.924095e-01 1.325711e+01 
6.062069e+00 3.440439e-01 2.120951e+01 
7.194176e+00 5.818181e-01 3.393222e+01 
8.314006e+00 9.142228e-01 5.428675e+01 
9.305594e+00 1.316594e+00 8.685114e+01 
1.007095e+01 1.733635e+00 1.389495e+02 
1.053400e+01 2.089757e+00 2.222996e+02 
1.069635e+01 2.338308e+00 3.556480e+02 
1.060447e+01 2.467023e+00 5.689866e+02 
1.033170e+01 2.492436e+00 9.102982e+02 
9.952676e+00 2.442341e+00 1.456348e+03 
9.539524e+00 2.348491e+00 2.329952e+03 
9.148856e+00 2.236986e+00 3.727594e+03 
8.816524e+00 2.125581e+00 5.963623e+03 
8.562475e+00 2.026194e+00 9.540955e+03 
8.402896e+00 1.949278e+00 1.526418e+04 
8.333719e+00 1.898466e+00 2.442053e+04 
8.334741e+00 1.872091e+00 3.906940e+04 
8.384236e+00 1.866963e+00 6.250552e+04 
8.463582e+00 1.879074e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-404.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.608696e-03 1.484678e-10 1.000000e-05 
5.745586e-03 2.876744e-10 1.599859e-05 
7.418507e-03 6.192240e-10 2.559548e-05 
9.436541e-03 1.274491e-09 4.094915e-05 
1.195461e-02 2.591225e-09 6.551286e-05 
1.506349e-02 5.184117e-09 1.048113e-04 
1.899378e-02 1.039280e-08 1.676833e-04 
2.411972e-02 2.128214e-08 2.682696e-04 
3.069401e-02 4.385908e-08 4.291934e-04 
3.893073e-02 8.949037e-08 6.866488e-04 
4.915623e-02 1.801501e-07 1.098541e-03 
6.204328e-02 3.622291e-07 1.757511e-03 
7.864384e-02 7.377235e-07 2.811769e-03 
9.969984e-02 1.503085e-06 4.498433e-03 
1.251949e-01 2.976199e-06 7.196857e-03 
1.592356e-01 6.123835e-06 1.151395e-02 
2.012107e-01 1.235549e-05 1.842070e-02 
2.551608e-01 2.519725e-05 2.947052e-02 
3.224114e-01 5.083350e-05 4.714866e-02 
4.079185e-01 1.029559e-04 7.543120e-02 
5.154089e-01 2.076858e-04 1.206793e-01 
6.522529e-01 4.209498e-04 1.930698e-01 
8.218856e-01 8.423018e-04 3.088844e-01 
1.039149e+00 1.702736e-03 4.941713e-01 
1.312851e+00 3.434704e-03 7.906043e-01 
1.655501e+00 6.890278e-03 1.264855e+00 
2.084805e+00 1.377120e-02 2.023590e+00 
2.620281e+00 2.737394e-02 3.237458e+00 
3.273778e+00 5.349006e-02 5.179475e+00 
4.065379e+00 1.027412e-01 8.286428e+00 
4.991100e+00 1.910428e-01 1.325711e+01 
6.048975e+00 3.426498e-01 2.120951e+01 
7.177437e+00 5.791698e-01 3.393222e+01 
8.294485e+00 9.100030e-01 5.428675e+01 
9.293709e+00 1.314453e+00 8.685114e+01 
1.005358e+01 1.728642e+00 1.389495e+02 
1.052056e+01 2.086172e+00 2.222996e+02 
1.068663e+01 2.336324e+00 3.556480e+02 
1.059226e+01 2.463534e+00 5.689866e+02 
1.031992e+01 2.489069e+00 9.102982e+02 
9.942329e+00 2.439647e+00 1.456348e+03 
9.529689e+00 2.346068e+00 2.329952e+03 
9.139245e+00 2.234736e+00 3.727594e+03 
8.807221e+00 2.123533e+00 5.963623e+03 
8.555630e+00 2.025042e+00 9.540955e+03 
8.396034e+00 1.948149e+00 1.526418e+04 
8.321629e+00 1.895708e+00 2.442053e+04 
8.322881e+00 1.869415e+00 3.906940e+04 
8.374707e+00 1.865014e+00 6.250552e+04 
8.451576e+00 1.876303e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-405.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.536854e-03 1.419830e-10 1.000000e-05 
5.864932e-03 3.067332e-10 1.599859e-05 
7.485841e-03 6.378135e-10 2.559548e-05 
9.387343e-03 1.257766e-09 4.094915e-05 
1.173121e-02 2.454709e-09 6.551286e-05 
1.500615e-02 5.137830e-09 1.048113e-04 
1.906650e-02 1.053865e-08 1.676833e-04 
2.407105e-02 2.120593e-08 2.682696e-04 
3.049727e-02 4.312758e-08 4.291934e-04 
3.860380e-02 8.747068e-08 6.866488e-04 
4.860775e-02 1.746180e-07 1.098541e-03 
6.141585e-02 3.522200e-07 1.757511e-03 
7.783625e-02 7.169995e-07 2.811769e-03 
9.943232e-02 1.494709e-06 4.498433e-03 
1.253998e-01 2.998232e-06 7.196857e-03 
1.583543e-01 6.037636e-06 1.151395e-02 
2.004557e-01 1.224715e-05 1.842070e-02 
2.538543e-01 2.487359e-05 2.947052e-02 
3.214045e-01 5.048337e-05 4.714866e-02 
4.056673e-01 1.015114e-04 7.543120e-02 
5.129450e-01 2.052283e-04 1.206793e-01 
6.505759e-01 4.187450e-04 1.930698e-01 
8.201623e-01 8.390857e-04 3.088844e-01 
1.038924e+00 1.705835e-03 4.941713e-01 
1.311302e+00 3.431015e-03 7.906043e-01 
1.651535e+00 6.857785e-03 1.264855e+00 
2.081017e+00 1.373007e-02 2.023590e+00 
2.612153e+00 2.718706e-02 3.237458e+00 
3.265155e+00 5.319937e-02 5.179475e+00 
4.053285e+00 1.020785e-01 8.286428e+00 
4.985145e+00 1.908171e-01 1.325711e+01 
6.035385e+00 3.411725e-01 2.120951e+01 
7.163851e+00 5.772589e-01 3.393222e+01 
8.281290e+00 9.077614e-01 5.428675e+01 
9.274742e+00 1.309523e+00 8.685114e+01 
1.003839e+01 1.724647e+00 1.389495e+02 
1.050831e+01 2.083175e+00 2.222996e+02 
1.067169e+01 2.331615e+00 3.556480e+02 
1.058010e+01 2.460057e+00 5.689866e+02 
1.030967e+01 2.486439e+00 9.102982e+02 
9.933164e+00 2.437477e+00 1.456348e+03 
9.522060e+00 2.344551e+00 2.329952e+03 
9.128375e+00 2.232001e+00 3.727594e+03 
8.797411e+00 2.121300e+00 5.963623e+03 
8.545913e+00 2.022930e+00 9.540955e+03 
8.385010e+00 1.945680e+00 1.526418e+04 
8.310401e+00 1.893217e+00 2.442053e+04 
8.313402e+00 1.867486e+00 3.906940e+04 
8.365609e+00 1.863199e+00 6.250552e+04 
8.441167e+00 1.874046e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-406.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.592794e-03 1.476637e-10 1.000000e-05 
5.800440e-03 2.974580e-10 1.599859e-05 
7.434619e-03 6.263529e-10 2.559548e-05 
9.365177e-03 1.251961e-09 4.094915e-05 
1.184450e-02 2.532756e-09 6.551286e-05 
1.503702e-02 5.182364e-09 1.048113e-04 
1.900958e-02 1.047034e-08 1.676833e-04 
2.397945e-02 2.101650e-08 2.682696e-04 
3.055582e-02 4.348356e-08 4.291934e-04 
3.832790e-02 8.581996e-08 6.866488e-04 
4.892922e-02 1.785452e-07 1.098541e-03 
6.137840e-02 3.524442e-07 1.757511e-03 
7.839563e-02 7.343781e-07 2.811769e-03 
9.847639e-02 1.455598e-06 4.498433e-03 
1.252944e-01 2.998067e-06 7.196857e-03 
1.577758e-01 5.986449e-06 1.151395e-02 
1.994853e-01 1.209996e-05 1.842070e-02 
2.530682e-01 2.470406e-05 2.947052e-02 
3.198033e-01 4.985543e-05 4.714866e-02 
4.053063e-01 1.014906e-04 7.543120e-02 
5.131031e-01 2.059251e-04 1.206793e-01 
6.484581e-01 4.156927e-04 1.930698e-01 
8.193224e-01 8.385740e-04 3.088844e-01 
1.036087e+00 1.696073e-03 4.941713e-01 
1.306141e+00 3.399035e-03 7.906043e-01 
1.647969e+00 6.830252e-03 1.264855e+00 
2.077199e+00 1.368823e-02 2.023590e+00 
2.605678e+00 2.705184e-02 3.237458e+00 
3.256218e+00 5.289366e-02 5.179475e+00 
4.043685e+00 1.016032e-01 8.286428e+00 
4.970015e+00 1.895514e-01 1.325711e+01 
6.019601e+00 3.393307e-01 2.120951e+01 
7.146234e+00 5.744037e-01 3.393222e+01 
8.266994e+00 9.051705e-01 5.428675e+01 
9.261033e+00 1.306651e+00 8.685114e+01 
1.002121e+01 1.719728e+00 1.389495e+02 
1.049136e+01 2.077798e+00 2.222996e+02 
1.065882e+01 2.327974e+00 3.556480e+02 
1.056969e+01 2.457460e+00 5.689866e+02 
1.029643e+01 2.482347e+00 9.102982e+02 
9.921474e+00 2.434164e+00 1.456348e+03 
9.511105e+00 2.341652e+00 2.329952e+03 
9.121440e+00 2.230757e+00 3.727594e+03 
8.786934e+00 2.118828e+00 5.963623e+03 
8.533299e+00 2.019847e+00 9.540955e+03 
8.374387e+00 1.943336e+00 1.526418e+04 
8.300298e+00 1.891077e+00 2.442053e+04 
8.303236e+00 1.865336e+00 3.906940e+04 
8.354068e+00 1.860600e+00 6.250552e+04 
8.430650e+00 1.871751e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-407.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.662074e-03 1.548277e-10 1.000000e-05 
5.772268e-03 2.938669e-10 1.599859e-05 
7.299320e-03 5.942353e-10 2.559548e-05 
9.205211e-03 1.191825e-09 4.094915e-05 
1.168901e-02 2.440309e-09 6.551286e-05 
1.489858e-02 5.052964e-09 1.048113e-04 
1.877105e-02 1.010594e-08 1.676833e-04 
2.392502e-02 2.092514e-08 2.682696e-04 
3.024141e-02 4.225884e-08 4.291934e-04 
3.855575e-02 8.757479e-08 6.866488e-04 
4.851950e-02 1.745263e-07 1.098541e-03 
6.173002e-02 3.594193e-07 1.757511e-03 
7.741786e-02 7.089835e-07 2.811769e-03 
9.872956e-02 1.470466e-06 4.498433e-03 
1.250051e-01 2.984682e-06 7.196857e-03 
1.579799e-01 6.024515e-06 1.151395e-02 
1.994845e-01 1.212962e-05 1.842070e-02 
2.530274e-01 2.475295e-05 2.947052e-02 
3.202570e-01 5.019119e-05 4.714866e-02 
4.037217e-01 1.005519e-04 7.543120e-02 
5.103188e-01 2.030901e-04 1.206793e-01 
6.466658e-01 4.132706e-04 1.930698e-01 
8.160781e-01 8.306935e-04 3.088844e-01 
1.031364e+00 1.677112e-03 4.941713e-01 
1.302752e+00 3.380947e-03 7.906043e-01 
1.646392e+00 6.827378e-03 1.264855e+00 
2.069167e+00 1.356343e-02 2.023590e+00 
2.601164e+00 2.697737e-02 3.237458e+00 
3.250355e+00 5.273692e-02 5.179475e+00 
4.035020e+00 1.011976e-01 8.286428e+00 
4.960363e+00 1.889050e-01 1.325711e+01 
6.006682e+00 3.379637e-01 2.120951e+01 
7.132512e+00 5.724570e-01 3.393222e+01 
8.251822e+00 9.023013e-01 5.428675e+01 
9.245369e+00 1.303005e+00 8.685114e+01 
1.000702e+01 1.716173e+00 1.389495e+02 
1.047529e+01 2.072858e+00 2.222996e+02 
1.064437e+01 2.323500e+00 3.556480e+02 
1.055734e+01 2.453870e+00 5.689866e+02 
1.028779e+01 2.480477e+00 9.102982e+02 
9.911327e+00 2.431537e+00 1.456348e+03 
9.502049e+00 2.339533e+00 2.329952e+03 
9.110004e+00 2.227796e+00 3.727594e+03 
8.779180e+00 2.117312e+00 5.963623e+03 
8.525832e+00 2.018475e+00 9.540955e+03 
8.363992e+00 1.941060e+00 1.526418e+04 
8.293111e+00 1.889852e+00 2.442053e+04 
8.293507e+00 1.863321e+00 3.906940e+04 
8.342168e+00 1.857883e+00 6.250552e+04 
8.418452e+00 1.868905e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-408.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.534219e-03 1.427856e-10 1.000000e-05 
5.761379e-03 2.929249e-10 1.599859e-05 
7.236854e-03 5.805325e-10 2.559548e-05 
9.374640e-03 1.261946e-09 4.094915e-05 
1.188400e-02 2.570783e-09 6.551286e-05 
1.482084e-02 4.986496e-09 1.048113e-04 
1.887204e-02 1.029517e-08 1.676833e-04 
2.372595e-02 2.045728e-08 2.682696e-04 
3.037391e-02 4.292195e-08 4.291934e-04 
3.832641e-02 8.623262e-08 6.866488e-04 
4.860354e-02 1.758658e-07 1.098541e-03 
6.149511e-02 3.562046e-07 1.757511e-03 
7.744671e-02 7.115203e-07 2.811769e-03 
9.849706e-02 1.463689e-06 4.498433e-03 
1.247511e-01 2.973807e-06 7.196857e-03 
1.571252e-01 5.941823e-06 1.151395e-02 
1.985087e-01 1.198185e-05 1.842070e-02 
2.514321e-01 2.434736e-05 2.947052e-02 
3.182764e-01 4.938680e-05 4.714866e-02 
4.040502e-01 1.010452e-04 7.543120e-02 
5.090963e-01 2.021293e-04 1.206793e-01 
6.440865e-01 4.093488e-04 1.930698e-01 
8.143810e-01 8.275490e-04 3.088844e-01 
1.030277e+00 1.675914e-03 4.941713e-01 
1.300919e+00 3.374959e-03 7.906043e-01 
1.638659e+00 6.748201e-03 1.264855e+00 
2.065156e+00 1.351774e-02 2.023590e+00 
2.595001e+00 2.685167e-02 3.237458e+00 
3.241639e+00 5.244192e-02 5.179475e+00 
4.025221e+00 1.007072e-01 8.286428e+00 
4.948551e+00 1.880146e-01 1.325711e+01 
5.998898e+00 3.374444e-01 2.120951e+01 
7.119064e+00 5.705719e-01 3.393222e+01 
8.230619e+00 8.975488e-01 5.428675e+01 
9.225226e+00 1.297600e+00 8.685114e+01 
9.994205e+00 1.713241e+00 1.389495e+02 
1.046254e+01 2.069580e+00 2.222996e+02 
1.063229e+01 2.320250e+00 3.556480e+02 
1.054593e+01 2.450747e+00 5.689866e+02 
1.027706e+01 2.477587e+00 9.102982e+02 
9.902134e+00 2.429333e+00 1.456348e+03 
9.494133e+00 2.337879e+00 2.329952e+03 
9.102870e+00 2.226466e+00 3.727594e+03 
8.766831e+00 2.114167e+00 5.963623e+03 
8.514719e+00 2.015883e+00 9.540955e+03 
8.356998e+00 1.939872e+00 1.526418e+04 
8.280359e+00 1.886869e+00 2.442053e+04 
8.282295e+00 1.860833e+00 3.906940e+04 
8.332516e+00 1.855880e+00 6.250552e+04 
8.407041e+00 1.866311e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-409.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.627969e-03 1.521989e-10 1.000000e-05 
5.739082e-03 2.902469e-10 1.599859e-05 
7.231865e-03 5.807525e-10 2.559548e-05 
9.186487e-03 1.190388e-09 4.094915e-05 
1.181302e-02 2.531183e-09 6.551286e-05 
1.474895e-02 4.926328e-09 1.048113e-04 
1.888505e-02 1.034177e-08 1.676833e-04 
2.369090e-02 2.041667e-08 2.682696e-04 
3.018287e-02 4.222036e-08 4.291934e-04 
3.845668e-02 8.732844e-08 6.866488e-04 
4.827398e-02 1.727349e-07 1.098541e-03 
6.081477e-02 3.453570e-07 1.757511e-03 
7.763328e-02 7.184313e-07 2.811769e-03 
9.827363e-02 1.457314e-06 4.498433e-03 
1.245596e-01 2.967392e-06 7.196857e-03 
1.567412e-01 5.912817e-06 1.151395e-02 
1.990388e-01 1.210769e-05 1.842070e-02 
2.512712e-01 2.436020e-05 2.947052e-02 
3.184110e-01 4.957066e-05 4.714866e-02 
4.020655e-01 9.980755e-05 7.543120e-02 
5.087825e-01 2.022502e-04 1.206793e-01 
6.437270e-01 4.096647e-04 1.930698e-01 
8.138951e-01 8.280913e-04 3.088844e-01 
1.027718e+00 1.667535e-03 4.941713e-01 
1.296502e+00 3.348886e-03 7.906043e-01 
1.638193e+00 6.758897e-03 1.264855e+00 
2.062467e+00 1.349784e-02 2.023590e+00 
2.586863e+00 2.666503e-02 3.237458e+00 
3.235889e+00 5.229009e-02 5.179475e+00 
4.013518e+00 1.000755e-01 8.286428e+00 
4.937804e+00 1.872437e-01 1.325711e+01 
5.983778e+00 3.357110e-01 2.120951e+01 
7.105288e+00 5.686077e-01 3.393222e+01 
8.216303e+00 8.949403e-01 5.428675e+01 
9.210113e+00 1.294160e+00 8.685114e+01 
9.974685e+00 1.707225e+00 1.389495e+02 
1.045000e+01 2.066395e+00 2.222996e+02 
1.061770e+01 2.315681e+00 3.556480e+02 
1.053225e+01 2.446456e+00 5.689866e+02 
1.026393e+01 2.473520e+00 9.102982e+02 
9.892139e+00 2.426761e+00 1.456348e+03 
9.484095e+00 2.335341e+00 2.329952e+03 
9.092874e+00 2.224041e+00 3.727594e+03 
8.758615e+00 2.112478e+00 5.963623e+03 
8.506679e+00 2.014311e+00 9.540955e+03 
8.344151e+00 1.936801e+00 1.526418e+04 
8.272569e+00 1.885447e+00 2.442053e+04 
8.273909e+00 1.859234e+00 3.906940e+04 
8.323448e+00 1.854059e+00 6.250552e+04 
8.398797e+00 1.864743e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-41.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.517129e-02 1.418692e-08 1.000000e-05 
5.858438e-02 3.094898e-08 1.599859e-05 
7.317702e-02 6.031494e-08 2.559548e-05 
9.355404e-02 1.260342e-07 4.094915e-05 
1.171284e-01 2.473360e-07 6.551286e-05 
1.485488e-01 5.045553e-07 1.048113e-04 
1.886130e-01 1.032800e-06 1.676833e-04 
2.374014e-01 2.059452e-06 2.682696e-04 
3.022864e-01 4.251661e-06 4.291934e-04 
3.832493e-01 8.664586e-06 6.866488e-04 
4.848034e-01 1.753890e-05 1.098541e-03 
6.131253e-01 3.547775e-05 1.757511e-03 
7.749793e-01 7.164456e-05 2.811769e-03 
9.777489e-01 1.438806e-04 4.498433e-03 
1.237127e+00 2.914574e-04 7.196857e-03 
1.570187e+00 5.959422e-04 1.151395e-02 
1.982076e+00 1.198784e-03 1.842070e-02 
2.502861e+00 2.414006e-03 2.947052e-02 
3.169847e+00 4.904756e-03 4.714866e-02 
4.002867e+00 9.879534e-03 7.543120e-02 
5.045463e+00 1.979337e-02 1.206793e-01 
6.355618e+00 3.959106e-02 1.930698e-01 
7.984432e+00 7.858602e-02 3.088844e-01 
9.979429e+00 1.537146e-01 4.941713e-01 
1.240920e+01 2.963920e-01 7.906043e-01 
1.527136e+01 5.549243e-01 1.264855e+00 
1.853349e+01 9.989958e-01 2.023590e+00 
2.206325e+01 1.704128e+00 3.237458e+00 
2.560098e+01 2.707758e+00 5.179475e+00 
2.879723e+01 3.952407e+00 8.286428e+00 
3.130420e+01 5.265215e+00 1.325711e+01 
3.289243e+01 6.420664e+00 2.120951e+01 
3.352909e+01 7.253347e+00 3.393222e+01 
3.333149e+01 7.703546e+00 5.428675e+01 
3.252957e+01 7.817631e+00 8.685114e+01 
3.137424e+01 7.687721e+00 1.389495e+02 
3.008708e+01 7.409164e+00 2.222996e+02 
2.884007e+01 7.061475e+00 3.556480e+02 
2.776938e+01 6.709968e+00 5.689866e+02 
2.693949e+01 6.392334e+00 9.102982e+02 
2.640386e+01 6.142277e+00 1.456348e+03 
2.614348e+01 5.969324e+00 2.329952e+03 
2.612011e+01 5.876485e+00 3.727594e+03 
2.626100e+01 5.852875e+00 5.963623e+03 
2.650066e+01 5.884526e+00 9.540955e+03 
2.674493e+01 5.941743e+00 1.526418e+04 
2.695753e+01 6.008270e+00 2.442053e+04 
2.709443e+01 6.062649e+00 3.906940e+04 
2.718746e+01 6.108907e+00 6.250552e+04 
2.720693e+01 6.131613e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-410.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.599288e-03 1.497520e-10 1.000000e-05 
5.794731e-03 2.995025e-10 1.599859e-05 
7.365394e-03 6.150192e-10 2.559548e-05 
9.184883e-03 1.192674e-09 4.094915e-05 
1.168935e-02 2.458512e-09 6.551286e-05 
1.494499e-02 5.137924e-09 1.048113e-04 
1.886004e-02 1.032591e-08 1.676833e-04 
2.388745e-02 2.098024e-08 2.682696e-04 
2.993955e-02 4.130826e-08 4.291934e-04 
3.804575e-02 8.476557e-08 6.866488e-04 
4.821345e-02 1.725067e-07 1.098541e-03 
6.091475e-02 3.479117e-07 1.757511e-03 
7.764387e-02 7.204826e-07 2.811769e-03 
9.785890e-02 1.442460e-06 4.498433e-03 
1.239289e-01 2.929693e-06 7.196857e-03 
1.563313e-01 5.880899e-06 1.151395e-02 
1.978851e-01 1.192745e-05 1.842070e-02 
2.501187e-01 2.408531e-05 2.947052e-02 
3.179985e-01 4.949899e-05 4.714866e-02 
4.019178e-01 9.994125e-05 7.543120e-02 
5.082565e-01 2.021163e-04 1.206793e-01 
6.424447e-01 4.082167e-04 1.930698e-01 
8.106104e-01 8.201067e-04 3.088844e-01 
1.026552e+00 1.665921e-03 4.941713e-01 
1.292819e+00 3.328538e-03 7.906043e-01 
1.630655e+00 6.682354e-03 1.264855e+00 
2.054662e+00 1.337786e-02 2.023590e+00 
2.579944e+00 2.651618e-02 3.237458e+00 
3.227810e+00 5.202579e-02 5.179475e+00 
4.007955e+00 9.989944e-02 8.286428e+00 
4.924196e+00 1.861518e-01 1.325711e+01 
5.968686e+00 3.339829e-01 2.120951e+01 
7.090101e+00 5.663136e-01 3.393222e+01 
8.200126e+00 8.917492e-01 5.428675e+01 
9.194367e+00 1.290466e+00 8.685114e+01 
9.962981e+00 1.704786e+00 1.389495e+02 
1.043208e+01 2.060500e+00 2.222996e+02 
1.060630e+01 2.312765e+00 3.556480e+02 
1.052299e+01 2.444415e+00 5.689866e+02 
1.025457e+01 2.471278e+00 9.102982e+02 
9.881388e+00 2.423841e+00 1.456348e+03 
9.472500e+00 2.332151e+00 2.329952e+03 
9.082088e+00 2.221309e+00 3.727594e+03 
8.751632e+00 2.111221e+00 5.963623e+03 
8.497895e+00 2.012487e+00 9.540955e+03 
8.335159e+00 1.934963e+00 1.526418e+04 
8.262026e+00 1.883152e+00 2.442053e+04 
8.263734e+00 1.857066e+00 3.906940e+04 
8.312505e+00 1.851635e+00 6.250552e+04 
8.388424e+00 1.862478e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-411.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.585094e-03 1.487316e-10 1.000000e-05 
5.757348e-03 2.944598e-10 1.599859e-05 
7.175772e-03 5.701178e-10 2.559548e-05 
9.295975e-03 1.239492e-09 4.094915e-05 
1.169445e-02 2.467731e-09 6.551286e-05 
1.489859e-02 5.102630e-09 1.048113e-04 
1.868434e-02 1.006449e-08 1.676833e-04 
2.352628e-02 2.009178e-08 2.682696e-04 
2.995822e-02 4.148653e-08 4.291934e-04 
3.771184e-02 8.275463e-08 6.866488e-04 
4.789522e-02 1.695258e-07 1.098541e-03 
6.075843e-02 3.460821e-07 1.757511e-03 
7.676910e-02 6.981028e-07 2.811769e-03 
9.738077e-02 1.424887e-06 4.498433e-03 
1.230446e-01 2.874413e-06 7.196857e-03 
1.567787e-01 5.945999e-06 1.151395e-02 
1.981195e-01 1.199910e-05 1.842070e-02 
2.498727e-01 2.407288e-05 2.947052e-02 
3.164691e-01 4.890724e-05 4.714866e-02 
3.994576e-01 9.835658e-05 7.543120e-02 
5.068730e-01 2.009592e-04 1.206793e-01 
6.401403e-01 4.048248e-04 1.930698e-01 
8.089265e-01 8.169932e-04 3.088844e-01 
1.021345e+00 1.644708e-03 4.941713e-01 
1.291028e+00 3.322800e-03 7.906043e-01 
1.630383e+00 6.695232e-03 1.264855e+00 
2.051673e+00 1.335191e-02 2.023590e+00 
2.574332e+00 2.640752e-02 3.237458e+00 
3.217013e+00 5.163121e-02 5.179475e+00 
3.995854e+00 9.923853e-02 8.286428e+00 
4.918037e+00 1.858937e-01 1.325711e+01 
5.959154e+00 3.331688e-01 2.120951e+01 
7.072301e+00 5.634129e-01 3.393222e+01 
8.185275e+00 8.889663e-01 5.428675e+01 
9.181481e+00 1.287882e+00 8.685114e+01 
9.947929e+00 1.700803e+00 1.389495e+02 
1.041764e+01 2.056340e+00 2.222996e+02 
1.059442e+01 2.309589e+00 3.556480e+02 
1.050864e+01 2.439764e+00 5.689866e+02 
1.024242e+01 2.467673e+00 9.102982e+02 
9.871291e+00 2.421208e+00 1.456348e+03 
9.463556e+00 2.330053e+00 2.329952e+03 
9.073950e+00 2.219581e+00 3.727594e+03 
8.739914e+00 2.108283e+00 5.963623e+03 
8.488234e+00 2.010366e+00 9.540955e+03 
8.325759e+00 1.932990e+00 1.526418e+04 
8.249974e+00 1.880378e+00 2.442053e+04 
8.251900e+00 1.854371e+00 3.906940e+04 
8.301024e+00 1.849036e+00 6.250552e+04 
8.378365e+00 1.860312e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-412.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.590889e-03 1.496596e-10 1.000000e-05 
5.767877e-03 2.967988e-10 1.599859e-05 
7.283003e-03 5.975106e-10 2.559548e-05 
9.096648e-03 1.164282e-09 4.094915e-05 
1.162687e-02 2.431098e-09 6.551286e-05 
1.460499e-02 4.818563e-09 1.048113e-04 
1.860705e-02 9.964292e-09 1.676833e-04 
2.370473e-02 2.060246e-08 2.682696e-04 
2.978166e-02 4.085650e-08 4.291934e-04 
3.786428e-02 8.396604e-08 6.866488e-04 
4.770680e-02 1.679405e-07 1.098541e-03 
6.070911e-02 3.460799e-07 1.757511e-03 
7.675781e-02 6.994926e-07 2.811769e-03 
9.685022e-02 1.405135e-06 4.498433e-03 
1.227935e-01 2.863805e-06 7.196857e-03 
1.564184e-01 5.919464e-06 1.151395e-02 
1.977572e-01 1.196242e-05 1.842070e-02 
2.487341e-01 2.380307e-05 2.947052e-02 
3.163889e-01 4.898894e-05 4.714866e-02 
3.993268e-01 9.849904e-05 7.543120e-02 
5.049548e-01 1.991697e-04 1.206793e-01 
6.379588e-01 4.016751e-04 1.930698e-01 
8.071997e-01 8.137466e-04 3.088844e-01 
1.019162e+00 1.638158e-03 4.941713e-01 
1.287668e+00 3.304935e-03 7.906043e-01 
1.624242e+00 6.635982e-03 1.264855e+00 
2.045487e+00 1.326367e-02 2.023590e+00 
2.570617e+00 2.635689e-02 3.237458e+00 
3.209197e+00 5.137991e-02 5.179475e+00 
3.988279e+00 9.891242e-02 8.286428e+00 
4.901697e+00 1.844967e-01 1.325711e+01 
5.943384e+00 3.313288e-01 2.120951e+01 
7.058105e+00 5.613466e-01 3.393222e+01 
8.172417e+00 8.867971e-01 5.428675e+01 
9.162542e+00 1.282930e+00 8.685114e+01 
9.932297e+00 1.696547e+00 1.389495e+02 
1.040422e+01 2.052687e+00 2.222996e+02 
1.058002e+01 2.305097e+00 3.556480e+02 
1.049797e+01 2.436984e+00 5.689866e+02 
1.023425e+01 2.465995e+00 9.102982e+02 
9.860387e+00 2.418204e+00 1.456348e+03 
9.455375e+00 2.328266e+00 2.329952e+03 
9.063994e+00 2.217154e+00 3.727594e+03 
8.733428e+00 2.107193e+00 5.963623e+03 
8.479212e+00 2.008454e+00 9.540955e+03 
8.316592e+00 1.931088e+00 1.526418e+04 
8.241931e+00 1.878864e+00 2.442053e+04 
8.242914e+00 1.852570e+00 3.906940e+04 
8.291958e+00 1.847205e+00 6.250552e+04 
8.363480e+00 1.856574e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-413.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.462865e-03 1.378187e-10 1.000000e-05 
5.610422e-03 2.738127e-10 1.599859e-05 
7.154091e-03 5.677150e-10 2.559548e-05 
9.067582e-03 1.155956e-09 4.094915e-05 
1.159929e-02 2.419697e-09 6.551286e-05 
1.468203e-02 4.907105e-09 1.048113e-04 
1.874323e-02 1.020940e-08 1.676833e-04 
2.338607e-02 1.983072e-08 2.682696e-04 
2.999412e-02 4.183845e-08 4.291934e-04 
3.776593e-02 8.351565e-08 6.866488e-04 
4.774627e-02 1.687663e-07 1.098541e-03 
6.050358e-02 3.434084e-07 1.757511e-03 
7.694805e-02 7.064169e-07 2.811769e-03 
9.722772e-02 1.425080e-06 4.498433e-03 
1.224982e-01 2.850091e-06 7.196857e-03 
1.555341e-01 5.833765e-06 1.151395e-02 
1.964802e-01 1.176064e-05 1.842070e-02 
2.489407e-01 2.392033e-05 2.947052e-02 
3.144542e-01 4.821246e-05 4.714866e-02 
3.983653e-01 9.802654e-05 7.543120e-02 
5.043014e-01 1.988791e-04 1.206793e-01 
6.381629e-01 4.030358e-04 1.930698e-01 
8.049422e-01 8.088968e-04 3.088844e-01 
1.017236e+00 1.632836e-03 4.941713e-01 
1.283618e+00 3.281798e-03 7.906043e-01 
1.622379e+00 6.629168e-03 1.264855e+00 
2.040410e+00 1.319706e-02 2.023590e+00 
2.563676e+00 2.620732e-02 3.237458e+00 
3.201300e+00 5.112481e-02 5.179475e+00 
3.978424e+00 9.841783e-02 8.286428e+00 
4.891119e+00 1.837436e-01 1.325711e+01 
5.933259e+00 3.304139e-01 2.120951e+01 
7.044827e+00 5.594904e-01 3.393222e+01 
8.158401e+00 8.842645e-01 5.428675e+01 
9.147376e+00 1.279445e+00 8.685114e+01 
9.916751e+00 1.692323e+00 1.389495e+02 
1.039178e+01 2.049518e+00 2.222996e+02 
1.056783e+01 2.301742e+00 3.556480e+02 
1.048556e+01 2.433307e+00 5.689866e+02 
1.022328e+01 2.462946e+00 9.102982e+02 
9.852323e+00 2.416475e+00 1.456348e+03 
9.444051e+00 2.325168e+00 2.329952e+03 
9.056021e+00 2.215478e+00 3.727594e+03 
8.721479e+00 2.104163e+00 5.963623e+03 
8.471108e+00 2.006844e+00 9.540955e+03 
8.309236e+00 1.929764e+00 1.526418e+04 
8.233771e+00 1.877310e+00 2.442053e+04 
8.232558e+00 1.850334e+00 3.906940e+04 
8.281238e+00 1.844841e+00 6.250552e+04 
8.356367e+00 1.855357e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-414.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.440831e-03 1.361162e-10 1.000000e-05 
5.624737e-03 2.765820e-10 1.599859e-05 
7.263873e-03 5.956923e-10 2.559548e-05 
9.114611e-03 1.176878e-09 4.094915e-05 
1.167176e-02 2.471304e-09 6.551286e-05 
1.453533e-02 4.773006e-09 1.048113e-04 
1.859276e-02 9.989614e-09 1.676833e-04 
2.369527e-02 2.067770e-08 2.682696e-04 
2.998298e-02 4.189303e-08 4.291934e-04 
3.766898e-02 8.307479e-08 6.866488e-04 
4.789578e-02 1.707692e-07 1.098541e-03 
6.046447e-02 3.435727e-07 1.757511e-03 
7.677958e-02 7.034864e-07 2.811769e-03 
9.668529e-02 1.404754e-06 4.498433e-03 
1.223267e-01 2.845010e-06 7.196857e-03 
1.551167e-01 5.800931e-06 1.151395e-02 
1.965261e-01 1.179739e-05 1.842070e-02 
2.482400e-01 2.377636e-05 2.947052e-02 
3.144396e-01 4.832247e-05 4.714866e-02 
3.973121e-01 9.748662e-05 7.543120e-02 
5.015896e-01 1.961619e-04 1.206793e-01 
6.358541e-01 3.996426e-04 1.930698e-01 
8.030388e-01 8.051161e-04 3.088844e-01 
1.013816e+00 1.620339e-03 4.941713e-01 
1.282905e+00 3.284243e-03 7.906043e-01 
1.617492e+00 6.585349e-03 1.264855e+00 
2.037747e+00 1.317713e-02 2.023590e+00 
2.555857e+00 2.603109e-02 3.237458e+00 
3.197393e+00 5.105976e-02 5.179475e+00 
3.970947e+00 9.809806e-02 8.286428e+00 
4.879400e+00 1.828633e-01 1.325711e+01 
5.919634e+00 3.289249e-01 2.120951e+01 
7.031932e+00 5.577200e-01 3.393222e+01 
8.142742e+00 8.812191e-01 5.428675e+01 
9.134463e+00 1.276830e+00 8.685114e+01 
9.899151e+00 1.687152e+00 1.389495e+02 
1.037553e+01 2.044423e+00 2.222996e+02 
1.055525e+01 2.298171e+00 3.556480e+02 
1.047262e+01 2.429350e+00 5.689866e+02 
1.021288e+01 2.460168e+00 9.102982e+02 
9.842990e+00 2.414166e+00 1.456348e+03 
9.436979e+00 2.323829e+00 2.329952e+03 
9.047570e+00 2.213615e+00 3.727594e+03 
8.711948e+00 2.101985e+00 5.963623e+03 
8.461399e+00 2.004693e+00 9.540955e+03 
8.298510e+00 1.927353e+00 1.526418e+04 
8.223505e+00 1.875087e+00 2.442053e+04 
8.222082e+00 1.848056e+00 3.906940e+04 
8.271877e+00 1.842908e+00 6.250552e+04 
8.343626e+00 1.852308e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-415.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.415098e-03 1.340868e-10 1.000000e-05 
5.595355e-03 2.729280e-10 1.599859e-05 
7.317215e-03 6.103831e-10 2.559548e-05 
9.163337e-03 1.198743e-09 4.094915e-05 
1.162833e-02 2.449722e-09 6.551286e-05 
1.451383e-02 4.763331e-09 1.048113e-04 
1.859675e-02 1.002020e-08 1.676833e-04 
2.328900e-02 1.967965e-08 2.682696e-04 
2.968316e-02 4.074700e-08 4.291934e-04 
3.784644e-02 8.445792e-08 6.866488e-04 
4.730432e-02 1.649179e-07 1.098541e-03 
6.015354e-02 3.391168e-07 1.757511e-03 
7.671521e-02 7.034133e-07 2.811769e-03 
9.625284e-02 1.389337e-06 4.498433e-03 
1.223836e-01 2.855864e-06 7.196857e-03 
1.548643e-01 5.786604e-06 1.151395e-02 
1.955407e-01 1.164889e-05 1.842070e-02 
2.482683e-01 2.384194e-05 2.947052e-02 
3.132609e-01 4.789650e-05 4.714866e-02 
3.963957e-01 9.704745e-05 7.543120e-02 
5.023578e-01 1.975402e-04 1.206793e-01 
6.349453e-01 3.988924e-04 1.930698e-01 
8.018819e-01 8.035764e-04 3.088844e-01 
1.013809e+00 1.624209e-03 4.941713e-01 
1.279681e+00 3.267417e-03 7.906043e-01 
1.611859e+00 6.532538e-03 1.264855e+00 
2.032955e+00 1.311593e-02 2.023590e+00 
2.552290e+00 2.598445e-02 3.237458e+00 
3.191064e+00 5.087886e-02 5.179475e+00 
3.963283e+00 9.776404e-02 8.286428e+00 
4.870346e+00 1.822785e-01 1.325711e+01 
5.905553e+00 3.273613e-01 2.120951e+01 
7.020875e+00 5.563703e-01 3.393222e+01 
8.125353e+00 8.776366e-01 5.428675e+01 
9.114553e+00 1.271489e+00 8.685114e+01 
9.885170e+00 1.683628e+00 1.389495e+02 
1.036291e+01 2.041143e+00 2.222996e+02 
1.054121e+01 2.293835e+00 3.556480e+02 
1.046162e+01 2.426372e+00 5.689866e+02 
1.020217e+01 2.457229e+00 9.102982e+02 
9.833821e+00 2.411926e+00 1.456348e+03 
9.428172e+00 2.321764e+00 2.329952e+03 
9.039007e+00 2.211704e+00 3.727594e+03 
8.703098e+00 2.100043e+00 5.963623e+03 
8.451459e+00 2.002462e+00 9.540955e+03 
8.289172e+00 1.925384e+00 1.526418e+04 
8.215081e+00 1.873442e+00 2.442053e+04 
8.210180e+00 1.845325e+00 3.906940e+04 
8.262112e+00 1.840842e+00 6.250552e+04 
8.332851e+00 1.849894e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-416.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.466844e-03 1.391914e-10 1.000000e-05 
5.559881e-03 2.684149e-10 1.599859e-05 
7.073045e-03 5.526236e-10 2.559548e-05 
9.231002e-03 1.228448e-09 4.094915e-05 
1.166057e-02 2.476107e-09 6.551286e-05 
1.463116e-02 4.891552e-09 1.048113e-04 
1.851985e-02 9.920257e-09 1.676833e-04 
2.330163e-02 1.975919e-08 2.682696e-04 
2.971654e-02 4.098313e-08 4.291934e-04 
3.738794e-02 8.162160e-08 6.866488e-04 
4.748834e-02 1.672521e-07 1.098541e-03 
6.021369e-02 3.409546e-07 1.757511e-03 
7.595450e-02 6.843400e-07 2.811769e-03 
9.611946e-02 1.386903e-06 4.498433e-03 
1.221677e-01 2.847620e-06 7.196857e-03 
1.544292e-01 5.751791e-06 1.151395e-02 
1.952370e-01 1.162263e-05 1.842070e-02 
2.478141e-01 2.376843e-05 2.947052e-02 
3.120677e-01 4.746537e-05 4.714866e-02 
3.949679e-01 9.623387e-05 7.543120e-02 
5.008461e-01 1.962340e-04 1.206793e-01 
6.319039e-01 3.941355e-04 1.930698e-01 
7.988250e-01 7.963359e-04 3.088844e-01 
1.009119e+00 1.605634e-03 4.941713e-01 
1.274470e+00 3.235443e-03 7.906043e-01 
1.609746e+00 6.522510e-03 1.264855e+00 
2.027547e+00 1.304286e-02 2.023590e+00 
2.545949e+00 2.585323e-02 3.237458e+00 
3.180000e+00 5.047304e-02 5.179475e+00 
3.952097e+00 9.717160e-02 8.286428e+00 
4.863216e+00 1.819058e-01 1.325711e+01 
5.892673e+00 3.259933e-01 2.120951e+01 
7.006827e+00 5.543288e-01 3.393222e+01 
8.109459e+00 8.745137e-01 5.428675e+01 
9.098430e+00 1.267616e+00 8.685114e+01 
9.870031e+00 1.679567e+00 1.389495e+02 
1.034796e+01 2.036684e+00 2.222996e+02 
1.052939e+01 2.290645e+00 3.556480e+02 
1.045246e+01 2.424332e+00 5.689866e+02 
1.019106e+01 2.454092e+00 9.102982e+02 
9.823499e+00 2.409156e+00 1.456348e+03 
9.417328e+00 2.318847e+00 2.329952e+03 
9.028476e+00 2.209035e+00 3.727594e+03 
8.696462e+00 2.098882e+00 5.963623e+03 
8.441641e+00 2.000266e+00 9.540955e+03 
8.277834e+00 1.922768e+00 1.526418e+04 
8.204879e+00 1.871232e+00 2.442053e+04 
8.203071e+00 1.844102e+00 3.906940e+04 
8.251277e+00 1.838430e+00 6.250552e+04 
8.324374e+00 1.848222e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-417.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.376012e-03 1.311863e-10 1.000000e-05 
5.705526e-03 2.907636e-10 1.599859e-05 
7.056045e-03 5.499674e-10 2.559548e-05 
9.102660e-03 1.180750e-09 4.094915e-05 
1.152564e-02 2.396888e-09 6.551286e-05 
1.446664e-02 4.739753e-09 1.048113e-04 
1.841667e-02 9.778811e-09 1.676833e-04 
2.337379e-02 1.999128e-08 2.682696e-04 
2.954415e-02 4.037082e-08 4.291934e-04 
3.752773e-02 8.273895e-08 6.866488e-04 
4.740038e-02 1.667242e-07 1.098541e-03 
6.031702e-02 3.435369e-07 1.757511e-03 
7.586806e-02 6.836457e-07 2.811769e-03 
9.615772e-02 1.391898e-06 4.498433e-03 
1.214376e-01 2.803597e-06 7.196857e-03 
1.541611e-01 5.735648e-06 1.151395e-02 
1.944347e-01 1.150753e-05 1.842070e-02 
2.464847e-01 2.344421e-05 2.947052e-02 
3.114436e-01 4.729459e-05 4.714866e-02 
3.953151e-01 9.671975e-05 7.543120e-02 
4.987478e-01 1.942437e-04 1.206793e-01 
6.297998e-01 3.911493e-04 1.930698e-01 
7.981566e-01 7.962467e-04 3.088844e-01 
1.007830e+00 1.603331e-03 4.941713e-01 
1.274282e+00 3.241767e-03 7.906043e-01 
1.605946e+00 6.491975e-03 1.264855e+00 
2.020731e+00 1.294281e-02 2.023590e+00 
2.539857e+00 2.572961e-02 3.237458e+00 
3.174000e+00 5.030760e-02 5.179475e+00 
3.944593e+00 9.684870e-02 8.286428e+00 
4.850650e+00 1.809303e-01 1.325711e+01 
5.878775e+00 3.244593e-01 2.120951e+01 
6.992098e+00 5.521294e-01 3.393222e+01 
8.095585e+00 8.720097e-01 5.428675e+01 
9.084409e+00 1.264553e+00 8.685114e+01 
9.852947e+00 1.674612e+00 1.389495e+02 
1.033605e+01 2.033744e+00 2.222996e+02 
1.051453e+01 2.285863e+00 3.556480e+02 
1.044105e+01 2.421128e+00 5.689866e+02 
1.017980e+01 2.450870e+00 9.102982e+02 
9.813437e+00 2.406497e+00 1.456348e+03 
9.408001e+00 2.316553e+00 2.329952e+03 
9.020870e+00 2.207479e+00 3.727594e+03 
8.686234e+00 2.096442e+00 5.963623e+03 
8.433488e+00 1.998623e+00 9.540955e+03 
8.268568e+00 1.920815e+00 1.526418e+04 
8.194496e+00 1.868961e+00 2.442053e+04 
8.191972e+00 1.841616e+00 3.906940e+04 
8.241816e+00 1.836453e+00 6.250552e+04 
8.314495e+00 1.846091e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-418.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.448542e-03 1.381485e-10 1.000000e-05 
5.723894e-03 2.942849e-10 1.599859e-05 
7.260213e-03 6.005391e-10 2.559548e-05 
9.101003e-03 1.182935e-09 4.094915e-05 
1.134656e-02 2.292377e-09 6.551286e-05 
1.445471e-02 4.739380e-09 1.048113e-04 
1.847339e-02 9.893112e-09 1.676833e-04 
2.333797e-02 1.994722e-08 2.682696e-04 
2.932374e-02 3.956866e-08 4.291934e-04 
3.726535e-02 8.120991e-08 6.866488e-04 
4.750940e-02 1.682799e-07 1.098541e-03 
5.952306e-02 3.309402e-07 1.757511e-03 
7.558187e-02 6.775593e-07 2.811769e-03 
9.600498e-02 1.388597e-06 4.498433e-03 
1.210347e-01 2.782442e-06 7.196857e-03 
1.530389e-01 5.624759e-06 1.151395e-02 
1.942121e-01 1.149556e-05 1.842070e-02 
2.456265e-01 2.325581e-05 2.947052e-02 
3.115962e-01 4.747767e-05 4.714866e-02 
3.926828e-01 9.502790e-05 7.543120e-02 
4.975309e-01 1.932878e-04 1.206793e-01 
6.291539e-01 3.908819e-04 1.930698e-01 
7.966017e-01 7.934995e-04 3.088844e-01 
1.006720e+00 1.601867e-03 4.941713e-01 
1.270235e+00 3.218678e-03 7.906043e-01 
1.601173e+00 6.449691e-03 1.264855e+00 
2.017141e+00 1.290472e-02 2.023590e+00 
2.531174e+00 2.552777e-02 3.237458e+00 
3.168339e+00 5.015793e-02 5.179475e+00 
3.934098e+00 9.630718e-02 8.286428e+00 
4.841557e+00 1.803385e-01 1.325711e+01 
5.868764e+00 3.235557e-01 2.120951e+01 
6.976510e+00 5.497317e-01 3.393222e+01 
8.080438e+00 8.691103e-01 5.428675e+01 
9.068323e+00 1.260683e+00 8.685114e+01 
9.840901e+00 1.671947e+00 1.389495e+02 
1.032038e+01 2.028904e+00 2.222996e+02 
1.050312e+01 2.282865e+00 3.556480e+02 
1.042896e+01 2.417574e+00 5.689866e+02 
1.017074e+01 2.448712e+00 9.102982e+02 
9.803292e+00 2.403794e+00 1.456348e+03 
9.400088e+00 2.314842e+00 2.329952e+03 
9.011675e+00 2.205311e+00 3.727594e+03 
8.677291e+00 2.094453e+00 5.963623e+03 
8.426485e+00 1.997360e+00 9.540955e+03 
8.262220e+00 1.919795e+00 1.526418e+04 
8.183906e+00 1.866621e+00 2.442053e+04 
8.181700e+00 1.839388e+00 3.906940e+04 
8.231367e+00 1.834158e+00 6.250552e+04 
8.303706e+00 1.843661e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-419.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.483240e-03 1.417448e-10 1.000000e-05 
5.520278e-03 2.646146e-10 1.599859e-05 
7.098267e-03 5.625847e-10 2.559548e-05 
9.016953e-03 1.153215e-09 4.094915e-05 
1.148766e-02 2.384655e-09 6.551286e-05 
1.456909e-02 4.864386e-09 1.048113e-04 
1.855218e-02 1.004421e-08 1.676833e-04 
2.340758e-02 2.017438e-08 2.682696e-04 
2.969514e-02 4.118956e-08 4.291934e-04 
3.709856e-02 8.031607e-08 6.866488e-04 
4.736227e-02 1.671201e-07 1.098541e-03 
5.986579e-02 3.374954e-07 1.757511e-03 
7.537795e-02 6.736978e-07 2.811769e-03 
9.582053e-02 1.383912e-06 4.498433e-03 
1.215984e-01 2.828250e-06 7.196857e-03 
1.528955e-01 5.622382e-06 1.151395e-02 
1.934039e-01 1.137980e-05 1.842070e-02 
2.454745e-01 2.326820e-05 2.947052e-02 
3.096921e-01 4.672416e-05 4.714866e-02 
3.934779e-01 9.583488e-05 7.543120e-02 
4.975765e-01 1.938033e-04 1.206793e-01 
6.267782e-01 3.873953e-04 1.930698e-01 
7.929949e-01 7.846437e-04 3.088844e-01 
1.003443e+00 1.590072e-03 4.941713e-01 
1.265153e+00 3.187813e-03 7.906043e-01 
1.598012e+00 6.426876e-03 1.264855e+00 
2.011566e+00 1.282860e-02 2.023590e+00 
2.524209e+00 2.537809e-02 3.237458e+00 
3.160007e+00 4.988195e-02 5.179475e+00 
3.921978e+00 9.564815e-02 8.286428e+00 
4.827038e+00 1.791485e-01 1.325711e+01 
5.856159e+00 3.222299e-01 2.120951e+01 
6.960278e+00 5.471866e-01 3.393222e+01 
8.065408e+00 8.662436e-01 5.428675e+01 
9.056461e+00 1.258443e+00 8.685114e+01 
9.826804e+00 1.668339e+00 1.389495e+02 
1.030661e+01 2.025012e+00 2.222996e+02 
1.048925e+01 2.278582e+00 3.556480e+02 
1.041456e+01 2.412822e+00 5.689866e+02 
1.015981e+01 2.445635e+00 9.102982e+02 
9.792596e+00 2.400834e+00 1.456348e+03 
9.389142e+00 2.311864e+00 2.329952e+03 
9.001661e+00 2.202824e+00 3.727594e+03 
8.667546e+00 2.092175e+00 5.963623e+03 
8.415011e+00 1.994598e+00 9.540955e+03 
8.251075e+00 1.917229e+00 1.526418e+04 
8.175279e+00 1.864897e+00 2.442053e+04 
8.172894e+00 1.837619e+00 3.906940e+04 
8.221178e+00 1.831942e+00 6.250552e+04 
8.291762e+00 1.840852e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-42.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.478172e-02 1.416018e-08 1.000000e-05 
5.620226e-02 2.799160e-08 1.599859e-05 
7.172111e-02 5.817110e-08 2.559548e-05 
9.128342e-02 1.199339e-07 4.094915e-05 
1.152633e-01 2.414572e-07 6.551286e-05 
1.455420e-01 4.861063e-07 1.048113e-04 
1.836053e-01 9.759387e-07 1.676833e-04 
2.324456e-01 1.980301e-06 2.682696e-04 
2.950007e-01 4.047970e-06 4.291934e-04 
3.744607e-01 8.279188e-06 6.866488e-04 
4.737697e-01 1.676767e-05 1.098541e-03 
5.967976e-01 3.351621e-05 1.757511e-03 
7.568080e-01 6.834947e-05 2.811769e-03 
9.557595e-01 1.376674e-04 4.498433e-03 
1.209989e+00 2.793448e-04 7.196857e-03 
1.533048e+00 5.681741e-04 1.151395e-02 
1.933597e+00 1.140096e-03 1.842070e-02 
2.443242e+00 2.300327e-03 2.947052e-02 
3.092286e+00 4.664471e-03 4.714866e-02 
3.900655e+00 9.364726e-03 7.543120e-02 
4.922456e+00 1.882854e-02 1.206793e-01 
6.204962e+00 3.773874e-02 1.930698e-01 
7.792477e+00 7.483017e-02 3.088844e-01 
9.753583e+00 1.469953e-01 4.941713e-01 
1.211738e+01 2.826544e-01 7.906043e-01 
1.493699e+01 5.317742e-01 1.264855e+00 
1.814155e+01 9.593618e-01 2.023590e+00 
2.162224e+01 1.641923e+00 3.237458e+00 
2.510837e+01 2.614170e+00 5.179475e+00 
2.829606e+01 3.835387e+00 8.286428e+00 
3.081504e+01 5.133938e+00 1.325711e+01 
3.244389e+01 6.293273e+00 2.120951e+01 
3.310511e+01 7.127367e+00 3.393222e+01 
3.295747e+01 7.596452e+00 5.428675e+01 
3.218897e+01 7.723854e+00 8.685114e+01 
3.106470e+01 7.607848e+00 1.389495e+02 
2.979705e+01 7.338816e+00 2.222996e+02 
2.855766e+01 6.996274e+00 3.556480e+02 
2.748428e+01 6.646381e+00 5.689866e+02 
2.665650e+01 6.331946e+00 9.102982e+02 
2.610271e+01 6.077910e+00 1.456348e+03 
2.583047e+01 5.902452e+00 2.329952e+03 
2.580628e+01 5.809784e+00 3.727594e+03 
2.594082e+01 5.783904e+00 5.963623e+03 
2.616600e+01 5.810181e+00 9.540955e+03 
2.641301e+01 5.867411e+00 1.526418e+04 
2.661288e+01 5.928868e+00 2.442053e+04 
2.677307e+01 5.990490e+00 3.906940e+04 
2.685642e+01 6.033077e+00 6.250552e+04 
2.688811e+01 6.059791e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-420.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.438963e-03 1.379147e-10 1.000000e-05 
5.583856e-03 2.745167e-10 1.599859e-05 
7.116398e-03 5.682597e-10 2.559548e-05 
9.123605e-03 1.197473e-09 4.094915e-05 
1.128843e-02 2.268124e-09 6.551286e-05 
1.446372e-02 4.770961e-09 1.048113e-04 
1.818433e-02 9.481090e-09 1.676833e-04 
2.307803e-02 1.938038e-08 2.682696e-04 
2.913960e-02 3.901370e-08 4.291934e-04 
3.711077e-02 8.058727e-08 6.866488e-04 
4.712629e-02 1.650275e-07 1.098541e-03 
5.929178e-02 3.286628e-07 1.757511e-03 
7.572549e-02 6.846894e-07 2.811769e-03 
9.560550e-02 1.377897e-06 4.498433e-03 
1.211472e-01 2.803555e-06 7.196857e-03 
1.524909e-01 5.591168e-06 1.151395e-02 
1.929351e-01 1.132421e-05 1.842070e-02 
2.441600e-01 2.295104e-05 2.947052e-02 
3.099475e-01 4.695159e-05 4.714866e-02 
3.922220e-01 9.514671e-05 7.543120e-02 
4.955028e-01 1.918471e-04 1.206793e-01 
6.276364e-01 3.899162e-04 1.930698e-01 
7.917365e-01 7.827766e-04 3.088844e-01 
1.001690e+00 1.585523e-03 4.941713e-01 
1.264097e+00 3.187408e-03 7.906043e-01 
1.594601e+00 6.401035e-03 1.264855e+00 
2.005619e+00 1.274550e-02 2.023590e+00 
2.520411e+00 2.532364e-02 3.237458e+00 
3.149406e+00 4.949963e-02 5.179475e+00 
3.913616e+00 9.526235e-02 8.286428e+00 
4.819860e+00 1.787662e-01 1.325711e+01 
5.842337e+00 3.207072e-01 2.120951e+01 
6.949005e+00 5.457737e-01 3.393222e+01 
8.047189e+00 8.623962e-01 5.428675e+01 
9.038506e+00 1.253840e+00 8.685114e+01 
9.811563e+00 1.664202e+00 1.389495e+02 
1.029133e+01 2.020356e+00 2.222996e+02 
1.047705e+01 2.275153e+00 3.556480e+02 
1.040496e+01 2.410520e+00 5.689866e+02 
1.014822e+01 2.442229e+00 9.102982e+02 
9.784519e+00 2.399053e+00 1.456348e+03 
9.381446e+00 2.310231e+00 2.329952e+03 
8.994916e+00 2.201582e+00 3.727594e+03 
8.658679e+00 2.090203e+00 5.963623e+03 
8.408103e+00 1.993358e+00 9.540955e+03 
8.240271e+00 1.914769e+00 1.526418e+04 
8.166976e+00 1.863272e+00 2.442053e+04 
8.161112e+00 1.834907e+00 3.906940e+04 
8.207765e+00 1.828694e+00 6.250552e+04 
8.281483e+00 1.838580e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-421.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.320618e-03 1.274784e-10 1.000000e-05 
5.665304e-03 2.873880e-10 1.599859e-05 
7.065515e-03 5.574814e-10 2.559548e-05 
9.069147e-03 1.178958e-09 4.094915e-05 
1.134248e-02 2.306339e-09 6.551286e-05 
1.438099e-02 4.700729e-09 1.048113e-04 
1.833212e-02 9.737263e-09 1.676833e-04 
2.298632e-02 1.919585e-08 2.682696e-04 
2.905603e-02 3.877110e-08 4.291934e-04 
3.696089e-02 7.980437e-08 6.866488e-04 
4.676597e-02 1.616551e-07 1.098541e-03 
5.942815e-02 3.317235e-07 1.757511e-03 
7.480794e-02 6.616728e-07 2.811769e-03 
9.487450e-02 1.349738e-06 4.498433e-03 
1.201645e-01 2.742397e-06 7.196857e-03 
1.520369e-01 5.554576e-06 1.151395e-02 
1.935904e-01 1.146722e-05 1.842070e-02 
2.435673e-01 2.283855e-05 2.947052e-02 
3.086745e-01 4.648589e-05 4.714866e-02 
3.910299e-01 9.450623e-05 7.543120e-02 
4.952270e-01 1.919828e-04 1.206793e-01 
6.244864e-01 3.849898e-04 1.930698e-01 
7.899513e-01 7.793443e-04 3.088844e-01 
9.985321e-01 1.574315e-03 4.941713e-01 
1.261837e+00 3.177883e-03 7.906043e-01 
1.592128e+00 6.386430e-03 1.264855e+00 
2.001006e+00 1.268782e-02 2.023590e+00 
2.514889e+00 2.521723e-02 3.237458e+00 
3.143410e+00 4.933379e-02 5.179475e+00 
3.906924e+00 9.499719e-02 8.286428e+00 
4.804462e+00 1.774812e-01 1.325711e+01 
5.829278e+00 3.193075e-01 2.120951e+01 
6.936682e+00 5.441182e-01 3.393222e+01 
8.033305e+00 8.598754e-01 5.428675e+01 
9.023377e+00 1.250325e+00 8.685114e+01 
9.793074e+00 1.658579e+00 1.389495e+02 
1.027855e+01 2.016938e+00 2.222996e+02 
1.046431e+01 2.271437e+00 3.556480e+02 
1.039488e+01 2.407966e+00 5.689866e+02 
1.013926e+01 2.440100e+00 9.102982e+02 
9.772726e+00 2.395582e+00 1.456348e+03 
9.371498e+00 2.307656e+00 2.329952e+03 
8.983441e+00 2.198525e+00 3.727594e+03 
8.651158e+00 2.088705e+00 5.963623e+03 
8.396124e+00 1.990419e+00 9.540955e+03 
8.232318e+00 1.913222e+00 1.526418e+04 
8.154677e+00 1.860382e+00 2.442053e+04 
8.151721e+00 1.832946e+00 3.906940e+04 
8.199574e+00 1.827108e+00 6.250552e+04 
8.274429e+00 1.837352e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-422.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.430139e-03 1.377468e-10 1.000000e-05 
5.639003e-03 2.840772e-10 1.599859e-05 
7.163557e-03 5.823922e-10 2.559548e-05 
8.962316e-03 1.140486e-09 4.094915e-05 
1.120517e-02 2.228870e-09 6.551286e-05 
1.420910e-02 4.544947e-09 1.048113e-04 
1.834723e-02 9.784554e-09 1.676833e-04 
2.325608e-02 1.992686e-08 2.682696e-04 
2.922870e-02 3.956014e-08 4.291934e-04 
3.706049e-02 8.064232e-08 6.866488e-04 
4.664531e-02 1.607880e-07 1.098541e-03 
5.897894e-02 3.250282e-07 1.757511e-03 
7.480421e-02 6.631454e-07 2.811769e-03 
9.513063e-02 1.363931e-06 4.498433e-03 
1.197126e-01 2.718015e-06 7.196857e-03 
1.526403e-01 5.634323e-06 1.151395e-02 
1.929418e-01 1.137932e-05 1.842070e-02 
2.433638e-01 2.283546e-05 2.947052e-02 
3.073471e-01 4.599777e-05 4.714866e-02 
3.896764e-01 9.375045e-05 7.543120e-02 
4.933659e-01 1.902774e-04 1.206793e-01 
6.245772e-01 3.860718e-04 1.930698e-01 
7.894123e-01 7.795957e-04 3.088844e-01 
9.949946e-01 1.561342e-03 4.941713e-01 
1.257151e+00 3.150077e-03 7.906043e-01 
1.586545e+00 6.334498e-03 1.264855e+00 
1.996535e+00 1.263283e-02 2.023590e+00 
2.510709e+00 2.515097e-02 3.237458e+00 
3.139784e+00 4.927866e-02 5.179475e+00 
3.899813e+00 9.470115e-02 8.286428e+00 
4.799016e+00 1.772863e-01 1.325711e+01 
5.816403e+00 3.179372e-01 2.120951e+01 
6.922643e+00 5.420693e-01 3.393222e+01 
8.018060e+00 8.569345e-01 5.428675e+01 
9.009861e+00 1.247427e+00 8.685114e+01 
9.779481e+00 1.655178e+00 1.389495e+02 
1.026436e+01 2.012811e+00 2.222996e+02 
1.044942e+01 2.266596e+00 3.556480e+02 
1.038130e+01 2.403611e+00 5.689866e+02 
1.012625e+01 2.435983e+00 9.102982e+02 
9.763642e+00 2.393332e+00 1.456348e+03 
9.362446e+00 2.305447e+00 2.329952e+03 
8.975966e+00 2.196994e+00 3.727594e+03 
8.643846e+00 2.087277e+00 5.963623e+03 
8.390003e+00 1.989434e+00 9.540955e+03 
8.225037e+00 1.911887e+00 1.526418e+04 
8.144561e+00 1.858176e+00 2.442053e+04 
8.143040e+00 1.831205e+00 3.906940e+04 
8.191222e+00 1.825467e+00 6.250552e+04 
8.263376e+00 1.834821e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-423.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.476346e-03 1.424388e-10 1.000000e-05 
5.630832e-03 2.835144e-10 1.599859e-05 
7.108684e-03 5.704597e-10 2.559548e-05 
8.943215e-03 1.135895e-09 4.094915e-05 
1.120363e-02 2.233229e-09 6.551286e-05 
1.429646e-02 4.640270e-09 1.048113e-04 
1.806039e-02 9.354896e-09 1.676833e-04 
2.315081e-02 1.970406e-08 2.682696e-04 
2.895144e-02 3.853610e-08 4.291934e-04 
3.701625e-02 8.054428e-08 6.866488e-04 
4.661660e-02 1.608716e-07 1.098541e-03 
5.942683e-02 3.332772e-07 1.757511e-03 
7.508155e-02 6.721376e-07 2.811769e-03 
9.476910e-02 1.351635e-06 4.498433e-03 
1.200635e-01 2.748483e-06 7.196857e-03 
1.520275e-01 5.579932e-06 1.151395e-02 
1.926005e-01 1.134586e-05 1.842070e-02 
2.434842e-01 2.292355e-05 2.947052e-02 
3.079436e-01 4.637570e-05 4.714866e-02 
3.884340e-01 9.307664e-05 7.543120e-02 
4.910085e-01 1.880074e-04 1.206793e-01 
6.216685e-01 3.816055e-04 1.930698e-01 
7.875689e-01 7.759810e-04 3.088844e-01 
9.932216e-01 1.556688e-03 4.941713e-01 
1.255787e+00 3.147260e-03 7.906043e-01 
1.582102e+00 6.296308e-03 1.264855e+00 
1.992567e+00 1.258733e-02 2.023590e+00 
2.504524e+00 2.502457e-02 3.237458e+00 
3.130596e+00 4.896294e-02 5.179475e+00 
3.892136e+00 9.436371e-02 8.286428e+00 
4.786236e+00 1.762885e-01 1.325711e+01 
5.806692e+00 3.170745e-01 2.120951e+01 
6.907563e+00 5.397820e-01 3.393222e+01 
8.001948e+00 8.537262e-01 5.428675e+01 
8.992561e+00 1.243064e+00 8.685114e+01 
9.762905e+00 1.650414e+00 1.389495e+02 
1.025194e+01 2.009557e+00 2.222996e+02 
1.044007e+01 2.264625e+00 3.556480e+02 
1.037120e+01 2.401027e+00 5.689866e+02 
1.011817e+01 2.434267e+00 9.102982e+02 
9.753387e+00 2.390544e+00 1.456348e+03 
9.353874e+00 2.303433e+00 2.329952e+03 
8.965909e+00 2.194469e+00 3.727594e+03 
8.634968e+00 2.085289e+00 5.963623e+03 
8.380421e+00 1.987288e+00 9.540955e+03 
8.213599e+00 1.909212e+00 1.526418e+04 
8.136308e+00 1.856555e+00 2.442053e+04 
8.131928e+00 1.828694e+00 3.906940e+04 
8.179867e+00 1.822865e+00 6.250552e+04 
8.252354e+00 1.832297e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-424.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.462198e-03 1.414260e-10 1.000000e-05 
5.521255e-03 2.679144e-10 1.599859e-05 
6.934529e-03 5.308034e-10 2.559548e-05 
8.897535e-03 1.121223e-09 4.094915e-05 
1.127810e-02 2.283443e-09 6.551286e-05 
1.430564e-02 4.660206e-09 1.048113e-04 
1.827821e-02 9.720387e-09 1.676833e-04 
2.280458e-02 1.887771e-08 2.682696e-04 
2.929415e-02 4.001527e-08 4.291934e-04 
3.691974e-02 8.010489e-08 6.866488e-04 
4.630092e-02 1.579982e-07 1.098541e-03 
5.896203e-02 3.262878e-07 1.757511e-03 
7.456801e-02 6.599963e-07 2.811769e-03 
9.445296e-02 1.341317e-06 4.498433e-03 
1.196691e-01 2.727925e-06 7.196857e-03 
1.518022e-01 5.568283e-06 1.151395e-02 
1.920137e-01 1.126904e-05 1.842070e-02 
2.427599e-01 2.277329e-05 2.947052e-02 
3.069831e-01 4.605170e-05 4.714866e-02 
3.871100e-01 9.234588e-05 7.543120e-02 
4.912729e-01 1.887563e-04 1.206793e-01 
6.207001e-01 3.807225e-04 1.930698e-01 
7.853364e-01 7.712194e-04 3.088844e-01 
9.909604e-01 1.549733e-03 4.941713e-01 
1.250351e+00 3.113919e-03 7.906043e-01 
1.580618e+00 6.293399e-03 1.264855e+00 
1.989250e+00 1.255409e-02 2.023590e+00 
2.495643e+00 2.481791e-02 3.237458e+00 
3.123261e+00 4.873402e-02 5.179475e+00 
3.881477e+00 9.381121e-02 8.286428e+00 
4.772699e+00 1.752092e-01 1.325711e+01 
5.790893e+00 3.152340e-01 2.120951e+01 
6.891130e+00 5.371874e-01 3.393222e+01 
7.990223e+00 8.518532e-01 5.428675e+01 
8.977191e+00 1.239441e+00 8.685114e+01 
9.751628e+00 1.648050e+00 1.389495e+02 
1.023710e+01 2.005088e+00 2.222996e+02 
1.042621e+01 2.260302e+00 3.556480e+02 
1.035966e+01 2.397698e+00 5.689866e+02 
1.010526e+01 2.430188e+00 9.102982e+02 
9.745158e+00 2.388669e+00 1.456348e+03 
9.343118e+00 2.300502e+00 2.329952e+03 
8.959023e+00 2.193154e+00 3.727594e+03 
8.624137e+00 2.082601e+00 5.963623e+03 
8.371306e+00 1.985294e+00 9.540955e+03 
8.205886e+00 1.907730e+00 1.526418e+04 
8.125652e+00 1.854173e+00 2.442053e+04 
8.122792e+00 1.826803e+00 3.906940e+04 
8.167745e+00 1.820014e+00 6.250552e+04 
8.243294e+00 1.830407e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-425.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.455737e-03 1.411447e-10 1.000000e-05 
5.535900e-03 2.706890e-10 1.599859e-05 
6.902340e-03 5.246805e-10 2.559548e-05 
8.890881e-03 1.121348e-09 4.094915e-05 
1.127395e-02 2.286304e-09 6.551286e-05 
1.438300e-02 4.747379e-09 1.048113e-04 
1.821989e-02 9.650355e-09 1.676833e-04 
2.306608e-02 1.958066e-08 2.682696e-04 
2.924810e-02 3.992077e-08 4.291934e-04 
3.684007e-02 7.977514e-08 6.866488e-04 
4.629167e-02 1.582759e-07 1.098541e-03 
5.869422e-02 3.226209e-07 1.757511e-03 
7.420059e-02 6.518222e-07 2.811769e-03 
9.449521e-02 1.346285e-06 4.498433e-03 
1.196495e-01 2.733010e-06 7.196857e-03 
1.516182e-01 5.561145e-06 1.151395e-02 
1.905106e-01 1.103244e-05 1.842070e-02 
2.420700e-01 2.263294e-05 2.947052e-02 
3.059004e-01 4.567363e-05 4.714866e-02 
3.866821e-01 9.225702e-05 7.543120e-02 
4.899943e-01 1.877279e-04 1.206793e-01 
6.188393e-01 3.781985e-04 1.930698e-01 
7.813111e-01 7.612136e-04 3.088844e-01 
9.879055e-01 1.539066e-03 4.941713e-01 
1.250251e+00 3.120496e-03 7.906043e-01 
1.575212e+00 6.243737e-03 1.264855e+00 
1.983169e+00 1.246863e-02 2.023590e+00 
2.493184e+00 2.480252e-02 3.237458e+00 
3.114634e+00 4.844507e-02 5.179475e+00 
3.869355e+00 9.315438e-02 8.286428e+00 
4.767424e+00 1.750289e-01 1.325711e+01 
5.784334e+00 3.148733e-01 2.120951e+01 
6.880177e+00 5.358347e-01 3.393222e+01 
7.977300e+00 8.496101e-01 5.428675e+01 
8.961616e+00 1.235734e+00 8.685114e+01 
9.736825e+00 1.644076e+00 1.389495e+02 
1.022178e+01 2.000368e+00 2.222996e+02 
1.041538e+01 2.257542e+00 3.556480e+02 
1.034692e+01 2.393749e+00 5.689866e+02 
1.009496e+01 2.427370e+00 9.102982e+02 
9.736381e+00 2.386538e+00 1.456348e+03 
9.336860e+00 2.299442e+00 2.329952e+03 
8.948691e+00 2.190513e+00 3.727594e+03 
8.615446e+00 2.080670e+00 5.963623e+03 
8.361903e+00 1.983199e+00 9.540955e+03 
8.195850e+00 1.905498e+00 1.526418e+04 
8.116427e+00 1.852238e+00 2.442053e+04 
8.114808e+00 1.825271e+00 3.906940e+04 
8.158559e+00 1.818097e+00 6.250552e+04 
8.230782e+00 1.827392e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-426.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.285930e-03 1.259104e-10 1.000000e-05 
5.582984e-03 2.783080e-10 1.599859e-05 
6.915910e-03 5.290229e-10 2.559548e-05 
8.802032e-03 1.090625e-09 4.094915e-05 
1.134992e-02 2.338326e-09 6.551286e-05 
1.421847e-02 4.597112e-09 1.048113e-04 
1.824262e-02 9.709310e-09 1.676833e-04 
2.289478e-02 1.919269e-08 2.682696e-04 
2.888561e-02 3.854528e-08 4.291934e-04 
3.643734e-02 7.736896e-08 6.866488e-04 
4.653487e-02 1.611619e-07 1.098541e-03 
5.878895e-02 3.249484e-07 1.757511e-03 
7.398742e-02 6.477409e-07 2.811769e-03 
9.387102e-02 1.322888e-06 4.498433e-03 
1.188317e-01 2.683651e-06 7.196857e-03 
1.509828e-01 5.504451e-06 1.151395e-02 
1.910373e-01 1.115035e-05 1.842070e-02 
2.414190e-01 2.250365e-05 2.947052e-02 
3.050555e-01 4.540282e-05 4.714866e-02 
3.866929e-01 9.248181e-05 7.543120e-02 
4.889361e-01 1.869532e-04 1.206793e-01 
6.181484e-01 3.778197e-04 1.930698e-01 
7.804080e-01 7.603605e-04 3.088844e-01 
9.857006e-01 1.532379e-03 4.941713e-01 
1.246918e+00 3.102883e-03 7.906043e-01 
1.573546e+00 6.238556e-03 1.264855e+00 
1.981319e+00 1.246289e-02 2.023590e+00 
2.483992e+00 2.458704e-02 3.237458e+00 
3.107578e+00 4.822921e-02 5.179475e+00 
3.864449e+00 9.301512e-02 8.286428e+00 
4.755215e+00 1.740938e-01 1.325711e+01 
5.771255e+00 3.134673e-01 2.120951e+01 
6.865912e+00 5.337294e-01 3.393222e+01 
7.963258e+00 8.470224e-01 5.428675e+01 
8.949223e+00 1.233245e+00 8.685114e+01 
9.719849e+00 1.639110e+00 1.389495e+02 
1.021026e+01 1.997542e+00 2.222996e+02 
1.040100e+01 2.252931e+00 3.556480e+02 
1.033464e+01 2.390022e+00 5.689866e+02 
1.008754e+01 2.425954e+00 9.102982e+02 
9.725463e+00 2.383429e+00 1.456348e+03 
9.327392e+00 2.297037e+00 2.329952e+03 
8.941236e+00 2.188971e+00 3.727594e+03 
8.607943e+00 2.079156e+00 5.963623e+03 
8.353083e+00 1.981296e+00 9.540955e+03 
8.189137e+00 1.904331e+00 1.526418e+04 
8.108621e+00 1.850748e+00 2.442053e+04 
8.102226e+00 1.822287e+00 3.906940e+04 
8.146984e+00 1.815414e+00 6.250552e+04 
8.223809e+00 1.826171e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-427.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.445913e-03 1.408729e-10 1.000000e-05 
5.536873e-03 2.721062e-10 1.599859e-05 
6.872938e-03 5.204416e-10 2.559548e-05 
8.827327e-03 1.102637e-09 4.094915e-05 
1.128193e-02 2.301943e-09 6.551286e-05 
1.422689e-02 4.616099e-09 1.048113e-04 
1.800157e-02 9.351384e-09 1.676833e-04 
2.295099e-02 1.937980e-08 2.682696e-04 
2.907380e-02 3.939585e-08 4.291934e-04 
3.647286e-02 7.777757e-08 6.866488e-04 
4.650402e-02 1.612192e-07 1.098541e-03 
5.868249e-02 3.239448e-07 1.757511e-03 
7.432380e-02 6.581573e-07 2.811769e-03 
9.391479e-02 1.327849e-06 4.498433e-03 
1.183893e-01 2.660022e-06 7.196857e-03 
1.502246e-01 5.434660e-06 1.151395e-02 
1.908039e-01 1.113562e-05 1.842070e-02 
2.399458e-01 2.214607e-05 2.947052e-02 
3.036908e-01 4.490136e-05 4.714866e-02 
3.853689e-01 9.174996e-05 7.543120e-02 
4.880426e-01 1.863664e-04 1.206793e-01 
6.164732e-01 3.756359e-04 1.930698e-01 
7.788566e-01 7.576085e-04 3.088844e-01 
9.857567e-01 1.536232e-03 4.941713e-01 
1.244579e+00 3.092687e-03 7.906043e-01 
1.569362e+00 6.203437e-03 1.264855e+00 
1.973282e+00 1.234080e-02 2.023590e+00 
2.480979e+00 2.455476e-02 3.237458e+00 
3.100393e+00 4.800738e-02 5.179475e+00 
3.856318e+00 9.264422e-02 8.286428e+00 
4.743175e+00 1.731777e-01 1.325711e+01 
5.756316e+00 3.117645e-01 2.120951e+01 
6.853565e+00 5.320560e-01 3.393222e+01 
7.943263e+00 8.426233e-01 5.428675e+01 
8.932049e+00 1.228914e+00 8.685114e+01 
9.705508e+00 1.635333e+00 1.389495e+02 
1.019620e+01 1.993434e+00 2.222996e+02 
1.038918e+01 2.249641e+00 3.556480e+02 
1.032675e+01 2.388541e+00 5.689866e+02 
1.007633e+01 2.422678e+00 9.102982e+02 
9.717055e+00 2.381453e+00 1.456348e+03 
9.318486e+00 2.294861e+00 2.329952e+03 
8.931084e+00 2.186388e+00 3.727594e+03 
8.600862e+00 2.077789e+00 5.963623e+03 
8.342721e+00 1.978872e+00 9.540955e+03 
8.178868e+00 1.902017e+00 1.526418e+04 
8.099583e+00 1.848865e+00 2.442053e+04 
8.092170e+00 1.820095e+00 3.906940e+04 
8.141304e+00 1.814607e+00 6.250552e+04 
8.212529e+00 1.823550e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-428.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.275468e-03 1.255775e-10 1.000000e-05 
5.483600e-03 2.649463e-10 1.599859e-05 
7.076409e-03 5.693764e-10 2.559548e-05 
8.870731e-03 1.121602e-09 4.094915e-05 
1.107620e-02 2.183396e-09 6.551286e-05 
1.417577e-02 4.577206e-09 1.048113e-04 
1.793310e-02 9.266737e-09 1.676833e-04 
2.273737e-02 1.888781e-08 2.682696e-04 
2.901727e-02 3.925820e-08 4.291934e-04 
3.624100e-02 7.648238e-08 6.866488e-04 
4.642890e-02 1.608149e-07 1.098541e-03 
5.852194e-02 3.220457e-07 1.757511e-03 
7.407963e-02 6.532181e-07 2.811769e-03 
9.349476e-02 1.313180e-06 4.498433e-03 
1.183893e-01 2.666253e-06 7.196857e-03 
1.502224e-01 5.447148e-06 1.151395e-02 
1.894580e-01 1.092715e-05 1.842070e-02 
2.400208e-01 2.221876e-05 2.947052e-02 
3.033596e-01 4.485939e-05 4.714866e-02 
3.852446e-01 9.187586e-05 7.543120e-02 
4.860279e-01 1.844990e-04 1.206793e-01 
6.156797e-01 3.750632e-04 1.930698e-01 
7.758523e-01 7.506296e-04 3.088844e-01 
9.811814e-01 1.518491e-03 4.941713e-01 
1.241335e+00 3.075749e-03 7.906043e-01 
1.564192e+00 6.156720e-03 1.264855e+00 
1.972029e+00 1.234597e-02 2.023590e+00 
2.472893e+00 2.437246e-02 3.237458e+00 
3.094945e+00 4.786570e-02 5.179475e+00 
3.848712e+00 9.231064e-02 8.286428e+00 
4.734257e+00 1.725992e-01 1.325711e+01 
5.747742e+00 3.110760e-01 2.120951e+01 
6.836936e+00 5.294151e-01 3.393222e+01 
7.932746e+00 8.411001e-01 5.428675e+01 
8.915864e+00 1.224958e+00 8.685114e+01 
9.691975e+00 1.631915e+00 1.389495e+02 
1.018295e+01 1.989723e+00 2.222996e+02 
1.037619e+01 2.245731e+00 3.556480e+02 
1.031434e+01 2.384731e+00 5.689866e+02 
1.006608e+01 2.419868e+00 9.102982e+02 
9.705834e+00 2.378193e+00 1.456348e+03 
9.308423e+00 2.292196e+00 2.329952e+03 
8.924048e+00 2.184996e+00 3.727594e+03 
8.592566e+00 2.075985e+00 5.963623e+03 
8.335350e+00 1.977445e+00 9.540955e+03 
8.169658e+00 1.900039e+00 1.526418e+04 
8.090785e+00 1.847055e+00 2.442053e+04 
8.085492e+00 1.818964e+00 3.906940e+04 
8.131284e+00 1.812413e+00 6.250552e+04 
8.200892e+00 1.820808e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-429.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.412738e-03 1.383880e-10 1.000000e-05 
5.444168e-03 2.598775e-10 1.599859e-05 
7.055616e-03 5.656906e-10 2.559548e-05 
8.895798e-03 1.133781e-09 4.094915e-05 
1.125108e-02 2.293804e-09 6.551286e-05 
1.411058e-02 4.524895e-09 1.048113e-04 
1.800266e-02 9.396890e-09 1.676833e-04 
2.271291e-02 1.887090e-08 2.682696e-04 
2.897872e-02 3.919331e-08 4.291934e-04 
3.618833e-02 7.632731e-08 6.866488e-04 
4.628272e-02 1.596730e-07 1.098541e-03 
5.831627e-02 3.194067e-07 1.757511e-03 
7.383760e-02 6.483480e-07 2.811769e-03 
9.314897e-02 1.301698e-06 4.498433e-03 
1.183928e-01 2.672720e-06 7.196857e-03 
1.500112e-01 5.436888e-06 1.151395e-02 
1.898031e-01 1.101265e-05 1.842070e-02 
2.400615e-01 2.228199e-05 2.947052e-02 
3.034093e-01 4.498631e-05 4.714866e-02 
3.833281e-01 9.072298e-05 7.543120e-02 
4.856379e-01 1.844852e-04 1.206793e-01 
6.142307e-01 3.732912e-04 1.930698e-01 
7.761217e-01 7.531652e-04 3.088844e-01 
9.783878e-01 1.509075e-03 4.941713e-01 
1.236155e+00 3.044512e-03 7.906043e-01 
1.561835e+00 6.143217e-03 1.264855e+00 
1.965076e+00 1.224442e-02 2.023590e+00 
2.467778e+00 2.427791e-02 3.237458e+00 
3.088428e+00 4.767443e-02 5.179475e+00 
3.838231e+00 9.177186e-02 8.286428e+00 
4.725292e+00 1.720150e-01 1.325711e+01 
5.736262e+00 3.099231e-01 2.120951e+01 
6.824802e+00 5.277866e-01 3.393222e+01 
7.916855e+00 8.379428e-01 5.428675e+01 
8.905085e+00 1.223071e+00 8.685114e+01 
9.677884e+00 1.628236e+00 1.389495e+02 
1.017070e+01 1.986508e+00 2.222996e+02 
1.036383e+01 2.242144e+00 3.556480e+02 
1.030171e+01 2.380806e+00 5.689866e+02 
1.005376e+01 2.416034e+00 9.102982e+02 
9.699502e+00 2.377148e+00 1.456348e+03 
9.300156e+00 2.290275e+00 2.329952e+03 
8.914527e+00 2.182646e+00 3.727594e+03 
8.582412e+00 2.073515e+00 5.963623e+03 
8.327834e+00 1.975967e+00 9.540955e+03 
8.162263e+00 1.898641e+00 1.526418e+04 
8.078488e+00 1.844136e+00 2.442053e+04 
8.074921e+00 1.816603e+00 3.906940e+04 
8.120927e+00 1.810109e+00 6.250552e+04 
8.189823e+00 1.818248e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-43.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.394204e-02 1.369702e-08 1.000000e-05 
5.586610e-02 2.814689e-08 1.599859e-05 
6.954781e-02 5.430449e-08 2.559548e-05 
8.934520e-02 1.151328e-07 4.094915e-05 
1.123659e-01 2.290286e-07 6.551286e-05 
1.419538e-01 4.617708e-07 1.048113e-04 
1.791884e-01 9.287866e-07 1.676833e-04 
2.268625e-01 1.884839e-06 2.682696e-04 
2.883645e-01 3.870906e-06 4.291934e-04 
3.651958e-01 7.862588e-06 6.866488e-04 
4.602611e-01 1.573993e-05 1.098541e-03 
5.827771e-01 3.195216e-05 1.757511e-03 
7.362970e-01 6.444010e-05 2.811769e-03 
9.328125e-01 1.310349e-04 4.498433e-03 
1.180328e+00 2.654747e-04 7.196857e-03 
1.496564e+00 5.411514e-04 1.151395e-02 
1.888816e+00 1.088002e-03 1.842070e-02 
2.387909e+00 2.198669e-03 2.947052e-02 
3.016604e+00 4.433369e-03 4.714866e-02 
3.808507e+00 8.923992e-03 7.543120e-02 
4.816757e+00 1.806093e-02 1.206793e-01 
6.063927e+00 3.606051e-02 1.930698e-01 
7.617124e+00 7.155031e-02 3.088844e-01 
9.528288e+00 1.402912e-01 4.941713e-01 
1.184916e+01 2.705425e-01 7.906043e-01 
1.460497e+01 5.088034e-01 1.264855e+00 
1.776409e+01 9.217651e-01 2.023590e+00 
2.119685e+01 1.582678e+00 3.237458e+00 
2.466022e+01 2.532906e+00 5.179475e+00 
2.782127e+01 3.726806e+00 8.286428e+00 
3.035365e+01 5.012902e+00 1.325711e+01 
3.199750e+01 6.164249e+00 2.120951e+01 
3.271052e+01 7.013781e+00 3.393222e+01 
3.259007e+01 7.490029e+00 5.428675e+01 
3.186882e+01 7.637649e+00 8.685114e+01 
3.075730e+01 7.526785e+00 1.389495e+02 
2.950671e+01 7.266448e+00 2.222996e+02 
2.828317e+01 6.932475e+00 3.556480e+02 
2.720994e+01 6.585158e+00 5.689866e+02 
2.637368e+01 6.270282e+00 9.102982e+02 
2.582372e+01 6.019457e+00 1.456348e+03 
2.553680e+01 5.840525e+00 2.329952e+03 
2.549726e+01 5.743464e+00 3.727594e+03 
2.562823e+01 5.716215e+00 5.963623e+03 
2.585230e+01 5.741475e+00 9.540955e+03 
2.608686e+01 5.793791e+00 1.526418e+04 
2.630380e+01 5.860157e+00 2.442053e+04 
2.645224e+01 5.917238e+00 3.906940e+04 
2.653867e+01 5.960495e+00 6.250552e+04 
2.657522e+01 5.988694e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-430.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.260831e-03 1.248729e-10 1.000000e-05 
5.436942e-03 2.594475e-10 1.599859e-05 
6.873350e-03 5.241924e-10 2.559548e-05 
8.779903e-03 1.092583e-09 4.094915e-05 
1.129216e-02 2.324431e-09 6.551286e-05 
1.419093e-02 4.613363e-09 1.048113e-04 
1.770641e-02 8.961423e-09 1.676833e-04 
2.256100e-02 1.853790e-08 2.682696e-04 
2.867006e-02 3.804268e-08 4.291934e-04 
3.603615e-02 7.554414e-08 6.866488e-04 
4.608591e-02 1.580120e-07 1.098541e-03 
5.841876e-02 3.218422e-07 1.757511e-03 
7.378061e-02 6.483555e-07 2.811769e-03 
9.365077e-02 1.325932e-06 4.498433e-03 
1.180449e-01 2.655402e-06 7.196857e-03 
1.489067e-01 5.330073e-06 1.151395e-02 
1.886295e-01 1.083482e-05 1.842070e-02 
2.390191e-01 2.204424e-05 2.947052e-02 
3.015343e-01 4.426040e-05 4.714866e-02 
3.827448e-01 9.051991e-05 7.543120e-02 
4.844778e-01 1.835932e-04 1.206793e-01 
6.127312e-01 3.714278e-04 1.930698e-01 
7.740750e-01 7.489637e-04 3.088844e-01 
9.761351e-01 1.502167e-03 4.941713e-01 
1.233861e+00 3.034645e-03 7.906043e-01 
1.558727e+00 6.120821e-03 1.264855e+00 
1.962110e+00 1.221737e-02 2.023590e+00 
2.464051e+00 2.422405e-02 3.237458e+00 
3.082626e+00 4.751595e-02 5.179475e+00 
3.827049e+00 9.118405e-02 8.286428e+00 
4.712324e+00 1.709992e-01 1.325711e+01 
5.719180e+00 3.078810e-01 2.120951e+01 
6.812971e+00 5.262238e-01 3.393222e+01 
7.903212e+00 8.354641e-01 5.428675e+01 
8.887846e+00 1.218702e+00 8.685114e+01 
9.661229e+00 1.623391e+00 1.389495e+02 
1.015595e+01 1.982032e+00 2.222996e+02 
1.035090e+01 2.238251e+00 3.556480e+02 
1.029308e+01 2.378917e+00 5.689866e+02 
1.004572e+01 2.414285e+00 9.102982e+02 
9.687987e+00 2.373741e+00 1.456348e+03 
9.292475e+00 2.288594e+00 2.329952e+03 
8.906702e+00 2.180942e+00 3.727594e+03 
8.574650e+00 2.071892e+00 5.963623e+03 
8.320711e+00 1.974616e+00 9.540955e+03 
8.150522e+00 1.895842e+00 1.526418e+04 
8.071716e+00 1.842958e+00 2.442053e+04 
8.063316e+00 1.813913e+00 3.906940e+04 
8.110561e+00 1.807798e+00 6.250552e+04 
8.183038e+00 1.817074e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-431.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.309736e-03 1.295228e-10 1.000000e-05 
5.384512e-03 2.525999e-10 1.599859e-05 
7.033465e-03 5.629918e-10 2.559548e-05 
8.885661e-03 1.135177e-09 4.094915e-05 
1.109791e-02 2.211660e-09 6.551286e-05 
1.409805e-02 4.533891e-09 1.048113e-04 
1.778756e-02 9.106333e-09 1.676833e-04 
2.263594e-02 1.876678e-08 2.682696e-04 
2.868408e-02 3.818712e-08 4.291934e-04 
3.639827e-02 7.802552e-08 6.866488e-04 
4.599162e-02 1.574094e-07 1.098541e-03 
5.786713e-02 3.135384e-07 1.757511e-03 
7.337735e-02 6.392656e-07 2.811769e-03 
9.318397e-02 1.309241e-06 4.498433e-03 
1.181828e-01 2.670917e-06 7.196857e-03 
1.493501e-01 5.390328e-06 1.151395e-02 
1.878454e-01 1.072515e-05 1.842070e-02 
2.379171e-01 2.179131e-05 2.947052e-02 
3.011470e-01 4.419259e-05 4.714866e-02 
3.818811e-01 9.011760e-05 7.543120e-02 
4.832576e-01 1.826331e-04 1.206793e-01 
6.115485e-01 3.701396e-04 1.930698e-01 
7.715430e-01 7.433630e-04 3.088844e-01 
9.760765e-01 1.505383e-03 4.941713e-01 
1.232940e+00 3.034881e-03 7.906043e-01 
1.552684e+00 6.063992e-03 1.264855e+00 
1.955372e+00 1.212008e-02 2.023590e+00 
2.458089e+00 2.410445e-02 3.237458e+00 
3.073021e+00 4.718272e-02 5.179475e+00 
3.820860e+00 9.095057e-02 8.286428e+00 
4.704183e+00 1.705028e-01 1.325711e+01 
5.709222e+00 3.069687e-01 2.120951e+01 
6.799075e+00 5.241951e-01 3.393222e+01 
7.887626e+00 8.323948e-01 5.428675e+01 
8.871816e+00 1.214793e+00 8.685114e+01 
9.651358e+00 1.621607e+00 1.389495e+02 
1.014022e+01 1.977060e+00 2.222996e+02 
1.034099e+01 2.235916e+00 3.556480e+02 
1.028139e+01 2.375457e+00 5.689866e+02 
1.003593e+01 2.411678e+00 9.102982e+02 
9.678711e+00 2.371345e+00 1.456348e+03 
9.282701e+00 2.286032e+00 2.329952e+03 
8.897496e+00 2.178702e+00 3.727594e+03 
8.566580e+00 2.070156e+00 5.963623e+03 
8.311138e+00 1.972440e+00 9.540955e+03 
8.142852e+00 1.894348e+00 1.526418e+04 
8.062729e+00 1.841078e+00 2.442053e+04 
8.055282e+00 1.812345e+00 3.906940e+04 
8.100784e+00 1.805671e+00 6.250552e+04 
8.171801e+00 1.814453e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-432.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.360621e-03 1.344762e-10 1.000000e-05 
5.418632e-03 2.580297e-10 1.599859e-05 
6.872170e-03 5.263594e-10 2.559548e-05 
8.638574e-03 1.045507e-09 4.094915e-05 
1.119226e-02 2.273811e-09 6.551286e-05 
1.408613e-02 4.532892e-09 1.048113e-04 
1.800051e-02 9.459214e-09 1.676833e-04 
2.241129e-02 1.825581e-08 2.682696e-04 
2.864549e-02 3.812146e-08 4.291934e-04 
3.598698e-02 7.558528e-08 6.866488e-04 
4.551288e-02 1.528988e-07 1.098541e-03 
5.790184e-02 3.148316e-07 1.757511e-03 
7.348433e-02 6.435555e-07 2.811769e-03 
9.235972e-02 1.277763e-06 4.498433e-03 
1.174778e-01 2.629489e-06 7.196857e-03 
1.491726e-01 5.383598e-06 1.151395e-02 
1.879686e-01 1.077120e-05 1.842070e-02 
2.386191e-01 2.203577e-05 2.947052e-02 
3.013089e-01 4.436658e-05 4.714866e-02 
3.802627e-01 8.918313e-05 7.543120e-02 
4.806738e-01 1.801365e-04 1.206793e-01 
6.089939e-01 3.663688e-04 1.930698e-01 
7.697901e-01 7.400204e-04 3.088844e-01 
9.736454e-01 1.497628e-03 4.941713e-01 
1.227163e+00 2.999372e-03 7.906043e-01 
1.550569e+00 6.053228e-03 1.264855e+00 
1.953148e+00 1.210667e-02 2.023590e+00 
2.451743e+00 2.397365e-02 3.237458e+00 
3.069256e+00 4.711740e-02 5.179475e+00 
3.813853e+00 9.065860e-02 8.286428e+00 
4.695085e+00 1.699026e-01 1.325711e+01 
5.700904e+00 3.063140e-01 2.120951e+01 
6.786291e+00 5.224146e-01 3.393222e+01 
7.872238e+00 8.293838e-01 5.428675e+01 
8.860527e+00 1.212691e+00 8.685114e+01 
9.634489e+00 1.616653e+00 1.389495e+02 
1.012642e+01 1.973044e+00 2.222996e+02 
1.032660e+01 2.231249e+00 3.556480e+02 
1.027089e+01 2.372595e+00 5.689866e+02 
1.002589e+01 2.408938e+00 9.102982e+02 
9.670788e+00 2.369559e+00 1.456348e+03 
9.272295e+00 2.283200e+00 2.329952e+03 
8.888918e+00 2.176699e+00 3.727594e+03 
8.555710e+00 2.067416e+00 5.963623e+03 
8.300518e+00 1.969909e+00 9.540955e+03 
8.135742e+00 1.893032e+00 1.526418e+04 
8.052767e+00 1.838886e+00 2.442053e+04 
8.047074e+00 1.810718e+00 3.906940e+04 
8.089081e+00 1.802928e+00 6.250552e+04 
8.160919e+00 1.811943e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-433.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.313944e-03 1.305054e-10 1.000000e-05 
5.334184e-03 2.467225e-10 1.599859e-05 
6.864666e-03 5.258514e-10 2.559548e-05 
8.788004e-03 1.103254e-09 4.094915e-05 
1.093710e-02 2.126727e-09 6.551286e-05 
1.405840e-02 4.516605e-09 1.048113e-04 
1.777140e-02 9.123675e-09 1.676833e-04 
2.238714e-02 1.823899e-08 2.682696e-04 
2.860331e-02 3.804116e-08 4.291934e-04 
3.594754e-02 7.551138e-08 6.866488e-04 
4.594706e-02 1.576806e-07 1.098541e-03 
5.797788e-02 3.168054e-07 1.757511e-03 
7.283132e-02 6.280014e-07 2.811769e-03 
9.282048e-02 1.299984e-06 4.498433e-03 
1.167077e-01 2.584083e-06 7.196857e-03 
1.484286e-01 5.315725e-06 1.151395e-02 
1.878228e-01 1.077103e-05 1.842070e-02 
2.378821e-01 2.188277e-05 2.947052e-02 
3.006354e-01 4.417174e-05 4.714866e-02 
3.796098e-01 8.892991e-05 7.543120e-02 
4.796918e-01 1.794491e-04 1.206793e-01 
6.084589e-01 3.662494e-04 1.930698e-01 
7.676144e-01 7.354618e-04 3.088844e-01 
9.710156e-01 1.488964e-03 4.941713e-01 
1.226792e+00 3.003571e-03 7.906043e-01 
1.545682e+00 6.010051e-03 1.264855e+00 
1.949185e+00 1.206090e-02 2.023590e+00 
2.447382e+00 2.390086e-02 3.237458e+00 
3.059242e+00 4.676588e-02 5.179475e+00 
3.804730e+00 9.021673e-02 8.286428e+00 
4.681657e+00 1.688387e-01 1.325711e+01 
5.685525e+00 3.045428e-01 2.120951e+01 
6.768940e+00 5.196111e-01 3.393222e+01 
7.859918e+00 8.272945e-01 5.428675e+01 
8.846373e+00 1.209489e+00 8.685114e+01 
9.621317e+00 1.613362e+00 1.389495e+02 
1.011604e+01 1.970723e+00 2.222996e+02 
1.031367e+01 2.227333e+00 3.556480e+02 
1.025736e+01 2.368171e+00 5.689866e+02 
1.001415e+01 2.405356e+00 9.102982e+02 
9.661823e+00 2.367292e+00 1.456348e+03 
9.263737e+00 2.281135e+00 2.329952e+03 
8.879591e+00 2.174402e+00 3.727594e+03 
8.548266e+00 2.065894e+00 5.963623e+03 
8.293655e+00 1.968634e+00 9.540955e+03 
8.125992e+00 1.890862e+00 1.526418e+04 
8.045219e+00 1.837453e+00 2.442053e+04 
8.035065e+00 1.807891e+00 3.906940e+04 
8.082776e+00 1.801901e+00 6.250552e+04 
8.152652e+00 1.810278e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-434.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.375458e-03 1.364826e-10 1.000000e-05 
5.428332e-03 2.606189e-10 1.599859e-05 
6.807071e-03 5.139105e-10 2.559548e-05 
8.615615e-03 1.041995e-09 4.094915e-05 
1.114590e-02 2.256070e-09 6.551286e-05 
1.412783e-02 4.594448e-09 1.048113e-04 
1.784473e-02 9.258421e-09 1.676833e-04 
2.224845e-02 1.794346e-08 2.682696e-04 
2.832972e-02 3.704533e-08 4.291934e-04 
3.613753e-02 7.689222e-08 6.866488e-04 
4.561596e-02 1.546527e-07 1.098541e-03 
5.786540e-02 3.156925e-07 1.757511e-03 
7.258563e-02 6.231029e-07 2.811769e-03 
9.270273e-02 1.298034e-06 4.498433e-03 
1.169024e-01 2.603033e-06 7.196857e-03 
1.475569e-01 5.234676e-06 1.151395e-02 
1.869084e-01 1.063900e-05 1.842070e-02 
2.370485e-01 2.170352e-05 2.947052e-02 
3.000071e-01 4.399673e-05 4.714866e-02 
3.790964e-01 8.877411e-05 7.543120e-02 
4.802300e-01 1.804694e-04 1.206793e-01 
6.069949e-01 3.644517e-04 1.930698e-01 
7.665620e-01 7.341314e-04 3.088844e-01 
9.675308e-01 1.476393e-03 4.941713e-01 
1.224640e+00 2.994685e-03 7.906043e-01 
1.542476e+00 5.986507e-03 1.264855e+00 
1.944355e+00 1.199909e-02 2.023590e+00 
2.439854e+00 2.373570e-02 3.237458e+00 
3.052619e+00 4.656953e-02 5.179475e+00 
3.795677e+00 8.977994e-02 8.286428e+00 
4.675362e+00 1.685375e-01 1.325711e+01 
5.674049e+00 3.033878e-01 2.120951e+01 
6.760286e+00 5.187505e-01 3.393222e+01 
7.844256e+00 8.241955e-01 5.428675e+01 
8.828617e+00 1.204908e+00 8.685114e+01 
9.607590e+00 1.609813e+00 1.389495e+02 
1.010028e+01 1.965716e+00 2.222996e+02 
1.030250e+01 2.224319e+00 3.556480e+02 
1.024657e+01 2.365149e+00 5.689866e+02 
1.000402e+01 2.402558e+00 9.102982e+02 
9.650280e+00 2.363844e+00 1.456348e+03 
9.256497e+00 2.279618e+00 2.329952e+03 
8.872185e+00 2.172841e+00 3.727594e+03 
8.539369e+00 2.063850e+00 5.963623e+03 
8.282579e+00 1.965941e+00 9.540955e+03 
8.115915e+00 1.888583e+00 1.526418e+04 
8.036654e+00 1.835695e+00 2.442053e+04 
8.027685e+00 1.806519e+00 3.906940e+04 
8.072081e+00 1.799472e+00 6.250552e+04 
8.140617e+00 1.807387e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-435.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.311434e-03 1.308794e-10 1.000000e-05 
5.503615e-03 2.722389e-10 1.599859e-05 
6.982295e-03 5.559053e-10 2.559548e-05 
8.659157e-03 1.060310e-09 4.094915e-05 
1.109305e-02 2.229252e-09 6.551286e-05 
1.386649e-02 4.354174e-09 1.048113e-04 
1.761616e-02 8.927700e-09 1.676833e-04 
2.247706e-02 1.854492e-08 2.682696e-04 
2.847066e-02 3.768763e-08 4.291934e-04 
3.602487e-02 7.635080e-08 6.866488e-04 
4.564649e-02 1.553205e-07 1.098541e-03 
5.785961e-02 3.163249e-07 1.757511e-03 
7.306863e-02 6.370890e-07 2.811769e-03 
9.209296e-02 1.275520e-06 4.498433e-03 
1.163546e-01 2.572528e-06 7.196857e-03 
1.477981e-01 5.272512e-06 1.151395e-02 
1.861587e-01 1.053571e-05 1.842070e-02 
2.364370e-01 2.158562e-05 2.947052e-02 
2.986610e-01 4.350718e-05 4.714866e-02 
3.784610e-01 8.853195e-05 7.543120e-02 
4.787130e-01 1.791764e-04 1.206793e-01 
6.039497e-01 3.598216e-04 1.930698e-01 
7.659077e-01 7.339390e-04 3.088844e-01 
9.653500e-01 1.469809e-03 4.941713e-01 
1.221203e+00 2.976377e-03 7.906043e-01 
1.538274e+00 5.951384e-03 1.264855e+00 
1.940121e+00 1.194827e-02 2.023590e+00 
2.433275e+00 2.359837e-02 3.237458e+00 
3.048637e+00 4.649328e-02 5.179475e+00 
3.788357e+00 8.946511e-02 8.286428e+00 
4.661615e+00 1.674403e-01 1.325711e+01 
5.660359e+00 3.018843e-01 2.120951e+01 
6.746231e+00 5.166817e-01 3.393222e+01 
7.830370e+00 8.216287e-01 5.428675e+01 
8.814369e+00 1.201662e+00 8.685114e+01 
9.592484e+00 1.605636e+00 1.389495e+02 
1.008602e+01 1.961443e+00 2.222996e+02 
1.028894e+01 2.220056e+00 3.556480e+02 
1.023744e+01 2.362967e+00 5.689866e+02 
9.996264e+00 2.400915e+00 9.102982e+02 
9.642512e+00 2.362110e+00 1.456348e+03 
9.248065e+00 2.277595e+00 2.329952e+03 
8.863095e+00 2.170626e+00 3.727594e+03 
8.529993e+00 2.061630e+00 5.963623e+03 
8.276386e+00 1.964884e+00 9.540955e+03 
8.108934e+00 1.887298e+00 1.526418e+04 
8.023903e+00 1.832612e+00 2.442053e+04 
8.017465e+00 1.804248e+00 3.906940e+04 
8.063147e+00 1.797600e+00 6.250552e+04 
8.132034e+00 1.805613e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-436.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.211706e-03 1.222862e-10 1.000000e-05 
5.457016e-03 2.659923e-10 1.599859e-05 
6.720431e-03 4.968151e-10 2.559548e-05 
8.626847e-03 1.050896e-09 4.094915e-05 
1.107783e-02 2.225191e-09 6.551286e-05 
1.378069e-02 4.283674e-09 1.048113e-04 
1.748574e-02 8.750959e-09 1.676833e-04 
2.250304e-02 1.865208e-08 2.682696e-04 
2.809445e-02 3.629654e-08 4.291934e-04 
3.597541e-02 7.621156e-08 6.866488e-04 
4.551307e-02 1.543164e-07 1.098541e-03 
5.732959e-02 3.084186e-07 1.757511e-03 
7.283414e-02 6.324258e-07 2.811769e-03 
9.217980e-02 1.282072e-06 4.498433e-03 
1.158332e-01 2.543931e-06 7.196857e-03 
1.468092e-01 5.179267e-06 1.151395e-02 
1.861566e-01 1.055957e-05 1.842070e-02 
2.362187e-01 2.157536e-05 2.947052e-02 
2.979074e-01 4.327791e-05 4.714866e-02 
3.771078e-01 8.778710e-05 7.543120e-02 
4.765723e-01 1.771898e-04 1.206793e-01 
6.023678e-01 3.578221e-04 1.930698e-01 
7.619405e-01 7.242558e-04 3.088844e-01 
9.646767e-01 1.470103e-03 4.941713e-01 
1.216319e+00 2.947578e-03 7.906043e-01 
1.536230e+00 5.941284e-03 1.264855e+00 
1.934791e+00 1.187729e-02 2.023590e+00 
2.430400e+00 2.356850e-02 3.237458e+00 
3.038856e+00 4.615323e-02 5.179475e+00 
3.781320e+00 8.916980e-02 8.286428e+00 
4.652519e+00 1.668392e-01 1.325711e+01 
5.648204e+00 3.006220e-01 2.120951e+01 
6.731774e+00 5.145224e-01 3.393222e+01 
7.815179e+00 8.186674e-01 5.428675e+01 
8.801118e+00 1.198789e+00 8.685114e+01 
9.579012e+00 1.602189e+00 1.389495e+02 
1.007431e+01 1.958440e+00 2.222996e+02 
1.027819e+01 2.217247e+00 3.556480e+02 
1.022518e+01 2.359171e+00 5.689866e+02 
9.985850e+00 2.397963e+00 9.102982e+02 
9.634664e+00 2.360334e+00 1.456348e+03 
9.239636e+00 2.275568e+00 2.329952e+03 
8.857047e+00 2.169578e+00 3.727594e+03 
8.523727e+00 2.060515e+00 5.963623e+03 
8.269301e+00 1.963524e+00 9.540955e+03 
8.099595e+00 1.885250e+00 1.526418e+04 
8.018236e+00 1.831763e+00 2.442053e+04 
8.006898e+00 1.801865e+00 3.906940e+04 
8.053688e+00 1.795558e+00 6.250552e+04 
8.121008e+00 1.803043e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-437.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.245904e-03 1.255766e-10 1.000000e-05 
5.311572e-03 2.458485e-10 1.599859e-05 
6.848928e-03 5.270675e-10 2.559548e-05 
8.616716e-03 1.049600e-09 4.094915e-05 
1.099264e-02 2.179237e-09 6.551286e-05 
1.373070e-02 4.246943e-09 1.048113e-04 
1.777261e-02 9.209842e-09 1.676833e-04 
2.215100e-02 1.783111e-08 2.682696e-04 
2.838153e-02 3.750643e-08 4.291934e-04 
3.576101e-02 7.502880e-08 6.866488e-04 
4.539559e-02 1.534758e-07 1.098541e-03 
5.752708e-02 3.123318e-07 1.757511e-03 
7.286429e-02 6.346638e-07 2.811769e-03 
9.147167e-02 1.255625e-06 4.498433e-03 
1.163244e-01 2.582340e-06 7.196857e-03 
1.467813e-01 5.188185e-06 1.151395e-02 
1.859102e-01 1.054181e-05 1.842070e-02 
2.347778e-01 2.123154e-05 2.947052e-02 
2.971944e-01 4.306648e-05 4.714866e-02 
3.767815e-01 8.776016e-05 7.543120e-02 
4.759494e-01 1.769008e-04 1.206793e-01 
6.025407e-01 3.589512e-04 1.930698e-01 
7.624764e-01 7.274472e-04 3.088844e-01 
9.624514e-01 1.463300e-03 4.941713e-01 
1.213343e+00 2.932702e-03 7.906043e-01 
1.531646e+00 5.901763e-03 1.264855e+00 
1.931128e+00 1.183696e-02 2.023590e+00 
2.423068e+00 2.340939e-02 3.237458e+00 
3.032233e+00 4.595676e-02 5.179475e+00 
3.771360e+00 8.866931e-02 8.286428e+00 
4.641632e+00 1.660474e-01 1.325711e+01 
5.636842e+00 2.994834e-01 2.120951e+01 
6.718729e+00 5.126765e-01 3.393222e+01 
7.802863e+00 8.165656e-01 5.428675e+01 
8.789202e+00 1.196418e+00 8.685114e+01 
9.561831e+00 1.597065e+00 1.389495e+02 
1.006195e+01 1.955101e+00 2.222996e+02 
1.026711e+01 2.214255e+00 3.556480e+02 
1.021441e+01 2.356133e+00 5.689866e+02 
9.974259e+00 2.394428e+00 9.102982e+02 
9.624376e+00 2.357439e+00 1.456348e+03 
9.229896e+00 2.272987e+00 2.329952e+03 
8.845260e+00 2.166314e+00 3.727594e+03 
8.514837e+00 2.058460e+00 5.963623e+03 
8.257290e+00 1.960505e+00 9.540955e+03 
8.089760e+00 1.883037e+00 1.526418e+04 
8.008918e+00 1.829757e+00 2.442053e+04 
7.999040e+00 1.800333e+00 3.906940e+04 
8.041891e+00 1.792768e+00 6.250552e+04 
8.112853e+00 1.801400e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-438.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.331127e-03 1.335961e-10 1.000000e-05 
5.289147e-03 2.433033e-10 1.599859e-05 
6.799029e-03 5.168109e-10 2.559548e-05 
8.705680e-03 1.084924e-09 4.094915e-05 
1.106376e-02 2.226890e-09 6.551286e-05 
1.373595e-02 4.261547e-09 1.048113e-04 
1.754473e-02 8.880374e-09 1.676833e-04 
2.221947e-02 1.803816e-08 2.682696e-04 
2.833536e-02 3.740910e-08 4.291934e-04 
3.576772e-02 7.524281e-08 6.866488e-04 
4.485032e-02 1.483502e-07 1.098541e-03 
5.683223e-02 3.018394e-07 1.757511e-03 
7.257159e-02 6.284807e-07 2.811769e-03 
9.115027e-02 1.245279e-06 4.498433e-03 
1.162602e-01 2.583967e-06 7.196857e-03 
1.461511e-01 5.133362e-06 1.151395e-02 
1.859751e-01 1.057701e-05 1.842070e-02 
2.347886e-01 2.128305e-05 2.947052e-02 
2.966767e-01 4.293985e-05 4.714866e-02 
3.763879e-01 8.768557e-05 7.543120e-02 
4.757707e-01 1.771057e-04 1.206793e-01 
6.002621e-01 3.557065e-04 1.930698e-01 
7.585487e-01 7.179038e-04 3.088844e-01 
9.602125e-01 1.456436e-03 4.941713e-01 
1.210663e+00 2.919977e-03 7.906043e-01 
1.528325e+00 5.876864e-03 1.264855e+00 
1.924447e+00 1.174138e-02 2.023590e+00 
2.418896e+00 2.334172e-02 3.237458e+00 
3.026261e+00 4.578965e-02 5.179475e+00 
3.760873e+00 8.813262e-02 8.286428e+00 
4.632771e+00 1.654703e-01 1.325711e+01 
5.630423e+00 2.991166e-01 2.120951e+01 
6.707788e+00 5.112964e-01 3.393222e+01 
7.791537e+00 8.147564e-01 5.428675e+01 
8.774833e+00 1.193110e+00 8.685114e+01 
9.549263e+00 1.594012e+00 1.389495e+02 
1.005049e+01 1.952203e+00 2.222996e+02 
1.025287e+01 2.209612e+00 3.556480e+02 
1.020437e+01 2.353460e+00 5.689866e+02 
9.964205e+00 2.391638e+00 9.102982e+02 
9.614264e+00 2.354618e+00 1.456348e+03 
9.221128e+00 2.270807e+00 2.329952e+03 
8.839001e+00 2.165176e+00 3.727594e+03 
8.507319e+00 2.056891e+00 5.963623e+03 
8.249531e+00 1.958910e+00 9.540955e+03 
8.080713e+00 1.881076e+00 1.526418e+04 
7.997500e+00 1.827085e+00 2.442053e+04 
7.989160e+00 1.798160e+00 3.906940e+04 
8.034570e+00 1.791401e+00 6.250552e+04 
8.101915e+00 1.798852e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-439.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.237390e-03 1.253940e-10 1.000000e-05 
5.342802e-03 2.513557e-10 1.599859e-05 
6.821449e-03 5.231320e-10 2.559548e-05 
8.669603e-03 1.073938e-09 4.094915e-05 
1.076982e-02 2.058766e-09 6.551286e-05 
1.394353e-02 4.467861e-09 1.048113e-04 
1.744398e-02 8.748189e-09 1.676833e-04 
2.229446e-02 1.826301e-08 2.682696e-04 
2.807740e-02 3.647978e-08 4.291934e-04 
3.569535e-02 7.495778e-08 6.866488e-04 
4.504342e-02 1.506177e-07 1.098541e-03 
5.663102e-02 2.993266e-07 1.757511e-03 
7.215000e-02 6.190013e-07 2.811769e-03 
9.120885e-02 1.250530e-06 4.498433e-03 
1.155641e-01 2.543623e-06 7.196857e-03 
1.461942e-01 5.149637e-06 1.151395e-02 
1.856486e-01 1.054543e-05 1.842070e-02 
2.338426e-01 2.107484e-05 2.947052e-02 
2.966722e-01 4.303592e-05 4.714866e-02 
3.746272e-01 8.665822e-05 7.543120e-02 
4.749120e-01 1.765506e-04 1.206793e-01 
5.996278e-01 3.553892e-04 1.930698e-01 
7.584869e-01 7.193651e-04 3.088844e-01 
9.571406e-01 1.445796e-03 4.941713e-01 
1.209200e+00 2.916030e-03 7.906043e-01 
1.526013e+00 5.863552e-03 1.264855e+00 
1.919617e+00 1.167976e-02 2.023590e+00 
2.414173e+00 2.325804e-02 3.237458e+00 
3.021165e+00 4.566193e-02 5.179475e+00 
3.751610e+00 8.768180e-02 8.286428e+00 
4.625649e+00 1.650766e-01 1.325711e+01 
5.614719e+00 2.972980e-01 2.120951e+01 
6.690087e+00 5.084160e-01 3.393222e+01 
7.772198e+00 8.105468e-01 5.428675e+01 
8.755997e+00 1.188103e+00 8.685114e+01 
9.536485e+00 1.590857e+00 1.389495e+02 
1.003453e+01 1.947054e+00 2.222996e+02 
1.024152e+01 2.206464e+00 3.556480e+02 
1.019163e+01 2.349393e+00 5.689866e+02 
9.956370e+00 2.389929e+00 9.102982e+02 
9.604571e+00 2.351981e+00 1.456348e+03 
9.212090e+00 2.268509e+00 2.329952e+03 
8.829626e+00 2.162831e+00 3.727594e+03 
8.497302e+00 2.054425e+00 5.963623e+03 
8.242105e+00 1.957424e+00 9.540955e+03 
8.072287e+00 1.879311e+00 1.526418e+04 
7.991341e+00 1.826071e+00 2.442053e+04 
7.981212e+00 1.796592e+00 3.906940e+04 
8.021972e+00 1.788350e+00 6.250552e+04 
8.093849e+00 1.797232e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-44.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.249189e-02 1.267324e-08 1.000000e-05 
5.426058e-02 2.638900e-08 1.599859e-05 
6.864391e-02 5.342883e-08 2.559548e-05 
8.627438e-02 1.060755e-07 4.094915e-05 
1.102145e-01 2.211498e-07 6.551286e-05 
1.384725e-01 4.385915e-07 1.048113e-04 
1.759778e-01 9.002099e-07 1.676833e-04 
2.218684e-01 1.804086e-06 2.682696e-04 
2.803324e-01 3.639076e-06 4.291934e-04 
3.574353e-01 7.543355e-06 6.866488e-04 
4.504567e-01 1.509848e-05 1.098541e-03 
5.710828e-01 3.076620e-05 1.757511e-03 
7.211825e-01 6.196073e-05 2.811769e-03 
9.138207e-01 1.260581e-04 4.498433e-03 
1.154861e+00 2.544414e-04 7.196857e-03 
1.457538e+00 5.115353e-04 1.151395e-02 
1.847740e+00 1.042236e-03 1.842070e-02 
2.334870e+00 2.103178e-03 2.947052e-02 
2.949687e+00 4.241176e-03 4.714866e-02 
3.727039e+00 8.557813e-03 7.543120e-02 
4.707214e+00 1.724810e-02 1.206793e-01 
5.920030e+00 3.433296e-02 1.930698e-01 
7.448643e+00 6.845812e-02 3.088844e-01 
9.322191e+00 1.344238e-01 4.941713e-01 
1.159617e+01 2.594334e-01 7.906043e-01 
1.429909e+01 4.884730e-01 1.264855e+00 
1.738791e+01 8.842144e-01 2.023590e+00 
2.078049e+01 1.524983e+00 3.237458e+00 
2.421470e+01 2.451507e+00 5.179475e+00 
2.736656e+01 3.624273e+00 8.286428e+00 
2.990521e+01 4.895527e+00 1.325711e+01 
3.157755e+01 6.045812e+00 2.120951e+01 
3.232939e+01 6.904478e+00 3.393222e+01 
3.224606e+01 7.393057e+00 5.428675e+01 
3.153959e+01 7.544632e+00 8.685114e+01 
3.046443e+01 7.450313e+00 1.389495e+02 
2.923419e+01 7.199796e+00 2.222996e+02 
2.801884e+01 6.871048e+00 3.556480e+02 
2.694561e+01 6.526131e+00 5.689866e+02 
2.610125e+01 6.210848e+00 9.102982e+02 
2.554006e+01 5.958333e+00 1.456348e+03 
2.525617e+01 5.781619e+00 2.329952e+03 
2.520804e+01 5.682314e+00 3.727594e+03 
2.532353e+01 5.649973e+00 5.963623e+03 
2.554260e+01 5.672978e+00 9.540955e+03 
2.577684e+01 5.724368e+00 1.526418e+04 
2.599027e+01 5.788793e+00 2.442053e+04 
2.614777e+01 5.848337e+00 3.906940e+04 
2.623268e+01 5.890713e+00 6.250552e+04 
2.626026e+01 5.915665e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-440.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.297435e-03 1.310984e-10 1.000000e-05 
5.379952e-03 2.572201e-10 1.599859e-05 
6.692234e-03 4.950885e-10 2.559548e-05 
8.701502e-03 1.088309e-09 4.094915e-05 
1.073808e-02 2.045263e-09 6.551286e-05 
1.375915e-02 4.302731e-09 1.048113e-04 
1.761911e-02 9.034857e-09 1.676833e-04 
2.230816e-02 1.833837e-08 2.682696e-04 
2.821061e-02 3.708578e-08 4.291934e-04 
3.555596e-02 7.425179e-08 6.866488e-04 
4.497726e-02 1.502965e-07 1.098541e-03 
5.721231e-02 3.093419e-07 1.757511e-03 
7.187989e-02 6.134694e-07 2.811769e-03 
9.113433e-02 1.250309e-06 4.498433e-03 
1.154624e-01 2.542698e-06 7.196857e-03 
1.457839e-01 5.118032e-06 1.151395e-02 
1.843431e-01 1.034803e-05 1.842070e-02 
2.336118e-01 2.106035e-05 2.947052e-02 
2.958188e-01 4.276278e-05 4.714866e-02 
3.736822e-01 8.619996e-05 7.543120e-02 
4.733361e-01 1.751971e-04 1.206793e-01 
5.983473e-01 3.539214e-04 1.930698e-01 
7.559560e-01 7.138104e-04 3.088844e-01 
9.551017e-01 1.439847e-03 4.941713e-01 
1.205344e+00 2.894801e-03 7.906043e-01 
1.521697e+00 5.827182e-03 1.264855e+00 
1.916333e+00 1.164631e-02 2.023590e+00 
2.408379e+00 2.314345e-02 3.237458e+00 
3.013232e+00 4.540613e-02 5.179475e+00 
3.747759e+00 8.760748e-02 8.286428e+00 
4.614389e+00 1.642448e-01 1.325711e+01 
5.604317e+00 2.963068e-01 2.120951e+01 
6.680831e+00 5.074049e-01 3.393222e+01 
7.760507e+00 8.086218e-01 5.428675e+01 
8.744447e+00 1.185855e+00 8.685114e+01 
9.519346e+00 1.585736e+00 1.389495e+02 
1.002015e+01 1.942686e+00 2.222996e+02 
1.023118e+01 2.203832e+00 3.556480e+02 
1.018154e+01 2.346682e+00 5.689866e+02 
9.943810e+00 2.385896e+00 9.102982e+02 
9.596651e+00 2.350148e+00 1.456348e+03 
9.203938e+00 2.266577e+00 2.329952e+03 
8.823657e+00 2.161796e+00 3.727594e+03 
8.488653e+00 2.052443e+00 5.963623e+03 
8.232725e+00 1.955277e+00 9.540955e+03 
8.066356e+00 1.878347e+00 1.526418e+04 
7.980129e+00 1.823457e+00 2.442053e+04 
7.972391e+00 1.794747e+00 3.906940e+04 
8.014361e+00 1.786884e+00 6.250552e+04 
8.082628e+00 1.794586e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-441.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.211427e-03 1.236640e-10 1.000000e-05 
5.438169e-03 2.662646e-10 1.599859e-05 
6.860419e-03 5.345734e-10 2.559548e-05 
8.529863e-03 1.027500e-09 4.094915e-05 
1.074891e-02 2.056120e-09 6.551286e-05 
1.379460e-02 4.345931e-09 1.048113e-04 
1.735654e-02 8.656557e-09 1.676833e-04 
2.221763e-02 1.815720e-08 2.682696e-04 
2.799741e-02 3.633368e-08 4.291934e-04 
3.518655e-02 7.212500e-08 6.866488e-04 
4.470166e-02 1.478859e-07 1.098541e-03 
5.689054e-02 3.048431e-07 1.757511e-03 
7.175543e-02 6.116754e-07 2.811769e-03 
9.088689e-02 1.242971e-06 4.498433e-03 
1.148653e-01 2.509139e-06 7.196857e-03 
1.450300e-01 5.050489e-06 1.151395e-02 
1.843213e-01 1.036786e-05 1.842070e-02 
2.337444e-01 2.114418e-05 2.947052e-02 
2.948728e-01 4.245008e-05 4.714866e-02 
3.730374e-01 8.594943e-05 7.543120e-02 
4.710804e-01 1.730969e-04 1.206793e-01 
5.963536e-01 3.511918e-04 1.930698e-01 
7.546346e-01 7.116868e-04 3.088844e-01 
9.538396e-01 1.437403e-03 4.941713e-01 
1.203511e+00 2.888154e-03 7.906043e-01 
1.518829e+00 5.807445e-03 1.264855e+00 
1.913469e+00 1.162041e-02 2.023590e+00 
2.404736e+00 2.309064e-02 3.237458e+00 
3.007910e+00 4.526789e-02 5.179475e+00 
3.740015e+00 8.726178e-02 8.286428e+00 
4.604795e+00 1.635889e-01 1.325711e+01 
5.591769e+00 2.949810e-01 2.120951e+01 
6.664455e+00 5.048183e-01 3.393222e+01 
7.745298e+00 8.056437e-01 5.428675e+01 
8.731208e+00 1.182961e+00 8.685114e+01 
9.507425e+00 1.582953e+00 1.389495e+02 
1.000948e+01 1.940157e+00 2.222996e+02 
1.021905e+01 2.200267e+00 3.556480e+02 
1.017022e+01 2.343326e+00 5.689866e+02 
9.936186e+00 2.384277e+00 9.102982e+02 
9.588217e+00 2.348074e+00 1.456348e+03 
9.196473e+00 2.264928e+00 2.329952e+03 
8.815011e+00 2.159724e+00 3.727594e+03 
8.482298e+00 2.051277e+00 5.963623e+03 
8.226823e+00 1.954296e+00 9.540955e+03 
8.055936e+00 1.875933e+00 1.526418e+04 
7.973440e+00 1.822269e+00 2.442053e+04 
7.960737e+00 1.792005e+00 3.906940e+04 
8.006158e+00 1.785226e+00 6.250552e+04 
8.073929e+00 1.792754e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-442.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.196050e-03 1.225917e-10 1.000000e-05 
5.236579e-03 2.382770e-10 1.599859e-05 
6.824899e-03 5.275064e-10 2.559548e-05 
8.552574e-03 1.038077e-09 4.094915e-05 
1.084076e-02 2.114066e-09 6.551286e-05 
1.387329e-02 4.430754e-09 1.048113e-04 
1.747446e-02 8.854229e-09 1.676833e-04 
2.208816e-02 1.788209e-08 2.682696e-04 
2.801885e-02 3.649977e-08 4.291934e-04 
3.557022e-02 7.467910e-08 6.866488e-04 
4.477227e-02 1.489248e-07 1.098541e-03 
5.684562e-02 3.048111e-07 1.757511e-03 
7.170729e-02 6.118291e-07 2.811769e-03 
9.033333e-02 1.223165e-06 4.498433e-03 
1.146343e-01 2.499690e-06 7.196857e-03 
1.454651e-01 5.107639e-06 1.151395e-02 
1.840293e-01 1.034207e-05 1.842070e-02 
2.325222e-01 2.086145e-05 2.947052e-02 
2.934850e-01 4.194846e-05 4.714866e-02 
3.715089e-01 8.508972e-05 7.543120e-02 
4.712972e-01 1.737288e-04 1.206793e-01 
5.946580e-01 3.489943e-04 1.930698e-01 
7.531283e-01 7.090372e-04 3.088844e-01 
9.520940e-01 1.432765e-03 4.941713e-01 
1.201701e+00 2.881655e-03 7.906043e-01 
1.514610e+00 5.772231e-03 1.264855e+00 
1.908985e+00 1.156504e-02 2.023590e+00 
2.398166e+00 2.295379e-02 3.237458e+00 
3.001782e+00 4.509321e-02 5.179475e+00 
3.731998e+00 8.689691e-02 8.286428e+00 
4.592478e+00 1.626466e-01 1.325711e+01 
5.584949e+00 2.945440e-01 2.120951e+01 
6.651881e+00 5.030708e-01 3.393222e+01 
7.734184e+00 8.038836e-01 5.428675e+01 
8.716577e+00 1.179536e+00 8.685114e+01 
9.494499e+00 1.579712e+00 1.389495e+02 
9.994575e+00 1.935515e+00 2.222996e+02 
1.020759e+01 2.197037e+00 3.556480e+02 
1.016012e+01 2.340595e+00 5.689866e+02 
9.927448e+00 2.382106e+00 9.102982e+02 
9.579577e+00 2.345900e+00 1.456348e+03 
9.188123e+00 2.262903e+00 2.329952e+03 
8.806806e+00 2.157817e+00 3.727594e+03 
8.474616e+00 2.049633e+00 5.963623e+03 
8.218296e+00 1.952429e+00 9.540955e+03 
8.049024e+00 1.874646e+00 1.526418e+04 
7.962810e+00 1.819833e+00 2.442053e+04 
7.953836e+00 1.790758e+00 3.906940e+04 
7.995797e+00 1.782877e+00 6.250552e+04 
8.066211e+00 1.791236e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-443.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.132605e-03 1.173795e-10 1.000000e-05 
5.235040e-03 2.386056e-10 1.599859e-05 
6.683550e-03 4.965262e-10 2.559548e-05 
8.415879e-03 9.913318e-10 4.094915e-05 
1.081572e-02 2.104199e-09 6.551286e-05 
1.378394e-02 4.355529e-09 1.048113e-04 
1.746060e-02 8.853163e-09 1.676833e-04 
2.202505e-02 1.776934e-08 2.682696e-04 
2.791685e-02 3.618430e-08 4.291934e-04 
3.508134e-02 7.180415e-08 6.866488e-04 
4.444560e-02 1.460184e-07 1.098541e-03 
5.645688e-02 2.992760e-07 1.757511e-03 
7.182037e-02 6.161191e-07 2.811769e-03 
9.069921e-02 1.240889e-06 4.498433e-03 
1.146059e-01 2.503484e-06 7.196857e-03 
1.451834e-01 5.089514e-06 1.151395e-02 
1.837437e-01 1.031728e-05 1.842070e-02 
2.314223e-01 2.061333e-05 2.947052e-02 
2.941035e-01 4.230969e-05 4.714866e-02 
3.710170e-01 8.494393e-05 7.543120e-02 
4.690890e-01 1.716860e-04 1.206793e-01 
5.949670e-01 3.503288e-04 1.930698e-01 
7.517205e-01 7.066630e-04 3.088844e-01 
9.489530e-01 1.421841e-03 4.941713e-01 
1.198658e+00 2.866289e-03 7.906043e-01 
1.511086e+00 5.744990e-03 1.264855e+00 
1.905942e+00 1.153578e-02 2.023590e+00 
2.389959e+00 2.277042e-02 3.237458e+00 
2.995005e+00 4.488937e-02 5.179475e+00 
3.720692e+00 8.630457e-02 8.286428e+00 
4.587573e+00 1.624826e-01 1.325711e+01 
5.571130e+00 2.930196e-01 2.120951e+01 
6.640157e+00 5.015088e-01 3.393222e+01 
7.718153e+00 8.006566e-01 5.428675e+01 
8.699943e+00 1.175350e+00 8.685114e+01 
9.481067e+00 1.576237e+00 1.389495e+02 
9.981099e+00 1.931575e+00 2.222996e+02 
1.019405e+01 2.192723e+00 3.556480e+02 
1.014966e+01 2.337669e+00 5.689866e+02 
9.915559e+00 2.378381e+00 9.102982e+02 
9.570346e+00 2.343450e+00 1.456348e+03 
9.178936e+00 2.260521e+00 2.329952e+03 
8.796808e+00 2.155213e+00 3.727594e+03 
8.466340e+00 2.047772e+00 5.963623e+03 
8.210983e+00 1.950966e+00 9.540955e+03 
8.039441e+00 1.872494e+00 1.526418e+04 
7.954902e+00 1.818253e+00 2.442053e+04 
7.942440e+00 1.788092e+00 3.906940e+04 
7.986412e+00 1.780836e+00 6.250552e+04 
8.054541e+00 1.788435e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-444.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.159047e-03 1.199172e-10 1.000000e-05 
5.252994e-03 2.416132e-10 1.599859e-05 
6.645449e-03 4.891848e-10 2.559548e-05 
8.391456e-03 9.849446e-10 4.094915e-05 
1.093959e-02 2.182240e-09 6.551286e-05 
1.364324e-02 4.233043e-09 1.048113e-04 
1.733698e-02 8.686016e-09 1.676833e-04 
2.212002e-02 1.804082e-08 2.682696e-04 
2.801936e-02 3.666695e-08 4.291934e-04 
3.493812e-02 7.108837e-08 6.866488e-04 
4.444756e-02 1.463673e-07 1.098541e-03 
5.611954e-02 2.946069e-07 1.757511e-03 
7.113678e-02 6.000447e-07 2.811769e-03 
9.070685e-02 1.244004e-06 4.498433e-03 
1.140452e-01 2.472485e-06 7.196857e-03 
1.443265e-01 5.011208e-06 1.151395e-02 
1.828244e-01 1.018614e-05 1.842070e-02 
2.315239e-01 2.068707e-05 2.947052e-02 
2.924607e-01 4.169857e-05 4.714866e-02 
3.708214e-01 8.500102e-05 7.543120e-02 
4.690746e-01 1.720574e-04 1.206793e-01 
5.931501e-01 3.479126e-04 1.930698e-01 
7.497524e-01 7.027096e-04 3.088844e-01 
9.467350e-01 1.415080e-03 4.941713e-01 
1.195994e+00 2.853640e-03 7.906043e-01 
1.508705e+00 5.730760e-03 1.264855e+00 
1.900071e+00 1.145530e-02 2.023590e+00 
2.388913e+00 2.279138e-02 3.237458e+00 
2.988449e+00 4.469546e-02 5.179475e+00 
3.714530e+00 8.606796e-02 8.286428e+00 
4.573948e+00 1.614035e-01 1.325711e+01 
5.561080e+00 2.920791e-01 2.120951e+01 
6.629121e+00 5.000964e-01 3.393222e+01 
7.706862e+00 7.988363e-01 5.428675e+01 
8.684945e+00 1.171780e+00 8.685114e+01 
9.464345e+00 1.571282e+00 1.389495e+02 
9.970863e+00 1.929239e+00 2.222996e+02 
1.018141e+01 2.188862e+00 3.556480e+02 
1.013747e+01 2.333849e+00 5.689866e+02 
9.908064e+00 2.376805e+00 9.102982e+02 
9.561506e+00 2.341173e+00 1.456348e+03 
9.170957e+00 2.258640e+00 2.329952e+03 
8.789463e+00 2.153629e+00 3.727594e+03 
8.459103e+00 2.046280e+00 5.963623e+03 
8.202033e+00 1.948949e+00 9.540955e+03 
8.032518e+00 1.871197e+00 1.526418e+04 
7.945871e+00 1.816315e+00 2.442053e+04 
7.932961e+00 1.786026e+00 3.906940e+04 
7.975543e+00 1.778320e+00 6.250552e+04 
8.048359e+00 1.787409e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-445.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.094067e-03 1.146415e-10 1.000000e-05 
5.309477e-03 2.500531e-10 1.599859e-05 
6.675679e-03 4.970078e-10 2.559548e-05 
8.386341e-03 9.853591e-10 4.094915e-05 
1.080153e-02 2.105390e-09 6.551286e-05 
1.354037e-02 4.147332e-09 1.048113e-04 
1.733398e-02 8.701060e-09 1.676833e-04 
2.208648e-02 1.799933e-08 2.682696e-04 
2.790928e-02 3.631807e-08 4.291934e-04 
3.532832e-02 7.366245e-08 6.866488e-04 
4.470398e-02 1.492506e-07 1.098541e-03 
5.591447e-02 2.920453e-07 1.757511e-03 
7.096105e-02 5.969502e-07 2.811769e-03 
8.992707e-02 1.214927e-06 4.498433e-03 
1.139257e-01 2.470275e-06 7.196857e-03 
1.445979e-01 5.050888e-06 1.151395e-02 
1.830230e-01 1.024239e-05 1.842070e-02 
2.315055e-01 2.072871e-05 2.947052e-02 
2.916934e-01 4.146440e-05 4.714866e-02 
3.694862e-01 8.427557e-05 7.543120e-02 
4.680649e-01 1.713337e-04 1.206793e-01 
5.910415e-01 3.449909e-04 1.930698e-01 
7.487001e-01 7.013301e-04 3.088844e-01 
9.449375e-01 1.410202e-03 4.941713e-01 
1.193478e+00 2.842050e-03 7.906043e-01 
1.505338e+00 5.705287e-03 1.264855e+00 
1.897665e+00 1.143745e-02 2.023590e+00 
2.381493e+00 2.263055e-02 3.237458e+00 
2.981298e+00 4.447496e-02 5.179475e+00 
3.706315e+00 8.568946e-02 8.286428e+00 
4.567449e+00 1.610704e-01 1.325711e+01 
5.548312e+00 2.907179e-01 2.120951e+01 
6.615700e+00 4.981580e-01 3.393222e+01 
7.690321e+00 7.954545e-01 5.428675e+01 
8.671596e+00 1.168827e+00 8.685114e+01 
9.451917e+00 1.568244e+00 1.389495e+02 
9.957491e+00 1.925336e+00 2.222996e+02 
1.017038e+01 2.185837e+00 3.556480e+02 
1.012710e+01 2.330950e+00 5.689866e+02 
9.895540e+00 2.372755e+00 9.102982e+02 
9.552418e+00 2.338777e+00 1.456348e+03 
9.160819e+00 2.255847e+00 2.329952e+03 
8.782206e+00 2.152075e+00 3.727594e+03 
8.451019e+00 2.044479e+00 5.963623e+03 
8.192687e+00 1.946794e+00 9.540955e+03 
8.021382e+00 1.868537e+00 1.526418e+04 
7.938756e+00 1.814979e+00 2.442053e+04 
7.926464e+00 1.784897e+00 3.906940e+04 
7.969118e+00 1.777216e+00 6.250552e+04 
8.038044e+00 1.785040e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-446.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.096356e-03 1.150919e-10 1.000000e-05 
5.265603e-03 2.444534e-10 1.599859e-05 
6.811843e-03 5.292315e-10 2.559548e-05 
8.593194e-03 1.062467e-09 4.094915e-05 
1.079470e-02 2.106121e-09 6.551286e-05 
1.358158e-02 4.194721e-09 1.048113e-04 
1.737891e-02 8.788599e-09 1.676833e-04 
2.163670e-02 1.695996e-08 2.682696e-04 
2.745021e-02 3.463289e-08 4.291934e-04 
3.521585e-02 7.312510e-08 6.866488e-04 
4.435240e-02 1.460843e-07 1.098541e-03 
5.594871e-02 2.932397e-07 1.757511e-03 
7.122869e-02 6.050868e-07 2.811769e-03 
8.985138e-02 1.214585e-06 4.498433e-03 
1.135785e-01 2.453258e-06 7.196857e-03 
1.436161e-01 4.959816e-06 1.151395e-02 
1.823463e-01 1.015197e-05 1.842070e-02 
2.301762e-01 2.041948e-05 2.947052e-02 
2.921120e-01 4.173676e-05 4.714866e-02 
3.692845e-01 8.432668e-05 7.543120e-02 
4.666812e-01 1.702004e-04 1.206793e-01 
5.910422e-01 3.457668e-04 1.930698e-01 
7.461762e-01 6.958214e-04 3.088844e-01 
9.413630e-01 1.397394e-03 4.941713e-01 
1.190345e+00 2.826065e-03 7.906043e-01 
1.502930e+00 5.690686e-03 1.264855e+00 
1.890248e+00 1.132932e-02 2.023590e+00 
2.375836e+00 2.252004e-02 3.237458e+00 
2.973049e+00 4.420583e-02 5.179475e+00 
3.696815e+00 8.522275e-02 8.286428e+00 
4.554820e+00 1.600966e-01 1.325711e+01 
5.538593e+00 2.898268e-01 2.120951e+01 
6.600490e+00 4.958274e-01 3.393222e+01 
7.676666e+00 7.929275e-01 5.428675e+01 
8.657360e+00 1.165535e+00 8.685114e+01 
9.437230e+00 1.564189e+00 1.389495e+02 
9.943991e+00 1.921362e+00 2.222996e+02 
1.015778e+01 2.181984e+00 3.556480e+02 
1.011767e+01 2.328532e+00 5.689866e+02 
9.888375e+00 2.371328e+00 9.102982e+02 
9.543512e+00 2.336458e+00 1.456348e+03 
9.151875e+00 2.253550e+00 2.329952e+03 
8.773672e+00 2.150023e+00 3.727594e+03 
8.442775e+00 2.042618e+00 5.963623e+03 
8.184815e+00 1.945133e+00 9.540955e+03 
8.012635e+00 1.866645e+00 1.526418e+04 
7.929209e+00 1.812872e+00 2.442053e+04 
7.915538e+00 1.782369e+00 3.906940e+04 
7.957412e+00 1.774427e+00 6.250552e+04 
8.029407e+00 1.783212e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-447.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.081008e-03 1.140583e-10 1.000000e-05 
5.178085e-03 2.329872e-10 1.599859e-05 
6.734293e-03 5.125078e-10 2.559548e-05 
8.581686e-03 1.060577e-09 4.094915e-05 
1.083473e-02 2.134414e-09 6.551286e-05 
1.370247e-02 4.317387e-09 1.048113e-04 
1.721647e-02 8.563614e-09 1.676833e-04 
2.200175e-02 1.787295e-08 2.682696e-04 
2.778780e-02 3.600702e-08 4.291934e-04 
3.509163e-02 7.251624e-08 6.866488e-04 
4.392118e-02 1.421828e-07 1.098541e-03 
5.599276e-02 2.945919e-07 1.757511e-03 
7.123330e-02 6.065613e-07 2.811769e-03 
8.928882e-02 1.194586e-06 4.498433e-03 
1.135049e-01 2.453980e-06 7.196857e-03 
1.435511e-01 4.964188e-06 1.151395e-02 
1.812583e-01 9.993684e-06 1.842070e-02 
2.305426e-01 2.056316e-05 2.947052e-02 
2.913397e-01 4.149941e-05 4.714866e-02 
3.673581e-01 8.320001e-05 7.543120e-02 
4.664642e-01 1.703440e-04 1.206793e-01 
5.887250e-01 3.424823e-04 1.930698e-01 
7.447737e-01 6.934562e-04 3.088844e-01 
9.398606e-01 1.393830e-03 4.941713e-01 
1.188707e+00 2.820715e-03 7.906043e-01 
1.498987e+00 5.658663e-03 1.264855e+00 
1.888110e+00 1.131612e-02 2.023590e+00 
2.371407e+00 2.244432e-02 3.237458e+00 
2.968641e+00 4.410730e-02 5.179475e+00 
3.690218e+00 8.495528e-02 8.286428e+00 
4.546911e+00 1.596151e-01 1.325711e+01 
5.526071e+00 2.885032e-01 2.120951e+01 
6.588917e+00 4.942923e-01 3.393222e+01 
7.665876e+00 7.912452e-01 5.428675e+01 
8.644326e+00 1.162692e+00 8.685114e+01 
9.424344e+00 1.560934e+00 1.389495e+02 
9.932050e+00 1.918155e+00 2.222996e+02 
1.014613e+01 2.178614e+00 3.556480e+02 
1.010822e+01 2.326101e+00 5.689866e+02 
9.878644e+00 2.368635e+00 9.102982e+02 
9.533555e+00 2.333651e+00 1.456348e+03 
9.146035e+00 2.252556e+00 2.329952e+03 
8.764207e+00 2.147605e+00 3.727594e+03 
8.434506e+00 2.040743e+00 5.963623e+03 
8.175939e+00 1.943129e+00 9.540955e+03 
8.005356e+00 1.865223e+00 1.526418e+04 
7.918022e+00 1.810243e+00 2.442053e+04 
7.909300e+00 1.781315e+00 3.906940e+04 
7.949021e+00 1.772690e+00 6.250552e+04 
8.019410e+00 1.780940e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-448.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.139144e-03 1.192687e-10 1.000000e-05 
5.242069e-03 2.422719e-10 1.599859e-05 
6.687290e-03 5.029739e-10 2.559548e-05 
8.571625e-03 1.059216e-09 4.094915e-05 
1.080226e-02 2.120011e-09 6.551286e-05 
1.371171e-02 4.335802e-09 1.048113e-04 
1.722978e-02 8.602695e-09 1.676833e-04 
2.170774e-02 1.720438e-08 2.682696e-04 
2.777541e-02 3.603929e-08 4.291934e-04 
3.479588e-02 7.085632e-08 6.866488e-04 
4.407248e-02 1.439785e-07 1.098541e-03 
5.581798e-02 2.924946e-07 1.757511e-03 
7.080154e-02 5.969310e-07 2.811769e-03 
8.948199e-02 1.205046e-06 4.498433e-03 
1.134434e-01 2.455477e-06 7.196857e-03 
1.428315e-01 4.900848e-06 1.151395e-02 
1.813530e-01 1.003174e-05 1.842070e-02 
2.298664e-01 2.042833e-05 2.947052e-02 
2.894880e-01 4.080424e-05 4.714866e-02 
3.667236e-01 8.295477e-05 7.543120e-02 
4.652217e-01 1.693644e-04 1.206793e-01 
5.883759e-01 3.426377e-04 1.930698e-01 
7.433853e-01 6.911273e-04 3.088844e-01 
9.377274e-01 1.387456e-03 4.941713e-01 
1.184755e+00 2.798923e-03 7.906043e-01 
1.496573e+00 5.643942e-03 1.264855e+00 
1.883988e+00 1.126727e-02 2.023590e+00 
2.365197e+00 2.231822e-02 3.237458e+00 
2.959992e+00 4.382072e-02 5.179475e+00 
3.683553e+00 8.468285e-02 8.286428e+00 
4.537113e+00 1.589366e-01 1.325711e+01 
5.516001e+00 2.875564e-01 2.120951e+01 
6.579464e+00 4.932184e-01 3.393222e+01 
7.654024e+00 7.892448e-01 5.428675e+01 
8.633017e+00 1.160492e+00 8.685114e+01 
9.410020e+00 1.557030e+00 1.389495e+02 
9.920080e+00 1.914927e+00 2.222996e+02 
1.013657e+01 2.176324e+00 3.556480e+02 
1.009510e+01 2.321770e+00 5.689866e+02 
9.866234e+00 2.364619e+00 9.102982e+02 
9.525688e+00 2.331796e+00 1.456348e+03 
9.135222e+00 2.249462e+00 2.329952e+03 
8.758302e+00 2.146561e+00 3.727594e+03 
8.426025e+00 2.038789e+00 5.963623e+03 
8.168993e+00 1.941772e+00 9.540955e+03 
7.998379e+00 1.863895e+00 1.526418e+04 
7.912733e+00 1.809475e+00 2.442053e+04 
7.900287e+00 1.779384e+00 3.906940e+04 
7.941285e+00 1.771159e+00 6.250552e+04 
8.008093e+00 1.778238e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-449.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.124498e-03 1.182705e-10 1.000000e-05 
5.212936e-03 2.387868e-10 1.599859e-05 
6.706732e-03 5.085061e-10 2.559548e-05 
8.390570e-03 9.957210e-10 4.094915e-05 
1.065915e-02 2.041414e-09 6.551286e-05 
1.347604e-02 4.125250e-09 1.048113e-04 
1.725148e-02 8.654508e-09 1.676833e-04 
2.150430e-02 1.676252e-08 2.682696e-04 
2.735925e-02 3.452043e-08 4.291934e-04 
3.504637e-02 7.255920e-08 6.866488e-04 
4.427537e-02 1.463020e-07 1.098541e-03 
5.562259e-02 2.900798e-07 1.757511e-03 
7.091015e-02 6.010209e-07 2.811769e-03 
8.926348e-02 1.198910e-06 4.498433e-03 
1.127577e-01 2.416599e-06 7.196857e-03 
1.431223e-01 4.941854e-06 1.151395e-02 
1.815448e-01 1.008607e-05 1.842070e-02 
2.282855e-01 2.005443e-05 2.947052e-02 
2.891218e-01 4.074032e-05 4.714866e-02 
3.671492e-01 8.342968e-05 7.543120e-02 
4.642142e-01 1.686421e-04 1.206793e-01 
5.851693e-01 3.378190e-04 1.930698e-01 
7.398736e-01 6.829008e-04 3.088844e-01 
9.365612e-01 1.385368e-03 4.941713e-01 
1.181111e+00 2.779366e-03 7.906043e-01 
1.489978e+00 5.582113e-03 1.264855e+00 
1.877856e+00 1.118254e-02 2.023590e+00 
2.359578e+00 2.220889e-02 3.237458e+00 
2.951671e+00 4.354912e-02 5.179475e+00 
3.676235e+00 8.436542e-02 8.286428e+00 
4.529874e+00 1.585234e-01 1.325711e+01 
5.502872e+00 2.861398e-01 2.120951e+01 
6.565617e+00 4.911832e-01 3.393222e+01 
7.635810e+00 7.853635e-01 5.428675e+01 
8.618780e+00 1.157187e+00 8.685114e+01 
9.398136e+00 1.554210e+00 1.389495e+02 
9.905814e+00 1.910550e+00 2.222996e+02 
1.012352e+01 2.172217e+00 3.556480e+02 
1.008592e+01 2.319455e+00 5.689866e+02 
9.858268e+00 2.362780e+00 9.102982e+02 
9.516083e+00 2.329138e+00 1.456348e+03 
9.126772e+00 2.247357e+00 2.329952e+03 
8.747376e+00 2.143569e+00 3.727594e+03 
8.416778e+00 2.036556e+00 5.963623e+03 
8.161315e+00 1.940165e+00 9.540955e+03 
7.990705e+00 1.862340e+00 1.526418e+04 
7.901838e+00 1.806932e+00 2.442053e+04 
7.892204e+00 1.777742e+00 3.906940e+04 
7.931809e+00 1.769071e+00 6.250552e+04 
8.001539e+00 1.777075e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-45.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.138627e-02 1.197562e-08 1.000000e-05 
5.239908e-02 2.430528e-08 1.599859e-05 
6.657365e-02 4.984672e-08 2.559548e-05 
8.410890e-02 1.005207e-07 4.094915e-05 
1.070521e-01 2.072598e-07 6.551286e-05 
1.357837e-01 4.229344e-07 1.048113e-04 
1.717796e-01 8.563368e-07 1.676833e-04 
2.163288e-01 1.710306e-06 2.682696e-04 
2.745375e-01 3.495716e-06 4.291934e-04 
3.466789e-01 7.039055e-06 6.866488e-04 
4.417293e-01 1.456137e-05 1.098541e-03 
5.570380e-01 2.920053e-05 1.757511e-03 
7.063379e-01 5.953578e-05 2.811769e-03 
8.908774e-01 1.194541e-04 4.498433e-03 
1.128889e+00 2.430588e-04 7.196857e-03 
1.428003e+00 4.919965e-04 1.151395e-02 
1.802514e+00 9.895503e-04 1.842070e-02 
2.283882e+00 2.013103e-03 2.947052e-02 
2.884249e+00 4.055201e-03 4.714866e-02 
3.641894e+00 8.165950e-03 7.543120e-02 
4.604736e+00 1.651248e-02 1.206793e-01 
5.791461e+00 3.287351e-02 1.930698e-01 
7.285045e+00 6.549731e-02 3.088844e-01 
9.115195e+00 1.285110e-01 4.941713e-01 
1.134610e+01 2.484942e-01 7.906043e-01 
1.400736e+01 4.694941e-01 1.264855e+00 
1.705351e+01 8.527633e-01 2.023590e+00 
2.038841e+01 1.472105e+00 3.237458e+00 
2.377983e+01 2.372437e+00 5.179475e+00 
2.692460e+01 3.525100e+00 8.286428e+00 
2.947143e+01 4.782688e+00 1.325711e+01 
3.116137e+01 5.926858e+00 2.120951e+01 
3.194737e+01 6.792175e+00 3.393222e+01 
3.190128e+01 7.293239e+00 5.428675e+01 
3.123495e+01 7.461518e+00 8.685114e+01 
3.018460e+01 7.377891e+00 1.389495e+02 
2.896818e+01 7.134207e+00 2.222996e+02 
2.775021e+01 6.806437e+00 3.556480e+02 
2.668488e+01 6.467068e+00 5.689866e+02 
2.584432e+01 6.155450e+00 9.102982e+02 
2.527581e+01 5.902380e+00 1.456348e+03 
2.497920e+01 5.722829e+00 2.329952e+03 
2.491556e+01 5.619127e+00 3.727594e+03 
2.503891e+01 5.589111e+00 5.963623e+03 
2.524040e+01 5.605878e+00 9.540955e+03 
2.548663e+01 5.660412e+00 1.526418e+04 
2.568704e+01 5.719784e+00 2.442053e+04 
2.584852e+01 5.780081e+00 3.906940e+04 
2.592992e+01 5.820885e+00 6.250552e+04 
2.596774e+01 5.849149e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-450.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.132162e-03 1.191959e-10 1.000000e-05 
5.215644e-03 2.396919e-10 1.599859e-05 
6.682679e-03 5.041749e-10 2.559548e-05 
8.453950e-03 1.020724e-09 4.094915e-05 
1.053235e-02 1.973812e-09 6.551286e-05 
1.363158e-02 4.279257e-09 1.048113e-04 
1.701478e-02 8.321627e-09 1.676833e-04 
2.178969e-02 1.747764e-08 2.682696e-04 
2.755989e-02 3.536404e-08 4.291934e-04 
3.446791e-02 6.917902e-08 6.866488e-04 
4.423119e-02 1.461893e-07 1.098541e-03 
5.593261e-02 2.956142e-07 1.757511e-03 
7.076527e-02 5.986749e-07 2.811769e-03 
8.871767e-02 1.179673e-06 4.498433e-03 
1.130542e-01 2.441137e-06 7.196857e-03 
1.423386e-01 4.871944e-06 1.151395e-02 
1.810599e-01 1.002775e-05 1.842070e-02 
2.291018e-01 2.031544e-05 2.947052e-02 
2.894867e-01 4.098581e-05 4.714866e-02 
3.651987e-01 8.228999e-05 7.543120e-02 
4.628246e-01 1.675043e-04 1.206793e-01 
5.841046e-01 3.367265e-04 1.930698e-01 
7.399155e-01 6.845362e-04 3.088844e-01 
9.333519e-01 1.374230e-03 4.941713e-01 
1.178641e+00 2.768112e-03 7.906043e-01 
1.488339e+00 5.576071e-03 1.264855e+00 
1.874992e+00 1.115616e-02 2.023590e+00 
2.354675e+00 2.211972e-02 3.237458e+00 
2.945580e+00 4.337598e-02 5.179475e+00 
3.665857e+00 8.383920e-02 8.286428e+00 
4.516788e+00 1.575040e-01 1.325711e+01 
5.494924e+00 2.855162e-01 2.120951e+01 
6.554592e+00 4.897623e-01 3.393222e+01 
7.623142e+00 7.831176e-01 5.428675e+01 
8.605615e+00 1.154280e+00 8.685114e+01 
9.383612e+00 1.550205e+00 1.389495e+02 
9.891555e+00 1.906171e+00 2.222996e+02 
1.011174e+01 2.168758e+00 3.556480e+02 
1.007523e+01 2.316358e+00 5.689866e+02 
9.849245e+00 2.360415e+00 9.102982e+02 
9.506860e+00 2.326650e+00 1.456348e+03 
9.120584e+00 2.246202e+00 2.329952e+03 
8.742233e+00 2.142811e+00 3.727594e+03 
8.408181e+00 2.034551e+00 5.963623e+03 
8.152107e+00 1.938038e+00 9.540955e+03 
7.978345e+00 1.859267e+00 1.526418e+04 
7.894030e+00 1.805362e+00 2.442053e+04 
7.879395e+00 1.774609e+00 3.906940e+04 
7.922520e+00 1.767039e+00 6.250552e+04 
7.989288e+00 1.774064e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-451.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.113523e-03 1.178515e-10 1.000000e-05 
5.206636e-03 2.389819e-10 1.599859e-05 
6.663957e-03 5.010603e-10 2.559548e-05 
8.515476e-03 1.045491e-09 4.094915e-05 
1.069904e-02 2.073612e-09 6.551286e-05 
1.345137e-02 4.120909e-09 1.048113e-04 
1.698264e-02 8.292958e-09 1.676833e-04 
2.148197e-02 1.678480e-08 2.682696e-04 
2.721654e-02 3.413442e-08 4.291934e-04 
3.436826e-02 6.873315e-08 6.866488e-04 
4.357186e-02 1.400594e-07 1.098541e-03 
5.570068e-02 2.926008e-07 1.757511e-03 
7.043505e-02 5.916448e-07 2.811769e-03 
8.898461e-02 1.192999e-06 4.498433e-03 
1.123029e-01 2.398113e-06 7.196857e-03 
1.420889e-01 4.857121e-06 1.151395e-02 
1.801456e-01 9.898557e-06 1.842070e-02 
2.273411e-01 1.989477e-05 2.947052e-02 
2.877448e-01 4.033988e-05 4.714866e-02 
3.647752e-01 8.218622e-05 7.543120e-02 
4.611290e-01 1.660382e-04 1.206793e-01 
5.837466e-01 3.368542e-04 1.930698e-01 
7.374946e-01 6.793455e-04 3.088844e-01 
9.308053e-01 1.366041e-03 4.941713e-01 
1.177205e+00 2.764124e-03 7.906043e-01 
1.485181e+00 5.552943e-03 1.264855e+00 
1.871780e+00 1.112351e-02 2.023590e+00 
2.352263e+00 2.210048e-02 3.237458e+00 
2.942740e+00 4.334561e-02 5.179475e+00 
3.658474e+00 8.351730e-02 8.286428e+00 
4.509609e+00 1.570959e-01 1.325711e+01 
5.479681e+00 2.837767e-01 2.120951e+01 
6.541036e+00 4.877889e-01 3.393222e+01 
7.612301e+00 7.814065e-01 5.428675e+01 
8.589814e+00 1.150379e+00 8.685114e+01 
9.370541e+00 1.546843e+00 1.389495e+02 
9.882281e+00 1.904258e+00 2.222996e+02 
1.010201e+01 2.166357e+00 3.556480e+02 
1.006372e+01 2.312836e+00 5.689866e+02 
9.838874e+00 2.357380e+00 9.102982e+02 
9.500272e+00 2.325364e+00 1.456348e+03 
9.110448e+00 2.243377e+00 2.329952e+03 
8.730969e+00 2.139678e+00 3.727594e+03 
8.402701e+00 2.033661e+00 5.963623e+03 
8.142882e+00 1.935903e+00 9.540955e+03 
7.974236e+00 1.858856e+00 1.526418e+04 
7.885634e+00 1.803603e+00 2.442053e+04 
7.872429e+00 1.773314e+00 3.906940e+04 
7.913547e+00 1.765105e+00 6.250552e+04 
7.982070e+00 1.772680e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-452.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.137675e-03 1.202055e-10 1.000000e-05 
5.243178e-03 2.445903e-10 1.599859e-05 
6.587374e-03 4.850564e-10 2.559548e-05 
8.483863e-03 1.036183e-09 4.094915e-05 
1.047729e-02 1.951652e-09 6.551286e-05 
1.355667e-02 4.227800e-09 1.048113e-04 
1.719178e-02 8.622197e-09 1.676833e-04 
2.146675e-02 1.678627e-08 2.682696e-04 
2.730042e-02 3.452737e-08 4.291934e-04 
3.461818e-02 7.039931e-08 6.866488e-04 
4.351883e-02 1.398581e-07 1.098541e-03 
5.500590e-02 2.824125e-07 1.757511e-03 
6.988127e-02 5.790802e-07 2.811769e-03 
8.842071e-02 1.173057e-06 4.498433e-03 
1.121624e-01 2.394421e-06 7.196857e-03 
1.415807e-01 4.815837e-06 1.151395e-02 
1.798249e-01 9.867617e-06 1.842070e-02 
2.275245e-01 1.998716e-05 2.947052e-02 
2.884349e-01 4.072086e-05 4.714866e-02 
3.647101e-01 8.232431e-05 7.543120e-02 
4.598127e-01 1.649854e-04 1.206793e-01 
5.830354e-01 3.363684e-04 1.930698e-01 
7.356029e-01 6.756260e-04 3.088844e-01 
9.295954e-01 1.363735e-03 4.941713e-01 
1.173223e+00 2.742238e-03 7.906043e-01 
1.482104e+00 5.530723e-03 1.264855e+00 
1.865545e+00 1.103717e-02 2.023590e+00 
2.345878e+00 2.196957e-02 3.237458e+00 
2.934064e+00 4.305866e-02 5.179475e+00 
3.651423e+00 8.321780e-02 8.286428e+00 
4.502333e+00 1.566770e-01 1.325711e+01 
5.472850e+00 2.833210e-01 2.120951e+01 
6.530885e+00 4.865544e-01 3.393222e+01 
7.596325e+00 7.781817e-01 5.428675e+01 
8.574839e+00 1.146786e+00 8.685114e+01 
9.358067e+00 1.543740e+00 1.389495e+02 
9.869086e+00 1.900392e+00 2.222996e+02 
1.009004e+01 2.162789e+00 3.556480e+02 
1.005519e+01 2.310834e+00 5.689866e+02 
9.831205e+00 2.355668e+00 9.102982e+02 
9.491358e+00 2.323006e+00 1.456348e+03 
9.103897e+00 2.242059e+00 2.329952e+03 
8.726072e+00 2.139008e+00 3.727594e+03 
8.394387e+00 2.031751e+00 5.963623e+03 
8.135998e+00 1.934553e+00 9.540955e+03 
7.962537e+00 1.855990e+00 1.526418e+04 
7.875723e+00 1.801362e+00 2.442053e+04 
7.864607e+00 1.771746e+00 3.906940e+04 
7.905617e+00 1.763500e+00 6.250552e+04 
7.970524e+00 1.769891e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-453.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.055031e-03 1.133959e-10 1.000000e-05 
5.275662e-03 2.497157e-10 1.599859e-05 
6.696266e-03 5.106381e-10 2.559548e-05 
8.277383e-03 9.644821e-10 4.094915e-05 
1.057394e-02 2.010598e-09 6.551286e-05 
1.332242e-02 4.021281e-09 1.048113e-04 
1.698682e-02 8.335881e-09 1.676833e-04 
2.144595e-02 1.677456e-08 2.682696e-04 
2.742609e-02 3.508383e-08 4.291934e-04 
3.461456e-02 7.053293e-08 6.866488e-04 
4.366047e-02 1.415405e-07 1.098541e-03 
5.531949e-02 2.879057e-07 1.757511e-03 
6.964100e-02 5.743957e-07 2.811769e-03 
8.866544e-02 1.185441e-06 4.498433e-03 
1.118878e-01 2.382135e-06 7.196857e-03 
1.419367e-01 4.862993e-06 1.151395e-02 
1.788723e-01 9.733116e-06 1.842070e-02 
2.267814e-01 1.983578e-05 2.947052e-02 
2.877403e-01 4.051683e-05 4.714866e-02 
3.622376e-01 8.083984e-05 7.543120e-02 
4.602869e-01 1.658623e-04 1.206793e-01 
5.799811e-01 3.318426e-04 1.930698e-01 
7.343738e-01 6.737315e-04 3.088844e-01 
9.287216e-01 1.362898e-03 4.941713e-01 
1.172238e+00 2.741376e-03 7.906043e-01 
1.477262e+00 5.488818e-03 1.264855e+00 
1.860888e+00 1.097892e-02 2.023590e+00 
2.339318e+00 2.183393e-02 3.237458e+00 
2.931160e+00 4.302481e-02 5.179475e+00 
3.641349e+00 8.271335e-02 8.286428e+00 
4.491884e+00 1.559304e-01 1.325711e+01 
5.463515e+00 2.824818e-01 2.120951e+01 
6.514717e+00 4.840131e-01 3.393222e+01 
7.582767e+00 7.756664e-01 5.428675e+01 
8.561524e+00 1.143811e+00 8.685114e+01 
9.346025e+00 1.540824e+00 1.389495e+02 
9.857182e+00 1.897159e+00 2.222996e+02 
1.007672e+01 2.158511e+00 3.556480e+02 
1.004505e+01 2.308000e+00 5.689866e+02 
9.819890e+00 2.352155e+00 9.102982e+02 
9.480528e+00 2.319763e+00 1.456348e+03 
9.095661e+00 2.240025e+00 2.329952e+03 
8.718248e+00 2.137199e+00 3.727594e+03 
8.386567e+00 2.030013e+00 5.963623e+03 
8.126297e+00 1.932249e+00 9.540955e+03 
7.957615e+00 1.855310e+00 1.526418e+04 
7.870186e+00 1.800500e+00 2.442053e+04 
7.856540e+00 1.770097e+00 3.906940e+04 
7.896724e+00 1.761585e+00 6.250552e+04 
7.964127e+00 1.768767e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-454.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.067673e-03 1.147125e-10 1.000000e-05 
5.142777e-03 2.318279e-10 1.599859e-05 
6.591954e-03 4.882196e-10 2.559548e-05 
8.246224e-03 9.557364e-10 4.094915e-05 
1.064342e-02 2.055023e-09 6.551286e-05 
1.343253e-02 4.130912e-09 1.048113e-04 
1.702448e-02 8.409970e-09 1.676833e-04 
2.148909e-02 1.691325e-08 2.682696e-04 
2.735974e-02 3.490669e-08 4.291934e-04 
3.455191e-02 7.030547e-08 6.866488e-04 
4.382382e-02 1.434511e-07 1.098541e-03 
5.515191e-02 2.859270e-07 1.757511e-03 
6.955253e-02 5.734725e-07 2.811769e-03 
8.835888e-02 1.175777e-06 4.498433e-03 
1.120389e-01 2.397076e-06 7.196857e-03 
1.415554e-01 4.834558e-06 1.151395e-02 
1.793399e-01 9.831301e-06 1.842070e-02 
2.266375e-01 1.984172e-05 2.947052e-02 
2.865615e-01 4.010928e-05 4.714866e-02 
3.618662e-01 8.076929e-05 7.543120e-02 
4.591163e-01 1.649634e-04 1.206793e-01 
5.790164e-01 3.309181e-04 1.930698e-01 
7.329692e-01 6.713512e-04 3.088844e-01 
9.247705e-01 1.348550e-03 4.941713e-01 
1.170345e+00 2.734133e-03 7.906043e-01 
1.474619e+00 5.471443e-03 1.264855e+00 
1.857487e+00 1.094288e-02 2.023590e+00 
2.336534e+00 2.180380e-02 3.237458e+00 
2.924162e+00 4.281139e-02 5.179475e+00 
3.635286e+00 8.248046e-02 8.286428e+00 
4.483266e+00 1.553722e-01 1.325711e+01 
5.450616e+00 2.810998e-01 2.120951e+01 
6.502403e+00 4.823074e-01 3.393222e+01 
7.570112e+00 7.734137e-01 5.428675e+01 
8.549283e+00 1.141233e+00 8.685114e+01 
9.329337e+00 1.535832e+00 1.389495e+02 
9.841518e+00 1.892056e+00 2.222996e+02 
1.006409e+01 2.154583e+00 3.556480e+02 
1.003427e+01 2.304832e+00 5.689866e+02 
9.812098e+00 2.350370e+00 9.102982e+02 
9.473988e+00 2.318483e+00 1.456348e+03 
9.085365e+00 2.237116e+00 2.329952e+03 
8.707630e+00 2.134302e+00 3.727594e+03 
8.377667e+00 2.027885e+00 5.963623e+03 
8.120851e+00 1.931377e+00 9.540955e+03 
7.949145e+00 1.853481e+00 1.526418e+04 
7.861948e+00 1.798781e+00 2.442053e+04 
7.846769e+00 1.767909e+00 3.906940e+04 
7.887533e+00 1.759573e+00 6.250552e+04 
7.953327e+00 1.766214e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-455.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.070395e-03 1.151962e-10 1.000000e-05 
5.143561e-03 2.324449e-10 1.599859e-05 
6.576879e-03 4.859457e-10 2.559548e-05 
8.429611e-03 1.023177e-09 4.094915e-05 
1.064851e-02 2.062503e-09 6.551286e-05 
1.330348e-02 4.021837e-09 1.048113e-04 
1.672304e-02 7.988657e-09 1.676833e-04 
2.158396e-02 1.717600e-08 2.682696e-04 
2.720844e-02 3.440642e-08 4.291934e-04 
3.410399e-02 6.775544e-08 6.866488e-04 
4.366934e-02 1.422521e-07 1.098541e-03 
5.470471e-02 2.796426e-07 1.757511e-03 
6.974648e-02 5.795573e-07 2.811769e-03 
8.850769e-02 1.184331e-06 4.498433e-03 
1.114316e-01 2.363501e-06 7.196857e-03 
1.412194e-01 4.810785e-06 1.151395e-02 
1.788932e-01 9.779500e-06 1.842070e-02 
2.253747e-01 1.955490e-05 2.947052e-02 
2.858934e-01 3.991710e-05 4.714866e-02 
3.619934e-01 8.103253e-05 7.543120e-02 
4.574526e-01 1.635361e-04 1.206793e-01 
5.781701e-01 3.301948e-04 1.930698e-01 
7.314636e-01 6.686916e-04 3.088844e-01 
9.229290e-01 1.343461e-03 4.941713e-01 
1.165575e+00 2.706794e-03 7.906043e-01 
1.472426e+00 5.459040e-03 1.264855e+00 
1.855318e+00 1.092852e-02 2.023590e+00 
2.329866e+00 2.166526e-02 3.237458e+00 
2.916169e+00 4.255473e-02 5.179475e+00 
3.628035e+00 8.216695e-02 8.286428e+00 
4.470996e+00 1.544393e-01 1.325711e+01 
5.441477e+00 2.802887e-01 2.120951e+01 
6.491653e+00 4.809381e-01 3.393222e+01 
7.557647e+00 7.712139e-01 5.428675e+01 
8.533100e+00 1.137178e+00 8.685114e+01 
9.319182e+00 1.533744e+00 1.389495e+02 
9.828713e+00 1.888363e+00 2.222996e+02 
1.005601e+01 2.153001e+00 3.556480e+02 
1.002123e+01 2.300490e+00 5.689866e+02 
9.802773e+00 2.347824e+00 9.102982e+02 
9.462750e+00 2.315040e+00 1.456348e+03 
9.080089e+00 2.236322e+00 2.329952e+03 
8.701285e+00 2.133058e+00 3.727594e+03 
8.370390e+00 2.026334e+00 5.963623e+03 
8.110855e+00 1.928967e+00 9.540955e+03 
7.941135e+00 1.851797e+00 1.526418e+04 
7.853568e+00 1.797015e+00 2.442053e+04 
7.838487e+00 1.766187e+00 3.906940e+04 
7.875034e+00 1.756505e+00 6.250552e+04 
7.944692e+00 1.764358e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-456.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.995893e-03 1.092253e-10 1.000000e-05 
5.161143e-03 2.353528e-10 1.599859e-05 
6.540489e-03 4.789744e-10 2.559548e-05 
8.229123e-03 9.539869e-10 4.094915e-05 
1.062073e-02 2.050901e-09 6.551286e-05 
1.315373e-02 3.896089e-09 1.048113e-04 
1.690024e-02 8.263437e-09 1.676833e-04 
2.128995e-02 1.651983e-08 2.682696e-04 
2.709229e-02 3.404230e-08 4.291934e-04 
3.414916e-02 6.817450e-08 6.866488e-04 
4.349846e-02 1.408977e-07 1.098541e-03 
5.485869e-02 2.826302e-07 1.757511e-03 
6.934877e-02 5.709513e-07 2.811769e-03 
8.801690e-02 1.167298e-06 4.498433e-03 
1.116589e-01 2.383224e-06 7.196857e-03 
1.411145e-01 4.810622e-06 1.151395e-02 
1.775794e-01 9.586654e-06 1.842070e-02 
2.253757e-01 1.959812e-05 2.947052e-02 
2.855376e-01 3.985565e-05 4.714866e-02 
3.615165e-01 8.089007e-05 7.543120e-02 
4.556897e-01 1.620079e-04 1.206793e-01 
5.778303e-01 3.303370e-04 1.930698e-01 
7.306454e-01 6.679142e-04 3.088844e-01 
9.231098e-01 1.347199e-03 4.941713e-01 
1.165269e+00 2.710592e-03 7.906043e-01 
1.467770e+00 5.419300e-03 1.264855e+00 
1.849102e+00 1.084284e-02 2.023590e+00 
2.326763e+00 2.162597e-02 3.237458e+00 
2.910568e+00 4.240244e-02 5.179475e+00 
3.622598e+00 8.197556e-02 8.286428e+00 
4.465076e+00 1.541571e-01 1.325711e+01 
5.426358e+00 2.785712e-01 2.120951e+01 
6.477114e+00 4.787501e-01 3.393222e+01 
7.544149e+00 7.687089e-01 5.428675e+01 
8.521268e+00 1.134743e+00 8.685114e+01 
9.304317e+00 1.529554e+00 1.389495e+02 
9.819660e+00 1.886522e+00 2.222996e+02 
1.004224e+01 2.148471e+00 3.556480e+02 
1.001354e+01 2.298894e+00 5.689866e+02 
9.793034e+00 2.345068e+00 9.102982e+02 
9.455805e+00 2.313564e+00 1.456348e+03 
9.071402e+00 2.234083e+00 2.329952e+03 
8.694832e+00 2.131769e+00 3.727594e+03 
8.362489e+00 2.024557e+00 5.963623e+03 
8.103335e+00 1.927388e+00 9.540955e+03 
7.930783e+00 1.849353e+00 1.526418e+04 
7.843484e+00 1.794707e+00 2.442053e+04 
7.829082e+00 1.764109e+00 3.906940e+04 
7.869556e+00 1.755668e+00 6.250552e+04 
7.935317e+00 1.762260e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-457.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.118291e-03 1.198351e-10 1.000000e-05 
5.228804e-03 2.452677e-10 1.599859e-05 
6.518422e-03 4.751825e-10 2.559548e-05 
8.281367e-03 9.744042e-10 4.094915e-05 
1.034066e-02 1.897045e-09 6.551286e-05 
1.311562e-02 3.870792e-09 1.048113e-04 
1.687132e-02 8.239109e-09 1.676833e-04 
2.142032e-02 1.686209e-08 2.682696e-04 
2.707156e-02 3.403870e-08 4.291934e-04 
3.408774e-02 6.795601e-08 6.866488e-04 
4.305213e-02 1.369045e-07 1.098541e-03 
5.491193e-02 2.840756e-07 1.757511e-03 
6.892976e-02 5.618941e-07 2.811769e-03 
8.808578e-02 1.172607e-06 4.498433e-03 
1.107937e-01 2.333359e-06 7.196857e-03 
1.406908e-01 4.777871e-06 1.151395e-02 
1.783073e-01 9.726295e-06 1.842070e-02 
2.255258e-01 1.968035e-05 2.947052e-02 
2.843503e-01 3.944687e-05 4.714866e-02 
3.593444e-01 7.961505e-05 7.543120e-02 
4.550433e-01 1.616732e-04 1.206793e-01 
5.758730e-01 3.277086e-04 1.930698e-01 
7.289778e-01 6.648057e-04 3.088844e-01 
9.185539e-01 1.330265e-03 4.941713e-01 
1.160562e+00 2.683754e-03 7.906043e-01 
1.466103e+00 5.412677e-03 1.264855e+00 
1.848314e+00 1.085258e-02 2.023590e+00 
2.321301e+00 2.152101e-02 3.237458e+00 
2.904750e+00 4.224060e-02 5.179475e+00 
3.610171e+00 8.131382e-02 8.286428e+00 
4.454605e+00 1.534086e-01 1.325711e+01 
5.414687e+00 2.773765e-01 2.120951e+01 
6.466852e+00 4.774828e-01 3.393222e+01 
7.528878e+00 7.656847e-01 5.428675e+01 
8.508063e+00 1.131792e+00 8.685114e+01 
9.290774e+00 1.525946e+00 1.389495e+02 
9.805869e+00 1.882326e+00 2.222996e+02 
1.003070e+01 2.145085e+00 3.556480e+02 
1.000294e+01 2.295793e+00 5.689866e+02 
9.783904e+00 2.342605e+00 9.102982e+02 
9.445315e+00 2.310453e+00 1.456348e+03 
9.060825e+00 2.231040e+00 2.329952e+03 
8.686010e+00 2.129555e+00 3.727594e+03 
8.354948e+00 2.022904e+00 5.963623e+03 
8.094895e+00 1.925496e+00 9.540955e+03 
7.922975e+00 1.847728e+00 1.526418e+04 
7.836227e+00 1.793289e+00 2.442053e+04 
7.820147e+00 1.762175e+00 3.906940e+04 
7.859642e+00 1.753417e+00 6.250552e+04 
7.927867e+00 1.760783e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-458.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.110867e-03 1.194491e-10 1.000000e-05 
5.201615e-03 2.419897e-10 1.599859e-05 
6.435008e-03 4.581733e-10 2.559548e-05 
8.141252e-03 9.278036e-10 4.094915e-05 
1.042530e-02 1.948264e-09 6.551286e-05 
1.311292e-02 3.876861e-09 1.048113e-04 
1.688259e-02 8.273701e-09 1.676833e-04 
2.145976e-02 1.699250e-08 2.682696e-04 
2.716550e-02 3.446955e-08 4.291934e-04 
3.434875e-02 6.968118e-08 6.866488e-04 
4.341903e-02 1.407418e-07 1.098541e-03 
5.449887e-02 2.783207e-07 1.757511e-03 
6.903710e-02 5.657586e-07 2.811769e-03 
8.792570e-02 1.168777e-06 4.498433e-03 
1.103262e-01 2.308983e-06 7.196857e-03 
1.399795e-01 4.716071e-06 1.151395e-02 
1.773878e-01 9.597565e-06 1.842070e-02 
2.238601e-01 1.928963e-05 2.947052e-02 
2.843157e-01 3.951875e-05 4.714866e-02 
3.582607e-01 7.906952e-05 7.543120e-02 
4.549009e-01 1.618748e-04 1.206793e-01 
5.741948e-01 3.255628e-04 1.930698e-01 
7.275740e-01 6.624180e-04 3.088844e-01 
9.179098e-01 1.330370e-03 4.941713e-01 
1.159056e+00 2.679166e-03 7.906043e-01 
1.464170e+00 5.403059e-03 1.264855e+00 
1.843701e+00 1.079508e-02 2.023590e+00 
2.317181e+00 2.145325e-02 3.237458e+00 
2.899596e+00 4.210747e-02 5.179475e+00 
3.605875e+00 8.119834e-02 8.286428e+00 
4.443939e+00 1.526406e-01 1.325711e+01 
5.404406e+00 2.763913e-01 2.120951e+01 
6.457320e+00 4.763707e-01 3.393222e+01 
7.520468e+00 7.646604e-01 5.428675e+01 
8.496059e+00 1.129285e+00 8.685114e+01 
9.278566e+00 1.522926e+00 1.389495e+02 
9.791866e+00 1.878020e+00 2.222996e+02 
1.002024e+01 2.142252e+00 3.556480e+02 
9.993555e+00 2.293314e+00 5.689866e+02 
9.774448e+00 2.339975e+00 9.102982e+02 
9.436375e+00 2.308048e+00 1.456348e+03 
9.054549e+00 2.229810e+00 2.329952e+03 
8.678612e+00 2.127890e+00 3.727594e+03 
8.345693e+00 2.020632e+00 5.963623e+03 
8.088155e+00 1.924173e+00 9.540955e+03 
7.913306e+00 1.845498e+00 1.526418e+04 
7.827515e+00 1.791409e+00 2.442053e+04 
7.810079e+00 1.759882e+00 3.906940e+04 
7.851108e+00 1.751602e+00 6.250552e+04 
7.917959e+00 1.758506e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-459.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.136209e-03 1.219374e-10 1.000000e-05 
5.083128e-03 2.263199e-10 1.599859e-05 
6.517082e-03 4.769678e-10 2.559548e-05 
8.283008e-03 9.792505e-10 4.094915e-05 
1.045138e-02 1.967211e-09 6.551286e-05 
1.310228e-02 3.875875e-09 1.048113e-04 
1.657520e-02 7.847040e-09 1.676833e-04 
2.126658e-02 1.657382e-08 2.682696e-04 
2.692095e-02 3.362025e-08 4.291934e-04 
3.388749e-02 6.705758e-08 6.866488e-04 
4.295257e-02 1.365518e-07 1.098541e-03 
5.435109e-02 2.766655e-07 1.757511e-03 
6.864697e-02 5.574358e-07 2.811769e-03 
8.701413e-02 1.135274e-06 4.498433e-03 
1.103931e-01 2.318240e-06 7.196857e-03 
1.399252e-01 4.720870e-06 1.151395e-02 
1.765634e-01 9.485029e-06 1.842070e-02 
2.237740e-01 1.930946e-05 2.947052e-02 
2.836026e-01 3.930776e-05 4.714866e-02 
3.583690e-01 7.931405e-05 7.543120e-02 
4.538966e-01 1.611561e-04 1.206793e-01 
5.733545e-01 3.248430e-04 1.930698e-01 
7.253803e-01 6.578777e-04 3.088844e-01 
9.155920e-01 1.323199e-03 4.941713e-01 
1.155732e+00 2.661980e-03 7.906043e-01 
1.458444e+00 5.351592e-03 1.264855e+00 
1.838430e+00 1.072612e-02 2.023590e+00 
2.309792e+00 2.129514e-02 3.237458e+00 
2.889822e+00 4.177444e-02 5.179475e+00 
3.599401e+00 8.093631e-02 8.286428e+00 
4.434411e+00 1.519889e-01 1.325711e+01 
5.394994e+00 2.755362e-01 2.120951e+01 
6.445241e+00 4.747089e-01 3.393222e+01 
7.504333e+00 7.613804e-01 5.428675e+01 
8.479192e+00 1.124963e+00 8.685114e+01 
9.263365e+00 1.518571e+00 1.389495e+02 
9.781450e+00 1.875481e+00 2.222996e+02 
1.001052e+01 2.139795e+00 3.556480e+02 
9.982315e+00 2.289870e+00 5.689866e+02 
9.763758e+00 2.336731e+00 9.102982e+02 
9.429884e+00 2.306764e+00 1.456348e+03 
9.047104e+00 2.228081e+00 2.329952e+03 
8.668777e+00 2.125274e+00 3.727594e+03 
8.338121e+00 2.018960e+00 5.963623e+03 
8.082700e+00 1.923282e+00 9.540955e+03 
7.908425e+00 1.844813e+00 1.526418e+04 
7.818654e+00 1.789479e+00 2.442053e+04 
7.805127e+00 1.759197e+00 3.906940e+04 
7.842290e+00 1.749693e+00 6.250552e+04 
7.907016e+00 1.755893e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-46.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.035212e-02 1.134681e-08 1.000000e-05 
5.212411e-02 2.445630e-08 1.599859e-05 
6.573312e-02 4.904870e-08 2.559548e-05 
8.244703e-02 9.678318e-08 4.094915e-05 
1.043006e-01 1.959458e-07 6.551286e-05 
1.325252e-01 4.019487e-07 1.048113e-04 
1.683003e-01 8.232464e-07 1.676833e-04 
2.118042e-01 1.640890e-06 2.682696e-04 
2.702851e-01 3.409908e-06 4.291934e-04 
3.396554e-01 6.766949e-06 6.866488e-04 
4.325079e-01 1.397208e-05 1.098541e-03 
5.449212e-01 2.794362e-05 1.757511e-03 
6.886385e-01 5.639745e-05 2.811769e-03 
8.739222e-01 1.152684e-04 4.498433e-03 
1.103100e+00 2.318178e-04 7.196857e-03 
1.397670e+00 4.715553e-04 1.151395e-02 
1.765262e+00 9.501077e-04 1.842070e-02 
2.234691e+00 1.927703e-03 2.947052e-02 
2.826860e+00 3.902721e-03 4.714866e-02 
3.561759e+00 7.808318e-03 7.543120e-02 
4.497068e+00 1.572259e-02 1.206793e-01 
5.663819e+00 3.142968e-02 1.930698e-01 
7.120975e+00 6.252714e-02 3.088844e-01 
8.919279e+00 1.230659e-01 4.941713e-01 
1.110897e+01 2.383846e-01 7.906043e-01 
1.371196e+01 4.501041e-01 1.264855e+00 
1.671306e+01 8.202475e-01 2.023590e+00 
1.999872e+01 1.419400e+00 3.237458e+00 
2.336197e+01 2.297565e+00 5.179475e+00 
2.649339e+01 3.428630e+00 8.286428e+00 
2.904704e+01 4.672163e+00 1.325711e+01 
3.076332e+01 5.814596e+00 2.120951e+01 
3.158306e+01 6.686637e+00 3.393222e+01 
3.157141e+01 7.198791e+00 5.428675e+01 
3.093853e+01 7.380365e+00 8.685114e+01 
2.990176e+01 7.302219e+00 1.389495e+02 
2.870436e+01 7.067915e+00 2.222996e+02 
2.750261e+01 6.748609e+00 3.556480e+02 
2.643804e+01 6.411753e+00 5.689866e+02 
2.560177e+01 6.103797e+00 9.102982e+02 
2.501994e+01 5.848098e+00 1.456348e+03 
2.472107e+01 5.669015e+00 2.329952e+03 
2.464164e+01 5.560832e+00 3.727594e+03 
2.474778e+01 5.525226e+00 5.963623e+03 
2.496103e+01 5.545190e+00 9.540955e+03 
2.518650e+01 5.592191e+00 1.526418e+04 
2.539650e+01 5.653988e+00 2.442053e+04 
2.555166e+01 5.711573e+00 3.906940e+04 
2.565288e+01 5.758744e+00 6.250552e+04 
2.568728e+01 5.785667e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-460.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.985658e-03 1.093389e-10 1.000000e-05 
5.147723e-03 2.355701e-10 1.599859e-05 
6.443566e-03 4.620123e-10 2.559548e-05 
8.330013e-03 9.981867e-10 4.094915e-05 
1.053506e-02 2.019229e-09 6.551286e-05 
1.336730e-02 4.124826e-09 1.048113e-04 
1.660415e-02 7.905415e-09 1.676833e-04 
2.106881e-02 1.615084e-08 2.682696e-04 
2.690741e-02 3.364269e-08 4.291934e-04 
3.394874e-02 6.756875e-08 6.866488e-04 
4.276210e-02 1.350368e-07 1.098541e-03 
5.406740e-02 2.729493e-07 1.757511e-03 
6.915816e-02 5.712236e-07 2.811769e-03 
8.698815e-02 1.136728e-06 4.498433e-03 
1.099468e-01 2.295228e-06 7.196857e-03 
1.399803e-01 4.736744e-06 1.151395e-02 
1.761946e-01 9.446256e-06 1.842070e-02 
2.239695e-01 1.940227e-05 2.947052e-02 
2.821842e-01 3.880529e-05 4.714866e-02 
3.579695e-01 7.922127e-05 7.543120e-02 
4.531058e-01 1.606644e-04 1.206793e-01 
5.715332e-01 3.224582e-04 1.930698e-01 
7.232028e-01 6.533914e-04 3.088844e-01 
9.138536e-01 1.318541e-03 4.941713e-01 
1.153289e+00 2.650889e-03 7.906043e-01 
1.458032e+00 5.358661e-03 1.264855e+00 
1.835109e+00 1.069128e-02 2.023590e+00 
2.306341e+00 2.124576e-02 3.237458e+00 
2.886381e+00 4.171514e-02 5.179475e+00 
3.592728e+00 8.066075e-02 8.286428e+00 
4.427852e+00 1.516386e-01 1.325711e+01 
5.387910e+00 2.750302e-01 2.120951e+01 
6.430351e+00 4.724435e-01 3.393222e+01 
7.495037e+00 7.600901e-01 5.428675e+01 
8.465801e+00 1.121932e+00 8.685114e+01 
9.251360e+00 1.515630e+00 1.389495e+02 
9.766379e+00 1.870633e+00 2.222996e+02 
9.996442e+00 2.135074e+00 3.556480e+02 
9.971825e+00 2.286806e+00 5.689866e+02 
9.754863e+00 2.334365e+00 9.102982e+02 
9.420515e+00 2.304150e+00 1.456348e+03 
9.037865e+00 2.225588e+00 2.329952e+03 
8.661338e+00 2.123584e+00 3.727594e+03 
8.331915e+00 2.017777e+00 5.963623e+03 
8.071679e+00 1.920508e+00 9.540955e+03 
7.901103e+00 1.843336e+00 1.526418e+04 
7.811060e+00 1.787946e+00 2.442053e+04 
7.795606e+00 1.757071e+00 3.906940e+04 
7.831082e+00 1.747022e+00 6.250552e+04 
7.900170e+00 1.754601e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-461.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.099828e-03 1.192655e-10 1.000000e-05 
4.999228e-03 2.162353e-10 1.599859e-05 
6.516748e-03 4.789726e-10 2.559548e-05 
8.230079e-03 9.647836e-10 4.094915e-05 
1.049706e-02 2.001803e-09 6.551286e-05 
1.314196e-02 3.928240e-09 1.048113e-04 
1.683362e-02 8.255639e-09 1.676833e-04 
2.105677e-02 1.615822e-08 2.682696e-04 
2.671429e-02 3.299506e-08 4.291934e-04 
3.410167e-02 6.863490e-08 6.866488e-04 
4.301451e-02 1.377409e-07 1.098541e-03 
5.451921e-02 2.804576e-07 1.757511e-03 
6.908266e-02 5.705924e-07 2.811769e-03 
8.662929e-02 1.125159e-06 4.498433e-03 
1.095951e-01 2.278209e-06 7.196857e-03 
1.395105e-01 4.699410e-06 1.151395e-02 
1.755690e-01 9.366317e-06 1.842070e-02 
2.232287e-01 1.925215e-05 2.947052e-02 
2.815628e-01 3.863329e-05 4.714866e-02 
3.559468e-01 7.805530e-05 7.543120e-02 
4.516664e-01 1.594841e-04 1.206793e-01 
5.702861e-01 3.210483e-04 1.930698e-01 
7.209386e-01 6.486808e-04 3.088844e-01 
9.107265e-01 1.307890e-03 4.941713e-01 
1.152816e+00 2.653373e-03 7.906043e-01 
1.454010e+00 5.325992e-03 1.264855e+00 
1.829991e+00 1.062512e-02 2.023590e+00 
2.302378e+00 2.118218e-02 3.237458e+00 
2.878678e+00 4.147191e-02 5.179475e+00 
3.582797e+00 8.016757e-02 8.286428e+00 
4.416697e+00 1.508214e-01 1.325711e+01 
5.375850e+00 2.737752e-01 2.120951e+01 
6.422473e+00 4.716797e-01 3.393222e+01 
7.477775e+00 7.564802e-01 5.428675e+01 
8.456265e+00 1.120327e+00 8.685114e+01 
9.237598e+00 1.511903e+00 1.389495e+02 
9.754952e+00 1.867581e+00 2.222996e+02 
9.984615e+00 2.131512e+00 3.556480e+02 
9.962609e+00 2.284391e+00 5.689866e+02 
9.744690e+00 2.331362e+00 9.102982e+02 
9.411970e+00 2.301911e+00 1.456348e+03 
9.028745e+00 2.223140e+00 2.329952e+03 
8.655511e+00 2.122517e+00 3.727594e+03 
8.325000e+00 2.016335e+00 5.963623e+03 
8.066925e+00 1.919847e+00 9.540955e+03 
7.892659e+00 1.841493e+00 1.526418e+04 
7.802600e+00 1.786136e+00 2.442053e+04 
7.786787e+00 1.755162e+00 3.906940e+04 
7.822213e+00 1.745092e+00 6.250552e+04 
7.888915e+00 1.751881e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-462.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.034826e-03 1.139287e-10 1.000000e-05 
5.047158e-03 2.229973e-10 1.599859e-05 
6.569505e-03 4.917642e-10 2.559548e-05 
8.094538e-03 9.198883e-10 4.094915e-05 
1.039744e-02 1.949564e-09 6.551286e-05 
1.307993e-02 3.881283e-09 1.048113e-04 
1.682159e-02 8.255820e-09 1.676833e-04 
2.113177e-02 1.636691e-08 2.682696e-04 
2.683522e-02 3.351772e-08 4.291934e-04 
3.399278e-02 6.812700e-08 6.866488e-04 
4.277837e-02 1.357788e-07 1.098541e-03 
5.438708e-02 2.790273e-07 1.757511e-03 
6.816844e-02 5.494271e-07 2.811769e-03 
8.696939e-02 1.140932e-06 4.498433e-03 
1.096962e-01 2.289476e-06 7.196857e-03 
1.393022e-01 4.688533e-06 1.151395e-02 
1.760869e-01 9.469935e-06 1.842070e-02 
2.229587e-01 1.922398e-05 2.947052e-02 
2.816437e-01 3.875047e-05 4.714866e-02 
3.561676e-01 7.837018e-05 7.543120e-02 
4.502401e-01 1.583207e-04 1.206793e-01 
5.704106e-01 3.219549e-04 1.930698e-01 
7.206942e-01 6.494258e-04 3.088844e-01 
9.109653e-01 1.311753e-03 4.941713e-01 
1.150512e+00 2.643215e-03 7.906043e-01 
1.451742e+00 5.312583e-03 1.264855e+00 
1.827601e+00 1.060641e-02 2.023590e+00 
2.297375e+00 2.108994e-02 3.237458e+00 
2.872347e+00 4.128790e-02 5.179475e+00 
3.575738e+00 7.986612e-02 8.286428e+00 
4.409019e+00 1.503566e-01 1.325711e+01 
5.363728e+00 2.725113e-01 2.120951e+01 
6.410591e+00 4.700566e-01 3.393222e+01 
7.467786e+00 7.549818e-01 5.428675e+01 
8.441995e+00 1.116961e+00 8.685114e+01 
9.223463e+00 1.508007e+00 1.389495e+02 
9.742784e+00 1.864155e+00 2.222996e+02 
9.973171e+00 2.128140e+00 3.556480e+02 
9.951678e+00 2.281086e+00 5.689866e+02 
9.737392e+00 2.329772e+00 9.102982e+02 
9.402943e+00 2.299444e+00 1.456348e+03 
9.023938e+00 2.222515e+00 2.329952e+03 
8.648200e+00 2.120870e+00 3.727594e+03 
8.316583e+00 2.014348e+00 5.963623e+03 
8.058063e+00 1.917795e+00 9.540955e+03 
7.885272e+00 1.839989e+00 1.526418e+04 
7.793943e+00 1.784261e+00 2.442053e+04 
7.779186e+00 1.753634e+00 3.906940e+04 
7.816940e+00 1.744302e+00 6.250552e+04 
7.883159e+00 1.750936e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-463.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.964435e-03 1.083033e-10 1.000000e-05 
5.084460e-03 2.284716e-10 1.599859e-05 
6.474936e-03 4.718505e-10 2.559548e-05 
8.152107e-03 9.416889e-10 4.094915e-05 
1.024268e-02 1.867835e-09 6.551286e-05 
1.308811e-02 3.896981e-09 1.048113e-04 
1.658046e-02 7.922956e-09 1.676833e-04 
2.099862e-02 1.609423e-08 2.682696e-04 
2.678483e-02 3.340139e-08 4.291934e-04 
3.349418e-02 6.531396e-08 6.866488e-04 
4.287894e-02 1.370346e-07 1.098541e-03 
5.390723e-02 2.722950e-07 1.757511e-03 
6.843895e-02 5.571973e-07 2.811769e-03 
8.651216e-02 1.125462e-06 4.498433e-03 
1.099932e-01 2.313120e-06 7.196857e-03 
1.389617e-01 4.664312e-06 1.151395e-02 
1.757291e-01 9.432705e-06 1.842070e-02 
2.218846e-01 1.898851e-05 2.947052e-02 
2.809587e-01 3.855171e-05 4.714866e-02 
3.549729e-01 7.775215e-05 7.543120e-02 
4.486882e-01 1.570283e-04 1.206793e-01 
5.671840e-01 3.172078e-04 1.930698e-01 
7.183384e-01 6.444703e-04 3.088844e-01 
9.087500e-01 1.305024e-03 4.941713e-01 
1.145502e+00 2.614486e-03 7.906043e-01 
1.448559e+00 5.289131e-03 1.264855e+00 
1.822673e+00 1.054362e-02 2.023590e+00 
2.290291e+00 2.094070e-02 3.237458e+00 
2.868470e+00 4.120917e-02 5.179475e+00 
3.566761e+00 7.943720e-02 8.286428e+00 
4.402425e+00 1.500008e-01 1.325711e+01 
5.354537e+00 2.716861e-01 2.120951e+01 
6.395317e+00 4.677084e-01 3.393222e+01 
7.452462e+00 7.519333e-01 5.428675e+01 
8.427880e+00 1.113649e+00 8.685114e+01 
9.212684e+00 1.505591e+00 1.389495e+02 
9.731039e+00 1.860932e+00 2.222996e+02 
9.962936e+00 2.125388e+00 3.556480e+02 
9.941691e+00 2.278261e+00 5.689866e+02 
9.725838e+00 2.326075e+00 9.102982e+02 
9.394295e+00 2.297146e+00 1.456348e+03 
9.015918e+00 2.220523e+00 2.329952e+03 
8.639001e+00 2.118483e+00 3.727594e+03 
8.309613e+00 2.012879e+00 5.963623e+03 
8.049836e+00 1.915954e+00 9.540955e+03 
7.877190e+00 1.838256e+00 1.526418e+04 
7.786216e+00 1.782678e+00 2.442053e+04 
7.770222e+00 1.751675e+00 3.906940e+04 
7.804744e+00 1.741309e+00 6.250552e+04 
7.875099e+00 1.749243e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-464.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.993421e-03 1.109354e-10 1.000000e-05 
4.971540e-03 2.140462e-10 1.599859e-05 
6.398286e-03 4.562741e-10 2.559548e-05 
8.220037e-03 9.675118e-10 4.094915e-05 
1.035833e-02 1.935996e-09 6.551286e-05 
1.323403e-02 4.037488e-09 1.048113e-04 
1.670295e-02 8.117347e-09 1.676833e-04 
2.112869e-02 1.643057e-08 2.682696e-04 
2.658868e-02 3.274351e-08 4.291934e-04 
3.357015e-02 6.590145e-08 6.866488e-04 
4.243144e-02 1.330757e-07 1.098541e-03 
5.419476e-02 2.772728e-07 1.757511e-03 
6.850677e-02 5.600625e-07 2.811769e-03 
8.614659e-02 1.113656e-06 4.498433e-03 
1.093970e-01 2.280628e-06 7.196857e-03 
1.378500e-01 4.563093e-06 1.151395e-02 
1.754495e-01 9.408021e-06 1.842070e-02 
2.220618e-01 1.907514e-05 2.947052e-02 
2.796734e-01 3.810714e-05 4.714866e-02 
3.552827e-01 7.812419e-05 7.543120e-02 
4.479344e-01 1.565757e-04 1.206793e-01 
5.676631e-01 3.186986e-04 1.930698e-01 
7.158649e-01 6.392137e-04 3.088844e-01 
9.057236e-01 1.294821e-03 4.941713e-01 
1.145604e+00 2.620817e-03 7.906043e-01 
1.442880e+00 5.238468e-03 1.264855e+00 
1.820585e+00 1.053002e-02 2.023590e+00 
2.284082e+00 2.081569e-02 3.237458e+00 
2.863541e+00 4.108502e-02 5.179475e+00 
3.561864e+00 7.927895e-02 8.286428e+00 
4.391293e+00 1.491863e-01 1.325711e+01 
5.344189e+00 2.706870e-01 2.120951e+01 
6.384119e+00 4.662301e-01 3.393222e+01 
7.440913e+00 7.499767e-01 5.428675e+01 
8.413214e+00 1.110130e+00 8.685114e+01 
9.197871e+00 1.501383e+00 1.389495e+02 
9.721082e+00 1.858585e+00 2.222996e+02 
9.954367e+00 2.123491e+00 3.556480e+02 
9.932515e+00 2.275846e+00 5.689866e+02 
9.717291e+00 2.323856e+00 9.102982e+02 
9.386090e+00 2.295046e+00 1.456348e+03 
9.006861e+00 2.218088e+00 2.329952e+03 
8.629887e+00 2.116124e+00 3.727594e+03 
8.300186e+00 2.010521e+00 5.963623e+03 
8.041212e+00 1.913975e+00 9.540955e+03 
7.867291e+00 1.835933e+00 1.526418e+04 
7.777458e+00 1.780765e+00 2.442053e+04 
7.760140e+00 1.749360e+00 3.906940e+04 
7.795537e+00 1.739263e+00 6.250552e+04 
7.865697e+00 1.747113e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-465.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.986752e-03 1.106185e-10 1.000000e-05 
5.129582e-03 2.356220e-10 1.599859e-05 
6.370141e-03 4.512498e-10 2.559548e-05 
8.072420e-03 9.182925e-10 4.094915e-05 
1.020450e-02 1.855004e-09 6.551286e-05 
1.302636e-02 3.858684e-09 1.048113e-04 
1.641057e-02 7.715088e-09 1.676833e-04 
2.090209e-02 1.594186e-08 2.682696e-04 
2.654977e-02 3.267022e-08 4.291934e-04 
3.330726e-02 6.450403e-08 6.866488e-04 
4.275772e-02 1.364627e-07 1.098541e-03 
5.368298e-02 2.700725e-07 1.757511e-03 
6.847451e-02 5.604770e-07 2.811769e-03 
8.597483e-02 1.109394e-06 4.498433e-03 
1.092330e-01 2.275279e-06 7.196857e-03 
1.375383e-01 4.541976e-06 1.151395e-02 
1.751131e-01 9.374168e-06 1.842070e-02 
2.213382e-01 1.892998e-05 2.947052e-02 
2.794663e-01 3.810448e-05 4.714866e-02 
3.532379e-01 7.694861e-05 7.543120e-02 
4.482304e-01 1.572242e-04 1.206793e-01 
5.667225e-01 3.178003e-04 1.930698e-01 
7.157193e-01 6.401990e-04 3.088844e-01 
9.032741e-01 1.287111e-03 4.941713e-01 
1.142203e+00 2.603143e-03 7.906043e-01 
1.441245e+00 5.231909e-03 1.264855e+00 
1.813271e+00 1.042611e-02 2.023590e+00 
2.281966e+00 2.080231e-02 3.237458e+00 
2.856218e+00 4.085836e-02 5.179475e+00 
3.552627e+00 7.883304e-02 8.286428e+00 
4.380138e+00 1.483705e-01 1.325711e+01 
5.332739e+00 2.695234e-01 2.120951e+01 
6.370993e+00 4.643403e-01 3.393222e+01 
7.427380e+00 7.474439e-01 5.428675e+01 
8.403580e+00 1.108469e+00 8.685114e+01 
9.188150e+00 1.499423e+00 1.389495e+02 
9.706146e+00 1.853772e+00 2.222996e+02 
9.942252e+00 2.119751e+00 3.556480e+02 
9.921502e+00 2.272478e+00 5.689866e+02 
9.708579e+00 2.321549e+00 9.102982e+02 
9.377312e+00 2.292677e+00 1.456348e+03 
8.999544e+00 2.216385e+00 2.329952e+03 
8.624144e+00 2.115075e+00 3.727594e+03 
8.294877e+00 2.009643e+00 5.963623e+03 
8.032737e+00 1.912043e+00 9.540955e+03 
7.861655e+00 1.834986e+00 1.526418e+04 
7.768744e+00 1.778864e+00 2.442053e+04 
7.751995e+00 1.747653e+00 3.906940e+04 
7.790633e+00 1.738582e+00 6.250552e+04 
7.855871e+00 1.744844e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-466.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.917326e-03 1.051651e-10 1.000000e-05 
5.110723e-03 2.335338e-10 1.599859e-05 
6.437228e-03 4.666587e-10 2.559548e-05 
8.109879e-03 9.331382e-10 4.094915e-05 
1.035507e-02 1.942502e-09 6.551286e-05 
1.306714e-02 3.903414e-09 1.048113e-04 
1.668340e-02 8.123754e-09 1.676833e-04 
2.089319e-02 1.595575e-08 2.682696e-04 
2.663383e-02 3.305246e-08 4.291934e-04 
3.369629e-02 6.693441e-08 6.866488e-04 
4.221508e-02 1.316152e-07 1.098541e-03 
5.374255e-02 2.715554e-07 1.757511e-03 
6.816605e-02 5.541257e-07 2.811769e-03 
8.585905e-02 1.107293e-06 4.498433e-03 
1.089776e-01 2.264210e-06 7.196857e-03 
1.379154e-01 4.589287e-06 1.151395e-02 
1.737891e-01 9.182847e-06 1.842070e-02 
2.208153e-01 1.883656e-05 2.947052e-02 
2.795071e-01 3.820313e-05 4.714866e-02 
3.524068e-01 7.657102e-05 7.543120e-02 
4.471696e-01 1.564463e-04 1.206793e-01 
5.647160e-01 3.151129e-04 1.930698e-01 
7.129648e-01 6.341972e-04 3.088844e-01 
9.033865e-01 1.290356e-03 4.941713e-01 
1.139484e+00 2.590151e-03 7.906043e-01 
1.437118e+00 5.198247e-03 1.264855e+00 
1.810336e+00 1.039780e-02 2.023590e+00 
2.277794e+00 2.073273e-02 3.237458e+00 
2.850184e+00 4.068691e-02 5.179475e+00 
3.546885e+00 7.861816e-02 8.286428e+00 
4.376003e+00 1.482600e-01 1.325711e+01 
5.325269e+00 2.689519e-01 2.120951e+01 
6.361463e+00 4.632139e-01 3.393222e+01 
7.414356e+00 7.450563e-01 5.428675e+01 
8.389190e+00 1.105045e+00 8.685114e+01 
9.172648e+00 1.494901e+00 1.389495e+02 
9.695704e+00 1.851172e+00 2.222996e+02 
9.929584e+00 2.115718e+00 3.556480e+02 
9.912129e+00 2.269948e+00 5.689866e+02 
9.698784e+00 2.318702e+00 9.102982e+02 
9.370329e+00 2.291130e+00 1.456348e+03 
8.992026e+00 2.214593e+00 2.329952e+03 
8.617001e+00 2.113476e+00 3.727594e+03 
8.287106e+00 2.007875e+00 5.963623e+03 
8.026020e+00 1.910703e+00 9.540955e+03 
7.853172e+00 1.833115e+00 1.526418e+04 
7.762616e+00 1.777777e+00 2.442053e+04 
7.743614e+00 1.745868e+00 3.906940e+04 
7.781162e+00 1.736446e+00 6.250552e+04 
7.846613e+00 1.742755e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-467.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.974915e-03 1.101076e-10 1.000000e-05 
5.047460e-03 2.254512e-10 1.599859e-05 
6.457686e-03 4.721332e-10 2.559548e-05 
8.141184e-03 9.460117e-10 4.094915e-05 
1.039134e-02 1.967197e-09 6.551286e-05 
1.311361e-02 3.953669e-09 1.048113e-04 
1.657030e-02 7.976735e-09 1.676833e-04 
2.082271e-02 1.582870e-08 2.682696e-04 
2.652698e-02 3.272634e-08 4.291934e-04 
3.331402e-02 6.482094e-08 6.866488e-04 
4.256857e-02 1.352388e-07 1.098541e-03 
5.366090e-02 2.708996e-07 1.757511e-03 
6.793654e-02 5.497245e-07 2.811769e-03 
8.598608e-02 1.114602e-06 4.498433e-03 
1.082188e-01 2.222002e-06 7.196857e-03 
1.376050e-01 4.568154e-06 1.151395e-02 
1.735395e-01 9.162959e-06 1.842070e-02 
2.197602e-01 1.860768e-05 2.947052e-02 
2.778303e-01 3.760022e-05 4.714866e-02 
3.521311e-01 7.655535e-05 7.543120e-02 
4.457765e-01 1.553213e-04 1.206793e-01 
5.628085e-01 3.126001e-04 1.930698e-01 
7.113056e-01 6.311312e-04 3.088844e-01 
9.002204e-01 1.279578e-03 4.941713e-01 
1.136698e+00 2.576719e-03 7.906043e-01 
1.436276e+00 5.200212e-03 1.264855e+00 
1.807527e+00 1.037162e-02 2.023590e+00 
2.270528e+00 2.057909e-02 3.237458e+00 
2.843592e+00 4.049170e-02 5.179475e+00 
3.540298e+00 7.834725e-02 8.286428e+00 
4.363769e+00 1.473360e-01 1.325711e+01 
5.312068e+00 2.675273e-01 2.120951e+01 
6.347566e+00 4.611592e-01 3.393222e+01 
7.405413e+00 7.438437e-01 5.428675e+01 
8.374417e+00 1.101477e+00 8.685114e+01 
9.161409e+00 1.492258e+00 1.389495e+02 
9.682704e+00 1.847303e+00 2.222996e+02 
9.920613e+00 2.113591e+00 3.556480e+02 
9.900808e+00 2.266408e+00 5.689866e+02 
9.690958e+00 2.316820e+00 9.102982e+02 
9.362931e+00 2.289387e+00 1.456348e+03 
8.982025e+00 2.211741e+00 2.329952e+03 
8.607117e+00 2.110804e+00 3.727594e+03 
8.277256e+00 2.005353e+00 5.963623e+03 
8.020275e+00 1.909688e+00 9.540955e+03 
7.845544e+00 1.831518e+00 1.526418e+04 
7.754866e+00 1.776175e+00 2.442053e+04 
7.736990e+00 1.744634e+00 3.906940e+04 
7.770572e+00 1.733952e+00 6.250552e+04 
7.837545e+00 1.740725e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-468.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.897155e-03 1.039934e-10 1.000000e-05 
5.094258e-03 2.322766e-10 1.599859e-05 
6.384205e-03 4.571759e-10 2.559548e-05 
8.129450e-03 9.439441e-10 4.094915e-05 
1.032617e-02 1.934555e-09 6.551286e-05 
1.295292e-02 3.818261e-09 1.048113e-04 
1.636675e-02 7.702831e-09 1.676833e-04 
2.093283e-02 1.611560e-08 2.682696e-04 
2.646884e-02 3.258125e-08 4.291934e-04 
3.317763e-02 6.416514e-08 6.866488e-04 
4.238380e-02 1.337713e-07 1.098541e-03 
5.364229e-02 2.711973e-07 1.757511e-03 
6.766755e-02 5.443838e-07 2.811769e-03 
8.521142e-02 1.087071e-06 4.498433e-03 
1.082117e-01 2.226324e-06 7.196857e-03 
1.366107e-01 4.479411e-06 1.151395e-02 
1.738875e-01 9.237933e-06 1.842070e-02 
2.191722e-01 1.849824e-05 2.947052e-02 
2.779713e-01 3.773813e-05 4.714866e-02 
3.521624e-01 7.673971e-05 7.543120e-02 
4.449601e-01 1.548002e-04 1.206793e-01 
5.620777e-01 3.120503e-04 1.930698e-01 
7.115009e-01 6.330021e-04 3.088844e-01 
8.997457e-01 1.280286e-03 4.941713e-01 
1.132992e+00 2.557060e-03 7.906043e-01 
1.430404e+00 5.147708e-03 1.264855e+00 
1.804648e+00 1.034418e-02 2.023590e+00 
2.266057e+00 2.050144e-02 3.237458e+00 
2.837860e+00 4.033307e-02 5.179475e+00 
3.532361e+00 7.798729e-02 8.286428e+00 
4.357443e+00 1.470041e-01 1.325711e+01 
5.305571e+00 2.670979e-01 2.120951e+01 
6.339235e+00 4.602833e-01 3.393222e+01 
7.390518e+00 7.409122e-01 5.428675e+01 
8.362162e+00 1.098835e+00 8.685114e+01 
9.148584e+00 1.488908e+00 1.389495e+02 
9.668593e+00 1.842880e+00 2.222996e+02 
9.908355e+00 2.109757e+00 3.556480e+02 
9.888793e+00 2.262503e+00 5.689866e+02 
9.682230e+00 2.314488e+00 9.102982e+02 
9.352771e+00 2.286364e+00 1.456348e+03 
8.976455e+00 2.210767e+00 2.329952e+03 
8.600143e+00 2.109263e+00 3.727594e+03 
8.269904e+00 2.003727e+00 5.963623e+03 
8.013017e+00 1.908159e+00 9.540955e+03 
7.835144e+00 1.829019e+00 1.526418e+04 
7.745854e+00 1.774170e+00 2.442053e+04 
7.728096e+00 1.742683e+00 3.906940e+04 
7.764173e+00 1.732788e+00 6.250552e+04 
7.830392e+00 1.739311e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-469.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.949136e-03 1.084416e-10 1.000000e-05 
5.045852e-03 2.262003e-10 1.599859e-05 
6.409886e-03 4.637039e-10 2.559548e-05 
7.982579e-03 8.956110e-10 4.094915e-05 
1.007422e-02 1.800213e-09 6.551286e-05 
1.297190e-02 3.843266e-09 1.048113e-04 
1.621327e-02 7.504152e-09 1.676833e-04 
2.065323e-02 1.551151e-08 2.682696e-04 
2.622655e-02 3.176240e-08 4.291934e-04 
3.335572e-02 6.534328e-08 6.866488e-04 
4.205366e-02 1.309488e-07 1.098541e-03 
5.358237e-02 2.708670e-07 1.757511e-03 
6.739187e-02 5.389064e-07 2.811769e-03 
8.533814e-02 1.094261e-06 4.498433e-03 
1.084893e-01 2.248294e-06 7.196857e-03 
1.373226e-01 4.559532e-06 1.151395e-02 
1.734695e-01 9.191077e-06 1.842070e-02 
2.190430e-01 1.850500e-05 2.947052e-02 
2.773060e-01 3.754787e-05 4.714866e-02 
3.513215e-01 7.635411e-05 7.543120e-02 
4.431350e-01 1.532299e-04 1.206793e-01 
5.602252e-01 3.096354e-04 1.930698e-01 
7.101784e-01 6.308235e-04 3.088844e-01 
8.973983e-01 1.273006e-03 4.941713e-01 
1.133669e+00 2.567108e-03 7.906043e-01 
1.428838e+00 5.141762e-03 1.264855e+00 
1.800806e+00 1.030017e-02 2.023590e+00 
2.262327e+00 2.044375e-02 3.237458e+00 
2.830634e+00 4.011116e-02 5.179475e+00 
3.524643e+00 7.764184e-02 8.286428e+00 
4.349481e+00 1.465079e-01 1.325711e+01 
5.293393e+00 2.658252e-01 2.120951e+01 
6.325426e+00 4.582461e-01 3.393222e+01 
7.379167e+00 7.389995e-01 5.428675e+01 
8.348124e+00 1.095532e+00 8.685114e+01 
9.135905e+00 1.485618e+00 1.389495e+02 
9.658960e+00 1.840658e+00 2.222996e+02 
9.896852e+00 2.106306e+00 3.556480e+02 
9.880052e+00 2.260279e+00 5.689866e+02 
9.671129e+00 2.310976e+00 9.102982e+02 
9.346614e+00 2.285183e+00 1.456348e+03 
8.967149e+00 2.208201e+00 2.329952e+03 
8.593093e+00 2.107689e+00 3.727594e+03 
8.264496e+00 2.002800e+00 5.963623e+03 
8.003057e+00 1.905711e+00 9.540955e+03 
7.827381e+00 1.827372e+00 1.526418e+04 
7.736483e+00 1.772049e+00 2.442053e+04 
7.720627e+00 1.741177e+00 3.906940e+04 
7.754825e+00 1.730683e+00 6.250552e+04 
7.820727e+00 1.737083e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-47.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.943363e-02 1.081969e-08 1.000000e-05 
5.050590e-02 2.273218e-08 1.599859e-05 
6.425408e-02 4.680766e-08 2.559548e-05 
8.174864e-02 9.639543e-08 4.094915e-05 
1.019692e-01 1.870776e-07 6.551286e-05 
1.303864e-01 3.911214e-07 1.048113e-04 
1.633988e-01 7.697718e-07 1.676833e-04 
2.076342e-01 1.579474e-06 2.682696e-04 
2.647264e-01 3.273467e-06 4.291934e-04 
3.342901e-01 6.591555e-06 6.866488e-04 
4.228667e-01 1.334226e-05 1.098541e-03 
5.351724e-01 2.704597e-05 1.757511e-03 
6.732738e-01 5.385184e-05 2.811769e-03 
8.532541e-01 1.096142e-04 4.498433e-03 
1.080051e+00 2.223184e-04 7.196857e-03 
1.364475e+00 4.482860e-04 1.151395e-02 
1.729042e+00 9.122216e-04 1.842070e-02 
2.185592e+00 1.842608e-03 2.947052e-02 
2.761976e+00 3.719213e-03 4.714866e-02 
3.487557e+00 7.489648e-03 7.543120e-02 
4.408210e+00 1.513043e-02 1.206793e-01 
5.547834e+00 3.017903e-02 1.930698e-01 
6.976555e+00 6.007394e-02 3.088844e-01 
8.740864e+00 1.183335e-01 4.941713e-01 
1.089229e+01 2.295532e-01 7.906043e-01 
1.344271e+01 4.332229e-01 1.264855e+00 
1.639150e+01 7.903464e-01 2.023590e+00 
1.964072e+01 1.372949e+00 3.237458e+00 
2.297073e+01 2.229543e+00 5.179475e+00 
2.608329e+01 3.338673e+00 8.286428e+00 
2.863118e+01 4.563686e+00 1.325711e+01 
3.038540e+01 5.710082e+00 2.120951e+01 
3.122647e+01 6.582818e+00 3.393222e+01 
3.124780e+01 7.105375e+00 5.428675e+01 
3.064541e+01 7.298843e+00 8.685114e+01 
2.963417e+01 7.231826e+00 1.389495e+02 
2.845297e+01 7.005381e+00 2.222996e+02 
2.726687e+01 6.694088e+00 3.556480e+02 
2.620432e+01 6.360001e+00 5.689866e+02 
2.535908e+01 6.051024e+00 9.102982e+02 
2.477140e+01 5.795202e+00 1.456348e+03 
2.446365e+01 5.614495e+00 2.329952e+03 
2.437843e+01 5.505004e+00 3.727594e+03 
2.447741e+01 5.467037e+00 5.963623e+03 
2.468606e+01 5.485005e+00 9.540955e+03 
2.491610e+01 5.532806e+00 1.526418e+04 
2.512010e+01 5.591947e+00 2.442053e+04 
2.528260e+01 5.651470e+00 3.906940e+04 
2.537163e+01 5.694142e+00 6.250552e+04 
2.540763e+01 5.721423e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-470.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.026545e-03 1.151894e-10 1.000000e-05 
5.031126e-03 2.247037e-10 1.599859e-05 
6.426357e-03 4.682841e-10 2.559548e-05 
8.028447e-03 9.130810e-10 4.094915e-05 
1.023473e-02 1.891665e-09 6.551286e-05 
1.288474e-02 3.774348e-09 1.048113e-04 
1.618684e-02 7.483430e-09 1.676833e-04 
2.079870e-02 1.587536e-08 2.682696e-04 
2.646450e-02 3.270437e-08 4.291934e-04 
3.312233e-02 6.411767e-08 6.866488e-04 
4.198650e-02 1.306003e-07 1.098541e-03 
5.319680e-02 2.656268e-07 1.757511e-03 
6.762676e-02 5.457222e-07 2.811769e-03 
8.505067e-02 1.085550e-06 4.498433e-03 
1.076662e-01 2.202194e-06 7.196857e-03 
1.365818e-01 4.495705e-06 1.151395e-02 
1.726459e-01 9.080098e-06 1.842070e-02 
2.186372e-01 1.844157e-05 2.947052e-02 
2.773957e-01 3.766446e-05 4.714866e-02 
3.498656e-01 7.556959e-05 7.543120e-02 
4.434680e-01 1.539029e-04 1.206793e-01 
5.595220e-01 3.091284e-04 1.930698e-01 
7.081360e-01 6.267300e-04 3.088844e-01 
8.933048e-01 1.258345e-03 4.941713e-01 
1.129622e+00 2.545127e-03 7.906043e-01 
1.425396e+00 5.115569e-03 1.264855e+00 
1.796397e+00 1.024649e-02 2.023590e+00 
2.259088e+00 2.039923e-02 3.237458e+00 
2.825523e+00 3.997883e-02 5.179475e+00 
3.516054e+00 7.723946e-02 8.286428e+00 
4.341075e+00 1.459670e-01 1.325711e+01 
5.283347e+00 2.648681e-01 2.120951e+01 
6.312814e+00 4.564625e-01 3.393222e+01 
7.367389e+00 7.369613e-01 5.428675e+01 
8.334864e+00 1.092513e+00 8.685114e+01 
9.123451e+00 1.482422e+00 1.389495e+02 
9.644648e+00 1.836123e+00 2.222996e+02 
9.885295e+00 2.102821e+00 3.556480e+02 
9.871645e+00 2.258222e+00 5.689866e+02 
9.664332e+00 2.309587e+00 9.102982e+02 
9.338046e+00 2.282884e+00 1.456348e+03 
8.960424e+00 2.206727e+00 2.329952e+03 
8.584410e+00 2.105472e+00 3.727594e+03 
8.257464e+00 2.001284e+00 5.963623e+03 
7.997673e+00 1.904809e+00 9.540955e+03 
7.822588e+00 1.826684e+00 1.526418e+04 
7.730528e+00 1.771006e+00 2.442053e+04 
7.709024e+00 1.738367e+00 3.906940e+04 
7.747724e+00 1.729290e+00 6.250552e+04 
7.812324e+00 1.735259e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-471.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.865111e-03 1.020995e-10 1.000000e-05 
5.043525e-03 2.268508e-10 1.599859e-05 
6.225840e-03 4.267089e-10 2.559548e-05 
8.002274e-03 9.061041e-10 4.094915e-05 
1.007196e-02 1.806672e-09 6.551286e-05 
1.289824e-02 3.794283e-09 1.048113e-04 
1.649280e-02 7.932707e-09 1.676833e-04 
2.049149e-02 1.521453e-08 2.682696e-04 
2.638428e-02 3.247683e-08 4.291934e-04 
3.341548e-02 6.597528e-08 6.866488e-04 
4.215284e-02 1.324399e-07 1.098541e-03 
5.306772e-02 2.642590e-07 1.757511e-03 
6.733347e-02 5.397986e-07 2.811769e-03 
8.552141e-02 1.106023e-06 4.498433e-03 
1.080483e-01 2.230462e-06 7.196857e-03 
1.362848e-01 4.475946e-06 1.151395e-02 
1.721391e-01 9.019513e-06 1.842070e-02 
2.187999e-01 1.852211e-05 2.947052e-02 
2.756193e-01 3.702409e-05 4.714866e-02 
3.496158e-01 7.556820e-05 7.543120e-02 
4.412281e-01 1.519053e-04 1.206793e-01 
5.593668e-01 3.095280e-04 1.930698e-01 
7.057957e-01 6.218572e-04 3.088844e-01 
8.928099e-01 1.258924e-03 4.941713e-01 
1.127433e+00 2.535740e-03 7.906043e-01 
1.423789e+00 5.109104e-03 1.264855e+00 
1.792034e+00 1.019363e-02 2.023590e+00 
2.253636e+00 2.029492e-02 3.237458e+00 
2.818849e+00 3.978047e-02 5.179475e+00 
3.511555e+00 7.710474e-02 8.286428e+00 
4.330166e+00 1.451767e-01 1.325711e+01 
5.272467e+00 2.637876e-01 2.120951e+01 
6.302444e+00 4.551505e-01 3.393222e+01 
7.351697e+00 7.337979e-01 5.428675e+01 
8.324738e+00 1.090642e+00 8.685114e+01 
9.110642e+00 1.479064e+00 1.389495e+02 
9.633230e+00 1.833009e+00 2.222996e+02 
9.875559e+00 2.100271e+00 3.556480e+02 
9.861035e+00 2.255021e+00 5.689866e+02 
9.654461e+00 2.306671e+00 9.102982e+02 
9.327413e+00 2.279626e+00 1.456348e+03 
8.950892e+00 2.204055e+00 2.329952e+03 
8.577993e+00 2.104137e+00 3.727594e+03 
8.250448e+00 1.999769e+00 5.963623e+03 
7.988001e+00 1.902452e+00 9.540955e+03 
7.811243e+00 1.823870e+00 1.526418e+04 
7.721796e+00 1.769082e+00 2.442053e+04 
7.701750e+00 1.736917e+00 3.906940e+04 
7.739104e+00 1.727411e+00 6.250552e+04 
7.804714e+00 1.733689e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-472.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.928136e-03 1.074035e-10 1.000000e-05 
4.919383e-03 2.109554e-10 1.599859e-05 
6.436559e-03 4.725200e-10 2.559548e-05 
7.928405e-03 8.831133e-10 4.094915e-05 
1.020061e-02 1.880779e-09 6.551286e-05 
1.285139e-02 3.761048e-09 1.048113e-04 
1.627852e-02 7.643697e-09 1.676833e-04 
2.061043e-02 1.551386e-08 2.682696e-04 
2.636135e-02 3.246101e-08 4.291934e-04 
3.328257e-02 6.532956e-08 6.866488e-04 
4.175774e-02 1.290240e-07 1.098541e-03 
5.311344e-02 2.655050e-07 1.757511e-03 
6.680440e-02 5.282933e-07 2.811769e-03 
8.495534e-02 1.086507e-06 4.498433e-03 
1.074579e-01 2.198757e-06 7.196857e-03 
1.363166e-01 4.488581e-06 1.151395e-02 
1.719563e-01 9.009903e-06 1.842070e-02 
2.174129e-01 1.821067e-05 2.947052e-02 
2.749925e-01 3.685015e-05 4.714866e-02 
3.482605e-01 7.485138e-05 7.543120e-02 
4.414698e-01 1.524779e-04 1.206793e-01 
5.576294e-01 3.073038e-04 1.930698e-01 
7.054343e-01 6.222197e-04 3.088844e-01 
8.917710e-01 1.257195e-03 4.941713e-01 
1.124133e+00 2.518877e-03 7.906043e-01 
1.420500e+00 5.084538e-03 1.264855e+00 
1.787482e+00 1.013761e-02 2.023590e+00 
2.247960e+00 2.018470e-02 3.237458e+00 
2.816421e+00 3.976101e-02 5.179475e+00 
3.502319e+00 7.666016e-02 8.286428e+00 
4.319258e+00 1.443874e-01 1.325711e+01 
5.261426e+00 2.626834e-01 2.120951e+01 
6.291344e+00 4.536836e-01 3.393222e+01 
7.340558e+00 7.319388e-01 5.428675e+01 
8.311151e+00 1.087494e+00 8.685114e+01 
9.095803e+00 1.474808e+00 1.389495e+02 
9.622380e+00 1.830168e+00 2.222996e+02 
9.865411e+00 2.097500e+00 3.556480e+02 
9.850054e+00 2.251622e+00 5.689866e+02 
9.643665e+00 2.303291e+00 9.102982e+02 
9.321427e+00 2.278509e+00 1.456348e+03 
8.945040e+00 2.202944e+00 2.329952e+03 
8.570466e+00 2.102364e+00 3.727594e+03 
8.239557e+00 1.996852e+00 5.963623e+03 
7.982244e+00 1.901418e+00 9.540955e+03 
7.804018e+00 1.822388e+00 1.526418e+04 
7.712764e+00 1.767060e+00 2.442053e+04 
7.696098e+00 1.735976e+00 3.906940e+04 
7.728579e+00 1.724925e+00 6.250552e+04 
7.793771e+00 1.731040e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-473.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.907077e-03 1.059093e-10 1.000000e-05 
5.051085e-03 2.288401e-10 1.599859e-05 
6.400508e-03 4.656089e-10 2.559548e-05 
7.883976e-03 8.701896e-10 4.094915e-05 
1.011620e-02 1.838360e-09 6.551286e-05 
1.297199e-02 3.876127e-09 1.048113e-04 
1.628701e-02 7.671884e-09 1.676833e-04 
2.067291e-02 1.568856e-08 2.682696e-04 
2.582959e-02 3.060065e-08 4.291934e-04 
3.299644e-02 6.379394e-08 6.866488e-04 
4.152054e-02 1.271064e-07 1.098541e-03 
5.298430e-02 2.641315e-07 1.757511e-03 
6.699478e-02 5.339518e-07 2.811769e-03 
8.481472e-02 1.083411e-06 4.498433e-03 
1.071715e-01 2.185839e-06 7.196857e-03 
1.354301e-01 4.410912e-06 1.151395e-02 
1.715911e-01 8.971581e-06 1.842070e-02 
2.172949e-01 1.821956e-05 2.947052e-02 
2.746400e-01 3.678639e-05 4.714866e-02 
3.475464e-01 7.454949e-05 7.543120e-02 
4.393394e-01 1.505996e-04 1.206793e-01 
5.554353e-01 3.043343e-04 1.930698e-01 
7.036834e-01 6.189064e-04 3.088844e-01 
8.901777e-01 1.253116e-03 4.941713e-01 
1.124230e+00 2.524854e-03 7.906043e-01 
1.415844e+00 5.045380e-03 1.264855e+00 
1.784684e+00 1.011139e-02 2.023590e+00 
2.244791e+00 2.014180e-02 3.237458e+00 
2.807137e+00 3.945277e-02 5.179475e+00 
3.497359e+00 7.649456e-02 8.286428e+00 
4.310934e+00 1.438548e-01 1.325711e+01 
5.250963e+00 2.616642e-01 2.120951e+01 
6.280949e+00 4.523636e-01 3.393222e+01 
7.327804e+00 7.296152e-01 5.428675e+01 
8.295729e+00 1.083671e+00 8.685114e+01 
9.082987e+00 1.471437e+00 1.389495e+02 
9.612669e+00 1.827881e+00 2.222996e+02 
9.851850e+00 2.092958e+00 3.556480e+02 
9.841111e+00 2.249269e+00 5.689866e+02 
9.637847e+00 2.302369e+00 9.102982e+02 
9.312941e+00 2.276232e+00 1.456348e+03 
8.935252e+00 2.200153e+00 2.329952e+03 
8.563817e+00 2.100930e+00 3.727594e+03 
8.233068e+00 1.995521e+00 5.963623e+03 
7.974517e+00 1.899713e+00 9.540955e+03 
7.797579e+00 1.821158e+00 1.526418e+04 
7.705950e+00 1.765737e+00 2.442053e+04 
7.685947e+00 1.733614e+00 3.906940e+04 
7.719727e+00 1.722967e+00 6.250552e+04 
7.784742e+00 1.729006e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-474.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
4.004282e-03 1.142534e-10 1.000000e-05 
5.067291e-03 2.315383e-10 1.599859e-05 
6.197129e-03 4.235130e-10 2.559548e-05 
7.921711e-03 8.846109e-10 4.094915e-05 
9.986463e-03 1.772272e-09 6.551286e-05 
1.289674e-02 3.817114e-09 1.048113e-04 
1.639513e-02 7.842241e-09 1.676833e-04 
2.033873e-02 1.497156e-08 2.682696e-04 
2.596873e-02 3.116359e-08 4.291934e-04 
3.267691e-02 6.208954e-08 6.866488e-04 
4.156312e-02 1.277674e-07 1.098541e-03 
5.302465e-02 2.652952e-07 1.757511e-03 
6.646776e-02 5.225520e-07 2.811769e-03 
8.496389e-02 1.091440e-06 4.498433e-03 
1.071166e-01 2.187101e-06 7.196857e-03 
1.352135e-01 4.399059e-06 1.151395e-02 
1.718119e-01 9.025302e-06 1.842070e-02 
2.167985e-01 1.813324e-05 2.947052e-02 
2.740586e-01 3.663054e-05 4.714866e-02 
3.465773e-01 7.408393e-05 7.543120e-02 
4.391192e-01 1.506911e-04 1.206793e-01 
5.548573e-01 3.040263e-04 1.930698e-01 
7.006463e-01 6.122196e-04 3.088844e-01 
8.881374e-01 1.247150e-03 4.941713e-01 
1.120434e+00 2.504650e-03 7.906043e-01 
1.413467e+00 5.030610e-03 1.264855e+00 
1.779127e+00 1.003843e-02 2.023590e+00 
2.239656e+00 2.004611e-02 3.237458e+00 
2.800274e+00 3.924677e-02 5.179475e+00 
3.487831e+00 7.603147e-02 8.286428e+00 
4.305520e+00 1.436098e-01 1.325711e+01 
5.241104e+00 2.607334e-01 2.120951e+01 
6.269081e+00 4.507329e-01 3.393222e+01 
7.314057e+00 7.270059e-01 5.428675e+01 
8.287067e+00 1.082324e+00 8.685114e+01 
9.071372e+00 1.468590e+00 1.389495e+02 
9.600113e+00 1.824186e+00 2.222996e+02 
9.843972e+00 2.091349e+00 3.556480e+02 
9.831225e+00 2.246422e+00 5.689866e+02 
9.627414e+00 2.299157e+00 9.102982e+02 
9.304956e+00 2.274182e+00 1.456348e+03 
8.926770e+00 2.197913e+00 2.329952e+03 
8.554830e+00 2.098579e+00 3.727594e+03 
8.225320e+00 1.993732e+00 5.963623e+03 
7.966595e+00 1.897939e+00 9.540955e+03 
7.790560e+00 1.819737e+00 1.526418e+04 
7.696851e+00 1.763688e+00 2.442053e+04 
7.678479e+00 1.732096e+00 3.906940e+04 
7.712758e+00 1.721605e+00 6.250552e+04 
7.776775e+00 1.727312e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-475.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.926655e-03 1.079639e-10 1.000000e-05 
4.922852e-03 2.127457e-10 1.599859e-05 
6.191704e-03 4.232929e-10 2.559548e-05 
8.087572e-03 9.433329e-10 4.094915e-05 
1.023438e-02 1.911592e-09 6.551286e-05 
1.293438e-02 3.858757e-09 1.048113e-04 
1.617187e-02 7.542089e-09 1.676833e-04 
2.069299e-02 1.580084e-08 2.682696e-04 
2.615016e-02 3.188847e-08 4.291934e-04 
3.275957e-02 6.269391e-08 6.866488e-04 
4.180954e-02 1.303278e-07 1.098541e-03 
5.293514e-02 2.645108e-07 1.757511e-03 
6.687852e-02 5.334227e-07 2.811769e-03 
8.441154e-02 1.072550e-06 4.498433e-03 
1.071295e-01 2.192505e-06 7.196857e-03 
1.347561e-01 4.363757e-06 1.151395e-02 
1.710465e-01 8.924012e-06 1.842070e-02 
2.161140e-01 1.799990e-05 2.947052e-02 
2.734979e-01 3.648295e-05 4.714866e-02 
3.470331e-01 7.453341e-05 7.543120e-02 
4.389687e-01 1.508537e-04 1.206793e-01 
5.538620e-01 3.030310e-04 1.930698e-01 
6.996199e-01 6.108182e-04 3.088844e-01 
8.858977e-01 1.240349e-03 4.941713e-01 
1.118849e+00 2.499290e-03 7.906043e-01 
1.410951e+00 5.014337e-03 1.264855e+00 
1.776964e+00 1.002288e-02 2.023590e+00 
2.235713e+00 1.998232e-02 3.237458e+00 
2.799100e+00 3.927891e-02 5.179475e+00 
3.480961e+00 7.574139e-02 8.286428e+00 
4.294276e+00 1.427880e-01 1.325711e+01 
5.229590e+00 2.595598e-01 2.120951e+01 
6.258108e+00 4.492891e-01 3.393222e+01 
7.302075e+00 7.248994e-01 5.428675e+01 
8.272058e+00 1.078646e+00 8.685114e+01 
9.057628e+00 1.464802e+00 1.389495e+02 
9.586751e+00 1.820090e+00 2.222996e+02 
9.830718e+00 2.086951e+00 3.556480e+02 
9.822212e+00 2.244019e+00 5.689866e+02 
9.619824e+00 2.297346e+00 9.102982e+02 
9.295980e+00 2.271668e+00 1.456348e+03 
8.920750e+00 2.196717e+00 2.329952e+03 
8.547580e+00 2.096902e+00 3.727594e+03 
8.217903e+00 1.992058e+00 5.963623e+03 
7.958606e+00 1.896139e+00 9.540955e+03 
7.783600e+00 1.818333e+00 1.526418e+04 
7.689341e+00 1.762139e+00 2.442053e+04 
7.669142e+00 1.729986e+00 3.906940e+04 
7.705721e+00 1.720219e+00 6.250552e+04 
7.768395e+00 1.725482e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-476.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.842563e-03 1.013881e-10 1.000000e-05 
5.035218e-03 2.281281e-10 1.599859e-05 
6.238733e-03 4.339233e-10 2.559548e-05 
7.884323e-03 8.758244e-10 4.094915e-05 
1.017729e-02 1.883735e-09 6.551286e-05 
1.259223e-02 3.568057e-09 1.048113e-04 
1.624685e-02 7.663579e-09 1.676833e-04 
2.030027e-02 1.494958e-08 2.682696e-04 
2.593333e-02 3.116728e-08 4.291934e-04 
3.280342e-02 6.307849e-08 6.866488e-04 
4.179922e-02 1.305055e-07 1.098541e-03 
5.230592e-02 2.557272e-07 1.757511e-03 
6.647300e-02 5.248809e-07 2.811769e-03 
8.419594e-02 1.066594e-06 4.498433e-03 
1.070458e-01 2.191974e-06 7.196857e-03 
1.346525e-01 4.362862e-06 1.151395e-02 
1.701292e-01 8.799683e-06 1.842070e-02 
2.164762e-01 1.812864e-05 2.947052e-02 
2.728464e-01 3.629914e-05 4.714866e-02 
3.448135e-01 7.326638e-05 7.543120e-02 
4.365750e-01 1.487118e-04 1.206793e-01 
5.521982e-01 3.009405e-04 1.930698e-01 
6.999697e-01 6.130211e-04 3.088844e-01 
8.844133e-01 1.236721e-03 4.941713e-01 
1.114265e+00 2.473903e-03 7.906043e-01 
1.409129e+00 5.005422e-03 1.264855e+00 
1.772918e+00 9.975503e-03 2.023590e+00 
2.230295e+00 1.987909e-02 3.237458e+00 
2.789055e+00 3.893978e-02 5.179475e+00 
3.476760e+00 7.562401e-02 8.286428e+00 
4.285633e+00 1.422233e-01 1.325711e+01 
5.220197e+00 2.586967e-01 2.120951e+01 
6.247338e+00 4.478867e-01 3.393222e+01 
7.292984e+00 7.236147e-01 5.428675e+01 
8.261999e+00 1.076777e+00 8.685114e+01 
9.047473e+00 1.462584e+00 1.389495e+02 
9.574342e+00 1.816456e+00 2.222996e+02 
9.821457e+00 2.084614e+00 3.556480e+02 
9.811119e+00 2.240537e+00 5.689866e+02 
9.609161e+00 2.294008e+00 9.102982e+02 
9.285909e+00 2.268642e+00 1.456348e+03 
8.913881e+00 2.195156e+00 2.329952e+03 
8.540163e+00 2.095156e+00 3.727594e+03 
8.213033e+00 1.991302e+00 5.963623e+03 
7.951193e+00 1.894531e+00 9.540955e+03 
7.775810e+00 1.816656e+00 1.526418e+04 
7.682525e+00 1.760808e+00 2.442053e+04 
7.660212e+00 1.728002e+00 3.906940e+04 
7.697003e+00 1.718295e+00 6.250552e+04 
7.761569e+00 1.724152e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-477.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.882432e-03 1.047965e-10 1.000000e-05 
4.974931e-03 2.204939e-10 1.599859e-05 
6.276987e-03 4.428829e-10 2.559548e-05 
7.978881e-03 9.096227e-10 4.094915e-05 
1.013214e-02 1.862685e-09 6.551286e-05 
1.259388e-02 3.576957e-09 1.048113e-04 
1.604268e-02 7.393774e-09 1.676833e-04 
2.039617e-02 1.519432e-08 2.682696e-04 
2.601757e-02 3.153809e-08 4.291934e-04 
3.258257e-02 6.194292e-08 6.866488e-04 
4.139684e-02 1.270390e-07 1.098541e-03 
5.262892e-02 2.610414e-07 1.757511e-03 
6.659855e-02 5.289696e-07 2.811769e-03 
8.436549e-02 1.075305e-06 4.498433e-03 
1.067973e-01 2.181315e-06 7.196857e-03 
1.349367e-01 4.399771e-06 1.151395e-02 
1.707929e-01 8.921781e-06 1.842070e-02 
2.149304e-01 1.778033e-05 2.947052e-02 
2.722415e-01 3.613399e-05 4.714866e-02 
3.449685e-01 7.351936e-05 7.543120e-02 
4.358242e-01 1.482566e-04 1.206793e-01 
5.507349e-01 2.991817e-04 1.930698e-01 
6.968052e-01 6.060158e-04 3.088844e-01 
8.804109e-01 1.222572e-03 4.941713e-01 
1.112285e+00 2.465903e-03 7.906043e-01 
1.405863e+00 4.981138e-03 1.264855e+00 
1.770046e+00 9.947907e-03 2.023590e+00 
2.224182e+00 1.975751e-02 3.237458e+00 
2.786320e+00 3.890604e-02 5.179475e+00 
3.469529e+00 7.531003e-02 8.286428e+00 
4.278225e+00 1.417799e-01 1.325711e+01 
5.210719e+00 2.578204e-01 2.120951e+01 
6.235215e+00 4.462004e-01 3.393222e+01 
7.279665e+00 7.211221e-01 5.428675e+01 
8.247830e+00 1.073401e+00 8.685114e+01 
9.035223e+00 1.459442e+00 1.389495e+02 
9.563296e+00 1.813486e+00 2.222996e+02 
9.810623e+00 2.081455e+00 3.556480e+02 
9.802210e+00 2.238175e+00 5.689866e+02 
9.599667e+00 2.291243e+00 9.102982e+02 
9.277633e+00 2.266441e+00 1.456348e+03 
8.905810e+00 2.193078e+00 2.329952e+03 
8.533591e+00 2.093737e+00 3.727594e+03 
8.203778e+00 1.988957e+00 5.963623e+03 
7.945980e+00 1.893667e+00 9.540955e+03 
7.768479e+00 1.815125e+00 1.526418e+04 
7.672209e+00 1.758365e+00 2.442053e+04 
7.653066e+00 1.726576e+00 3.906940e+04 
7.686110e+00 1.715679e+00 6.250552e+04 
7.750445e+00 1.721431e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-478.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.969370e-03 1.122302e-10 1.000000e-05 
4.931600e-03 2.152327e-10 1.599859e-05 
6.318755e-03 4.527302e-10 2.559548e-05 
7.967480e-03 9.076277e-10 4.094915e-05 
9.999738e-03 1.794365e-09 6.551286e-05 
1.266774e-02 3.647894e-09 1.048113e-04 
1.614198e-02 7.547715e-09 1.676833e-04 
2.040413e-02 1.524402e-08 2.682696e-04 
2.596228e-02 3.140316e-08 4.291934e-04 
3.260387e-02 6.219455e-08 6.866488e-04 
4.137131e-02 1.270700e-07 1.098541e-03 
5.240859e-02 2.583170e-07 1.757511e-03 
6.607365e-02 5.176434e-07 2.811769e-03 
8.400908e-02 1.063959e-06 4.498433e-03 
1.059147e-01 2.132143e-06 7.196857e-03 
1.343492e-01 4.351653e-06 1.151395e-02 
1.693959e-01 8.722883e-06 1.842070e-02 
2.155911e-01 1.798241e-05 2.947052e-02 
2.713033e-01 3.583665e-05 4.714866e-02 
3.438451e-01 7.295604e-05 7.543120e-02 
4.351967e-01 1.479266e-04 1.206793e-01 
5.506302e-01 2.996375e-04 1.930698e-01 
6.949868e-01 6.025441e-04 3.088844e-01 
8.784573e-01 1.216997e-03 4.941713e-01 
1.111390e+00 2.465100e-03 7.906043e-01 
1.403011e+00 4.961254e-03 1.264855e+00 
1.767270e+00 9.921873e-03 2.023590e+00 
2.220594e+00 1.970308e-02 3.237458e+00 
2.781689e+00 3.879298e-02 5.179475e+00 
3.460260e+00 7.486463e-02 8.286428e+00 
4.272327e+00 1.414846e-01 1.325711e+01 
5.202154e+00 2.570765e-01 2.120951e+01 
6.223543e+00 4.446075e-01 3.393222e+01 
7.269133e+00 7.194213e-01 5.428675e+01 
8.236208e+00 1.070952e+00 8.685114e+01 
9.020313e+00 1.455129e+00 1.389495e+02 
9.550157e+00 1.809482e+00 2.222996e+02 
9.798972e+00 2.077868e+00 3.556480e+02 
9.791398e+00 2.234825e+00 5.689866e+02 
9.591845e+00 2.289301e+00 9.102982e+02 
9.271112e+00 2.265047e+00 1.456348e+03 
8.898044e+00 2.191125e+00 2.329952e+03 
8.526210e+00 2.091998e+00 3.727594e+03 
8.197116e+00 1.987546e+00 5.963623e+03 
7.938371e+00 1.891986e+00 9.540955e+03 
7.761065e+00 1.813565e+00 1.526418e+04 
7.666438e+00 1.757359e+00 2.442053e+04 
7.644563e+00 1.724721e+00 3.906940e+04 
7.680015e+00 1.714584e+00 6.250552e+04 
7.744591e+00 1.720409e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-479.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.943411e-03 1.102729e-10 1.000000e-05 
4.877942e-03 2.087191e-10 1.599859e-05 
6.330164e-03 4.561390e-10 2.559548e-05 
7.999410e-03 9.205054e-10 4.094915e-05 
1.003809e-02 1.818886e-09 6.551286e-05 
1.259961e-02 3.596859e-09 1.048113e-04 
1.600974e-02 7.379138e-09 1.676833e-04 
2.016211e-02 1.473874e-08 2.682696e-04 
2.577164e-02 3.078072e-08 4.291934e-04 
3.245676e-02 6.148486e-08 6.866488e-04 
4.097597e-02 1.237202e-07 1.098541e-03 
5.206083e-02 2.537384e-07 1.757511e-03 
6.596749e-02 5.162300e-07 2.811769e-03 
8.349481e-02 1.046725e-06 4.498433e-03 
1.058701e-01 2.133905e-06 7.196857e-03 
1.342760e-01 4.353631e-06 1.151395e-02 
1.692565e-01 8.719575e-06 1.842070e-02 
2.143984e-01 1.772261e-05 2.947052e-02 
2.710998e-01 3.583087e-05 4.714866e-02 
3.433229e-01 7.277609e-05 7.543120e-02 
4.343777e-01 1.474007e-04 1.206793e-01 
5.489941e-01 2.975958e-04 1.930698e-01 
6.951661e-01 6.042708e-04 3.088844e-01 
8.780830e-01 1.217981e-03 4.941713e-01 
1.107534e+00 2.444635e-03 7.906043e-01 
1.400517e+00 4.945145e-03 1.264855e+00 
1.761683e+00 9.848637e-03 2.023590e+00 
2.216689e+00 1.964015e-02 3.237458e+00 
2.772492e+00 3.849012e-02 5.179475e+00 
3.454268e+00 7.463074e-02 8.286428e+00 
4.262689e+00 1.408213e-01 1.325711e+01 
5.192069e+00 2.561107e-01 2.120951e+01 
6.213572e+00 4.433686e-01 3.393222e+01 
7.254407e+00 7.165257e-01 5.428675e+01 
8.224250e+00 1.068378e+00 8.685114e+01 
9.007534e+00 1.451745e+00 1.389495e+02 
9.540775e+00 1.807317e+00 2.222996e+02 
9.788352e+00 2.074807e+00 3.556480e+02 
9.783732e+00 2.233092e+00 5.689866e+02 
9.584497e+00 2.287587e+00 9.102982e+02 
9.261591e+00 2.262260e+00 1.456348e+03 
8.888824e+00 2.188548e+00 2.329952e+03 
8.520480e+00 2.090901e+00 3.727594e+03 
8.190799e+00 1.986258e+00 5.963623e+03 
7.929727e+00 1.889951e+00 9.540955e+03 
7.750316e+00 1.810920e+00 1.526418e+04 
7.656471e+00 1.755022e+00 2.442053e+04 
7.638163e+00 1.723525e+00 3.906940e+04 
7.669231e+00 1.711997e+00 6.250552e+04 
7.736152e+00 1.718550e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-48.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.880487e-02 1.052972e-08 1.000000e-05 
4.942233e-02 2.175343e-08 1.599859e-05 
6.263266e-02 4.427523e-08 2.559548e-05 
7.901097e-02 8.888335e-08 4.094915e-05 
1.000563e-01 1.805059e-07 6.551286e-05 
1.276672e-01 3.749702e-07 1.048113e-04 
1.615921e-01 7.603593e-07 1.676833e-04 
2.039544e-01 1.528828e-06 2.682696e-04 
2.587598e-01 3.122123e-06 4.291934e-04 
3.272459e-01 6.315146e-06 6.866488e-04 
4.141226e-01 1.279820e-05 1.098541e-03 
5.242784e-01 2.596871e-05 1.757511e-03 
6.629108e-01 5.249691e-05 2.811769e-03 
8.379800e-01 1.060414e-04 4.498433e-03 
1.058372e+00 2.136481e-04 7.196857e-03 
1.338077e+00 4.317611e-04 1.151395e-02 
1.695275e+00 8.781050e-04 1.842070e-02 
2.143407e+00 1.774924e-03 2.947052e-02 
2.709259e+00 3.584940e-03 4.714866e-02 
3.418252e+00 7.201889e-03 7.543120e-02 
4.311287e+00 1.445509e-02 1.206793e-01 
5.438911e+00 2.904003e-02 1.930698e-01 
6.831177e+00 5.759310e-02 3.088844e-01 
8.567773e+00 1.138024e-01 4.941713e-01 
1.066307e+01 2.199200e-01 7.906043e-01 
1.317457e+01 4.164025e-01 1.264855e+00 
1.607286e+01 7.607590e-01 2.023590e+00 
1.928203e+01 1.326055e+00 3.237458e+00 
2.258748e+01 2.163109e+00 5.179475e+00 
2.567190e+01 3.247196e+00 8.286428e+00 
2.824034e+01 4.464487e+00 1.325711e+01 
3.000868e+01 5.604151e+00 2.120951e+01 
3.087793e+01 6.481010e+00 3.393222e+01 
3.094063e+01 7.018363e+00 5.428675e+01 
3.036060e+01 7.219535e+00 8.685114e+01 
2.938036e+01 7.166167e+00 1.389495e+02 
2.821002e+01 6.944990e+00 2.222996e+02 
2.703081e+01 6.638158e+00 3.556480e+02 
2.597324e+01 6.308072e+00 5.689866e+02 
2.512343e+01 5.999615e+00 9.102982e+02 
2.453200e+01 5.744329e+00 1.456348e+03 
2.420474e+01 5.558611e+00 2.329952e+03 
2.412191e+01 5.450424e+00 3.727594e+03 
2.421457e+01 5.410386e+00 5.963623e+03 
2.441589e+01 5.425498e+00 9.540955e+03 
2.464542e+01 5.472434e+00 1.526418e+04 
2.485072e+01 5.531322e+00 2.442053e+04 
2.500360e+01 5.587051e+00 3.906940e+04 
2.509884e+01 5.631453e+00 6.250552e+04 
2.515014e+01 5.663777e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-480.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.933881e-03 1.097038e-10 1.000000e-05 
4.882410e-03 2.097302e-10 1.599859e-05 
6.125413e-03 4.141562e-10 2.559548e-05 
7.821505e-03 8.622420e-10 4.094915e-05 
1.009586e-02 1.854332e-09 6.551286e-05 
1.260705e-02 3.610762e-09 1.048113e-04 
1.608262e-02 7.495982e-09 1.676833e-04 
2.029563e-02 1.506488e-08 2.682696e-04 
2.566438e-02 3.046146e-08 4.291934e-04 
3.250183e-02 6.187024e-08 6.866488e-04 
4.119571e-02 1.259837e-07 1.098541e-03 
5.197422e-02 2.530013e-07 1.757511e-03 
6.570785e-02 5.112236e-07 2.811769e-03 
8.324560e-02 1.039546e-06 4.498433e-03 
1.061083e-01 2.152826e-06 7.196857e-03 
1.339060e-01 4.326755e-06 1.151395e-02 
1.690831e-01 8.710958e-06 1.842070e-02 
2.134974e-01 1.753665e-05 2.947052e-02 
2.702426e-01 3.556617e-05 4.714866e-02 
3.424490e-01 7.237250e-05 7.543120e-02 
4.325190e-01 1.458204e-04 1.206793e-01 
5.490657e-01 2.983334e-04 1.930698e-01 
6.938749e-01 6.021640e-04 3.088844e-01 
8.771878e-01 1.216792e-03 4.941713e-01 
1.105322e+00 2.435088e-03 7.906043e-01 
1.397341e+00 4.921828e-03 1.264855e+00 
1.759813e+00 9.837728e-03 2.023590e+00 
2.210363e+00 1.951316e-02 3.237458e+00 
2.767475e+00 3.836102e-02 5.179475e+00 
3.447463e+00 7.434433e-02 8.286428e+00 
4.253990e+00 1.402505e-01 1.325711e+01 
5.184485e+00 2.555078e-01 2.120951e+01 
6.204248e+00 4.422627e-01 3.393222e+01 
7.240599e+00 7.138909e-01 5.428675e+01 
8.209684e+00 1.064848e+00 8.685114e+01 
8.997643e+00 1.449621e+00 1.389495e+02 
9.529821e+00 1.804374e+00 2.222996e+02 
9.779461e+00 2.072634e+00 3.556480e+02 
9.774308e+00 2.230446e+00 5.689866e+02 
9.575603e+00 2.285102e+00 9.102982e+02 
9.254084e+00 2.260400e+00 1.456348e+03 
8.882052e+00 2.187010e+00 2.329952e+03 
8.512952e+00 2.089097e+00 3.727594e+03 
8.183368e+00 1.984562e+00 5.963623e+03 
7.921976e+00 1.888216e+00 9.540955e+03 
7.744803e+00 1.809970e+00 1.526418e+04 
7.651337e+00 1.754211e+00 2.442053e+04 
7.630544e+00 1.721943e+00 3.906940e+04 
7.662035e+00 1.710547e+00 6.250552e+04 
7.726211e+00 1.716203e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-481.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.918775e-03 1.086708e-10 1.000000e-05 
4.878294e-03 2.096360e-10 1.599859e-05 
6.269875e-03 4.450805e-10 2.559548e-05 
7.840661e-03 8.704023e-10 4.094915e-05 
9.885237e-03 1.744308e-09 6.551286e-05 
1.268164e-02 3.682890e-09 1.048113e-04 
1.597979e-02 7.368429e-09 1.676833e-04 
2.030647e-02 1.512048e-08 2.682696e-04 
2.544137e-02 2.973606e-08 4.291934e-04 
3.270666e-02 6.317870e-08 6.866488e-04 
4.130632e-02 1.272659e-07 1.098541e-03 
5.211203e-02 2.555505e-07 1.757511e-03 
6.573519e-02 5.129285e-07 2.811769e-03 
8.327907e-02 1.042968e-06 4.498433e-03 
1.059186e-01 2.145763e-06 7.196857e-03 
1.331552e-01 4.263248e-06 1.151395e-02 
1.687054e-01 8.670725e-06 1.842070e-02 
2.131590e-01 1.748977e-05 2.947052e-02 
2.703561e-01 3.568517e-05 4.714866e-02 
3.427029e-01 7.268468e-05 7.543120e-02 
4.326809e-01 1.462883e-04 1.206793e-01 
5.466593e-01 2.950416e-04 1.930698e-01 
6.910771e-01 5.961492e-04 3.088844e-01 
8.735827e-01 1.204357e-03 4.941713e-01 
1.103320e+00 2.426919e-03 7.906043e-01 
1.392278e+00 4.878675e-03 1.264855e+00 
1.754480e+00 9.768885e-03 2.023590e+00 
2.204435e+00 1.939690e-02 3.237458e+00 
2.760832e+00 3.816460e-02 5.179475e+00 
3.440926e+00 7.407502e-02 8.286428e+00 
4.246435e+00 1.397912e-01 1.325711e+01 
5.174298e+00 2.545259e-01 2.120951e+01 
6.188386e+00 4.397970e-01 3.393222e+01 
7.231465e+00 7.125793e-01 5.428675e+01 
8.198054e+00 1.062386e+00 8.685114e+01 
8.986147e+00 1.446789e+00 1.389495e+02 
9.518116e+00 1.801055e+00 2.222996e+02 
9.765974e+00 2.068078e+00 3.556480e+02 
9.764398e+00 2.227543e+00 5.689866e+02 
9.565376e+00 2.281950e+00 9.102982e+02 
9.247737e+00 2.259072e+00 1.456348e+03 
8.876174e+00 2.185850e+00 2.329952e+03 
8.504223e+00 2.086817e+00 3.727594e+03 
8.174986e+00 1.982518e+00 5.963623e+03 
7.917184e+00 1.887483e+00 9.540955e+03 
7.736178e+00 1.808009e+00 1.526418e+04 
7.644586e+00 1.752887e+00 2.442053e+04 
7.620342e+00 1.719545e+00 3.906940e+04 
7.655396e+00 1.709271e+00 6.250552e+04 
7.719619e+00 1.714935e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-482.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.795953e-03 9.897520e-11 1.000000e-05 
4.971140e-03 2.222962e-10 1.599859e-05 
6.211737e-03 4.337136e-10 2.559548e-05 
7.770554e-03 8.490240e-10 4.094915e-05 
9.806712e-03 1.706610e-09 6.551286e-05 
1.253519e-02 3.564153e-09 1.048113e-04 
1.609933e-02 7.550700e-09 1.676833e-04 
2.025005e-02 1.502596e-08 2.682696e-04 
2.572661e-02 3.081143e-08 4.291934e-04 
3.254124e-02 6.235429e-08 6.866488e-04 
4.088212e-02 1.236416e-07 1.098541e-03 
5.200852e-02 2.545587e-07 1.757511e-03 
6.600811e-02 5.204234e-07 2.811769e-03 
8.347977e-02 1.052711e-06 4.498433e-03 
1.048584e-01 2.086297e-06 7.196857e-03 
1.327799e-01 4.236094e-06 1.151395e-02 
1.684944e-01 8.656198e-06 1.842070e-02 
2.127428e-01 1.742366e-05 2.947052e-02 
2.697690e-01 3.552692e-05 4.714866e-02 
3.404268e-01 7.139423e-05 7.543120e-02 
4.320170e-01 1.459185e-04 1.206793e-01 
5.463317e-01 2.951234e-04 1.930698e-01 
6.907911e-01 5.966461e-04 3.088844e-01 
8.722127e-01 1.201190e-03 4.941713e-01 
1.101693e+00 2.421220e-03 7.906043e-01 
1.388950e+00 4.853841e-03 1.264855e+00 
1.750427e+00 9.721480e-03 2.023590e+00 
2.203349e+00 1.940816e-02 3.237458e+00 
2.758942e+00 3.816448e-02 5.179475e+00 
3.431038e+00 7.359122e-02 8.286428e+00 
4.238496e+00 1.392943e-01 1.325711e+01 
5.165371e+00 2.537265e-01 2.120951e+01 
6.181337e+00 4.391604e-01 3.393222e+01 
7.219040e+00 7.103324e-01 5.428675e+01 
8.186722e+00 1.060028e+00 8.685114e+01 
8.972028e+00 1.442804e+00 1.389495e+02 
9.504672e+00 1.796878e+00 2.222996e+02 
9.755586e+00 2.065118e+00 3.556480e+02 
9.753032e+00 2.223881e+00 5.689866e+02 
9.556634e+00 2.279529e+00 9.102982e+02 
9.239692e+00 2.256954e+00 1.456348e+03 
8.866443e+00 2.183040e+00 2.329952e+03 
8.497815e+00 2.085444e+00 3.727594e+03 
8.169827e+00 1.981639e+00 5.963623e+03 
7.907307e+00 1.885020e+00 9.540955e+03 
7.731032e+00 1.807173e+00 1.526418e+04 
7.632849e+00 1.749981e+00 2.442053e+04 
7.611820e+00 1.717674e+00 3.906940e+04 
7.644401e+00 1.706610e+00 6.250552e+04 
7.709327e+00 1.712469e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-483.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.760266e-03 9.640948e-11 1.000000e-05 
4.903964e-03 2.138483e-10 1.599859e-05 
6.070395e-03 4.056157e-10 2.559548e-05 
7.793562e-03 8.583650e-10 4.094915e-05 
1.005483e-02 1.843269e-09 6.551286e-05 
1.269495e-02 3.709852e-09 1.048113e-04 
1.597381e-02 7.390772e-09 1.676833e-04 
2.001135e-02 1.453093e-08 2.682696e-04 
2.547584e-02 2.998123e-08 4.291934e-04 
3.239723e-02 6.165776e-08 6.866488e-04 
4.086788e-02 1.237687e-07 1.098541e-03 
5.182134e-02 2.523426e-07 1.757511e-03 
6.590787e-02 5.191310e-07 2.811769e-03 
8.259133e-02 1.021572e-06 4.498433e-03 
1.048425e-01 2.089676e-06 7.196857e-03 
1.326628e-01 4.233657e-06 1.151395e-02 
1.685931e-01 8.689413e-06 1.842070e-02 
2.125816e-01 1.742015e-05 2.947052e-02 
2.695440e-01 3.551162e-05 4.714866e-02 
3.408352e-01 7.180007e-05 7.543120e-02 
4.298111e-01 1.439930e-04 1.206793e-01 
5.449838e-01 2.935522e-04 1.930698e-01 
6.894140e-01 5.943152e-04 3.088844e-01 
8.712944e-01 1.199882e-03 4.941713e-01 
1.098463e+00 2.404965e-03 7.906043e-01 
1.386350e+00 4.836635e-03 1.264855e+00 
1.747959e+00 9.700449e-03 2.023590e+00 
2.195764e+00 1.924839e-02 3.237458e+00 
2.750131e+00 3.787867e-02 5.179475e+00 
3.427428e+00 7.350898e-02 8.286428e+00 
4.227985e+00 1.385467e-01 1.325711e+01 
5.156419e+00 2.529227e-01 2.120951e+01 
6.167574e+00 4.371308e-01 3.393222e+01 
7.206994e+00 7.081915e-01 5.428675e+01 
8.173695e+00 1.057051e+00 8.685114e+01 
8.961501e+00 1.440386e+00 1.389495e+02 
9.492325e+00 1.793234e+00 2.222996e+02 
9.745520e+00 2.062318e+00 3.556480e+02 
9.744071e+00 2.221455e+00 5.689866e+02 
9.546492e+00 2.276408e+00 9.102982e+02 
9.231726e+00 2.254866e+00 1.456348e+03 
8.859688e+00 2.181497e+00 2.329952e+03 
8.488639e+00 2.082981e+00 3.727594e+03 
8.161734e+00 1.979693e+00 5.963623e+03 
7.902092e+00 1.884137e+00 9.540955e+03 
7.723726e+00 1.805633e+00 1.526418e+04 
7.628701e+00 1.749476e+00 2.442053e+04 
7.604766e+00 1.716262e+00 3.906940e+04 
7.637054e+00 1.705104e+00 6.250552e+04 
7.701009e+00 1.710639e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-484.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.876532e-03 1.058503e-10 1.000000e-05 
4.837869e-03 2.057428e-10 1.599859e-05 
6.111200e-03 4.147074e-10 2.559548e-05 
7.830329e-03 8.723732e-10 4.094915e-05 
9.852139e-03 1.737616e-09 6.551286e-05 
1.268486e-02 3.708682e-09 1.048113e-04 
1.591740e-02 7.327885e-09 1.676833e-04 
2.002636e-02 1.459379e-08 2.682696e-04 
2.543489e-02 2.989869e-08 4.291934e-04 
3.251615e-02 6.246833e-08 6.866488e-04 
4.082160e-02 1.236040e-07 1.098541e-03 
5.194070e-02 2.546163e-07 1.757511e-03 
6.560377e-02 5.130383e-07 2.811769e-03 
8.268136e-02 1.027039e-06 4.498433e-03 
1.051708e-01 2.113737e-06 7.196857e-03 
1.323500e-01 4.212487e-06 1.151395e-02 
1.683587e-01 8.671131e-06 1.842070e-02 
2.120842e-01 1.733398e-05 2.947052e-02 
2.687069e-01 3.525460e-05 4.714866e-02 
3.395167e-01 7.111700e-05 7.543120e-02 
4.304212e-01 1.449062e-04 1.206793e-01 
5.429986e-01 2.909572e-04 1.930698e-01 
6.879475e-01 5.917528e-04 3.088844e-01 
8.684608e-01 1.190674e-03 4.941713e-01 
1.097117e+00 2.401091e-03 7.906043e-01 
1.384392e+00 4.826122e-03 1.264855e+00 
1.744519e+00 9.663207e-03 2.023590e+00 
2.191198e+00 1.916807e-02 3.237458e+00 
2.746559e+00 3.780869e-02 5.179475e+00 
3.419933e+00 7.317824e-02 8.286428e+00 
4.220156e+00 1.380604e-01 1.325711e+01 
5.143287e+00 2.515149e-01 2.120951e+01 
6.157959e+00 4.359592e-01 3.393222e+01 
7.195546e+00 7.062174e-01 5.428675e+01 
8.158387e+00 1.053242e+00 8.685114e+01 
8.947251e+00 1.436336e+00 1.389495e+02 
9.480955e+00 1.790062e+00 2.222996e+02 
9.736176e+00 2.059884e+00 3.556480e+02 
9.734189e+00 2.218547e+00 5.689866e+02 
9.540880e+00 2.275528e+00 9.102982e+02 
9.223723e+00 2.252757e+00 1.456348e+03 
8.852337e+00 2.179695e+00 2.329952e+03 
8.482092e+00 2.081546e+00 3.727594e+03 
8.153462e+00 1.977679e+00 5.963623e+03 
7.892719e+00 1.881839e+00 9.540955e+03 
7.713758e+00 1.803227e+00 1.526418e+04 
7.617828e+00 1.746838e+00 2.442053e+04 
7.595828e+00 1.714255e+00 3.906940e+04 
7.632073e+00 1.704347e+00 6.250552e+04 
7.693912e+00 1.709200e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-485.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.850521e-03 1.039482e-10 1.000000e-05 
4.759578e-03 1.963197e-10 1.599859e-05 
6.103266e-03 4.139478e-10 2.559548e-05 
7.869504e-03 8.873617e-10 4.094915e-05 
9.911006e-03 1.772604e-09 6.551286e-05 
1.260504e-02 3.646624e-09 1.048113e-04 
1.587828e-02 7.289018e-09 1.676833e-04 
2.014768e-02 1.489134e-08 2.682696e-04 
2.523428e-02 2.925713e-08 4.291934e-04 
3.210141e-02 6.023256e-08 6.866488e-04 
4.098349e-02 1.253389e-07 1.098541e-03 
5.132986e-02 2.462463e-07 1.757511e-03 
6.540268e-02 5.093852e-07 2.811769e-03 
8.260901e-02 1.026461e-06 4.498433e-03 
1.042491e-01 2.062899e-06 7.196857e-03 
1.328413e-01 4.268373e-06 1.151395e-02 
1.676093e-01 8.573537e-06 1.842070e-02 
2.122395e-01 1.740798e-05 2.947052e-02 
2.675044e-01 3.485529e-05 4.714866e-02 
3.387300e-01 7.076969e-05 7.543120e-02 
4.281974e-01 1.429667e-04 1.206793e-01 
5.414491e-01 2.890695e-04 1.930698e-01 
6.858314e-01 5.875205e-04 3.088844e-01 
8.671765e-01 1.187847e-03 4.941713e-01 
1.093680e+00 2.383512e-03 7.906043e-01 
1.380813e+00 4.798682e-03 1.264855e+00 
1.740994e+00 9.624569e-03 2.023590e+00 
2.189928e+00 1.917395e-02 3.237458e+00 
2.739085e+00 3.757836e-02 5.179475e+00 
3.412125e+00 7.282777e-02 8.286428e+00 
4.210925e+00 1.374378e-01 1.325711e+01 
5.136431e+00 2.510126e-01 2.120951e+01 
6.146585e+00 4.344230e-01 3.393222e+01 
7.185021e+00 7.045016e-01 5.428675e+01 
8.147163e+00 1.050914e+00 8.685114e+01 
8.933902e+00 1.432675e+00 1.389495e+02 
9.469264e+00 1.786728e+00 2.222996e+02 
9.722864e+00 2.055394e+00 3.556480e+02 
9.726132e+00 2.216576e+00 5.689866e+02 
9.529547e+00 2.271804e+00 9.102982e+02 
9.214636e+00 2.250139e+00 1.456348e+03 
8.845465e+00 2.178094e+00 2.329952e+03 
8.476248e+00 2.080383e+00 3.727594e+03 
8.146580e+00 1.976165e+00 5.963623e+03 
7.888212e+00 1.881191e+00 9.540955e+03 
7.708825e+00 1.802453e+00 1.526418e+04 
7.613755e+00 1.746351e+00 2.442053e+04 
7.591073e+00 1.713562e+00 3.906940e+04 
7.621645e+00 1.701859e+00 6.250552e+04 
7.685148e+00 1.707220e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-486.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.829349e-03 1.024538e-10 1.000000e-05 
4.775414e-03 1.986947e-10 1.599859e-05 
6.178779e-03 4.303891e-10 2.559548e-05 
7.665240e-03 8.217324e-10 4.094915e-05 
9.931385e-03 1.787239e-09 6.551286e-05 
1.261868e-02 3.666020e-09 1.048113e-04 
1.582171e-02 7.226255e-09 1.676833e-04 
1.986633e-02 1.430560e-08 2.682696e-04 
2.549835e-02 3.024751e-08 4.291934e-04 
3.227292e-02 6.132933e-08 6.866488e-04 
4.073576e-02 1.233335e-07 1.098541e-03 
5.163129e-02 2.511266e-07 1.757511e-03 
6.482894e-02 4.971197e-07 2.811769e-03 
8.233316e-02 1.018308e-06 4.498433e-03 
1.045318e-01 2.084017e-06 7.196857e-03 
1.321011e-01 4.206074e-06 1.151395e-02 
1.676071e-01 8.590876e-06 1.842070e-02 
2.108058e-01 1.709274e-05 2.947052e-02 
2.679303e-01 3.509423e-05 4.714866e-02 
3.376756e-01 7.025544e-05 7.543120e-02 
4.280988e-01 1.431625e-04 1.206793e-01 
5.411374e-01 2.891653e-04 1.930698e-01 
6.843400e-01 5.848992e-04 3.088844e-01 
8.660673e-01 1.185732e-03 4.941713e-01 
1.092045e+00 2.377723e-03 7.906043e-01 
1.379933e+00 4.799351e-03 1.264855e+00 
1.736114e+00 9.563541e-03 2.023590e+00 
2.183208e+00 1.903722e-02 3.237458e+00 
2.737407e+00 3.758571e-02 5.179475e+00 
3.403869e+00 7.244913e-02 8.286428e+00 
4.206894e+00 1.373188e-01 1.325711e+01 
5.127510e+00 2.502116e-01 2.120951e+01 
6.137513e+00 4.333609e-01 3.393222e+01 
7.171548e+00 7.019526e-01 5.428675e+01 
8.136901e+00 1.048930e+00 8.685114e+01 
8.923996e+00 1.430512e+00 1.389495e+02 
9.457252e+00 1.783230e+00 2.222996e+02 
9.713742e+00 2.053062e+00 3.556480e+02 
9.715026e+00 2.213023e+00 5.689866e+02 
9.522090e+00 2.269998e+00 9.102982e+02 
9.207178e+00 2.248273e+00 1.456348e+03 
8.836009e+00 2.175383e+00 2.329952e+03 
8.469545e+00 2.078879e+00 3.727594e+03 
8.140614e+00 1.974980e+00 5.963623e+03 
7.877765e+00 1.878521e+00 9.540955e+03 
7.700581e+00 1.800600e+00 1.526418e+04 
7.603559e+00 1.743922e+00 2.442053e+04 
7.579861e+00 1.710833e+00 3.906940e+04 
7.612860e+00 1.699889e+00 6.250552e+04 
7.678637e+00 1.705965e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-487.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.728520e-03 9.476656e-11 1.000000e-05 
4.866452e-03 2.107090e-10 1.599859e-05 
6.111850e-03 4.174110e-10 2.559548e-05 
7.665766e-03 8.235929e-10 4.094915e-05 
9.925063e-03 1.787499e-09 6.551286e-05 
1.250257e-02 3.573086e-09 1.048113e-04 
1.564700e-02 7.003889e-09 1.676833e-04 
2.013713e-02 1.492927e-08 2.682696e-04 
2.517958e-02 2.918712e-08 4.291934e-04 
3.200435e-02 5.993400e-08 6.866488e-04 
4.057966e-02 1.221720e-07 1.098541e-03 
5.125916e-02 2.462414e-07 1.757511e-03 
6.519481e-02 5.066242e-07 2.811769e-03 
8.213147e-02 1.012923e-06 4.498433e-03 
1.038716e-01 2.048985e-06 7.196857e-03 
1.319417e-01 4.199487e-06 1.151395e-02 
1.667768e-01 8.481242e-06 1.842070e-02 
2.107152e-01 1.710584e-05 2.947052e-02 
2.666512e-01 3.466521e-05 4.714866e-02 
3.380110e-01 7.060993e-05 7.543120e-02 
4.264918e-01 1.418476e-04 1.206793e-01 
5.412596e-01 2.899562e-04 1.930698e-01 
6.835978e-01 5.841973e-04 3.088844e-01 
8.620438e-01 1.171691e-03 4.941713e-01 
1.091314e+00 2.377824e-03 7.906043e-01 
1.376701e+00 4.775513e-03 1.264855e+00 
1.735150e+00 9.567163e-03 2.023590e+00 
2.180818e+00 1.901357e-02 3.237458e+00 
2.731946e+00 3.743774e-02 5.179475e+00 
3.401609e+00 7.245076e-02 8.286428e+00 
4.197598e+00 1.366894e-01 1.325711e+01 
5.114207e+00 2.487809e-01 2.120951e+01 
6.126797e+00 4.319583e-01 3.393222e+01 
7.157272e+00 6.991776e-01 5.428675e+01 
8.123450e+00 1.045787e+00 8.685114e+01 
8.909699e+00 1.426430e+00 1.389495e+02 
9.446932e+00 1.780556e+00 2.222996e+02 
9.703042e+00 2.049910e+00 3.556480e+02 
9.704124e+00 2.209570e+00 5.689866e+02 
9.512844e+00 2.267298e+00 9.102982e+02 
9.198775e+00 2.245963e+00 1.456348e+03 
8.831303e+00 2.174700e+00 2.329952e+03 
8.460433e+00 2.076425e+00 3.727594e+03 
8.131462e+00 1.972636e+00 5.963623e+03 
7.871285e+00 1.877196e+00 9.540955e+03 
7.692604e+00 1.798832e+00 1.526418e+04 
7.597697e+00 1.742864e+00 2.442053e+04 
7.574140e+00 1.709831e+00 3.906940e+04 
7.604286e+00 1.697984e+00 6.250552e+04 
7.668893e+00 1.703664e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-488.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.844751e-03 1.041217e-10 1.000000e-05 
4.735424e-03 1.945420e-10 1.599859e-05 
6.022173e-03 4.001256e-10 2.559548e-05 
7.789697e-03 8.659612e-10 4.094915e-05 
9.896788e-03 1.775904e-09 6.551286e-05 
1.252966e-02 3.603753e-09 1.048113e-04 
1.570952e-02 7.102737e-09 1.676833e-04 
1.991005e-02 1.445951e-08 2.682696e-04 
2.520609e-02 2.933953e-08 4.291934e-04 
3.178985e-02 5.885760e-08 6.866488e-04 
4.059894e-02 1.225974e-07 1.098541e-03 
5.112221e-02 2.447745e-07 1.757511e-03 
6.490780e-02 5.009892e-07 2.811769e-03 
8.248951e-02 1.028335e-06 4.498433e-03 
1.039379e-01 2.057125e-06 7.196857e-03 
1.315855e-01 4.174120e-06 1.151395e-02 
1.665925e-01 8.470511e-06 1.842070e-02 
2.110533e-01 1.722361e-05 2.947052e-02 
2.671108e-01 3.491630e-05 4.714866e-02 
3.364802e-01 6.979797e-05 7.543120e-02 
4.260724e-01 1.417199e-04 1.206793e-01 
5.393725e-01 2.875233e-04 1.930698e-01 
6.826011e-01 5.828393e-04 3.088844e-01 
8.612352e-01 1.170794e-03 4.941713e-01 
1.087499e+00 2.357812e-03 7.906043e-01 
1.373318e+00 4.750128e-03 1.264855e+00 
1.728546e+00 9.477807e-03 2.023590e+00 
2.173933e+00 1.887279e-02 3.237458e+00 
2.722896e+00 3.714334e-02 5.179475e+00 
3.394476e+00 7.214301e-02 8.286428e+00 
4.189561e+00 1.361819e-01 1.325711e+01 
5.108195e+00 2.483964e-01 2.120951e+01 
6.111909e+00 4.296975e-01 3.393222e+01 
7.149076e+00 6.981098e-01 5.428675e+01 
8.107819e+00 1.041854e+00 8.685114e+01 
8.901046e+00 1.424802e+00 1.389495e+02 
9.433966e+00 1.776580e+00 2.222996e+02 
9.691847e+00 2.046495e+00 3.556480e+02 
9.695000e+00 2.207030e+00 5.689866e+02 
9.504936e+00 2.265258e+00 9.102982e+02 
9.191750e+00 2.244288e+00 1.456348e+03 
8.821073e+00 2.171649e+00 2.329952e+03 
8.454888e+00 2.075369e+00 3.727594e+03 
8.127466e+00 1.972161e+00 5.963623e+03 
7.866833e+00 1.876559e+00 9.540955e+03 
7.687197e+00 1.797895e+00 1.526418e+04 
7.591274e+00 1.741625e+00 2.442053e+04 
7.566973e+00 1.708371e+00 3.906940e+04 
7.597965e+00 1.696791e+00 6.250552e+04 
7.660411e+00 1.701768e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-489.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.858020e-03 1.054191e-10 1.000000e-05 
4.796395e-03 2.025678e-10 1.599859e-05 
6.048111e-03 4.061486e-10 2.559548e-05 
7.694037e-03 8.361585e-10 4.094915e-05 
9.753530e-03 1.703379e-09 6.551286e-05 
1.244153e-02 3.535466e-09 1.048113e-04 
1.575020e-02 7.172726e-09 1.676833e-04 
2.009391e-02 1.489427e-08 2.682696e-04 
2.524719e-02 2.954371e-08 4.291934e-04 
3.176172e-02 5.882178e-08 6.866488e-04 
4.049599e-02 1.219164e-07 1.098541e-03 
5.112605e-02 2.453315e-07 1.757511e-03 
6.499464e-02 5.040334e-07 2.811769e-03 
8.172758e-02 1.002151e-06 4.498433e-03 
1.037902e-01 2.052569e-06 7.196857e-03 
1.310650e-01 4.133234e-06 1.151395e-02 
1.661305e-01 8.417457e-06 1.842070e-02 
2.095276e-01 1.688731e-05 2.947052e-02 
2.651711e-01 3.423114e-05 4.714866e-02 
3.367553e-01 7.011263e-05 7.543120e-02 
4.261121e-01 1.420499e-04 1.206793e-01 
5.379015e-01 2.857616e-04 1.930698e-01 
6.809883e-01 5.799035e-04 3.088844e-01 
8.589729e-01 1.163972e-03 4.941713e-01 
1.085018e+00 2.346503e-03 7.906043e-01 
1.371670e+00 4.742720e-03 1.264855e+00 
1.725447e+00 9.446195e-03 2.023590e+00 
2.170551e+00 1.882317e-02 3.237458e+00 
2.717569e+00 3.700110e-02 5.179475e+00 
3.387017e+00 7.181469e-02 8.286428e+00 
4.180308e+00 1.355571e-01 1.325711e+01 
5.099113e+00 2.475710e-01 2.120951e+01 
6.104426e+00 4.289577e-01 3.393222e+01 
7.138309e+00 6.963167e-01 5.428675e+01 
8.096061e+00 1.039319e+00 8.685114e+01 
8.887528e+00 1.421050e+00 1.389495e+02 
9.425448e+00 1.774775e+00 2.222996e+02 
9.680919e+00 2.043212e+00 3.556480e+02 
9.685512e+00 2.204295e+00 5.689866e+02 
9.497145e+00 2.263270e+00 9.102982e+02 
9.181803e+00 2.241250e+00 1.456348e+03 
8.814720e+00 2.170253e+00 2.329952e+03 
8.447344e+00 2.073523e+00 3.727594e+03 
8.118594e+00 1.969911e+00 5.963623e+03 
7.858238e+00 1.874509e+00 9.540955e+03 
7.678502e+00 1.795888e+00 1.526418e+04 
7.580454e+00 1.738991e+00 2.442053e+04 
7.560206e+00 1.707035e+00 3.906940e+04 
7.591186e+00 1.695451e+00 6.250552e+04 
7.651575e+00 1.699755e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-49.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.866275e-02 1.063142e-08 1.000000e-05 
4.869423e-02 2.123956e-08 1.599859e-05 
6.142408e-02 4.263135e-08 2.559548e-05 
7.715101e-02 8.447691e-08 4.094915e-05 
9.791006e-02 1.726614e-07 6.551286e-05 
1.252916e-01 3.618088e-07 1.048113e-04 
1.579904e-01 7.254468e-07 1.676833e-04 
2.001927e-01 1.475907e-06 2.682696e-04 
2.514269e-01 2.923815e-06 4.291934e-04 
3.183505e-01 5.935157e-06 6.866488e-04 
4.032981e-01 1.206690e-05 1.098541e-03 
5.105921e-01 2.448734e-05 1.757511e-03 
6.493782e-01 5.037515e-05 2.811769e-03 
8.197012e-01 1.013202e-04 4.498433e-03 
1.035338e+00 2.041672e-04 7.196857e-03 
1.313652e+00 4.170573e-04 1.151395e-02 
1.658464e+00 8.392616e-04 1.842070e-02 
2.099463e+00 1.702721e-03 2.947052e-02 
2.648196e+00 3.417696e-03 4.714866e-02 
3.351427e+00 6.929027e-03 7.543120e-02 
4.224618e+00 1.388379e-02 1.206793e-01 
5.323233e+00 2.779269e-02 1.930698e-01 
6.692888e+00 5.529133e-02 3.088844e-01 
8.387773e+00 1.089964e-01 4.941713e-01 
1.046147e+01 2.119760e-01 7.906043e-01 
1.292831e+01 4.015932e-01 1.264855e+00 
1.578736e+01 7.356823e-01 2.023590e+00 
1.893774e+01 1.281817e+00 3.237458e+00 
2.220247e+01 2.095662e+00 5.179475e+00 
2.528615e+01 3.163887e+00 8.286428e+00 
2.784854e+01 4.363380e+00 1.325711e+01 
2.963657e+01 5.498602e+00 2.120951e+01 
3.054688e+01 6.386178e+00 3.393222e+01 
3.062778e+01 6.926422e+00 5.428675e+01 
3.008752e+01 7.144254e+00 8.685114e+01 
2.912919e+01 7.100143e+00 1.389495e+02 
2.797044e+01 6.884636e+00 2.222996e+02 
2.680125e+01 6.583561e+00 3.556480e+02 
2.574952e+01 6.257743e+00 5.689866e+02 
2.490356e+01 5.952620e+00 9.102982e+02 
2.430621e+01 5.696997e+00 1.456348e+03 
2.397459e+01 5.510998e+00 2.329952e+03 
2.387680e+01 5.398621e+00 3.727594e+03 
2.396169e+01 5.356084e+00 5.963623e+03 
2.415153e+01 5.367049e+00 9.540955e+03 
2.437711e+01 5.411992e+00 1.526418e+04 
2.458162e+01 5.469920e+00 2.442053e+04 
2.474759e+01 5.529506e+00 3.906940e+04 
2.483659e+01 5.571438e+00 6.250552e+04 
2.488524e+01 5.602666e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-490.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.702304e-03 9.335317e-11 1.000000e-05 
4.748769e-03 1.969953e-10 1.599859e-05 
6.035382e-03 4.044150e-10 2.559548e-05 
7.607719e-03 8.099837e-10 4.094915e-05 
9.824814e-03 1.744560e-09 6.551286e-05 
1.230436e-02 3.426811e-09 1.048113e-04 
1.560566e-02 6.991325e-09 1.676833e-04 
1.985388e-02 1.439624e-08 2.682696e-04 
2.504457e-02 2.889708e-08 4.291934e-04 
3.180843e-02 5.920247e-08 6.866488e-04 
4.018224e-02 1.193482e-07 1.098541e-03 
5.116195e-02 2.463513e-07 1.757511e-03 
6.473187e-02 4.989632e-07 2.811769e-03 
8.196565e-02 1.013002e-06 4.498433e-03 
1.036885e-01 2.050723e-06 7.196857e-03 
1.312500e-01 4.159251e-06 1.151395e-02 
1.658175e-01 8.387079e-06 1.842070e-02 
2.102878e-01 1.710667e-05 2.947052e-02 
2.659747e-01 3.461392e-05 4.714866e-02 
3.364803e-01 7.008399e-05 7.543120e-02 
4.242555e-01 1.404880e-04 1.206793e-01 
5.373685e-01 2.854953e-04 1.930698e-01 
6.778385e-01 5.730643e-04 3.088844e-01 
8.570511e-01 1.158541e-03 4.941713e-01 
1.084077e+00 2.345184e-03 7.906043e-01 
1.366920e+00 4.703232e-03 1.264855e+00 
1.724843e+00 9.455468e-03 2.023590e+00 
2.167770e+00 1.878904e-02 3.237458e+00 
2.715186e+00 3.697846e-02 5.179475e+00 
3.378831e+00 7.144070e-02 8.286428e+00 
4.174112e+00 1.352264e-01 1.325711e+01 
5.085455e+00 2.460911e-01 2.120951e+01 
6.091322e+00 4.270635e-01 3.393222e+01 
7.123773e+00 6.934653e-01 5.428675e+01 
8.084431e+00 1.036827e+00 8.685114e+01 
8.876175e+00 1.418236e+00 1.389495e+02 
9.415359e+00 1.772196e+00 2.222996e+02 
9.674048e+00 2.042018e+00 3.556480e+02 
9.678018e+00 2.202585e+00 5.689866e+02 
9.488090e+00 2.260649e+00 9.102982e+02 
9.173971e+00 2.239191e+00 1.456348e+03 
8.807107e+00 2.168313e+00 2.329952e+03 
8.441071e+00 2.072174e+00 3.727594e+03 
8.110556e+00 1.967961e+00 5.963623e+03 
7.849998e+00 1.872578e+00 9.540955e+03 
7.672702e+00 1.794819e+00 1.526418e+04 
7.574611e+00 1.737931e+00 2.442053e+04 
7.551521e+00 1.705092e+00 3.906940e+04 
7.580732e+00 1.692942e+00 6.250552e+04 
7.643800e+00 1.698082e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-491.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.715135e-03 9.451966e-11 1.000000e-05 
4.760095e-03 1.988132e-10 1.599859e-05 
6.147369e-03 4.282193e-10 2.559548e-05 
7.608477e-03 8.118796e-10 4.094915e-05 
9.703760e-03 1.684296e-09 6.551286e-05 
1.219719e-02 3.344857e-09 1.048113e-04 
1.564545e-02 7.059317e-09 1.676833e-04 
1.973047e-02 1.415829e-08 2.682696e-04 
2.528991e-02 2.981537e-08 4.291934e-04 
3.183185e-02 5.945444e-08 6.866488e-04 
4.005882e-02 1.184932e-07 1.098541e-03 
5.110867e-02 2.460836e-07 1.757511e-03 
6.484595e-02 5.026296e-07 2.811769e-03 
8.193447e-02 1.013911e-06 4.498433e-03 
1.035164e-01 2.044697e-06 7.196857e-03 
1.305373e-01 4.100213e-06 1.151395e-02 
1.657369e-01 8.391944e-06 1.842070e-02 
2.098619e-01 1.703764e-05 2.947052e-02 
2.654468e-01 3.447845e-05 4.714866e-02 
3.354757e-01 6.959993e-05 7.543120e-02 
4.245702e-01 1.410880e-04 1.206793e-01 
5.366247e-01 2.848915e-04 1.930698e-01 
6.768754e-01 5.717891e-04 3.088844e-01 
8.565509e-01 1.158871e-03 4.941713e-01 
1.081849e+00 2.335510e-03 7.906043e-01 
1.363994e+00 4.682622e-03 1.264855e+00 
1.721422e+00 9.418460e-03 2.023590e+00 
2.160367e+00 1.863528e-02 3.237458e+00 
2.709134e+00 3.680653e-02 5.179475e+00 
3.374458e+00 7.130701e-02 8.286428e+00 
4.162080e+00 1.343353e-01 1.325711e+01 
5.075692e+00 2.451685e-01 2.120951e+01 
6.081686e+00 4.258794e-01 3.393222e+01 
7.111982e+00 6.913822e-01 5.428675e+01 
8.072576e+00 1.034251e+00 8.685114e+01 
8.862567e+00 1.414438e+00 1.389495e+02 
9.403079e+00 1.768538e+00 2.222996e+02 
9.660951e+00 2.037602e+00 3.556480e+02 
9.666510e+00 2.198794e+00 5.689866e+02 
9.477784e+00 2.257400e+00 9.102982e+02 
9.168806e+00 2.238366e+00 1.456348e+03 
8.799615e+00 2.166421e+00 2.329952e+03 
8.433942e+00 2.070484e+00 3.727594e+03 
8.103428e+00 1.966339e+00 5.963623e+03 
7.845279e+00 1.871841e+00 9.540955e+03 
7.665901e+00 1.793422e+00 1.526418e+04 
7.566837e+00 1.736257e+00 2.442053e+04 
7.541701e+00 1.702789e+00 3.906940e+04 
7.572123e+00 1.691016e+00 6.250552e+04 
7.636164e+00 1.696451e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-492.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.768094e-03 9.882049e-11 1.000000e-05 
4.750960e-03 1.980734e-10 1.599859e-05 
6.116083e-03 4.225734e-10 2.559548e-05 
7.738690e-03 8.560208e-10 4.094915e-05 
9.633208e-03 1.651181e-09 6.551286e-05 
1.242985e-02 3.547149e-09 1.048113e-04 
1.551340e-02 6.896090e-09 1.676833e-04 
1.960006e-02 1.390766e-08 2.682696e-04 
2.487247e-02 2.842097e-08 4.291934e-04 
3.190456e-02 5.998472e-08 6.866488e-04 
4.004950e-02 1.186516e-07 1.098541e-03 
5.116312e-02 2.473738e-07 1.757511e-03 
6.467892e-02 4.997712e-07 2.811769e-03 
8.153439e-02 1.001166e-06 4.498433e-03 
1.035139e-01 2.048713e-06 7.196857e-03 
1.307369e-01 4.127438e-06 1.151395e-02 
1.652909e-01 8.341338e-06 1.842070e-02 
2.091216e-01 1.689232e-05 2.947052e-02 
2.647977e-01 3.429586e-05 4.714866e-02 
3.348785e-01 6.936985e-05 7.543120e-02 
4.231644e-01 1.399757e-04 1.206793e-01 
5.346919e-01 2.823983e-04 1.930698e-01 
6.768718e-01 5.729432e-04 3.088844e-01 
8.533757e-01 1.148366e-03 4.941713e-01 
1.078280e+00 2.317183e-03 7.906043e-01 
1.361101e+00 4.662352e-03 1.264855e+00 
1.715656e+00 9.343156e-03 2.023590e+00 
2.156664e+00 1.857721e-02 3.237458e+00 
2.702417e+00 3.660775e-02 5.179475e+00 
3.366522e+00 7.094890e-02 8.286428e+00 
4.158275e+00 1.342329e-01 1.325711e+01 
5.069596e+00 2.447677e-01 2.120951e+01 
6.071459e+00 4.245730e-01 3.393222e+01 
7.098705e+00 6.888823e-01 5.428675e+01 
8.063329e+00 1.032610e+00 8.685114e+01 
8.850141e+00 1.411149e+00 1.389495e+02 
9.390610e+00 1.764784e+00 2.222996e+02 
9.650513e+00 2.034554e+00 3.556480e+02 
9.659685e+00 2.197418e+00 5.689866e+02 
9.470872e+00 2.255833e+00 9.102982e+02 
9.159938e+00 2.235815e+00 1.456348e+03 
8.793171e+00 2.164974e+00 2.329952e+03 
8.424371e+00 2.067830e+00 3.727594e+03 
8.099316e+00 1.965809e+00 5.963623e+03 
7.837914e+00 1.870201e+00 9.540955e+03 
7.657663e+00 1.791555e+00 1.526418e+04 
7.557898e+00 1.734211e+00 2.442053e+04 
7.535598e+00 1.701654e+00 3.906940e+04 
7.566256e+00 1.689958e+00 6.250552e+04 
7.628447e+00 1.694792e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-493.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.752166e-03 9.777095e-11 1.000000e-05 
4.783315e-03 2.025586e-10 1.599859e-05 
5.957076e-03 3.912579e-10 2.559548e-05 
7.702985e-03 8.459427e-10 4.094915e-05 
9.656074e-03 1.666348e-09 6.551286e-05 
1.222135e-02 3.378479e-09 1.048113e-04 
1.550888e-02 6.904075e-09 1.676833e-04 
1.968630e-02 1.412070e-08 2.682696e-04 
2.514851e-02 2.943747e-08 4.291934e-04 
3.168148e-02 5.885461e-08 6.866488e-04 
4.004707e-02 1.188711e-07 1.098541e-03 
5.093669e-02 2.446001e-07 1.757511e-03 
6.445420e-02 4.955854e-07 2.811769e-03 
8.141788e-02 9.989065e-07 4.498433e-03 
1.027225e-01 2.006151e-06 7.196857e-03 
1.305413e-01 4.117296e-06 1.151395e-02 
1.648867e-01 8.297114e-06 1.842070e-02 
2.088190e-01 1.685328e-05 2.947052e-02 
2.641839e-01 3.412714e-05 4.714866e-02 
3.331155e-01 6.841882e-05 7.543120e-02 
4.220979e-01 1.392024e-04 1.206793e-01 
5.328268e-01 2.800217e-04 1.930698e-01 
6.741802e-01 5.672868e-04 3.088844e-01 
8.535308e-01 1.151324e-03 4.941713e-01 
1.076786e+00 2.312249e-03 7.906043e-01 
1.360671e+00 4.667365e-03 1.264855e+00 
1.714558e+00 9.344092e-03 2.023590e+00 
2.153952e+00 1.854463e-02 3.237458e+00 
2.698058e+00 3.650447e-02 5.179475e+00 
3.360648e+00 7.072041e-02 8.286428e+00 
4.147897e+00 1.335009e-01 1.325711e+01 
5.060881e+00 2.439929e-01 2.120951e+01 
6.059395e+00 4.228909e-01 3.393222e+01 
7.091487e+00 6.880729e-01 5.428675e+01 
8.051673e+00 1.030098e+00 8.685114e+01 
8.839485e+00 1.408624e+00 1.389495e+02 
9.381409e+00 1.762621e+00 2.222996e+02 
9.640702e+00 2.031823e+00 3.556480e+02 
9.649411e+00 2.194253e+00 5.689866e+02 
9.461673e+00 2.253123e+00 9.102982e+02 
9.150922e+00 2.233191e+00 1.456348e+03 
8.787081e+00 2.163674e+00 2.329952e+03 
8.418842e+00 2.066763e+00 3.727594e+03 
8.092452e+00 1.964276e+00 5.963623e+03 
7.828845e+00 1.867978e+00 9.540955e+03 
7.650333e+00 1.789980e+00 1.526418e+04 
7.553467e+00 1.733591e+00 2.442053e+04 
7.528563e+00 1.700224e+00 3.906940e+04 
7.557316e+00 1.687922e+00 6.250552e+04 
7.622263e+00 1.693625e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-494.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.703691e-03 9.422106e-11 1.000000e-05 
4.744507e-03 1.980693e-10 1.599859e-05 
5.989370e-03 3.984623e-10 2.559548e-05 
7.759745e-03 8.665351e-10 4.094915e-05 
9.717145e-03 1.701610e-09 6.551286e-05 
1.223097e-02 3.393337e-09 1.048113e-04 
1.555767e-02 6.983569e-09 1.676833e-04 
1.975193e-02 1.429132e-08 2.682696e-04 
2.516453e-02 2.955359e-08 4.291934e-04 
3.171047e-02 5.913604e-08 6.866488e-04 
3.976473e-02 1.166107e-07 1.098541e-03 
5.089106e-02 2.444381e-07 1.757511e-03 
6.377572e-02 4.810731e-07 2.811769e-03 
8.122276e-02 9.937537e-07 4.498433e-03 
1.025792e-01 2.001817e-06 7.196857e-03 
1.303243e-01 4.105104e-06 1.151395e-02 
1.648668e-01 8.310935e-06 1.842070e-02 
2.083521e-01 1.677443e-05 2.947052e-02 
2.626485e-01 3.360357e-05 4.714866e-02 
3.323595e-01 6.809191e-05 7.543120e-02 
4.216507e-01 1.390418e-04 1.206793e-01 
5.335133e-01 2.816750e-04 1.930698e-01 
6.734331e-01 5.665489e-04 3.088844e-01 
8.506434e-01 1.141992e-03 4.941713e-01 
1.076076e+00 2.312351e-03 7.906043e-01 
1.356471e+00 4.633665e-03 1.264855e+00 
1.708126e+00 9.258122e-03 2.023590e+00 
2.149690e+00 1.847207e-02 3.237458e+00 
2.692825e+00 3.636573e-02 5.179475e+00 
3.351796e+00 7.030539e-02 8.286428e+00 
4.138896e+00 1.329010e-01 1.325711e+01 
5.051070e+00 2.430618e-01 2.120951e+01 
6.051704e+00 4.220998e-01 3.393222e+01 
7.078302e+00 6.855952e-01 5.428675e+01 
8.035912e+00 1.026107e+00 8.685114e+01 
8.829053e+00 1.406191e+00 1.389495e+02 
9.369650e+00 1.759201e+00 2.222996e+02 
9.630154e+00 2.028706e+00 3.556480e+02 
9.640660e+00 2.191870e+00 5.689866e+02 
9.452824e+00 2.250582e+00 9.102982e+02 
9.142873e+00 2.231011e+00 1.456348e+03 
8.779215e+00 2.161610e+00 2.329952e+03 
8.411521e+00 2.064986e+00 3.727594e+03 
8.083242e+00 1.961886e+00 5.963623e+03 
7.822321e+00 1.866618e+00 9.540955e+03 
7.641061e+00 1.787772e+00 1.526418e+04 
7.544674e+00 1.731586e+00 2.442053e+04 
7.519332e+00 1.698100e+00 3.906940e+04 
7.551156e+00 1.686766e+00 6.250552e+04 
7.614016e+00 1.691790e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-495.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.807759e-03 1.025960e-10 1.000000e-05 
4.771348e-03 2.018578e-10 1.599859e-05 
6.105422e-03 4.229306e-10 2.559548e-05 
7.656285e-03 8.340199e-10 4.094915e-05 
9.769180e-03 1.732593e-09 6.551286e-05 
1.233125e-02 3.484523e-09 1.048113e-04 
1.534523e-02 6.714939e-09 1.676833e-04 
1.977466e-02 1.436975e-08 2.682696e-04 
2.469997e-02 2.800345e-08 4.291934e-04 
3.158010e-02 5.852787e-08 6.866488e-04 
3.991065e-02 1.181378e-07 1.098541e-03 
5.030754e-02 2.366039e-07 1.757511e-03 
6.411708e-02 4.898288e-07 2.811769e-03 
8.109650e-02 9.911286e-07 4.498433e-03 
1.029142e-01 2.025583e-06 7.196857e-03 
1.291435e-01 4.002620e-06 1.151395e-02 
1.641630e-01 8.221569e-06 1.842070e-02 
2.078947e-01 1.669794e-05 2.947052e-02 
2.630985e-01 3.384495e-05 4.714866e-02 
3.329886e-01 6.861784e-05 7.543120e-02 
4.210421e-01 1.387208e-04 1.206793e-01 
5.325234e-01 2.806770e-04 1.930698e-01 
6.714504e-01 5.626966e-04 3.088844e-01 
8.485513e-01 1.135881e-03 4.941713e-01 
1.072460e+00 2.293754e-03 7.906043e-01 
1.354761e+00 4.625495e-03 1.264855e+00 
1.708020e+00 9.275010e-03 2.023590e+00 
2.144774e+00 1.838272e-02 3.237458e+00 
2.686159e+00 3.616934e-02 5.179475e+00 
3.346615e+00 7.012003e-02 8.286428e+00 
4.131734e+00 1.324765e-01 1.325711e+01 
5.039340e+00 2.418590e-01 2.120951e+01 
6.037456e+00 4.199722e-01 3.393222e+01 
7.063168e+00 6.825747e-01 5.428675e+01 
8.027740e+00 1.024841e+00 8.685114e+01 
8.818013e+00 1.403489e+00 1.389495e+02 
9.357146e+00 1.755414e+00 2.222996e+02 
9.621298e+00 2.026456e+00 3.556480e+02 
9.629115e+00 2.188036e+00 5.689866e+02 
9.445080e+00 2.248586e+00 9.102982e+02 
9.136621e+00 2.229663e+00 1.456348e+03 
8.772034e+00 2.159835e+00 2.329952e+03 
8.405172e+00 2.063589e+00 3.727594e+03 
8.076116e+00 1.960251e+00 5.963623e+03 
7.815693e+00 1.865221e+00 9.540955e+03 
7.635640e+00 1.786813e+00 1.526418e+04 
7.536541e+00 1.729788e+00 2.442053e+04 
7.514186e+00 1.697259e+00 3.906940e+04 
7.541746e+00 1.684576e+00 6.250552e+04 
7.605889e+00 1.689990e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-496.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.772472e-03 9.997157e-11 1.000000e-05 
4.769776e-03 2.020656e-10 1.599859e-05 
5.980925e-03 3.983855e-10 2.559548e-05 
7.506599e-03 7.876409e-10 4.094915e-05 
9.602758e-03 1.648870e-09 6.551286e-05 
1.234791e-02 3.505732e-09 1.048113e-04 
1.560626e-02 7.077745e-09 1.676833e-04 
1.954332e-02 1.389932e-08 2.682696e-04 
2.474364e-02 2.820911e-08 4.291934e-04 
3.165633e-02 5.907187e-08 6.866488e-04 
3.960334e-02 1.156630e-07 1.098541e-03 
5.039495e-02 2.383199e-07 1.757511e-03 
6.381640e-02 4.839456e-07 2.811769e-03 
8.075735e-02 9.807230e-07 4.498433e-03 
1.019645e-01 1.974006e-06 7.196857e-03 
1.296529e-01 4.058348e-06 1.151395e-02 
1.640385e-01 8.219451e-06 1.842070e-02 
2.068634e-01 1.648391e-05 2.947052e-02 
2.616045e-01 3.333891e-05 4.714866e-02 
3.322617e-01 6.830716e-05 7.543120e-02 
4.202009e-01 1.381695e-04 1.206793e-01 
5.299255e-01 2.771481e-04 1.930698e-01 
6.719172e-01 5.650087e-04 3.088844e-01 
8.469429e-01 1.131715e-03 4.941713e-01 
1.071474e+00 2.292045e-03 7.906043e-01 
1.351173e+00 4.598109e-03 1.264855e+00 
1.703801e+00 9.225036e-03 2.023590e+00 
2.141479e+00 1.833491e-02 3.237458e+00 
2.682096e+00 3.607769e-02 5.179475e+00 
3.342320e+00 6.998967e-02 8.286428e+00 
4.125171e+00 1.321085e-01 1.325711e+01 
5.033425e+00 2.414793e-01 2.120951e+01 
6.030962e+00 4.194211e-01 3.393222e+01 
7.051985e+00 6.806535e-01 5.428675e+01 
8.011880e+00 1.020811e+00 8.685114e+01 
8.803139e+00 1.399122e+00 1.389495e+02 
9.346208e+00 1.752385e+00 2.222996e+02 
9.609280e+00 2.022568e+00 3.556480e+02 
9.621583e+00 2.186272e+00 5.689866e+02 
9.437748e+00 2.246789e+00 9.102982e+02 
9.129234e+00 2.227782e+00 1.456348e+03 
8.764985e+00 2.158112e+00 2.329952e+03 
8.396817e+00 2.061398e+00 3.727594e+03 
8.070936e+00 1.959322e+00 5.963623e+03 
7.807931e+00 1.863434e+00 9.540955e+03 
7.626596e+00 1.784673e+00 1.526418e+04 
7.530173e+00 1.728547e+00 2.442053e+04 
7.502800e+00 1.694451e+00 3.906940e+04 
7.533906e+00 1.682882e+00 6.250552e+04 
7.594949e+00 1.687282e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-497.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.714363e-03 9.561509e-11 1.000000e-05 
4.672256e-03 1.903063e-10 1.599859e-05 
5.911864e-03 3.855198e-10 2.559548e-05 
7.686237e-03 8.472558e-10 4.094915e-05 
9.555020e-03 1.627677e-09 6.551286e-05 
1.213116e-02 3.331046e-09 1.048113e-04 
1.564132e-02 7.139920e-09 1.676833e-04 
1.951450e-02 1.386583e-08 2.682696e-04 
2.470004e-02 2.811684e-08 4.291934e-04 
3.137995e-02 5.765411e-08 6.866488e-04 
3.992413e-02 1.187354e-07 1.098541e-03 
5.004523e-02 2.338633e-07 1.757511e-03 
6.352714e-02 4.783571e-07 2.811769e-03 
8.095767e-02 9.900310e-07 4.498433e-03 
1.022350e-01 1.993768e-06 7.196857e-03 
1.291608e-01 4.020401e-06 1.151395e-02 
1.629789e-01 8.077449e-06 1.842070e-02 
2.064664e-01 1.642224e-05 2.947052e-02 
2.615403e-01 3.338153e-05 4.714866e-02 
3.301303e-01 6.713616e-05 7.543120e-02 
4.185301e-01 1.368033e-04 1.206793e-01 
5.301472e-01 2.780552e-04 1.930698e-01 
6.685862e-01 5.577704e-04 3.088844e-01 
8.473016e-01 1.135433e-03 4.941713e-01 
1.069921e+00 2.286686e-03 7.906043e-01 
1.348995e+00 4.585119e-03 1.264855e+00 
1.699667e+00 9.176502e-03 2.023590e+00 
2.137332e+00 1.826525e-02 3.237458e+00 
2.674167e+00 3.583092e-02 5.179475e+00 
3.333433e+00 6.957295e-02 8.286428e+00 
4.119079e+00 1.317848e-01 1.325711e+01 
5.025176e+00 2.407684e-01 2.120951e+01 
6.018578e+00 4.176719e-01 3.393222e+01 
7.043694e+00 6.795334e-01 5.428675e+01 
8.003587e+00 1.019493e+00 8.685114e+01 
8.793707e+00 1.397108e+00 1.389495e+02 
9.332765e+00 1.748128e+00 2.222996e+02 
9.601070e+00 2.020640e+00 3.556480e+02 
9.612968e+00 2.183941e+00 5.689866e+02 
9.428168e+00 2.243868e+00 9.102982e+02 
9.122251e+00 2.226085e+00 1.456348e+03 
8.757644e+00 2.156260e+00 2.329952e+03 
8.391214e+00 2.060288e+00 3.727594e+03 
8.063719e+00 1.957647e+00 5.963623e+03 
7.804200e+00 1.863018e+00 9.540955e+03 
7.620496e+00 1.783488e+00 1.526418e+04 
7.523043e+00 1.727062e+00 2.442053e+04 
7.498410e+00 1.693844e+00 3.906940e+04 
7.528169e+00 1.681853e+00 6.250552e+04 
7.588809e+00 1.686119e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-498.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.701506e-03 9.481596e-11 1.000000e-05 
4.656210e-03 1.887313e-10 1.599859e-05 
6.058039e-03 4.156640e-10 2.559548e-05 
7.624714e-03 8.287374e-10 4.094915e-05 
9.551003e-03 1.628895e-09 6.551286e-05 
1.219021e-02 3.386723e-09 1.048113e-04 
1.559029e-02 7.084498e-09 1.676833e-04 
1.945372e-02 1.376430e-08 2.682696e-04 
2.472572e-02 2.826138e-08 4.291934e-04 
3.116780e-02 5.660631e-08 6.866488e-04 
3.994608e-02 1.191706e-07 1.098541e-03 
5.049930e-02 2.407703e-07 1.757511e-03 
6.358174e-02 4.805564e-07 2.811769e-03 
8.074095e-02 9.840776e-07 4.498433e-03 
1.021173e-01 1.990888e-06 7.196857e-03 
1.285754e-01 3.973960e-06 1.151395e-02 
1.630628e-01 8.106203e-06 1.842070e-02 
2.057260e-01 1.627888e-05 2.947052e-02 
2.609760e-01 3.323265e-05 4.714866e-02 
3.308750e-01 6.772749e-05 7.543120e-02 
4.172810e-01 1.358548e-04 1.206793e-01 
5.290866e-01 2.769457e-04 1.930698e-01 
6.670835e-01 5.551326e-04 3.088844e-01 
8.441147e-01 1.124930e-03 4.941713e-01 
1.065128e+00 2.260640e-03 7.906043e-01 
1.346515e+00 4.569040e-03 1.264855e+00 
1.696580e+00 9.144919e-03 2.023590e+00 
2.133037e+00 1.819181e-02 3.237458e+00 
2.672609e+00 3.583940e-02 5.179475e+00 
3.329344e+00 6.945482e-02 8.286428e+00 
4.109687e+00 1.311476e-01 1.325711e+01 
5.012670e+00 2.394561e-01 2.120951e+01 
6.008903e+00 4.164720e-01 3.393222e+01 
7.030434e+00 6.770314e-01 5.428675e+01 
7.991948e+00 1.016971e+00 8.685114e+01 
8.782128e+00 1.394159e+00 1.389495e+02 
9.321727e+00 1.745041e+00 2.222996e+02 
9.590971e+00 2.017730e+00 3.556480e+02 
9.602494e+00 2.180644e+00 5.689866e+02 
9.420250e+00 2.241770e+00 9.102982e+02 
9.113082e+00 2.223365e+00 1.456348e+03 
8.748629e+00 2.153685e+00 2.329952e+03 
8.383361e+00 2.058288e+00 3.727594e+03 
8.055320e+00 1.955539e+00 5.963623e+03 
7.796055e+00 1.861095e+00 9.540955e+03 
7.615603e+00 1.782693e+00 1.526418e+04 
7.515278e+00 1.725373e+00 2.442053e+04 
7.487842e+00 1.691289e+00 3.906940e+04 
7.519142e+00 1.679778e+00 6.250552e+04 
7.582565e+00 1.684921e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-499.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.700226e-03 9.490787e-11 1.000000e-05 
4.804031e-03 2.076992e-10 1.599859e-05 
5.891966e-03 3.831759e-10 2.559548e-05 
7.527923e-03 7.991770e-10 4.094915e-05 
9.715200e-03 1.717800e-09 6.551286e-05 
1.230102e-02 3.486914e-09 1.048113e-04 
1.556888e-02 7.069512e-09 1.676833e-04 
1.948060e-02 1.384919e-08 2.682696e-04 
2.493240e-02 2.903419e-08 4.291934e-04 
3.129093e-02 5.739490e-08 6.866488e-04 
3.983593e-02 1.184248e-07 1.098541e-03 
4.989716e-02 2.327264e-07 1.757511e-03 
6.361917e-02 4.823723e-07 2.811769e-03 
8.067021e-02 9.834644e-07 4.498433e-03 
1.017595e-01 1.973991e-06 7.196857e-03 
1.282199e-01 3.949009e-06 1.151395e-02 
1.631289e-01 8.132365e-06 1.842070e-02 
2.061444e-01 1.641127e-05 2.947052e-02 
2.606150e-01 3.316138e-05 4.714866e-02 
3.298354e-01 6.722580e-05 7.543120e-02 
4.173711e-01 1.362157e-04 1.206793e-01 
5.275078e-01 2.750252e-04 1.930698e-01 
6.667225e-01 5.553439e-04 3.088844e-01 
8.437606e-01 1.125768e-03 4.941713e-01 
1.063809e+00 2.256770e-03 7.906043e-01 
1.342946e+00 4.541909e-03 1.264855e+00 
1.690860e+00 9.070955e-03 2.023590e+00 
2.126581e+00 1.806337e-02 3.237458e+00 
2.667295e+00 3.569730e-02 5.179475e+00 
3.322579e+00 6.917018e-02 8.286428e+00 
4.100267e+00 1.305084e-01 1.325711e+01 
5.002608e+00 2.384894e-01 2.120951e+01 
5.995249e+00 4.144667e-01 3.393222e+01 
7.020640e+00 6.754893e-01 5.428675e+01 
7.978042e+00 1.013636e+00 8.685114e+01 
8.768004e+00 1.390106e+00 1.389495e+02 
9.311528e+00 1.742356e+00 2.222996e+02 
9.580677e+00 2.014714e+00 3.556480e+02 
9.593066e+00 2.177881e+00 5.689866e+02 
9.412564e+00 2.239781e+00 9.102982e+02 
9.105803e+00 2.221520e+00 1.456348e+03 
8.741856e+00 2.152068e+00 2.329952e+03 
8.376989e+00 2.056867e+00 3.727594e+03 
8.050708e+00 1.954808e+00 5.963623e+03 
7.787210e+00 1.858930e+00 9.540955e+03 
7.607825e+00 1.780957e+00 1.526418e+04 
7.509777e+00 1.724399e+00 2.442053e+04 
7.483962e+00 1.690837e+00 3.906940e+04 
7.511090e+00 1.678010e+00 6.250552e+04 
7.571046e+00 1.682018e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-5.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.762026e-01 9.994304e-07 1.000000e-05 
4.749554e-01 2.011157e-06 1.599859e-05 
6.041049e-01 4.138327e-06 2.559548e-05 
7.647979e-01 8.397084e-06 4.094915e-05 
9.690749e-01 1.708289e-05 6.551286e-05 
1.227645e+00 3.473038e-05 1.048113e-04 
1.554524e+00 7.051563e-05 1.676833e-04 
1.957349e+00 1.407672e-04 2.682696e-04 
2.476581e+00 2.851411e-04 4.291934e-04 
3.138556e+00 5.803644e-04 6.866488e-04 
3.970957e+00 1.175470e-03 1.098541e-03 
5.030741e+00 2.390257e-03 1.757511e-03 
6.351546e+00 4.810878e-03 2.811769e-03 
8.021358e+00 9.691463e-03 4.498433e-03 
1.013383e+01 1.954614e-02 7.196857e-03 
1.279604e+01 3.936572e-02 1.151395e-02 
1.613035e+01 7.889767e-02 1.842070e-02 
2.030299e+01 1.574693e-01 2.947052e-02 
2.545081e+01 3.106230e-01 4.714866e-02 
3.172710e+01 6.031141e-01 7.543120e-02 
3.928519e+01 1.149049e+00 1.206793e-01 
4.805443e+01 2.114936e+00 1.930698e-01 
5.785246e+01 3.722832e+00 3.088844e-01 
6.808908e+01 6.152221e+00 4.941713e-01 
7.783294e+01 9.381353e+00 7.906043e-01 
8.617748e+01 1.312395e+01 1.264855e+00 
9.216605e+01 1.675242e+01 2.023590e+00 
9.537960e+01 1.965395e+01 3.237458e+00 
9.598114e+01 2.150795e+01 5.179475e+00 
9.450593e+01 2.231327e+01 8.286428e+00 
9.165750e+01 2.227972e+01 1.325711e+01 
8.809689e+01 2.167197e+01 2.120951e+01 
8.439697e+01 2.074801e+01 3.393222e+01 
8.105621e+01 1.973859e+01 5.428675e+01 
7.826131e+01 1.875235e+01 8.685114e+01 
7.631135e+01 1.793800e+01 1.389495e+02 
7.513304e+01 1.731503e+01 2.222996e+02 
7.474631e+01 1.693534e+01 3.556480e+02 
7.496144e+01 1.677880e+01 5.689866e+02 
7.549017e+01 1.678230e+01 9.102982e+02 
7.621332e+01 1.691857e+01 1.456348e+03 
7.686727e+01 1.709645e+01 2.329952e+03 
7.738224e+01 1.727607e+01 3.727594e+03 
7.773567e+01 1.743007e+01 5.963623e+03 
7.791329e+01 1.753598e+01 9.540955e+03 
7.789907e+01 1.757541e+01 1.526418e+04 
7.786694e+01 1.760041e+01 2.442053e+04 
7.773089e+01 1.757859e+01 3.906940e+04 
7.762335e+01 1.755525e+01 6.250552e+04 
7.752547e+01 1.752592e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-50.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.761998e-02 9.994078e-09 1.000000e-05 
4.724861e-02 1.979949e-08 1.599859e-05 
5.954904e-02 3.963795e-08 2.559548e-05 
7.604540e-02 8.254787e-08 4.094915e-05 
9.632577e-02 1.677701e-07 6.551286e-05 
1.229699e-01 3.490470e-07 1.048113e-04 
1.543956e-01 6.908633e-07 1.676833e-04 
1.959222e-01 1.411687e-06 2.682696e-04 
2.477385e-01 2.854097e-06 4.291934e-04 
3.121180e-01 5.707501e-06 6.866488e-04 
3.953172e-01 1.159653e-05 1.098541e-03 
5.029960e-01 2.388838e-05 1.757511e-03 
6.364645e-01 4.839710e-05 2.811769e-03 
8.042656e-01 9.765654e-05 4.498433e-03 
1.018149e+00 1.981283e-04 7.196857e-03 
1.284884e+00 3.982172e-04 1.151395e-02 
1.627157e+00 8.087988e-04 1.842070e-02 
2.055869e+00 1.631462e-03 2.947052e-02 
2.600314e+00 3.301640e-03 4.714866e-02 
3.285798e+00 6.663059e-03 7.543120e-02 
4.145360e+00 1.338431e-02 1.206793e-01 
5.216175e+00 2.668217e-02 1.930698e-01 
6.559318e+00 5.310620e-02 3.088844e-01 
8.221310e+00 1.047215e-01 4.941713e-01 
1.025487e+01 2.037146e-01 7.906043e-01 
1.268021e+01 3.865734e-01 1.264855e+00 
1.549522e+01 7.095738e-01 2.023590e+00 
1.860458e+01 1.239564e+00 3.237458e+00 
2.184753e+01 2.035905e+00 5.179475e+00 
2.490187e+01 3.080187e+00 8.286428e+00 
2.746870e+01 4.266040e+00 1.325711e+01 
2.928533e+01 5.401417e+00 2.120951e+01 
3.021713e+01 6.290084e+00 3.393222e+01 
3.033613e+01 6.843555e+00 5.428675e+01 
2.981691e+01 7.068464e+00 8.685114e+01 
2.887803e+01 7.032579e+00 1.389495e+02 
2.774156e+01 6.827563e+00 2.222996e+02 
2.658355e+01 6.532493e+00 3.556480e+02 
2.552434e+01 6.205831e+00 5.689866e+02 
2.467632e+01 5.902162e+00 9.102982e+02 
2.407700e+01 5.647689e+00 1.456348e+03 
2.373584e+01 5.459856e+00 2.329952e+03 
2.364113e+01 5.349015e+00 3.727594e+03 
2.371807e+01 5.303950e+00 5.963623e+03 
2.389801e+01 5.311311e+00 9.540955e+03 
2.412848e+01 5.357206e+00 1.526418e+04 
2.433316e+01 5.414576e+00 2.442053e+04 
2.449435e+01 5.472042e+00 3.906940e+04 
2.458514e+01 5.514233e+00 6.250552e+04 
2.463130e+01 5.544419e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-500.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.796138e-03 1.026864e-10 1.000000e-05 
4.696295e-03 1.944254e-10 1.599859e-05 
5.896392e-03 3.848095e-10 2.559548e-05 
7.674407e-03 8.484406e-10 4.094915e-05 
9.517914e-03 1.618498e-09 6.551286e-05 
1.215524e-02 3.371147e-09 1.048113e-04 
1.527667e-02 6.692259e-09 1.676833e-04 
1.939594e-02 1.369681e-08 2.682696e-04 
2.448246e-02 2.754561e-08 4.291934e-04 
3.138384e-02 5.802367e-08 6.866488e-04 
3.923518e-02 1.133742e-07 1.098541e-03 
5.032751e-02 2.392786e-07 1.757511e-03 
6.315638e-02 4.728677e-07 2.811769e-03 
8.042286e-02 9.763983e-07 4.498433e-03 
1.016291e-01 1.970353e-06 7.196857e-03 
1.278618e-01 3.923863e-06 1.151395e-02 
1.625461e-01 8.061640e-06 1.842070e-02 
2.058190e-01 1.636643e-05 2.947052e-02 
2.599457e-01 3.297249e-05 4.714866e-02 
3.291495e-01 6.694117e-05 7.543120e-02 
4.169545e-01 1.360803e-04 1.206793e-01 
5.269872e-01 2.747609e-04 1.930698e-01 
6.647008e-01 5.514102e-04 3.088844e-01 
8.408342e-01 1.116329e-03 4.941713e-01 
1.060992e+00 2.243376e-03 7.906043e-01 
1.342057e+00 4.541944e-03 1.264855e+00 
1.687698e+00 9.038204e-03 2.023590e+00 
2.121901e+00 1.798028e-02 3.237458e+00 
2.658489e+00 3.541602e-02 5.179475e+00 
3.315703e+00 6.887865e-02 8.286428e+00 
4.095810e+00 1.303380e-01 1.325711e+01 
4.995322e+00 2.379129e-01 2.120951e+01 
5.989552e+00 4.140685e-01 3.393222e+01 
7.008099e+00 6.731846e-01 5.428675e+01 
7.965644e+00 1.010837e+00 8.685114e+01 
8.759500e+00 1.388478e+00 1.389495e+02 
9.302856e+00 1.740410e+00 2.222996e+02 
9.570497e+00 2.011751e+00 3.556480e+02 
9.585186e+00 2.175914e+00 5.689866e+02 
9.403027e+00 2.236866e+00 9.102982e+02 
9.099586e+00 2.220167e+00 1.456348e+03 
8.733970e+00 2.149970e+00 2.329952e+03 
8.368765e+00 2.054713e+00 3.727594e+03 
8.041976e+00 1.952571e+00 5.963623e+03 
7.782623e+00 1.858214e+00 9.540955e+03 
7.599578e+00 1.779066e+00 1.526418e+04 
7.499634e+00 1.721951e+00 2.442053e+04 
7.473454e+00 1.688297e+00 3.906940e+04 
7.503425e+00 1.676362e+00 6.250552e+04 
7.566604e+00 1.681396e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-501.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.676766e-03 9.348727e-11 1.000000e-05 
4.600072e-03 1.830832e-10 1.599859e-05 
5.850717e-03 3.766881e-10 2.559548e-05 
7.640638e-03 8.389643e-10 4.094915e-05 
9.466366e-03 1.595528e-09 6.551286e-05 
1.213404e-02 3.360245e-09 1.048113e-04 
1.518976e-02 6.591847e-09 1.676833e-04 
1.960753e-02 1.417826e-08 2.682696e-04 
2.463168e-02 2.810846e-08 4.291934e-04 
3.125351e-02 5.741842e-08 6.866488e-04 
3.953510e-02 1.162261e-07 1.098541e-03 
5.002129e-02 2.354073e-07 1.757511e-03 
6.309607e-02 4.724574e-07 2.811769e-03 
8.040910e-02 9.778490e-07 4.498433e-03 
1.012783e-01 1.953920e-06 7.196857e-03 
1.284756e-01 3.988597e-06 1.151395e-02 
1.625991e-01 8.085664e-06 1.842070e-02 
2.048954e-01 1.617937e-05 2.947052e-02 
2.589245e-01 3.265058e-05 4.714866e-02 
3.276919e-01 6.618790e-05 7.543120e-02 
4.157477e-01 1.351720e-04 1.206793e-01 
5.262434e-01 2.741463e-04 1.930698e-01 
6.631112e-01 5.485584e-04 3.088844e-01 
8.405512e-01 1.117429e-03 4.941713e-01 
1.060576e+00 2.245209e-03 7.906043e-01 
1.336400e+00 4.493750e-03 1.264855e+00 
1.687503e+00 9.053023e-03 2.023590e+00 
2.120647e+00 1.798402e-02 3.237458e+00 
2.655388e+00 3.536221e-02 5.179475e+00 
3.309414e+00 6.862350e-02 8.286428e+00 
4.087217e+00 1.297767e-01 1.325711e+01 
4.986207e+00 2.370785e-01 2.120951e+01 
5.977158e+00 4.123166e-01 3.393222e+01 
6.997347e+00 6.713733e-01 5.428675e+01 
7.954102e+00 1.008343e+00 8.685114e+01 
8.743485e+00 1.383601e+00 1.389495e+02 
9.292034e+00 1.737411e+00 2.222996e+02 
9.560365e+00 2.008808e+00 3.556480e+02 
9.575550e+00 2.173033e+00 5.689866e+02 
9.395542e+00 2.234967e+00 9.102982e+02 
9.090886e+00 2.217650e+00 1.456348e+03 
8.728211e+00 2.148781e+00 2.329952e+03 
8.361774e+00 2.053042e+00 3.727594e+03 
8.035186e+00 1.951040e+00 5.963623e+03 
7.775225e+00 1.856537e+00 9.540955e+03 
7.593459e+00 1.777865e+00 1.526418e+04 
7.495298e+00 1.721343e+00 2.442053e+04 
7.468721e+00 1.687572e+00 3.906940e+04 
7.497675e+00 1.675319e+00 6.250552e+04 
7.558732e+00 1.679665e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-502.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.771950e-03 1.011389e-10 1.000000e-05 
4.642176e-03 1.885322e-10 1.599859e-05 
6.049442e-03 4.172214e-10 2.559548e-05 
7.528376e-03 8.041267e-10 4.094915e-05 
9.526101e-03 1.629169e-09 6.551286e-05 
1.200477e-02 3.260483e-09 1.048113e-04 
1.518280e-02 6.595931e-09 1.676833e-04 
1.919612e-02 1.333095e-08 2.682696e-04 
2.443286e-02 2.748803e-08 4.291934e-04 
3.106983e-02 5.652461e-08 6.866488e-04 
3.913963e-02 1.129981e-07 1.098541e-03 
4.990568e-02 2.342455e-07 1.757511e-03 
6.289154e-02 4.688115e-07 2.811769e-03 
7.946194e-02 9.455833e-07 4.498433e-03 
1.010571e-01 1.945018e-06 7.196857e-03 
1.277923e-01 3.933138e-06 1.151395e-02 
1.619227e-01 8.001117e-06 1.842070e-02 
2.046263e-01 1.614787e-05 2.947052e-02 
2.595995e-01 3.297228e-05 4.714866e-02 
3.274944e-01 6.620015e-05 7.543120e-02 
4.149552e-01 1.346686e-04 1.206793e-01 
5.247478e-01 2.723580e-04 1.930698e-01 
6.624908e-01 5.481114e-04 3.088844e-01 
8.380472e-01 1.109683e-03 4.941713e-01 
1.056576e+00 2.224335e-03 7.906043e-01 
1.335278e+00 4.491361e-03 1.264855e+00 
1.683081e+00 8.999972e-03 2.023590e+00 
2.116992e+00 1.792680e-02 3.237458e+00 
2.649614e+00 3.520196e-02 5.179475e+00 
3.300621e+00 6.821395e-02 8.286428e+00 
4.080924e+00 1.294320e-01 1.325711e+01 
4.975932e+00 2.360816e-01 2.120951e+01 
5.968136e+00 4.112443e-01 3.393222e+01 
6.985496e+00 6.692568e-01 5.428675e+01 
7.945690e+00 1.006962e+00 8.685114e+01 
8.734344e+00 1.381688e+00 1.389495e+02 
9.280522e+00 1.734069e+00 2.222996e+02 
9.550269e+00 2.005876e+00 3.556480e+02 
9.566884e+00 2.170648e+00 5.689866e+02 
9.386297e+00 2.232186e+00 9.102982e+02 
9.083076e+00 2.215545e+00 1.456348e+03 
8.719802e+00 2.146449e+00 2.329952e+03 
8.354754e+00 2.051355e+00 3.727594e+03 
8.031101e+00 1.950492e+00 5.963623e+03 
7.767850e+00 1.854865e+00 9.540955e+03 
7.587645e+00 1.776760e+00 1.526418e+04 
7.485898e+00 1.719126e+00 2.442053e+04 
7.457962e+00 1.684948e+00 3.906940e+04 
7.488321e+00 1.673131e+00 6.250552e+04 
7.547481e+00 1.676842e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-503.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.750059e-03 9.958621e-11 1.000000e-05 
4.716011e-03 1.980657e-10 1.599859e-05 
5.912234e-03 3.902472e-10 2.559548e-05 
7.479366e-03 7.900949e-10 4.094915e-05 
9.522102e-03 1.630360e-09 6.551286e-05 
1.198418e-02 3.250198e-09 1.048113e-04 
1.512275e-02 6.530969e-09 1.676833e-04 
1.941369e-02 1.381686e-08 2.682696e-04 
2.430836e-02 2.712389e-08 4.291934e-04 
3.119699e-02 5.733542e-08 6.866488e-04 
3.956768e-02 1.169787e-07 1.098541e-03 
4.989469e-02 2.345571e-07 1.757511e-03 
6.324202e-02 4.776425e-07 2.811769e-03 
7.931772e-02 9.423172e-07 4.498433e-03 
1.005392e-01 1.919086e-06 7.196857e-03 
1.277365e-01 3.935810e-06 1.151395e-02 
1.619391e-01 8.019490e-06 1.842070e-02 
2.039844e-01 1.602825e-05 2.947052e-02 
2.586740e-01 3.268586e-05 4.714866e-02 
3.265177e-01 6.574030e-05 7.543120e-02 
4.142961e-01 1.342949e-04 1.206793e-01 
5.224416e-01 2.693186e-04 1.930698e-01 
6.621892e-01 5.484526e-04 3.088844e-01 
8.370648e-01 1.107987e-03 4.941713e-01 
1.054612e+00 2.216363e-03 7.906043e-01 
1.331267e+00 4.459879e-03 1.264855e+00 
1.680242e+00 8.972292e-03 2.023590e+00 
2.111088e+00 1.781266e-02 3.237458e+00 
2.646757e+00 3.515746e-02 5.179475e+00 
3.296931e+00 6.811894e-02 8.286428e+00 
4.071167e+00 1.287613e-01 1.325711e+01 
4.967285e+00 2.353124e-01 2.120951e+01 
5.956747e+00 4.096946e-01 3.393222e+01 
6.977971e+00 6.683321e-01 5.428675e+01 
7.933223e+00 1.004131e+00 8.685114e+01 
8.723962e+00 1.379234e+00 1.389495e+02 
9.266969e+00 1.729730e+00 2.222996e+02 
9.538333e+00 2.001991e+00 3.556480e+02 
9.556957e+00 2.167604e+00 5.689866e+02 
9.378855e+00 2.230299e+00 9.102982e+02 
9.075978e+00 2.213767e+00 1.456348e+03 
8.714238e+00 2.145337e+00 2.329952e+03 
8.350962e+00 2.050940e+00 3.727594e+03 
8.022255e+00 1.948204e+00 5.963623e+03 
7.761511e+00 1.853544e+00 9.540955e+03 
7.581104e+00 1.775416e+00 1.526418e+04 
7.478110e+00 1.717417e+00 2.442053e+04 
7.451982e+00 1.683826e+00 3.906940e+04 
7.480194e+00 1.671330e+00 6.250552e+04 
7.541087e+00 1.675583e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-504.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.640807e-03 9.131462e-11 1.000000e-05 
4.593809e-03 1.834283e-10 1.599859e-05 
5.950341e-03 3.986327e-10 2.559548e-05 
7.591921e-03 8.279468e-10 4.094915e-05 
9.419185e-03 1.581202e-09 6.551286e-05 
1.211891e-02 3.367740e-09 1.048113e-04 
1.539921e-02 6.909440e-09 1.676833e-04 
1.949543e-02 1.401993e-08 2.682696e-04 
2.438751e-02 2.744415e-08 4.291934e-04 
3.093026e-02 5.598842e-08 6.866488e-04 
3.900692e-02 1.122982e-07 1.098541e-03 
4.994516e-02 2.357373e-07 1.757511e-03 
6.306945e-02 4.746850e-07 2.811769e-03 
7.938954e-02 9.467579e-07 4.498433e-03 
1.010647e-01 1.953207e-06 7.196857e-03 
1.273529e-01 3.908214e-06 1.151395e-02 
1.606779e-01 7.849153e-06 1.842070e-02 
2.044459e-01 1.616936e-05 2.947052e-02 
2.583509e-01 3.262827e-05 4.714866e-02 
3.263920e-01 6.579493e-05 7.543120e-02 
4.120595e-01 1.323945e-04 1.206793e-01 
5.229146e-01 2.705870e-04 1.930698e-01 
6.606460e-01 5.457097e-04 3.088844e-01 
8.354394e-01 1.103734e-03 4.941713e-01 
1.053769e+00 2.215439e-03 7.906043e-01 
1.330102e+00 4.457002e-03 1.264855e+00 
1.674805e+00 8.903172e-03 2.023590e+00 
2.105466e+00 1.770587e-02 3.237458e+00 
2.642205e+00 3.504550e-02 5.179475e+00 
3.289688e+00 6.780504e-02 8.286428e+00 
4.066460e+00 1.285649e-01 1.325711e+01 
4.960963e+00 2.348675e-01 2.120951e+01 
5.946912e+00 4.084569e-01 3.393222e+01 
6.961993e+00 6.650755e-01 5.428675e+01 
7.917824e+00 1.000253e+00 8.685114e+01 
8.708998e+00 1.374802e+00 1.389495e+02 
9.259706e+00 1.728446e+00 2.222996e+02 
9.529334e+00 1.999614e+00 3.556480e+02 
9.546872e+00 2.164473e+00 5.689866e+02 
9.369201e+00 2.227304e+00 9.102982e+02 
9.068512e+00 2.211813e+00 1.456348e+03 
8.706824e+00 2.143426e+00 2.329952e+03 
8.342469e+00 2.048665e+00 3.727594e+03 
8.016667e+00 1.947102e+00 5.963623e+03 
7.754177e+00 1.851880e+00 9.540955e+03 
7.572649e+00 1.773447e+00 1.526418e+04 
7.473627e+00 1.716755e+00 2.442053e+04 
7.443807e+00 1.682010e+00 3.906940e+04 
7.473857e+00 1.670095e+00 6.250552e+04 
7.532454e+00 1.673600e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-505.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.741081e-03 9.926581e-11 1.000000e-05 
4.727716e-03 2.003376e-10 1.599859e-05 
5.908441e-03 3.910452e-10 2.559548e-05 
7.567100e-03 8.214795e-10 4.094915e-05 
9.432455e-03 1.591045e-09 6.551286e-05 
1.210234e-02 3.360596e-09 1.048113e-04 
1.522582e-02 6.691920e-09 1.676833e-04 
1.925798e-02 1.354067e-08 2.682696e-04 
2.445302e-02 2.772080e-08 4.291934e-04 
3.098242e-02 5.638382e-08 6.866488e-04 
3.905270e-02 1.129177e-07 1.098541e-03 
4.936879e-02 2.281216e-07 1.757511e-03 
6.256472e-02 4.642991e-07 2.811769e-03 
7.970330e-02 9.599283e-07 4.498433e-03 
1.002870e-01 1.912251e-06 7.196857e-03 
1.270706e-01 3.889985e-06 1.151395e-02 
1.613057e-01 7.957262e-06 1.842070e-02 
2.039582e-01 1.608577e-05 2.947052e-02 
2.576086e-01 3.241201e-05 4.714866e-02 
3.256474e-01 6.547534e-05 7.543120e-02 
4.127439e-01 1.333191e-04 1.206793e-01 
5.204484e-01 2.673062e-04 1.930698e-01 
6.592860e-01 5.434224e-04 3.088844e-01 
8.319491e-01 1.092122e-03 4.941713e-01 
1.053263e+00 2.216626e-03 7.906043e-01 
1.327860e+00 4.443289e-03 1.264855e+00 
1.674071e+00 8.909014e-03 2.023590e+00 
2.104728e+00 1.772203e-02 3.237458e+00 
2.636265e+00 3.487859e-02 5.179475e+00 
3.282368e+00 6.748662e-02 8.286428e+00 
4.054914e+00 1.277271e-01 1.325711e+01 
4.951285e+00 2.339533e-01 2.120951e+01 
5.934899e+00 4.067816e-01 3.393222e+01 
6.950949e+00 6.631773e-01 5.428675e+01 
7.908377e+00 9.984921e-01 8.685114e+01 
8.698032e+00 1.372088e+00 1.389495e+02 
9.245958e+00 1.724002e+00 2.222996e+02 
9.517288e+00 1.995660e+00 3.556480e+02 
9.538573e+00 2.162261e+00 5.689866e+02 
9.361310e+00 2.225182e+00 9.102982e+02 
9.060084e+00 2.209405e+00 1.456348e+03 
8.700062e+00 2.141790e+00 2.329952e+03 
8.335467e+00 2.046975e+00 3.727594e+03 
8.007829e+00 1.944811e+00 5.963623e+03 
7.746451e+00 1.850079e+00 9.540955e+03 
7.564969e+00 1.771728e+00 1.526418e+04 
7.464101e+00 1.714491e+00 2.442053e+04 
7.438993e+00 1.681251e+00 3.906940e+04 
7.464534e+00 1.667909e+00 6.250552e+04 
7.526523e+00 1.672486e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-506.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.638810e-03 9.152623e-11 1.000000e-05 
4.592578e-03 1.840081e-10 1.599859e-05 
5.887095e-03 3.875882e-10 2.559548e-05 
7.564164e-03 8.221483e-10 4.094915e-05 
9.452504e-03 1.604383e-09 6.551286e-05 
1.201379e-02 3.293875e-09 1.048113e-04 
1.532684e-02 6.839510e-09 1.676833e-04 
1.941020e-02 1.389176e-08 2.682696e-04 
2.414890e-02 2.675221e-08 4.291934e-04 
3.090117e-02 5.605214e-08 6.866488e-04 
3.926292e-02 1.149782e-07 1.098541e-03 
4.958937e-02 2.316509e-07 1.757511e-03 
6.250784e-02 4.639506e-07 2.811769e-03 
7.950728e-02 9.547500e-07 4.498433e-03 
1.001086e-01 1.905829e-06 7.196857e-03 
1.273640e-01 3.924748e-06 1.151395e-02 
1.606698e-01 7.879098e-06 1.842070e-02 
2.025399e-01 1.578372e-05 2.947052e-02 
2.575453e-01 3.245226e-05 4.714866e-02 
3.254535e-01 6.548782e-05 7.543120e-02 
4.111641e-01 1.320551e-04 1.206793e-01 
5.208392e-01 2.684389e-04 1.930698e-01 
6.565672e-01 5.377904e-04 3.088844e-01 
8.301490e-01 1.087197e-03 4.941713e-01 
1.048972e+00 2.193991e-03 7.906043e-01 
1.323793e+00 4.411303e-03 1.264855e+00 
1.670511e+00 8.869810e-03 2.023590e+00 
2.099304e+00 1.762020e-02 3.237458e+00 
2.630328e+00 3.471194e-02 5.179475e+00 
3.274508e+00 6.713542e-02 8.286428e+00 
4.050875e+00 1.275919e-01 1.325711e+01 
4.939904e+00 2.328021e-01 2.120951e+01 
5.927983e+00 4.061270e-01 3.393222e+01 
6.943724e+00 6.623268e-01 5.428675e+01 
7.896672e+00 9.959251e-01 8.685114e+01 
8.687126e+00 1.369396e+00 1.389495e+02 
9.236882e+00 1.721825e+00 2.222996e+02 
9.510855e+00 1.994594e+00 3.556480e+02 
9.529010e+00 2.159389e+00 5.689866e+02 
9.355037e+00 2.223863e+00 9.102982e+02 
9.053154e+00 2.207692e+00 1.456348e+03 
8.691528e+00 2.139388e+00 2.329952e+03 
8.327934e+00 2.045072e+00 3.727594e+03 
8.002365e+00 1.943748e+00 5.963623e+03 
7.740226e+00 1.848789e+00 9.540955e+03 
7.558870e+00 1.770520e+00 1.526418e+04 
7.458094e+00 1.713340e+00 2.442053e+04 
7.431528e+00 1.679655e+00 3.906940e+04 
7.457413e+00 1.666421e+00 6.250552e+04 
7.517353e+00 1.670325e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-507.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.611089e-03 8.962708e-11 1.000000e-05 
4.642718e-03 1.904766e-10 1.599859e-05 
5.936729e-03 3.982598e-10 2.559548e-05 
7.565524e-03 8.242175e-10 4.094915e-05 
9.396675e-03 1.579238e-09 6.551286e-05 
1.202089e-02 3.306243e-09 1.048113e-04 
1.519735e-02 6.680805e-09 1.676833e-04 
1.924362e-02 1.356392e-08 2.682696e-04 
2.429199e-02 2.728438e-08 4.291934e-04 
3.072855e-02 5.522699e-08 6.866488e-04 
3.896431e-02 1.125968e-07 1.098541e-03 
4.912884e-02 2.257018e-07 1.757511e-03 
6.246782e-02 4.639753e-07 2.811769e-03 
7.921302e-02 9.460544e-07 4.498433e-03 
1.003718e-01 1.924697e-06 7.196857e-03 
1.267208e-01 3.873228e-06 1.151395e-02 
1.605585e-01 7.878269e-06 1.842070e-02 
2.022816e-01 1.575449e-05 2.947052e-02 
2.569258e-01 3.228231e-05 4.714866e-02 
3.251711e-01 6.544659e-05 7.543120e-02 
4.106686e-01 1.318383e-04 1.206793e-01 
5.199375e-01 2.675748e-04 1.930698e-01 
6.565593e-01 5.388329e-04 3.088844e-01 
8.292901e-01 1.085965e-03 4.941713e-01 
1.048638e+00 2.196215e-03 7.906043e-01 
1.322831e+00 4.410367e-03 1.264855e+00 
1.666035e+00 8.816103e-03 2.023590e+00 
2.093252e+00 1.750280e-02 3.237458e+00 
2.626791e+00 3.463990e-02 5.179475e+00 
3.269321e+00 6.694769e-02 8.286428e+00 
4.042732e+00 1.270727e-01 1.325711e+01 
4.930318e+00 2.319012e-01 2.120951e+01 
5.916617e+00 4.045801e-01 3.393222e+01 
6.931893e+00 6.602084e-01 5.428675e+01 
7.882983e+00 9.926511e-01 8.685114e+01 
8.677320e+00 1.367173e+00 1.389495e+02 
9.226122e+00 1.718824e+00 2.222996e+02 
9.501000e+00 1.991759e+00 3.556480e+02 
9.519814e+00 2.156702e+00 5.689866e+02 
9.346275e+00 2.221297e+00 9.102982e+02 
9.046387e+00 2.206051e+00 1.456348e+03 
8.686688e+00 2.138573e+00 2.329952e+03 
8.323269e+00 2.044300e+00 3.727594e+03 
7.997638e+00 1.942952e+00 5.963623e+03 
7.733626e+00 1.847367e+00 9.540955e+03 
7.552876e+00 1.769345e+00 1.526418e+04 
7.451992e+00 1.712157e+00 2.442053e+04 
7.422472e+00 1.677555e+00 3.906940e+04 
7.451713e+00 1.665380e+00 6.250552e+04 
7.512050e+00 1.669408e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-508.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.649751e-03 9.271932e-11 1.000000e-05 
4.615814e-03 1.875536e-10 1.599859e-05 
5.965686e-03 4.049131e-10 2.559548e-05 
7.550003e-03 8.207710e-10 4.094915e-05 
9.384309e-03 1.576113e-09 6.551286e-05 
1.178854e-02 3.124356e-09 1.048113e-04 
1.524083e-02 6.751592e-09 1.676833e-04 
1.918347e-02 1.346363e-08 2.682696e-04 
2.412318e-02 2.677221e-08 4.291934e-04 
3.079298e-02 5.568469e-08 6.866488e-04 
3.888864e-02 1.121629e-07 1.098541e-03 
4.933766e-02 2.290428e-07 1.757511e-03 
6.211080e-02 4.569651e-07 2.811769e-03 
7.870590e-02 9.298310e-07 4.498433e-03 
1.002994e-01 1.924325e-06 7.196857e-03 
1.258689e-01 3.803119e-06 1.151395e-02 
1.599157e-01 7.799388e-06 1.842070e-02 
2.018114e-01 1.567575e-05 2.947052e-02 
2.565032e-01 3.218661e-05 4.714866e-02 
3.242733e-01 6.503397e-05 7.543120e-02 
4.095897e-01 1.310599e-04 1.206793e-01 
5.172731e-01 2.640023e-04 1.930698e-01 
6.553049e-01 5.368068e-04 3.088844e-01 
8.288126e-01 1.086226e-03 4.941713e-01 
1.045336e+00 2.179830e-03 7.906043e-01 
1.321239e+00 4.403118e-03 1.264855e+00 
1.664301e+00 8.805866e-03 2.023590e+00 
2.091955e+00 1.750448e-02 3.237458e+00 
2.617618e+00 3.434626e-02 5.179475e+00 
3.264469e+00 6.678012e-02 8.286428e+00 
4.035438e+00 1.266328e-01 1.325711e+01 
4.925161e+00 2.316145e-01 2.120951e+01 
5.907209e+00 4.034242e-01 3.393222e+01 
6.919453e+00 6.579221e-01 5.428675e+01 
7.875367e+00 9.915299e-01 8.685114e+01 
8.665639e+00 1.364139e+00 1.389495e+02 
9.215369e+00 1.715822e+00 2.222996e+02 
9.490810e+00 1.988745e+00 3.556480e+02 
9.511230e+00 2.154326e+00 5.689866e+02 
9.338616e+00 2.219277e+00 9.102982e+02 
9.037700e+00 2.203508e+00 1.456348e+03 
8.679953e+00 2.136938e+00 2.329952e+03 
8.313957e+00 2.041686e+00 3.727594e+03 
7.989697e+00 1.940979e+00 5.963623e+03 
7.727420e+00 1.846078e+00 9.540955e+03 
7.543068e+00 1.766924e+00 1.526418e+04 
7.443059e+00 1.710074e+00 2.442053e+04 
7.416773e+00 1.676510e+00 3.906940e+04 
7.443759e+00 1.663623e+00 6.250552e+04 
7.502494e+00 1.667119e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-509.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.608530e-03 8.978951e-11 1.000000e-05 
4.628081e-03 1.894250e-10 1.599859e-05 
5.930909e-03 3.986561e-10 2.559548e-05 
7.514023e-03 8.106851e-10 4.094915e-05 
9.467230e-03 1.621449e-09 6.551286e-05 
1.195829e-02 3.267695e-09 1.048113e-04 
1.513111e-02 6.619840e-09 1.676833e-04 
1.932368e-02 1.378809e-08 2.682696e-04 
2.409206e-02 2.672123e-08 4.291934e-04 
3.051616e-02 5.430309e-08 6.866488e-04 
3.882959e-02 1.118725e-07 1.098541e-03 
4.913041e-02 2.266138e-07 1.757511e-03 
6.250829e-02 4.667116e-07 2.811769e-03 
7.893624e-02 9.398652e-07 4.498433e-03 
9.945400e-02 1.879767e-06 7.196857e-03 
1.264395e-01 3.862668e-06 1.151395e-02 
1.597147e-01 7.785315e-06 1.842070e-02 
2.017016e-01 1.568097e-05 2.947052e-02 
2.557480e-01 3.196595e-05 4.714866e-02 
3.237825e-01 6.486656e-05 7.543120e-02 
4.093515e-01 1.310889e-04 1.206793e-01 
5.167784e-01 2.637636e-04 1.930698e-01 
6.533172e-01 5.329839e-04 3.088844e-01 
8.255107e-01 1.075410e-03 4.941713e-01 
1.042877e+00 2.168738e-03 7.906043e-01 
1.318274e+00 4.382139e-03 1.264855e+00 
1.660829e+00 8.768073e-03 2.023590e+00 
2.085579e+00 1.737913e-02 3.237458e+00 
2.615907e+00 3.434563e-02 5.179475e+00 
3.257136e+00 6.646128e-02 8.286428e+00 
4.028456e+00 1.262216e-01 1.325711e+01 
4.914264e+00 2.305311e-01 2.120951e+01 
5.898639e+00 4.024342e-01 3.393222e+01 
6.906186e+00 6.554093e-01 5.428675e+01 
7.863921e+00 9.890459e-01 8.685114e+01 
8.653085e+00 1.360726e+00 1.389495e+02 
9.202144e+00 1.711613e+00 2.222996e+02 
9.478717e+00 1.984745e+00 3.556480e+02 
9.500776e+00 2.150976e+00 5.689866e+02 
9.327801e+00 2.215676e+00 9.102982e+02 
9.028722e+00 2.200825e+00 1.456348e+03 
8.672277e+00 2.134894e+00 2.329952e+03 
8.309350e+00 2.040931e+00 3.727594e+03 
7.982296e+00 1.939199e+00 5.963623e+03 
7.720906e+00 1.844681e+00 9.540955e+03 
7.539610e+00 1.766571e+00 1.526418e+04 
7.434516e+00 1.708112e+00 2.442053e+04 
7.407088e+00 1.674208e+00 3.906940e+04 
7.435875e+00 1.661885e+00 6.250552e+04 
7.495862e+00 1.665769e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-51.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.643876e-02 9.263555e-09 1.000000e-05 
4.625261e-02 1.894505e-08 1.599859e-05 
5.938118e-02 4.008978e-08 2.559548e-05 
7.403549e-02 7.769749e-08 4.094915e-05 
9.434822e-02 1.608009e-07 6.551286e-05 
1.192749e-01 3.248887e-07 1.048113e-04 
1.519112e-01 6.712074e-07 1.676833e-04 
1.923173e-01 1.361894e-06 2.682696e-04 
2.420507e-01 2.715236e-06 4.291934e-04 
3.080344e-01 5.596124e-06 6.866488e-04 
3.900767e-01 1.136425e-05 1.098541e-03 
4.913011e-01 2.270578e-05 1.757511e-03 
6.220326e-01 4.608253e-05 2.811769e-03 
7.874871e-01 9.350464e-05 4.498433e-03 
9.977623e-01 1.901924e-04 7.196857e-03 
1.262548e+00 3.853633e-04 1.151395e-02 
1.591567e+00 7.720152e-04 1.842070e-02 
2.011623e+00 1.558940e-03 2.947052e-02 
2.547532e+00 3.166713e-03 4.714866e-02 
3.218721e+00 6.388473e-03 7.543120e-02 
4.058354e+00 1.281011e-02 1.206793e-01 
5.117737e+00 2.570304e-02 1.930698e-01 
6.440098e+00 5.126514e-02 3.088844e-01 
8.075745e+00 1.012325e-01 4.941713e-01 
1.006906e+01 1.966705e-01 7.906043e-01 
1.245296e+01 3.734044e-01 1.264855e+00 
1.521429e+01 6.849090e-01 2.023590e+00 
1.829801e+01 1.202255e+00 3.237458e+00 
2.149811e+01 1.977139e+00 5.179475e+00 
2.453663e+01 3.002305e+00 8.286428e+00 
2.711525e+01 4.178599e+00 1.325711e+01 
2.893583e+01 5.303398e+00 2.120951e+01 
2.990096e+01 6.199136e+00 3.393222e+01 
3.003932e+01 6.756209e+00 5.428675e+01 
2.954930e+01 6.992506e+00 8.685114e+01 
2.864044e+01 6.969912e+00 1.389495e+02 
2.752111e+01 6.772866e+00 2.222996e+02 
2.636154e+01 6.478578e+00 3.556480e+02 
2.531614e+01 6.159155e+00 5.689866e+02 
2.446584e+01 5.856563e+00 9.102982e+02 
2.386750e+01 5.604010e+00 1.456348e+03 
2.351624e+01 5.414028e+00 2.329952e+03 
2.340416e+01 5.298262e+00 3.727594e+03 
2.347477e+01 5.251188e+00 5.963623e+03 
2.364971e+01 5.256514e+00 9.540955e+03 
2.387515e+01 5.300119e+00 1.526418e+04 
2.408162e+01 5.357411e+00 2.442053e+04 
2.424828e+01 5.416188e+00 3.906940e+04 
2.435007e+01 5.461774e+00 6.250552e+04 
2.439251e+01 5.490512e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-510.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.613524e-03 9.033997e-11 1.000000e-05 
4.629371e-03 1.899561e-10 1.599859e-05 
5.923191e-03 3.978820e-10 2.559548e-05 
7.316014e-03 7.497401e-10 4.094915e-05 
9.530509e-03 1.657430e-09 6.551286e-05 
1.198161e-02 3.293309e-09 1.048113e-04 
1.518356e-02 6.702056e-09 1.676833e-04 
1.896501e-02 1.306009e-08 2.682696e-04 
2.411161e-02 2.683897e-08 4.291934e-04 
3.083042e-02 5.610812e-08 6.866488e-04 
3.862808e-02 1.103562e-07 1.098541e-03 
4.907101e-02 2.262365e-07 1.757511e-03 
6.232405e-02 4.635057e-07 2.811769e-03 
7.842323e-02 9.234702e-07 4.498433e-03 
9.911807e-02 1.864439e-06 7.196857e-03 
1.255795e-01 3.791816e-06 1.151395e-02 
1.592501e-01 7.732721e-06 1.842070e-02 
2.010880e-01 1.556882e-05 2.947052e-02 
2.549940e-01 3.174633e-05 4.714866e-02 
3.227984e-01 6.440317e-05 7.543120e-02 
4.083975e-01 1.304302e-04 1.206793e-01 
5.169000e-01 2.644680e-04 1.930698e-01 
6.514939e-01 5.295725e-04 3.088844e-01 
8.257554e-01 1.078478e-03 4.941713e-01 
1.042043e+00 2.167786e-03 7.906043e-01 
1.313200e+00 4.340263e-03 1.264855e+00 
1.656865e+00 8.722533e-03 2.023590e+00 
2.081933e+00 1.732199e-02 3.237458e+00 
2.610266e+00 3.419080e-02 5.179475e+00 
3.252981e+00 6.633571e-02 8.286428e+00 
4.018141e+00 1.255009e-01 1.325711e+01 
4.908355e+00 2.301381e-01 2.120951e+01 
5.887762e+00 4.009834e-01 3.393222e+01 
6.899483e+00 6.546902e-01 5.428675e+01 
7.851946e+00 9.863721e-01 8.685114e+01 
8.641806e+00 1.357857e+00 1.389495e+02 
9.194685e+00 1.710200e+00 2.222996e+02 
9.469051e+00 1.981990e+00 3.556480e+02 
9.491696e+00 2.148332e+00 5.689866e+02 
9.322460e+00 2.214803e+00 9.102982e+02 
9.022522e+00 2.199435e+00 1.456348e+03 
8.666128e+00 2.133504e+00 2.329952e+03 
8.302612e+00 2.039328e+00 3.727594e+03 
7.976968e+00 1.938175e+00 5.963623e+03 
7.713453e+00 1.842960e+00 9.540955e+03 
7.530499e+00 1.764372e+00 1.526418e+04 
7.427845e+00 1.706741e+00 2.442053e+04 
7.401935e+00 1.673331e+00 3.906940e+04 
7.425906e+00 1.659484e+00 6.250552e+04 
7.486380e+00 1.663499e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-511.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.589013e-03 8.868757e-11 1.000000e-05 
4.604664e-03 1.872973e-10 1.599859e-05 
5.824250e-03 3.790162e-10 2.559548e-05 
7.383205e-03 7.720983e-10 4.094915e-05 
9.361839e-03 1.574060e-09 6.551286e-05 
1.174835e-02 3.110776e-09 1.048113e-04 
1.502433e-02 6.506133e-09 1.676833e-04 
1.923234e-02 1.364690e-08 2.682696e-04 
2.418709e-02 2.714494e-08 4.291934e-04 
3.032747e-02 5.351144e-08 6.866488e-04 
3.890967e-02 1.130084e-07 1.098541e-03 
4.893646e-02 2.248206e-07 1.757511e-03 
6.161165e-02 4.486703e-07 2.811769e-03 
7.833547e-02 9.221778e-07 4.498433e-03 
9.919044e-02 1.872189e-06 7.196857e-03 
1.251703e-01 3.762229e-06 1.151395e-02 
1.592846e-01 7.752920e-06 1.842070e-02 
2.011556e-01 1.561509e-05 2.947052e-02 
2.549500e-01 3.179211e-05 4.714866e-02 
3.215407e-01 6.377816e-05 7.543120e-02 
4.069346e-01 1.292866e-04 1.206793e-01 
5.141540e-01 2.607861e-04 1.930698e-01 
6.515935e-01 5.308530e-04 3.088844e-01 
8.233094e-01 1.071019e-03 4.941713e-01 
1.039042e+00 2.153322e-03 7.906043e-01 
1.311600e+00 4.332875e-03 1.264855e+00 
1.655091e+00 8.711532e-03 2.023590e+00 
2.078203e+00 1.726273e-02 3.237458e+00 
2.606286e+00 3.410094e-02 5.179475e+00 
3.247834e+00 6.614958e-02 8.286428e+00 
4.012834e+00 1.252449e-01 1.325711e+01 
4.898573e+00 2.292088e-01 2.120951e+01 
5.875499e+00 3.992569e-01 3.393222e+01 
6.887328e+00 6.524787e-01 5.428675e+01 
7.839434e+00 9.835060e-01 8.685114e+01 
8.633073e+00 1.356076e+00 1.389495e+02 
9.182574e+00 1.706523e+00 2.222996e+02 
9.460435e+00 1.979771e+00 3.556480e+02 
9.483934e+00 2.146366e+00 5.689866e+02 
9.313050e+00 2.211893e+00 9.102982e+02 
9.014453e+00 2.197168e+00 1.456348e+03 
8.657793e+00 2.131167e+00 2.329952e+03 
8.294661e+00 2.037242e+00 3.727594e+03 
7.968115e+00 1.935859e+00 5.963623e+03 
7.708538e+00 1.842104e+00 9.540955e+03 
7.524493e+00 1.763183e+00 1.526418e+04 
7.423771e+00 1.706192e+00 2.442053e+04 
7.392550e+00 1.671119e+00 3.906940e+04 
7.421812e+00 1.658944e+00 6.250552e+04 
7.478258e+00 1.661665e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-512.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.566557e-03 8.720357e-11 1.000000e-05 
4.629907e-03 1.907671e-10 1.599859e-05 
5.844069e-03 3.836479e-10 2.559548e-05 
7.290408e-03 7.448046e-10 4.094915e-05 
9.289458e-03 1.540842e-09 6.551286e-05 
1.171106e-02 3.087280e-09 1.048113e-04 
1.483212e-02 6.271867e-09 1.676833e-04 
1.889728e-02 1.297134e-08 2.682696e-04 
2.419385e-02 2.722087e-08 4.291934e-04 
3.052132e-02 5.465084e-08 6.866488e-04 
3.864760e-02 1.109570e-07 1.098541e-03 
4.861667e-02 2.208733e-07 1.757511e-03 
6.158111e-02 4.488801e-07 2.811769e-03 
7.837712e-02 9.254571e-07 4.498433e-03 
9.914120e-02 1.873061e-06 7.196857e-03 
1.251177e-01 3.764846e-06 1.151395e-02 
1.588817e-01 7.709298e-06 1.842070e-02 
2.000779e-01 1.539554e-05 2.947052e-02 
2.546637e-01 3.174712e-05 4.714866e-02 
3.207194e-01 6.341450e-05 7.543120e-02 
4.060860e-01 1.287309e-04 1.206793e-01 
5.149517e-01 2.625140e-04 1.930698e-01 
6.505761e-01 5.294039e-04 3.088844e-01 
8.200007e-01 1.060230e-03 4.941713e-01 
1.037915e+00 2.150520e-03 7.906043e-01 
1.310867e+00 4.334054e-03 1.264855e+00 
1.650042e+00 8.648959e-03 2.023590e+00 
2.076765e+00 1.726039e-02 3.237458e+00 
2.598748e+00 3.387221e-02 5.179475e+00 
3.238515e+00 6.571057e-02 8.286428e+00 
4.005657e+00 1.248152e-01 1.325711e+01 
4.891539e+00 2.286585e-01 2.120951e+01 
5.868452e+00 3.985665e-01 3.393222e+01 
6.877555e+00 6.509160e-01 5.428675e+01 
7.830553e+00 9.819214e-01 8.685114e+01 
8.619012e+00 1.352006e+00 1.389495e+02 
9.171519e+00 1.703353e+00 2.222996e+02 
9.449993e+00 1.976605e+00 3.556480e+02 
9.474472e+00 2.143513e+00 5.689866e+02 
9.305715e+00 2.210014e+00 9.102982e+02 
9.008744e+00 2.196000e+00 1.456348e+03 
8.650075e+00 2.129092e+00 2.329952e+03 
8.290387e+00 2.036610e+00 3.727594e+03 
7.964948e+00 1.935619e+00 5.963623e+03 
7.702897e+00 1.840998e+00 9.540955e+03 
7.518336e+00 1.761942e+00 1.526418e+04 
7.416280e+00 1.704557e+00 2.442053e+04 
7.385360e+00 1.669596e+00 3.906940e+04 
7.411112e+00 1.656307e+00 6.250552e+04 
7.473201e+00 1.660816e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-513.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.656240e-03 9.413225e-11 1.000000e-05 
4.673782e-03 1.966254e-10 1.599859e-05 
5.709147e-03 3.583835e-10 2.559548e-05 
7.411880e-03 7.841865e-10 4.094915e-05 
9.371778e-03 1.585259e-09 6.551286e-05 
1.172455e-02 3.104012e-09 1.048113e-04 
1.505266e-02 6.568618e-09 1.676833e-04 
1.916612e-02 1.355928e-08 2.682696e-04 
2.425085e-02 2.746727e-08 4.291934e-04 
3.025114e-02 5.331629e-08 6.866488e-04 
3.864991e-02 1.111937e-07 1.098541e-03 
4.877397e-02 2.234597e-07 1.757511e-03 
6.207795e-02 4.607309e-07 2.811769e-03 
7.845496e-02 9.300301e-07 4.498433e-03 
9.913876e-02 1.876580e-06 7.196857e-03 
1.255568e-01 3.812057e-06 1.151395e-02 
1.588848e-01 7.724803e-06 1.842070e-02 
2.000586e-01 1.542113e-05 2.947052e-02 
2.540766e-01 3.158961e-05 4.714866e-02 
3.207002e-01 6.352698e-05 7.543120e-02 
4.050368e-01 1.279851e-04 1.206793e-01 
5.128294e-01 2.597883e-04 1.930698e-01 
6.493060e-01 5.273371e-04 3.088844e-01 
8.196630e-01 1.060987e-03 4.941713e-01 
1.036422e+00 2.145433e-03 7.906043e-01 
1.306272e+00 4.297034e-03 1.264855e+00 
1.648096e+00 8.635167e-03 2.023590e+00 
2.069919e+00 1.712375e-02 3.237458e+00 
2.595834e+00 3.382374e-02 5.179475e+00 
3.235953e+00 6.568061e-02 8.286428e+00 
3.995898e+00 1.241471e-01 1.325711e+01 
4.879632e+00 2.274364e-01 2.120951e+01 
5.857171e+00 3.970344e-01 3.393222e+01 
6.863924e+00 6.483005e-01 5.428675e+01 
7.817910e+00 9.790040e-01 8.685114e+01 
8.608049e+00 1.349260e+00 1.389495e+02 
9.161268e+00 1.700569e+00 2.222996e+02 
9.440638e+00 1.973994e+00 3.556480e+02 
9.466383e+00 2.141367e+00 5.689866e+02 
9.297472e+00 2.207677e+00 9.102982e+02 
9.000173e+00 2.193489e+00 1.456348e+03 
8.644210e+00 2.127814e+00 2.329952e+03 
8.281828e+00 2.034276e+00 3.727594e+03 
7.957422e+00 1.933782e+00 5.963623e+03 
7.693429e+00 1.838579e+00 9.540955e+03 
7.510416e+00 1.760124e+00 1.526418e+04 
7.410028e+00 1.703313e+00 2.442053e+04 
7.379938e+00 1.668627e+00 3.906940e+04 
7.407001e+00 1.655757e+00 6.250552e+04 
7.463356e+00 1.658422e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-514.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.607232e-03 9.057369e-11 1.000000e-05 
4.601700e-03 1.880334e-10 1.599859e-05 
5.877790e-03 3.918521e-10 2.559548e-05 
7.273569e-03 7.425449e-10 4.094915e-05 
9.359807e-03 1.582270e-09 6.551286e-05 
1.190665e-02 3.257231e-09 1.048113e-04 
1.502246e-02 6.541883e-09 1.676833e-04 
1.909135e-02 1.342734e-08 2.682696e-04 
2.410259e-02 2.701911e-08 4.291934e-04 
3.055222e-02 5.503113e-08 6.866488e-04 
3.860834e-02 1.110513e-07 1.098541e-03 
4.858220e-02 2.212647e-07 1.757511e-03 
6.143585e-02 4.474521e-07 2.811769e-03 
7.785314e-02 9.105629e-07 4.498433e-03 
9.832526e-02 1.834331e-06 7.196857e-03 
1.244110e-01 3.715865e-06 1.151395e-02 
1.585599e-01 7.692476e-06 1.842070e-02 
1.997620e-01 1.538258e-05 2.947052e-02 
2.534486e-01 3.141707e-05 4.714866e-02 
3.200678e-01 6.327497e-05 7.543120e-02 
4.043114e-01 1.275468e-04 1.206793e-01 
5.128755e-01 2.603645e-04 1.930698e-01 
6.474803e-01 5.239208e-04 3.088844e-01 
8.185340e-01 1.058667e-03 4.941713e-01 
1.033241e+00 2.129883e-03 7.906043e-01 
1.305844e+00 4.301151e-03 1.264855e+00 
1.645460e+00 8.610523e-03 2.023590e+00 
2.068527e+00 1.712227e-02 3.237458e+00 
2.591784e+00 3.373090e-02 5.179475e+00 
3.228497e+00 6.535455e-02 8.286428e+00 
3.990519e+00 1.238831e-01 1.325711e+01 
4.868790e+00 2.263620e-01 2.120951e+01 
5.848287e+00 3.959769e-01 3.393222e+01 
6.852047e+00 6.461624e-01 5.428675e+01 
7.804144e+00 9.756889e-01 8.685114e+01 
8.599128e+00 1.347385e+00 1.389495e+02 
9.148598e+00 1.696607e+00 2.222996e+02 
9.431231e+00 1.971350e+00 3.556480e+02 
9.458593e+00 2.139370e+00 5.689866e+02 
9.290128e+00 2.205785e+00 9.102982e+02 
8.992908e+00 2.191584e+00 1.456348e+03 
8.635985e+00 2.125512e+00 2.329952e+03 
8.277009e+00 2.033421e+00 3.727594e+03 
7.951332e+00 1.932468e+00 5.963623e+03 
7.686856e+00 1.837148e+00 9.540955e+03 
7.503104e+00 1.758502e+00 1.526418e+04 
7.403280e+00 1.701909e+00 2.442053e+04 
7.373142e+00 1.667223e+00 3.906940e+04 
7.397576e+00 1.653520e+00 6.250552e+04 
7.457616e+00 1.657348e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-515.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.658061e-03 9.464045e-11 1.000000e-05 
4.514087e-03 1.778419e-10 1.599859e-05 
5.684593e-03 3.551585e-10 2.559548e-05 
7.257812e-03 7.391649e-10 4.094915e-05 
9.413482e-03 1.612780e-09 6.551286e-05 
1.173233e-02 3.122316e-09 1.048113e-04 
1.496576e-02 6.480683e-09 1.676833e-04 
1.889448e-02 1.304154e-08 2.682696e-04 
2.394682e-02 2.655021e-08 4.291934e-04 
3.042332e-02 5.444325e-08 6.866488e-04 
3.836992e-02 1.092188e-07 1.098541e-03 
4.871956e-02 2.235809e-07 1.757511e-03 
6.143907e-02 4.483933e-07 2.811769e-03 
7.765811e-02 9.054951e-07 4.498433e-03 
9.814155e-02 1.827618e-06 7.196857e-03 
1.250783e-01 3.783324e-06 1.151395e-02 
1.579097e-01 7.613013e-06 1.842070e-02 
1.998126e-01 1.542420e-05 2.947052e-02 
2.519543e-01 3.092472e-05 4.714866e-02 
3.189956e-01 6.276305e-05 7.543120e-02 
4.038516e-01 1.273594e-04 1.206793e-01 
5.114466e-01 2.586968e-04 1.930698e-01 
6.459005e-01 5.211070e-04 3.088844e-01 
8.157818e-01 1.050064e-03 4.941713e-01 
1.032364e+00 2.128588e-03 7.906043e-01 
1.301681e+00 4.268442e-03 1.264855e+00 
1.641911e+00 8.571551e-03 2.023590e+00 
2.063493e+00 1.703064e-02 3.237458e+00 
2.584275e+00 3.350379e-02 5.179475e+00 
3.221324e+00 6.504582e-02 8.286428e+00 
3.980394e+00 1.231820e-01 1.325711e+01 
4.860802e+00 2.256798e-01 2.120951e+01 
5.838920e+00 3.948227e-01 3.393222e+01 
6.845718e+00 6.455309e-01 5.428675e+01 
7.793003e+00 9.732977e-01 8.685114e+01 
8.587683e+00 1.344424e+00 1.389495e+02 
9.139297e+00 1.694273e+00 2.222996e+02 
9.421475e+00 1.968522e+00 3.556480e+02 
9.449878e+00 2.136888e+00 5.689866e+02 
9.281638e+00 2.203315e+00 9.102982e+02 
8.986976e+00 2.190300e+00 1.456348e+03 
8.630595e+00 2.124432e+00 2.329952e+03 
8.268054e+00 2.030923e+00 3.727594e+03 
7.944870e+00 1.931014e+00 5.963623e+03 
7.681417e+00 1.836103e+00 9.540955e+03 
7.495951e+00 1.756929e+00 1.526418e+04 
7.394677e+00 1.699914e+00 2.442053e+04 
7.365318e+00 1.665494e+00 3.906940e+04 
7.390702e+00 1.652090e+00 6.250552e+04 
7.450140e+00 1.655714e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-516.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.583883e-03 8.917190e-11 1.000000e-05 
4.565104e-03 1.842971e-10 1.599859e-05 
5.864309e-03 3.906764e-10 2.559548e-05 
7.436610e-03 7.966942e-10 4.094915e-05 
9.388879e-03 1.603274e-09 6.551286e-05 
1.177344e-02 3.161377e-09 1.048113e-04 
1.475090e-02 6.217588e-09 1.676833e-04 
1.871206e-02 1.269203e-08 2.682696e-04 
2.375380e-02 2.596365e-08 4.291934e-04 
3.017767e-02 5.323825e-08 6.866488e-04 
3.858153e-02 1.112514e-07 1.098541e-03 
4.834879e-02 2.189394e-07 1.757511e-03 
6.110374e-02 4.419477e-07 2.811769e-03 
7.772631e-02 9.096457e-07 4.498433e-03 
9.818673e-02 1.833697e-06 7.196857e-03 
1.248476e-01 3.769736e-06 1.151395e-02 
1.570350e-01 7.501746e-06 1.842070e-02 
1.989067e-01 1.524492e-05 2.947052e-02 
2.524624e-01 3.117259e-05 4.714866e-02 
3.183521e-01 6.250514e-05 7.543120e-02 
4.023384e-01 1.261777e-04 1.206793e-01 
5.097065e-01 2.565626e-04 1.930698e-01 
6.455632e-01 5.213005e-04 3.088844e-01 
8.145618e-01 1.047388e-03 4.941713e-01 
1.030590e+00 2.121744e-03 7.906043e-01 
1.298951e+00 4.249871e-03 1.264855e+00 
1.638278e+00 8.531294e-03 2.023590e+00 
2.060710e+00 1.699461e-02 3.237458e+00 
2.580681e+00 3.342852e-02 5.179475e+00 
3.215924e+00 6.484393e-02 8.286428e+00 
3.976127e+00 1.230195e-01 1.325711e+01 
4.856036e+00 2.254381e-01 2.120951e+01 
5.827502e+00 3.932628e-01 3.393222e+01 
6.835142e+00 6.437427e-01 5.428675e+01 
7.781999e+00 9.709524e-01 8.685114e+01 
8.574562e+00 1.340744e+00 1.389495e+02 
9.128459e+00 1.691189e+00 2.222996e+02 
9.411988e+00 1.965826e+00 3.556480e+02 
9.440022e+00 2.133810e+00 5.689866e+02 
9.271841e+00 2.200186e+00 9.102982e+02 
8.978018e+00 2.187594e+00 1.456348e+03 
8.623405e+00 2.122570e+00 2.329952e+03 
8.263153e+00 2.030029e+00 3.727594e+03 
7.938165e+00 1.929469e+00 5.963623e+03 
7.675197e+00 1.834787e+00 9.540955e+03 
7.492215e+00 1.756469e+00 1.526418e+04 
7.387490e+00 1.698367e+00 2.442053e+04 
7.355574e+00 1.663158e+00 3.906940e+04 
7.384588e+00 1.650898e+00 6.250552e+04 
7.443589e+00 1.654375e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-517.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.577527e-03 8.887020e-11 1.000000e-05 
4.624050e-03 1.919000e-10 1.599859e-05 
5.751461e-03 3.692683e-10 2.559548e-05 
7.342106e-03 7.681913e-10 4.094915e-05 
9.310833e-03 1.566654e-09 6.551286e-05 
1.183454e-02 3.217080e-09 1.048113e-04 
1.484417e-02 6.348557e-09 1.676833e-04 
1.870209e-02 1.269632e-08 2.682696e-04 
2.374912e-02 2.599860e-08 4.291934e-04 
3.043492e-02 5.471721e-08 6.866488e-04 
3.823514e-02 1.084916e-07 1.098541e-03 
4.817878e-02 2.170578e-07 1.757511e-03 
6.156426e-02 4.528917e-07 2.811769e-03 
7.713990e-02 8.909354e-07 4.498433e-03 
9.806427e-02 1.830384e-06 7.196857e-03 
1.238030e-01 3.683024e-06 1.151395e-02 
1.576234e-01 7.601095e-06 1.842070e-02 
1.993320e-01 1.537264e-05 2.947052e-02 
2.518960e-01 3.102325e-05 4.714866e-02 
3.178519e-01 6.233151e-05 7.543120e-02 
4.029284e-01 1.269791e-04 1.206793e-01 
5.083728e-01 2.550473e-04 1.930698e-01 
6.430500e-01 5.162348e-04 3.088844e-01 
8.134685e-01 1.045196e-03 4.941713e-01 
1.027422e+00 2.106314e-03 7.906043e-01 
1.297496e+00 4.243795e-03 1.264855e+00 
1.634760e+00 8.492865e-03 2.023590e+00 
2.055561e+00 1.690021e-02 3.237458e+00 
2.575634e+00 3.329695e-02 5.179475e+00 
3.210877e+00 6.466305e-02 8.286428e+00 
3.966280e+00 1.223444e-01 1.325711e+01 
4.844878e+00 2.243205e-01 2.120951e+01 
5.817028e+00 3.918892e-01 3.393222e+01 
6.820651e+00 6.408916e-01 5.428675e+01 
7.770063e+00 9.682765e-01 8.685114e+01 
8.562774e+00 1.337630e+00 1.389495e+02 
9.116709e+00 1.687659e+00 2.222996e+02 
9.399625e+00 1.961645e+00 3.556480e+02 
9.431153e+00 2.131238e+00 5.689866e+02 
9.264739e+00 2.198400e+00 9.102982e+02 
8.972015e+00 2.186268e+00 1.456348e+03 
8.616530e+00 2.120840e+00 2.329952e+03 
8.257410e+00 2.028799e+00 3.727594e+03 
7.931861e+00 1.928068e+00 5.963623e+03 
7.667435e+00 1.832942e+00 9.540955e+03 
7.484975e+00 1.754863e+00 1.526418e+04 
7.380815e+00 1.696979e+00 2.442053e+04 
7.350934e+00 1.662426e+00 3.906940e+04 
7.374128e+00 1.648327e+00 6.250552e+04 
7.433663e+00 1.651946e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-518.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.589325e-03 8.992593e-11 1.000000e-05 
4.597150e-03 1.889351e-10 1.599859e-05 
5.739713e-03 3.677200e-10 2.559548e-05 
7.269645e-03 7.471129e-10 4.094915e-05 
9.345608e-03 1.587338e-09 6.551286e-05 
1.183564e-02 3.224198e-09 1.048113e-04 
1.477438e-02 6.271541e-09 1.676833e-04 
1.887692e-02 1.308097e-08 2.682696e-04 
2.372936e-02 2.598393e-08 4.291934e-04 
3.023867e-02 5.376938e-08 6.866488e-04 
3.821756e-02 1.085515e-07 1.098541e-03 
4.854689e-02 2.225008e-07 1.757511e-03 
6.105509e-02 4.426019e-07 2.811769e-03 
7.740618e-02 9.019347e-07 4.498433e-03 
9.798871e-02 1.829689e-06 7.196857e-03 
1.241667e-01 3.722769e-06 1.151395e-02 
1.573282e-01 7.573077e-06 1.842070e-02 
1.980767e-01 1.511323e-05 2.947052e-02 
2.515503e-01 3.095547e-05 4.714866e-02 
3.179428e-01 6.250569e-05 7.543120e-02 
4.018385e-01 1.261951e-04 1.206793e-01 
5.075305e-01 2.542723e-04 1.930698e-01 
6.423705e-01 5.155948e-04 3.088844e-01 
8.112615e-01 1.038718e-03 4.941713e-01 
1.025951e+00 2.101331e-03 7.906043e-01 
1.294546e+00 4.223061e-03 1.264855e+00 
1.632516e+00 8.474252e-03 2.023590e+00 
2.050045e+00 1.679696e-02 3.237458e+00 
2.568701e+00 3.309273e-02 5.179475e+00 
3.205896e+00 6.448588e-02 8.286428e+00 
3.962306e+00 1.222076e-01 1.325711e+01 
4.835016e+00 2.233809e-01 2.120951e+01 
5.808763e+00 3.909500e-01 3.393222e+01 
6.809509e+00 6.389485e-01 5.428675e+01 
7.758412e+00 9.656988e-01 8.685114e+01 
8.553162e+00 1.335441e+00 1.389495e+02 
9.108133e+00 1.685661e+00 2.222996e+02 
9.392472e+00 1.960140e+00 3.556480e+02 
9.421237e+00 2.128118e+00 5.689866e+02 
9.255959e+00 2.195770e+00 9.102982e+02 
8.964650e+00 2.184299e+00 1.456348e+03 
8.609690e+00 2.119122e+00 2.329952e+03 
8.250221e+00 2.026991e+00 3.727594e+03 
7.925961e+00 1.926812e+00 5.963623e+03 
7.662906e+00 1.832201e+00 9.540955e+03 
7.476516e+00 1.752857e+00 1.526418e+04 
7.373627e+00 1.695426e+00 2.442053e+04 
7.342517e+00 1.660504e+00 3.906940e+04 
7.370516e+00 1.647924e+00 6.250552e+04 
7.428621e+00 1.651089e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-519.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.586864e-03 8.991436e-11 1.000000e-05 
4.553021e-03 1.839006e-10 1.599859e-05 
5.732520e-03 3.670464e-10 2.559548e-05 
7.396794e-03 7.885237e-10 4.094915e-05 
9.343822e-03 1.589491e-09 6.551286e-05 
1.156902e-02 3.016993e-09 1.048113e-04 
1.472252e-02 6.217713e-09 1.676833e-04 
1.873773e-02 1.281843e-08 2.682696e-04 
2.395910e-02 2.679759e-08 4.291934e-04 
3.020212e-02 5.367805e-08 6.866488e-04 
3.809809e-02 1.077443e-07 1.098541e-03 
4.796945e-02 2.150696e-07 1.757511e-03 
6.071706e-02 4.361315e-07 2.811769e-03 
7.728086e-02 8.992937e-07 4.498433e-03 
9.817362e-02 1.843619e-06 7.196857e-03 
1.236880e-01 3.686980e-06 1.151395e-02 
1.569627e-01 7.534944e-06 1.842070e-02 
1.977843e-01 1.507543e-05 2.947052e-02 
2.510672e-01 3.083685e-05 4.714866e-02 
3.164714e-01 6.176088e-05 7.543120e-02 
4.008356e-01 1.254944e-04 1.206793e-01 
5.076207e-01 2.548987e-04 1.930698e-01 
6.414456e-01 5.143616e-04 3.088844e-01 
8.097055e-01 1.034746e-03 4.941713e-01 
1.022676e+00 2.085293e-03 7.906043e-01 
1.293361e+00 4.219580e-03 1.264855e+00 
1.627198e+00 8.407935e-03 2.023590e+00 
2.046111e+00 1.673261e-02 3.237458e+00 
2.564881e+00 3.300849e-02 5.179475e+00 
3.199833e+00 6.424380e-02 8.286428e+00 
3.953807e+00 1.216562e-01 1.325711e+01 
4.828288e+00 2.228685e-01 2.120951e+01 
5.795263e+00 3.889807e-01 3.393222e+01 
6.799977e+00 6.374393e-01 5.428675e+01 
7.749296e+00 9.640089e-01 8.685114e+01 
8.541062e+00 1.332187e+00 1.389495e+02 
9.096919e+00 1.682380e+00 2.222996e+02 
9.382426e+00 1.957141e+00 3.556480e+02 
9.413239e+00 2.125987e+00 5.689866e+02 
9.250257e+00 2.194675e+00 9.102982e+02 
8.957966e+00 2.182646e+00 1.456348e+03 
8.604150e+00 2.117963e+00 2.329952e+03 
8.242820e+00 2.025095e+00 3.727594e+03 
7.919133e+00 1.925212e+00 5.963623e+03 
7.654659e+00 1.830183e+00 9.540955e+03 
7.472834e+00 1.752408e+00 1.526418e+04 
7.368402e+00 1.694495e+00 2.442053e+04 
7.336788e+00 1.659426e+00 3.906940e+04 
7.360355e+00 1.645443e+00 6.250552e+04 
7.420325e+00 1.649181e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-52.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.583047e-02 8.980029e-09 1.000000e-05 
4.577403e-02 1.872310e-08 1.599859e-05 
5.836576e-02 3.881457e-08 2.559548e-05 
7.286585e-02 7.552532e-08 4.094915e-05 
9.248438e-02 1.544278e-07 6.551286e-05 
1.174604e-01 3.163698e-07 1.048113e-04 
1.479606e-01 6.323525e-07 1.676833e-04 
1.883802e-01 1.305049e-06 2.682696e-04 
2.389936e-01 2.664896e-06 4.291934e-04 
3.008976e-01 5.318375e-06 6.866488e-04 
3.801191e-01 1.072218e-05 1.098541e-03 
4.832197e-01 2.202724e-05 1.757511e-03 
6.104292e-01 4.440539e-05 2.811769e-03 
7.719620e-01 8.980974e-05 4.498433e-03 
9.786869e-01 1.830105e-04 7.196857e-03 
1.237207e+00 3.697317e-04 1.151395e-02 
1.562481e+00 7.447781e-04 1.842070e-02 
1.977552e+00 1.510092e-03 2.947052e-02 
2.499366e+00 3.049082e-03 4.714866e-02 
3.151658e+00 6.114962e-03 7.543120e-02 
3.978604e+00 1.230612e-02 1.206793e-01 
5.024936e+00 2.480625e-02 1.930698e-01 
6.313231e+00 4.923966e-02 3.088844e-01 
7.913527e+00 9.711580e-02 4.941713e-01 
9.882784e+00 1.895800e-01 7.906043e-01 
1.223016e+01 3.605844e-01 1.264855e+00 
1.495655e+01 6.632317e-01 2.023590e+00 
1.798597e+01 1.163672e+00 3.237458e+00 
2.115743e+01 1.920262e+00 5.179475e+00 
2.418994e+01 2.930009e+00 8.286428e+00 
2.675487e+01 4.086993e+00 1.325711e+01 
2.859650e+01 5.208707e+00 2.120951e+01 
2.958041e+01 6.104204e+00 3.393222e+01 
2.975990e+01 6.676146e+00 5.428675e+01 
2.929331e+01 6.920780e+00 8.685114e+01 
2.840118e+01 6.905040e+00 1.389495e+02 
2.729799e+01 6.715770e+00 2.222996e+02 
2.615504e+01 6.429779e+00 3.556480e+02 
2.510943e+01 6.112078e+00 5.689866e+02 
2.425598e+01 5.810321e+00 9.102982e+02 
2.364754e+01 5.556123e+00 1.456348e+03 
2.329952e+01 5.368387e+00 2.329952e+03 
2.317608e+01 5.249606e+00 3.727594e+03 
2.323920e+01 5.200180e+00 5.963623e+03 
2.341626e+01 5.205788e+00 9.540955e+03 
2.364327e+01 5.249333e+00 1.526418e+04 
2.384241e+01 5.303614e+00 2.442053e+04 
2.400061e+01 5.359023e+00 3.906940e+04 
2.410903e+01 5.406490e+00 6.250552e+04 
2.415793e+01 5.437243e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-520.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.488859e-03 8.290302e-11 1.000000e-05 
4.615378e-03 1.919296e-10 1.599859e-05 
5.677042e-03 3.571795e-10 2.559548e-05 
7.361820e-03 7.788895e-10 4.094915e-05 
9.187261e-03 1.513835e-09 6.551286e-05 
1.158906e-02 3.038538e-09 1.048113e-04 
1.485582e-02 6.400450e-09 1.676833e-04 
1.863364e-02 1.263030e-08 2.682696e-04 
2.357398e-02 2.557520e-08 4.291934e-04 
3.026440e-02 5.411487e-08 6.866488e-04 
3.824466e-02 1.092026e-07 1.098541e-03 
4.832128e-02 2.202602e-07 1.757511e-03 
6.078083e-02 4.383500e-07 2.811769e-03 
7.739400e-02 9.049898e-07 4.498433e-03 
9.717480e-02 1.791363e-06 7.196857e-03 
1.239110e-01 3.714102e-06 1.151395e-02 
1.559801e-01 7.408570e-06 1.842070e-02 
1.970845e-01 1.494473e-05 2.947052e-02 
2.502048e-01 3.057899e-05 4.714866e-02 
3.160856e-01 6.165384e-05 7.543120e-02 
3.994739e-01 1.244591e-04 1.206793e-01 
5.052531e-01 2.518333e-04 1.930698e-01 
6.408633e-01 5.139498e-04 3.088844e-01 
8.075017e-01 1.028297e-03 4.941713e-01 
1.021393e+00 2.081449e-03 7.906043e-01 
1.290725e+00 4.201911e-03 1.264855e+00 
1.626434e+00 8.412199e-03 2.023590e+00 
2.044907e+00 1.673502e-02 3.237458e+00 
2.562261e+00 3.297029e-02 5.179475e+00 
3.191312e+00 6.385494e-02 8.286428e+00 
3.946333e+00 1.211987e-01 1.325711e+01 
4.818679e+00 2.219632e-01 2.120951e+01 
5.787033e+00 3.880469e-01 3.393222e+01 
6.791825e+00 6.363010e-01 5.428675e+01 
7.737341e+00 9.613193e-01 8.685114e+01 
8.530848e+00 1.329733e+00 1.389495e+02 
9.088126e+00 1.680267e+00 2.222996e+02 
9.373330e+00 1.954625e+00 3.556480e+02 
9.404081e+00 2.123250e+00 5.689866e+02 
9.242030e+00 2.192311e+00 9.102982e+02 
8.949537e+00 2.180170e+00 1.456348e+03 
8.595963e+00 2.115654e+00 2.329952e+03 
8.235166e+00 2.023096e+00 3.727594e+03 
7.912503e+00 1.923683e+00 5.963623e+03 
7.649849e+00 1.829342e+00 9.540955e+03 
7.466111e+00 1.750964e+00 1.526418e+04 
7.361507e+00 1.693031e+00 2.442053e+04 
7.330046e+00 1.658026e+00 3.906940e+04 
7.354590e+00 1.644353e+00 6.250552e+04 
7.410402e+00 1.646748e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-521.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.552569e-03 8.769645e-11 1.000000e-05 
4.541161e-03 1.831704e-10 1.599859e-05 
5.788154e-03 3.792929e-10 2.559548e-05 
7.239458e-03 7.421177e-10 4.094915e-05 
9.113766e-03 1.480636e-09 6.551286e-05 
1.160854e-02 3.059760e-09 1.048113e-04 
1.468580e-02 6.195087e-09 1.676833e-04 
1.886241e-02 1.312641e-08 2.682696e-04 
2.344939e-02 2.522026e-08 4.291934e-04 
3.016405e-02 5.368138e-08 6.866488e-04 
3.769429e-02 1.047567e-07 1.098541e-03 
4.815346e-02 2.183925e-07 1.757511e-03 
6.075427e-02 4.386176e-07 2.811769e-03 
7.656832e-02 8.780183e-07 4.498433e-03 
9.703828e-02 1.787255e-06 7.196857e-03 
1.229766e-01 3.637696e-06 1.151395e-02 
1.553960e-01 7.339734e-06 1.842070e-02 
1.975129e-01 1.507130e-05 2.947052e-02 
2.501407e-01 3.061426e-05 4.714866e-02 
3.162282e-01 6.185600e-05 7.543120e-02 
3.987231e-01 1.239966e-04 1.206793e-01 
5.047967e-01 2.516342e-04 1.930698e-01 
6.384870e-01 5.092316e-04 3.088844e-01 
8.076374e-01 1.030791e-03 4.941713e-01 
1.019864e+00 2.076100e-03 7.906043e-01 
1.287207e+00 4.175665e-03 1.264855e+00 
1.621250e+00 8.348067e-03 2.023590e+00 
2.039886e+00 1.664401e-02 3.237458e+00 
2.553658e+00 3.270240e-02 5.179475e+00 
3.186689e+00 6.369884e-02 8.286428e+00 
3.937890e+00 1.206529e-01 1.325711e+01 
4.812498e+00 2.215238e-01 2.120951e+01 
5.778525e+00 3.870570e-01 3.393222e+01 
6.781034e+00 6.344478e-01 5.428675e+01 
7.729013e+00 9.598990e-01 8.685114e+01 
8.518998e+00 1.326579e+00 1.389495e+02 
9.077555e+00 1.677288e+00 2.222996e+02 
9.361659e+00 1.950779e+00 3.556480e+02 
9.397895e+00 2.122047e+00 5.689866e+02 
9.234392e+00 2.190239e+00 9.102982e+02 
8.942641e+00 2.178409e+00 1.456348e+03 
8.588601e+00 2.113699e+00 2.329952e+03 
8.231203e+00 2.022560e+00 3.727594e+03 
7.903998e+00 1.921462e+00 5.963623e+03 
7.642700e+00 1.827695e+00 9.540955e+03 
7.457158e+00 1.748789e+00 1.526418e+04 
7.355157e+00 1.691738e+00 2.442053e+04 
7.321417e+00 1.656031e+00 3.906940e+04 
7.348075e+00 1.643024e+00 6.250552e+04 
7.405785e+00 1.646020e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-522.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.607315e-03 9.198981e-11 1.000000e-05 
4.577227e-03 1.879294e-10 1.599859e-05 
5.679737e-03 3.590641e-10 2.559548e-05 
7.248348e-03 7.462846e-10 4.094915e-05 
9.264998e-03 1.558559e-09 6.551286e-05 
1.158412e-02 3.046323e-09 1.048113e-04 
1.485082e-02 6.418573e-09 1.676833e-04 
1.868279e-02 1.277947e-08 2.682696e-04 
2.361246e-02 2.579951e-08 4.291934e-04 
2.980683e-02 5.189616e-08 6.866488e-04 
3.801169e-02 1.076314e-07 1.098541e-03 
4.783286e-02 2.144702e-07 1.757511e-03 
6.071715e-02 4.386544e-07 2.811769e-03 
7.692393e-02 8.920173e-07 4.498433e-03 
9.742468e-02 1.812161e-06 7.196857e-03 
1.225601e-01 3.607766e-06 1.151395e-02 
1.561376e-01 7.459616e-06 1.842070e-02 
1.966036e-01 1.489265e-05 2.947052e-02 
2.496816e-01 3.050445e-05 4.714866e-02 
3.152689e-01 6.141246e-05 7.543120e-02 
3.983516e-01 1.238877e-04 1.206793e-01 
5.038496e-01 2.507007e-04 1.930698e-01 
6.384927e-01 5.102219e-04 3.088844e-01 
8.064293e-01 1.028141e-03 4.941713e-01 
1.017720e+00 2.066990e-03 7.906043e-01 
1.283309e+00 4.145789e-03 1.264855e+00 
1.618450e+00 8.320789e-03 2.023590e+00 
2.034967e+00 1.655557e-02 3.237458e+00 
2.551071e+00 3.266511e-02 5.179475e+00 
3.179080e+00 6.336492e-02 8.286428e+00 
3.930129e+00 1.201694e-01 1.325711e+01 
4.803394e+00 2.206868e-01 2.120951e+01 
5.767639e+00 3.856009e-01 3.393222e+01 
6.769999e+00 6.325275e-01 5.428675e+01 
7.717111e+00 9.572228e-01 8.685114e+01 
8.510147e+00 1.324698e+00 1.389495e+02 
9.067150e+00 1.674385e+00 2.222996e+02 
9.354416e+00 1.949206e+00 3.556480e+02 
9.387489e+00 2.118653e+00 5.689866e+02 
9.226344e+00 2.187956e+00 9.102982e+02 
8.934381e+00 2.176003e+00 1.456348e+03 
8.583581e+00 2.112754e+00 2.329952e+03 
8.224043e+00 2.020751e+00 3.727594e+03 
7.898103e+00 1.920197e+00 5.963623e+03 
7.636823e+00 1.826482e+00 9.540955e+03 
7.449975e+00 1.747190e+00 1.526418e+04 
7.347512e+00 1.690031e+00 2.442053e+04 
7.316087e+00 1.655071e+00 3.906940e+04 
7.341244e+00 1.641593e+00 6.250552e+04 
7.397613e+00 1.644146e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-523.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.470763e-03 8.209062e-11 1.000000e-05 
4.592172e-03 1.901397e-10 1.599859e-05 
5.732695e-03 3.699092e-10 2.559548e-05 
7.128332e-03 7.111846e-10 4.094915e-05 
9.247979e-03 1.552956e-09 6.551286e-05 
1.162565e-02 3.085110e-09 1.048113e-04 
1.478088e-02 6.340446e-09 1.676833e-04 
1.869206e-02 1.282302e-08 2.682696e-04 
2.336102e-02 2.503192e-08 4.291934e-04 
2.985217e-02 5.223319e-08 6.866488e-04 
3.773045e-02 1.054618e-07 1.098541e-03 
4.796840e-02 2.167129e-07 1.757511e-03 
6.058756e-02 4.366867e-07 2.811769e-03 
7.692332e-02 8.937049e-07 4.498433e-03 
9.717297e-02 1.801596e-06 7.196857e-03 
1.230642e-01 3.659468e-06 1.151395e-02 
1.553133e-01 7.356149e-06 1.842070e-02 
1.963602e-01 1.486583e-05 2.947052e-02 
2.491594e-01 3.037149e-05 4.714866e-02 
3.138135e-01 6.068190e-05 7.543120e-02 
3.979494e-01 1.237494e-04 1.206793e-01 
5.035377e-01 2.507146e-04 1.930698e-01 
6.356428e-01 5.043854e-04 3.088844e-01 
8.044877e-01 1.022687e-03 4.941713e-01 
1.014426e+00 2.050910e-03 7.906043e-01 
1.282352e+00 4.144430e-03 1.264855e+00 
1.613957e+00 8.267496e-03 2.023590e+00 
2.031613e+00 1.650532e-02 3.237458e+00 
2.547493e+00 3.258973e-02 5.179475e+00 
3.172842e+00 6.311268e-02 8.286428e+00 
3.923171e+00 1.197589e-01 1.325711e+01 
4.794324e+00 2.198544e-01 2.120951e+01 
5.756819e+00 3.841577e-01 3.393222e+01 
6.757213e+00 6.301352e-01 5.428675e+01 
7.706862e+00 9.551231e-01 8.685114e+01 
8.499175e+00 1.321909e+00 1.389495e+02 
9.054609e+00 1.670445e+00 2.222996e+02 
9.344405e+00 1.946204e+00 3.556480e+02 
9.379852e+00 2.116688e+00 5.689866e+02 
9.218249e+00 2.185644e+00 9.102982e+02 
8.927310e+00 2.174151e+00 1.456348e+03 
8.576545e+00 2.110933e+00 2.329952e+03 
8.215643e+00 2.018445e+00 3.727594e+03 
7.892186e+00 1.918920e+00 5.963623e+03 
7.630880e+00 1.825244e+00 9.540955e+03 
7.443398e+00 1.745786e+00 1.526418e+04 
7.340671e+00 1.688578e+00 2.442053e+04 
7.306146e+00 1.652659e+00 3.906940e+04 
7.333126e+00 1.639751e+00 6.250552e+04 
7.388170e+00 1.641862e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-524.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.512983e-03 8.528571e-11 1.000000e-05 
4.422275e-03 1.701317e-10 1.599859e-05 
5.606899e-03 3.467500e-10 2.559548e-05 
7.193193e-03 7.321723e-10 4.094915e-05 
9.068997e-03 1.467324e-09 6.551286e-05 
1.164683e-02 3.107933e-09 1.048113e-04 
1.476186e-02 6.328067e-09 1.676833e-04 
1.864070e-02 1.274192e-08 2.682696e-04 
2.350542e-02 2.554773e-08 4.291934e-04 
2.995671e-02 5.288479e-08 6.866488e-04 
3.784652e-02 1.066415e-07 1.098541e-03 
4.802570e-02 2.179064e-07 1.757511e-03 
6.018243e-02 4.288036e-07 2.811769e-03 
7.648335e-02 8.801374e-07 4.498433e-03 
9.655994e-02 1.771094e-06 7.196857e-03 
1.222526e-01 3.594402e-06 1.151395e-02 
1.554912e-01 7.395570e-06 1.842070e-02 
1.964191e-01 1.490765e-05 2.947052e-02 
2.484767e-01 3.018012e-05 4.714866e-02 
3.138755e-01 6.083395e-05 7.543120e-02 
3.974663e-01 1.235350e-04 1.206793e-01 
5.018979e-01 2.487479e-04 1.930698e-01 
6.345362e-01 5.027147e-04 3.088844e-01 
8.019146e-01 1.014843e-03 4.941713e-01 
1.014680e+00 2.056363e-03 7.906043e-01 
1.279313e+00 4.122893e-03 1.264855e+00 
1.612954e+00 8.267805e-03 2.023590e+00 
2.028400e+00 1.645842e-02 3.237458e+00 
2.542614e+00 3.246458e-02 5.179475e+00 
3.167110e+00 6.289048e-02 8.286428e+00 
3.918729e+00 1.195762e-01 1.325711e+01 
4.787123e+00 2.192748e-01 2.120951e+01 
5.746926e+00 3.828954e-01 3.393222e+01 
6.746910e+00 6.284102e-01 5.428675e+01 
7.696717e+00 9.530571e-01 8.685114e+01 
8.487473e+00 1.318806e+00 1.389495e+02 
9.046751e+00 1.668762e+00 2.222996e+02 
9.334995e+00 1.943506e+00 3.556480e+02 
9.370086e+00 2.113615e+00 5.689866e+02 
9.210749e+00 2.183626e+00 9.102982e+02 
8.921304e+00 2.172796e+00 1.456348e+03 
8.568335e+00 2.108598e+00 2.329952e+03 
8.211247e+00 2.017728e+00 3.727594e+03 
7.887061e+00 1.917932e+00 5.963623e+03 
7.623943e+00 1.823663e+00 9.540955e+03 
7.438685e+00 1.744989e+00 1.526418e+04 
7.333830e+00 1.687122e+00 2.442053e+04 
7.299901e+00 1.651408e+00 3.906940e+04 
7.324285e+00 1.637679e+00 6.250552e+04 
7.381272e+00 1.640393e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-525.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.554227e-03 8.849359e-11 1.000000e-05 
4.478559e-03 1.770481e-10 1.599859e-05 
5.664000e-03 3.581343e-10 2.559548e-05 
7.098682e-03 7.050330e-10 4.094915e-05 
9.126901e-03 1.498464e-09 6.551286e-05 
1.163387e-02 3.103482e-09 1.048113e-04 
1.469969e-02 6.260381e-09 1.676833e-04 
1.868920e-02 1.286615e-08 2.682696e-04 
2.336100e-02 2.512757e-08 4.291934e-04 
2.992566e-02 5.282112e-08 6.866488e-04 
3.744746e-02 1.035008e-07 1.098541e-03 
4.733756e-02 2.090713e-07 1.757511e-03 
6.003931e-02 4.265639e-07 2.811769e-03 
7.604164e-02 8.666270e-07 4.498433e-03 
9.689928e-02 1.793248e-06 7.196857e-03 
1.223374e-01 3.608761e-06 1.151395e-02 
1.543380e-01 7.246050e-06 1.842070e-02 
1.962606e-01 1.489997e-05 2.947052e-02 
2.471057e-01 2.973996e-05 4.714866e-02 
3.126265e-01 6.022532e-05 7.543120e-02 
3.958515e-01 1.222683e-04 1.206793e-01 
5.008883e-01 2.477217e-04 1.930698e-01 
6.347649e-01 5.042177e-04 3.088844e-01 
8.019019e-01 1.016729e-03 4.941713e-01 
1.011773e+00 2.042631e-03 7.906043e-01 
1.276993e+00 4.108320e-03 1.264855e+00 
1.609960e+00 8.237516e-03 2.023590e+00 
2.022228e+00 1.633982e-02 3.237458e+00 
2.536744e+00 3.230171e-02 5.179475e+00 
3.164790e+00 6.287011e-02 8.286428e+00 
3.909915e+00 1.189972e-01 1.325711e+01 
4.779911e+00 2.186930e-01 2.120951e+01 
5.737595e+00 3.817421e-01 3.393222e+01 
6.736182e+00 6.265699e-01 5.428675e+01 
7.681197e+00 9.491114e-01 8.685114e+01 
8.477925e+00 1.316616e+00 1.389495e+02 
9.035513e+00 1.665442e+00 2.222996e+02 
9.324087e+00 1.940032e+00 3.556480e+02 
9.360279e+00 2.110515e+00 5.689866e+02 
9.201838e+00 2.180897e+00 9.102982e+02 
8.913002e+00 2.170358e+00 1.456348e+03 
8.561478e+00 2.106847e+00 2.329952e+03 
8.203840e+00 2.015810e+00 3.727594e+03 
7.879550e+00 1.916064e+00 5.963623e+03 
7.618978e+00 1.822756e+00 9.540955e+03 
7.431286e+00 1.743312e+00 1.526418e+04 
7.326727e+00 1.685582e+00 2.442053e+04 
7.293827e+00 1.650208e+00 3.906940e+04 
7.318981e+00 1.636724e+00 6.250552e+04 
7.376760e+00 1.639691e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-526.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.483642e-03 8.348397e-11 1.000000e-05 
4.493981e-03 1.792240e-10 1.599859e-05 
5.630828e-03 3.525490e-10 2.559548e-05 
7.250984e-03 7.528240e-10 4.094915e-05 
9.024151e-03 1.451181e-09 6.551286e-05 
1.140886e-02 2.932439e-09 1.048113e-04 
1.444112e-02 5.947105e-09 1.676833e-04 
1.840571e-02 1.231291e-08 2.682696e-04 
2.345319e-02 2.547465e-08 4.291934e-04 
2.955291e-02 5.096870e-08 6.866488e-04 
3.765787e-02 1.054557e-07 1.098541e-03 
4.782451e-02 2.160006e-07 1.757511e-03 
6.038458e-02 4.347921e-07 2.811769e-03 
7.635144e-02 8.789333e-07 4.498433e-03 
9.620109e-02 1.758106e-06 7.196857e-03 
1.217366e-01 3.562629e-06 1.151395e-02 
1.543411e-01 7.260279e-06 1.842070e-02 
1.949329e-01 1.462743e-05 2.947052e-02 
2.473498e-01 2.988498e-05 4.714866e-02 
3.128769e-01 6.048513e-05 7.543120e-02 
3.954507e-01 1.221294e-04 1.206793e-01 
5.001003e-01 2.470238e-04 1.930698e-01 
6.323787e-01 4.995028e-04 3.088844e-01 
7.993363e-01 1.008920e-03 4.941713e-01 
1.011048e+00 2.042118e-03 7.906043e-01 
1.273890e+00 4.086211e-03 1.264855e+00 
1.605532e+00 8.185297e-03 2.023590e+00 
2.020108e+00 1.631934e-02 3.237458e+00 
2.532026e+00 3.218274e-02 5.179475e+00 
3.158122e+00 6.259212e-02 8.286428e+00 
3.903247e+00 1.186124e-01 1.325711e+01 
4.771820e+00 2.179919e-01 2.120951e+01 
5.730489e+00 3.810208e-01 3.393222e+01 
6.729483e+00 6.258088e-01 5.428675e+01 
7.670297e+00 9.467777e-01 8.685114e+01 
8.466071e+00 1.313442e+00 1.389495e+02 
9.025639e+00 1.662777e+00 2.222996e+02 
9.313184e+00 1.936556e+00 3.556480e+02 
9.351437e+00 2.107911e+00 5.689866e+02 
9.192814e+00 2.178106e+00 9.102982e+02 
8.905855e+00 2.168458e+00 1.456348e+03 
8.555114e+00 2.105306e+00 2.329952e+03 
8.196444e+00 2.013893e+00 3.727594e+03 
7.875157e+00 1.915340e+00 5.963623e+03 
7.612588e+00 1.821358e+00 9.540955e+03 
7.425014e+00 1.742001e+00 1.526418e+04 
7.320787e+00 1.684408e+00 2.442053e+04 
7.286290e+00 1.648546e+00 3.906940e+04 
7.309377e+00 1.634406e+00 6.250552e+04 
7.368194e+00 1.637682e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-527.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.586012e-03 9.123524e-11 1.000000e-05 
4.547240e-03 1.860250e-10 1.599859e-05 
5.654882e-03 3.577653e-10 2.559548e-05 
7.260675e-03 7.572836e-10 4.094915e-05 
8.963266e-03 1.424710e-09 6.551286e-05 
1.166522e-02 3.140552e-09 1.048113e-04 
1.452499e-02 6.062825e-09 1.676833e-04 
1.862875e-02 1.279025e-08 2.682696e-04 
2.328772e-02 2.498667e-08 4.291934e-04 
2.964672e-02 5.155345e-08 6.866488e-04 
3.769808e-02 1.059951e-07 1.098541e-03 
4.774869e-02 2.153835e-07 1.757511e-03 
5.996385e-02 4.265765e-07 2.811769e-03 
7.594395e-02 8.665800e-07 4.498433e-03 
9.613219e-02 1.757666e-06 7.196857e-03 
1.222866e-01 3.617996e-06 1.151395e-02 
1.538303e-01 7.202106e-06 1.842070e-02 
1.947119e-01 1.460545e-05 2.947052e-02 
2.463179e-01 2.956866e-05 4.714866e-02 
3.123683e-01 6.030503e-05 7.543120e-02 
3.956857e-01 1.225798e-04 1.206793e-01 
4.997800e-01 2.470181e-04 1.930698e-01 
6.317264e-01 4.989049e-04 3.088844e-01 
7.976000e-01 1.004265e-03 4.941713e-01 
1.007030e+00 2.021711e-03 7.906043e-01 
1.273864e+00 4.093703e-03 1.264855e+00 
1.603539e+00 8.170309e-03 2.023590e+00 
2.016912e+00 1.627276e-02 3.237458e+00 
2.528415e+00 3.210579e-02 5.179475e+00 
3.151942e+00 6.234313e-02 8.286428e+00 
3.897695e+00 1.183281e-01 1.325711e+01 
4.760649e+00 2.168759e-01 2.120951e+01 
5.719225e+00 3.794901e-01 3.393222e+01 
6.716925e+00 6.234745e-01 5.428675e+01 
7.659961e+00 9.446380e-01 8.685114e+01 
8.455810e+00 1.310941e+00 1.389495e+02 
9.015763e+00 1.660106e+00 2.222996e+02 
9.303187e+00 1.933541e+00 3.556480e+02 
9.345945e+00 2.107038e+00 5.689866e+02 
9.186227e+00 2.176531e+00 9.102982e+02 
8.900332e+00 2.167318e+00 1.456348e+03 
8.550099e+00 2.104346e+00 2.329952e+03 
8.192540e+00 2.013364e+00 3.727594e+03 
7.866300e+00 1.912972e+00 5.963623e+03 
7.604800e+00 1.819476e+00 9.540955e+03 
7.418180e+00 1.740504e+00 1.526418e+04 
7.314220e+00 1.683033e+00 2.442053e+04 
7.281767e+00 1.647830e+00 3.906940e+04 
7.304780e+00 1.633672e+00 6.250552e+04 
7.362806e+00 1.636694e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-528.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.570241e-03 9.020767e-11 1.000000e-05 
4.521324e-03 1.832094e-10 1.599859e-05 
5.597057e-03 3.475602e-10 2.559548e-05 
7.245441e-03 7.539549e-10 4.094915e-05 
8.997679e-03 1.443917e-09 6.551286e-05 
1.151403e-02 3.025747e-09 1.048113e-04 
1.466140e-02 6.247076e-09 1.676833e-04 
1.859618e-02 1.274742e-08 2.682696e-04 
2.345021e-02 2.556179e-08 4.291934e-04 
2.950399e-02 5.090887e-08 6.866488e-04 
3.719817e-02 1.020272e-07 1.098541e-03 
4.750952e-02 2.125657e-07 1.757511e-03 
6.022169e-02 4.329230e-07 2.811769e-03 
7.616988e-02 8.759962e-07 4.498433e-03 
9.642109e-02 1.776926e-06 7.196857e-03 
1.216675e-01 3.570082e-06 1.151395e-02 
1.534988e-01 7.169218e-06 1.842070e-02 
1.944320e-01 1.457016e-05 2.947052e-02 
2.464738e-01 2.968103e-05 4.714866e-02 
3.121746e-01 6.030711e-05 7.543120e-02 
3.943286e-01 1.215531e-04 1.206793e-01 
4.975310e-01 2.441610e-04 1.930698e-01 
6.303454e-01 4.965806e-04 3.088844e-01 
7.956354e-01 9.987538e-04 4.941713e-01 
1.006322e+00 2.021270e-03 7.906043e-01 
1.270198e+00 4.066170e-03 1.264855e+00 
1.599859e+00 8.129578e-03 2.023590e+00 
2.014884e+00 1.625433e-02 3.237458e+00 
2.524567e+00 3.201972e-02 5.179475e+00 
3.147333e+00 6.218664e-02 8.286428e+00 
3.889520e+00 1.178071e-01 1.325711e+01 
4.751661e+00 2.160544e-01 2.120951e+01 
5.709197e+00 3.781995e-01 3.393222e+01 
6.707054e+00 6.218592e-01 5.428675e+01 
7.651182e+00 9.430380e-01 8.685114e+01 
8.443947e+00 1.307757e+00 1.389495e+02 
9.004622e+00 1.656819e+00 2.222996e+02 
9.296855e+00 1.932404e+00 3.556480e+02 
9.335888e+00 2.103794e+00 5.689866e+02 
9.177809e+00 2.174035e+00 9.102982e+02 
8.890706e+00 2.164244e+00 1.456348e+03 
8.543282e+00 2.102602e+00 2.329952e+03 
8.185261e+00 2.011488e+00 3.727594e+03 
7.861523e+00 1.912101e+00 5.963623e+03 
7.597690e+00 1.817825e+00 9.540955e+03 
7.411227e+00 1.738966e+00 1.526418e+04 
7.306029e+00 1.681140e+00 2.442053e+04 
7.272595e+00 1.645649e+00 3.906940e+04 
7.296282e+00 1.631700e+00 6.250552e+04 
7.354961e+00 1.634913e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-529.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.551102e-03 8.893284e-11 1.000000e-05 
4.403471e-03 1.695734e-10 1.599859e-05 
5.724741e-03 3.725976e-10 2.559548e-05 
7.217082e-03 7.465475e-10 4.094915e-05 
8.998148e-03 1.446878e-09 6.551286e-05 
1.132732e-02 2.886386e-09 1.048113e-04 
1.437124e-02 5.894617e-09 1.676833e-04 
1.827200e-02 1.211521e-08 2.682696e-04 
2.334191e-02 2.525699e-08 4.291934e-04 
2.926382e-02 4.976979e-08 6.866488e-04 
3.725204e-02 1.026652e-07 1.098541e-03 
4.748590e-02 2.126508e-07 1.757511e-03 
6.002866e-02 4.295853e-07 2.811769e-03 
7.608403e-02 8.746908e-07 4.498433e-03 
9.570728e-02 1.741044e-06 7.196857e-03 
1.212903e-01 3.543686e-06 1.151395e-02 
1.534909e-01 7.181697e-06 1.842070e-02 
1.947814e-01 1.467658e-05 2.947052e-02 
2.456461e-01 2.943866e-05 4.714866e-02 
3.105823e-01 5.950152e-05 7.543120e-02 
3.929307e-01 1.204928e-04 1.206793e-01 
4.981350e-01 2.455149e-04 1.930698e-01 
6.292228e-01 4.948673e-04 3.088844e-01 
7.949982e-01 9.982411e-04 4.941713e-01 
1.004078e+00 2.011580e-03 7.906043e-01 
1.267024e+00 4.043400e-03 1.264855e+00 
1.599186e+00 8.134624e-03 2.023590e+00 
2.009709e+00 1.615998e-02 3.237458e+00 
2.517072e+00 3.179565e-02 5.179475e+00 
3.138565e+00 6.178554e-02 8.286428e+00 
3.881382e+00 1.172898e-01 1.325711e+01 
4.747481e+00 2.158780e-01 2.120951e+01 
5.702844e+00 3.776203e-01 3.393222e+01 
6.697719e+00 6.203857e-01 5.428675e+01 
7.642192e+00 9.413608e-01 8.685114e+01 
8.435427e+00 1.305986e+00 1.389495e+02 
8.993845e+00 1.653704e+00 2.222996e+02 
9.286609e+00 1.929251e+00 3.556480e+02 
9.326617e+00 2.100952e+00 5.689866e+02 
9.171699e+00 2.172690e+00 9.102982e+02 
8.885421e+00 2.163208e+00 1.456348e+03 
8.535804e+00 2.100566e+00 2.329952e+03 
8.178206e+00 2.009697e+00 3.727594e+03 
7.856149e+00 1.911008e+00 5.963623e+03 
7.591347e+00 1.816435e+00 9.540955e+03 
7.406712e+00 1.738223e+00 1.526418e+04 
7.297867e+00 1.679254e+00 2.442053e+04 
7.265403e+00 1.644090e+00 3.906940e+04 
7.290721e+00 1.630656e+00 6.250552e+04 
7.347184e+00 1.633151e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-53.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.521880e-02 8.691937e-09 1.000000e-05 
4.525606e-02 1.844263e-08 1.599859e-05 
5.699585e-02 3.684025e-08 2.559548e-05 
7.156061e-02 7.291469e-08 4.094915e-05 
9.151571e-02 1.525036e-07 6.551286e-05 
1.152803e-01 3.048307e-07 1.048113e-04 
1.454215e-01 6.118979e-07 1.676833e-04 
1.847480e-01 1.254679e-06 2.682696e-04 
2.325059e-01 2.500899e-06 4.291934e-04 
2.949612e-01 5.106106e-06 6.866488e-04 
3.751780e-01 1.050772e-05 1.098541e-03 
4.716995e-01 2.088310e-05 1.757511e-03 
5.980188e-01 4.255462e-05 2.811769e-03 
7.579575e-01 8.664478e-05 4.498433e-03 
9.567292e-01 1.742545e-04 7.196857e-03 
1.215126e+00 3.570218e-04 1.151395e-02 
1.533752e+00 7.179918e-04 1.842070e-02 
1.936736e+00 1.445782e-03 2.947052e-02 
2.449441e+00 2.925167e-03 4.714866e-02 
3.093518e+00 5.893885e-03 7.543120e-02 
3.905387e+00 1.186276e-02 1.206793e-01 
4.928128e+00 2.384936e-02 1.930698e-01 
6.199029e+00 4.750971e-02 3.088844e-01 
7.775003e+00 9.386814e-02 4.941713e-01 
9.689734e+00 1.821059e-01 7.906043e-01 
1.200308e+01 3.473702e-01 1.264855e+00 
1.469567e+01 6.410504e-01 2.023590e+00 
1.769725e+01 1.129313e+00 3.237458e+00 
2.083802e+01 1.868542e+00 5.179475e+00 
2.384498e+01 2.857538e+00 8.286428e+00 
2.641013e+01 4.000818e+00 1.325711e+01 
2.827312e+01 5.120160e+00 2.120951e+01 
2.928422e+01 6.020101e+00 3.393222e+01 
2.949115e+01 6.599985e+00 5.428675e+01 
2.905267e+01 6.855260e+00 8.685114e+01 
2.817248e+01 6.843807e+00 1.389495e+02 
2.709035e+01 6.664257e+00 2.222996e+02 
2.595143e+01 6.381106e+00 3.556480e+02 
2.491693e+01 6.069351e+00 5.689866e+02 
2.406237e+01 5.768871e+00 9.102982e+02 
2.344502e+01 5.513206e+00 1.456348e+03 
2.308861e+01 5.323896e+00 2.329952e+03 
2.295907e+01 5.203764e+00 3.727594e+03 
2.301123e+01 5.150920e+00 5.963623e+03 
2.319016e+01 5.156755e+00 9.540955e+03 
2.340554e+01 5.195943e+00 1.526418e+04 
2.361308e+01 5.252390e+00 2.442053e+04 
2.377629e+01 5.309006e+00 3.906940e+04 
2.387339e+01 5.352297e+00 6.250552e+04 
2.392275e+01 5.383010e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-530.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.497527e-03 8.512867e-11 1.000000e-05 
4.427641e-03 1.727069e-10 1.599859e-05 
5.564606e-03 3.428437e-10 2.559548e-05 
7.027728e-03 6.906175e-10 4.094915e-05 
8.932635e-03 1.418181e-09 6.551286e-05 
1.159968e-02 3.105491e-09 1.048113e-04 
1.460261e-02 6.195612e-09 1.676833e-04 
1.841907e-02 1.243358e-08 2.682696e-04 
2.328321e-02 2.511431e-08 4.291934e-04 
2.958495e-02 5.152352e-08 6.866488e-04 
3.701754e-02 1.009290e-07 1.098541e-03 
4.748305e-02 2.130146e-07 1.757511e-03 
6.001035e-02 4.300037e-07 2.811769e-03 
7.593444e-02 8.711854e-07 4.498433e-03 
9.537215e-02 1.726076e-06 7.196857e-03 
1.213792e-01 3.558192e-06 1.151395e-02 
1.530464e-01 7.132934e-06 1.842070e-02 
1.939290e-01 1.451213e-05 2.947052e-02 
2.450524e-01 2.928097e-05 4.714866e-02 
3.102443e-01 5.941959e-05 7.543120e-02 
3.929476e-01 1.207361e-04 1.206793e-01 
4.964569e-01 2.435016e-04 1.930698e-01 
6.268604e-01 4.902398e-04 3.088844e-01 
7.934028e-01 9.941185e-04 4.941713e-01 
1.003625e+00 2.012652e-03 7.906043e-01 
1.266649e+00 4.047424e-03 1.264855e+00 
1.595824e+00 8.098690e-03 2.023590e+00 
2.006894e+00 1.612246e-02 3.237458e+00 
2.512471e+00 3.168116e-02 5.179475e+00 
3.133719e+00 6.161502e-02 8.286428e+00 
3.877008e+00 1.171102e-01 1.325711e+01 
4.735215e+00 2.146164e-01 2.120951e+01 
5.691848e+00 3.761411e-01 3.393222e+01 
6.685861e+00 6.182369e-01 5.428675e+01 
7.627569e+00 9.377225e-01 8.685114e+01 
8.422903e+00 1.302515e+00 1.389495e+02 
8.985006e+00 1.651519e+00 2.222996e+02 
9.277654e+00 1.926756e+00 3.556480e+02 
9.317352e+00 2.098108e+00 5.689866e+02 
9.163826e+00 2.170457e+00 9.102982e+02 
8.877697e+00 2.161021e+00 1.456348e+03 
8.530351e+00 2.099407e+00 2.329952e+03 
8.170747e+00 2.007742e+00 3.727594e+03 
7.849541e+00 1.909458e+00 5.963623e+03 
7.584381e+00 1.814829e+00 9.540955e+03 
7.398867e+00 1.736389e+00 1.526418e+04 
7.291921e+00 1.678070e+00 2.442053e+04 
7.258926e+00 1.642753e+00 3.906940e+04 
7.283706e+00 1.629150e+00 6.250552e+04 
7.337533e+00 1.630786e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-531.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.492058e-03 8.488983e-11 1.000000e-05 
4.503872e-03 1.821250e-10 1.599859e-05 
5.633782e-03 3.564606e-10 2.559548e-05 
7.003530e-03 6.847979e-10 4.094915e-05 
8.973538e-03 1.440464e-09 6.551286e-05 
1.143498e-02 2.980692e-09 1.048113e-04 
1.443436e-02 5.995201e-09 1.676833e-04 
1.815039e-02 1.191981e-08 2.682696e-04 
2.316999e-02 2.479642e-08 4.291934e-04 
2.934075e-02 5.035299e-08 6.866488e-04 
3.739624e-02 1.042547e-07 1.098541e-03 
4.722111e-02 2.099039e-07 1.757511e-03 
5.964841e-02 4.230668e-07 2.811769e-03 
7.521066e-02 8.481081e-07 4.498433e-03 
9.574134e-02 1.749494e-06 7.196857e-03 
1.212667e-01 3.555002e-06 1.151395e-02 
1.533423e-01 7.187917e-06 1.842070e-02 
1.929972e-01 1.433094e-05 2.947052e-02 
2.451320e-01 2.936480e-05 4.714866e-02 
3.093378e-01 5.901140e-05 7.543120e-02 
3.925545e-01 1.206011e-04 1.206793e-01 
4.965086e-01 2.440369e-04 1.930698e-01 
6.270290e-01 4.915603e-04 3.088844e-01 
7.914231e-01 9.885570e-04 4.941713e-01 
1.000126e+00 1.995435e-03 7.906043e-01 
1.263150e+00 4.021549e-03 1.264855e+00 
1.593189e+00 8.073813e-03 2.023590e+00 
2.002940e+00 1.605753e-02 3.237458e+00 
2.509033e+00 3.161039e-02 5.179475e+00 
3.128702e+00 6.143431e-02 8.286428e+00 
3.868703e+00 1.165780e-01 1.325711e+01 
4.726725e+00 2.138615e-01 2.120951e+01 
5.683737e+00 3.752193e-01 3.393222e+01 
6.674137e+00 6.161236e-01 5.428675e+01 
7.618747e+00 9.360985e-01 8.685114e+01 
8.410802e+00 1.299221e+00 1.389495e+02 
8.972428e+00 1.647527e+00 2.222996e+02 
9.265907e+00 1.922821e+00 3.556480e+02 
9.310618e+00 2.096571e+00 5.689866e+02 
9.155931e+00 2.168209e+00 9.102982e+02 
8.870055e+00 2.158867e+00 1.456348e+03 
8.523822e+00 2.097777e+00 2.329952e+03 
8.167090e+00 2.007300e+00 3.727594e+03 
7.843906e+00 1.908264e+00 5.963623e+03 
7.577798e+00 1.813351e+00 9.540955e+03 
7.391224e+00 1.734619e+00 1.526418e+04 
7.284647e+00 1.676462e+00 2.442053e+04 
7.254529e+00 1.642069e+00 3.906940e+04 
7.276460e+00 1.627569e+00 6.250552e+04 
7.333749e+00 1.630305e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-532.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.486802e-03 8.466625e-11 1.000000e-05 
4.426463e-03 1.732204e-10 1.599859e-05 
5.520140e-03 3.359532e-10 2.559548e-05 
7.171968e-03 7.367896e-10 4.094915e-05 
8.914287e-03 1.414778e-09 6.551286e-05 
1.132570e-02 2.901504e-09 1.048113e-04 
1.448613e-02 6.071354e-09 1.676833e-04 
1.831885e-02 1.227788e-08 2.682696e-04 
2.313932e-02 2.474458e-08 4.291934e-04 
2.913591e-02 4.939858e-08 6.866488e-04 
3.690946e-02 1.004250e-07 1.098541e-03 
4.707087e-02 2.082983e-07 1.757511e-03 
5.928364e-02 4.161348e-07 2.811769e-03 
7.505651e-02 8.444911e-07 4.498433e-03 
9.510740e-02 1.718201e-06 7.196857e-03 
1.204258e-01 3.488113e-06 1.151395e-02 
1.529139e-01 7.141269e-06 1.842070e-02 
1.934682e-01 1.446329e-05 2.947052e-02 
2.444540e-01 2.917668e-05 4.714866e-02 
3.098942e-01 5.944203e-05 7.543120e-02 
3.918240e-01 1.201549e-04 1.206793e-01 
4.943403e-01 2.413075e-04 1.930698e-01 
6.243997e-01 4.863171e-04 3.088844e-01 
7.901433e-01 9.856211e-04 4.941713e-01 
9.986191e-01 1.990166e-03 7.906043e-01 
1.259434e+00 3.993676e-03 1.264855e+00 
1.587839e+00 8.007840e-03 2.023590e+00 
1.999243e+00 1.599878e-02 3.237458e+00 
2.506198e+00 3.156221e-02 5.179475e+00 
3.120639e+00 6.107552e-02 8.286428e+00 
3.863380e+00 1.163126e-01 1.325711e+01 
4.721987e+00 2.136073e-01 2.120951e+01 
5.675903e+00 3.743497e-01 3.393222e+01 
6.665086e+00 6.147215e-01 5.428675e+01 
7.608288e+00 9.339034e-01 8.685114e+01 
8.399620e+00 1.296312e+00 1.389495e+02 
8.963979e+00 1.645520e+00 2.222996e+02 
9.256741e+00 1.920208e+00 3.556480e+02 
9.302996e+00 2.094570e+00 5.689866e+02 
9.149121e+00 2.166501e+00 9.102982e+02 
8.862895e+00 2.156937e+00 1.456348e+03 
8.514739e+00 2.095032e+00 2.329952e+03 
8.160356e+00 2.005628e+00 3.727594e+03 
7.836991e+00 1.906595e+00 5.963623e+03 
7.574047e+00 1.812845e+00 9.540955e+03 
7.385784e+00 1.733566e+00 1.526418e+04 
7.281601e+00 1.676195e+00 2.442053e+04 
7.247305e+00 1.640493e+00 3.906940e+04 
7.269327e+00 1.626021e+00 6.250552e+04 
7.325927e+00 1.628523e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-533.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.532696e-03 8.821916e-11 1.000000e-05 
4.395479e-03 1.699271e-10 1.599859e-05 
5.548981e-03 3.418879e-10 2.559548e-05 
7.116792e-03 7.212686e-10 4.094915e-05 
9.006072e-03 1.461673e-09 6.551286e-05 
1.139550e-02 2.961039e-09 1.048113e-04 
1.455198e-02 6.166104e-09 1.676833e-04 
1.833412e-02 1.233175e-08 2.682696e-04 
2.318408e-02 2.493524e-08 4.291934e-04 
2.906094e-02 4.911039e-08 6.866488e-04 
3.728144e-02 1.036866e-07 1.098541e-03 
4.697684e-02 2.074418e-07 1.757511e-03 
5.933389e-02 4.179781e-07 2.811769e-03 
7.511140e-02 8.479364e-07 4.498433e-03 
9.513766e-02 1.723074e-06 7.196857e-03 
1.201637e-01 3.471908e-06 1.151395e-02 
1.526868e-01 7.122870e-06 1.842070e-02 
1.931208e-01 1.441256e-05 2.947052e-02 
2.438820e-01 2.902678e-05 4.714866e-02 
3.091904e-01 5.914898e-05 7.543120e-02 
3.908770e-01 1.195100e-04 1.206793e-01 
4.935977e-01 2.406731e-04 1.930698e-01 
6.245008e-01 4.874670e-04 3.088844e-01 
7.891598e-01 9.837895e-04 4.941713e-01 
9.976473e-01 1.988087e-03 7.906043e-01 
1.257344e+00 3.981284e-03 1.264855e+00 
1.586843e+00 8.007727e-03 2.023590e+00 
1.996274e+00 1.595742e-02 3.237458e+00 
2.501148e+00 3.143061e-02 5.179475e+00 
3.119240e+00 6.110584e-02 8.286428e+00 
3.856401e+00 1.158989e-01 1.325711e+01 
4.712446e+00 2.127111e-01 2.120951e+01 
5.667785e+00 3.734243e-01 3.393222e+01 
6.655710e+00 6.132311e-01 5.428675e+01 
7.598666e+00 9.319956e-01 8.685114e+01 
8.391284e+00 1.294603e+00 1.389495e+02 
8.952945e+00 1.642264e+00 2.222996e+02 
9.247978e+00 1.917797e+00 3.556480e+02 
9.291963e+00 2.090794e+00 5.689866e+02 
9.139435e+00 2.163345e+00 9.102982e+02 
8.858286e+00 2.156204e+00 1.456348e+03 
8.510682e+00 2.094470e+00 2.329952e+03 
8.152264e+00 2.003411e+00 3.727594e+03 
7.831136e+00 1.905315e+00 5.963623e+03 
7.565422e+00 1.810660e+00 9.540955e+03 
7.379161e+00 1.732125e+00 1.526418e+04 
7.275143e+00 1.674842e+00 2.442053e+04 
7.239221e+00 1.638645e+00 3.906940e+04 
7.261222e+00 1.624164e+00 6.250552e+04 
7.316854e+00 1.626337e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-534.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.452064e-03 8.246974e-11 1.000000e-05 
4.437654e-03 1.751937e-10 1.599859e-05 
5.596919e-03 3.514837e-10 2.559548e-05 
7.143745e-03 7.308629e-10 4.094915e-05 
8.910494e-03 1.418285e-09 6.551286e-05 
1.126365e-02 2.864807e-09 1.048113e-04 
1.447066e-02 6.074682e-09 1.676833e-04 
1.824618e-02 1.217794e-08 2.682696e-04 
2.294820e-02 2.422726e-08 4.291934e-04 
2.914624e-02 4.963708e-08 6.866488e-04 
3.710873e-02 1.024441e-07 1.098541e-03 
4.689263e-02 2.067153e-07 1.757511e-03 
5.937009e-02 4.195292e-07 2.811769e-03 
7.523666e-02 8.537844e-07 4.498433e-03 
9.517113e-02 1.728129e-06 7.196857e-03 
1.203234e-01 3.492303e-06 1.151395e-02 
1.526331e-01 7.128697e-06 1.842070e-02 
1.929996e-01 1.441243e-05 2.947052e-02 
2.437575e-01 2.903675e-05 4.714866e-02 
3.084716e-01 5.884759e-05 7.543120e-02 
3.898712e-01 1.188123e-04 1.206793e-01 
4.933299e-01 2.407322e-04 1.930698e-01 
6.239771e-01 4.871535e-04 3.088844e-01 
7.865276e-01 9.758063e-04 4.941713e-01 
9.953835e-01 1.978287e-03 7.906043e-01 
1.256860e+00 3.984131e-03 1.264855e+00 
1.583498e+00 7.972116e-03 2.023590e+00 
1.989236e+00 1.581899e-02 3.237458e+00 
2.493767e+00 3.121182e-02 5.179475e+00 
3.109654e+00 6.065853e-02 8.286428e+00 
3.850971e+00 1.156232e-01 1.325711e+01 
4.706791e+00 2.123328e-01 2.120951e+01 
5.653913e+00 3.713902e-01 3.393222e+01 
6.647815e+00 6.121328e-01 5.428675e+01 
7.585660e+00 9.289133e-01 8.685114e+01 
8.382213e+00 1.292579e+00 1.389495e+02 
8.943090e+00 1.639570e+00 2.222996e+02 
9.240073e+00 1.915821e+00 3.556480e+02 
9.286022e+00 2.089654e+00 5.689866e+02 
9.133531e+00 2.162082e+00 9.102982e+02 
8.848994e+00 2.153262e+00 1.456348e+03 
8.503326e+00 2.092469e+00 2.329952e+03 
8.145729e+00 2.001812e+00 3.727594e+03 
7.822989e+00 1.903187e+00 5.963623e+03 
7.562504e+00 1.810436e+00 9.540955e+03 
7.373055e+00 1.730850e+00 1.526418e+04 
7.267713e+00 1.673179e+00 2.442053e+04 
7.233012e+00 1.637384e+00 3.906940e+04 
7.255036e+00 1.622912e+00 6.250552e+04 
7.312509e+00 1.625670e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-535.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.500948e-03 8.618419e-11 1.000000e-05 
4.475795e-03 1.800865e-10 1.599859e-05 
5.512202e-03 3.363923e-10 2.559548e-05 
7.118495e-03 7.244946e-10 4.094915e-05 
8.970805e-03 1.449990e-09 6.551286e-05 
1.130483e-02 2.901772e-09 1.048113e-04 
1.432651e-02 5.905974e-09 1.676833e-04 
1.838448e-02 1.248029e-08 2.682696e-04 
2.307486e-02 2.467677e-08 4.291934e-04 
2.926041e-02 5.031671e-08 6.866488e-04 
3.714766e-02 1.029593e-07 1.098541e-03 
4.685304e-02 2.065783e-07 1.757511e-03 
5.919621e-02 4.166327e-07 2.811769e-03 
7.492689e-02 8.448612e-07 4.498433e-03 
9.470028e-02 1.705795e-06 7.196857e-03 
1.202931e-01 3.496202e-06 1.151395e-02 
1.522296e-01 7.085559e-06 1.842070e-02 
1.924447e-01 1.431523e-05 2.947052e-02 
2.429060e-01 2.878730e-05 4.714866e-02 
3.076193e-01 5.847041e-05 7.543120e-02 
3.894875e-01 1.186837e-04 1.206793e-01 
4.923917e-01 2.398096e-04 1.930698e-01 
6.216992e-01 4.827404e-04 3.088844e-01 
7.866684e-01 9.781560e-04 4.941713e-01 
9.923812e-01 1.964113e-03 7.906043e-01 
1.254268e+00 3.966938e-03 1.264855e+00 
1.580201e+00 7.937244e-03 2.023590e+00 
1.986193e+00 1.577589e-02 3.237458e+00 
2.488704e+00 3.108001e-02 5.179475e+00 
3.105972e+00 6.055509e-02 8.286428e+00 
3.843443e+00 1.151603e-01 1.325711e+01 
4.697723e+00 2.114994e-01 2.120951e+01 
5.645421e+00 3.703918e-01 3.393222e+01 
6.637090e+00 6.102803e-01 5.428675e+01 
7.574925e+00 9.266158e-01 8.685114e+01 
8.369855e+00 1.289163e+00 1.389495e+02 
8.934162e+00 1.637318e+00 2.222996e+02 
9.229643e+00 1.912544e+00 3.556480e+02 
9.276101e+00 2.086445e+00 5.689866e+02 
9.124813e+00 2.159402e+00 9.102982e+02 
8.841873e+00 2.151337e+00 1.456348e+03 
8.497194e+00 2.090998e+00 2.329952e+03 
8.141247e+00 2.001030e+00 3.727594e+03 
7.816031e+00 1.901495e+00 5.963623e+03 
7.554733e+00 1.808540e+00 9.540955e+03 
7.369295e+00 1.730341e+00 1.526418e+04 
7.261535e+00 1.671910e+00 2.442053e+04 
7.225926e+00 1.635846e+00 3.906940e+04 
7.248065e+00 1.621410e+00 6.250552e+04 
7.301713e+00 1.622926e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-536.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.439931e-03 8.190885e-11 1.000000e-05 
4.319877e-03 1.622168e-10 1.599859e-05 
5.634918e-03 3.600347e-10 2.559548e-05 
7.070020e-03 7.111213e-10 4.094915e-05 
8.877071e-03 1.407637e-09 6.551286e-05 
1.122898e-02 2.849068e-09 1.048113e-04 
1.424110e-02 5.811828e-09 1.676833e-04 
1.833952e-02 1.241211e-08 2.682696e-04 
2.293041e-02 2.426147e-08 4.291934e-04 
2.905222e-02 4.934236e-08 6.866488e-04 
3.663320e-02 9.892516e-08 1.098541e-03 
4.686458e-02 2.071173e-07 1.757511e-03 
5.886156e-02 4.103723e-07 2.811769e-03 
7.490402e-02 8.456655e-07 4.498433e-03 
9.468547e-02 1.708182e-06 7.196857e-03 
1.197768e-01 3.457828e-06 1.151395e-02 
1.511072e-01 6.942944e-06 1.842070e-02 
1.918678e-01 1.421340e-05 2.947052e-02 
2.425577e-01 2.871722e-05 4.714866e-02 
3.068016e-01 5.811384e-05 7.543120e-02 
3.890132e-01 1.184717e-04 1.206793e-01 
4.915113e-01 2.389712e-04 1.930698e-01 
6.206425e-01 4.811804e-04 3.088844e-01 
7.852162e-01 9.745663e-04 4.941713e-01 
9.898539e-01 1.952789e-03 7.906043e-01 
1.249646e+00 3.930595e-03 1.264855e+00 
1.578494e+00 7.926287e-03 2.023590e+00 
1.982926e+00 1.572743e-02 3.237458e+00 
2.487416e+00 3.108911e-02 5.179475e+00 
3.101947e+00 6.043151e-02 8.286428e+00 
3.835498e+00 1.146605e-01 1.325711e+01 
4.686644e+00 2.103995e-01 2.120951e+01 
5.635110e+00 3.690438e-01 3.393222e+01 
6.626671e+00 6.085084e-01 5.428675e+01 
7.566582e+00 9.251429e-01 8.685114e+01 
8.358876e+00 1.286326e+00 1.389495e+02 
8.923526e+00 1.634240e+00 2.222996e+02 
9.219961e+00 1.909646e+00 3.556480e+02 
9.269010e+00 2.084700e+00 5.689866e+02 
9.115820e+00 2.156580e+00 9.102982e+02 
8.835181e+00 2.149612e+00 1.456348e+03 
8.490899e+00 2.089452e+00 2.329952e+03 
8.135816e+00 1.999867e+00 3.727594e+03 
7.811242e+00 1.900599e+00 5.963623e+03 
7.549049e+00 1.807360e+00 9.540955e+03 
7.360740e+00 1.728261e+00 1.526418e+04 
7.255152e+00 1.670575e+00 2.442053e+04 
7.220085e+00 1.634697e+00 3.906940e+04 
7.238746e+00 1.619162e+00 6.250552e+04 
7.295273e+00 1.621580e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-537.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.388369e-03 7.842656e-11 1.000000e-05 
4.290210e-03 1.591941e-10 1.599859e-05 
5.618162e-03 3.574984e-10 2.559548e-05 
7.035293e-03 7.020011e-10 4.094915e-05 
8.909561e-03 1.425805e-09 6.551286e-05 
1.129864e-02 2.907831e-09 1.048113e-04 
1.439649e-02 6.015358e-09 1.676833e-04 
1.804022e-02 1.183632e-08 2.682696e-04 
2.315327e-02 2.502236e-08 4.291934e-04 
2.912764e-02 4.982040e-08 6.866488e-04 
3.701011e-02 1.022004e-07 1.098541e-03 
4.627612e-02 1.997849e-07 1.757511e-03 
5.879338e-02 4.097109e-07 2.811769e-03 
7.471755e-02 8.409314e-07 4.498433e-03 
9.476432e-02 1.715647e-06 7.196857e-03 
1.197299e-01 3.460213e-06 1.151395e-02 
1.514110e-01 6.997926e-06 1.842070e-02 
1.919786e-01 1.426459e-05 2.947052e-02 
2.417758e-01 2.849347e-05 4.714866e-02 
3.067390e-01 5.818660e-05 7.543120e-02 
3.875586e-01 1.173662e-04 1.206793e-01 
4.894356e-01 2.363968e-04 1.930698e-01 
6.190016e-01 4.782645e-04 3.088844e-01 
7.844129e-01 9.733895e-04 4.941713e-01 
9.899493e-01 1.956989e-03 7.906043e-01 
1.247965e+00 3.922048e-03 1.264855e+00 
1.572874e+00 7.856599e-03 2.023590e+00 
1.980211e+00 1.569200e-02 3.237458e+00 
2.479432e+00 3.084843e-02 5.179475e+00 
3.094689e+00 6.012018e-02 8.286428e+00 
3.826947e+00 1.141074e-01 1.325711e+01 
4.683451e+00 2.103457e-01 2.120951e+01 
5.627414e+00 3.681964e-01 3.393222e+01 
6.615370e+00 6.065018e-01 5.428675e+01 
7.553073e+00 9.218827e-01 8.685114e+01 
8.348253e+00 1.283636e+00 1.389495e+02 
8.912374e+00 1.630910e+00 2.222996e+02 
9.211126e+00 1.907178e+00 3.556480e+02 
9.258723e+00 2.081291e+00 5.689866e+02 
9.108395e+00 2.154541e+00 9.102982e+02 
8.827782e+00 2.147549e+00 1.456348e+03 
8.484164e+00 2.087711e+00 2.329952e+03 
8.127152e+00 1.997408e+00 3.727594e+03 
7.803869e+00 1.898748e+00 5.963623e+03 
7.542997e+00 1.806050e+00 9.540955e+03 
7.353730e+00 1.726684e+00 1.526418e+04 
7.247831e+00 1.668940e+00 2.442053e+04 
7.210593e+00 1.632398e+00 3.906940e+04 
7.235186e+00 1.618736e+00 6.250552e+04 
7.287881e+00 1.619927e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-538.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.411147e-03 8.016786e-11 1.000000e-05 
4.308842e-03 1.615775e-10 1.599859e-05 
5.570378e-03 3.491027e-10 2.559548e-05 
7.028282e-03 7.012076e-10 4.094915e-05 
8.866949e-03 1.408062e-09 6.551286e-05 
1.141755e-02 3.006197e-09 1.048113e-04 
1.432829e-02 5.941309e-09 1.676833e-04 
1.802847e-02 1.183522e-08 2.682696e-04 
2.310906e-02 2.492564e-08 4.291934e-04 
2.883684e-02 4.843311e-08 6.866488e-04 
3.678443e-02 1.005291e-07 1.098541e-03 
4.651764e-02 2.033072e-07 1.757511e-03 
5.914482e-02 4.178786e-07 2.811769e-03 
7.411423e-02 8.222530e-07 4.498433e-03 
9.466612e-02 1.713505e-06 7.196857e-03 
1.196169e-01 3.456848e-06 1.151395e-02 
1.504992e-01 6.885056e-06 1.842070e-02 
1.906517e-01 1.399688e-05 2.947052e-02 
2.416124e-01 2.848869e-05 4.714866e-02 
3.058797e-01 5.780643e-05 7.543120e-02 
3.866441e-01 1.167543e-04 1.206793e-01 
4.890595e-01 2.362913e-04 1.930698e-01 
6.190935e-01 4.793679e-04 3.088844e-01 
7.814396e-01 9.641560e-04 4.941713e-01 
9.887050e-01 1.953245e-03 7.906043e-01 
1.247948e+00 3.929163e-03 1.264855e+00 
1.571924e+00 7.856910e-03 2.023590e+00 
1.977202e+00 1.564956e-02 3.237458e+00 
2.475916e+00 3.077421e-02 5.179475e+00 
3.091022e+00 6.001695e-02 8.286428e+00 
3.820483e+00 1.137393e-01 1.325711e+01 
4.674703e+00 2.095545e-01 2.120951e+01 
5.620403e+00 3.674789e-01 3.393222e+01 
6.604527e+00 6.046159e-01 5.428675e+01 
7.545970e+00 9.208319e-01 8.685114e+01 
8.336426e+00 1.280436e+00 1.389495e+02 
8.900805e+00 1.627376e+00 2.222996e+02 
9.202944e+00 1.905040e+00 3.556480e+02 
9.252047e+00 2.079751e+00 5.689866e+02 
9.102401e+00 2.153215e+00 9.102982e+02 
8.820607e+00 2.145587e+00 1.456348e+03 
8.477804e+00 2.086130e+00 2.329952e+03 
8.122969e+00 1.996737e+00 3.727594e+03 
7.800778e+00 1.898473e+00 5.963623e+03 
7.536259e+00 1.804503e+00 9.540955e+03 
7.348807e+00 1.725788e+00 1.526418e+04 
7.239132e+00 1.666865e+00 2.442053e+04 
7.207581e+00 1.632136e+00 3.906940e+04 
7.228411e+00 1.617290e+00 6.250552e+04 
7.282578e+00 1.618944e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-539.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.436516e-03 8.212220e-11 1.000000e-05 
4.399307e-03 1.722894e-10 1.599859e-05 
5.543140e-03 3.446459e-10 2.559548e-05 
7.120030e-03 7.303838e-10 4.094915e-05 
8.790670e-03 1.374585e-09 6.551286e-05 
1.128401e-02 2.907340e-09 1.048113e-04 
1.424891e-02 5.853976e-09 1.676833e-04 
1.815349e-02 1.210559e-08 2.682696e-04 
2.305736e-02 2.480474e-08 4.291934e-04 
2.885664e-02 4.862316e-08 6.866488e-04 
3.647252e-02 9.817552e-08 1.098541e-03 
4.659680e-02 2.047267e-07 1.757511e-03 
5.846887e-02 4.044648e-07 2.811769e-03 
7.443049e-02 8.343721e-07 4.498433e-03 
9.430409e-02 1.697069e-06 7.196857e-03 
1.189180e-01 3.402924e-06 1.151395e-02 
1.508671e-01 6.948562e-06 1.842070e-02 
1.901739e-01 1.391772e-05 2.947052e-02 
2.410094e-01 2.832849e-05 4.714866e-02 
3.053832e-01 5.763230e-05 7.543120e-02 
3.852011e-01 1.156666e-04 1.206793e-01 
4.879393e-01 2.351075e-04 1.930698e-01 
6.172417e-01 4.759623e-04 3.088844e-01 
7.813605e-01 9.656523e-04 4.941713e-01 
9.847837e-01 1.933690e-03 7.906043e-01 
1.245056e+00 3.909157e-03 1.264855e+00 
1.568390e+00 7.818539e-03 2.023590e+00 
1.974062e+00 1.560398e-02 3.237458e+00 
2.473842e+00 3.075344e-02 5.179475e+00 
3.083260e+00 5.967678e-02 8.286428e+00 
3.816087e+00 1.135537e-01 1.325711e+01 
4.663846e+00 2.084847e-01 2.120951e+01 
5.610615e+00 3.662291e-01 3.393222e+01 
6.594024e+00 6.028192e-01 5.428675e+01 
7.533572e+00 9.179518e-01 8.685114e+01 
8.328996e+00 1.279085e+00 1.389495e+02 
8.892017e+00 1.625173e+00 2.222996e+02 
9.191987e+00 1.901473e+00 3.556480e+02 
9.242546e+00 2.076741e+00 5.689866e+02 
9.094181e+00 2.150768e+00 9.102982e+02 
8.814417e+00 2.144087e+00 1.456348e+03 
8.470061e+00 2.083943e+00 2.329952e+03 
8.116872e+00 1.995298e+00 3.727594e+03 
7.792198e+00 1.896171e+00 5.963623e+03 
7.528887e+00 1.802734e+00 9.540955e+03 
7.341387e+00 1.724073e+00 1.526418e+04 
7.235608e+00 1.666432e+00 2.442053e+04 
7.199041e+00 1.630132e+00 3.906940e+04 
7.217908e+00 1.614662e+00 6.250552e+04 
7.275866e+00 1.617505e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-54.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.475001e-02 8.506978e-09 1.000000e-05 
4.423645e-02 1.754897e-08 1.599859e-05 
5.611374e-02 3.581940e-08 2.559548e-05 
7.043025e-02 7.082530e-08 4.094915e-05 
8.905497e-02 1.431810e-07 6.551286e-05 
1.131839e-01 2.939446e-07 1.048113e-04 
1.431903e-01 5.951855e-07 1.676833e-04 
1.816090e-01 1.214294e-06 2.682696e-04 
2.284388e-01 2.416693e-06 4.291934e-04 
2.889145e-01 4.889010e-06 6.866488e-04 
3.685690e-01 1.015011e-05 1.098541e-03 
4.642335e-01 2.028271e-05 1.757511e-03 
5.871924e-01 4.104510e-05 2.811769e-03 
7.432471e-01 8.323867e-05 4.498433e-03 
9.402981e-01 1.685509e-04 7.196857e-03 
1.187871e+00 3.398258e-04 1.151395e-02 
1.502900e+00 6.882744e-04 1.842070e-02 
1.906485e+00 1.405098e-03 2.947052e-02 
2.402533e+00 2.812375e-03 4.714866e-02 
3.042278e+00 5.711531e-03 7.543120e-02 
3.840976e+00 1.149811e-02 1.206793e-01 
4.839885e+00 2.301661e-02 1.930698e-01 
6.083099e+00 4.573900e-02 3.088844e-01 
7.634511e+00 9.054161e-02 4.941713e-01 
9.529079e+00 1.764419e-01 7.906043e-01 
1.180141e+01 3.363182e-01 1.264855e+00 
1.445252e+01 6.210792e-01 2.023590e+00 
1.740701e+01 1.094482e+00 3.237458e+00 
2.050688e+01 1.813423e+00 5.179475e+00 
2.351709e+01 2.790143e+00 8.286428e+00 
2.608582e+01 3.922046e+00 1.325711e+01 
2.795252e+01 5.031524e+00 2.120951e+01 
2.898456e+01 5.932639e+00 3.393222e+01 
2.921634e+01 6.519097e+00 5.428675e+01 
2.880413e+01 6.784308e+00 8.685114e+01 
2.795227e+01 6.785303e+00 1.389495e+02 
2.687455e+01 6.608030e+00 2.222996e+02 
2.575145e+01 6.332905e+00 3.556480e+02 
2.472299e+01 6.025226e+00 5.689866e+02 
2.387022e+01 5.727156e+00 9.102982e+02 
2.324565e+01 5.470611e+00 1.456348e+03 
2.287560e+01 5.278069e+00 2.329952e+03 
2.274218e+01 5.157321e+00 3.727594e+03 
2.280255e+01 5.107127e+00 5.963623e+03 
2.296116e+01 5.106149e+00 9.540955e+03 
2.318369e+01 5.147093e+00 1.526418e+04 
2.338475e+01 5.200819e+00 2.442053e+04 
2.354672e+01 5.256516e+00 3.906940e+04 
2.364989e+01 5.301521e+00 6.250552e+04 
2.369436e+01 5.330376e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-540.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.485346e-03 8.583183e-11 1.000000e-05 
4.310641e-03 1.623814e-10 1.599859e-05 
5.609412e-03 3.578183e-10 2.559548e-05 
7.102218e-03 7.262607e-10 4.094915e-05 
8.953998e-03 1.455331e-09 6.551286e-05 
1.108938e-02 2.764600e-09 1.048113e-04 
1.421290e-02 5.820480e-09 1.676833e-04 
1.808016e-02 1.198168e-08 2.682696e-04 
2.298936e-02 2.463154e-08 4.291934e-04 
2.894968e-02 4.918608e-08 6.866488e-04 
3.667779e-02 1.000277e-07 1.098541e-03 
4.627183e-02 2.008452e-07 1.757511e-03 
5.839902e-02 4.037646e-07 2.811769e-03 
7.433986e-02 8.328702e-07 4.498433e-03 
9.374332e-02 1.670067e-06 7.196857e-03 
1.186342e-01 3.384885e-06 1.151395e-02 
1.501241e-01 6.859113e-06 1.842070e-02 
1.906698e-01 1.405291e-05 2.947052e-02 
2.414351e-01 2.853168e-05 4.714866e-02 
3.053681e-01 5.773064e-05 7.543120e-02 
3.855993e-01 1.162409e-04 1.206793e-01 
4.879528e-01 2.355630e-04 1.930698e-01 
6.162346e-01 4.745148e-04 3.088844e-01 
7.792521e-01 9.596338e-04 4.941713e-01 
9.843602e-01 1.934772e-03 7.906043e-01 
1.241924e+00 3.886930e-03 1.264855e+00 
1.565825e+00 7.794647e-03 2.023590e+00 
1.968493e+00 1.550104e-02 3.237458e+00 
2.468219e+00 3.060082e-02 5.179475e+00 
3.076222e+00 5.937886e-02 8.286428e+00 
3.808806e+00 1.131130e-01 1.325711e+01 
4.657666e+00 2.080330e-01 2.120951e+01 
5.601572e+00 3.651215e-01 3.393222e+01 
6.584761e+00 6.013486e-01 5.428675e+01 
7.524846e+00 9.163349e-01 8.685114e+01 
8.316100e+00 1.275428e+00 1.389495e+02 
8.882058e+00 1.622404e+00 2.222996e+02 
9.183395e+00 1.899115e+00 3.556480e+02 
9.235780e+00 2.075145e+00 5.689866e+02 
9.086494e+00 2.148583e+00 9.102982e+02 
8.806762e+00 2.141891e+00 1.456348e+03 
8.464996e+00 2.082920e+00 2.329952e+03 
8.109907e+00 1.993509e+00 3.727594e+03 
7.788326e+00 1.895604e+00 5.963623e+03 
7.522651e+00 1.801354e+00 9.540955e+03 
7.335616e+00 1.722895e+00 1.526418e+04 
7.226324e+00 1.664166e+00 2.442053e+04 
7.192386e+00 1.628720e+00 3.906940e+04 
7.213791e+00 1.614054e+00 6.250552e+04 
7.268988e+00 1.616012e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-541.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.389411e-03 7.908364e-11 1.000000e-05 
4.410668e-03 1.742718e-10 1.599859e-05 
5.448707e-03 3.285447e-10 2.559548e-05 
6.871661e-03 6.590210e-10 4.094915e-05 
8.918531e-03 1.440768e-09 6.551286e-05 
1.123838e-02 2.882869e-09 1.048113e-04 
1.428494e-02 5.920382e-09 1.676833e-04 
1.814249e-02 1.212844e-08 2.682696e-04 
2.278825e-02 2.403516e-08 4.291934e-04 
2.888795e-02 4.896262e-08 6.866488e-04 
3.628010e-02 9.698847e-08 1.098541e-03 
4.622091e-02 2.005535e-07 1.757511e-03 
5.850436e-02 4.067054e-07 2.811769e-03 
7.400509e-02 8.231908e-07 4.498433e-03 
9.355837e-02 1.663277e-06 7.196857e-03 
1.188007e-01 3.405453e-06 1.151395e-02 
1.506348e-01 6.942188e-06 1.842070e-02 
1.899513e-01 1.392037e-05 2.947052e-02 
2.400717e-01 2.810298e-05 4.714866e-02 
3.038417e-01 5.697459e-05 7.543120e-02 
3.847182e-01 1.156597e-04 1.206793e-01 
4.871694e-01 2.348642e-04 1.930698e-01 
6.144829e-01 4.713510e-04 3.088844e-01 
7.762858e-01 9.504748e-04 4.941713e-01 
9.819325e-01 1.924049e-03 7.906043e-01 
1.238583e+00 3.862792e-03 1.264855e+00 
1.562258e+00 7.755817e-03 2.023590e+00 
1.965776e+00 1.546540e-02 3.237458e+00 
2.463289e+00 3.047401e-02 5.179475e+00 
3.071271e+00 5.920120e-02 8.286428e+00 
3.804030e+00 1.128932e-01 1.325711e+01 
4.650019e+00 2.073872e-01 2.120951e+01 
5.593206e+00 3.641423e-01 3.393222e+01 
6.577368e+00 6.003693e-01 5.428675e+01 
7.513827e+00 9.139264e-01 8.685114e+01 
8.306944e+00 1.273342e+00 1.389495e+02 
8.871073e+00 1.619137e+00 2.222996e+02 
9.175660e+00 1.897192e+00 3.556480e+02 
9.226050e+00 2.072007e+00 5.689866e+02 
9.080565e+00 2.147278e+00 9.102982e+02 
8.800176e+00 2.140196e+00 1.456348e+03 
8.458516e+00 2.081276e+00 2.329952e+03 
8.102894e+00 1.991697e+00 3.727594e+03 
7.779938e+00 1.893367e+00 5.963623e+03 
7.518804e+00 1.800795e+00 9.540955e+03 
7.330417e+00 1.721902e+00 1.526418e+04 
7.223022e+00 1.663801e+00 2.442053e+04 
7.187058e+00 1.627723e+00 3.906940e+04 
7.205522e+00 1.612129e+00 6.250552e+04 
7.262761e+00 1.614725e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-542.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.347854e-03 7.635115e-11 1.000000e-05 
4.365934e-03 1.693354e-10 1.599859e-05 
5.397205e-03 3.199063e-10 2.559548e-05 
7.080316e-03 7.222276e-10 4.094915e-05 
8.740475e-03 1.358693e-09 6.551286e-05 
1.117647e-02 2.840729e-09 1.048113e-04 
1.403595e-02 5.626538e-09 1.676833e-04 
1.802060e-02 1.190759e-08 2.682696e-04 
2.275037e-02 2.395971e-08 4.291934e-04 
2.868506e-02 4.802678e-08 6.866488e-04 
3.661062e-02 9.984763e-08 1.098541e-03 
4.584353e-02 1.960428e-07 1.757511e-03 
5.827631e-02 4.027108e-07 2.811769e-03 
7.395954e-02 8.231903e-07 4.498433e-03 
9.392482e-02 1.686008e-06 7.196857e-03 
1.182924e-01 3.368140e-06 1.151395e-02 
1.496987e-01 6.826156e-06 1.842070e-02 
1.898397e-01 1.392153e-05 2.947052e-02 
2.400896e-01 2.816123e-05 4.714866e-02 
3.042377e-01 5.730332e-05 7.543120e-02 
3.836989e-01 1.149549e-04 1.206793e-01 
4.845329e-01 2.314992e-04 1.930698e-01 
6.135180e-01 4.700010e-04 3.088844e-01 
7.767688e-01 9.540071e-04 4.941713e-01 
9.791487e-01 1.911258e-03 7.906043e-01 
1.238094e+00 3.865319e-03 1.264855e+00 
1.558205e+00 7.709852e-03 2.023590e+00 
1.960069e+00 1.535950e-02 3.237458e+00 
2.460894e+00 3.044085e-02 5.179475e+00 
3.066073e+00 5.900923e-02 8.286428e+00 
3.796160e+00 1.124003e-01 1.325711e+01 
4.644403e+00 2.070084e-01 2.120951e+01 
5.582147e+00 3.626496e-01 3.393222e+01 
6.563703e+00 5.977367e-01 5.428675e+01 
7.504925e+00 9.122437e-01 8.685114e+01 
8.297593e+00 1.271170e+00 1.389495e+02 
8.862796e+00 1.617166e+00 2.222996e+02 
9.166434e+00 1.894499e+00 3.556480e+02 
9.216586e+00 2.069001e+00 5.689866e+02 
9.073276e+00 2.145285e+00 9.102982e+02 
8.794461e+00 2.138908e+00 1.456348e+03 
8.449943e+00 2.078716e+00 2.329952e+03 
8.098212e+00 1.990816e+00 3.727594e+03 
7.773680e+00 1.891914e+00 5.963623e+03 
7.512594e+00 1.799420e+00 9.540955e+03 
7.325705e+00 1.721068e+00 1.526418e+04 
7.215226e+00 1.662004e+00 2.442053e+04 
7.179495e+00 1.626021e+00 3.906940e+04 
7.199176e+00 1.610812e+00 6.250552e+04 
7.254097e+00 1.612653e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-543.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.357662e-03 7.716628e-11 1.000000e-05 
4.271214e-03 1.588439e-10 1.599859e-05 
5.540190e-03 3.466495e-10 2.559548e-05 
7.015245e-03 7.037934e-10 4.094915e-05 
8.701081e-03 1.342878e-09 6.551286e-05 
1.112137e-02 2.804088e-09 1.048113e-04 
1.416242e-02 5.790670e-09 1.676833e-04 
1.774606e-02 1.139260e-08 2.682696e-04 
2.277070e-02 2.406833e-08 4.291934e-04 
2.885690e-02 4.898532e-08 6.866488e-04 
3.648266e-02 9.898662e-08 1.098541e-03 
4.595769e-02 1.978754e-07 1.757511e-03 
5.833599e-02 4.046946e-07 2.811769e-03 
7.385142e-02 8.210977e-07 4.498433e-03 
9.379339e-02 1.682038e-06 7.196857e-03 
1.177397e-01 3.327279e-06 1.151395e-02 
1.491218e-01 6.759990e-06 1.842070e-02 
1.896164e-01 1.389806e-05 2.947052e-02 
2.396443e-01 2.805648e-05 4.714866e-02 
3.033587e-01 5.691289e-05 7.543120e-02 
3.838309e-01 1.152857e-04 1.206793e-01 
4.854500e-01 2.332452e-04 1.930698e-01 
6.126124e-01 4.687859e-04 3.088844e-01 
7.753063e-01 9.503781e-04 4.941713e-01 
9.783787e-01 1.910265e-03 7.906043e-01 
1.234079e+00 3.834913e-03 1.264855e+00 
1.558425e+00 7.727261e-03 2.023590e+00 
1.957179e+00 1.531976e-02 3.237458e+00 
2.455203e+00 3.028591e-02 5.179475e+00 
3.062318e+00 5.889996e-02 8.286428e+00 
3.787075e+00 1.118014e-01 1.325711e+01 
4.633675e+00 2.059568e-01 2.120951e+01 
5.574396e+00 3.617862e-01 3.393222e+01 
6.554992e+00 5.964072e-01 5.428675e+01 
7.491247e+00 9.089175e-01 8.685114e+01 
8.286238e+00 1.268153e+00 1.389495e+02 
8.851306e+00 1.613650e+00 2.222996e+02 
9.156495e+00 1.891436e+00 3.556480e+02 
9.209170e+00 2.067054e+00 5.689866e+02 
9.064086e+00 2.142332e+00 9.102982e+02 
8.788170e+00 2.137345e+00 1.456348e+03 
8.445781e+00 2.078077e+00 2.329952e+03 
8.090328e+00 1.988649e+00 3.727594e+03 
7.767672e+00 1.890550e+00 5.963623e+03 
7.505477e+00 1.797729e+00 9.540955e+03 
7.319051e+00 1.719594e+00 1.526418e+04 
7.208486e+00 1.660541e+00 2.442053e+04 
7.172653e+00 1.624544e+00 3.906940e+04 
7.193610e+00 1.609739e+00 6.250552e+04 
7.247812e+00 1.611344e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-544.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.342245e-03 7.624837e-11 1.000000e-05 
4.401788e-03 1.741819e-10 1.599859e-05 
5.553247e-03 3.497492e-10 2.559548e-05 
6.865467e-03 6.608851e-10 4.094915e-05 
8.879463e-03 1.429802e-09 6.551286e-05 
1.128652e-02 2.936272e-09 1.048113e-04 
1.397705e-02 5.576510e-09 1.676833e-04 
1.798479e-02 1.188042e-08 2.682696e-04 
2.274546e-02 2.403256e-08 4.291934e-04 
2.890390e-02 4.931572e-08 6.866488e-04 
3.644312e-02 9.884684e-08 1.098541e-03 
4.618687e-02 2.012204e-07 1.757511e-03 
5.816528e-02 4.018909e-07 2.811769e-03 
7.343337e-02 8.087189e-07 4.498433e-03 
9.323638e-02 1.655291e-06 7.196857e-03 
1.178492e-01 3.342715e-06 1.151395e-02 
1.496617e-01 6.846267e-06 1.842070e-02 
1.893961e-01 1.387517e-05 2.947052e-02 
2.390690e-01 2.790622e-05 4.714866e-02 
3.019353e-01 5.621886e-05 7.543120e-02 
3.830179e-01 1.147657e-04 1.206793e-01 
4.832023e-01 2.304442e-04 1.930698e-01 
6.122112e-01 4.687265e-04 3.088844e-01 
7.719527e-01 9.398283e-04 4.941713e-01 
9.764477e-01 1.902473e-03 7.906043e-01 
1.233449e+00 3.836073e-03 1.264855e+00 
1.554906e+00 7.689159e-03 2.023590e+00 
1.956419e+00 1.532988e-02 3.237458e+00 
2.452229e+00 3.023115e-02 5.179475e+00 
3.057217e+00 5.871326e-02 8.286428e+00 
3.782824e+00 1.116266e-01 1.325711e+01 
4.626894e+00 2.054238e-01 2.120951e+01 
5.564450e+00 3.605049e-01 3.393222e+01 
6.542937e+00 5.941983e-01 5.428675e+01 
7.481876e+00 9.070688e-01 8.685114e+01 
8.274289e+00 1.264884e+00 1.389495e+02 
8.843564e+00 1.611926e+00 2.222996e+02 
9.146392e+00 1.888284e+00 3.556480e+02 
9.201199e+00 2.064814e+00 5.689866e+02 
9.056257e+00 2.140059e+00 9.102982e+02 
8.780956e+00 2.135342e+00 1.456348e+03 
8.437759e+00 2.075751e+00 2.329952e+03 
8.084680e+00 1.987376e+00 3.727594e+03 
7.762609e+00 1.889533e+00 5.963623e+03 
7.500835e+00 1.796890e+00 9.540955e+03 
7.311616e+00 1.717863e+00 1.526418e+04 
7.202299e+00 1.659252e+00 2.442053e+04 
7.166097e+00 1.623154e+00 3.906940e+04 
7.185136e+00 1.607744e+00 6.250552e+04 
7.241762e+00 1.610109e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-545.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.448797e-03 8.392981e-11 1.000000e-05 
4.325511e-03 1.655868e-10 1.599859e-05 
5.473940e-03 3.355934e-10 2.559548e-05 
6.996285e-03 7.006738e-10 4.094915e-05 
8.833143e-03 1.410130e-09 6.551286e-05 
1.121280e-02 2.884398e-09 1.048113e-04 
1.417546e-02 5.828068e-09 1.676833e-04 
1.783627e-02 1.160982e-08 2.682696e-04 
2.255776e-02 2.348558e-08 4.291934e-04 
2.868240e-02 4.827918e-08 6.866488e-04 
3.602730e-02 9.567733e-08 1.098541e-03 
4.593029e-02 1.982492e-07 1.757511e-03 
5.832899e-02 4.060389e-07 2.811769e-03 
7.388920e-02 8.253873e-07 4.498433e-03 
9.310484e-02 1.651325e-06 7.196857e-03 
1.173045e-01 3.302638e-06 1.151395e-02 
1.493478e-01 6.815785e-06 1.842070e-02 
1.890701e-01 1.382902e-05 2.947052e-02 
2.382488e-01 2.767074e-05 4.714866e-02 
3.014992e-01 5.607852e-05 7.543120e-02 
3.814264e-01 1.135495e-04 1.206793e-01 
4.821707e-01 2.293922e-04 1.930698e-01 
6.096493e-01 4.637181e-04 3.088844e-01 
7.715548e-01 9.400989e-04 4.941713e-01 
9.753301e-01 1.899429e-03 7.906043e-01 
1.231749e+00 3.827240e-03 1.264855e+00 
1.552041e+00 7.660761e-03 2.023590e+00 
1.952957e+00 1.527660e-02 3.237458e+00 
2.445797e+00 3.004909e-02 5.179475e+00 
3.053120e+00 5.858392e-02 8.286428e+00 
3.776710e+00 1.112881e-01 1.325711e+01 
4.620545e+00 2.049469e-01 2.120951e+01 
5.556309e+00 3.595658e-01 3.393222e+01 
6.538000e+00 5.938558e-01 5.428675e+01 
7.471114e+00 9.047411e-01 8.685114e+01 
8.264192e+00 1.262389e+00 1.389495e+02 
8.832172e+00 1.608449e+00 2.222996e+02 
9.139033e+00 1.886535e+00 3.556480e+02 
9.192588e+00 2.062237e+00 5.689866e+02 
9.048543e+00 2.137839e+00 9.102982e+02 
8.773704e+00 2.133317e+00 1.456348e+03 
8.431935e+00 2.074380e+00 2.329952e+03 
8.077992e+00 1.985682e+00 3.727594e+03 
7.755999e+00 1.887942e+00 5.963623e+03 
7.493850e+00 1.795240e+00 9.540955e+03 
7.306703e+00 1.716956e+00 1.526418e+04 
7.194874e+00 1.657567e+00 2.442053e+04 
7.158603e+00 1.621469e+00 3.906940e+04 
7.178091e+00 1.606199e+00 6.250552e+04 
7.234046e+00 1.608336e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-546.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.351055e-03 7.713545e-11 1.000000e-05 
4.260542e-03 1.585273e-10 1.599859e-05 
5.486660e-03 3.385585e-10 2.559548e-05 
7.008519e-03 7.056483e-10 4.094915e-05 
8.795731e-03 1.394843e-09 6.551286e-05 
1.102916e-02 2.750024e-09 1.048113e-04 
1.396856e-02 5.586821e-09 1.676833e-04 
1.778520e-02 1.153150e-08 2.682696e-04 
2.241421e-02 2.308236e-08 4.291934e-04 
2.853303e-02 4.761607e-08 6.866488e-04 
3.631416e-02 9.816077e-08 1.098541e-03 
4.566718e-02 1.952193e-07 1.757511e-03 
5.798422e-02 3.996132e-07 2.811769e-03 
7.372221e-02 8.213081e-07 4.498433e-03 
9.296649e-02 1.646991e-06 7.196857e-03 
1.173879e-01 3.315758e-06 1.151395e-02 
1.488397e-01 6.758833e-06 1.842070e-02 
1.879851e-01 1.361724e-05 2.947052e-02 
2.383796e-01 2.776720e-05 4.714866e-02 
3.017977e-01 5.634844e-05 7.543120e-02 
3.809861e-01 1.133643e-04 1.206793e-01 
4.809546e-01 2.280787e-04 1.930698e-01 
6.091264e-01 4.633740e-04 3.088844e-01 
7.710965e-01 9.401444e-04 4.941713e-01 
9.735822e-01 1.892700e-03 7.906043e-01 
1.227856e+00 3.798035e-03 1.264855e+00 
1.549146e+00 7.631934e-03 2.023590e+00 
1.948032e+00 1.518914e-02 3.237458e+00 
2.442300e+00 2.997495e-02 5.179475e+00 
3.044373e+00 5.818895e-02 8.286428e+00 
3.769330e+00 1.108388e-01 1.325711e+01 
4.610213e+00 2.039483e-01 2.120951e+01 
5.549197e+00 3.588206e-01 3.393222e+01 
6.526429e+00 5.917715e-01 5.428675e+01 
7.463284e+00 9.034153e-01 8.685114e+01 
8.252725e+00 1.259317e+00 1.389495e+02 
8.823780e+00 1.606404e+00 2.222996e+02 
9.130706e+00 1.884284e+00 3.556480e+02 
9.184440e+00 2.059896e+00 5.689866e+02 
9.041754e+00 2.136080e+00 9.102982e+02 
8.768250e+00 2.132138e+00 1.456348e+03 
8.425870e+00 2.072901e+00 2.329952e+03 
8.073931e+00 1.985039e+00 3.727594e+03 
7.751848e+00 1.887257e+00 5.963623e+03 
7.487132e+00 1.793680e+00 9.540955e+03 
7.297773e+00 1.714730e+00 1.526418e+04 
7.189538e+00 1.656545e+00 2.442053e+04 
7.154707e+00 1.620913e+00 3.906940e+04 
7.173097e+00 1.605302e+00 6.250552e+04 
7.228287e+00 1.607191e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-547.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.325570e-03 7.552703e-11 1.000000e-05 
4.252946e-03 1.579697e-10 1.599859e-05 
5.480555e-03 3.380476e-10 2.559548e-05 
6.889291e-03 6.714717e-10 4.094915e-05 
8.856996e-03 1.426802e-09 6.551286e-05 
1.105842e-02 2.777047e-09 1.048113e-04 
1.412326e-02 5.785078e-09 1.676833e-04 
1.783908e-02 1.165794e-08 2.682696e-04 
2.272938e-02 2.411389e-08 4.291934e-04 
2.835575e-02 4.681963e-08 6.866488e-04 
3.599294e-02 9.575393e-08 1.098541e-03 
4.546247e-02 1.929585e-07 1.757511e-03 
5.781099e-02 3.967677e-07 2.811769e-03 
7.324093e-02 8.068025e-07 4.498433e-03 
9.276104e-02 1.639092e-06 7.196857e-03 
1.171365e-01 3.300536e-06 1.151395e-02 
1.486688e-01 6.747911e-06 1.842070e-02 
1.880561e-01 1.365766e-05 2.947052e-02 
2.377579e-01 2.760096e-05 4.714866e-02 
3.009327e-01 5.596760e-05 7.543120e-02 
3.809391e-01 1.135298e-04 1.206793e-01 
4.812218e-01 2.288771e-04 1.930698e-01 
6.076889e-01 4.609440e-04 3.088844e-01 
7.688222e-01 9.335577e-04 4.941713e-01 
9.720134e-01 1.887011e-03 7.906043e-01 
1.227236e+00 3.799212e-03 1.264855e+00 
1.546148e+00 7.601595e-03 2.023590e+00 
1.944836e+00 1.514210e-02 3.237458e+00 
2.437258e+00 2.984413e-02 5.179475e+00 
3.041342e+00 5.812015e-02 8.286428e+00 
3.760258e+00 1.102422e-01 1.325711e+01 
4.603497e+00 2.034227e-01 2.120951e+01 
5.540937e+00 3.578571e-01 3.393222e+01 
6.517247e+00 5.903123e-01 5.428675e+01 
7.451606e+00 9.007696e-01 8.685114e+01 
8.242367e+00 1.256706e+00 1.389495e+02 
8.813359e+00 1.603384e+00 2.222996e+02 
9.121670e+00 1.881665e+00 3.556480e+02 
9.178159e+00 2.058519e+00 5.689866e+02 
9.034268e+00 2.133967e+00 9.102982e+02 
8.760677e+00 2.129954e+00 1.456348e+03 
8.418632e+00 2.070906e+00 2.329952e+03 
8.066061e+00 1.982866e+00 3.727594e+03 
7.746105e+00 1.885981e+00 5.963623e+03 
7.483279e+00 1.793106e+00 9.540955e+03 
7.294335e+00 1.714303e+00 1.526418e+04 
7.181817e+00 1.654762e+00 2.442053e+04 
7.147105e+00 1.619189e+00 3.906940e+04 
7.165637e+00 1.603622e+00 6.250552e+04 
7.219113e+00 1.604945e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-548.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.457894e-03 8.506136e-11 1.000000e-05 
4.229012e-03 1.556017e-10 1.599859e-05 
5.525552e-03 3.470759e-10 2.559548e-05 
6.817440e-03 6.518708e-10 4.094915e-05 
8.607283e-03 1.311885e-09 6.551286e-05 
1.104653e-02 2.773164e-09 1.048113e-04 
1.389305e-02 5.516833e-09 1.676833e-04 
1.766363e-02 1.133803e-08 2.682696e-04 
2.264112e-02 2.387763e-08 4.291934e-04 
2.830285e-02 4.664320e-08 6.866488e-04 
3.600072e-02 9.599117e-08 1.098541e-03 
4.551943e-02 1.940387e-07 1.757511e-03 
5.803659e-02 4.021648e-07 2.811769e-03 
7.320691e-02 8.071516e-07 4.498433e-03 
9.245738e-02 1.626015e-06 7.196857e-03 
1.173020e-01 3.320603e-06 1.151395e-02 
1.487154e-01 6.766607e-06 1.842070e-02 
1.876850e-01 1.360178e-05 2.947052e-02 
2.375483e-01 2.757837e-05 4.714866e-02 
3.006506e-01 5.591236e-05 7.543120e-02 
3.799121e-01 1.128199e-04 1.206793e-01 
4.801792e-01 2.278083e-04 1.930698e-01 
6.063314e-01 4.586986e-04 3.088844e-01 
7.679178e-01 9.319661e-04 4.941713e-01 
9.691052e-01 1.873545e-03 7.906043e-01 
1.222278e+00 3.760227e-03 1.264855e+00 
1.544147e+00 7.585917e-03 2.023590e+00 
1.940685e+00 1.507283e-02 3.237458e+00 
2.433771e+00 2.977024e-02 5.179475e+00 
3.034092e+00 5.781100e-02 8.286428e+00 
3.754021e+00 1.098929e-01 1.325711e+01 
4.596848e+00 2.029051e-01 2.120951e+01 
5.527153e+00 3.558500e-01 3.393222e+01 
6.508422e+00 5.889450e-01 5.428675e+01 
7.439423e+00 8.979501e-01 8.685114e+01 
8.232776e+00 1.254414e+00 1.389495e+02 
8.804126e+00 1.600928e+00 2.222996e+02 
9.111597e+00 1.878510e+00 3.556480e+02 
9.170137e+00 2.056234e+00 5.689866e+02 
9.028104e+00 2.132514e+00 9.102982e+02 
8.752993e+00 2.127713e+00 1.456348e+03 
8.414120e+00 2.070099e+00 2.329952e+03 
8.062552e+00 1.982439e+00 3.727594e+03 
7.737974e+00 1.883820e+00 5.963623e+03 
7.476183e+00 1.791411e+00 9.540955e+03 
7.285698e+00 1.712168e+00 1.526418e+04 
7.175530e+00 1.653434e+00 2.442053e+04 
7.139517e+00 1.617468e+00 3.906940e+04 
7.160378e+00 1.602637e+00 6.250552e+04 
7.214494e+00 1.604162e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-549.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.429522e-03 8.313620e-11 1.000000e-05 
4.294508e-03 1.632410e-10 1.599859e-05 
5.460239e-03 3.355244e-10 2.559548e-05 
6.874860e-03 6.697009e-10 4.094915e-05 
8.685805e-03 1.350577e-09 6.551286e-05 
1.109214e-02 2.812775e-09 1.048113e-04 
1.416317e-02 5.855585e-09 1.676833e-04 
1.768706e-02 1.140397e-08 2.682696e-04 
2.265080e-02 2.395191e-08 4.291934e-04 
2.829540e-02 4.669142e-08 6.866488e-04 
3.599903e-02 9.615281e-08 1.098541e-03 
4.580157e-02 1.980300e-07 1.757511e-03 
5.737600e-02 3.892970e-07 2.811769e-03 
7.301369e-02 8.022387e-07 4.498433e-03 
9.281051e-02 1.647718e-06 7.196857e-03 
1.168233e-01 3.286101e-06 1.151395e-02 
1.484614e-01 6.744290e-06 1.842070e-02 
1.876417e-01 1.361717e-05 2.947052e-02 
2.371771e-01 2.749938e-05 4.714866e-02 
2.998059e-01 5.554360e-05 7.543120e-02 
3.795916e-01 1.127399e-04 1.206793e-01 
4.783494e-01 2.256251e-04 1.930698e-01 
6.053354e-01 4.572746e-04 3.088844e-01 
7.658033e-01 9.259758e-04 4.941713e-01 
9.669661e-01 1.864562e-03 7.906043e-01 
1.221571e+00 3.760532e-03 1.264855e+00 
1.541353e+00 7.558565e-03 2.023590e+00 
1.935571e+00 1.498131e-02 3.237458e+00 
2.429113e+00 2.965349e-02 5.179475e+00 
3.028465e+00 5.759432e-02 8.286428e+00 
3.748797e+00 1.096316e-01 1.325711e+01 
4.586569e+00 2.019147e-01 2.120951e+01 
5.522607e+00 3.555860e-01 3.393222e+01 
6.495281e+00 5.864495e-01 5.428675e+01 
7.430867e+00 8.963680e-01 8.685114e+01 
8.224723e+00 1.252761e+00 1.389495e+02 
8.793259e+00 1.597687e+00 2.222996e+02 
9.102827e+00 1.876018e+00 3.556480e+02 
9.159948e+00 2.052819e+00 5.689866e+02 
9.019796e+00 2.129978e+00 9.102982e+02 
8.747432e+00 2.126473e+00 1.456348e+03 
8.407132e+00 2.068207e+00 2.329952e+03 
8.056350e+00 1.980929e+00 3.727594e+03 
7.732624e+00 1.882685e+00 5.963623e+03 
7.471927e+00 1.790694e+00 9.540955e+03 
7.280010e+00 1.710999e+00 1.526418e+04 
7.171371e+00 1.652780e+00 2.442053e+04 
7.134961e+00 1.616699e+00 3.906940e+04 
7.153836e+00 1.601244e+00 6.250552e+04 
7.206023e+00 1.602140e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-55.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.444626e-02 8.439285e-09 1.000000e-05 
4.362057e-02 1.713775e-08 1.599859e-05 
5.469770e-02 3.378989e-08 2.559548e-05 
6.903460e-02 6.793289e-08 4.094915e-05 
8.804425e-02 1.409233e-07 6.551286e-05 
1.102801e-01 2.769312e-07 1.048113e-04 
1.411654e-01 5.808515e-07 1.676833e-04 
1.782268e-01 1.168959e-06 2.682696e-04 
2.245283e-01 2.337191e-06 4.291934e-04 
2.844907e-01 4.754292e-06 6.866488e-04 
3.610502e-01 9.718199e-06 1.098541e-03 
4.571536e-01 1.972749e-05 1.757511e-03 
5.771578e-01 3.969835e-05 2.811769e-03 
7.286222e-01 7.987325e-05 4.498433e-03 
9.244293e-01 1.631263e-04 7.196857e-03 
1.165944e+00 3.273032e-04 1.151395e-02 
1.480470e+00 6.700961e-04 1.842070e-02 
1.866429e+00 1.342793e-03 2.947052e-02 
2.363547e+00 2.727239e-03 4.714866e-02 
2.982799e+00 5.482681e-03 7.543120e-02 
3.770284e+00 1.107608e-02 1.206793e-01 
4.753411e+00 2.220800e-02 1.930698e-01 
5.981326e+00 4.428448e-02 3.088844e-01 
7.492065e+00 8.714720e-02 4.941713e-01 
9.353985e+00 1.699685e-01 7.906043e-01 
1.158979e+01 3.244003e-01 1.264855e+00 
1.420353e+01 6.003023e-01 2.023590e+00 
1.713082e+01 1.062084e+00 3.237458e+00 
2.020442e+01 1.765322e+00 5.179475e+00 
2.319164e+01 2.722903e+00 8.286428e+00 
2.575247e+01 3.838504e+00 1.325711e+01 
2.763825e+01 4.944560e+00 2.120951e+01 
2.869785e+01 5.850297e+00 3.393222e+01 
2.896004e+01 6.446320e+00 5.428675e+01 
2.856922e+01 6.718834e+00 8.685114e+01 
2.774158e+01 6.730095e+00 1.389495e+02 
2.667880e+01 6.559527e+00 2.222996e+02 
2.556385e+01 6.288755e+00 3.556480e+02 
2.452673e+01 5.979394e+00 5.689866e+02 
2.367815e+01 5.684716e+00 9.102982e+02 
2.305221e+01 5.429280e+00 1.456348e+03 
2.267990e+01 5.237118e+00 2.329952e+03 
2.253484e+01 5.113273e+00 3.727594e+03 
2.258407e+01 5.059633e+00 5.963623e+03 
2.274090e+01 5.057743e+00 9.540955e+03 
2.295710e+01 5.096065e+00 1.526418e+04 
2.316445e+01 5.151273e+00 2.442053e+04 
2.332066e+01 5.204546e+00 3.906940e+04 
2.343234e+01 5.252085e+00 6.250552e+04 
2.348534e+01 5.283668e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-550.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.341365e-03 7.702847e-11 1.000000e-05 
4.207482e-03 1.537965e-10 1.599859e-05 
5.415388e-03 3.279204e-10 2.559548e-05 
6.910265e-03 6.813398e-10 4.094915e-05 
8.637459e-03 1.330569e-09 6.551286e-05 
1.109173e-02 2.817590e-09 1.048113e-04 
1.381980e-02 5.449856e-09 1.676833e-04 
1.787350e-02 1.178986e-08 2.682696e-04 
2.248906e-02 2.348517e-08 4.291934e-04 
2.822318e-02 4.641920e-08 6.866488e-04 
3.611647e-02 9.727376e-08 1.098541e-03 
4.562977e-02 1.961665e-07 1.757511e-03 
5.726167e-02 3.876793e-07 2.811769e-03 
7.290197e-02 8.000165e-07 4.498433e-03 
9.184403e-02 1.599686e-06 7.196857e-03 
1.166514e-01 3.277577e-06 1.151395e-02 
1.474914e-01 6.625002e-06 1.842070e-02 
1.872439e-01 1.355539e-05 2.947052e-02 
2.361297e-01 2.718610e-05 4.714866e-02 
2.994410e-01 5.544185e-05 7.543120e-02 
3.777213e-01 1.112841e-04 1.206793e-01 
4.775006e-01 2.248349e-04 1.930698e-01 
6.039935e-01 4.550676e-04 3.088844e-01 
7.651855e-01 9.254176e-04 4.941713e-01 
9.654969e-01 1.859454e-03 7.906043e-01 
1.220473e+00 3.757220e-03 1.264855e+00 
1.538188e+00 7.525772e-03 2.023590e+00 
1.934024e+00 1.497247e-02 3.237458e+00 
2.423767e+00 2.951171e-02 5.179475e+00 
3.023407e+00 5.740989e-02 8.286428e+00 
3.742471e+00 1.092742e-01 1.325711e+01 
4.581104e+00 2.015505e-01 2.120951e+01 
5.513029e+00 3.543723e-01 3.393222e+01 
6.487225e+00 5.852804e-01 5.428675e+01 
7.421325e+00 8.944470e-01 8.685114e+01 
8.213659e+00 1.249845e+00 1.389495e+02 
8.784458e+00 1.595429e+00 2.222996e+02 
9.094942e+00 1.873976e+00 3.556480e+02 
9.154039e+00 2.051622e+00 5.689866e+02 
9.011341e+00 2.127365e+00 9.102982e+02 
8.741095e+00 2.124862e+00 1.456348e+03 
8.400686e+00 2.066548e+00 2.329952e+03 
8.049325e+00 1.979085e+00 3.727594e+03 
7.726704e+00 1.881336e+00 5.963623e+03 
7.463105e+00 1.788398e+00 9.540955e+03 
7.273947e+00 1.709705e+00 1.526418e+04 
7.164466e+00 1.651251e+00 2.442053e+04 
7.126941e+00 1.614838e+00 3.906940e+04 
7.147051e+00 1.599773e+00 6.250552e+04 
7.198718e+00 1.600490e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-551.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.330921e-03 7.644717e-11 1.000000e-05 
4.212489e-03 1.546269e-10 1.599859e-05 
5.399567e-03 3.256456e-10 2.559548e-05 
6.779310e-03 6.445029e-10 4.094915e-05 
8.612051e-03 1.321260e-09 6.551286e-05 
1.090092e-02 2.679526e-09 1.048113e-04 
1.395427e-02 5.620692e-09 1.676833e-04 
1.774442e-02 1.155724e-08 2.682696e-04 
2.248448e-02 2.351350e-08 4.291934e-04 
2.854496e-02 4.811240e-08 6.866488e-04 
3.573480e-02 9.439366e-08 1.098541e-03 
4.536752e-02 1.931542e-07 1.757511e-03 
5.735242e-02 3.902336e-07 2.811769e-03 
7.270207e-02 7.948960e-07 4.498433e-03 
9.239792e-02 1.631764e-06 7.196857e-03 
1.164147e-01 3.263589e-06 1.151395e-02 
1.476547e-01 6.659113e-06 1.842070e-02 
1.868646e-01 1.349767e-05 2.947052e-02 
2.359683e-01 2.717972e-05 4.714866e-02 
2.983389e-01 5.493165e-05 7.543120e-02 
3.780005e-01 1.117337e-04 1.206793e-01 
4.776233e-01 2.254172e-04 1.930698e-01 
6.037815e-01 4.554144e-04 3.088844e-01 
7.632196e-01 9.199729e-04 4.941713e-01 
9.640173e-01 1.854281e-03 7.906043e-01 
1.216373e+00 3.726252e-03 1.264855e+00 
1.532586e+00 7.457428e-03 2.023590e+00 
1.930960e+00 1.492842e-02 3.237458e+00 
2.417947e+00 2.935293e-02 5.179475e+00 
3.018992e+00 5.726179e-02 8.286428e+00 
3.736474e+00 1.089453e-01 1.325711e+01 
4.571444e+00 2.006410e-01 2.120951e+01 
5.505428e+00 3.535303e-01 3.393222e+01 
6.475311e+00 5.831052e-01 5.428675e+01 
7.411607e+00 8.924631e-01 8.685114e+01 
8.205754e+00 1.248246e+00 1.389495e+02 
8.774176e+00 1.592459e+00 2.222996e+02 
9.082951e+00 1.869825e+00 3.556480e+02 
9.145824e+00 2.049223e+00 5.689866e+02 
9.005821e+00 2.126224e+00 9.102982e+02 
8.732212e+00 2.122042e+00 1.456348e+03 
8.395669e+00 2.065511e+00 2.329952e+03 
8.043541e+00 1.977737e+00 3.727594e+03 
7.721375e+00 1.880203e+00 5.963623e+03 
7.459687e+00 1.787966e+00 9.540955e+03 
7.270293e+00 1.709199e+00 1.526418e+04 
7.160198e+00 1.650559e+00 2.442053e+04 
7.120779e+00 1.613560e+00 3.906940e+04 
7.139069e+00 1.597921e+00 6.250552e+04 
7.194456e+00 1.599816e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-552.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.352828e-03 7.810695e-11 1.000000e-05 
4.188743e-03 1.523025e-10 1.599859e-05 
5.414475e-03 3.289463e-10 2.559548e-05 
6.824331e-03 6.586219e-10 4.094915e-05 
8.624202e-03 1.329268e-09 6.551286e-05 
1.101333e-02 2.768292e-09 1.048113e-04 
1.377114e-02 5.412096e-09 1.676833e-04 
1.754662e-02 1.119531e-08 2.682696e-04 
2.233176e-02 2.307943e-08 4.291934e-04 
2.817271e-02 4.633849e-08 6.866488e-04 
3.603291e-02 9.695147e-08 1.098541e-03 
4.554134e-02 1.957374e-07 1.757511e-03 
5.728524e-02 3.895697e-07 2.811769e-03 
7.247190e-02 7.887989e-07 4.498433e-03 
9.219406e-02 1.623929e-06 7.196857e-03 
1.158652e-01 3.223436e-06 1.151395e-02 
1.467496e-01 6.549274e-06 1.842070e-02 
1.859423e-01 1.332294e-05 2.947052e-02 
2.361561e-01 2.729410e-05 4.714866e-02 
2.976165e-01 5.463253e-05 7.543120e-02 
3.774430e-01 1.114419e-04 1.206793e-01 
4.760921e-01 2.236613e-04 1.930698e-01 
6.037432e-01 4.561535e-04 3.088844e-01 
7.613541e-01 9.149010e-04 4.941713e-01 
9.629827e-01 1.851667e-03 7.906043e-01 
1.214133e+00 3.712429e-03 1.264855e+00 
1.530323e+00 7.437875e-03 2.023590e+00 
1.925892e+00 1.483809e-02 3.237458e+00 
2.413826e+00 2.925587e-02 5.179475e+00 
3.012953e+00 5.702181e-02 8.286428e+00 
3.732752e+00 1.088131e-01 1.325711e+01 
4.565207e+00 2.001755e-01 2.120951e+01 
5.493247e+00 3.518272e-01 3.393222e+01 
6.469221e+00 5.824446e-01 5.428675e+01 
7.398343e+00 8.892698e-01 8.685114e+01 
8.192554e+00 1.244433e+00 1.389495e+02 
8.766194e+00 1.590585e+00 2.222996e+02 
9.075864e+00 1.868181e+00 3.556480e+02 
9.137799e+00 2.046918e+00 5.689866e+02 
8.999318e+00 2.124584e+00 9.102982e+02 
8.726913e+00 2.120915e+00 1.456348e+03 
8.387876e+00 2.063257e+00 2.329952e+03 
8.038226e+00 1.976575e+00 3.727594e+03 
7.715639e+00 1.878917e+00 5.963623e+03 
7.451152e+00 1.785765e+00 9.540955e+03 
7.262323e+00 1.707274e+00 1.526418e+04 
7.154088e+00 1.649279e+00 2.442053e+04 
7.115700e+00 1.612621e+00 3.906940e+04 
7.131260e+00 1.596122e+00 6.250552e+04 
7.186414e+00 1.597926e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-553.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.294971e-03 7.426719e-11 1.000000e-05 
4.217027e-03 1.556901e-10 1.599859e-05 
5.422987e-03 3.310988e-10 2.559548e-05 
6.943104e-03 6.948691e-10 4.094915e-05 
8.709578e-03 1.371619e-09 6.551286e-05 
1.108672e-02 2.829117e-09 1.048113e-04 
1.393375e-02 5.616250e-09 1.676833e-04 
1.761658e-02 1.135028e-08 2.682696e-04 
2.239758e-02 2.332627e-08 4.291934e-04 
2.810910e-02 4.610872e-08 6.866488e-04 
3.553949e-02 9.319140e-08 1.098541e-03 
4.500881e-02 1.892933e-07 1.757511e-03 
5.693353e-02 3.831310e-07 2.811769e-03 
7.240035e-02 7.878897e-07 4.498433e-03 
9.149058e-02 1.589914e-06 7.196857e-03 
1.158990e-01 3.232097e-06 1.151395e-02 
1.463206e-01 6.503754e-06 1.842070e-02 
1.863331e-01 1.343140e-05 2.947052e-02 
2.345443e-01 2.678750e-05 4.714866e-02 
2.977730e-01 5.481787e-05 7.543120e-02 
3.753943e-01 1.098358e-04 1.206793e-01 
4.762418e-01 2.242777e-04 1.930698e-01 
6.009343e-01 4.506319e-04 3.088844e-01 
7.601729e-01 9.122981e-04 4.941713e-01 
9.612505e-01 1.845027e-03 7.906043e-01 
1.213636e+00 3.714567e-03 1.264855e+00 
1.528441e+00 7.423865e-03 2.023590e+00 
1.922649e+00 1.478994e-02 3.237458e+00 
2.413497e+00 2.929615e-02 5.179475e+00 
3.007409e+00 5.680984e-02 8.286428e+00 
3.725020e+00 1.083335e-01 1.325711e+01 
4.557044e+00 1.994601e-01 2.120951e+01 
5.485492e+00 3.509550e-01 3.393222e+01 
6.456734e+00 5.801189e-01 5.428675e+01 
7.391587e+00 8.882902e-01 8.685114e+01 
8.183445e+00 1.242325e+00 1.389495e+02 
8.757593e+00 1.588410e+00 2.222996e+02 
9.068044e+00 1.866158e+00 3.556480e+02 
9.127012e+00 2.043175e+00 5.689866e+02 
8.990203e+00 2.121625e+00 9.102982e+02 
8.720251e+00 2.119139e+00 1.456348e+03 
8.380932e+00 2.061370e+00 2.329952e+03 
8.031540e+00 1.974859e+00 3.727594e+03 
7.709104e+00 1.877333e+00 5.963623e+03 
7.446036e+00 1.784742e+00 9.540955e+03 
7.256024e+00 1.705897e+00 1.526418e+04 
7.147278e+00 1.647775e+00 2.442053e+04 
7.106167e+00 1.610278e+00 3.906940e+04 
7.126712e+00 1.595352e+00 6.250552e+04 
7.178841e+00 1.596184e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-554.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.377618e-03 8.014167e-11 1.000000e-05 
4.156391e-03 1.493399e-10 1.599859e-05 
5.320323e-03 3.132137e-10 2.559548e-05 
6.845836e-03 6.672771e-10 4.094915e-05 
8.562469e-03 1.305641e-09 6.551286e-05 
1.086041e-02 2.664189e-09 1.048113e-04 
1.401796e-02 5.729034e-09 1.676833e-04 
1.740688e-02 1.096956e-08 2.682696e-04 
2.245028e-02 2.353379e-08 4.291934e-04 
2.830178e-02 4.714853e-08 6.866488e-04 
3.564830e-02 9.422011e-08 1.098541e-03 
4.530483e-02 1.934019e-07 1.757511e-03 
5.728966e-02 3.910717e-07 2.811769e-03 
7.228247e-02 7.854653e-07 4.498433e-03 
9.155585e-02 1.596200e-06 7.196857e-03 
1.158721e-01 3.235687e-06 1.151395e-02 
1.469601e-01 6.601325e-06 1.842070e-02 
1.854372e-01 1.326255e-05 2.947052e-02 
2.341434e-01 2.669856e-05 4.714866e-02 
2.969804e-01 5.447962e-05 7.543120e-02 
3.747092e-01 1.094331e-04 1.206793e-01 
4.744543e-01 2.221630e-04 1.930698e-01 
6.004478e-01 4.503508e-04 3.088844e-01 
7.596555e-01 9.120812e-04 4.941713e-01 
9.585784e-01 1.832993e-03 7.906043e-01 
1.211796e+00 3.704376e-03 1.264855e+00 
1.524799e+00 7.384246e-03 2.023590e+00 
1.920277e+00 1.476179e-02 3.237458e+00 
2.408183e+00 2.915564e-02 5.179475e+00 
3.004848e+00 5.676580e-02 8.286428e+00 
3.716532e+00 1.077892e-01 1.325711e+01 
4.551609e+00 1.990974e-01 2.120951e+01 
5.479180e+00 3.503524e-01 3.393222e+01 
6.447524e+00 5.786444e-01 5.428675e+01 
7.378866e+00 8.852793e-01 8.685114e+01 
8.172370e+00 1.239393e+00 1.389495e+02 
8.743911e+00 1.583804e+00 2.222996e+02 
9.057963e+00 1.862972e+00 3.556480e+02 
9.120018e+00 2.041397e+00 5.689866e+02 
8.984791e+00 2.120527e+00 9.102982e+02 
8.712285e+00 2.116741e+00 1.456348e+03 
8.377142e+00 2.060861e+00 2.329952e+03 
8.026088e+00 1.973636e+00 3.727594e+03 
7.705868e+00 1.876969e+00 5.963623e+03 
7.440889e+00 1.783706e+00 9.540955e+03 
7.250004e+00 1.704608e+00 1.526418e+04 
7.138988e+00 1.645797e+00 2.442053e+04 
7.102565e+00 1.609801e+00 3.906940e+04 
7.119588e+00 1.593766e+00 6.250552e+04 
7.173800e+00 1.595254e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-555.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.348770e-03 7.824666e-11 1.000000e-05 
4.163946e-03 1.504268e-10 1.599859e-05 
5.421784e-03 3.320752e-10 2.559548e-05 
6.819128e-03 6.606881e-10 4.094915e-05 
8.643853e-03 1.345650e-09 6.551286e-05 
1.086315e-02 2.671021e-09 1.048113e-04 
1.397902e-02 5.691674e-09 1.676833e-04 
1.764100e-02 1.143878e-08 2.682696e-04 
2.220366e-02 2.280781e-08 4.291934e-04 
2.835073e-02 4.747915e-08 6.866488e-04 
3.541222e-02 9.252722e-08 1.098541e-03 
4.530056e-02 1.936962e-07 1.757511e-03 
5.672339e-02 3.802745e-07 2.811769e-03 
7.223639e-02 7.853793e-07 4.498433e-03 
9.177883e-02 1.610793e-06 7.196857e-03 
1.158486e-01 3.239558e-06 1.151395e-02 
1.458486e-01 6.464320e-06 1.842070e-02 
1.855388e-01 1.330834e-05 2.947052e-02 
2.344166e-01 2.684047e-05 4.714866e-02 
2.967876e-01 5.447172e-05 7.543120e-02 
3.745702e-01 1.095086e-04 1.206793e-01 
4.748775e-01 2.231598e-04 1.930698e-01 
5.995100e-01 4.490529e-04 3.088844e-01 
7.590216e-01 9.114405e-04 4.941713e-01 
9.572786e-01 1.828839e-03 7.906043e-01 
1.207975e+00 3.676076e-03 1.264855e+00 
1.522458e+00 7.363527e-03 2.023590e+00 
1.917283e+00 1.471929e-02 3.237458e+00 
2.400851e+00 2.894252e-02 5.179475e+00 
2.998342e+00 5.649947e-02 8.286428e+00 
3.710546e+00 1.074607e-01 1.325711e+01 
4.541532e+00 1.981347e-01 2.120951e+01 
5.467786e+00 3.487978e-01 3.393222e+01 
6.440786e+00 5.778095e-01 5.428675e+01 
7.367906e+00 8.828663e-01 8.685114e+01 
8.165072e+00 1.238033e+00 1.389495e+02 
8.737216e+00 1.582531e+00 2.222996e+02 
9.049401e+00 1.860560e+00 3.556480e+02 
9.111281e+00 2.038709e+00 5.689866e+02 
8.977477e+00 2.118467e+00 9.102982e+02 
8.706241e+00 2.115251e+00 1.456348e+03 
8.368534e+00 2.058239e+00 2.329952e+03 
8.018048e+00 1.971369e+00 3.727594e+03 
7.698725e+00 1.875155e+00 5.963623e+03 
7.433562e+00 1.781915e+00 9.540955e+03 
7.245264e+00 1.703738e+00 1.526418e+04 
7.133662e+00 1.644761e+00 2.442053e+04 
7.093538e+00 1.607614e+00 3.906940e+04 
7.111836e+00 1.591980e+00 6.250552e+04 
7.166841e+00 1.593706e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-556.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.368632e-03 7.979072e-11 1.000000e-05 
4.297362e-03 1.656523e-10 1.599859e-05 
5.439432e-03 3.359328e-10 2.559548e-05 
6.694519e-03 6.262530e-10 4.094915e-05 
8.614747e-03 1.334502e-09 6.551286e-05 
1.077078e-02 2.608151e-09 1.048113e-04 
1.389248e-02 5.596685e-09 1.676833e-04 
1.759765e-02 1.137511e-08 2.682696e-04 
2.234131e-02 2.327650e-08 4.291934e-04 
2.799796e-02 4.581112e-08 6.866488e-04 
3.553915e-02 9.369428e-08 1.098541e-03 
4.493297e-02 1.893597e-07 1.757511e-03 
5.679731e-02 3.824511e-07 2.811769e-03 
7.206091e-02 7.810745e-07 4.498433e-03 
9.115513e-02 1.581020e-06 7.196857e-03 
1.149963e-01 3.174295e-06 1.151395e-02 
1.458530e-01 6.476545e-06 1.842070e-02 
1.849268e-01 1.320081e-05 2.947052e-02 
2.342207e-01 2.682145e-05 4.714866e-02 
2.956984e-01 5.397129e-05 7.543120e-02 
3.734102e-01 1.086899e-04 1.206793e-01 
4.739676e-01 2.222791e-04 1.930698e-01 
5.981438e-01 4.467932e-04 3.088844e-01 
7.572892e-01 9.068450e-04 4.941713e-01 
9.553927e-01 1.821326e-03 7.906043e-01 
1.205550e+00 3.660557e-03 1.264855e+00 
1.519378e+00 7.332106e-03 2.023590e+00 
1.913824e+00 1.466608e-02 3.237458e+00 
2.396981e+00 2.885443e-02 5.179475e+00 
2.992689e+00 5.628129e-02 8.286428e+00 
3.704020e+00 1.070857e-01 1.325711e+01 
4.532505e+00 1.973082e-01 2.120951e+01 
5.458965e+00 3.477244e-01 3.393222e+01 
6.431129e+00 5.762159e-01 5.428675e+01 
7.362305e+00 8.822699e-01 8.685114e+01 
8.152894e+00 1.234636e+00 1.389495e+02 
8.728343e+00 1.580214e+00 2.222996e+02 
9.038876e+00 1.857138e+00 3.556480e+02 
9.102366e+00 2.035925e+00 5.689866e+02 
8.969527e+00 2.116082e+00 9.102982e+02 
8.698672e+00 2.113034e+00 1.456348e+03 
8.363242e+00 2.057066e+00 2.329952e+03 
8.013829e+00 1.970637e+00 3.727594e+03 
7.691809e+00 1.873422e+00 5.963623e+03 
7.430565e+00 1.781619e+00 9.540955e+03 
7.238037e+00 1.702049e+00 1.526418e+04 
7.129371e+00 1.644052e+00 2.442053e+04 
7.089965e+00 1.607142e+00 3.906940e+04 
7.106175e+00 1.590853e+00 6.250552e+04 
7.157403e+00 1.591360e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-557.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.355293e-03 7.898843e-11 1.000000e-05 
4.251536e-03 1.606977e-10 1.599859e-05 
5.360955e-03 3.221799e-10 2.559548e-05 
6.752831e-03 6.439167e-10 4.094915e-05 
8.698637e-03 1.376340e-09 6.551286e-05 
1.078898e-02 2.626114e-09 1.048113e-04 
1.375475e-02 5.441646e-09 1.676833e-04 
1.748179e-02 1.117197e-08 2.682696e-04 
2.232891e-02 2.327956e-08 4.291934e-04 
2.815734e-02 4.668174e-08 6.866488e-04 
3.526763e-02 9.172783e-08 1.098541e-03 
4.478103e-02 1.877824e-07 1.757511e-03 
5.681837e-02 3.835653e-07 2.811769e-03 
7.196123e-02 7.792365e-07 4.498433e-03 
9.065228e-02 1.557796e-06 7.196857e-03 
1.153638e-01 3.210583e-06 1.151395e-02 
1.463147e-01 6.550003e-06 1.842070e-02 
1.846868e-01 1.317314e-05 2.947052e-02 
2.331903e-01 2.651663e-05 4.714866e-02 
2.946338e-01 5.348647e-05 7.543120e-02 
3.743721e-01 1.097288e-04 1.206793e-01 
4.728007e-01 2.210384e-04 1.930698e-01 
5.979751e-01 4.472176e-04 3.088844e-01 
7.558452e-01 9.032886e-04 4.941713e-01 
9.544536e-01 1.819222e-03 7.906043e-01 
1.203727e+00 3.650526e-03 1.264855e+00 
1.518193e+00 7.328060e-03 2.023590e+00 
1.910097e+00 1.460676e-02 3.237458e+00 
2.395884e+00 2.886606e-02 5.179475e+00 
2.989506e+00 5.620152e-02 8.286428e+00 
3.700082e+00 1.069328e-01 1.325711e+01 
4.528388e+00 1.971134e-01 2.120951e+01 
5.449803e+00 3.465873e-01 3.393222e+01 
6.420885e+00 5.744696e-01 5.428675e+01 
7.349419e+00 8.791993e-01 8.685114e+01 
8.144352e+00 1.232750e+00 1.389495e+02 
8.716640e+00 1.576543e+00 2.222996e+02 
9.031153e+00 1.855146e+00 3.556480e+02 
9.097340e+00 2.035155e+00 5.689866e+02 
8.961310e+00 2.113558e+00 9.102982e+02 
8.693528e+00 2.111963e+00 1.456348e+03 
8.355772e+00 2.054936e+00 2.329952e+03 
8.008851e+00 1.969596e+00 3.727594e+03 
7.686719e+00 1.872364e+00 5.963623e+03 
7.422070e+00 1.779419e+00 9.540955e+03 
7.233013e+00 1.701082e+00 1.526418e+04 
7.121710e+00 1.642269e+00 2.442053e+04 
7.080804e+00 1.604909e+00 3.906940e+04 
7.097820e+00 1.588872e+00 6.250552e+04 
7.153048e+00 1.590645e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-558.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.359290e-03 7.941336e-11 1.000000e-05 
4.234994e-03 1.591144e-10 1.599859e-05 
5.310520e-03 3.137344e-10 2.559548e-05 
6.742519e-03 6.421220e-10 4.094915e-05 
8.638454e-03 1.350390e-09 6.551286e-05 
1.075387e-02 2.605223e-09 1.048113e-04 
1.365742e-02 5.336507e-09 1.676833e-04 
1.747378e-02 1.117666e-08 2.682696e-04 
2.194613e-02 2.214241e-08 4.291934e-04 
2.816343e-02 4.679591e-08 6.866488e-04 
3.522699e-02 9.157524e-08 1.098541e-03 
4.498344e-02 1.906820e-07 1.757511e-03 
5.682708e-02 3.844306e-07 2.811769e-03 
7.205661e-02 7.837434e-07 4.498433e-03 
9.083818e-02 1.570213e-06 7.196857e-03 
1.145567e-01 3.149317e-06 1.151395e-02 
1.451940e-01 6.412134e-06 1.842070e-02 
1.845365e-01 1.316460e-05 2.947052e-02 
2.332764e-01 2.659369e-05 4.714866e-02 
2.944829e-01 5.350021e-05 7.543120e-02 
3.726206e-01 1.083902e-04 1.206793e-01 
4.721414e-01 2.205099e-04 1.930698e-01 
5.962534e-01 4.441619e-04 3.088844e-01 
7.540282e-01 8.983998e-04 4.941713e-01 
9.525317e-01 1.811500e-03 7.906043e-01 
1.201625e+00 3.637944e-03 1.264855e+00 
1.515638e+00 7.304191e-03 2.023590e+00 
1.905207e+00 1.452090e-02 3.237458e+00 
2.388748e+00 2.866047e-02 5.179475e+00 
2.981811e+00 5.586906e-02 8.286428e+00 
3.692317e+00 1.064512e-01 1.325711e+01 
4.518746e+00 1.962076e-01 2.120951e+01 
5.444719e+00 3.462091e-01 3.393222e+01 
6.409040e+00 5.723093e-01 5.428675e+01 
7.339101e+00 8.769984e-01 8.685114e+01 
8.132359e+00 1.229426e+00 1.389495e+02 
8.708993e+00 1.574802e+00 2.222996e+02 
9.022750e+00 1.852802e+00 3.556480e+02 
9.089150e+00 2.032737e+00 5.689866e+02 
8.955258e+00 2.112121e+00 9.102982e+02 
8.687551e+00 2.110494e+00 1.456348e+03 
8.350498e+00 2.053765e+00 2.329952e+03 
8.000259e+00 1.967099e+00 3.727594e+03 
7.679892e+00 1.870659e+00 5.963623e+03 
7.418551e+00 1.778938e+00 9.540955e+03 
7.226934e+00 1.699766e+00 1.526418e+04 
7.117074e+00 1.641447e+00 2.442053e+04 
7.074927e+00 1.603708e+00 3.906940e+04 
7.091536e+00 1.587545e+00 6.250552e+04 
7.146390e+00 1.589189e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-559.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.268015e-03 7.324550e-11 1.000000e-05 
4.125442e-03 1.473466e-10 1.599859e-05 
5.259463e-03 3.053183e-10 2.559548e-05 
6.691666e-03 6.288275e-10 4.094915e-05 
8.692903e-03 1.378552e-09 6.551286e-05 
1.071898e-02 2.584578e-09 1.048113e-04 
1.373661e-02 5.439609e-09 1.676833e-04 
1.755949e-02 1.136225e-08 2.682696e-04 
2.192270e-02 2.211113e-08 4.291934e-04 
2.789484e-02 4.555126e-08 6.866488e-04 
3.523460e-02 9.179883e-08 1.098541e-03 
4.478786e-02 1.885429e-07 1.757511e-03 
5.639403e-02 3.763822e-07 2.811769e-03 
7.154005e-02 7.683833e-07 4.498433e-03 
9.054704e-02 1.557951e-06 7.196857e-03 
1.148162e-01 3.176453e-06 1.151395e-02 
1.451985e-01 6.424230e-06 1.842070e-02 
1.837729e-01 1.302514e-05 2.947052e-02 
2.328283e-01 2.648811e-05 4.714866e-02 
2.945414e-01 5.362799e-05 7.543120e-02 
3.728786e-01 1.088101e-04 1.206793e-01 
4.713296e-01 2.197675e-04 1.930698e-01 
5.959768e-01 4.443385e-04 3.088844e-01 
7.523738e-01 8.940986e-04 4.941713e-01 
9.506785e-01 1.804173e-03 7.906043e-01 
1.200742e+00 3.636421e-03 1.264855e+00 
1.511810e+00 7.261990e-03 2.023590e+00 
1.903909e+00 1.451705e-02 3.237458e+00 
2.385954e+00 2.861083e-02 5.179475e+00 
2.978181e+00 5.576391e-02 8.286428e+00 
3.687417e+00 1.062151e-01 1.325711e+01 
4.513851e+00 1.959113e-01 2.120951e+01 
5.432514e+00 3.445047e-01 3.393222e+01 
6.399814e+00 5.708250e-01 5.428675e+01 
7.328615e+00 8.747389e-01 8.685114e+01 
8.124266e+00 1.227721e+00 1.389495e+02 
8.696508e+00 1.570752e+00 2.222996e+02 
9.012944e+00 1.849736e+00 3.556480e+02 
9.079486e+00 2.029551e+00 5.689866e+02 
8.947441e+00 2.109791e+00 9.102982e+02 
8.678942e+00 2.107772e+00 1.456348e+03 
8.343870e+00 2.051997e+00 2.329952e+03 
7.997321e+00 1.966874e+00 3.727594e+03 
7.674597e+00 1.869519e+00 5.963623e+03 
7.412294e+00 1.777507e+00 9.540955e+03 
7.221131e+00 1.698539e+00 1.526418e+04 
7.111220e+00 1.640236e+00 2.442053e+04 
7.068314e+00 1.602274e+00 3.906940e+04 
7.085411e+00 1.586266e+00 6.250552e+04 
7.138352e+00 1.587288e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-56.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.335239e-02 7.799839e-09 1.000000e-05 
4.195937e-02 1.553073e-08 1.599859e-05 
5.316129e-02 3.158578e-08 2.559548e-05 
6.830747e-02 6.700537e-08 4.094915e-05 
8.596312e-02 1.335493e-07 6.551286e-05 
1.097077e-01 2.775978e-07 1.048113e-04 
1.385382e-01 5.590026e-07 1.676833e-04 
1.750196e-01 1.127108e-06 2.682696e-04 
2.201121e-01 2.242011e-06 4.291934e-04 
2.788188e-01 4.556941e-06 6.866488e-04 
3.553254e-01 9.431637e-06 1.098541e-03 
4.484625e-01 1.896221e-05 1.757511e-03 
5.663749e-01 3.819670e-05 2.811769e-03 
7.186616e-01 7.803555e-05 4.498433e-03 
9.060017e-01 1.563561e-04 7.196857e-03 
1.145419e+00 3.159617e-04 1.151395e-02 
1.452205e+00 6.439423e-04 1.842070e-02 
1.835995e+00 1.301403e-03 2.947052e-02 
2.320205e+00 2.626831e-03 4.714866e-02 
2.932877e+00 5.306680e-03 7.543120e-02 
3.700548e+00 1.066305e-02 1.206793e-01 
4.667613e+00 2.140883e-02 1.930698e-01 
5.877211e+00 4.277406e-02 3.088844e-01 
7.366809e+00 8.434921e-02 4.941713e-01 
9.195336e+00 1.643843e-01 7.906043e-01 
1.139019e+01 3.134776e-01 1.264855e+00 
1.396936e+01 5.813360e-01 2.023590e+00 
1.685463e+01 1.029552e+00 3.237458e+00 
1.991160e+01 1.719303e+00 5.179475e+00 
2.286686e+01 2.655304e+00 8.286428e+00 
2.542750e+01 3.757489e+00 1.325711e+01 
2.732801e+01 4.858253e+00 2.120951e+01 
2.841629e+01 5.769147e+00 3.393222e+01 
2.869740e+01 6.368806e+00 5.428675e+01 
2.833870e+01 6.654245e+00 8.685114e+01 
2.752422e+01 6.670511e+00 1.389495e+02 
2.647968e+01 6.508501e+00 2.222996e+02 
2.537590e+01 6.243561e+00 3.556480e+02 
2.434837e+01 5.939432e+00 5.689866e+02 
2.349469e+01 5.644549e+00 9.102982e+02 
2.286413e+01 5.389063e+00 1.456348e+03 
2.249032e+01 5.197512e+00 2.329952e+03 
2.233958e+01 5.072447e+00 3.727594e+03 
2.237091e+01 5.013250e+00 5.963623e+03 
2.254029e+01 5.015058e+00 9.540955e+03 
2.274557e+01 5.049364e+00 1.526418e+04 
2.294177e+01 5.100321e+00 2.442053e+04 
2.311548e+01 5.158976e+00 3.906940e+04 
2.322185e+01 5.204404e+00 6.250552e+04 
2.327320e+01 5.235230e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-560.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.360831e-03 7.980770e-11 1.000000e-05 
4.169737e-03 1.524161e-10 1.599859e-05 
5.283557e-03 3.100874e-10 2.559548e-05 
6.793989e-03 6.592944e-10 4.094915e-05 
8.596878e-03 1.335756e-09 6.551286e-05 
1.096827e-02 2.774081e-09 1.048113e-04 
1.370816e-02 5.415551e-09 1.676833e-04 
1.742765e-02 1.112811e-08 2.682696e-04 
2.199991e-02 2.238554e-08 4.291934e-04 
2.776557e-02 4.500127e-08 6.866488e-04 
3.514054e-02 9.122847e-08 1.098541e-03 
4.484563e-02 1.896120e-07 1.757511e-03 
5.662598e-02 3.817271e-07 2.811769e-03 
7.176161e-02 7.769316e-07 4.498433e-03 
9.058409e-02 1.562655e-06 7.196857e-03 
1.150378e-01 3.200588e-06 1.151395e-02 
1.453262e-01 6.452719e-06 1.842070e-02 
1.830413e-01 1.289323e-05 2.947052e-02 
2.323887e-01 2.638547e-05 4.714866e-02 
2.939836e-01 5.341926e-05 7.543120e-02 
3.722160e-01 1.084246e-04 1.206793e-01 
4.697268e-01 2.179224e-04 1.930698e-01 
5.946461e-01 4.421583e-04 3.088844e-01 
7.508940e-01 8.904229e-04 4.941713e-01 
9.490027e-01 1.797858e-03 7.906043e-01 
1.198951e+00 3.626637e-03 1.264855e+00 
1.509012e+00 7.234652e-03 2.023590e+00 
1.899552e+00 1.444339e-02 3.237458e+00 
2.381269e+00 2.849339e-02 5.179475e+00 
2.971758e+00 5.550285e-02 8.286428e+00 
3.680434e+00 1.058006e-01 1.325711e+01 
4.503205e+00 1.948775e-01 2.120951e+01 
5.428481e+00 3.443193e-01 3.393222e+01 
6.392688e+00 5.698807e-01 5.428675e+01 
7.322183e+00 8.738485e-01 8.685114e+01 
8.113556e+00 1.224924e+00 1.389495e+02 
8.690566e+00 1.569815e+00 2.222996e+02 
9.003191e+00 1.846692e+00 3.556480e+02 
9.071027e+00 2.026985e+00 5.689866e+02 
8.938835e+00 2.107059e+00 9.102982e+02 
8.674251e+00 2.106906e+00 1.456348e+03 
8.339831e+00 2.051362e+00 2.329952e+03 
7.989396e+00 1.964639e+00 3.727594e+03 
7.669399e+00 1.868414e+00 5.963623e+03 
7.405296e+00 1.775818e+00 9.540955e+03 
7.215626e+00 1.697408e+00 1.526418e+04 
7.102937e+00 1.638249e+00 2.442053e+04 
7.062224e+00 1.601002e+00 3.906940e+04 
7.080764e+00 1.585453e+00 6.250552e+04 
7.130833e+00 1.585551e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-561.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.260857e-03 7.302557e-11 1.000000e-05 
4.104194e-03 1.456007e-10 1.599859e-05 
5.405353e-03 3.326228e-10 2.559548e-05 
6.817321e-03 6.672999e-10 4.094915e-05 
8.648253e-03 1.362275e-09 6.551286e-05 
1.079797e-02 2.651590e-09 1.048113e-04 
1.379792e-02 5.532488e-09 1.676833e-04 
1.745990e-02 1.120998e-08 2.682696e-04 
2.209954e-02 2.273158e-08 4.291934e-04 
2.780456e-02 4.527182e-08 6.866488e-04 
3.523872e-02 9.215961e-08 1.098541e-03 
4.468407e-02 1.879051e-07 1.757511e-03 
5.653848e-02 3.806388e-07 2.811769e-03 
7.164529e-02 7.745405e-07 4.498433e-03 
9.081420e-02 1.577405e-06 7.196857e-03 
1.141984e-01 3.136635e-06 1.151395e-02 
1.448545e-01 6.401504e-06 1.842070e-02 
1.826980e-01 1.284371e-05 2.947052e-02 
2.315932e-01 2.616207e-05 4.714866e-02 
2.930256e-01 5.299324e-05 7.543120e-02 
3.703035e-01 1.069526e-04 1.206793e-01 
4.692755e-01 2.176828e-04 1.930698e-01 
5.932444e-01 4.398228e-04 3.088844e-01 
7.508908e-01 8.919995e-04 4.941713e-01 
9.483246e-01 1.797205e-03 7.906043e-01 
1.194090e+00 3.589123e-03 1.264855e+00 
1.507684e+00 7.228402e-03 2.023590e+00 
1.896477e+00 1.439896e-02 3.237458e+00 
2.376490e+00 2.837266e-02 5.179475e+00 
2.967052e+00 5.533755e-02 8.286428e+00 
3.675379e+00 1.055508e-01 1.325711e+01 
4.496213e+00 1.943118e-01 2.120951e+01 
5.418608e+00 3.430477e-01 3.393222e+01 
6.380466e+00 5.676224e-01 5.428675e+01 
7.309387e+00 8.708044e-01 8.685114e+01 
8.103192e+00 1.222269e+00 1.389495e+02 
8.680028e+00 1.566685e+00 2.222996e+02 
8.994540e+00 1.844208e+00 3.556480e+02 
9.062831e+00 2.024552e+00 5.689866e+02 
8.932581e+00 2.105508e+00 9.102982e+02 
8.668580e+00 2.105572e+00 1.456348e+03 
8.331972e+00 2.049048e+00 2.329952e+03 
7.983587e+00 1.963253e+00 3.727594e+03 
7.665294e+00 1.867712e+00 5.963623e+03 
7.398840e+00 1.774314e+00 9.540955e+03 
7.210249e+00 1.696317e+00 1.526418e+04 
7.098755e+00 1.637566e+00 2.442053e+04 
7.057239e+00 1.600077e+00 3.906940e+04 
7.074476e+00 1.584119e+00 6.250552e+04 
7.125980e+00 1.584669e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-562.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.343995e-03 7.889510e-11 1.000000e-05 
4.215873e-03 1.580942e-10 1.599859e-05 
5.301968e-03 3.144593e-10 2.559548e-05 
6.717333e-03 6.395048e-10 4.094915e-05 
8.605240e-03 1.344442e-09 6.551286e-05 
1.069859e-02 2.583643e-09 1.048113e-04 
1.353316e-02 5.229384e-09 1.676833e-04 
1.734748e-02 1.101445e-08 2.682696e-04 
2.196786e-02 2.236746e-08 4.291934e-04 
2.798843e-02 4.625823e-08 6.866488e-04 
3.526207e-02 9.250749e-08 1.098541e-03 
4.468052e-02 1.881952e-07 1.757511e-03 
5.646056e-02 3.797428e-07 2.811769e-03 
7.097808e-02 7.544448e-07 4.498433e-03 
9.065703e-02 1.572027e-06 7.196857e-03 
1.140293e-01 3.128287e-06 1.151395e-02 
1.444286e-01 6.356514e-06 1.842070e-02 
1.832102e-01 1.297513e-05 2.947052e-02 
2.318881e-01 2.630895e-05 4.714866e-02 
2.932378e-01 5.320307e-05 7.543120e-02 
3.697633e-01 1.066751e-04 1.206793e-01 
4.675112e-01 2.156206e-04 1.930698e-01 
5.930200e-01 4.401064e-04 3.088844e-01 
7.486827e-01 8.857298e-04 4.941713e-01 
9.460077e-01 1.787246e-03 7.906043e-01 
1.193087e+00 3.586456e-03 1.264855e+00 
1.505818e+00 7.214401e-03 2.023590e+00 
1.893824e+00 1.436407e-02 3.237458e+00 
2.371578e+00 2.824728e-02 5.179475e+00 
2.961396e+00 5.511937e-02 8.286428e+00 
3.665765e+00 1.049123e-01 1.325711e+01 
4.491630e+00 1.940533e-01 2.120951e+01 
5.408288e+00 3.416939e-01 3.393222e+01 
6.372649e+00 5.664972e-01 5.428675e+01 
7.299077e+00 8.685990e-01 8.685114e+01 
8.096075e+00 1.220958e+00 1.389495e+02 
8.670691e+00 1.564122e+00 2.222996e+02 
8.986313e+00 1.841936e+00 3.556480e+02 
9.056385e+00 2.023023e+00 5.689866e+02 
8.924514e+00 2.103040e+00 9.102982e+02 
8.661446e+00 2.103539e+00 1.456348e+03 
8.327800e+00 2.048349e+00 2.329952e+03 
7.978880e+00 1.962309e+00 3.727594e+03 
7.659478e+00 1.866372e+00 5.963623e+03 
7.395906e+00 1.774028e+00 9.540955e+03 
7.203560e+00 1.694793e+00 1.526418e+04 
7.091669e+00 1.635956e+00 2.442053e+04 
7.052160e+00 1.599120e+00 3.906940e+04 
7.068818e+00 1.582983e+00 6.250552e+04 
7.119087e+00 1.583130e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-563.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.280559e-03 7.462233e-11 1.000000e-05 
4.234290e-03 1.604601e-10 1.599859e-05 
5.350012e-03 3.236604e-10 2.559548e-05 
6.749445e-03 6.498744e-10 4.094915e-05 
8.522576e-03 1.308392e-09 6.551286e-05 
1.091499e-02 2.748497e-09 1.048113e-04 
1.371211e-02 5.449271e-09 1.676833e-04 
1.744139e-02 1.121421e-08 2.682696e-04 
2.171697e-02 2.164827e-08 4.291934e-04 
2.792404e-02 4.602146e-08 6.866488e-04 
3.523794e-02 9.248198e-08 1.098541e-03 
4.444470e-02 1.855606e-07 1.757511e-03 
5.615472e-02 3.742700e-07 2.811769e-03 
7.141162e-02 7.697210e-07 4.498433e-03 
9.021424e-02 1.551861e-06 7.196857e-03 
1.138538e-01 3.119405e-06 1.151395e-02 
1.444236e-01 6.367160e-06 1.842070e-02 
1.829747e-01 1.294814e-05 2.947052e-02 
2.304654e-01 2.587363e-05 4.714866e-02 
2.922666e-01 5.276997e-05 7.543120e-02 
3.694635e-01 1.066051e-04 1.206793e-01 
4.674088e-01 2.158622e-04 1.930698e-01 
5.903952e-01 4.350618e-04 3.088844e-01 
7.472578e-01 8.822488e-04 4.941713e-01 
9.435739e-01 1.776643e-03 7.906043e-01 
1.192474e+00 3.587285e-03 1.264855e+00 
1.503569e+00 7.194870e-03 2.023590e+00 
1.890538e+00 1.431479e-02 3.237458e+00 
2.370733e+00 2.826666e-02 5.179475e+00 
2.958764e+00 5.506898e-02 8.286428e+00 
3.659790e+00 1.045840e-01 1.325711e+01 
4.484675e+00 1.934913e-01 2.120951e+01 
5.399788e+00 3.406773e-01 3.393222e+01 
6.362386e+00 5.647421e-01 5.428675e+01 
7.292409e+00 8.676203e-01 8.685114e+01 
8.082861e+00 1.217115e+00 1.389495e+02 
8.659680e+00 1.560760e+00 2.222996e+02 
8.979461e+00 1.840363e+00 3.556480e+02 
9.049668e+00 2.021349e+00 5.689866e+02 
8.918759e+00 2.101733e+00 9.102982e+02 
8.654237e+00 2.101467e+00 1.456348e+03 
8.320816e+00 2.046412e+00 2.329952e+03 
7.973702e+00 1.961172e+00 3.727594e+03 
7.652808e+00 1.864713e+00 5.963623e+03 
7.390111e+00 1.772749e+00 9.540955e+03 
7.198750e+00 1.693884e+00 1.526418e+04 
7.085816e+00 1.634738e+00 2.442053e+04 
7.042668e+00 1.596772e+00 3.906940e+04 
7.060985e+00 1.581157e+00 6.250552e+04 
7.113533e+00 1.582019e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-564.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.292531e-03 7.557633e-11 1.000000e-05 
4.104111e-03 1.463704e-10 1.599859e-05 
5.331185e-03 3.208243e-10 2.559548e-05 
6.618702e-03 6.139238e-10 4.094915e-05 
8.591886e-03 1.342955e-09 6.551286e-05 
1.074700e-02 2.628194e-09 1.048113e-04 
1.378508e-02 5.546566e-09 1.676833e-04 
1.740926e-02 1.117217e-08 2.682696e-04 
2.185007e-02 2.208791e-08 4.291934e-04 
2.784209e-02 4.569849e-08 6.866488e-04 
3.496050e-02 9.047515e-08 1.098541e-03 
4.420966e-02 1.829566e-07 1.757511e-03 
5.607474e-02 3.733350e-07 2.811769e-03 
7.120412e-02 7.643862e-07 4.498433e-03 
9.019953e-02 1.553857e-06 7.196857e-03 
1.136002e-01 3.104112e-06 1.151395e-02 
1.437247e-01 6.286312e-06 1.842070e-02 
1.824858e-01 1.286745e-05 2.947052e-02 
2.310568e-01 2.611963e-05 4.714866e-02 
2.908719e-01 5.211052e-05 7.543120e-02 
3.682333e-01 1.057312e-04 1.206793e-01 
4.667343e-01 2.153106e-04 1.930698e-01 
5.898480e-01 4.346234e-04 3.088844e-01 
7.448917e-01 8.754477e-04 4.941713e-01 
9.430248e-01 1.776688e-03 7.906043e-01 
1.189782e+00 3.569372e-03 1.264855e+00 
1.500703e+00 7.166497e-03 2.023590e+00 
1.885806e+00 1.423282e-02 3.237458e+00 
2.365459e+00 2.812829e-02 5.179475e+00 
2.950314e+00 5.469601e-02 8.286428e+00 
3.656105e+00 1.044500e-01 1.325711e+01 
4.475967e+00 1.927058e-01 2.120951e+01 
5.393002e+00 3.399767e-01 3.393222e+01 
6.355883e+00 5.639512e-01 5.428675e+01 
7.282261e+00 8.654652e-01 8.685114e+01 
8.072267e+00 1.214356e+00 1.389495e+02 
8.649247e+00 1.557670e+00 2.222996e+02 
8.970212e+00 1.837560e+00 3.556480e+02 
9.039400e+00 2.017827e+00 5.689866e+02 
8.912734e+00 2.100287e+00 9.102982e+02 
8.648623e+00 2.100149e+00 1.456348e+03 
8.314065e+00 2.044575e+00 2.329952e+03 
7.965698e+00 1.958893e+00 3.727594e+03 
7.648324e+00 1.863864e+00 5.963623e+03 
7.382570e+00 1.770863e+00 9.540955e+03 
7.192867e+00 1.692621e+00 1.526418e+04 
7.079247e+00 1.633289e+00 2.442053e+04 
7.039776e+00 1.596500e+00 3.906940e+04 
7.055650e+00 1.580119e+00 6.250552e+04 
7.105296e+00 1.580045e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-565.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.243025e-03 7.234627e-11 1.000000e-05 
4.078814e-03 1.439352e-10 1.599859e-05 
5.223554e-03 3.023177e-10 2.559548e-05 
6.642171e-03 6.215778e-10 4.094915e-05 
8.595414e-03 1.346994e-09 6.551286e-05 
1.074055e-02 2.628116e-09 1.048113e-04 
1.356942e-02 5.299670e-09 1.676833e-04 
1.705325e-02 1.051930e-08 2.682696e-04 
2.177653e-02 2.190440e-08 4.291934e-04 
2.745543e-02 4.389857e-08 6.866488e-04 
3.521172e-02 9.260353e-08 1.098541e-03 
4.424731e-02 1.837496e-07 1.757511e-03 
5.586842e-02 3.698838e-07 2.811769e-03 
7.081843e-02 7.533652e-07 4.498433e-03 
8.973540e-02 1.532706e-06 7.196857e-03 
1.138473e-01 3.129945e-06 1.151395e-02 
1.433082e-01 6.242877e-06 1.842070e-02 
1.815907e-01 1.270151e-05 2.947052e-02 
2.303411e-01 2.592355e-05 4.714866e-02 
2.906695e-01 5.209396e-05 7.543120e-02 
3.682797e-01 1.059587e-04 1.206793e-01 
4.653485e-01 2.137770e-04 1.930698e-01 
5.883024e-01 4.319804e-04 3.088844e-01 
7.432558e-01 8.712343e-04 4.941713e-01 
9.400925e-01 1.763289e-03 7.906043e-01 
1.185721e+00 3.539218e-03 1.264855e+00 
1.495732e+00 7.108124e-03 2.023590e+00 
1.881460e+00 1.415971e-02 3.237458e+00 
2.361295e+00 2.802945e-02 5.179475e+00 
2.948535e+00 5.469230e-02 8.286428e+00 
3.651651e+00 1.042502e-01 1.325711e+01 
4.468178e+00 1.920375e-01 2.120951e+01 
5.383591e+00 3.387907e-01 3.393222e+01 
6.346679e+00 5.624655e-01 5.428675e+01 
7.269786e+00 8.625258e-01 8.685114e+01 
8.066855e+00 1.213740e+00 1.389495e+02 
8.642060e+00 1.556119e+00 2.222996e+02 
8.960737e+00 1.834637e+00 3.556480e+02 
9.031121e+00 2.015334e+00 5.689866e+02 
8.903833e+00 2.097385e+00 9.102982e+02 
8.639747e+00 2.097278e+00 1.456348e+03 
8.307759e+00 2.042929e+00 2.329952e+03 
7.962344e+00 1.958487e+00 3.727594e+03 
7.640436e+00 1.861746e+00 5.963623e+03 
7.376912e+00 1.769627e+00 9.540955e+03 
7.185561e+00 1.690888e+00 1.526418e+04 
7.072268e+00 1.631709e+00 2.442053e+04 
7.033735e+00 1.595235e+00 3.906940e+04 
7.046007e+00 1.577718e+00 6.250552e+04 
7.100137e+00 1.579057e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-566.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.292135e-03 7.581696e-11 1.000000e-05 
4.077743e-03 1.440764e-10 1.599859e-05 
5.317414e-03 3.194734e-10 2.559548e-05 
6.770432e-03 6.594508e-10 4.094915e-05 
8.512963e-03 1.310918e-09 6.551286e-05 
1.071241e-02 2.612127e-09 1.048113e-04 
1.361347e-02 5.360931e-09 1.676833e-04 
1.706713e-02 1.056367e-08 2.682696e-04 
2.167421e-02 2.163532e-08 4.291934e-04 
2.750426e-02 4.421133e-08 6.866488e-04 
3.476610e-02 8.928971e-08 1.098541e-03 
4.403493e-02 1.814370e-07 1.757511e-03 
5.596509e-02 3.724652e-07 2.811769e-03 
7.071008e-02 7.512399e-07 4.498433e-03 
8.990163e-02 1.543968e-06 7.196857e-03 
1.135242e-01 3.108868e-06 1.151395e-02 
1.439626e-01 6.339981e-06 1.842070e-02 
1.817727e-01 1.276229e-05 2.947052e-02 
2.291365e-01 2.556414e-05 4.714866e-02 
2.913168e-01 5.253555e-05 7.543120e-02 
3.674783e-01 1.054547e-04 1.206793e-01 
4.650107e-01 2.136891e-04 1.930698e-01 
5.886692e-01 4.335540e-04 3.088844e-01 
7.430281e-01 8.719727e-04 4.941713e-01 
9.400658e-01 1.766253e-03 7.906043e-01 
1.184362e+00 3.533296e-03 1.264855e+00 
1.493108e+00 7.083279e-03 2.023590e+00 
1.878750e+00 1.412347e-02 3.237458e+00 
2.356864e+00 2.792115e-02 5.179475e+00 
2.943773e+00 5.452347e-02 8.286428e+00 
3.641297e+00 1.035506e-01 1.325711e+01 
4.463909e+00 1.918159e-01 2.120951e+01 
5.377728e+00 3.382586e-01 3.393222e+01 
6.337172e+00 5.609010e-01 5.428675e+01 
7.262839e+00 8.614446e-01 8.685114e+01 
8.052989e+00 1.209622e+00 1.389495e+02 
8.634103e+00 1.554197e+00 2.222996e+02 
8.952207e+00 1.832193e+00 3.556480e+02 
9.024975e+00 2.013943e+00 5.689866e+02 
8.897504e+00 2.095777e+00 9.102982e+02 
8.633749e+00 2.095770e+00 1.456348e+03 
8.302488e+00 2.041736e+00 2.329952e+03 
7.954353e+00 1.956207e+00 3.727594e+03 
7.636842e+00 1.861224e+00 5.963623e+03 
7.372783e+00 1.768919e+00 9.540955e+03 
7.180319e+00 1.689832e+00 1.526418e+04 
7.068849e+00 1.631260e+00 2.442053e+04 
7.026304e+00 1.593531e+00 3.906940e+04 
7.040016e+00 1.576469e+00 6.250552e+04 
7.093273e+00 1.577521e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-567.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.244419e-03 7.269601e-11 1.000000e-05 
4.207823e-03 1.585887e-10 1.599859e-05 
5.187996e-03 2.972343e-10 2.559548e-05 
6.746442e-03 6.536185e-10 4.094915e-05 
8.514173e-03 1.313794e-09 6.551286e-05 
1.070123e-02 2.608563e-09 1.048113e-04 
1.344876e-02 5.177816e-09 1.676833e-04 
1.701465e-02 1.048501e-08 2.682696e-04 
2.179024e-02 2.202350e-08 4.291934e-04 
2.767195e-02 4.510446e-08 6.866488e-04 
3.484316e-02 9.004360e-08 1.098541e-03 
4.439387e-02 1.862385e-07 1.757511e-03 
5.552056e-02 3.643027e-07 2.811769e-03 
7.084755e-02 7.569652e-07 4.498433e-03 
8.982323e-02 1.542653e-06 7.196857e-03 
1.129185e-01 3.064776e-06 1.151395e-02 
1.435305e-01 6.294167e-06 1.842070e-02 
1.808255e-01 1.258602e-05 2.947052e-02 
2.287397e-01 2.547648e-05 4.714866e-02 
2.894151e-01 5.160448e-05 7.543120e-02 
3.673064e-01 1.054928e-04 1.206793e-01 
4.634194e-01 2.118767e-04 1.930698e-01 
5.874040e-01 4.315256e-04 3.088844e-01 
7.420756e-01 8.701574e-04 4.941713e-01 
9.384204e-01 1.760097e-03 7.906043e-01 
1.183292e+00 3.529934e-03 1.264855e+00 
1.492000e+00 7.079963e-03 2.023590e+00 
1.876073e+00 1.408796e-02 3.237458e+00 
2.351191e+00 2.776901e-02 5.179475e+00 
2.935159e+00 5.414230e-02 8.286428e+00 
3.637420e+00 1.033992e-01 1.325711e+01 
4.456300e+00 1.911698e-01 2.120951e+01 
5.369022e+00 3.372014e-01 3.393222e+01 
6.325711e+00 5.588365e-01 5.428675e+01 
7.251560e+00 8.589046e-01 8.685114e+01 
8.045942e+00 1.208322e+00 1.389495e+02 
8.624157e+00 1.551326e+00 2.222996e+02 
8.943902e+00 1.829860e+00 3.556480e+02 
9.017491e+00 2.011854e+00 5.689866e+02 
8.890074e+00 2.093610e+00 9.102982e+02 
8.629456e+00 2.095071e+00 1.456348e+03 
8.295643e+00 2.039847e+00 2.329952e+03 
7.949490e+00 1.955187e+00 3.727594e+03 
7.630277e+00 1.859593e+00 5.963623e+03 
7.367905e+00 1.767949e+00 9.540955e+03 
7.174965e+00 1.688737e+00 1.526418e+04 
7.060391e+00 1.629204e+00 2.442053e+04 
7.019561e+00 1.592042e+00 3.906940e+04 
7.035872e+00 1.575803e+00 6.250552e+04 
7.087680e+00 1.576390e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-568.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.344018e-03 7.973905e-11 1.000000e-05 
4.120107e-03 1.491388e-10 1.599859e-05 
5.287554e-03 3.152316e-10 2.559548e-05 
6.724699e-03 6.484609e-10 4.094915e-05 
8.535483e-03 1.326018e-09 6.551286e-05 
1.053697e-02 2.494669e-09 1.048113e-04 
1.363037e-02 5.399936e-09 1.676833e-04 
1.724854e-02 1.094264e-08 2.682696e-04 
2.182267e-02 2.216098e-08 4.291934e-04 
2.763161e-02 4.498667e-08 6.866488e-04 
3.477631e-02 8.968421e-08 1.098541e-03 
4.400301e-02 1.816824e-07 1.757511e-03 
5.563508e-02 3.672081e-07 2.811769e-03 
7.023765e-02 7.388847e-07 4.498433e-03 
8.925258e-02 1.516107e-06 7.196857e-03 
1.128978e-01 3.068498e-06 1.151395e-02 
1.425856e-01 6.181560e-06 1.842070e-02 
1.805754e-01 1.255597e-05 2.947052e-02 
2.294057e-01 2.574499e-05 4.714866e-02 
2.899255e-01 5.196942e-05 7.543120e-02 
3.655564e-01 1.041756e-04 1.206793e-01 
4.631519e-01 2.118828e-04 1.930698e-01 
5.860358e-01 4.292729e-04 3.088844e-01 
7.398260e-01 8.637891e-04 4.941713e-01 
9.343388e-01 1.740300e-03 7.906043e-01 
1.180236e+00 3.508837e-03 1.264855e+00 
1.490502e+00 7.071069e-03 2.023590e+00 
1.872675e+00 1.403620e-02 3.237458e+00 
2.349201e+00 2.774697e-02 5.179475e+00 
2.932502e+00 5.408932e-02 8.286428e+00 
3.628953e+00 1.028601e-01 1.325711e+01 
4.449110e+00 1.905767e-01 2.120951e+01 
5.358281e+00 3.357702e-01 3.393222e+01 
6.318106e+00 5.577567e-01 5.428675e+01 
7.241929e+00 8.569171e-01 8.685114e+01 
8.036512e+00 1.206033e+00 1.389495e+02 
8.615811e+00 1.549212e+00 2.222996e+02 
8.934992e+00 1.827213e+00 3.556480e+02 
9.010222e+00 2.009872e+00 5.689866e+02 
8.884154e+00 2.092202e+00 9.102982e+02 
8.622030e+00 2.092878e+00 1.456348e+03 
8.291226e+00 2.039024e+00 2.329952e+03 
7.943266e+00 1.953615e+00 3.727594e+03 
7.623884e+00 1.858025e+00 5.963623e+03 
7.361641e+00 1.766497e+00 9.540955e+03 
7.167858e+00 1.687063e+00 1.526418e+04 
7.055106e+00 1.628158e+00 2.442053e+04 
7.012747e+00 1.590529e+00 3.906940e+04 
7.030107e+00 1.574623e+00 6.250552e+04 
7.080280e+00 1.574678e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-569.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.296461e-03 7.651965e-11 1.000000e-05 
4.064965e-03 1.434827e-10 1.599859e-05 
5.239053e-03 3.071762e-10 2.559548e-05 
6.524520e-03 5.933006e-10 4.094915e-05 
8.470012e-03 1.298019e-09 6.551286e-05 
1.053622e-02 2.498521e-09 1.048113e-04 
1.363048e-02 5.409572e-09 1.676833e-04 
1.722213e-02 1.091164e-08 2.682696e-04 
2.166185e-02 2.171279e-08 4.291934e-04 
2.744773e-02 4.417218e-08 6.866488e-04 
3.449721e-02 8.769636e-08 1.098541e-03 
4.402414e-02 1.822647e-07 1.757511e-03 
5.539786e-02 3.631691e-07 2.811769e-03 
7.018606e-02 7.385556e-07 4.498433e-03 
8.886008e-02 1.498827e-06 7.196857e-03 
1.128172e-01 3.067314e-06 1.151395e-02 
1.427706e-01 6.216577e-06 1.842070e-02 
1.804439e-01 1.255062e-05 2.947052e-02 
2.279851e-01 2.531416e-05 4.714866e-02 
2.892302e-01 5.168725e-05 7.543120e-02 
3.656006e-01 1.043969e-04 1.206793e-01 
4.631577e-01 2.122635e-04 1.930698e-01 
5.852789e-01 4.283644e-04 3.088844e-01 
7.381414e-01 8.594121e-04 4.941713e-01 
9.331925e-01 1.736952e-03 7.906043e-01 
1.180001e+00 3.512900e-03 1.264855e+00 
1.485909e+00 7.018252e-03 2.023590e+00 
1.870035e+00 1.400144e-02 3.237458e+00 
2.346402e+00 2.769625e-02 5.179475e+00 
2.928104e+00 5.394040e-02 8.286428e+00 
3.623038e+00 1.025364e-01 1.325711e+01 
4.440862e+00 1.898496e-01 2.120951e+01 
5.353410e+00 3.354170e-01 3.393222e+01 
6.308556e+00 5.561792e-01 5.428675e+01 
7.231006e+00 8.544946e-01 8.685114e+01 
8.024670e+00 1.202745e+00 1.389495e+02 
8.606352e+00 1.546565e+00 2.222996e+02 
8.927721e+00 1.825400e+00 3.556480e+02 
9.000035e+00 2.006371e+00 5.689866e+02 
8.876333e+00 2.089829e+00 9.102982e+02 
8.616514e+00 2.091590e+00 1.456348e+03 
8.283364e+00 2.036682e+00 2.329952e+03 
7.939387e+00 1.952987e+00 3.727594e+03 
7.619192e+00 1.857087e+00 5.963623e+03 
7.356701e+00 1.765502e+00 9.540955e+03 
7.161917e+00 1.685771e+00 1.526418e+04 
7.051320e+00 1.627587e+00 2.442053e+04 
7.007887e+00 1.589629e+00 3.906940e+04 
7.023713e+00 1.573241e+00 6.250552e+04 
7.073264e+00 1.573088e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-57.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.280911e-02 7.557449e-09 1.000000e-05 
4.199833e-02 1.585213e-08 1.599859e-05 
5.317300e-02 3.217106e-08 2.559548e-05 
6.672817e-02 6.357984e-08 4.094915e-05 
8.502076e-02 1.315124e-07 6.551286e-05 
1.069424e-01 2.617233e-07 1.048113e-04 
1.353555e-01 5.306650e-07 1.676833e-04 
1.709612e-01 1.069265e-06 2.682696e-04 
2.170305e-01 2.187537e-06 4.291934e-04 
2.755838e-01 4.478729e-06 6.866488e-04 
3.468835e-01 8.931950e-06 1.098541e-03 
4.399620e-01 1.822396e-05 1.757511e-03 
5.572882e-01 3.703737e-05 2.811769e-03 
7.028241e-01 7.429265e-05 4.498433e-03 
8.904347e-01 1.510847e-04 7.196857e-03 
1.129021e+00 3.079881e-04 1.151395e-02 
1.425958e+00 6.205389e-04 1.842070e-02 
1.802399e+00 1.253245e-03 2.947052e-02 
2.278308e+00 2.531482e-03 4.714866e-02 
2.878663e+00 5.107369e-03 7.543120e-02 
3.637501e+00 1.030796e-02 1.206793e-01 
4.589020e+00 2.070825e-02 1.930698e-01 
5.774759e+00 4.129890e-02 3.088844e-01 
7.244464e+00 8.164302e-02 4.941713e-01 
9.046469e+00 1.593065e-01 7.906043e-01 
1.120534e+01 3.037408e-01 1.264855e+00 
1.375013e+01 5.641457e-01 2.023590e+00 
1.659951e+01 1.000665e+00 3.237458e+00 
1.961341e+01 1.671646e+00 5.179475e+00 
2.256777e+01 2.595616e+00 8.286428e+00 
2.513086e+01 3.687116e+00 1.325711e+01 
2.703800e+01 4.780275e+00 2.120951e+01 
2.813548e+01 5.687011e+00 3.393222e+01 
2.845295e+01 6.299368e+00 5.428675e+01 
2.811281e+01 6.590720e+00 8.685114e+01 
2.731726e+01 6.614751e+00 1.389495e+02 
2.628272e+01 6.457423e+00 2.222996e+02 
2.519622e+01 6.200855e+00 3.556480e+02 
2.416939e+01 5.898472e+00 5.689866e+02 
2.331485e+01 5.604955e+00 9.102982e+02 
2.268814e+01 5.352211e+00 1.456348e+03 
2.229690e+01 5.156095e+00 2.329952e+03 
2.214954e+01 5.032705e+00 3.727594e+03 
2.218178e+01 4.973908e+00 5.963623e+03 
2.233148e+01 4.969189e+00 9.540955e+03 
2.253954e+01 5.003885e+00 1.526418e+04 
2.273265e+01 5.053290e+00 2.442053e+04 
2.289607e+01 5.108006e+00 3.906940e+04 
2.300950e+01 5.155464e+00 6.250552e+04 
2.306260e+01 5.186693e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-570.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.186196e-03 6.921643e-11 1.000000e-05 
4.115314e-03 1.491422e-10 1.599859e-05 
5.145853e-03 2.915840e-10 2.559548e-05 
6.560252e-03 6.041620e-10 4.094915e-05 
8.275879e-03 1.212926e-09 6.551286e-05 
1.072699e-02 2.641347e-09 1.048113e-04 
1.360773e-02 5.391984e-09 1.676833e-04 
1.693642e-02 1.039577e-08 2.682696e-04 
2.151645e-02 2.131589e-08 4.291934e-04 
2.734272e-02 4.374385e-08 6.866488e-04 
3.484487e-02 9.053333e-08 1.098541e-03 
4.393702e-02 1.815031e-07 1.757511e-03 
5.558239e-02 3.674551e-07 2.811769e-03 
7.019465e-02 7.401253e-07 4.498433e-03 
8.884750e-02 1.500824e-06 7.196857e-03 
1.130103e-01 3.088511e-06 1.151395e-02 
1.423451e-01 6.171985e-06 1.842070e-02 
1.807299e-01 1.263255e-05 2.947052e-02 
2.287519e-01 2.561535e-05 4.714866e-02 
2.878728e-01 5.105254e-05 7.543120e-02 
3.649475e-01 1.040209e-04 1.206793e-01 
4.615090e-01 2.103740e-04 1.930698e-01 
5.845969e-01 4.276185e-04 3.088844e-01 
7.379210e-01 8.601498e-04 4.941713e-01 
9.315306e-01 1.730723e-03 7.906043e-01 
1.177159e+00 3.493702e-03 1.264855e+00 
1.482915e+00 6.988171e-03 2.023590e+00 
1.867057e+00 1.395908e-02 3.237458e+00 
2.340618e+00 2.754029e-02 5.179475e+00 
2.921614e+00 5.367664e-02 8.286428e+00 
3.618278e+00 1.023097e-01 1.325711e+01 
4.435049e+00 1.894302e-01 2.120951e+01 
5.344936e+00 3.344015e-01 3.393222e+01 
6.299342e+00 5.546864e-01 5.428675e+01 
7.221633e+00 8.525901e-01 8.685114e+01 
8.016107e+00 1.200809e+00 1.389495e+02 
8.594170e+00 1.542623e+00 2.222996e+02 
8.916352e+00 1.821490e+00 3.556480e+02 
8.991929e+00 2.003946e+00 5.689866e+02 
8.868469e+00 2.087430e+00 9.102982e+02 
8.608343e+00 2.089035e+00 1.456348e+03 
8.278042e+00 2.035454e+00 2.329952e+03 
7.931339e+00 1.950672e+00 3.727594e+03 
7.612640e+00 1.855454e+00 5.963623e+03 
7.349081e+00 1.763575e+00 9.540955e+03 
7.158932e+00 1.685450e+00 1.526418e+04 
7.043569e+00 1.625751e+00 2.442053e+04 
7.003173e+00 1.588773e+00 3.906940e+04 
7.016292e+00 1.571534e+00 6.250552e+04 
7.067366e+00 1.571854e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-571.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.210565e-03 7.094104e-11 1.000000e-05 
4.060551e-03 1.435185e-10 1.599859e-05 
5.229495e-03 3.065718e-10 2.559548e-05 
6.669163e-03 6.358680e-10 4.094915e-05 
8.262529e-03 1.209183e-09 6.551286e-05 
1.074484e-02 2.659208e-09 1.048113e-04 
1.333759e-02 5.086101e-09 1.676833e-04 
1.691037e-02 1.036603e-08 2.682696e-04 
2.139555e-02 2.099537e-08 4.291934e-04 
2.748899e-02 4.452765e-08 6.866488e-04 
3.480055e-02 9.034654e-08 1.098541e-03 
4.396245e-02 1.821375e-07 1.757511e-03 
5.548574e-02 3.661829e-07 2.811769e-03 
7.052111e-02 7.518165e-07 4.498433e-03 
8.878676e-02 1.500375e-06 7.196857e-03 
1.124884e-01 3.051266e-06 1.151395e-02 
1.419912e-01 6.136816e-06 1.842070e-02 
1.804224e-01 1.259023e-05 2.947052e-02 
2.270357e-01 2.508710e-05 4.714866e-02 
2.884988e-01 5.147643e-05 7.543120e-02 
3.645989e-01 1.039050e-04 1.206793e-01 
4.607119e-01 2.096530e-04 1.930698e-01 
5.825978e-01 4.239894e-04 3.088844e-01 
7.376047e-01 8.605496e-04 4.941713e-01 
9.298829e-01 1.724574e-03 7.906043e-01 
1.174912e+00 3.479831e-03 1.264855e+00 
1.479483e+00 6.951939e-03 2.023590e+00 
1.864309e+00 1.392183e-02 3.237458e+00 
2.336005e+00 2.742571e-02 5.179475e+00 
2.918402e+00 5.359260e-02 8.286428e+00 
3.615218e+00 1.022255e-01 1.325711e+01 
4.425724e+00 1.885675e-01 2.120951e+01 
5.333461e+00 3.328361e-01 3.393222e+01 
6.292298e+00 5.537453e-01 5.428675e+01 
7.213699e+00 8.511653e-01 8.685114e+01 
8.006474e+00 1.198428e+00 1.389495e+02 
8.586623e+00 1.540877e+00 2.222996e+02 
8.908856e+00 1.819553e+00 3.556480e+02 
8.986114e+00 2.002707e+00 5.689866e+02 
8.862096e+00 2.085781e+00 9.102982e+02 
8.603841e+00 2.088223e+00 1.456348e+03 
8.273446e+00 2.034543e+00 2.329952e+03 
7.927004e+00 1.949856e+00 3.727594e+03 
7.608816e+00 1.854835e+00 5.963623e+03 
7.343299e+00 1.762284e+00 9.540955e+03 
7.152455e+00 1.683978e+00 1.526418e+04 
7.036274e+00 1.624059e+00 2.442053e+04 
6.994721e+00 1.586739e+00 3.906940e+04 
7.010188e+00 1.570242e+00 6.250552e+04 
7.061203e+00 1.570534e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-572.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.190243e-03 6.972430e-11 1.000000e-05 
4.037600e-03 1.413458e-10 1.599859e-05 
5.265133e-03 3.134303e-10 2.559548e-05 
6.674270e-03 6.384461e-10 4.094915e-05 
8.261290e-03 1.210756e-09 6.551286e-05 
1.062812e-02 2.577994e-09 1.048113e-04 
1.332464e-02 5.080187e-09 1.676833e-04 
1.719259e-02 1.091281e-08 2.682696e-04 
2.136786e-02 2.095059e-08 4.291934e-04 
2.736078e-02 4.398438e-08 6.866488e-04 
3.451454e-02 8.829165e-08 1.098541e-03 
4.371293e-02 1.793672e-07 1.757511e-03 
5.561739e-02 3.694414e-07 2.811769e-03 
7.006100e-02 7.384878e-07 4.498433e-03 
8.897405e-02 1.512534e-06 7.196857e-03 
1.121528e-01 3.029334e-06 1.151395e-02 
1.418985e-01 6.135532e-06 1.842070e-02 
1.800516e-01 1.253468e-05 2.947052e-02 
2.278250e-01 2.539403e-05 4.714866e-02 
2.877873e-01 5.118599e-05 7.543120e-02 
3.637412e-01 1.033541e-04 1.206793e-01 
4.608393e-01 2.101943e-04 1.930698e-01 
5.820089e-01 4.234449e-04 3.088844e-01 
7.343640e-01 8.507458e-04 4.941713e-01 
9.293075e-01 1.724384e-03 7.906043e-01 
1.171594e+00 3.456473e-03 1.264855e+00 
1.477444e+00 6.935330e-03 2.023590e+00 
1.858626e+00 1.381913e-02 3.237458e+00 
2.331508e+00 2.731527e-02 5.179475e+00 
2.911155e+00 5.328767e-02 8.286428e+00 
3.607821e+00 1.017767e-01 1.325711e+01 
4.420083e+00 1.881689e-01 2.120951e+01 
5.328755e+00 3.325094e-01 3.393222e+01 
6.282902e+00 5.522040e-01 5.428675e+01 
7.203001e+00 8.488135e-01 8.685114e+01 
7.997000e+00 1.196109e+00 1.389495e+02 
8.578258e+00 1.538738e+00 2.222996e+02 
8.902211e+00 1.818046e+00 3.556480e+02 
8.978226e+00 2.000387e+00 5.689866e+02 
8.855424e+00 2.083977e+00 9.102982e+02 
8.597502e+00 2.086533e+00 1.456348e+03 
8.265853e+00 2.032309e+00 2.329952e+03 
7.920643e+00 1.948217e+00 3.727594e+03 
7.602819e+00 1.853404e+00 5.963623e+03 
7.339821e+00 1.761790e+00 9.540955e+03 
7.146294e+00 1.682608e+00 1.526418e+04 
7.032218e+00 1.623397e+00 2.442053e+04 
6.988176e+00 1.585304e+00 3.906940e+04 
7.005435e+00 1.569374e+00 6.250552e+04 
7.052948e+00 1.568542e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-573.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.158567e-03 6.778628e-11 1.000000e-05 
4.029721e-03 1.407656e-10 1.599859e-05 
5.229050e-03 3.075671e-10 2.559548e-05 
6.628748e-03 6.265649e-10 4.094915e-05 
8.352623e-03 1.253546e-09 6.551286e-05 
1.066005e-02 2.605848e-09 1.048113e-04 
1.351802e-02 5.313866e-09 1.676833e-04 
1.698450e-02 1.053974e-08 2.682696e-04 
2.152377e-02 2.144995e-08 4.291934e-04 
2.743051e-02 4.439900e-08 6.866488e-04 
3.458487e-02 8.898776e-08 1.098541e-03 
4.343547e-02 1.762810e-07 1.757511e-03 
5.528219e-02 3.634361e-07 2.811769e-03 
6.971900e-02 7.289982e-07 4.498433e-03 
8.809894e-02 1.470909e-06 7.196857e-03 
1.123197e-01 3.048198e-06 1.151395e-02 
1.419964e-01 6.158988e-06 1.842070e-02 
1.797902e-01 1.250198e-05 2.947052e-02 
2.267963e-01 2.509539e-05 4.714866e-02 
2.876442e-01 5.119899e-05 7.543120e-02 
3.628734e-01 1.027955e-04 1.206793e-01 
4.593805e-01 2.085685e-04 1.930698e-01 
5.805711e-01 4.210493e-04 3.088844e-01 
7.343358e-01 8.521330e-04 4.941713e-01 
9.264090e-01 1.711288e-03 7.906043e-01 
1.170213e+00 3.450280e-03 1.264855e+00 
1.474396e+00 6.904533e-03 2.023590e+00 
1.856477e+00 1.379522e-02 3.237458e+00 
2.331165e+00 2.735034e-02 5.179475e+00 
2.906655e+00 5.313304e-02 8.286428e+00 
3.601400e+00 1.014100e-01 1.325711e+01 
4.411597e+00 1.874122e-01 2.120951e+01 
5.316070e+00 3.307239e-01 3.393222e+01 
6.274052e+00 5.508005e-01 5.428675e+01 
7.194657e+00 8.472474e-01 8.685114e+01 
7.986319e+00 1.193292e+00 1.389495e+02 
8.566131e+00 1.534812e+00 2.222996e+02 
8.892555e+00 1.814998e+00 3.556480e+02 
8.971924e+00 1.998887e+00 5.689866e+02 
8.847799e+00 2.081688e+00 9.102982e+02 
8.590584e+00 2.084564e+00 1.456348e+03 
8.261613e+00 2.031550e+00 2.329952e+03 
7.914312e+00 1.946588e+00 3.727594e+03 
7.596501e+00 1.851851e+00 5.963623e+03 
7.331850e+00 1.759734e+00 9.540955e+03 
7.142476e+00 1.682007e+00 1.526418e+04 
7.027710e+00 1.622589e+00 2.442053e+04 
6.983566e+00 1.584476e+00 3.906940e+04 
6.996996e+00 1.567340e+00 6.250552e+04 
7.049496e+00 1.568088e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-574.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.183602e-03 6.953204e-11 1.000000e-05 
4.058893e-03 1.440959e-10 1.599859e-05 
5.285166e-03 3.181301e-10 2.559548e-05 
6.557797e-03 6.077188e-10 4.094915e-05 
8.315707e-03 1.239157e-09 6.551286e-05 
1.044650e-02 2.456641e-09 1.048113e-04 
1.349159e-02 5.291978e-09 1.676833e-04 
1.700570e-02 1.059772e-08 2.682696e-04 
2.134564e-02 2.095833e-08 4.291934e-04 
2.720432e-02 4.338528e-08 6.866488e-04 
3.458289e-02 8.912774e-08 1.098541e-03 
4.359522e-02 1.785442e-07 1.757511e-03 
5.518968e-02 3.622458e-07 2.811769e-03 
7.009371e-02 7.421084e-07 4.498433e-03 
8.833083e-02 1.485142e-06 7.196857e-03 
1.119100e-01 3.020223e-06 1.151395e-02 
1.419380e-01 6.162128e-06 1.842070e-02 
1.795892e-01 1.248183e-05 2.947052e-02 
2.265341e-01 2.505209e-05 4.714866e-02 
2.866235e-01 5.074433e-05 7.543120e-02 
3.630078e-01 1.030893e-04 1.206793e-01 
4.577292e-01 2.066875e-04 1.930698e-01 
5.797901e-01 4.200840e-04 3.088844e-01 
7.338800e-01 8.520299e-04 4.941713e-01 
9.270295e-01 1.717713e-03 7.906043e-01 
1.169464e+00 3.449655e-03 1.264855e+00 
1.473034e+00 6.897396e-03 2.023590e+00 
1.854331e+00 1.377134e-02 3.237458e+00 
2.326595e+00 2.723713e-02 5.179475e+00 
2.900022e+00 5.286224e-02 8.286428e+00 
3.593337e+00 1.009062e-01 1.325711e+01 
4.406719e+00 1.871085e-01 2.120951e+01 
5.312434e+00 3.305901e-01 3.393222e+01 
6.265487e+00 5.494684e-01 5.428675e+01 
7.185815e+00 8.455123e-01 8.685114e+01 
7.975844e+00 1.190556e+00 1.389495e+02 
8.556618e+00 1.532123e+00 2.222996e+02 
8.882678e+00 1.811833e+00 3.556480e+02 
8.963460e+00 1.996260e+00 5.689866e+02 
8.839951e+00 2.079282e+00 9.102982e+02 
8.584654e+00 2.083062e+00 1.456348e+03 
8.254061e+00 2.029328e+00 2.329952e+03 
7.910084e+00 1.945807e+00 3.727594e+03 
7.591845e+00 1.850916e+00 5.963623e+03 
7.328241e+00 1.759191e+00 9.540955e+03 
7.136684e+00 1.680755e+00 1.526418e+04 
7.021267e+00 1.621163e+00 2.442053e+04 
6.977061e+00 1.583050e+00 3.906940e+04 
6.991033e+00 1.566087e+00 6.250552e+04 
7.042766e+00 1.566581e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-575.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.158870e-03 6.804245e-11 1.000000e-05 
4.166792e-03 1.561673e-10 1.599859e-05 
5.269101e-03 3.157871e-10 2.559548e-05 
6.683473e-03 6.444531e-10 4.094915e-05 
8.301359e-03 1.234902e-09 6.551286e-05 
1.055809e-02 2.540624e-09 1.048113e-04 
1.350315e-02 5.314834e-09 1.676833e-04 
1.708924e-02 1.077341e-08 2.682696e-04 
2.148860e-02 2.141948e-08 4.291934e-04 
2.719736e-02 4.342752e-08 6.866488e-04 
3.412069e-02 8.575086e-08 1.098541e-03 
4.358845e-02 1.787720e-07 1.757511e-03 
5.531559e-02 3.653662e-07 2.811769e-03 
6.983503e-02 7.352010e-07 4.498433e-03 
8.811726e-02 1.476964e-06 7.196857e-03 
1.113598e-01 2.981077e-06 1.151395e-02 
1.413252e-01 6.093249e-06 1.842070e-02 
1.792413e-01 1.243106e-05 2.947052e-02 
2.263688e-01 2.504083e-05 4.714866e-02 
2.864435e-01 5.073702e-05 7.543120e-02 
3.615445e-01 1.020251e-04 1.206793e-01 
4.575332e-01 2.067817e-04 1.930698e-01 
5.791940e-01 4.195188e-04 3.088844e-01 
7.317147e-01 8.459823e-04 4.941713e-01 
9.238627e-01 1.703135e-03 7.906043e-01 
1.166919e+00 3.433151e-03 1.264855e+00 
1.469277e+00 6.856686e-03 2.023590e+00 
1.851804e+00 1.373891e-02 3.237458e+00 
2.321824e+00 2.711701e-02 5.179475e+00 
2.896402e+00 5.275535e-02 8.286428e+00 
3.591414e+00 1.009151e-01 1.325711e+01 
4.396469e+00 1.861310e-01 2.120951e+01 
5.300550e+00 3.289517e-01 3.393222e+01 
6.252293e+00 5.469621e-01 5.428675e+01 
7.175274e+00 8.432085e-01 8.685114e+01 
7.967649e+00 1.188756e+00 1.389495e+02 
8.549372e+00 1.530503e+00 2.222996e+02 
8.874964e+00 1.809769e+00 3.556480e+02 
8.954171e+00 1.993199e+00 5.689866e+02 
8.834528e+00 2.078099e+00 9.102982e+02 
8.576411e+00 2.080455e+00 1.456348e+03 
8.248222e+00 2.027858e+00 2.329952e+03 
7.903960e+00 1.944257e+00 3.727594e+03 
7.585253e+00 1.849256e+00 5.963623e+03 
7.322825e+00 1.758019e+00 9.540955e+03 
7.129150e+00 1.678927e+00 1.526418e+04 
7.013158e+00 1.619204e+00 2.442053e+04 
6.969743e+00 1.581366e+00 3.906940e+04 
6.984160e+00 1.564545e+00 6.250552e+04 
7.034214e+00 1.564488e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-576.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.187544e-03 7.003385e-11 1.000000e-05 
4.078719e-03 1.467272e-10 1.599859e-05 
5.099010e-03 2.866797e-10 2.559548e-05 
6.578621e-03 6.156643e-10 4.094915e-05 
8.231319e-03 1.206001e-09 6.551286e-05 
1.063684e-02 2.602417e-09 1.048113e-04 
1.349108e-02 5.309823e-09 1.676833e-04 
1.705000e-02 1.071798e-08 2.682696e-04 
2.148270e-02 2.143907e-08 4.291934e-04 
2.723459e-02 4.368196e-08 6.866488e-04 
3.435098e-02 8.765102e-08 1.098541e-03 
4.316699e-02 1.739383e-07 1.757511e-03 
5.468682e-02 3.536618e-07 2.811769e-03 
6.932056e-02 7.203225e-07 4.498433e-03 
8.819384e-02 1.483394e-06 7.196857e-03 
1.118503e-01 3.025897e-06 1.151395e-02 
1.408184e-01 6.038426e-06 1.842070e-02 
1.785627e-01 1.231177e-05 2.947052e-02 
2.255612e-01 2.481686e-05 4.714866e-02 
2.849892e-01 5.005504e-05 7.543120e-02 
3.611378e-01 1.018581e-04 1.206793e-01 
4.574585e-01 2.070397e-04 1.930698e-01 
5.767416e-01 4.149333e-04 3.088844e-01 
7.312204e-01 8.457361e-04 4.941713e-01 
9.224363e-01 1.698205e-03 7.906043e-01 
1.164881e+00 3.421127e-03 1.264855e+00 
1.469066e+00 6.865594e-03 2.023590e+00 
1.848279e+00 1.368433e-02 3.237458e+00 
2.315693e+00 2.694965e-02 5.179475e+00 
2.892600e+00 5.263839e-02 8.286428e+00 
3.581245e+00 1.002360e-01 1.325711e+01 
4.389772e+00 1.855987e-01 2.120951e+01 
5.294602e+00 3.283940e-01 3.393222e+01 
6.247063e+00 5.464729e-01 5.428675e+01 
7.165592e+00 8.411898e-01 8.685114e+01 
7.960488e+00 1.187378e+00 1.389495e+02 
8.540703e+00 1.528206e+00 2.222996e+02 
8.866118e+00 1.807122e+00 3.556480e+02 
8.946942e+00 1.991205e+00 5.689866e+02 
8.827570e+00 2.076135e+00 9.102982e+02 
8.570739e+00 2.079070e+00 1.456348e+03 
8.243214e+00 2.026751e+00 2.329952e+03 
7.898966e+00 1.943162e+00 3.727594e+03 
7.578703e+00 1.847610e+00 5.963623e+03 
7.316270e+00 1.756448e+00 9.540955e+03 
7.123235e+00 1.677631e+00 1.526418e+04 
7.007387e+00 1.617988e+00 2.442053e+04 
6.966725e+00 1.581035e+00 3.906940e+04 
6.978310e+00 1.563324e+00 6.250552e+04 
7.027287e+00 1.562914e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-577.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.226423e-03 7.275396e-11 1.000000e-05 
3.994325e-03 1.380457e-10 1.599859e-05 
5.104620e-03 2.881264e-10 2.559548e-05 
6.481264e-03 5.897553e-10 4.094915e-05 
8.203256e-03 1.195780e-09 6.551286e-05 
1.043325e-02 2.460091e-09 1.048113e-04 
1.328911e-02 5.083704e-09 1.676833e-04 
1.678314e-02 1.024029e-08 2.682696e-04 
2.155292e-02 2.168757e-08 4.291934e-04 
2.713962e-02 4.330161e-08 6.866488e-04 
3.439582e-02 8.814749e-08 1.098541e-03 
4.314869e-02 1.740188e-07 1.757511e-03 
5.517405e-02 3.638298e-07 2.811769e-03 
6.929054e-02 7.206359e-07 4.498433e-03 
8.773137e-02 1.462715e-06 7.196857e-03 
1.109793e-01 2.960886e-06 1.151395e-02 
1.411288e-01 6.088990e-06 1.842070e-02 
1.783860e-01 1.229657e-05 2.947052e-02 
2.257646e-01 2.492728e-05 4.714866e-02 
2.852235e-01 5.026571e-05 7.543120e-02 
3.608333e-01 1.017770e-04 1.206793e-01 
4.567351e-01 2.064167e-04 1.930698e-01 
5.760601e-01 4.141817e-04 3.088844e-01 
7.300828e-01 8.432558e-04 4.941713e-01 
9.196511e-01 1.685792e-03 7.906043e-01 
1.161616e+00 3.398333e-03 1.264855e+00 
1.464335e+00 6.811313e-03 2.023590e+00 
1.843762e+00 1.360784e-02 3.237458e+00 
2.312575e+00 2.688728e-02 5.179475e+00 
2.885635e+00 5.234996e-02 8.286428e+00 
3.576064e+00 9.997288e-02 1.325711e+01 
4.384739e+00 1.852741e-01 2.120951e+01 
5.285082e+00 3.271866e-01 3.393222e+01 
6.234711e+00 5.441802e-01 5.428675e+01 
7.155878e+00 8.391589e-01 8.685114e+01 
7.949721e+00 1.184514e+00 1.389495e+02 
8.531919e+00 1.525850e+00 2.222996e+02 
8.859998e+00 1.805862e+00 3.556480e+02 
8.938929e+00 1.988800e+00 5.689866e+02 
8.819572e+00 2.073641e+00 9.102982e+02 
8.564686e+00 2.077499e+00 1.456348e+03 
8.235536e+00 2.024464e+00 2.329952e+03 
7.894018e+00 1.942082e+00 3.727594e+03 
7.574703e+00 1.846912e+00 5.963623e+03 
7.311889e+00 1.755631e+00 9.540955e+03 
7.117105e+00 1.676262e+00 1.526418e+04 
7.001331e+00 1.616680e+00 2.442053e+04 
6.958315e+00 1.579003e+00 3.906940e+04 
6.971757e+00 1.561880e+00 6.250552e+04 
7.022518e+00 1.562031e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-578.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.176991e-03 6.958134e-11 1.000000e-05 
4.090638e-03 1.485313e-10 1.599859e-05 
5.181123e-03 3.017980e-10 2.559548e-05 
6.479611e-03 5.903254e-10 4.094915e-05 
8.349668e-03 1.263142e-09 6.551286e-05 
1.037200e-02 2.421212e-09 1.048113e-04 
1.328001e-02 5.082058e-09 1.676833e-04 
1.681637e-02 1.031909e-08 2.682696e-04 
2.143500e-02 2.137053e-08 4.291934e-04 
2.722386e-02 4.378185e-08 6.866488e-04 
3.406039e-02 8.574207e-08 1.098541e-03 
4.325804e-02 1.756490e-07 1.757511e-03 
5.454399e-02 3.521165e-07 2.811769e-03 
6.912302e-02 7.166618e-07 4.498433e-03 
8.789115e-02 1.473270e-06 7.196857e-03 
1.111540e-01 2.980050e-06 1.151395e-02 
1.404984e-01 6.018167e-06 1.842070e-02 
1.778406e-01 1.220526e-05 2.947052e-02 
2.246081e-01 2.458870e-05 4.714866e-02 
2.846779e-01 5.006443e-05 7.543120e-02 
3.598599e-01 1.011305e-04 1.206793e-01 
4.560378e-01 2.058287e-04 1.930698e-01 
5.754780e-01 4.136426e-04 3.088844e-01 
7.275640e-01 8.360052e-04 4.941713e-01 
9.193280e-01 1.686929e-03 7.906043e-01 
1.161607e+00 3.404123e-03 1.264855e+00 
1.464694e+00 6.828056e-03 2.023590e+00 
1.841578e+00 1.358294e-02 3.237458e+00 
2.308412e+00 2.678854e-02 5.179475e+00 
2.883723e+00 5.233511e-02 8.286428e+00 
3.572911e+00 9.987788e-02 1.325711e+01 
4.374144e+00 1.842550e-01 2.120951e+01 
5.278551e+00 3.265214e-01 3.393222e+01 
6.227796e+00 5.432615e-01 5.428675e+01 
7.146453e+00 8.372227e-01 8.685114e+01 
7.940614e+00 1.182330e+00 1.389495e+02 
8.521334e+00 1.522639e+00 2.222996e+02 
8.851155e+00 1.803209e+00 3.556480e+02 
8.931971e+00 1.986939e+00 5.689866e+02 
8.813549e+00 2.072143e+00 9.102982e+02 
8.558200e+00 2.075719e+00 1.456348e+03 
8.231571e+00 2.023812e+00 2.329952e+03 
7.886756e+00 1.940063e+00 3.727594e+03 
7.570035e+00 1.845964e+00 5.963623e+03 
7.305877e+00 1.754246e+00 9.540955e+03 
7.113560e+00 1.675743e+00 1.526418e+04 
6.995685e+00 1.615501e+00 2.442053e+04 
6.951261e+00 1.577398e+00 3.906940e+04 
6.966930e+00 1.560979e+00 6.250552e+04 
7.018249e+00 1.561307e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-579.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.219843e-03 7.256039e-11 1.000000e-05 
4.094927e-03 1.492568e-10 1.599859e-05 
5.091300e-03 2.868676e-10 2.559548e-05 
6.582094e-03 6.198516e-10 4.094915e-05 
8.171716e-03 1.186138e-09 6.551286e-05 
1.053402e-02 2.540840e-09 1.048113e-04 
1.338725e-02 5.215188e-09 1.676833e-04 
1.678906e-02 1.028666e-08 2.682696e-04 
2.141118e-02 2.133621e-08 4.291934e-04 
2.672196e-02 4.147635e-08 6.866488e-04 
3.389123e-02 8.461701e-08 1.098541e-03 
4.307263e-02 1.737002e-07 1.757511e-03 
5.460680e-02 3.539456e-07 2.811769e-03 
6.902974e-02 7.149994e-07 4.498433e-03 
8.797753e-02 1.480174e-06 7.196857e-03 
1.105565e-01 2.937327e-06 1.151395e-02 
1.406648e-01 6.050025e-06 1.842070e-02 
1.775760e-01 1.217187e-05 2.947052e-02 
2.251989e-01 2.482610e-05 4.714866e-02 
2.839463e-01 4.976536e-05 7.543120e-02 
3.587306e-01 1.003547e-04 1.206793e-01 
4.541843e-01 2.036812e-04 1.930698e-01 
5.755420e-01 4.144960e-04 3.088844e-01 
7.261274e-01 8.325004e-04 4.941713e-01 
9.164971e-01 1.674287e-03 7.906043e-01 
1.159132e+00 3.388267e-03 1.264855e+00 
1.462311e+00 6.806524e-03 2.023590e+00 
1.838981e+00 1.354889e-02 3.237458e+00 
2.306267e+00 2.675978e-02 5.179475e+00 
2.876336e+00 5.202406e-02 8.286428e+00 
3.564082e+00 9.931149e-02 1.325711e+01 
4.371774e+00 1.842613e-01 2.120951e+01 
5.271539e+00 3.257679e-01 3.393222e+01 
6.220263e+00 5.421850e-01 5.428675e+01 
7.137068e+00 8.352980e-01 8.685114e+01 
7.932386e+00 1.180504e+00 1.389495e+02 
8.512686e+00 1.520341e+00 2.222996e+02 
8.841323e+00 1.800048e+00 3.556480e+02 
8.923334e+00 1.984201e+00 5.689866e+02 
8.805321e+00 2.069526e+00 9.102982e+02 
8.552741e+00 2.074425e+00 1.456348e+03 
8.224847e+00 2.021940e+00 2.329952e+03 
7.882522e+00 1.939267e+00 3.727594e+03 
7.562571e+00 1.843969e+00 5.963623e+03 
7.298580e+00 1.752411e+00 9.540955e+03 
7.105679e+00 1.673792e+00 1.526418e+04 
6.989951e+00 1.614293e+00 2.442053e+04 
6.945909e+00 1.576326e+00 3.906940e+04 
6.960255e+00 1.559493e+00 6.250552e+04 
7.009416e+00 1.559118e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-58.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.201276e-02 7.143553e-09 1.000000e-05 
4.116094e-02 1.518451e-08 1.599859e-05 
5.224896e-02 3.105832e-08 2.559548e-05 
6.557596e-02 6.140150e-08 4.094915e-05 
8.292787e-02 1.241785e-07 6.551286e-05 
1.044626e-01 2.482151e-07 1.048113e-04 
1.332404e-01 5.150540e-07 1.676833e-04 
1.690191e-01 1.051363e-06 2.682696e-04 
2.134629e-01 2.117938e-06 4.291934e-04 
2.707852e-01 4.323361e-06 6.866488e-04 
3.425521e-01 8.752418e-06 1.098541e-03 
4.327872e-01 1.765117e-05 1.757511e-03 
5.471100e-01 3.565969e-05 2.811769e-03 
6.921085e-01 7.219068e-05 4.498433e-03 
8.752853e-01 1.460212e-04 7.196857e-03 
1.105625e+00 2.943089e-04 1.151395e-02 
1.404111e+00 6.028447e-04 1.842070e-02 
1.769246e+00 1.206146e-03 2.947052e-02 
2.240461e+00 2.449629e-03 4.714866e-02 
2.832728e+00 4.952083e-03 7.543120e-02 
3.576946e+00 9.973470e-03 1.206793e-01 
4.510846e+00 2.001247e-02 1.930698e-01 
5.670134e+00 3.977928e-02 3.088844e-01 
7.116766e+00 7.875516e-02 4.941713e-01 
8.891753e+00 1.539124e-01 7.906043e-01 
1.102794e+01 2.945730e-01 1.264855e+00 
1.352037e+01 5.456342e-01 2.023590e+00 
1.634724e+01 9.721395e-01 3.237458e+00 
1.933727e+01 1.629167e+00 5.179475e+00 
2.225731e+01 2.531687e+00 8.286428e+00 
2.482644e+01 3.612711e+00 1.325711e+01 
2.674667e+01 4.700525e+00 2.120951e+01 
2.786248e+01 5.607557e+00 3.393222e+01 
2.820354e+01 6.226032e+00 5.428675e+01 
2.789079e+01 6.527924e+00 8.685114e+01 
2.711382e+01 6.559574e+00 1.389495e+02 
2.610220e+01 6.412676e+00 2.222996e+02 
2.501723e+01 6.157594e+00 3.556480e+02 
2.399685e+01 5.859193e+00 5.689866e+02 
2.313548e+01 5.564861e+00 9.102982e+02 
2.250175e+01 5.311320e+00 1.456348e+03 
2.211018e+01 5.116254e+00 2.329952e+03 
2.195824e+01 4.992031e+00 3.727594e+03 
2.198299e+01 4.930988e+00 5.963623e+03 
2.212416e+01 4.923268e+00 9.540955e+03 
2.233687e+01 4.958959e+00 1.526418e+04 
2.253839e+01 5.010624e+00 2.442053e+04 
2.269790e+01 5.063609e+00 3.906940e+04 
2.280868e+01 5.109852e+00 6.250552e+04 
2.286289e+01 5.141268e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-580.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.187454e-03 7.051422e-11 1.000000e-05 
4.125668e-03 1.529072e-10 1.599859e-05 
5.140928e-03 2.958485e-10 2.559548e-05 
6.400507e-03 5.709367e-10 4.094915e-05 
8.226351e-03 1.212179e-09 6.551286e-05 
1.042021e-02 2.463625e-09 1.048113e-04 
1.330061e-02 5.123422e-09 1.676833e-04 
1.686116e-02 1.043775e-08 2.682696e-04 
2.110999e-02 2.048374e-08 4.291934e-04 
2.676256e-02 4.173766e-08 6.866488e-04 
3.386710e-02 8.458223e-08 1.098541e-03 
4.286145e-02 1.714534e-07 1.757511e-03 
5.445303e-02 3.515701e-07 2.811769e-03 
6.940658e-02 7.280282e-07 4.498433e-03 
8.710575e-02 1.439089e-06 7.196857e-03 
1.105481e-01 2.941730e-06 1.151395e-02 
1.403339e-01 6.017803e-06 1.842070e-02 
1.767274e-01 1.201893e-05 2.947052e-02 
2.240983e-01 2.450613e-05 4.714866e-02 
2.843272e-01 5.005221e-05 7.543120e-02 
3.587826e-01 1.005717e-04 1.206793e-01 
4.530693e-01 2.025340e-04 1.930698e-01 
5.739491e-01 4.117740e-04 3.088844e-01 
7.262070e-01 8.342105e-04 4.941713e-01 
9.156152e-01 1.672338e-03 7.906043e-01 
1.157652e+00 3.381118e-03 1.264855e+00 
1.458406e+00 6.763816e-03 2.023590e+00 
1.833672e+00 1.345514e-02 3.237458e+00 
2.301194e+00 2.662947e-02 5.179475e+00 
2.871442e+00 5.184789e-02 8.286428e+00 
3.558874e+00 9.904556e-02 1.325711e+01 
4.361355e+00 1.832648e-01 2.120951e+01 
5.259958e+00 3.241872e-01 3.393222e+01 
6.209766e+00 5.403598e-01 5.428675e+01 
7.129983e+00 8.341353e-01 8.685114e+01 
7.919804e+00 1.176889e+00 1.389495e+02 
8.505184e+00 1.518580e+00 2.222996e+02 
8.834529e+00 1.798432e+00 3.556480e+02 
8.915724e+00 1.981994e+00 5.689866e+02 
8.800484e+00 2.068620e+00 9.102982e+02 
8.545192e+00 2.072131e+00 1.456348e+03 
8.219820e+00 2.020814e+00 2.329952e+03 
7.875719e+00 1.937429e+00 3.727594e+03 
7.557447e+00 1.842846e+00 5.963623e+03 
7.295039e+00 1.751880e+00 9.540955e+03 
7.103268e+00 1.673643e+00 1.526418e+04 
6.985415e+00 1.613464e+00 2.442053e+04 
6.940041e+00 1.575091e+00 3.906940e+04 
6.953228e+00 1.557894e+00 6.250552e+04 
7.002558e+00 1.557560e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-581.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.125283e-03 6.658264e-11 1.000000e-05 
4.058097e-03 1.457673e-10 1.599859e-05 
5.131470e-03 2.947260e-10 2.559548e-05 
6.464462e-03 5.892372e-10 4.094915e-05 
8.232978e-03 1.217205e-09 6.551286e-05 
1.037281e-02 2.434345e-09 1.048113e-04 
1.324127e-02 5.063869e-09 1.676833e-04 
1.689378e-02 1.051656e-08 2.682696e-04 
2.109496e-02 2.047526e-08 4.291934e-04 
2.700013e-02 4.293296e-08 6.866488e-04 
3.411813e-02 8.662615e-08 1.098541e-03 
4.276983e-02 1.706500e-07 1.757511e-03 
5.442631e-02 3.516580e-07 2.811769e-03 
6.897006e-02 7.156096e-07 4.498433e-03 
8.703280e-02 1.437951e-06 7.196857e-03 
1.102732e-01 2.924872e-06 1.151395e-02 
1.402302e-01 6.014830e-06 1.842070e-02 
1.772177e-01 1.214012e-05 2.947052e-02 
2.241916e-01 2.457907e-05 4.714866e-02 
2.827695e-01 4.931896e-05 7.543120e-02 
3.575457e-01 9.970679e-05 1.206793e-01 
4.538046e-01 2.038723e-04 1.930698e-01 
5.726398e-01 4.096674e-04 3.088844e-01 
7.245108e-01 8.298071e-04 4.941713e-01 
9.158174e-01 1.676324e-03 7.906043e-01 
1.155322e+00 3.366540e-03 1.264855e+00 
1.454255e+00 6.717795e-03 2.023590e+00 
1.830454e+00 1.340744e-02 3.237458e+00 
2.297962e+00 2.656289e-02 5.179475e+00 
2.867255e+00 5.170975e-02 8.286428e+00 
3.553160e+00 9.873755e-02 1.325711e+01 
4.357243e+00 1.830525e-01 2.120951e+01 
5.252969e+00 3.234371e-01 3.393222e+01 
6.202477e+00 5.393425e-01 5.428675e+01 
7.119189e+00 8.317392e-01 8.685114e+01 
7.910350e+00 1.174555e+00 1.389495e+02 
8.496892e+00 1.516443e+00 2.222996e+02 
8.826784e+00 1.796327e+00 3.556480e+02 
8.910666e+00 1.981107e+00 5.689866e+02 
8.791571e+00 2.065649e+00 9.102982e+02 
8.540102e+00 2.071007e+00 1.456348e+03 
8.213018e+00 2.018901e+00 2.329952e+03 
7.871011e+00 1.936437e+00 3.727594e+03 
7.553678e+00 1.842226e+00 5.963623e+03 
7.289647e+00 1.750704e+00 9.540955e+03 
7.096035e+00 1.671903e+00 1.526418e+04 
6.979062e+00 1.612055e+00 2.442053e+04 
6.936699e+00 1.574649e+00 3.906940e+04 
6.947619e+00 1.556742e+00 6.250552e+04 
6.997446e+00 1.556560e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-582.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.145178e-03 6.797909e-11 1.000000e-05 
4.070465e-03 1.473574e-10 1.599859e-05 
5.031599e-03 2.783287e-10 2.559548e-05 
6.412332e-03 5.760868e-10 4.094915e-05 
8.130703e-03 1.174422e-09 6.551286e-05 
1.045939e-02 2.500111e-09 1.048113e-04 
1.313396e-02 4.950244e-09 1.676833e-04 
1.669447e-02 1.016619e-08 2.682696e-04 
2.129322e-02 2.109424e-08 4.291934e-04 
2.704047e-02 4.319991e-08 6.866488e-04 
3.418736e-02 8.730458e-08 1.098541e-03 
4.272708e-02 1.704316e-07 1.757511e-03 
5.435926e-02 3.509631e-07 2.811769e-03 
6.904906e-02 7.193075e-07 4.498433e-03 
8.703561e-02 1.440566e-06 7.196857e-03 
1.104779e-01 2.946251e-06 1.151395e-02 
1.390584e-01 5.875399e-06 1.842070e-02 
1.767319e-01 1.206129e-05 2.947052e-02 
2.230726e-01 2.425455e-05 4.714866e-02 
2.826094e-01 4.931996e-05 7.543120e-02 
3.570396e-01 9.945484e-05 1.206793e-01 
4.527963e-01 2.028649e-04 1.930698e-01 
5.727651e-01 4.106413e-04 3.088844e-01 
7.234630e-01 8.276334e-04 4.941713e-01 
9.138739e-01 1.668542e-03 7.906043e-01 
1.153796e+00 3.358976e-03 1.264855e+00 
1.451792e+00 6.695218e-03 2.023590e+00 
1.830548e+00 1.343238e-02 3.237458e+00 
2.293038e+00 2.643793e-02 5.179475e+00 
2.862948e+00 5.156502e-02 8.286428e+00 
3.549892e+00 9.863147e-02 1.325711e+01 
4.348874e+00 1.823113e-01 2.120951e+01 
5.244537e+00 3.224260e-01 3.393222e+01 
6.191770e+00 5.374637e-01 5.428675e+01 
7.108149e+00 8.292608e-01 8.685114e+01 
7.900885e+00 1.172214e+00 1.389495e+02 
8.484267e+00 1.512255e+00 2.222996e+02 
8.817074e+00 1.793216e+00 3.556480e+02 
8.902543e+00 1.978625e+00 5.689866e+02 
8.784650e+00 2.063681e+00 9.102982e+02 
8.532939e+00 2.068891e+00 1.456348e+03 
8.208122e+00 2.017827e+00 2.329952e+03 
7.866385e+00 1.935476e+00 3.727594e+03 
7.546543e+00 1.840347e+00 5.963623e+03 
7.284482e+00 1.749605e+00 9.540955e+03 
7.092104e+00 1.671250e+00 1.526418e+04 
6.973541e+00 1.610908e+00 2.442053e+04 
6.929635e+00 1.573034e+00 3.906940e+04 
6.940459e+00 1.555098e+00 6.250552e+04 
6.991764e+00 1.555376e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-583.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.171126e-03 6.979524e-11 1.000000e-05 
4.098875e-03 1.507230e-10 1.599859e-05 
5.191354e-03 3.062157e-10 2.559548e-05 
6.457844e-03 5.894516e-10 4.094915e-05 
8.188716e-03 1.201802e-09 6.551286e-05 
1.028030e-02 2.377953e-09 1.048113e-04 
1.331122e-02 5.162252e-09 1.676833e-04 
1.653602e-02 9.896437e-09 2.682696e-04 
2.128382e-02 2.110252e-08 4.291934e-04 
2.692628e-02 4.272823e-08 6.866488e-04 
3.388719e-02 8.517110e-08 1.098541e-03 
4.281386e-02 1.717668e-07 1.757511e-03 
5.403718e-02 3.453539e-07 2.811769e-03 
6.851688e-02 7.040113e-07 4.498433e-03 
8.670181e-02 1.426501e-06 7.196857e-03 
1.104457e-01 2.948736e-06 1.151395e-02 
1.389977e-01 5.877788e-06 1.842070e-02 
1.762951e-01 1.199264e-05 2.947052e-02 
2.231000e-01 2.430517e-05 4.714866e-02 
2.828183e-01 4.951433e-05 7.543120e-02 
3.565133e-01 9.918580e-05 1.206793e-01 
4.507762e-01 2.005059e-04 1.930698e-01 
5.703790e-01 4.062278e-04 3.088844e-01 
7.219258e-01 8.237817e-04 4.941713e-01 
9.110789e-01 1.656122e-03 7.906043e-01 
1.151387e+00 3.343716e-03 1.264855e+00 
1.451660e+00 6.704826e-03 2.023590e+00 
1.825249e+00 1.333900e-02 3.237458e+00 
2.288492e+00 2.632605e-02 5.179475e+00 
2.857487e+00 5.135829e-02 8.286428e+00 
3.540670e+00 9.803401e-02 1.325711e+01 
4.340816e+00 1.816091e-01 2.120951e+01 
5.237792e+00 3.217185e-01 3.393222e+01 
6.185312e+00 5.366524e-01 5.428675e+01 
7.102087e+00 8.284302e-01 8.685114e+01 
7.891819e+00 1.170034e+00 1.389495e+02 
8.476675e+00 1.510441e+00 2.222996e+02 
8.807168e+00 1.790002e+00 3.556480e+02 
8.893559e+00 1.975691e+00 5.689866e+02 
8.778693e+00 2.062198e+00 9.102982e+02 
8.528071e+00 2.067866e+00 1.456348e+03 
8.200779e+00 2.015670e+00 2.329952e+03 
7.858823e+00 1.933321e+00 3.727594e+03 
7.541587e+00 1.839280e+00 5.963623e+03 
7.279186e+00 1.748458e+00 9.540955e+03 
7.084994e+00 1.669546e+00 1.526418e+04 
6.970035e+00 1.610404e+00 2.442053e+04 
6.924537e+00 1.572036e+00 3.906940e+04 
6.935223e+00 1.554060e+00 6.250552e+04 
6.984121e+00 1.553562e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-584.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.144293e-03 6.815514e-11 1.000000e-05 
4.070547e-03 1.478728e-10 1.599859e-05 
5.023985e-03 2.780191e-10 2.559548e-05 
6.469462e-03 5.936551e-10 4.094915e-05 
8.072232e-03 1.153216e-09 6.551286e-05 
1.047288e-02 2.518422e-09 1.048113e-04 
1.321883e-02 5.064175e-09 1.676833e-04 
1.655175e-02 9.941726e-09 2.682696e-04 
2.127007e-02 2.109776e-08 4.291934e-04 
2.684146e-02 4.239830e-08 6.866488e-04 
3.363451e-02 8.342289e-08 1.098541e-03 
4.309235e-02 1.754409e-07 1.757511e-03 
5.432186e-02 3.514426e-07 2.811769e-03 
6.882760e-02 7.148566e-07 4.498433e-03 
8.721812e-02 1.454629e-06 7.196857e-03 
1.103404e-01 2.945348e-06 1.151395e-02 
1.395634e-01 5.960055e-06 1.842070e-02 
1.760190e-01 1.195686e-05 2.947052e-02 
2.226713e-01 2.420677e-05 4.714866e-02 
2.814564e-01 4.888617e-05 7.543120e-02 
3.563532e-01 9.922210e-05 1.206793e-01 
4.504229e-01 2.003778e-04 1.930698e-01 
5.700237e-01 4.061642e-04 3.088844e-01 
7.200569e-01 8.188028e-04 4.941713e-01 
9.091731e-01 1.648573e-03 7.906043e-01 
1.148115e+00 3.320986e-03 1.264855e+00 
1.446742e+00 6.648327e-03 2.023590e+00 
1.824208e+00 1.333888e-02 3.237458e+00 
2.285511e+00 2.626803e-02 5.179475e+00 
2.853324e+00 5.122120e-02 8.286428e+00 
3.539330e+00 9.808600e-02 1.325711e+01 
4.334501e+00 1.811226e-01 2.120951e+01 
5.231900e+00 3.211638e-01 3.393222e+01 
6.177318e+00 5.354535e-01 5.428675e+01 
7.092687e+00 8.264915e-01 8.685114e+01 
7.881557e+00 1.167362e+00 1.389495e+02 
8.469913e+00 1.509015e+00 2.222996e+02 
8.801623e+00 1.789006e+00 3.556480e+02 
8.886447e+00 1.973726e+00 5.689866e+02 
8.773503e+00 2.061100e+00 9.102982e+02 
8.519509e+00 2.065074e+00 1.456348e+03 
8.195996e+00 2.014640e+00 2.329952e+03 
7.853752e+00 1.932174e+00 3.727594e+03 
7.536540e+00 1.838177e+00 5.963623e+03 
7.271965e+00 1.746639e+00 9.540955e+03 
7.080083e+00 1.668566e+00 1.526418e+04 
6.963896e+00 1.609058e+00 2.442053e+04 
6.915724e+00 1.569867e+00 3.906940e+04 
6.930500e+00 1.553183e+00 6.250552e+04 
6.980059e+00 1.552894e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-585.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.216323e-03 7.307209e-11 1.000000e-05 
4.024753e-03 1.431826e-10 1.599859e-05 
5.115609e-03 2.940117e-10 2.559548e-05 
6.482368e-03 5.982377e-10 4.094915e-05 
8.212158e-03 1.216311e-09 6.551286e-05 
1.025642e-02 2.369516e-09 1.048113e-04 
1.328620e-02 5.150806e-09 1.676833e-04 
1.672448e-02 1.027380e-08 2.682696e-04 
2.102578e-02 2.041405e-08 4.291934e-04 
2.684457e-02 4.248565e-08 6.866488e-04 
3.371447e-02 8.416316e-08 1.098541e-03 
4.286096e-02 1.729255e-07 1.757511e-03 
5.436180e-02 3.528216e-07 2.811769e-03 
6.823620e-02 6.977802e-07 4.498433e-03 
8.707569e-02 1.449993e-06 7.196857e-03 
1.093806e-01 2.874065e-06 1.151395e-02 
1.388783e-01 5.882771e-06 1.842070e-02 
1.758254e-01 1.193787e-05 2.947052e-02 
2.223777e-01 2.415243e-05 4.714866e-02 
2.811496e-01 4.880990e-05 7.543120e-02 
3.560147e-01 9.910901e-05 1.206793e-01 
4.494298e-01 1.993962e-04 1.930698e-01 
5.693145e-01 4.053429e-04 3.088844e-01 
7.178759e-01 8.127751e-04 4.941713e-01 
9.088630e-01 1.649702e-03 7.906043e-01 
1.146723e+00 3.314574e-03 1.264855e+00 
1.445720e+00 6.645559e-03 2.023590e+00 
1.817758e+00 1.322061e-02 3.237458e+00 
2.282750e+00 2.621747e-02 5.179475e+00 
2.850243e+00 5.114193e-02 8.286428e+00 
3.531818e+00 9.762946e-02 1.325711e+01 
4.330618e+00 1.809360e-01 2.120951e+01 
5.223239e+00 3.201101e-01 3.393222e+01 
6.167714e+00 5.338500e-01 5.428675e+01 
7.083239e+00 8.245357e-01 8.685114e+01 
7.875438e+00 1.166380e+00 1.389495e+02 
8.460390e+00 1.506282e+00 2.222996e+02 
8.793354e+00 1.786618e+00 3.556480e+02 
8.877898e+00 1.971010e+00 5.689866e+02 
8.766052e+00 2.058853e+00 9.102982e+02 
8.514894e+00 2.064165e+00 1.456348e+03 
8.191553e+00 2.013758e+00 2.329952e+03 
7.848451e+00 1.930932e+00 3.727594e+03 
7.529523e+00 1.836335e+00 5.963623e+03 
7.266478e+00 1.745422e+00 9.540955e+03 
7.075138e+00 1.667573e+00 1.526418e+04 
6.957443e+00 1.607609e+00 2.442053e+04 
6.911744e+00 1.569218e+00 3.906940e+04 
6.924985e+00 1.552054e+00 6.250552e+04 
6.971813e+00 1.550884e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-586.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.132918e-03 6.764904e-11 1.000000e-05 
3.994957e-03 1.402655e-10 1.599859e-05 
5.181820e-03 3.060986e-10 2.559548e-05 
6.515933e-03 6.086173e-10 4.094915e-05 
8.258137e-03 1.238970e-09 6.551286e-05 
1.033907e-02 2.431417e-09 1.048113e-04 
1.301365e-02 4.848554e-09 1.676833e-04 
1.670257e-02 1.025096e-08 2.682696e-04 
2.102760e-02 2.045427e-08 4.291934e-04 
2.663924e-02 4.158917e-08 6.866488e-04 
3.396500e-02 8.620052e-08 1.098541e-03 
4.258186e-02 1.698591e-07 1.757511e-03 
5.434257e-02 3.530497e-07 2.811769e-03 
6.807692e-02 6.940896e-07 4.498433e-03 
8.681663e-02 1.439546e-06 7.196857e-03 
1.094155e-01 2.881739e-06 1.151395e-02 
1.383460e-01 5.825322e-06 1.842070e-02 
1.750628e-01 1.180335e-05 2.947052e-02 
2.219834e-01 2.406525e-05 4.714866e-02 
2.804719e-01 4.854065e-05 7.543120e-02 
3.551970e-01 9.859587e-05 1.206793e-01 
4.484887e-01 1.984849e-04 1.930698e-01 
5.687985e-01 4.049323e-04 3.088844e-01 
7.171669e-01 8.117535e-04 4.941713e-01 
9.058233e-01 1.635999e-03 7.906043e-01 
1.144834e+00 3.303854e-03 1.264855e+00 
1.442096e+00 6.606990e-03 2.023590e+00 
1.816865e+00 1.322354e-02 3.237458e+00 
2.280614e+00 2.618828e-02 5.179475e+00 
2.845261e+00 5.096080e-02 8.286428e+00 
3.527425e+00 9.742941e-02 1.325711e+01 
4.321567e+00 1.801109e-01 2.120951e+01 
5.215252e+00 3.191773e-01 3.393222e+01 
6.158709e+00 5.323960e-01 5.428675e+01 
7.071128e+00 8.216988e-01 8.685114e+01 
7.866771e+00 1.164354e+00 1.389495e+02 
8.449413e+00 1.502861e+00 2.222996e+02 
8.785676e+00 1.784527e+00 3.556480e+02 
8.871661e+00 1.969492e+00 5.689866e+02 
8.757772e+00 2.056183e+00 9.102982e+02 
8.507131e+00 2.061748e+00 1.456348e+03 
8.183220e+00 2.011154e+00 2.329952e+03 
7.842417e+00 1.929389e+00 3.727594e+03 
7.525070e+00 1.835449e+00 5.963623e+03 
7.263268e+00 1.744996e+00 9.540955e+03 
7.069933e+00 1.666493e+00 1.526418e+04 
6.951790e+00 1.606415e+00 2.442053e+04 
6.907183e+00 1.568385e+00 3.906940e+04 
6.917549e+00 1.550316e+00 6.250552e+04 
6.965003e+00 1.549332e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-587.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.168584e-03 7.010529e-11 1.000000e-05 
4.040112e-03 1.453233e-10 1.599859e-05 
5.085302e-03 2.898046e-10 2.559548e-05 
6.508573e-03 6.075925e-10 4.094915e-05 
8.118452e-03 1.179165e-09 6.551286e-05 
1.026742e-02 2.385277e-09 1.048113e-04 
1.295789e-02 4.794657e-09 1.676833e-04 
1.673156e-02 1.032201e-08 2.682696e-04 
2.112788e-02 2.078371e-08 4.291934e-04 
2.676024e-02 4.223039e-08 6.866488e-04 
3.355205e-02 8.323625e-08 1.098541e-03 
4.269808e-02 1.715459e-07 1.757511e-03 
5.374704e-02 3.421524e-07 2.811769e-03 
6.804004e-02 6.941449e-07 4.498433e-03 
8.677049e-02 1.439704e-06 7.196857e-03 
1.096860e-01 2.908118e-06 1.151395e-02 
1.386314e-01 5.871446e-06 1.842070e-02 
1.755871e-01 1.193004e-05 2.947052e-02 
2.216784e-01 2.400707e-05 4.714866e-02 
2.801151e-01 4.843814e-05 7.543120e-02 
3.539641e-01 9.773930e-05 1.206793e-01 
4.475769e-01 1.976135e-04 1.930698e-01 
5.672662e-01 4.023541e-04 3.088844e-01 
7.164477e-01 8.106937e-04 4.941713e-01 
9.042717e-01 1.630382e-03 7.906043e-01 
1.142057e+00 3.285467e-03 1.264855e+00 
1.442253e+00 6.620366e-03 2.023590e+00 
1.813768e+00 1.317845e-02 3.237458e+00 
2.276688e+00 2.609760e-02 5.179475e+00 
2.838970e+00 5.070988e-02 8.286428e+00 
3.519326e+00 9.692532e-02 1.325711e+01 
4.314355e+00 1.795130e-01 2.120951e+01 
5.209007e+00 3.185566e-01 3.393222e+01 
6.149519e+00 5.308949e-01 5.428675e+01 
7.063243e+00 8.202564e-01 8.685114e+01 
7.854395e+00 1.160811e+00 1.389495e+02 
8.441290e+00 1.500782e+00 2.222996e+02 
8.777003e+00 1.781926e+00 3.556480e+02 
8.863171e+00 1.966799e+00 5.689866e+02 
8.750690e+00 2.054116e+00 9.102982e+02 
8.501730e+00 2.060456e+00 1.456348e+03 
8.177809e+00 2.009838e+00 2.329952e+03 
7.838623e+00 1.928754e+00 3.727594e+03 
7.520412e+00 1.834485e+00 5.963623e+03 
7.256599e+00 1.743363e+00 9.540955e+03 
7.063949e+00 1.665154e+00 1.526418e+04 
6.945369e+00 1.604973e+00 2.442053e+04 
6.898904e+00 1.566379e+00 3.906940e+04 
6.913326e+00 1.549592e+00 6.250552e+04 
6.962211e+00 1.549066e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-588.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.157228e-03 6.947238e-11 1.000000e-05 
4.038746e-03 1.454232e-10 1.599859e-05 
5.059189e-03 2.858492e-10 2.559548e-05 
6.383985e-03 5.743409e-10 4.094915e-05 
8.239146e-03 1.234641e-09 6.551286e-05 
1.031042e-02 2.419486e-09 1.048113e-04 
1.301655e-02 4.868352e-09 1.676833e-04 
1.671188e-02 1.030315e-08 2.682696e-04 
2.093954e-02 2.026728e-08 4.291934e-04 
2.668741e-02 4.195788e-08 6.866488e-04 
3.350145e-02 8.300138e-08 1.098541e-03 
4.246676e-02 1.690605e-07 1.757511e-03 
5.362461e-02 3.403983e-07 2.811769e-03 
6.791022e-02 6.913549e-07 4.498433e-03 
8.656910e-02 1.432139e-06 7.196857e-03 
1.094186e-01 2.891818e-06 1.151395e-02 
1.383685e-01 5.848057e-06 1.842070e-02 
1.749863e-01 1.182810e-05 2.947052e-02 
2.215884e-01 2.401868e-05 4.714866e-02 
2.795709e-01 4.823839e-05 7.543120e-02 
3.543809e-01 9.825196e-05 1.206793e-01 
4.470248e-01 1.972183e-04 1.930698e-01 
5.659663e-01 4.002751e-04 3.088844e-01 
7.161031e-01 8.109022e-04 4.941713e-01 
9.039526e-01 1.631427e-03 7.906043e-01 
1.141715e+00 3.288097e-03 1.264855e+00 
1.437711e+00 6.569218e-03 2.023590e+00 
1.810820e+00 1.313657e-02 3.237458e+00 
2.271334e+00 2.595808e-02 5.179475e+00 
2.834323e+00 5.054673e-02 8.286428e+00 
3.516235e+00 9.683145e-02 1.325711e+01 
4.310455e+00 1.793224e-01 2.120951e+01 
5.201359e+00 3.176835e-01 3.393222e+01 
6.140928e+00 5.295431e-01 5.428675e+01 
7.055891e+00 8.189875e-01 8.685114e+01 
7.845634e+00 1.158742e+00 1.389495e+02 
8.433956e+00 1.499071e+00 2.222996e+02 
8.765668e+00 1.777965e+00 3.556480e+02 
8.857946e+00 1.965799e+00 5.689866e+02 
8.743885e+00 2.052185e+00 9.102982e+02 
8.496923e+00 2.059446e+00 1.456348e+03 
8.173427e+00 2.008976e+00 2.329952e+03 
7.831658e+00 1.926828e+00 3.727594e+03 
7.515936e+00 1.833586e+00 5.963623e+03 
7.251981e+00 1.742443e+00 9.540955e+03 
7.055756e+00 1.663084e+00 1.526418e+04 
6.938674e+00 1.603443e+00 2.442053e+04 
6.893180e+00 1.565176e+00 3.906940e+04 
6.907391e+00 1.548326e+00 6.250552e+04 
6.954738e+00 1.547299e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-589.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.161318e-03 6.986131e-11 1.000000e-05 
3.979312e-03 1.393337e-10 1.599859e-05 
5.132191e-03 2.989101e-10 2.559548e-05 
6.402441e-03 5.803218e-10 4.094915e-05 
8.066635e-03 1.160672e-09 6.551286e-05 
1.015737e-02 2.317268e-09 1.048113e-04 
1.288980e-02 4.735552e-09 1.676833e-04 
1.664714e-02 1.020119e-08 2.682696e-04 
2.083343e-02 1.999469e-08 4.291934e-04 
2.664762e-02 4.184152e-08 6.866488e-04 
3.347958e-02 8.297981e-08 1.098541e-03 
4.267098e-02 1.718030e-07 1.757511e-03 
5.380867e-02 3.445005e-07 2.811769e-03 
6.806595e-02 6.973058e-07 4.498433e-03 
8.584272e-02 1.398765e-06 7.196857e-03 
1.085208e-01 2.826017e-06 1.151395e-02 
1.376829e-01 5.771353e-06 1.842070e-02 
1.746209e-01 1.177414e-05 2.947052e-02 
2.206570e-01 2.375745e-05 4.714866e-02 
2.790364e-01 4.804380e-05 7.543120e-02 
3.529865e-01 9.726190e-05 1.206793e-01 
4.471015e-01 1.976552e-04 1.930698e-01 
5.650099e-01 3.989265e-04 3.088844e-01 
7.153135e-01 8.095964e-04 4.941713e-01 
9.009975e-01 1.618229e-03 7.906043e-01 
1.139362e+00 3.273362e-03 1.264855e+00 
1.437790e+00 6.581409e-03 2.023590e+00 
1.807690e+00 1.309076e-02 3.237458e+00 
2.266472e+00 2.583558e-02 5.179475e+00 
2.832407e+00 5.052881e-02 8.286428e+00 
3.508429e+00 9.635170e-02 1.325711e+01 
4.300464e+00 1.783827e-01 2.120951e+01 
5.191469e+00 3.164089e-01 3.393222e+01 
6.133675e+00 5.285242e-01 5.428675e+01 
7.046364e+00 8.169993e-01 8.685114e+01 
7.838825e+00 1.157466e+00 1.389495e+02 
8.423886e+00 1.496068e+00 2.222996e+02 
8.760516e+00 1.777149e+00 3.556480e+02 
8.847899e+00 1.962289e+00 5.689866e+02 
8.739345e+00 2.051398e+00 9.102982e+02 
8.489263e+00 2.057068e+00 1.456348e+03 
8.167470e+00 2.007413e+00 2.329952e+03 
7.826183e+00 1.925505e+00 3.727594e+03 
7.510315e+00 1.832258e+00 5.963623e+03 
7.244248e+00 1.740435e+00 9.540955e+03 
7.053003e+00 1.662807e+00 1.526418e+04 
6.934863e+00 1.602831e+00 2.442053e+04 
6.889607e+00 1.564649e+00 3.906940e+04 
6.898524e+00 1.546131e+00 6.250552e+04 
6.946938e+00 1.545425e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-59.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.135533e-02 6.828151e-09 1.000000e-05 
4.025646e-02 1.445026e-08 1.599859e-05 
5.147706e-02 3.021414e-08 2.559548e-05 
6.491241e-02 6.058321e-08 4.094915e-05 
8.194711e-02 1.218905e-07 6.551286e-05 
1.032172e-01 2.435707e-07 1.048113e-04 
1.305063e-01 4.923381e-07 1.676833e-04 
1.665732e-01 1.023730e-06 2.682696e-04 
2.094866e-01 2.036287e-06 4.291934e-04 
2.651538e-01 4.129187e-06 6.866488e-04 
3.346565e-01 8.301761e-06 1.098541e-03 
4.235209e-01 1.682670e-05 1.757511e-03 
5.387710e-01 3.464097e-05 2.811769e-03 
6.785238e-01 6.919551e-05 4.498433e-03 
8.605639e-01 1.411692e-04 7.196857e-03 
1.089614e+00 2.865639e-04 1.151395e-02 
1.375141e+00 5.760577e-04 1.842070e-02 
1.740868e+00 1.168839e-03 2.947052e-02 
2.200202e+00 2.359923e-03 4.714866e-02 
2.781104e+00 4.767007e-03 7.543120e-02 
3.516317e+00 9.638097e-03 1.206793e-01 
4.426860e+00 1.924115e-02 1.930698e-01 
5.578191e+00 3.852690e-02 3.088844e-01 
6.996425e+00 7.611318e-02 4.941713e-01 
8.746665e+00 1.490125e-01 7.906043e-01 
1.084148e+01 2.846733e-01 1.264855e+00 
1.331522e+01 5.300269e-01 2.023590e+00 
1.610077e+01 9.445095e-01 3.237458e+00 
1.906213e+01 1.586662e+00 5.179475e+00 
2.197801e+01 2.477354e+00 8.286428e+00 
2.453343e+01 3.542103e+00 1.325711e+01 
2.645915e+01 4.621484e+00 2.120951e+01 
2.759763e+01 5.530993e+00 3.393222e+01 
2.796468e+01 6.156915e+00 5.428675e+01 
2.766837e+01 6.463736e+00 8.685114e+01 
2.692279e+01 6.509313e+00 1.389495e+02 
2.591285e+01 6.363077e+00 2.222996e+02 
2.483917e+01 6.113898e+00 3.556480e+02 
2.382737e+01 5.820359e+00 5.689866e+02 
2.297029e+01 5.529092e+00 9.102982e+02 
2.233873e+01 5.277585e+00 1.456348e+03 
2.193705e+01 5.080220e+00 2.329952e+03 
2.176674e+01 4.950780e+00 3.727594e+03 
2.178631e+01 4.888231e+00 5.963623e+03 
2.193433e+01 4.882435e+00 9.540955e+03 
2.212904e+01 4.911831e+00 1.526418e+04 
2.233127e+01 4.963154e+00 2.442053e+04 
2.249660e+01 5.017602e+00 3.906940e+04 
2.261232e+01 5.065184e+00 6.250552e+04 
2.267287e+01 5.098580e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-590.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.148322e-03 6.912043e-11 1.000000e-05 
3.907807e-03 1.321807e-10 1.599859e-05 
5.041828e-03 2.838788e-10 2.559548e-05 
6.380576e-03 5.753718e-10 4.094915e-05 
8.152927e-03 1.200355e-09 6.551286e-05 
1.021544e-02 2.361239e-09 1.048113e-04 
1.313099e-02 5.014888e-09 1.676833e-04 
1.656924e-02 1.007574e-08 2.682696e-04 
2.093923e-02 2.033531e-08 4.291934e-04 
2.649328e-02 4.118852e-08 6.866488e-04 
3.370639e-02 8.482146e-08 1.098541e-03 
4.251707e-02 1.702392e-07 1.757511e-03 
5.370563e-02 3.431066e-07 2.811769e-03 
6.774780e-02 6.887410e-07 4.498433e-03 
8.566864e-02 1.392633e-06 7.196857e-03 
1.088218e-01 2.854435e-06 1.151395e-02 
1.381408e-01 5.839025e-06 1.842070e-02 
1.743173e-01 1.173273e-05 2.947052e-02 
2.203423e-01 2.369610e-05 4.714866e-02 
2.787516e-01 4.797818e-05 7.543120e-02 
3.522743e-01 9.683854e-05 1.206793e-01 
4.460380e-01 1.965813e-04 1.930698e-01 
5.644501e-01 3.984169e-04 3.088844e-01 
7.138795e-01 8.061031e-04 4.941713e-01 
9.000550e-01 1.615892e-03 7.906043e-01 
1.137116e+00 3.259562e-03 1.264855e+00 
1.434884e+00 6.552686e-03 2.023590e+00 
1.804755e+00 1.304916e-02 3.237458e+00 
2.263508e+00 2.577781e-02 5.179475e+00 
2.826735e+00 5.031098e-02 8.286428e+00 
3.501641e+00 9.595563e-02 1.325711e+01 
4.296253e+00 1.781526e-01 2.120951e+01 
5.180910e+00 3.150158e-01 3.393222e+01 
6.123449e+00 5.267629e-01 5.428675e+01 
7.035778e+00 8.146613e-01 8.685114e+01 
7.827069e+00 1.154171e+00 1.389495e+02 
8.413524e+00 1.492925e+00 2.222996e+02 
8.750803e+00 1.774007e+00 3.556480e+02 
8.841408e+00 1.960624e+00 5.689866e+02 
8.730455e+00 2.048404e+00 9.102982e+02 
8.483268e+00 2.055483e+00 1.456348e+03 
8.161367e+00 2.005783e+00 2.329952e+03 
7.821978e+00 1.924696e+00 3.727594e+03 
7.505670e+00 1.831292e+00 5.963623e+03 
7.241707e+00 1.740235e+00 9.540955e+03 
7.047758e+00 1.661706e+00 1.526418e+04 
6.927688e+00 1.601144e+00 2.442053e+04 
6.881160e+00 1.562585e+00 3.906940e+04 
6.894472e+00 1.545457e+00 6.250552e+04 
6.941949e+00 1.544451e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-591.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.193023e-03 7.222884e-11 1.000000e-05 
4.033640e-03 1.456115e-10 1.599859e-05 
5.060767e-03 2.875765e-10 2.559548e-05 
6.324132e-03 5.611865e-10 4.094915e-05 
8.099308e-03 1.178822e-09 6.551286e-05 
1.034594e-02 2.457052e-09 1.048113e-04 
1.298078e-02 4.852962e-09 1.676833e-04 
1.646794e-02 9.908834e-09 2.682696e-04 
2.099179e-02 2.052358e-08 4.291934e-04 
2.645199e-02 4.106572e-08 6.866488e-04 
3.365523e-02 8.457894e-08 1.098541e-03 
4.243545e-02 1.695475e-07 1.757511e-03 
5.370557e-02 3.436870e-07 2.811769e-03 
6.814803e-02 7.022076e-07 4.498433e-03 
8.549893e-02 1.386719e-06 7.196857e-03 
1.089640e-01 2.870493e-06 1.151395e-02 
1.377720e-01 5.802198e-06 1.842070e-02 
1.738250e-01 1.165332e-05 2.947052e-02 
2.194445e-01 2.344731e-05 4.714866e-02 
2.780867e-01 4.771641e-05 7.543120e-02 
3.526876e-01 9.734441e-05 1.206793e-01 
4.460280e-01 1.969012e-04 1.930698e-01 
5.622583e-01 3.944615e-04 3.088844e-01 
7.113771e-01 7.990089e-04 4.941713e-01 
8.996941e-01 1.616679e-03 7.906043e-01 
1.135856e+00 3.254239e-03 1.264855e+00 
1.431204e+00 6.513423e-03 2.023590e+00 
1.802216e+00 1.301612e-02 3.237458e+00 
2.258049e+00 2.563518e-02 5.179475e+00 
2.823585e+00 5.022704e-02 8.286428e+00 
3.495004e+00 9.557205e-02 1.325711e+01 
4.287688e+00 1.773885e-01 2.120951e+01 
5.173866e+00 3.142503e-01 3.393222e+01 
6.115994e+00 5.256913e-01 5.428675e+01 
7.029060e+00 8.135947e-01 8.685114e+01 
7.817615e+00 1.151812e+00 1.389495e+02 
8.407056e+00 1.491611e+00 2.222996e+02 
8.744069e+00 1.772377e+00 3.556480e+02 
8.833667e+00 1.958304e+00 5.689866e+02 
8.724121e+00 2.046701e+00 9.102982e+02 
8.476018e+00 2.053294e+00 1.456348e+03 
8.155133e+00 2.004092e+00 2.329952e+03 
7.816790e+00 1.923486e+00 3.727594e+03 
7.497914e+00 1.829160e+00 5.963623e+03 
7.233910e+00 1.738200e+00 9.540955e+03 
7.040865e+00 1.660060e+00 1.526418e+04 
6.922921e+00 1.600224e+00 2.442053e+04 
6.875453e+00 1.561383e+00 3.906940e+04 
6.886199e+00 1.543447e+00 6.250552e+04 
6.935346e+00 1.542958e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-592.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.066000e-03 6.405530e-11 1.000000e-05 
3.897267e-03 1.315586e-10 1.599859e-05 
5.073330e-03 2.902136e-10 2.559548e-05 
6.272951e-03 5.485982e-10 4.094915e-05 
8.149827e-03 1.203050e-09 6.551286e-05 
1.038549e-02 2.489541e-09 1.048113e-04 
1.306464e-02 4.955995e-09 1.676833e-04 
1.637037e-02 9.750214e-09 2.682696e-04 
2.101347e-02 2.062205e-08 4.291934e-04 
2.631012e-02 4.047690e-08 6.866488e-04 
3.313917e-02 8.088424e-08 1.098541e-03 
4.239482e-02 1.693470e-07 1.757511e-03 
5.374244e-02 3.449781e-07 2.811769e-03 
6.766437e-02 6.885257e-07 4.498433e-03 
8.564975e-02 1.396430e-06 7.196857e-03 
1.084404e-01 2.834103e-06 1.151395e-02 
1.371605e-01 5.734974e-06 1.842070e-02 
1.741091e-01 1.173036e-05 2.947052e-02 
2.194669e-01 2.349415e-05 4.714866e-02 
2.776434e-01 4.756895e-05 7.543120e-02 
3.521443e-01 9.705913e-05 1.206793e-01 
4.450083e-01 1.958846e-04 1.930698e-01 
5.626058e-01 3.958613e-04 3.088844e-01 
7.108966e-01 7.987389e-04 4.941713e-01 
8.967174e-01 1.603397e-03 7.906043e-01 
1.132408e+00 3.230159e-03 1.264855e+00 
1.429024e+00 6.494653e-03 2.023590e+00 
1.797442e+00 1.293484e-02 3.237458e+00 
2.257346e+00 2.565406e-02 5.179475e+00 
2.817966e+00 5.001207e-02 8.286428e+00 
3.492762e+00 9.554582e-02 1.325711e+01 
4.282383e+00 1.770235e-01 2.120951e+01 
5.167136e+00 3.135400e-01 3.393222e+01 
6.105911e+00 5.239648e-01 5.428675e+01 
7.017666e+00 8.109888e-01 8.685114e+01 
7.811040e+00 1.150621e+00 1.389495e+02 
8.397174e+00 1.488687e+00 2.222996e+02 
8.734905e+00 1.769507e+00 3.556480e+02 
8.826083e+00 1.956063e+00 5.689866e+02 
8.718410e+00 2.045311e+00 9.102982e+02 
8.470201e+00 2.051788e+00 1.456348e+03 
8.150774e+00 2.003229e+00 2.329952e+03 
7.808942e+00 1.921190e+00 3.727594e+03 
7.493937e+00 1.828440e+00 5.963623e+03 
7.231142e+00 1.737918e+00 9.540955e+03 
7.035181e+00 1.658811e+00 1.526418e+04 
6.919428e+00 1.599709e+00 2.442053e+04 
6.870352e+00 1.560370e+00 3.906940e+04 
6.881466e+00 1.542554e+00 6.250552e+04 
6.931531e+00 1.542356e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-593.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.155347e-03 6.993795e-11 1.000000e-05 
3.916567e-03 1.337483e-10 1.599859e-05 
4.929956e-03 2.667477e-10 2.559548e-05 
6.478406e-03 6.053075e-10 4.094915e-05 
8.038110e-03 1.156201e-09 6.551286e-05 
1.033424e-02 2.457014e-09 1.048113e-04 
1.310503e-02 5.010559e-09 1.676833e-04 
1.641874e-02 9.853523e-09 2.682696e-04 
2.090075e-02 2.032626e-08 4.291934e-04 
2.653907e-02 4.161297e-08 6.866488e-04 
3.337623e-02 8.277202e-08 1.098541e-03 
4.210939e-02 1.662298e-07 1.757511e-03 
5.341143e-02 3.392150e-07 2.811769e-03 
6.782365e-02 6.945708e-07 4.498433e-03 
8.541561e-02 1.387348e-06 7.196857e-03 
1.080599e-01 2.809112e-06 1.151395e-02 
1.364411e-01 5.654745e-06 1.842070e-02 
1.729264e-01 1.151236e-05 2.947052e-02 
2.196535e-01 2.359392e-05 4.714866e-02 
2.766796e-01 4.715480e-05 7.543120e-02 
3.514001e-01 9.660803e-05 1.206793e-01 
4.428516e-01 1.933767e-04 1.930698e-01 
5.607126e-01 3.925406e-04 3.088844e-01 
7.102013e-01 7.977416e-04 4.941713e-01 
8.963732e-01 1.604252e-03 7.906043e-01 
1.131080e+00 3.224231e-03 1.264855e+00 
1.427703e+00 6.487568e-03 2.023590e+00 
1.795983e+00 1.292503e-02 3.237458e+00 
2.251619e+00 2.550240e-02 5.179475e+00 
2.813714e+00 4.986958e-02 8.286428e+00 
3.485087e+00 9.507771e-02 1.325711e+01 
4.273440e+00 1.762137e-01 2.120951e+01 
5.162868e+00 3.132670e-01 3.393222e+01 
6.095131e+00 5.220656e-01 5.428675e+01 
7.006683e+00 8.085177e-01 8.685114e+01 
7.799467e+00 1.147395e+00 1.389495e+02 
8.387399e+00 1.485810e+00 2.222996e+02 
8.727896e+00 1.767730e+00 3.556480e+02 
8.819745e+00 1.954465e+00 5.689866e+02 
8.711707e+00 2.043414e+00 9.102982e+02 
8.466291e+00 2.051192e+00 1.456348e+03 
8.143519e+00 2.001080e+00 2.329952e+03 
7.806515e+00 1.921098e+00 3.727594e+03 
7.489572e+00 1.827573e+00 5.963623e+03 
7.225913e+00 1.736775e+00 9.540955e+03 
7.030667e+00 1.657946e+00 1.526418e+04 
6.911914e+00 1.597909e+00 2.442053e+04 
6.865123e+00 1.559316e+00 3.906940e+04 
6.875405e+00 1.541240e+00 6.250552e+04 
6.922175e+00 1.539978e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-594.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.068105e-03 6.440416e-11 1.000000e-05 
3.875300e-03 1.297834e-10 1.599859e-05 
5.109268e-03 2.974263e-10 2.559548e-05 
6.438453e-03 5.951796e-10 4.094915e-05 
8.132811e-03 1.199570e-09 6.551286e-05 
1.022228e-02 2.382025e-09 1.048113e-04 
1.302242e-02 4.924685e-09 1.676833e-04 
1.630971e-02 9.674801e-09 2.682696e-04 
2.070315e-02 1.978850e-08 4.291934e-04 
2.624749e-02 4.032431e-08 6.866488e-04 
3.326562e-02 8.209004e-08 1.098541e-03 
4.219497e-02 1.675275e-07 1.757511e-03 
5.346267e-02 3.407659e-07 2.811769e-03 
6.775782e-02 6.937179e-07 4.498433e-03 
8.548099e-02 1.392881e-06 7.196857e-03 
1.083797e-01 2.838905e-06 1.151395e-02 
1.365013e-01 5.671782e-06 1.842070e-02 
1.734914e-01 1.164517e-05 2.947052e-02 
2.191401e-01 2.346839e-05 4.714866e-02 
2.773922e-01 4.760017e-05 7.543120e-02 
3.503945e-01 9.594248e-05 1.206793e-01 
4.426664e-01 1.934597e-04 1.930698e-01 
5.593202e-01 3.902807e-04 3.088844e-01 
7.088747e-01 7.946172e-04 4.941713e-01 
8.935648e-01 1.591903e-03 7.906043e-01 
1.128796e+00 3.210143e-03 1.264855e+00 
1.422701e+00 6.430472e-03 2.023590e+00 
1.791781e+00 1.285619e-02 3.237458e+00 
2.247825e+00 2.541634e-02 5.179475e+00 
2.808601e+00 4.968153e-02 8.286428e+00 
3.480281e+00 9.484269e-02 1.325711e+01 
4.270536e+00 1.761408e-01 2.120951e+01 
5.153524e+00 3.120900e-01 3.393222e+01 
6.089618e+00 5.214729e-01 5.428675e+01 
7.001799e+00 8.080458e-01 8.685114e+01 
7.791657e+00 1.145697e+00 1.389495e+02 
8.379044e+00 1.483598e+00 2.222996e+02 
8.716822e+00 1.763881e+00 3.556480e+02 
8.812830e+00 1.952564e+00 5.689866e+02 
8.703861e+00 2.040934e+00 9.102982e+02 
8.459070e+00 2.049007e+00 1.456348e+03 
8.140265e+00 2.000702e+00 2.329952e+03 
7.799031e+00 1.918945e+00 3.727594e+03 
7.483966e+00 1.826239e+00 5.963623e+03 
7.220858e+00 1.735691e+00 9.540955e+03 
7.026306e+00 1.657130e+00 1.526418e+04 
6.908370e+00 1.597374e+00 2.442053e+04 
6.859448e+00 1.558119e+00 3.906940e+04 
6.870998e+00 1.540448e+00 6.250552e+04 
6.917697e+00 1.539161e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-595.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.118317e-03 6.773212e-11 1.000000e-05 
3.898748e-03 1.323760e-10 1.599859e-05 
4.986520e-03 2.769661e-10 2.559548e-05 
6.426885e-03 5.929737e-10 4.094915e-05 
8.094440e-03 1.184661e-09 6.551286e-05 
1.031165e-02 2.449164e-09 1.048113e-04 
1.292697e-02 4.825299e-09 1.676833e-04 
1.653034e-02 1.008972e-08 2.682696e-04 
2.090636e-02 2.041124e-08 4.291934e-04 
2.639815e-02 4.109175e-08 6.866488e-04 
3.343595e-02 8.349785e-08 1.098541e-03 
4.189105e-02 1.642095e-07 1.757511e-03 
5.341026e-02 3.403366e-07 2.811769e-03 
6.707569e-02 6.741097e-07 4.498433e-03 
8.530867e-02 1.386806e-06 7.196857e-03 
1.074313e-01 2.769682e-06 1.151395e-02 
1.369902e-01 5.742585e-06 1.842070e-02 
1.724418e-01 1.145435e-05 2.947052e-02 
2.178950e-01 2.310945e-05 4.714866e-02 
2.764990e-01 4.722118e-05 7.543120e-02 
3.490439e-01 9.499704e-05 1.206793e-01 
4.418266e-01 1.926845e-04 1.930698e-01 
5.585444e-01 3.893129e-04 3.088844e-01 
7.065145e-01 7.880316e-04 4.941713e-01 
8.931109e-01 1.592149e-03 7.906043e-01 
1.128034e+00 3.209022e-03 1.264855e+00 
1.423368e+00 6.450290e-03 2.023590e+00 
1.789756e+00 1.283413e-02 3.237458e+00 
2.244514e+00 2.534658e-02 5.179475e+00 
2.801198e+00 4.937307e-02 8.286428e+00 
3.475934e+00 9.464454e-02 1.325711e+01 
4.264059e+00 1.756316e-01 2.120951e+01 
5.145456e+00 3.111398e-01 3.393222e+01 
6.080403e+00 5.199606e-01 5.428675e+01 
6.990332e+00 8.054137e-01 8.685114e+01 
7.783520e+00 1.143863e+00 1.389495e+02 
8.371861e+00 1.481933e+00 2.222996e+02 
8.710277e+00 1.762332e+00 3.556480e+02 
8.805768e+00 1.950583e+00 5.689866e+02 
8.699428e+00 2.040182e+00 9.102982e+02 
8.451564e+00 2.046682e+00 1.456348e+03 
8.134523e+00 1.999218e+00 2.329952e+03 
7.792775e+00 1.917289e+00 3.727594e+03 
7.478914e+00 1.825111e+00 5.963623e+03 
7.212854e+00 1.733577e+00 9.540955e+03 
7.018154e+00 1.655061e+00 1.526418e+04 
6.899791e+00 1.595231e+00 2.442053e+04 
6.854013e+00 1.556996e+00 3.906940e+04 
6.862340e+00 1.538310e+00 6.250552e+04 
6.913526e+00 1.538440e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-596.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.156245e-03 7.035179e-11 1.000000e-05 
4.003051e-03 1.435279e-10 1.599859e-05 
5.014596e-03 2.821441e-10 2.559548e-05 
6.434082e-03 5.959681e-10 4.094915e-05 
8.117867e-03 1.196985e-09 6.551286e-05 
1.015955e-02 2.346319e-09 1.048113e-04 
1.298319e-02 4.896742e-09 1.676833e-04 
1.620014e-02 9.513047e-09 2.682696e-04 
2.059818e-02 1.955465e-08 4.291934e-04 
2.600013e-02 3.932691e-08 6.866488e-04 
3.313937e-02 8.143219e-08 1.098541e-03 
4.224265e-02 1.686619e-07 1.757511e-03 
5.307366e-02 3.345039e-07 2.811769e-03 
6.692807e-02 6.707945e-07 4.498433e-03 
8.542964e-02 1.395054e-06 7.196857e-03 
1.076299e-01 2.789750e-06 1.151395e-02 
1.364502e-01 5.684484e-06 1.842070e-02 
1.721333e-01 1.141212e-05 2.947052e-02 
2.176984e-01 2.308570e-05 4.714866e-02 
2.756828e-01 4.688290e-05 7.543120e-02 
3.493329e-01 9.539320e-05 1.206793e-01 
4.417611e-01 1.929224e-04 1.930698e-01 
5.592403e-01 3.914258e-04 3.088844e-01 
7.049072e-01 7.839811e-04 4.941713e-01 
8.910820e-01 1.583981e-03 7.906043e-01 
1.126081e+00 3.197752e-03 1.264855e+00 
1.418824e+00 6.399481e-03 2.023590e+00 
1.786618e+00 1.278815e-02 3.237458e+00 
2.243119e+00 2.534148e-02 5.179475e+00 
2.798848e+00 4.933059e-02 8.286428e+00 
3.467648e+00 9.412785e-02 1.325711e+01 
4.255037e+00 1.748125e-01 2.120951e+01 
5.136147e+00 3.099699e-01 3.393222e+01 
6.071414e+00 5.185038e-01 5.428675e+01 
6.981525e+00 8.036519e-01 8.685114e+01 
7.776042e+00 1.142293e+00 1.389495e+02 
8.362884e+00 1.479422e+00 2.222996e+02 
8.701047e+00 1.759414e+00 3.556480e+02 
8.799082e+00 1.948793e+00 5.689866e+02 
8.691471e+00 2.037639e+00 9.102982e+02 
8.448248e+00 2.046362e+00 1.456348e+03 
8.128164e+00 1.997457e+00 2.329952e+03 
7.787457e+00 1.916013e+00 3.727594e+03 
7.472382e+00 1.823425e+00 5.963623e+03 
7.207853e+00 1.732507e+00 9.540955e+03 
7.014325e+00 1.654417e+00 1.526418e+04 
6.895991e+00 1.594612e+00 2.442053e+04 
6.848020e+00 1.555696e+00 3.906940e+04 
6.857692e+00 1.537438e+00 6.250552e+04 
6.905385e+00 1.536447e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-597.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.152876e-03 7.024442e-11 1.000000e-05 
3.876944e-03 1.306050e-10 1.599859e-05 
5.050936e-03 2.888064e-10 2.559548e-05 
6.376534e-03 5.810926e-10 4.094915e-05 
7.920807e-03 1.113780e-09 6.551286e-05 
1.021938e-02 2.392022e-09 1.048113e-04 
1.290184e-02 4.813339e-09 1.676833e-04 
1.644326e-02 9.964486e-09 2.682696e-04 
2.047118e-02 1.922738e-08 4.291934e-04 
2.592593e-02 3.905662e-08 6.866488e-04 
3.297010e-02 8.032533e-08 1.098541e-03 
4.213364e-02 1.676404e-07 1.757511e-03 
5.286419e-02 3.311135e-07 2.811769e-03 
6.704340e-02 6.753995e-07 4.498433e-03 
8.516144e-02 1.384275e-06 7.196857e-03 
1.076129e-01 2.793107e-06 1.151395e-02 
1.362191e-01 5.665141e-06 1.842070e-02 
1.724787e-01 1.150023e-05 2.947052e-02 
2.173453e-01 2.301208e-05 4.714866e-02 
2.750750e-01 4.665168e-05 7.543120e-02 
3.490850e-01 9.534996e-05 1.206793e-01 
4.412023e-01 1.925137e-04 1.930698e-01 
5.573662e-01 3.881543e-04 3.088844e-01 
7.034566e-01 7.804584e-04 4.941713e-01 
8.901360e-01 1.581588e-03 7.906043e-01 
1.122409e+00 3.171888e-03 1.264855e+00 
1.415987e+00 6.371840e-03 2.023590e+00 
1.783409e+00 1.274068e-02 3.237458e+00 
2.235835e+00 2.513779e-02 5.179475e+00 
2.796055e+00 4.926458e-02 8.286428e+00 
3.464323e+00 9.401186e-02 1.325711e+01 
4.249558e+00 1.744244e-01 2.120951e+01 
5.128538e+00 3.091010e-01 3.393222e+01 
6.065207e+00 5.177346e-01 5.428675e+01 
6.972245e+00 8.017342e-01 8.685114e+01 
7.764032e+00 1.138883e+00 1.389495e+02 
8.355649e+00 1.477725e+00 2.222996e+02 
8.692867e+00 1.757026e+00 3.556480e+02 
8.788686e+00 1.945072e+00 5.689866e+02 
8.686289e+00 2.036500e+00 9.102982e+02 
8.440092e+00 2.043720e+00 1.456348e+03 
8.123028e+00 1.996237e+00 2.329952e+03 
7.783534e+00 1.915303e+00 3.727594e+03 
7.466268e+00 1.821894e+00 5.963623e+03 
7.202696e+00 1.731382e+00 9.540955e+03 
7.008484e+00 1.653108e+00 1.526418e+04 
6.889855e+00 1.593245e+00 2.442053e+04 
6.842152e+00 1.554435e+00 3.906940e+04 
6.850865e+00 1.535877e+00 6.250552e+04 
6.901489e+00 1.535812e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-598.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.142261e-03 6.965382e-11 1.000000e-05 
3.929818e-03 1.362496e-10 1.599859e-05 
4.936083e-03 2.700011e-10 2.559548e-05 
6.210405e-03 5.377467e-10 4.094915e-05 
7.882182e-03 1.099404e-09 6.551286e-05 
1.003092e-02 2.265900e-09 1.048113e-04 
1.284433e-02 4.757211e-09 1.676833e-04 
1.611089e-02 9.388080e-09 2.682696e-04 
2.042693e-02 1.913495e-08 4.291934e-04 
2.625193e-02 4.061643e-08 6.866488e-04 
3.287163e-02 7.974108e-08 1.098541e-03 
4.171012e-02 1.629082e-07 1.757511e-03 
5.304413e-02 3.350664e-07 2.811769e-03 
6.725935e-02 6.830891e-07 4.498433e-03 
8.490215e-02 1.373967e-06 7.196857e-03 
1.070920e-01 2.757358e-06 1.151395e-02 
1.356388e-01 5.602412e-06 1.842070e-02 
1.716206e-01 1.134841e-05 2.947052e-02 
2.167609e-01 2.286521e-05 4.714866e-02 
2.755934e-01 4.699445e-05 7.543120e-02 
3.485108e-01 9.503912e-05 1.206793e-01 
4.406224e-01 1.920767e-04 1.930698e-01 
5.567831e-01 3.875853e-04 3.088844e-01 
7.037861e-01 7.828624e-04 4.941713e-01 
8.874153e-01 1.569757e-03 7.906043e-01 
1.122788e+00 3.180400e-03 1.264855e+00 
1.414082e+00 6.356758e-03 2.023590e+00 
1.781603e+00 1.272319e-02 3.237458e+00 
2.234476e+00 2.513358e-02 5.179475e+00 
2.790375e+00 4.904688e-02 8.286428e+00 
3.456350e+00 9.352109e-02 1.325711e+01 
4.242396e+00 1.738318e-01 2.120951e+01 
5.120195e+00 3.081024e-01 3.393222e+01 
6.054450e+00 5.158394e-01 5.428675e+01 
6.963860e+00 8.001072e-01 8.685114e+01 
7.754713e+00 1.136562e+00 1.389495e+02 
8.346947e+00 1.475337e+00 2.222996e+02 
8.686952e+00 1.755786e+00 3.556480e+02 
8.782254e+00 1.943406e+00 5.689866e+02 
8.677999e+00 2.033780e+00 9.102982e+02 
8.434019e+00 2.042073e+00 1.456348e+03 
8.116945e+00 1.994593e+00 2.329952e+03 
7.777099e+00 1.913567e+00 3.727594e+03 
7.463258e+00 1.821525e+00 5.963623e+03 
7.197076e+00 1.730094e+00 9.540955e+03 
7.004316e+00 1.652349e+00 1.526418e+04 
6.884357e+00 1.592080e+00 2.442053e+04 
6.836421e+00 1.553214e+00 3.906940e+04 
6.846692e+00 1.535151e+00 6.250552e+04 
6.893242e+00 1.533781e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-599.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.061832e-03 6.454876e-11 1.000000e-05 
3.855019e-03 1.288318e-10 1.599859e-05 
5.000005e-03 2.810963e-10 2.559548e-05 
6.235202e-03 5.451239e-10 4.094915e-05 
7.951450e-03 1.130532e-09 6.551286e-05 
1.014823e-02 2.350255e-09 1.048113e-04 
1.291452e-02 4.843716e-09 1.676833e-04 
1.611386e-02 9.408977e-09 2.682696e-04 
2.066272e-02 1.983838e-08 4.291934e-04 
2.616916e-02 4.030077e-08 6.866488e-04 
3.323140e-02 8.252584e-08 1.098541e-03 
4.159044e-02 1.617800e-07 1.757511e-03 
5.305513e-02 3.358356e-07 2.811769e-03 
6.711118e-02 6.797194e-07 4.498433e-03 
8.494265e-02 1.378235e-06 7.196857e-03 
1.070592e-01 2.759432e-06 1.151395e-02 
1.360297e-01 5.660438e-06 1.842070e-02 
1.712204e-01 1.128806e-05 2.947052e-02 
2.171967e-01 2.304184e-05 4.714866e-02 
2.746762e-01 4.660465e-05 7.543120e-02 
3.474025e-01 9.429274e-05 1.206793e-01 
4.400309e-01 1.916240e-04 1.930698e-01 
5.544703e-01 3.834159e-04 3.088844e-01 
7.026360e-01 7.803330e-04 4.941713e-01 
8.874943e-01 1.572796e-03 7.906043e-01 
1.119676e+00 3.159309e-03 1.264855e+00 
1.412512e+00 6.346172e-03 2.023590e+00 
1.776481e+00 1.263492e-02 3.237458e+00 
2.229375e+00 2.500363e-02 5.179475e+00 
2.782950e+00 4.873815e-02 8.286428e+00 
3.451653e+00 9.329418e-02 1.325711e+01 
4.236667e+00 1.734127e-01 2.120951e+01 
5.114108e+00 3.075016e-01 3.393222e+01 
6.044495e+00 5.141428e-01 5.428675e+01 
6.955348e+00 7.984371e-01 8.685114e+01 
7.744569e+00 1.133905e+00 1.389495e+02 
8.335564e+00 1.471688e+00 2.222996e+02 
8.678157e+00 1.753079e+00 3.556480e+02 
8.775217e+00 1.941423e+00 5.689866e+02 
8.672950e+00 2.032702e+00 9.102982e+02 
8.427491e+00 2.040203e+00 1.456348e+03 
8.110124e+00 1.992619e+00 2.329952e+03 
7.774389e+00 1.913348e+00 3.727594e+03 
7.457671e+00 1.820188e+00 5.963623e+03 
7.194249e+00 1.729779e+00 9.540955e+03 
6.998402e+00 1.651012e+00 1.526418e+04 
6.880186e+00 1.591338e+00 2.442053e+04 
6.830394e+00 1.551899e+00 3.906940e+04 
6.840040e+00 1.533642e+00 6.250552e+04 
6.887802e+00 1.532649e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-6.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.150657e-01 7.044848e-07 1.000000e-05 
3.995014e-01 1.436229e-06 1.599859e-05 
5.053245e-01 2.906565e-06 2.559548e-05 
6.370004e-01 5.822217e-06 4.094915e-05 
8.041590e-01 1.171375e-05 6.551286e-05 
1.017856e+00 2.375367e-05 1.048113e-04 
1.293949e+00 4.880053e-05 1.676833e-04 
1.633241e+00 9.813561e-05 2.682696e-04 
2.071751e+00 2.003058e-04 4.291934e-04 
2.619026e+00 4.046761e-04 6.866488e-04 
3.302343e+00 8.112738e-04 1.098541e-03 
4.177424e+00 1.642275e-03 1.757511e-03 
5.294696e+00 3.344058e-03 2.811769e-03 
6.689079e+00 6.743716e-03 4.498433e-03 
8.441068e+00 1.355415e-02 7.196857e-03 
1.068032e+01 2.746362e-02 1.151395e-02 
1.344799e+01 5.485044e-02 1.842070e-02 
1.693920e+01 1.097003e-01 2.947052e-02 
2.128758e+01 2.179806e-01 4.714866e-02 
2.658923e+01 4.255757e-01 7.543120e-02 
3.303131e+01 8.183359e-01 1.206793e-01 
4.064407e+01 1.531739e+00 1.930698e-01 
4.923739e+01 2.743494e+00 3.088844e-01 
5.848583e+01 4.651302e+00 4.941713e-01 
6.772603e+01 7.350044e+00 7.906043e-01 
7.594492e+01 1.063856e+01 1.264855e+00 
8.229132e+01 1.405259e+01 2.023590e+00 
8.621200e+01 1.700827e+01 3.237458e+00 
8.767949e+01 1.910538e+01 5.179475e+00 
8.699736e+01 2.019709e+01 8.286428e+00 
8.480399e+01 2.043342e+01 1.325711e+01 
8.170712e+01 2.003799e+01 2.120951e+01 
7.834825e+01 1.929160e+01 3.393222e+01 
7.510824e+01 1.837220e+01 5.428675e+01 
7.236823e+01 1.746075e+01 8.685114e+01 
7.026390e+01 1.664332e+01 1.389495e+02 
6.891236e+01 1.600093e+01 2.222996e+02 
6.828312e+01 1.556487e+01 3.556480e+02 
6.828249e+01 1.534422e+01 5.689866e+02 
6.872348e+01 1.531071e+01 9.102982e+02 
6.932048e+01 1.538983e+01 1.456348e+03 
6.995039e+01 1.554171e+01 2.329952e+03 
7.050853e+01 1.572022e+01 3.727594e+03 
7.085998e+01 1.586245e+01 5.963623e+03 
7.108042e+01 1.597648e+01 9.540955e+03 
7.112096e+01 1.603215e+01 1.526418e+04 
7.110969e+01 1.606462e+01 2.442053e+04 
7.102390e+01 1.606193e+01 3.906940e+04 
7.092119e+01 1.604289e+01 6.250552e+04 
7.079628e+01 1.600704e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-60.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.165126e-02 7.142348e-09 1.000000e-05 
3.939681e-02 1.377373e-08 1.599859e-05 
5.003106e-02 2.820898e-08 2.559548e-05 
6.355346e-02 5.782103e-08 4.094915e-05 
8.011615e-02 1.158320e-07 6.551286e-05 
1.013593e-01 2.345626e-07 1.048113e-04 
1.279529e-01 4.718662e-07 1.676833e-04 
1.621562e-01 9.604379e-07 2.682696e-04 
2.063637e-01 1.979562e-06 4.291934e-04 
2.608743e-01 3.999117e-06 6.866488e-04 
3.304123e-01 8.125310e-06 1.098541e-03 
4.191697e-01 1.658987e-05 1.757511e-03 
5.280481e-01 3.316629e-05 2.811769e-03 
6.704124e-01 6.787463e-05 4.498433e-03 
8.452425e-01 1.360296e-04 7.196857e-03 
1.072327e+00 2.777689e-04 1.151395e-02 
1.355211e+00 5.607166e-04 1.842070e-02 
1.712882e+00 1.132236e-03 2.947052e-02 
2.165112e+00 2.286902e-03 4.714866e-02 
2.737720e+00 4.624406e-03 7.543120e-02 
3.452725e+00 9.279149e-03 1.206793e-01 
4.352181e+00 1.859324e-02 1.930698e-01 
5.487751e+00 3.730357e-02 3.088844e-01 
6.884349e+00 7.373840e-02 4.941713e-01 
8.607967e+00 1.444295e-01 7.906043e-01 
1.067606e+01 2.764045e-01 1.264855e+00 
1.311792e+01 5.152769e-01 2.023590e+00 
1.586846e+01 9.192019e-01 3.237458e+00 
1.879303e+01 1.545386e+00 5.179475e+00 
2.169425e+01 2.421085e+00 8.286428e+00 
2.424758e+01 3.473596e+00 1.325711e+01 
2.618463e+01 4.547469e+00 2.120951e+01 
2.735076e+01 5.462341e+00 3.393222e+01 
2.772752e+01 6.087466e+00 5.428675e+01 
2.745417e+01 6.402585e+00 8.685114e+01 
2.672934e+01 6.456867e+00 1.389495e+02 
2.574120e+01 6.320488e+00 2.222996e+02 
2.466907e+01 6.072687e+00 3.556480e+02 
2.366416e+01 5.783206e+00 5.689866e+02 
2.280516e+01 5.492734e+00 9.102982e+02 
2.216773e+01 5.240656e+00 1.456348e+03 
2.175938e+01 5.042216e+00 2.329952e+03 
2.159224e+01 4.914395e+00 3.727594e+03 
2.160924e+01 4.851183e+00 5.963623e+03 
2.173933e+01 4.839468e+00 9.540955e+03 
2.194212e+01 4.871018e+00 1.526418e+04 
2.214489e+01 4.922048e+00 2.442053e+04 
2.231191e+01 4.976653e+00 3.906940e+04 
2.241887e+01 5.020962e+00 6.250552e+04 
2.247442e+01 5.052456e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-600.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.077242e-03 6.563764e-11 1.000000e-05 
3.894677e-03 1.330707e-10 1.599859e-05 
4.878855e-03 2.615904e-10 2.559548e-05 
6.194982e-03 5.355356e-10 4.094915e-05 
8.044047e-03 1.172444e-09 6.551286e-05 
1.015054e-02 2.355783e-09 1.048113e-04 
1.277244e-02 4.693423e-09 1.676833e-04 
1.610555e-02 9.410116e-09 2.682696e-04 
2.042572e-02 1.919554e-08 4.291934e-04 
2.582572e-02 3.879945e-08 6.866488e-04 
3.316330e-02 8.215642e-08 1.098541e-03 
4.155535e-02 1.616402e-07 1.757511e-03 
5.254009e-02 3.266942e-07 2.811769e-03 
6.693721e-02 6.755730e-07 4.498433e-03 
8.418880e-02 1.344105e-06 7.196857e-03 
1.065870e-01 2.727626e-06 1.151395e-02 
1.355023e-01 5.604198e-06 1.842070e-02 
1.714872e-01 1.135983e-05 2.947052e-02 
2.168177e-01 2.295970e-05 4.714866e-02 
2.739917e-01 4.633430e-05 7.543120e-02 
3.464516e-01 9.367673e-05 1.206793e-01 
4.388135e-01 1.903553e-04 1.930698e-01 
5.544392e-01 3.839908e-04 3.088844e-01 
7.018384e-01 7.789761e-04 4.941713e-01 
8.853988e-01 1.564289e-03 7.906043e-01 
1.118691e+00 3.156224e-03 1.264855e+00 
1.411593e+00 6.344335e-03 2.023590e+00 
1.775239e+00 1.262936e-02 3.237458e+00 
2.225384e+00 2.491098e-02 5.179475e+00 
2.780745e+00 4.870245e-02 8.286428e+00 
3.448139e+00 9.316210e-02 1.325711e+01 
4.227008e+00 1.725183e-01 2.120951e+01 
5.106550e+00 3.066405e-01 3.393222e+01 
6.035890e+00 5.127789e-01 5.428675e+01 
6.944862e+00 7.961215e-01 8.685114e+01 
7.737372e+00 1.132438e+00 1.389495e+02 
8.329385e+00 1.470476e+00 2.222996e+02 
8.669083e+00 1.750226e+00 3.556480e+02 
8.767253e+00 1.938954e+00 5.689866e+02 
8.664908e+00 2.030101e+00 9.102982e+02 
8.422162e+00 2.038907e+00 1.456348e+03 
8.105621e+00 1.991672e+00 2.329952e+03 
7.766840e+00 1.911152e+00 3.727594e+03 
7.452178e+00 1.818884e+00 5.963623e+03 
7.188405e+00 1.728408e+00 9.540955e+03 
6.992227e+00 1.649586e+00 1.526418e+04 
6.873822e+00 1.589894e+00 2.442053e+04 
6.824531e+00 1.550634e+00 3.906940e+04 
6.836584e+00 1.533141e+00 6.250552e+04 
6.880409e+00 1.530889e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-601.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.092398e-03 6.672328e-11 1.000000e-05 
3.901710e-03 1.340159e-10 1.599859e-05 
5.005690e-03 2.829978e-10 2.559548e-05 
6.246925e-03 5.500350e-10 4.094915e-05 
7.849854e-03 1.091380e-09 6.551286e-05 
9.958536e-03 2.228322e-09 1.048113e-04 
1.282281e-02 4.757086e-09 1.676833e-04 
1.621192e-02 9.613793e-09 2.682696e-04 
2.031655e-02 1.892088e-08 4.291934e-04 
2.600528e-02 3.968042e-08 6.866488e-04 
3.306053e-02 8.153065e-08 1.098541e-03 
4.167524e-02 1.633151e-07 1.757511e-03 
5.281291e-02 3.323628e-07 2.811769e-03 
6.644024e-02 6.617383e-07 4.498433e-03 
8.450468e-02 1.361557e-06 7.196857e-03 
1.069879e-01 2.763116e-06 1.151395e-02 
1.348264e-01 5.529951e-06 1.842070e-02 
1.703840e-01 1.116058e-05 2.947052e-02 
2.157456e-01 2.265850e-05 4.714866e-02 
2.733813e-01 4.610206e-05 7.543120e-02 
3.462242e-01 9.364812e-05 1.206793e-01 
4.369875e-01 1.883023e-04 1.930698e-01 
5.542158e-01 3.841656e-04 3.088844e-01 
6.990305e-01 7.709481e-04 4.941713e-01 
8.841369e-01 1.560204e-03 7.906043e-01 
1.115808e+00 3.137109e-03 1.264855e+00 
1.406880e+00 6.291493e-03 2.023590e+00 
1.771711e+00 1.257511e-02 3.237458e+00 
2.224174e+00 2.491142e-02 5.179475e+00 
2.776533e+00 4.856179e-02 8.286428e+00 
3.443616e+00 9.294863e-02 1.325711e+01 
4.221691e+00 1.721486e-01 2.120951e+01 
5.101223e+00 3.061721e-01 3.393222e+01 
6.029804e+00 5.120341e-01 5.428675e+01 
6.935627e+00 7.942130e-01 8.685114e+01 
7.729435e+00 1.130669e+00 1.389495e+02 
8.321182e+00 1.468312e+00 2.222996e+02 
8.661998e+00 1.748380e+00 3.556480e+02 
8.762521e+00 1.938162e+00 5.689866e+02 
8.659749e+00 2.028960e+00 9.102982e+02 
8.417510e+00 2.037932e+00 1.456348e+03 
8.099555e+00 1.990027e+00 2.329952e+03 
7.761575e+00 1.909887e+00 3.727594e+03 
7.446613e+00 1.817550e+00 5.963623e+03 
7.182157e+00 1.726894e+00 9.540955e+03 
6.987461e+00 1.648625e+00 1.526418e+04 
6.866784e+00 1.588233e+00 2.442053e+04 
6.819961e+00 1.549775e+00 3.906940e+04 
6.830164e+00 1.531701e+00 6.250552e+04 
6.877698e+00 1.530627e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-602.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.119304e-03 6.859407e-11 1.000000e-05 
3.891816e-03 1.332202e-10 1.599859e-05 
4.978395e-03 2.788570e-10 2.559548e-05 
6.364754e-03 5.827178e-10 4.094915e-05 
7.861645e-03 1.098130e-09 6.551286e-05 
1.004770e-02 2.292520e-09 1.048113e-04 
1.281352e-02 4.754653e-09 1.676833e-04 
1.615709e-02 9.532406e-09 2.682696e-04 
2.058168e-02 1.970406e-08 4.291934e-04 
2.578760e-02 3.875668e-08 6.866488e-04 
3.282095e-02 7.990378e-08 1.098541e-03 
4.129420e-02 1.591406e-07 1.757511e-03 
5.285194e-02 3.336546e-07 2.811769e-03 
6.682301e-02 6.743615e-07 4.498433e-03 
8.433148e-02 1.355454e-06 7.196857e-03 
1.068536e-01 2.757302e-06 1.151395e-02 
1.345730e-01 5.507984e-06 1.842070e-02 
1.701414e-01 1.113147e-05 2.947052e-02 
2.162806e-01 2.286546e-05 4.714866e-02 
2.737100e-01 4.634550e-05 7.543120e-02 
3.455166e-01 9.322999e-05 1.206793e-01 
4.378659e-01 1.897550e-04 1.930698e-01 
5.537798e-01 3.838971e-04 3.088844e-01 
6.991876e-01 7.727496e-04 4.941713e-01 
8.839811e-01 1.561969e-03 7.906043e-01 
1.113203e+00 3.120376e-03 1.264855e+00 
1.404408e+00 6.268795e-03 2.023590e+00 
1.767534e+00 1.250717e-02 3.237458e+00 
2.219856e+00 2.480776e-02 5.179475e+00 
2.772708e+00 4.844123e-02 8.286428e+00 
3.434742e+00 9.238644e-02 1.325711e+01 
4.213659e+00 1.714516e-01 2.120951e+01 
5.090260e+00 3.047114e-01 3.393222e+01 
6.023135e+00 5.111443e-01 5.428675e+01 
6.926759e+00 7.924228e-01 8.685114e+01 
7.720128e+00 1.128344e+00 1.389495e+02 
8.308754e+00 1.464165e+00 2.222996e+02 
8.655984e+00 1.747074e+00 3.556480e+02 
8.755219e+00 1.936030e+00 5.689866e+02 
8.652954e+00 2.026986e+00 9.102982e+02 
8.411229e+00 2.036172e+00 1.456348e+03 
8.093905e+00 1.988565e+00 2.329952e+03 
7.756104e+00 1.908534e+00 3.727594e+03 
7.441251e+00 1.816291e+00 5.963623e+03 
7.179189e+00 1.726525e+00 9.540955e+03 
6.983021e+00 1.647771e+00 1.526418e+04 
6.862956e+00 1.587595e+00 2.442053e+04 
6.816144e+00 1.549151e+00 3.906940e+04 
6.824727e+00 1.530571e+00 6.250552e+04 
6.869658e+00 1.528658e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-603.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.001806e-03 6.123250e-11 1.000000e-05 
3.954616e-03 1.400062e-10 1.599859e-05 
4.962482e-03 2.766501e-10 2.559548e-05 
6.283971e-03 5.617419e-10 4.094915e-05 
7.819658e-03 1.082424e-09 6.551286e-05 
9.930660e-03 2.217015e-09 1.048113e-04 
1.266052e-02 4.593983e-09 1.676833e-04 
1.596793e-02 9.216794e-09 2.682696e-04 
2.050512e-02 1.951736e-08 4.291934e-04 
2.573146e-02 3.856807e-08 6.866488e-04 
3.269571e-02 7.912373e-08 1.098541e-03 
4.145791e-02 1.613084e-07 1.757511e-03 
5.222140e-02 3.223894e-07 2.811769e-03 
6.654409e-02 6.670588e-07 4.498433e-03 
8.379538e-02 1.331976e-06 7.196857e-03 
1.062165e-01 2.712778e-06 1.151395e-02 
1.351197e-01 5.584647e-06 1.842070e-02 
1.702779e-01 1.117680e-05 2.947052e-02 
2.158201e-01 2.275747e-05 4.714866e-02 
2.721137e-01 4.561500e-05 7.543120e-02 
3.455471e-01 9.340954e-05 1.206793e-01 
4.365870e-01 1.884096e-04 1.930698e-01 
5.514615e-01 3.797260e-04 3.088844e-01 
6.966976e-01 7.657941e-04 4.941713e-01 
8.815052e-01 1.551455e-03 7.906043e-01 
1.112448e+00 3.119193e-03 1.264855e+00 
1.403923e+00 6.272650e-03 2.023590e+00 
1.766530e+00 1.250648e-02 3.237458e+00 
2.216260e+00 2.472824e-02 5.179475e+00 
2.767156e+00 4.823064e-02 8.286428e+00 
3.430940e+00 9.223051e-02 1.325711e+01 
4.210105e+00 1.712935e-01 2.120951e+01 
5.085275e+00 3.043013e-01 3.393222e+01 
6.013044e+00 5.094120e-01 5.428675e+01 
6.920296e+00 7.914132e-01 8.685114e+01 
7.709553e+00 1.125504e+00 1.389495e+02 
8.302549e+00 1.462931e+00 2.222996e+02 
8.645779e+00 1.743636e+00 3.556480e+02 
8.747293e+00 1.933570e+00 5.689866e+02 
8.646650e+00 2.025257e+00 9.102982e+02 
8.404911e+00 2.034392e+00 1.456348e+03 
8.089877e+00 1.987821e+00 2.329952e+03 
7.751454e+00 1.907514e+00 3.727594e+03 
7.437765e+00 1.815734e+00 5.963623e+03 
7.171295e+00 1.724432e+00 9.540955e+03 
6.976174e+00 1.646118e+00 1.526418e+04 
6.857502e+00 1.586437e+00 2.442053e+04 
6.808813e+00 1.547419e+00 3.906940e+04 
6.819063e+00 1.529368e+00 6.250552e+04 
6.864928e+00 1.527746e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-604.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.096335e-03 6.731282e-11 1.000000e-05 
3.828305e-03 1.272253e-10 1.599859e-05 
4.908913e-03 2.682315e-10 2.559548e-05 
6.173573e-03 5.335359e-10 4.094915e-05 
7.921376e-03 1.127082e-09 6.551286e-05 
9.956803e-03 2.238276e-09 1.048113e-04 
1.280682e-02 4.762969e-09 1.676833e-04 
1.626563e-02 9.758134e-09 2.682696e-04 
2.043741e-02 1.935670e-08 4.291934e-04 
2.593413e-02 3.955207e-08 6.866488e-04 
3.269199e-02 7.922788e-08 1.098541e-03 
4.121839e-02 1.587916e-07 1.757511e-03 
5.251626e-02 3.284249e-07 2.811769e-03 
6.605993e-02 6.536864e-07 4.498433e-03 
8.399706e-02 1.343842e-06 7.196857e-03 
1.059106e-01 2.693861e-06 1.151395e-02 
1.339273e-01 5.447113e-06 1.842070e-02 
1.695992e-01 1.106201e-05 2.947052e-02 
2.157713e-01 2.277974e-05 4.714866e-02 
2.726931e-01 4.598309e-05 7.543120e-02 
3.443393e-01 9.258682e-05 1.206793e-01 
4.354587e-01 1.872627e-04 1.930698e-01 
5.501631e-01 3.776755e-04 3.088844e-01 
6.975767e-01 7.699688e-04 4.941713e-01 
8.796425e-01 1.544197e-03 7.906043e-01 
1.110854e+00 3.110949e-03 1.264855e+00 
1.400396e+00 6.235834e-03 2.023590e+00 
1.761768e+00 1.242623e-02 3.237458e+00 
2.212995e+00 2.465976e-02 5.179475e+00 
2.764484e+00 4.816990e-02 8.286428e+00 
3.425346e+00 9.193117e-02 1.325711e+01 
4.204258e+00 1.708589e-01 2.120951e+01 
5.078881e+00 3.036431e-01 3.393222e+01 
6.003866e+00 5.079042e-01 5.428675e+01 
6.909726e+00 7.890664e-01 8.685114e+01 
7.703474e+00 1.124478e+00 1.389495e+02 
8.294156e+00 1.460668e+00 2.222996e+02 
8.640207e+00 1.742547e+00 3.556480e+02 
8.740764e+00 1.931832e+00 5.689866e+02 
8.638998e+00 2.022840e+00 9.102982e+02 
8.400445e+00 2.033498e+00 1.456348e+03 
8.084653e+00 1.986543e+00 2.329952e+03 
7.745924e+00 1.906133e+00 3.727594e+03 
7.430165e+00 1.813629e+00 5.963623e+03 
7.168526e+00 1.724129e+00 9.540955e+03 
6.973030e+00 1.645688e+00 1.526418e+04 
6.850396e+00 1.584749e+00 2.442053e+04 
6.802850e+00 1.546117e+00 3.906940e+04 
6.811272e+00 1.527492e+00 6.250552e+04 
6.858674e+00 1.526346e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-605.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.084546e-03 6.665704e-11 1.000000e-05 
3.966711e-03 1.417633e-10 1.599859e-05 
5.018877e-03 2.871389e-10 2.559548e-05 
6.343465e-03 5.797649e-10 4.094915e-05 
7.795101e-03 1.075815e-09 6.551286e-05 
1.005473e-02 2.308785e-09 1.048113e-04 
1.266358e-02 4.612554e-09 1.676833e-04 
1.593331e-02 9.187347e-09 2.682696e-04 
2.045780e-02 1.944684e-08 4.291934e-04 
2.593075e-02 3.960204e-08 6.866488e-04 
3.279452e-02 8.010813e-08 1.098541e-03 
4.158969e-02 1.633917e-07 1.757511e-03 
5.230346e-02 3.249858e-07 2.811769e-03 
6.603476e-02 6.540207e-07 4.498433e-03 
8.376921e-02 1.335143e-06 7.196857e-03 
1.062932e-01 2.727675e-06 1.151395e-02 
1.339312e-01 5.456617e-06 1.842070e-02 
1.701708e-01 1.119272e-05 2.947052e-02 
2.147214e-01 2.248600e-05 4.714866e-02 
2.722129e-01 4.581635e-05 7.543120e-02 
3.433238e-01 9.192200e-05 1.206793e-01 
4.353249e-01 1.873997e-04 1.930698e-01 
5.502618e-01 3.785039e-04 3.088844e-01 
6.950326e-01 7.628372e-04 4.941713e-01 
8.792522e-01 1.544692e-03 7.906043e-01 
1.107641e+00 3.089141e-03 1.264855e+00 
1.397688e+00 6.209974e-03 2.023590e+00 
1.760609e+00 1.242214e-02 3.237458e+00 
2.209978e+00 2.459951e-02 5.179475e+00 
2.757945e+00 4.790823e-02 8.286428e+00 
3.419829e+00 9.163795e-02 1.325711e+01 
4.196865e+00 1.702383e-01 2.120951e+01 
5.067987e+00 3.021957e-01 3.393222e+01 
5.997991e+00 5.072057e-01 5.428675e+01 
6.902442e+00 7.877859e-01 8.685114e+01 
7.695354e+00 1.122624e+00 1.389495e+02 
8.286984e+00 1.458974e+00 2.222996e+02 
8.632362e+00 1.740301e+00 3.556480e+02 
8.732860e+00 1.929376e+00 5.689866e+02 
8.633059e+00 2.021290e+00 9.102982e+02 
8.392320e+00 2.030844e+00 1.456348e+03 
8.077108e+00 1.984230e+00 2.329952e+03 
7.742527e+00 1.905620e+00 3.727594e+03 
7.425752e+00 1.812720e+00 5.963623e+03 
7.161878e+00 1.722468e+00 9.540955e+03 
6.966853e+00 1.644254e+00 1.526418e+04 
6.846635e+00 1.584129e+00 2.442053e+04 
6.799262e+00 1.545562e+00 3.906940e+04 
6.805506e+00 1.526253e+00 6.250552e+04 
6.851420e+00 1.524623e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-606.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.063221e-03 6.539196e-11 1.000000e-05 
3.831556e-03 1.279720e-10 1.599859e-05 
4.994195e-03 2.833909e-10 2.559548e-05 
6.305175e-03 5.702705e-10 4.094915e-05 
7.889424e-03 1.117186e-09 6.551286e-05 
9.947627e-03 2.239484e-09 1.048113e-04 
1.252854e-02 4.473945e-09 1.676833e-04 
1.590308e-02 9.150249e-09 2.682696e-04 
2.045729e-02 1.947753e-08 4.291934e-04 
2.570049e-02 3.862016e-08 6.866488e-04 
3.247755e-02 7.793626e-08 1.098541e-03 
4.129760e-02 1.602376e-07 1.757511e-03 
5.216879e-02 3.230149e-07 2.811769e-03 
6.593595e-02 6.521652e-07 4.498433e-03 
8.363863e-02 1.331105e-06 7.196857e-03 
1.058887e-01 2.701107e-06 1.151395e-02 
1.345116e-01 5.536997e-06 1.842070e-02 
1.698017e-01 1.113843e-05 2.947052e-02 
2.140770e-01 2.232099e-05 4.714866e-02 
2.715489e-01 4.555707e-05 7.543120e-02 
3.428041e-01 9.165643e-05 1.206793e-01 
4.339720e-01 1.859650e-04 1.930698e-01 
5.484119e-01 3.753189e-04 3.088844e-01 
6.944779e-01 7.622689e-04 4.941713e-01 
8.761702e-01 1.531035e-03 7.906043e-01 
1.106404e+00 3.083887e-03 1.264855e+00 
1.394609e+00 6.179229e-03 2.023590e+00 
1.756732e+00 1.236065e-02 3.237458e+00 
2.203380e+00 2.442035e-02 5.179475e+00 
2.754873e+00 4.782647e-02 8.286428e+00 
3.413376e+00 9.127023e-02 1.325711e+01 
4.189910e+00 1.696705e-01 2.120951e+01 
5.062827e+00 3.017526e-01 3.393222e+01 
5.990308e+00 5.060624e-01 5.428675e+01 
6.892178e+00 7.855367e-01 8.685114e+01 
7.682926e+00 1.119031e+00 1.389495e+02 
8.278292e+00 1.456565e+00 2.222996e+02 
8.623749e+00 1.737661e+00 3.556480e+02 
8.725345e+00 1.927120e+00 5.689866e+02 
8.624696e+00 2.018505e+00 9.102982e+02 
8.388058e+00 2.030041e+00 1.456348e+03 
8.072576e+00 1.983255e+00 2.329952e+03 
7.736100e+00 1.903868e+00 3.727594e+03 
7.420755e+00 1.811590e+00 5.963623e+03 
7.157660e+00 1.721654e+00 9.540955e+03 
6.961368e+00 1.643046e+00 1.526418e+04 
6.841700e+00 1.583132e+00 2.442053e+04 
6.792605e+00 1.544037e+00 3.906940e+04 
6.799630e+00 1.524979e+00 6.250552e+04 
6.847361e+00 1.523922e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-607.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.087229e-03 6.705203e-11 1.000000e-05 
3.911301e-03 1.363544e-10 1.599859e-05 
4.865068e-03 2.624051e-10 2.559548e-05 
6.193997e-03 5.415250e-10 4.094915e-05 
7.952415e-03 1.146048e-09 6.551286e-05 
1.008420e-02 2.336848e-09 1.048113e-04 
1.273777e-02 4.709614e-09 1.676833e-04 
1.598252e-02 9.303400e-09 2.682696e-04 
2.011211e-02 1.853866e-08 4.291934e-04 
2.561681e-02 3.830723e-08 6.866488e-04 
3.267174e-02 7.947360e-08 1.098541e-03 
4.140842e-02 1.617976e-07 1.757511e-03 
5.226621e-02 3.253640e-07 2.811769e-03 
6.578141e-02 6.486591e-07 4.498433e-03 
8.341827e-02 1.322791e-06 7.196857e-03 
1.059549e-01 2.710643e-06 1.151395e-02 
1.336726e-01 5.443003e-06 1.842070e-02 
1.687206e-01 1.094508e-05 2.947052e-02 
2.145466e-01 2.250527e-05 4.714866e-02 
2.708106e-01 4.526106e-05 7.543120e-02 
3.428714e-01 9.186172e-05 1.206793e-01 
4.330645e-01 1.851056e-04 1.930698e-01 
5.483026e-01 3.757131e-04 3.088844e-01 
6.930779e-01 7.589186e-04 4.941713e-01 
8.757236e-01 1.531213e-03 7.906043e-01 
1.104721e+00 3.074894e-03 1.264855e+00 
1.394679e+00 6.190305e-03 2.023590e+00 
1.753449e+00 1.231175e-02 3.237458e+00 
2.202788e+00 2.444046e-02 5.179475e+00 
2.748879e+00 4.759337e-02 8.286428e+00 
3.409635e+00 9.111823e-02 1.325711e+01 
4.183894e+00 1.692152e-01 2.120951e+01 
5.056998e+00 3.011914e-01 3.393222e+01 
5.980290e+00 5.043471e-01 5.428675e+01 
6.883200e+00 7.837035e-01 8.685114e+01 
7.674727e+00 1.117141e+00 1.389495e+02 
8.269265e+00 1.453996e+00 2.222996e+02 
8.615016e+00 1.734956e+00 3.556480e+02 
8.719471e+00 1.925712e+00 5.689866e+02 
8.620861e+00 2.018017e+00 9.102982e+02 
8.379934e+00 2.027381e+00 1.456348e+03 
8.065499e+00 1.981144e+00 2.329952e+03 
7.730440e+00 1.902427e+00 3.727594e+03 
7.416332e+00 1.810673e+00 5.963623e+03 
7.150615e+00 1.719850e+00 9.540955e+03 
6.957108e+00 1.642243e+00 1.526418e+04 
6.836103e+00 1.581922e+00 2.442053e+04 
6.788260e+00 1.543240e+00 3.906940e+04 
6.796227e+00 1.524484e+00 6.250552e+04 
6.841667e+00 1.522697e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-608.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.065401e-03 6.574797e-11 1.000000e-05 
3.937615e-03 1.393543e-10 1.599859e-05 
4.863485e-03 2.625810e-10 2.559548e-05 
6.143240e-03 5.291914e-10 4.094915e-05 
7.990012e-03 1.164294e-09 6.551286e-05 
9.890347e-03 2.208285e-09 1.048113e-04 
1.264777e-02 4.618087e-09 1.676833e-04 
1.597179e-02 9.299957e-09 2.682696e-04 
2.035207e-02 1.924184e-08 4.291934e-04 
2.570692e-02 3.877670e-08 6.866488e-04 
3.225274e-02 7.658094e-08 1.098541e-03 
4.110309e-02 1.585055e-07 1.757511e-03 
5.182462e-02 3.177092e-07 2.811769e-03 
6.624047e-02 6.634253e-07 4.498433e-03 
8.350838e-02 1.329268e-06 7.196857e-03 
1.057222e-01 2.697257e-06 1.151395e-02 
1.337858e-01 5.465832e-06 1.842070e-02 
1.692142e-01 1.105960e-05 2.947052e-02 
2.142475e-01 2.244819e-05 4.714866e-02 
2.701692e-01 4.501425e-05 7.543120e-02 
3.424464e-01 9.167126e-05 1.206793e-01 
4.329801e-01 1.853021e-04 1.930698e-01 
5.476275e-01 3.749435e-04 3.088844e-01 
6.907817e-01 7.526390e-04 4.941713e-01 
8.735489e-01 1.522339e-03 7.906043e-01 
1.102462e+00 3.061104e-03 1.264855e+00 
1.392498e+00 6.171444e-03 2.023590e+00 
1.752384e+00 1.230945e-02 3.237458e+00 
2.199515e+00 2.437159e-02 5.179475e+00 
2.743436e+00 4.738902e-02 8.286428e+00 
3.402422e+00 9.069033e-02 1.325711e+01 
4.178073e+00 1.687829e-01 2.120951e+01 
5.049079e+00 3.002642e-01 3.393222e+01 
5.971170e+00 5.028513e-01 5.428675e+01 
6.875917e+00 7.824181e-01 8.685114e+01 
7.666653e+00 1.115300e+00 1.389495e+02 
8.258301e+00 1.450520e+00 2.222996e+02 
8.605889e+00 1.732048e+00 3.556480e+02 
8.711672e+00 1.923300e+00 5.689866e+02 
8.611545e+00 2.014741e+00 9.102982e+02 
8.376830e+00 2.027130e+00 1.456348e+03 
8.060924e+00 1.980144e+00 2.329952e+03 
7.725173e+00 1.901144e+00 3.727594e+03 
7.410372e+00 1.809177e+00 5.963623e+03 
7.146686e+00 1.719135e+00 9.540955e+03 
6.951034e+00 1.640838e+00 1.526418e+04 
6.829442e+00 1.580370e+00 2.442053e+04 
6.780118e+00 1.541246e+00 3.906940e+04 
6.790432e+00 1.523232e+00 6.250552e+04 
6.835117e+00 1.521195e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-609.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.978238e-03 6.039661e-11 1.000000e-05 
3.841280e-03 1.295872e-10 1.599859e-05 
4.804081e-03 2.534925e-10 2.559548e-05 
6.250579e-03 5.583351e-10 4.094915e-05 
7.786759e-03 1.079454e-09 6.551286e-05 
1.005876e-02 2.326843e-09 1.048113e-04 
1.256797e-02 4.538684e-09 1.676833e-04 
1.591793e-02 9.221331e-09 2.682696e-04 
2.037922e-02 1.935072e-08 4.291934e-04 
2.577217e-02 3.913697e-08 6.866488e-04 
3.263031e-02 7.943249e-08 1.098541e-03 
4.082732e-02 1.555920e-07 1.757511e-03 
5.182310e-02 3.182037e-07 2.811769e-03 
6.611766e-02 6.608271e-07 4.498433e-03 
8.320882e-02 1.317178e-06 7.196857e-03 
1.050329e-01 2.649196e-06 1.151395e-02 
1.337999e-01 5.476542e-06 1.842070e-02 
1.688378e-01 1.100402e-05 2.947052e-02 
2.131422e-01 2.213893e-05 4.714866e-02 
2.696008e-01 4.480431e-05 7.543120e-02 
3.419385e-01 9.141406e-05 1.206793e-01 
4.311940e-01 1.833195e-04 1.930698e-01 
5.463438e-01 3.729253e-04 3.088844e-01 
6.910888e-01 7.548810e-04 4.941713e-01 
8.728121e-01 1.520984e-03 7.906043e-01 
1.100893e+00 3.053060e-03 1.264855e+00 
1.388583e+00 6.129620e-03 2.023590e+00 
1.749525e+00 1.226940e-02 3.237458e+00 
2.196305e+00 2.430479e-02 5.179475e+00 
2.741076e+00 4.734360e-02 8.286428e+00 
3.398924e+00 9.055710e-02 1.325711e+01 
4.170071e+00 1.680900e-01 2.120951e+01 
5.043102e+00 2.996757e-01 3.393222e+01 
5.964605e+00 5.019789e-01 5.428675e+01 
6.868806e+00 7.811862e-01 8.685114e+01 
7.659026e+00 1.113635e+00 1.389495e+02 
8.250047e+00 1.448307e+00 2.222996e+02 
8.599854e+00 1.730706e+00 3.556480e+02 
8.702872e+00 1.920364e+00 5.689866e+02 
8.605224e+00 2.012983e+00 9.102982e+02 
8.370275e+00 2.025218e+00 1.456348e+03 
8.056472e+00 1.979197e+00 2.329952e+03 
7.719541e+00 1.899709e+00 3.727594e+03 
7.405952e+00 1.808257e+00 5.963623e+03 
7.142050e+00 1.718170e+00 9.540955e+03 
6.946680e+00 1.640000e+00 1.526418e+04 
6.824906e+00 1.579496e+00 2.442053e+04 
6.775930e+00 1.540495e+00 3.906940e+04 
6.784749e+00 1.522014e+00 6.250552e+04 
6.828491e+00 1.519668e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-61.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.109386e-02 6.884472e-09 1.000000e-05 
3.892266e-02 1.350374e-08 1.599859e-05 
4.888618e-02 2.675501e-08 2.559548e-05 
6.281116e-02 5.674888e-08 4.094915e-05 
7.892818e-02 1.126012e-07 6.551286e-05 
9.972614e-02 2.271297e-07 1.048113e-04 
1.261606e-01 4.598527e-07 1.676833e-04 
1.597956e-01 9.344189e-07 2.682696e-04 
2.034407e-01 1.928243e-06 4.291934e-04 
2.569189e-01 3.883619e-06 6.866488e-04 
3.250240e-01 7.863146e-06 1.098541e-03 
4.109792e-01 1.589686e-05 1.757511e-03 
5.206431e-01 3.232029e-05 2.811769e-03 
6.569652e-01 6.493621e-05 4.498433e-03 
8.326941e-01 1.322282e-04 7.196857e-03 
1.055553e+00 2.693517e-04 1.151395e-02 
1.334751e+00 5.446288e-04 1.842070e-02 
1.682927e+00 1.091763e-03 2.947052e-02 
2.132046e+00 2.220100e-03 4.714866e-02 
2.689625e+00 4.458000e-03 7.543120e-02 
3.398578e+00 8.996755e-03 1.206793e-01 
4.287434e+00 1.807147e-02 1.930698e-01 
5.394187e+00 3.601732e-02 3.088844e-01 
6.773680e+00 7.140592e-02 4.941713e-01 
8.466941e+00 1.397264e-01 7.906043e-01 
1.051443e+01 2.684014e-01 1.264855e+00 
1.290660e+01 4.988657e-01 2.023590e+00 
1.563319e+01 8.932863e-01 3.237458e+00 
1.853912e+01 1.507507e+00 5.179475e+00 
2.142006e+01 2.367417e+00 8.286428e+00 
2.395958e+01 3.403533e+00 1.325711e+01 
2.590587e+01 4.470515e+00 2.120951e+01 
2.709108e+01 5.386071e+00 3.393222e+01 
2.749825e+01 6.020949e+00 5.428675e+01 
2.724904e+01 6.344960e+00 8.685114e+01 
2.653352e+01 6.402287e+00 1.389495e+02 
2.556397e+01 6.274546e+00 2.222996e+02 
2.450232e+01 6.032097e+00 3.556480e+02 
2.350063e+01 5.745272e+00 5.689866e+02 
2.264150e+01 5.456307e+00 9.102982e+02 
2.199890e+01 5.203908e+00 1.456348e+03 
2.159953e+01 5.009428e+00 2.329952e+03 
2.141806e+01 4.877639e+00 3.727594e+03 
2.142631e+01 4.811823e+00 5.963623e+03 
2.155968e+01 4.800936e+00 9.540955e+03 
2.175268e+01 4.828909e+00 1.526418e+04 
2.195623e+01 4.879690e+00 2.442053e+04 
2.212073e+01 4.933009e+00 3.906940e+04 
2.222748e+01 4.976919e+00 6.250552e+04 
2.229066e+01 5.010819e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-610.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.007710e-03 6.230953e-11 1.000000e-05 
3.785280e-03 1.242055e-10 1.599859e-05 
4.901835e-03 2.697260e-10 2.559548e-05 
6.239792e-03 5.563614e-10 4.094915e-05 
7.919396e-03 1.137425e-09 6.551286e-05 
9.882986e-03 2.210606e-09 1.048113e-04 
1.249418e-02 4.466531e-09 1.676833e-04 
1.594771e-02 9.288419e-09 2.682696e-04 
2.022823e-02 1.895485e-08 4.291934e-04 
2.536013e-02 3.735091e-08 6.866488e-04 
3.215087e-02 7.610712e-08 1.098541e-03 
4.118212e-02 1.599459e-07 1.757511e-03 
5.188558e-02 3.198804e-07 2.811769e-03 
6.561710e-02 6.469923e-07 4.498433e-03 
8.331462e-02 1.324379e-06 7.196857e-03 
1.053137e-01 2.674882e-06 1.151395e-02 
1.332433e-01 5.417361e-06 1.842070e-02 
1.685955e-01 1.097472e-05 2.947052e-02 
2.137445e-01 2.236379e-05 4.714866e-02 
2.695130e-01 4.483405e-05 7.543120e-02 
3.418083e-01 9.145961e-05 1.206793e-01 
4.307303e-01 1.830288e-04 1.930698e-01 
5.452337e-01 3.712652e-04 3.088844e-01 
6.890930e-01 7.495891e-04 4.941713e-01 
8.725023e-01 1.521856e-03 7.906043e-01 
1.098610e+00 3.039087e-03 1.264855e+00 
1.388268e+00 6.135457e-03 2.023590e+00 
1.746030e+00 1.221603e-02 3.237458e+00 
2.189728e+00 2.412684e-02 5.179475e+00 
2.737193e+00 4.721955e-02 8.286428e+00 
3.393475e+00 9.026916e-02 1.325711e+01 
4.167313e+00 1.680227e-01 2.120951e+01 
5.035124e+00 2.987379e-01 3.393222e+01 
5.958187e+00 5.011408e-01 5.428675e+01 
6.857197e+00 7.784977e-01 8.685114e+01 
7.647412e+00 1.110365e+00 1.389495e+02 
8.244213e+00 1.447221e+00 2.222996e+02 
8.592814e+00 1.728850e+00 3.556480e+02 
8.695578e+00 1.918207e+00 5.689866e+02 
8.599922e+00 2.011741e+00 9.102982e+02 
8.363791e+00 2.023336e+00 1.456348e+03 
8.051605e+00 1.978062e+00 2.329952e+03 
7.714845e+00 1.898655e+00 3.727594e+03 
7.401352e+00 1.807269e+00 5.963623e+03 
7.137375e+00 1.717190e+00 9.540955e+03 
6.941972e+00 1.639044e+00 1.526418e+04 
6.821961e+00 1.579129e+00 2.442053e+04 
6.768135e+00 1.538607e+00 3.906940e+04 
6.778089e+00 1.520486e+00 6.250552e+04 
6.823364e+00 1.518620e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-611.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.967207e-03 5.992409e-11 1.000000e-05 
3.775103e-03 1.234083e-10 1.599859e-05 
4.814112e-03 2.559214e-10 2.559548e-05 
6.285712e-03 5.696676e-10 4.094915e-05 
7.900385e-03 1.131105e-09 6.551286e-05 
9.945391e-03 2.256439e-09 1.048113e-04 
1.245858e-02 4.435715e-09 1.676833e-04 
1.609732e-02 9.567948e-09 2.682696e-04 
2.031752e-02 1.923846e-08 4.291934e-04 
2.560202e-02 3.849295e-08 6.866488e-04 
3.220450e-02 7.661398e-08 1.098541e-03 
4.085024e-02 1.563660e-07 1.757511e-03 
5.209796e-02 3.243554e-07 2.811769e-03 
6.559802e-02 6.474879e-07 4.498433e-03 
8.296661e-02 1.309997e-06 7.196857e-03 
1.047114e-01 2.633563e-06 1.151395e-02 
1.330357e-01 5.400922e-06 1.842070e-02 
1.682652e-01 1.092822e-05 2.947052e-02 
2.124142e-01 2.198479e-05 4.714866e-02 
2.696446e-01 4.497336e-05 7.543120e-02 
3.412389e-01 9.115250e-05 1.206793e-01 
4.302011e-01 1.826538e-04 1.930698e-01 
5.448096e-01 3.710064e-04 3.088844e-01 
6.886646e-01 7.494175e-04 4.941713e-01 
8.692373e-01 1.507305e-03 7.906043e-01 
1.098790e+00 3.045547e-03 1.264855e+00 
1.384707e+00 6.098346e-03 2.023590e+00 
1.741376e+00 1.213851e-02 3.237458e+00 
2.187236e+00 2.408373e-02 5.179475e+00 
2.730752e+00 4.696403e-02 8.286428e+00 
3.390996e+00 9.021593e-02 1.325711e+01 
4.158518e+00 1.672352e-01 2.120951e+01 
5.027411e+00 2.978461e-01 3.393222e+01 
5.946949e+00 4.991274e-01 5.428675e+01 
6.851837e+00 7.778280e-01 8.685114e+01 
7.638749e+00 1.108280e+00 1.389495e+02 
8.234989e+00 1.444549e+00 2.222996e+02 
8.583015e+00 1.725592e+00 3.556480e+02 
8.689001e+00 1.916420e+00 5.689866e+02 
8.594986e+00 2.010680e+00 9.102982e+02 
8.358217e+00 2.021889e+00 1.456348e+03 
8.044516e+00 1.975935e+00 2.329952e+03 
7.711157e+00 1.898011e+00 3.727594e+03 
7.394459e+00 1.805414e+00 5.963623e+03 
7.133294e+00 1.716416e+00 9.540955e+03 
6.937763e+00 1.638251e+00 1.526418e+04 
6.814451e+00 1.577301e+00 2.442053e+04 
6.765469e+00 1.538333e+00 3.906940e+04 
6.773161e+00 1.519504e+00 6.250552e+04 
6.816902e+00 1.517143e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-612.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.083728e-03 6.737465e-11 1.000000e-05 
3.822479e-03 1.283227e-10 1.599859e-05 
4.777400e-03 2.505204e-10 2.559548e-05 
6.194448e-03 5.461050e-10 4.094915e-05 
7.736712e-03 1.063990e-09 6.551286e-05 
9.950513e-03 2.263626e-09 1.048113e-04 
1.265663e-02 4.658246e-09 1.676833e-04 
1.573147e-02 8.944916e-09 2.682696e-04 
2.006160e-02 1.855092e-08 4.291934e-04 
2.548038e-02 3.800897e-08 6.866488e-04 
3.218020e-02 7.656583e-08 1.098541e-03 
4.077312e-02 1.557366e-07 1.757511e-03 
5.203326e-02 3.236772e-07 2.811769e-03 
6.567919e-02 6.509579e-07 4.498433e-03 
8.283948e-02 1.306118e-06 7.196857e-03 
1.049349e-01 2.654795e-06 1.151395e-02 
1.327569e-01 5.375819e-06 1.842070e-02 
1.674577e-01 1.078928e-05 2.947052e-02 
2.118187e-01 2.183611e-05 4.714866e-02 
2.685552e-01 4.450319e-05 7.543120e-02 
3.395754e-01 8.997295e-05 1.206793e-01 
4.296417e-01 1.822399e-04 1.930698e-01 
5.429805e-01 3.678835e-04 3.088844e-01 
6.870879e-01 7.455001e-04 4.941713e-01 
8.685999e-01 1.506450e-03 7.906043e-01 
1.095524e+00 3.023413e-03 1.264855e+00 
1.382310e+00 6.076656e-03 2.023590e+00 
1.738711e+00 1.210258e-02 3.237458e+00 
2.182613e+00 2.397051e-02 5.179475e+00 
2.726967e+00 4.684501e-02 8.286428e+00 
3.382556e+00 8.969146e-02 1.325711e+01 
4.154166e+00 1.669768e-01 2.120951e+01 
5.018521e+00 2.967497e-01 3.393222e+01 
5.939541e+00 4.980463e-01 5.428675e+01 
6.840210e+00 7.751329e-01 8.685114e+01 
7.631614e+00 1.106805e+00 1.389495e+02 
8.227755e+00 1.442803e+00 2.222996e+02 
8.574628e+00 1.723046e+00 3.556480e+02 
8.683330e+00 1.915099e+00 5.689866e+02 
8.587673e+00 2.008408e+00 9.102982e+02 
8.352058e+00 2.020158e+00 1.456348e+03 
8.039465e+00 1.974714e+00 2.329952e+03 
7.705322e+00 1.896487e+00 3.727594e+03 
7.391162e+00 1.804912e+00 5.963623e+03 
7.127776e+00 1.715137e+00 9.540955e+03 
6.932451e+00 1.637091e+00 1.526418e+04 
6.808322e+00 1.575913e+00 2.442053e+04 
6.758858e+00 1.536815e+00 3.906940e+04 
6.768005e+00 1.518449e+00 6.250552e+04 
6.810413e+00 1.515655e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-613.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.019381e-03 6.334772e-11 1.000000e-05 
3.765176e-03 1.228381e-10 1.599859e-05 
4.784945e-03 2.521205e-10 2.559548e-05 
6.160636e-03 5.380890e-10 4.094915e-05 
7.778304e-03 1.083009e-09 6.551286e-05 
9.990351e-03 2.294667e-09 1.048113e-04 
1.260863e-02 4.612980e-09 1.676833e-04 
1.598889e-02 9.406596e-09 2.682696e-04 
2.023414e-02 1.906478e-08 4.291934e-04 
2.549509e-02 3.813705e-08 6.866488e-04 
3.198724e-02 7.531957e-08 1.098541e-03 
4.086911e-02 1.570954e-07 1.757511e-03 
5.139218e-02 3.123701e-07 2.811769e-03 
6.530938e-02 6.410700e-07 4.498433e-03 
8.306137e-02 1.318793e-06 7.196857e-03 
1.048852e-01 2.655363e-06 1.151395e-02 
1.327307e-01 5.381425e-06 1.842070e-02 
1.670994e-01 1.073769e-05 2.947052e-02 
2.122820e-01 2.201559e-05 4.714866e-02 
2.689827e-01 4.478910e-05 7.543120e-02 
3.392583e-01 8.986775e-05 1.206793e-01 
4.285055e-01 1.810934e-04 1.930698e-01 
5.425269e-01 3.675617e-04 3.088844e-01 
6.852536e-01 7.407541e-04 4.941713e-01 
8.670780e-01 1.500993e-03 7.906043e-01 
1.093542e+00 3.011945e-03 1.264855e+00 
1.380957e+00 6.068699e-03 2.023590e+00 
1.737203e+00 1.209076e-02 3.237458e+00 
2.178639e+00 2.387869e-02 5.179475e+00 
2.725123e+00 4.682536e-02 8.286428e+00 
3.380353e+00 8.965931e-02 1.325711e+01 
4.146267e+00 1.662965e-01 2.120951e+01 
5.013078e+00 2.962516e-01 3.393222e+01 
5.932569e+00 4.970701e-01 5.428675e+01 
6.833232e+00 7.739367e-01 8.685114e+01 
7.624488e+00 1.105332e+00 1.389495e+02 
8.216096e+00 1.438990e+00 2.222996e+02 
8.566483e+00 1.720619e+00 3.556480e+02 
8.676827e+00 1.913344e+00 5.689866e+02 
8.580543e+00 2.006226e+00 9.102982e+02 
8.347270e+00 2.019084e+00 1.456348e+03 
8.033143e+00 1.972923e+00 2.329952e+03 
7.698767e+00 1.894665e+00 3.727594e+03 
7.385440e+00 1.803495e+00 5.963623e+03 
7.122140e+00 1.713815e+00 9.540955e+03 
6.924564e+00 1.635076e+00 1.526418e+04 
6.805102e+00 1.575454e+00 2.442053e+04 
6.754692e+00 1.536066e+00 3.906940e+04 
6.759650e+00 1.516382e+00 6.250552e+04 
6.806006e+00 1.514833e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-614.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.090574e-03 6.804602e-11 1.000000e-05 
3.878939e-03 1.345316e-10 1.599859e-05 
4.896017e-03 2.705291e-10 2.559548e-05 
6.214590e-03 5.532518e-10 4.094915e-05 
7.722389e-03 1.061550e-09 6.551286e-05 
9.998086e-03 2.303753e-09 1.048113e-04 
1.261169e-02 4.623870e-09 1.676833e-04 
1.582303e-02 9.131751e-09 2.682696e-04 
1.993561e-02 1.826309e-08 4.291934e-04 
2.548806e-02 3.816769e-08 6.866488e-04 
3.204784e-02 7.587209e-08 1.098541e-03 
4.071600e-02 1.555898e-07 1.757511e-03 
5.131770e-02 3.115212e-07 2.811769e-03 
6.517599e-02 6.381893e-07 4.498433e-03 
8.242783e-02 1.290949e-06 7.196857e-03 
1.047199e-01 2.647139e-06 1.151395e-02 
1.325345e-01 5.366331e-06 1.842070e-02 
1.673431e-01 1.080233e-05 2.947052e-02 
2.114620e-01 2.179696e-05 4.714866e-02 
2.676917e-01 4.421930e-05 7.543120e-02 
3.386840e-01 8.955796e-05 1.206793e-01 
4.277510e-01 1.804323e-04 1.930698e-01 
5.421142e-01 3.673215e-04 3.088844e-01 
6.839720e-01 7.378070e-04 4.941713e-01 
8.657545e-01 1.496566e-03 7.906043e-01 
1.091539e+00 3.000311e-03 1.264855e+00 
1.378863e+00 6.050979e-03 2.023590e+00 
1.734014e+00 1.204387e-02 3.237458e+00 
2.178252e+00 2.390442e-02 5.179475e+00 
2.721448e+00 4.671165e-02 8.286428e+00 
3.372741e+00 8.920064e-02 1.325711e+01 
4.140813e+00 1.659065e-01 2.120951e+01 
5.006069e+00 2.954812e-01 3.393222e+01 
5.925917e+00 4.961706e-01 5.428675e+01 
6.826138e+00 7.727009e-01 8.685114e+01 
7.613933e+00 1.102480e+00 1.389495e+02 
8.210966e+00 1.438218e+00 2.222996e+02 
8.558535e+00 1.718290e+00 3.556480e+02 
8.669155e+00 1.910976e+00 5.689866e+02 
8.574421e+00 2.004554e+00 9.102982e+02 
8.339835e+00 2.016733e+00 1.456348e+03 
8.029175e+00 1.972179e+00 2.329952e+03 
7.695882e+00 1.894344e+00 3.727594e+03 
7.381636e+00 1.802798e+00 5.963623e+03 
7.116690e+00 1.712557e+00 9.540955e+03 
6.921008e+00 1.634496e+00 1.526418e+04 
6.797606e+00 1.573626e+00 2.442053e+04 
6.747193e+00 1.534265e+00 3.906940e+04 
6.755460e+00 1.515628e+00 6.250552e+04 
6.801816e+00 1.514078e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-615.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.077618e-03 6.730325e-11 1.000000e-05 
3.795826e-03 1.262731e-10 1.599859e-05 
4.858265e-03 2.647498e-10 2.559548e-05 
6.247185e-03 5.629180e-10 4.094915e-05 
7.685942e-03 1.048295e-09 6.551286e-05 
9.748878e-03 2.139222e-09 1.048113e-04 
1.240301e-02 4.405282e-09 1.676833e-04 
1.575758e-02 9.033595e-09 2.682696e-04 
2.022159e-02 1.909140e-08 4.291934e-04 
2.515597e-02 3.675491e-08 6.866488e-04 
3.231142e-02 7.788617e-08 1.098541e-03 
4.038479e-02 1.520709e-07 1.757511e-03 
5.167038e-02 3.185061e-07 2.811769e-03 
6.530148e-02 6.429281e-07 4.498433e-03 
8.241933e-02 1.292651e-06 7.196857e-03 
1.045886e-01 2.641489e-06 1.151395e-02 
1.322113e-01 5.335848e-06 1.842070e-02 
1.668413e-01 1.072287e-05 2.947052e-02 
2.115545e-01 2.186112e-05 4.714866e-02 
2.671854e-01 4.404048e-05 7.543120e-02 
3.379936e-01 8.915635e-05 1.206793e-01 
4.286301e-01 1.818424e-04 1.930698e-01 
5.415033e-01 3.666770e-04 3.088844e-01 
6.840524e-01 7.392676e-04 4.941713e-01 
8.636471e-01 1.488084e-03 7.906043e-01 
1.091721e+00 3.006685e-03 1.264855e+00 
1.374962e+00 6.009547e-03 2.023590e+00 
1.732104e+00 1.202360e-02 3.237458e+00 
2.174848e+00 2.383116e-02 5.179475e+00 
2.715674e+00 4.649059e-02 8.286428e+00 
3.368656e+00 8.901962e-02 1.325711e+01 
4.131991e+00 1.651174e-01 2.120951e+01 
4.999327e+00 2.947566e-01 3.393222e+01 
5.917144e+00 4.947551e-01 5.428675e+01 
6.815546e+00 7.703370e-01 8.685114e+01 
7.608073e+00 1.101509e+00 1.389495e+02 
8.201031e+00 1.435203e+00 2.222996e+02 
8.551568e+00 1.716453e+00 3.556480e+02 
8.660466e+00 1.908077e+00 5.689866e+02 
8.566887e+00 2.002159e+00 9.102982e+02 
8.335732e+00 2.015982e+00 1.456348e+03 
8.024239e+00 1.971001e+00 2.329952e+03 
7.690600e+00 1.893039e+00 3.727594e+03 
7.374581e+00 1.800874e+00 5.963623e+03 
7.111696e+00 1.711456e+00 9.540955e+03 
6.914711e+00 1.633005e+00 1.526418e+04 
6.794437e+00 1.573181e+00 2.442053e+04 
6.741234e+00 1.532948e+00 3.906940e+04 
6.747882e+00 1.513804e+00 6.250552e+04 
6.796230e+00 1.512876e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-616.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.009736e-03 6.304965e-11 1.000000e-05 
3.750238e-03 1.219759e-10 1.599859e-05 
4.856638e-03 2.649140e-10 2.559548e-05 
6.227022e-03 5.583916e-10 4.094915e-05 
7.770102e-03 1.084870e-09 6.551286e-05 
9.915586e-03 2.254513e-09 1.048113e-04 
1.252623e-02 4.545261e-09 1.676833e-04 
1.563686e-02 8.841920e-09 2.682696e-04 
1.990946e-02 1.825056e-08 4.291934e-04 
2.539023e-02 3.785278e-08 6.866488e-04 
3.227398e-02 7.774195e-08 1.098541e-03 
4.057937e-02 1.545304e-07 1.757511e-03 
5.170269e-02 3.196228e-07 2.811769e-03 
6.538382e-02 6.464127e-07 4.498433e-03 
8.271665e-02 1.308816e-06 7.196857e-03 
1.040232e-01 2.603104e-06 1.151395e-02 
1.322064e-01 5.343930e-06 1.842070e-02 
1.670399e-01 1.077871e-05 2.947052e-02 
2.106075e-01 2.160394e-05 4.714866e-02 
2.668048e-01 4.392385e-05 7.543120e-02 
3.384628e-01 8.967370e-05 1.206793e-01 
4.268340e-01 1.798581e-04 1.930698e-01 
5.406375e-01 3.655142e-04 3.088844e-01 
6.829703e-01 7.369608e-04 4.941713e-01 
8.639895e-01 1.492272e-03 7.906043e-01 
1.089401e+00 2.992409e-03 1.264855e+00 
1.372744e+00 5.990228e-03 2.023590e+00 
1.727705e+00 1.195165e-02 3.237458e+00 
2.170834e+00 2.373789e-02 5.179475e+00 
2.709726e+00 4.626092e-02 8.286428e+00 
3.361480e+00 8.859590e-02 1.325711e+01 
4.129493e+00 1.650766e-01 2.120951e+01 
4.989342e+00 2.934711e-01 3.393222e+01 
5.907630e+00 4.931599e-01 5.428675e+01 
6.806325e+00 7.684143e-01 8.685114e+01 
7.598113e+00 1.098892e+00 1.389495e+02 
8.191157e+00 1.432215e+00 2.222996e+02 
8.543331e+00 1.713970e+00 3.556480e+02 
8.653291e+00 1.905962e+00 5.689866e+02 
8.561993e+00 2.001105e+00 9.102982e+02 
8.327936e+00 2.013451e+00 1.456348e+03 
8.017298e+00 1.968926e+00 2.329952e+03 
7.684992e+00 1.891598e+00 3.727594e+03 
7.372307e+00 1.800751e+00 5.963623e+03 
7.106991e+00 1.710455e+00 9.540955e+03 
6.911490e+00 1.632531e+00 1.526418e+04 
6.790414e+00 1.572461e+00 2.442053e+04 
6.736102e+00 1.531890e+00 3.906940e+04 
6.743741e+00 1.513063e+00 6.250552e+04 
6.789731e+00 1.511380e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-617.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.061137e-03 6.644315e-11 1.000000e-05 
3.885206e-03 1.358452e-10 1.599859e-05 
4.735825e-03 2.460305e-10 2.559548e-05 
6.095116e-03 5.245029e-10 4.094915e-05 
7.714484e-03 1.063464e-09 6.551286e-05 
9.924840e-03 2.264502e-09 1.048113e-04 
1.260286e-02 4.636701e-09 1.676833e-04 
1.579996e-02 9.136286e-09 2.682696e-04 
1.991602e-02 1.829826e-08 4.291934e-04 
2.543368e-02 3.810922e-08 6.866488e-04 
3.187491e-02 7.501517e-08 1.098541e-03 
4.073935e-02 1.566192e-07 1.757511e-03 
5.118523e-02 3.106253e-07 2.811769e-03 
6.497155e-02 6.352915e-07 4.498433e-03 
8.195002e-02 1.274827e-06 7.196857e-03 
1.038798e-01 2.596559e-06 1.151395e-02 
1.312519e-01 5.237498e-06 1.842070e-02 
1.670916e-01 1.080624e-05 2.947052e-02 
2.108679e-01 2.171936e-05 4.714866e-02 
2.671814e-01 4.418168e-05 7.543120e-02 
3.371171e-01 8.875218e-05 1.206793e-01 
4.266256e-01 1.798863e-04 1.930698e-01 
5.398686e-01 3.645478e-04 3.088844e-01 
6.819913e-01 7.349869e-04 4.941713e-01 
8.604347e-01 1.476325e-03 7.906043e-01 
1.087151e+00 2.978740e-03 1.264855e+00 
1.370325e+00 5.968281e-03 2.023590e+00 
1.727230e+00 1.196104e-02 3.237458e+00 
2.166681e+00 2.364021e-02 5.179475e+00 
2.705638e+00 4.612616e-02 8.286428e+00 
3.357788e+00 8.844545e-02 1.325711e+01 
4.122472e+00 1.645005e-01 2.120951e+01 
4.980659e+00 2.924112e-01 3.393222e+01 
5.901897e+00 4.924797e-01 5.428675e+01 
6.799870e+00 7.673788e-01 8.685114e+01 
7.589612e+00 1.096858e+00 1.389495e+02 
8.185578e+00 1.431223e+00 2.222996e+02 
8.536630e+00 1.712262e+00 3.556480e+02 
8.646284e+00 1.903930e+00 5.689866e+02 
8.554128e+00 1.998535e+00 9.102982e+02 
8.322746e+00 2.012172e+00 1.456348e+03 
8.013435e+00 1.968222e+00 2.329952e+03 
7.679549e+00 1.890223e+00 3.727594e+03 
7.365012e+00 1.798732e+00 5.963623e+03 
7.103023e+00 1.709711e+00 9.540955e+03 
6.906762e+00 1.631558e+00 1.526418e+04 
6.782912e+00 1.570626e+00 2.442053e+04 
6.731291e+00 1.530932e+00 3.906940e+04 
6.738366e+00 1.511931e+00 6.250552e+04 
6.781749e+00 1.509408e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-618.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.002132e-03 6.277618e-11 1.000000e-05 
3.785393e-03 1.258457e-10 1.599859e-05 
4.735283e-03 2.463447e-10 2.559548e-05 
6.183396e-03 5.485125e-10 4.094915e-05 
7.650966e-03 1.039093e-09 6.551286e-05 
9.685127e-03 2.107761e-09 1.048113e-04 
1.243920e-02 4.465627e-09 1.676833e-04 
1.574985e-02 9.064301e-09 2.682696e-04 
2.004392e-02 1.868329e-08 4.291934e-04 
2.518818e-02 3.707624e-08 6.866488e-04 
3.189945e-02 7.531042e-08 1.098541e-03 
4.069903e-02 1.564077e-07 1.757511e-03 
5.143883e-02 3.157762e-07 2.811769e-03 
6.467408e-02 6.276211e-07 4.498433e-03 
8.216070e-02 1.286767e-06 7.196857e-03 
1.039959e-01 2.609499e-06 1.151395e-02 
1.316976e-01 5.299609e-06 1.842070e-02 
1.660712e-01 1.062665e-05 2.947052e-02 
2.098701e-01 2.144720e-05 4.714866e-02 
2.665264e-01 4.392864e-05 7.543120e-02 
3.369782e-01 8.878619e-05 1.206793e-01 
4.255867e-01 1.788647e-04 1.930698e-01 
5.389080e-01 3.631928e-04 3.088844e-01 
6.799251e-01 7.295079e-04 4.941713e-01 
8.600809e-01 1.476890e-03 7.906043e-01 
1.085685e+00 2.971506e-03 1.264855e+00 
1.370213e+00 5.976442e-03 2.023590e+00 
1.722081e+00 1.187366e-02 3.237458e+00 
2.163494e+00 2.357401e-02 5.179475e+00 
2.700176e+00 4.592163e-02 8.286428e+00 
3.352039e+00 8.813377e-02 1.325711e+01 
4.114125e+00 1.637683e-01 2.120951e+01 
4.976206e+00 2.920807e-01 3.393222e+01 
5.892261e+00 4.908543e-01 5.428675e+01 
6.790708e+00 7.654722e-01 8.685114e+01 
7.579566e+00 1.094203e+00 1.389495e+02 
8.175704e+00 1.428229e+00 2.222996e+02 
8.528433e+00 1.709792e+00 3.556480e+02 
8.638959e+00 1.901729e+00 5.689866e+02 
8.549225e+00 1.997470e+00 9.102982e+02 
8.317146e+00 2.010692e+00 1.456348e+03 
8.007591e+00 1.966632e+00 2.329952e+03 
7.675618e+00 1.889465e+00 3.727594e+03 
7.360664e+00 1.797823e+00 5.963623e+03 
7.096800e+00 1.708174e+00 9.540955e+03 
6.899639e+00 1.629787e+00 1.526418e+04 
6.779602e+00 1.570131e+00 2.442053e+04 
6.726296e+00 1.529914e+00 3.906940e+04 
6.733372e+00 1.510919e+00 6.250552e+04 
6.775443e+00 1.507971e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-619.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.983203e-03 6.169584e-11 1.000000e-05 
3.730056e-03 1.206017e-10 1.599859e-05 
4.885608e-03 2.709963e-10 2.559548e-05 
6.115184e-03 5.314179e-10 4.094915e-05 
7.652718e-03 1.041489e-09 6.551286e-05 
9.862682e-03 2.229424e-09 1.048113e-04 
1.243550e-02 4.468861e-09 1.676833e-04 
1.572235e-02 9.031502e-09 2.682696e-04 
2.000667e-02 1.860940e-08 4.291934e-04 
2.537088e-02 3.795021e-08 6.866488e-04 
3.212256e-02 7.702614e-08 1.098541e-03 
4.032736e-02 1.524078e-07 1.757511e-03 
5.110493e-02 3.101678e-07 2.811769e-03 
6.478150e-02 6.317740e-07 4.498433e-03 
8.215417e-02 1.288541e-06 7.196857e-03 
1.032990e-01 2.561532e-06 1.151395e-02 
1.315034e-01 5.284736e-06 1.842070e-02 
1.663354e-01 1.069474e-05 2.947052e-02 
2.094699e-01 2.135927e-05 4.714866e-02 
2.654623e-01 4.347483e-05 7.543120e-02 
3.359680e-01 8.813247e-05 1.206793e-01 
4.247780e-01 1.781348e-04 1.930698e-01 
5.378279e-01 3.615976e-04 3.088844e-01 
6.784491e-01 7.259399e-04 4.941713e-01 
8.596074e-01 1.476835e-03 7.906043e-01 
1.085476e+00 2.974579e-03 1.264855e+00 
1.368435e+00 5.962822e-03 2.023590e+00 
1.720659e+00 1.186334e-02 3.237458e+00 
2.159257e+00 2.347365e-02 5.179475e+00 
2.697578e+00 4.586248e-02 8.286428e+00 
3.345201e+00 8.773717e-02 1.325711e+01 
4.111391e+00 1.636975e-01 2.120951e+01 
4.966886e+00 2.909110e-01 3.393222e+01 
5.881820e+00 4.890350e-01 5.428675e+01 
6.781152e+00 7.634382e-01 8.685114e+01 
7.570219e+00 1.091826e+00 1.389495e+02 
8.168292e+00 1.426378e+00 2.222996e+02 
8.522149e+00 1.708288e+00 3.556480e+02 
8.632191e+00 1.899814e+00 5.689866e+02 
8.544029e+00 1.996252e+00 9.102982e+02 
8.311122e+00 2.009005e+00 1.456348e+03 
8.002090e+00 1.965191e+00 2.329952e+03 
7.669084e+00 1.887638e+00 3.727594e+03 
7.356422e+00 1.796952e+00 5.963623e+03 
7.093326e+00 1.707600e+00 9.540955e+03 
6.895117e+00 1.628879e+00 1.526418e+04 
6.774326e+00 1.569006e+00 2.442053e+04 
6.720020e+00 1.528492e+00 3.906940e+04 
6.726580e+00 1.509337e+00 6.250552e+04 
6.773452e+00 1.507913e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-62.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.029828e-02 6.473849e-09 1.000000e-05 
3.845109e-02 1.323227e-08 1.599859e-05 
4.827898e-02 2.619286e-08 2.559548e-05 
6.149575e-02 5.413074e-08 4.094915e-05 
7.819863e-02 1.113028e-07 6.551286e-05 
9.844333e-02 2.220587e-07 1.048113e-04 
1.241276e-01 4.451584e-07 1.676833e-04 
1.581378e-01 9.204849e-07 2.682696e-04 
1.996248e-01 1.851625e-06 4.291934e-04 
2.514983e-01 3.702676e-06 6.866488e-04 
3.190031e-01 7.556080e-06 1.098541e-03 
4.042223e-01 1.537356e-05 1.757511e-03 
5.123391e-01 3.130323e-05 2.811769e-03 
6.479607e-01 6.332386e-05 4.498433e-03 
8.187875e-01 1.277741e-04 7.196857e-03 
1.038097e+00 2.604081e-04 1.151395e-02 
1.309316e+00 5.225107e-04 1.842070e-02 
1.657992e+00 1.061060e-03 2.947052e-02 
2.093805e+00 2.137231e-03 4.714866e-02 
2.646925e+00 4.318647e-03 7.543120e-02 
3.340371e+00 8.682315e-03 1.206793e-01 
4.214909e+00 1.745099e-02 1.930698e-01 
5.311655e+00 3.495175e-02 3.088844e-01 
6.665162e+00 6.914048e-02 4.941713e-01 
8.329762e+00 1.352155e-01 7.906043e-01 
1.034934e+01 2.601200e-01 1.264855e+00 
1.272547e+01 4.858764e-01 2.023590e+00 
1.540458e+01 8.684129e-01 3.237458e+00 
1.829051e+01 1.470648e+00 5.179475e+00 
2.114855e+01 2.314184e+00 8.286428e+00 
2.368940e+01 3.339838e+00 1.325711e+01 
2.564274e+01 4.399858e+00 2.120951e+01 
2.684789e+01 5.317037e+00 3.393222e+01 
2.727137e+01 5.954559e+00 5.428675e+01 
2.704799e+01 6.288362e+00 8.685114e+01 
2.635203e+01 6.353697e+00 1.389495e+02 
2.539027e+01 6.229356e+00 2.222996e+02 
2.433843e+01 5.991961e+00 3.556480e+02 
2.334279e+01 5.708861e+00 5.689866e+02 
2.248581e+01 5.422121e+00 9.102982e+02 
2.183710e+01 5.168981e+00 1.456348e+03 
2.143049e+01 4.973217e+00 2.329952e+03 
2.124194e+01 4.839814e+00 3.727594e+03 
2.124607e+01 4.772866e+00 5.963623e+03 
2.138381e+01 4.763169e+00 9.540955e+03 
2.156855e+01 4.788066e+00 1.526418e+04 
2.177265e+01 4.838543e+00 2.442053e+04 
2.193910e+01 4.892090e+00 3.906940e+04 
2.204819e+01 4.936485e+00 6.250552e+04 
2.211351e+01 4.970932e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-620.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.937913e-03 5.902357e-11 1.000000e-05 
3.824741e-03 1.302310e-10 1.599859e-05 
4.899095e-03 2.736882e-10 2.559548e-05 
6.029830e-03 5.102979e-10 4.094915e-05 
7.662751e-03 1.047280e-09 6.551286e-05 
9.699530e-03 2.124030e-09 1.048113e-04 
1.251363e-02 4.560986e-09 1.676833e-04 
1.569952e-02 9.006741e-09 2.682696e-04 
1.981599e-02 1.811156e-08 4.291934e-04 
2.537204e-02 3.801672e-08 6.866488e-04 
3.161292e-02 7.353647e-08 1.098541e-03 
4.041357e-02 1.536352e-07 1.757511e-03 
5.102318e-02 3.091803e-07 2.811769e-03 
6.459741e-02 6.274155e-07 4.498433e-03 
8.217263e-02 1.291493e-06 7.196857e-03 
1.038715e-01 2.608562e-06 1.151395e-02 
1.307546e-01 5.203375e-06 1.842070e-02 
1.655289e-01 1.055696e-05 2.947052e-02 
2.090646e-01 2.126983e-05 4.714866e-02 
2.657015e-01 4.366286e-05 7.543120e-02 
3.360738e-01 8.835822e-05 1.206793e-01 
4.237168e-01 1.770888e-04 1.930698e-01 
5.364372e-01 3.593795e-04 3.088844e-01 
6.791376e-01 7.293265e-04 4.941713e-01 
8.582444e-01 1.472194e-03 7.906043e-01 
1.081123e+00 2.943695e-03 1.264855e+00 
1.365766e+00 5.937571e-03 2.023590e+00 
1.716918e+00 1.180518e-02 3.237458e+00 
2.154790e+00 2.336597e-02 5.179475e+00 
2.691911e+00 4.564768e-02 8.286428e+00 
3.342725e+00 8.768094e-02 1.325711e+01 
4.104771e+00 1.631686e-01 2.120951e+01 
4.964073e+00 2.908606e-01 3.393222e+01 
5.874999e+00 4.880888e-01 5.428675e+01 
6.773203e+00 7.619184e-01 8.685114e+01 
7.561352e+00 1.089640e+00 1.389495e+02 
8.161525e+00 1.424824e+00 2.222996e+02 
8.514073e+00 1.705873e+00 3.556480e+02 
8.626740e+00 1.898581e+00 5.689866e+02 
8.535497e+00 1.993333e+00 9.102982e+02 
8.306708e+00 2.008091e+00 1.456348e+03 
7.995859e+00 1.963422e+00 2.329952e+03 
7.664033e+00 1.886416e+00 3.727594e+03 
7.350291e+00 1.795366e+00 5.963623e+03 
7.087516e+00 1.706205e+00 9.540955e+03 
6.890631e+00 1.627980e+00 1.526418e+04 
6.767667e+00 1.567436e+00 2.442053e+04 
6.716376e+00 1.527897e+00 3.906940e+04 
6.720212e+00 1.507888e+00 6.250552e+04 
6.766097e+00 1.506137e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-621.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.932462e-03 5.879029e-11 1.000000e-05 
3.867988e-03 1.349161e-10 1.599859e-05 
4.726581e-03 2.461784e-10 2.559548e-05 
6.167287e-03 5.468786e-10 4.094915e-05 
7.637385e-03 1.038586e-09 6.551286e-05 
9.773839e-03 2.176728e-09 1.048113e-04 
1.238552e-02 4.429463e-09 1.676833e-04 
1.559722e-02 8.846070e-09 2.682696e-04 
1.984248e-02 1.821363e-08 4.291934e-04 
2.512604e-02 3.698117e-08 6.866488e-04 
3.173773e-02 7.453090e-08 1.098541e-03 
4.041399e-02 1.538878e-07 1.757511e-03 
5.118381e-02 3.126131e-07 2.811769e-03 
6.478853e-02 6.340218e-07 4.498433e-03 
8.138299e-02 1.256642e-06 7.196857e-03 
1.030952e-01 2.554621e-06 1.151395e-02 
1.307305e-01 5.208880e-06 1.842070e-02 
1.660041e-01 1.066531e-05 2.947052e-02 
2.089991e-01 2.128411e-05 4.714866e-02 
2.641440e-01 4.296871e-05 7.543120e-02 
3.344381e-01 8.721482e-05 1.206793e-01 
4.241653e-01 1.779380e-04 1.930698e-01 
5.352923e-01 3.576593e-04 3.088844e-01 
6.782790e-01 7.277349e-04 4.941713e-01 
8.547984e-01 1.456882e-03 7.906043e-01 
1.079837e+00 2.937929e-03 1.264855e+00 
1.363991e+00 5.923970e-03 2.023590e+00 
1.716980e+00 1.182533e-02 3.237458e+00 
2.151944e+00 2.331086e-02 5.179475e+00 
2.690545e+00 4.565059e-02 8.286428e+00 
3.336017e+00 8.729459e-02 1.325711e+01 
4.095793e+00 1.623628e-01 2.120951e+01 
4.955290e+00 2.897827e-01 3.393222e+01 
5.866711e+00 4.867882e-01 5.428675e+01 
6.767330e+00 7.610621e-01 8.685114e+01 
7.553166e+00 1.087723e+00 1.389495e+02 
8.149553e+00 1.420847e+00 2.222996e+02 
8.505369e+00 1.703137e+00 3.556480e+02 
8.619062e+00 1.896187e+00 5.689866e+02 
8.531102e+00 1.992517e+00 9.102982e+02 
8.299119e+00 2.005645e+00 1.456348e+03 
7.990095e+00 1.961860e+00 2.329952e+03 
7.659698e+00 1.885487e+00 3.727594e+03 
7.347670e+00 1.795103e+00 5.963623e+03 
7.083642e+00 1.705487e+00 9.540955e+03 
6.884588e+00 1.626564e+00 1.526418e+04 
6.761394e+00 1.565989e+00 2.442053e+04 
6.711179e+00 1.526813e+00 3.906940e+04 
6.717439e+00 1.507572e+00 6.250552e+04 
6.759976e+00 1.504756e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-622.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.915473e-03 5.786748e-11 1.000000e-05 
3.708524e-03 1.190997e-10 1.599859e-05 
4.825383e-03 2.623631e-10 2.559548e-05 
6.082450e-03 5.254639e-10 4.094915e-05 
7.616511e-03 1.031752e-09 6.551286e-05 
9.707522e-03 2.136154e-09 1.048113e-04 
1.236478e-02 4.414347e-09 1.676833e-04 
1.565566e-02 8.960277e-09 2.682696e-04 
1.990413e-02 1.841353e-08 4.291934e-04 
2.522909e-02 3.749837e-08 6.866488e-04 
3.158852e-02 7.360297e-08 1.098541e-03 
4.033516e-02 1.532354e-07 1.757511e-03 
5.060484e-02 3.026107e-07 2.811769e-03 
6.469900e-02 6.324135e-07 4.498433e-03 
8.129263e-02 1.254478e-06 7.196857e-03 
1.028416e-01 2.539902e-06 1.151395e-02 
1.303782e-01 5.175203e-06 1.842070e-02 
1.649624e-01 1.048265e-05 2.947052e-02 
2.090309e-01 2.132809e-05 4.714866e-02 
2.650746e-01 4.349436e-05 7.543120e-02 
3.348332e-01 8.766514e-05 1.206793e-01 
4.237132e-01 1.776552e-04 1.930698e-01 
5.353741e-01 3.583990e-04 3.088844e-01 
6.754945e-01 7.199680e-04 4.941713e-01 
8.554057e-01 1.462334e-03 7.906043e-01 
1.079784e+00 2.942218e-03 1.264855e+00 
1.361154e+00 5.896561e-03 2.023590e+00 
1.713640e+00 1.177537e-02 3.237458e+00 
2.148004e+00 2.322032e-02 5.179475e+00 
2.683954e+00 4.538915e-02 8.286428e+00 
3.330436e+00 8.699624e-02 1.325711e+01 
4.089893e+00 1.619188e-01 2.120951e+01 
4.949413e+00 2.892040e-01 3.393222e+01 
5.861607e+00 4.862533e-01 5.428675e+01 
6.758835e+00 7.593639e-01 8.685114e+01 
7.546514e+00 1.086416e+00 1.389495e+02 
8.145014e+00 1.420322e+00 2.222996e+02 
8.498079e+00 1.701113e+00 3.556480e+02 
8.610639e+00 1.893402e+00 5.689866e+02 
8.524785e+00 1.990720e+00 9.102982e+02 
8.295100e+00 2.004916e+00 1.456348e+03 
7.984934e+00 1.960564e+00 2.329952e+03 
7.652872e+00 1.883532e+00 3.727594e+03 
7.341832e+00 1.793624e+00 5.963623e+03 
7.078185e+00 1.704212e+00 9.540955e+03 
6.881095e+00 1.625992e+00 1.526418e+04 
6.756221e+00 1.564892e+00 2.442053e+04 
6.705071e+00 1.525439e+00 3.906940e+04 
6.711215e+00 1.506165e+00 6.250552e+04 
6.753893e+00 1.503385e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-623.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.945981e-03 5.979911e-11 1.000000e-05 
3.694627e-03 1.179551e-10 1.599859e-05 
4.739998e-03 2.490804e-10 2.559548e-05 
6.147018e-03 5.432482e-10 4.094915e-05 
7.570611e-03 1.014840e-09 6.551286e-05 
9.759580e-03 2.174194e-09 1.048113e-04 
1.219015e-02 4.236748e-09 1.676833e-04 
1.551436e-02 8.733874e-09 2.682696e-04 
1.976153e-02 1.804957e-08 4.291934e-04 
2.518581e-02 3.736569e-08 6.866488e-04 
3.190576e-02 7.596484e-08 1.098541e-03 
4.013747e-02 1.512361e-07 1.757511e-03 
5.071016e-02 3.049936e-07 2.811769e-03 
6.432844e-02 6.226088e-07 4.498433e-03 
8.172738e-02 1.276761e-06 7.196857e-03 
1.031559e-01 2.567380e-06 1.151395e-02 
1.299492e-01 5.132530e-06 1.842070e-02 
1.643971e-01 1.039193e-05 2.947052e-02 
2.092594e-01 2.143252e-05 4.714866e-02 
2.634479e-01 4.276720e-05 7.543120e-02 
3.331605e-01 8.649681e-05 1.206793e-01 
4.230819e-01 1.771466e-04 1.930698e-01 
5.346997e-01 3.576202e-04 3.088844e-01 
6.744689e-01 7.178456e-04 4.941713e-01 
8.525613e-01 1.450125e-03 7.906043e-01 
1.077803e+00 2.930750e-03 1.264855e+00 
1.359205e+00 5.880689e-03 2.023590e+00 
1.709007e+00 1.169894e-02 3.237458e+00 
2.144247e+00 2.313573e-02 5.179475e+00 
2.679708e+00 4.524631e-02 8.286428e+00 
3.327306e+00 8.688824e-02 1.325711e+01 
4.086993e+00 1.618259e-01 2.120951e+01 
4.942168e+00 2.883900e-01 3.393222e+01 
5.851068e+00 4.844100e-01 5.428675e+01 
6.748521e+00 7.570832e-01 8.685114e+01 
7.538822e+00 1.084692e+00 1.389495e+02 
8.134078e+00 1.416822e+00 2.222996e+02 
8.491491e+00 1.699441e+00 3.556480e+02 
8.606287e+00 1.892730e+00 5.689866e+02 
8.516825e+00 1.988082e+00 9.102982e+02 
8.288222e+00 2.002806e+00 1.456348e+03 
7.980126e+00 1.959423e+00 2.329952e+03 
7.650577e+00 1.883436e+00 3.727594e+03 
7.336739e+00 1.792424e+00 5.963623e+03 
7.072464e+00 1.702842e+00 9.540955e+03 
6.875608e+00 1.624756e+00 1.526418e+04 
6.753648e+00 1.564626e+00 2.442053e+04 
6.701407e+00 1.524834e+00 3.906940e+04 
6.705070e+00 1.504782e+00 6.250552e+04 
6.747675e+00 1.501969e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-624.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.914113e-03 5.797230e-11 1.000000e-05 
3.800214e-03 1.285658e-10 1.599859e-05 
4.796288e-03 2.584743e-10 2.559548e-05 
6.032303e-03 5.142223e-10 4.094915e-05 
7.757217e-03 1.093501e-09 6.551286e-05 
9.852882e-03 2.240740e-09 1.048113e-04 
1.242001e-02 4.488150e-09 1.676833e-04 
1.550226e-02 8.727442e-09 2.682696e-04 
1.969001e-02 1.788296e-08 4.291934e-04 
2.518412e-02 3.741814e-08 6.866488e-04 
3.189129e-02 7.598327e-08 1.098541e-03 
3.979503e-02 1.476347e-07 1.757511e-03 
5.044586e-02 3.007315e-07 2.811769e-03 
6.429895e-02 6.227510e-07 4.498433e-03 
8.118746e-02 1.253633e-06 7.196857e-03 
1.023950e-01 2.515017e-06 1.151395e-02 
1.302174e-01 5.172660e-06 1.842070e-02 
1.652135e-01 1.056444e-05 2.947052e-02 
2.089081e-01 2.135900e-05 4.714866e-02 
2.634875e-01 4.285517e-05 7.543120e-02 
3.340467e-01 8.732871e-05 1.206793e-01 
4.224066e-01 1.765826e-04 1.930698e-01 
5.329801e-01 3.547497e-04 3.088844e-01 
6.744034e-01 7.187868e-04 4.941713e-01 
8.520156e-01 1.449662e-03 7.906043e-01 
1.074418e+00 2.907890e-03 1.264855e+00 
1.357835e+00 5.872311e-03 2.023590e+00 
1.708092e+00 1.169881e-02 3.237458e+00 
2.143104e+00 2.313548e-02 5.179475e+00 
2.678956e+00 4.527952e-02 8.286428e+00 
3.323168e+00 8.670164e-02 1.325711e+01 
4.079319e+00 1.611735e-01 2.120951e+01 
4.930994e+00 2.869038e-01 3.393222e+01 
5.843075e+00 4.831787e-01 5.428675e+01 
6.738387e+00 7.548598e-01 8.685114e+01 
7.527356e+00 1.081461e+00 1.389495e+02 
8.126915e+00 1.415071e+00 2.222996e+02 
8.482424e+00 1.696512e+00 3.556480e+02 
8.597401e+00 1.889698e+00 5.689866e+02 
8.511548e+00 1.986808e+00 9.102982e+02 
8.282444e+00 2.001223e+00 1.456348e+03 
7.975994e+00 1.958583e+00 2.329952e+03 
7.642840e+00 1.881103e+00 3.727594e+03 
7.332276e+00 1.791460e+00 5.963623e+03 
7.067840e+00 1.701856e+00 9.540955e+03 
6.870575e+00 1.623670e+00 1.526418e+04 
6.745787e+00 1.562666e+00 2.442053e+04 
6.694979e+00 1.523357e+00 3.906940e+04 
6.701417e+00 1.504185e+00 6.250552e+04 
6.741904e+00 1.500695e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-625.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
3.001337e-03 6.343680e-11 1.000000e-05 
3.819990e-03 1.307927e-10 1.599859e-05 
4.756502e-03 2.524991e-10 2.559548e-05 
5.964251e-03 4.978112e-10 4.094915e-05 
7.670941e-03 1.059114e-09 6.551286e-05 
9.754578e-03 2.177822e-09 1.048113e-04 
1.229445e-02 4.360379e-09 1.676833e-04 
1.569422e-02 9.070184e-09 2.682696e-04 
1.985163e-02 1.835631e-08 4.291934e-04 
2.498122e-02 3.657950e-08 6.866488e-04 
3.166719e-02 7.451190e-08 1.098541e-03 
3.998765e-02 1.500290e-07 1.757511e-03 
5.084001e-02 3.083291e-07 2.811769e-03 
6.435417e-02 6.253574e-07 4.498433e-03 
8.103890e-02 1.248762e-06 7.196857e-03 
1.027860e-01 2.548018e-06 1.151395e-02 
1.303990e-01 5.202653e-06 1.842070e-02 
1.638386e-01 1.031939e-05 2.947052e-02 
2.081565e-01 2.116316e-05 4.714866e-02 
2.637662e-01 4.306015e-05 7.543120e-02 
3.335937e-01 8.711325e-05 1.206793e-01 
4.204885e-01 1.744673e-04 1.930698e-01 
5.331838e-01 3.557252e-04 3.088844e-01 
6.727549e-01 7.146726e-04 4.941713e-01 
8.502018e-01 1.442732e-03 7.906043e-01 
1.073749e+00 2.907104e-03 1.264855e+00 
1.354153e+00 5.834017e-03 2.023590e+00 
1.705715e+00 1.166864e-02 3.237458e+00 
2.139049e+00 2.304123e-02 5.179475e+00 
2.674436e+00 4.512265e-02 8.286428e+00 
3.314970e+00 8.620039e-02 1.325711e+01 
4.074714e+00 1.608802e-01 2.120951e+01 
4.925026e+00 2.863085e-01 3.393222e+01 
5.837092e+00 4.824287e-01 5.428675e+01 
6.731705e+00 7.537372e-01 8.685114e+01 
7.519347e+00 1.079606e+00 1.389495e+02 
8.117739e+00 1.412384e+00 2.222996e+02 
8.474940e+00 1.694381e+00 3.556480e+02 
8.592306e+00 1.888632e+00 5.689866e+02 
8.506017e+00 1.985401e+00 9.102982e+02 
8.276759e+00 1.999683e+00 1.456348e+03 
7.970286e+00 1.957035e+00 2.329952e+03 
7.638396e+00 1.880120e+00 3.727594e+03 
7.326313e+00 1.789928e+00 5.963623e+03 
7.064391e+00 1.701281e+00 9.540955e+03 
6.866265e+00 1.622822e+00 1.526418e+04 
6.742943e+00 1.562311e+00 2.442053e+04 
6.689839e+00 1.522284e+00 3.906940e+04 
6.695374e+00 1.502832e+00 6.250552e+04 
6.739149e+00 1.500384e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-626.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.955107e-03 6.064718e-11 1.000000e-05 
3.779862e-03 1.269168e-10 1.599859e-05 
4.776337e-03 2.560802e-10 2.559548e-05 
6.091578e-03 5.312276e-10 4.094915e-05 
7.672440e-03 1.061431e-09 6.551286e-05 
9.547413e-03 2.045259e-09 1.048113e-04 
1.235483e-02 4.432015e-09 1.676833e-04 
1.537822e-02 8.546913e-09 2.682696e-04 
1.976019e-02 1.813278e-08 4.291934e-04 
2.484850e-02 3.605719e-08 6.866488e-04 
3.154370e-02 7.376147e-08 1.098541e-03 
4.000800e-02 1.504985e-07 1.757511e-03 
5.045058e-02 3.017801e-07 2.811769e-03 
6.392577e-02 6.139321e-07 4.498433e-03 
8.104722e-02 1.251145e-06 7.196857e-03 
1.025825e-01 2.536962e-06 1.151395e-02 
1.299786e-01 5.160744e-06 1.842070e-02 
1.644706e-01 1.045597e-05 2.947052e-02 
2.080461e-01 2.116329e-05 4.714866e-02 
2.630764e-01 4.279157e-05 7.543120e-02 
3.320712e-01 8.606350e-05 1.206793e-01 
4.206063e-01 1.748932e-04 1.930698e-01 
5.319584e-01 3.538435e-04 3.088844e-01 
6.722853e-01 7.143169e-04 4.941713e-01 
8.488208e-01 1.438009e-03 7.906043e-01 
1.072023e+00 2.897735e-03 1.264855e+00 
1.351238e+00 5.805693e-03 2.023590e+00 
1.703263e+00 1.163693e-02 3.237458e+00 
2.135278e+00 2.295617e-02 5.179475e+00 
2.667074e+00 4.482311e-02 8.286428e+00 
3.310060e+00 8.595396e-02 1.325711e+01 
4.068475e+00 1.603954e-01 2.120951e+01 
4.917846e+00 2.855055e-01 3.393222e+01 
5.829130e+00 4.812032e-01 5.428675e+01 
6.725389e+00 7.527296e-01 8.685114e+01 
7.513609e+00 1.078653e+00 1.389495e+02 
8.110572e+00 1.410625e+00 2.222996e+02 
8.469155e+00 1.693105e+00 3.556480e+02 
8.585859e+00 1.886861e+00 5.689866e+02 
8.498766e+00 1.983115e+00 9.102982e+02 
8.271056e+00 1.998131e+00 1.456348e+03 
7.964987e+00 1.955668e+00 2.329952e+03 
7.633107e+00 1.878788e+00 3.727594e+03 
7.321618e+00 1.788872e+00 5.963623e+03 
7.059343e+00 1.700143e+00 9.540955e+03 
6.862003e+00 1.621989e+00 1.526418e+04 
6.737091e+00 1.560991e+00 2.442053e+04 
6.682568e+00 1.520538e+00 3.906940e+04 
6.688661e+00 1.501265e+00 6.250552e+04 
6.734005e+00 1.499308e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-627.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.956252e-03 6.081474e-11 1.000000e-05 
3.700795e-03 1.193080e-10 1.599859e-05 
4.664408e-03 2.388769e-10 2.559548e-05 
6.119214e-03 5.393507e-10 4.094915e-05 
7.627912e-03 1.044724e-09 6.551286e-05 
9.666162e-03 2.125918e-09 1.048113e-04 
1.239758e-02 4.485340e-09 1.676833e-04 
1.535352e-02 8.519386e-09 2.682696e-04 
1.964592e-02 1.784850e-08 4.291934e-04 
2.495948e-02 3.660083e-08 6.866488e-04 
3.143747e-02 7.313536e-08 1.098541e-03 
3.982770e-02 1.487101e-07 1.757511e-03 
5.052889e-02 3.036719e-07 2.811769e-03 
6.405074e-02 6.185263e-07 4.498433e-03 
8.102434e-02 1.252082e-06 7.196857e-03 
1.019112e-01 2.491459e-06 1.151395e-02 
1.294830e-01 5.110080e-06 1.842070e-02 
1.635891e-01 1.030519e-05 2.947052e-02 
2.074404e-01 2.101250e-05 4.714866e-02 
2.628497e-01 4.274922e-05 7.543120e-02 
3.320886e-01 8.621451e-05 1.206793e-01 
4.194626e-01 1.737476e-04 1.930698e-01 
5.301344e-01 3.507758e-04 3.088844e-01 
6.709730e-01 7.112765e-04 4.941713e-01 
8.480976e-01 1.436625e-03 7.906043e-01 
1.070233e+00 2.887843e-03 1.264855e+00 
1.351002e+00 5.811878e-03 2.023590e+00 
1.699680e+00 1.158213e-02 3.237458e+00 
2.133444e+00 2.293336e-02 5.179475e+00 
2.665607e+00 4.481961e-02 8.286428e+00 
3.304833e+00 8.568306e-02 1.325711e+01 
4.059604e+00 1.596043e-01 2.120951e+01 
4.913719e+00 2.852228e-01 3.393222e+01 
5.821112e+00 4.799637e-01 5.428675e+01 
6.716079e+00 7.507659e-01 8.685114e+01 
7.505252e+00 1.076655e+00 1.389495e+02 
8.103607e+00 1.408958e+00 2.222996e+02 
8.462088e+00 1.691177e+00 3.556480e+02 
8.579317e+00 1.885038e+00 5.689866e+02 
8.494014e+00 1.982099e+00 9.102982e+02 
8.266616e+00 1.997186e+00 1.456348e+03 
7.959950e+00 1.954415e+00 2.329952e+03 
7.628336e+00 1.877666e+00 3.727594e+03 
7.315615e+00 1.787321e+00 5.963623e+03 
7.052143e+00 1.698247e+00 9.540955e+03 
6.856378e+00 1.620702e+00 1.526418e+04 
6.732563e+00 1.560094e+00 2.442053e+04 
6.677993e+00 1.519641e+00 3.906940e+04 
6.685052e+00 1.500678e+00 6.250552e+04 
6.728547e+00 1.498130e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-628.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.955350e-03 6.085601e-11 1.000000e-05 
3.692074e-03 1.186554e-10 1.599859e-05 
4.769037e-03 2.557223e-10 2.559548e-05 
6.073974e-03 5.283180e-10 4.094915e-05 
7.662770e-03 1.060801e-09 6.551286e-05 
9.607853e-03 2.091008e-09 1.048113e-04 
1.219630e-02 4.277213e-09 1.676833e-04 
1.561356e-02 8.973923e-09 2.682696e-04 
1.978037e-02 1.824653e-08 4.291934e-04 
2.472531e-02 3.563705e-08 6.866488e-04 
3.152745e-02 7.388279e-08 1.098541e-03 
3.997458e-02 1.506013e-07 1.757511e-03 
5.047606e-02 3.032030e-07 2.811769e-03 
6.392675e-02 6.159221e-07 4.498433e-03 
8.093644e-02 1.250003e-06 7.196857e-03 
1.019677e-01 2.499586e-06 1.151395e-02 
1.293826e-01 5.106337e-06 1.842070e-02 
1.638624e-01 1.037345e-05 2.947052e-02 
2.067958e-01 2.085042e-05 4.714866e-02 
2.625895e-01 4.269034e-05 7.543120e-02 
3.305121e-01 8.512809e-05 1.206793e-01 
4.195485e-01 1.741314e-04 1.930698e-01 
5.290575e-01 3.491985e-04 3.088844e-01 
6.699673e-01 7.092118e-04 4.941713e-01 
8.459133e-01 1.427828e-03 7.906043e-01 
1.068123e+00 2.875373e-03 1.264855e+00 
1.348538e+00 5.789353e-03 2.023590e+00 
1.695132e+00 1.150777e-02 3.237458e+00 
2.129526e+00 2.284358e-02 5.179475e+00 
2.662346e+00 4.472592e-02 8.286428e+00 
3.302501e+00 8.563530e-02 1.325711e+01 
4.053723e+00 1.591616e-01 2.120951e+01 
4.906406e+00 2.843963e-01 3.393222e+01 
5.812542e+00 4.785917e-01 5.428675e+01 
6.705370e+00 7.483562e-01 8.685114e+01 
7.494106e+00 1.073546e+00 1.389495e+02 
8.094580e+00 1.406331e+00 2.222996e+02 
8.454004e+00 1.688732e+00 3.556480e+02 
8.571471e+00 1.882532e+00 5.689866e+02 
8.488012e+00 1.980443e+00 9.102982e+02 
8.259807e+00 1.995094e+00 1.456348e+03 
7.955184e+00 1.953282e+00 2.329952e+03 
7.624109e+00 1.876766e+00 3.727594e+03 
7.312263e+00 1.786770e+00 5.963623e+03 
7.048322e+00 1.697536e+00 9.540955e+03 
6.851125e+00 1.619537e+00 1.526418e+04 
6.727103e+00 1.558897e+00 2.442053e+04 
6.674136e+00 1.518969e+00 3.906940e+04 
6.679652e+00 1.499523e+00 6.250552e+04 
6.720623e+00 1.496162e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-629.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.991969e-03 6.324685e-11 1.000000e-05 
3.817522e-03 1.313749e-10 1.599859e-05 
4.751305e-03 2.532832e-10 2.559548e-05 
6.034235e-03 5.188408e-10 4.094915e-05 
7.713176e-03 1.083596e-09 6.551286e-05 
9.687171e-03 2.146636e-09 1.048113e-04 
1.210561e-02 4.189162e-09 1.676833e-04 
1.562465e-02 9.007383e-09 2.682696e-04 
1.953763e-02 1.761097e-08 4.291934e-04 
2.468491e-02 3.551912e-08 6.866488e-04 
3.131851e-02 7.253890e-08 1.098541e-03 
4.002534e-02 1.514164e-07 1.757511e-03 
5.060246e-02 3.059730e-07 2.811769e-03 
6.352920e-02 6.054650e-07 4.498433e-03 
8.071053e-02 1.241538e-06 7.196857e-03 
1.023370e-01 2.530865e-06 1.151395e-02 
1.290482e-01 5.074910e-06 1.842070e-02 
1.627956e-01 1.018835e-05 2.947052e-02 
2.065627e-01 2.081309e-05 4.714866e-02 
2.621578e-01 4.254780e-05 7.543120e-02 
3.314115e-01 8.596153e-05 1.206793e-01 
4.187213e-01 1.733791e-04 1.930698e-01 
5.290128e-01 3.496655e-04 3.088844e-01 
6.695876e-01 7.091330e-04 4.941713e-01 
8.444636e-01 1.422761e-03 7.906043e-01 
1.066443e+00 2.866385e-03 1.264855e+00 
1.344183e+00 5.742602e-03 2.023590e+00 
1.692760e+00 1.147771e-02 3.237458e+00 
2.125409e+00 2.274747e-02 5.179475e+00 
2.655211e+00 4.443839e-02 8.286428e+00 
3.294866e+00 8.517879e-02 1.325711e+01 
4.048476e+00 1.587925e-01 2.120951e+01 
4.898682e+00 2.834996e-01 3.393222e+01 
5.807852e+00 4.781462e-01 5.428675e+01 
6.699611e+00 7.475204e-01 8.685114e+01 
7.487832e+00 1.072372e+00 1.389495e+02 
8.085933e+00 1.403878e+00 2.222996e+02 
8.447406e+00 1.687036e+00 3.556480e+02 
8.562685e+00 1.879535e+00 5.689866e+02 
8.479674e+00 1.977593e+00 9.102982e+02 
8.254323e+00 1.993640e+00 1.456348e+03 
7.949776e+00 1.951859e+00 2.329952e+03 
7.618155e+00 1.875154e+00 3.727594e+03 
7.306645e+00 1.785360e+00 5.963623e+03 
7.044836e+00 1.696942e+00 9.540955e+03 
6.844552e+00 1.617932e+00 1.526418e+04 
6.722563e+00 1.557993e+00 2.442053e+04 
6.669273e+00 1.517978e+00 3.906940e+04 
6.671972e+00 1.497648e+00 6.250552e+04 
6.716879e+00 1.495530e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-63.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.941129e-02 6.017274e-09 1.000000e-05 
3.766532e-02 1.263812e-08 1.599859e-05 
4.798861e-02 2.613798e-08 2.559548e-05 
6.065762e-02 5.278537e-08 4.094915e-05 
7.691825e-02 1.076331e-07 6.551286e-05 
9.704101e-02 2.161343e-07 1.048113e-04 
1.233770e-01 4.441817e-07 1.676833e-04 
1.560429e-01 8.986495e-07 2.682696e-04 
1.963035e-01 1.789134e-06 4.291934e-04 
2.482979e-01 3.620581e-06 6.866488e-04 
3.134512e-01 7.284011e-06 1.098541e-03 
3.985146e-01 1.496908e-05 1.757511e-03 
5.024521e-01 3.000194e-05 2.811769e-03 
6.369958e-01 6.113358e-05 4.498433e-03 
8.081914e-01 1.248591e-04 7.196857e-03 
1.021881e+00 2.524006e-04 1.151395e-02 
1.288200e+00 5.056602e-04 1.842070e-02 
1.634028e+00 1.032091e-03 2.947052e-02 
2.065560e+00 2.084982e-03 4.714866e-02 
2.604555e+00 4.180896e-03 7.543120e-02 
3.288439e+00 8.417132e-03 1.206793e-01 
4.148365e+00 1.690545e-02 1.930698e-01 
5.228033e+00 3.386334e-02 3.088844e-01 
6.567638e+00 6.721265e-02 4.941713e-01 
8.208675e+00 1.314790e-01 7.906043e-01 
1.019309e+01 2.524917e-01 1.264855e+00 
1.252779e+01 4.709813e-01 2.023590e+00 
1.518380e+01 8.447642e-01 3.237458e+00 
1.803836e+01 1.432777e+00 5.179475e+00 
2.088722e+01 2.263748e+00 8.286428e+00 
2.342368e+01 3.277239e+00 1.325711e+01 
2.539335e+01 4.334604e+00 2.120951e+01 
2.660714e+01 5.248183e+00 3.393222e+01 
2.705491e+01 5.892502e+00 5.428675e+01 
2.685005e+01 6.232345e+00 8.685114e+01 
2.616754e+01 6.302736e+00 1.389495e+02 
2.522445e+01 6.186909e+00 2.222996e+02 
2.418625e+01 5.955983e+00 3.556480e+02 
2.318501e+01 5.671853e+00 5.689866e+02 
2.233712e+01 5.389865e+00 9.102982e+02 
2.168675e+01 5.137376e+00 1.456348e+03 
2.127471e+01 4.940801e+00 2.329952e+03 
2.107687e+01 4.805038e+00 3.727594e+03 
2.106943e+01 4.734619e+00 5.963623e+03 
2.120792e+01 4.724964e+00 9.540955e+03 
2.139358e+01 4.749765e+00 1.526418e+04 
2.159151e+01 4.797749e+00 2.442053e+04 
2.175471e+01 4.849772e+00 3.906940e+04 
2.186895e+01 4.895585e+00 6.250552e+04 
2.192637e+01 4.927146e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-630.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.984020e-03 6.284386e-11 1.000000e-05 
3.694103e-03 1.192297e-10 1.599859e-05 
4.646678e-03 2.372931e-10 2.559548e-05 
5.953054e-03 4.989729e-10 4.094915e-05 
7.604841e-03 1.040226e-09 6.551286e-05 
9.544709e-03 2.056579e-09 1.048113e-04 
1.227722e-02 4.376810e-09 1.676833e-04 
1.547233e-02 8.760414e-09 2.682696e-04 
1.975115e-02 1.822363e-08 4.291934e-04 
2.461520e-02 3.527508e-08 6.866488e-04 
3.156619e-02 7.439168e-08 1.098541e-03 
3.954709e-02 1.462855e-07 1.757511e-03 
5.028063e-02 3.006495e-07 2.811769e-03 
6.371850e-02 6.118646e-07 4.498433e-03 
8.086380e-02 1.250610e-06 7.196857e-03 
1.021691e-01 2.522428e-06 1.151395e-02 
1.285484e-01 5.024152e-06 1.842070e-02 
1.633364e-01 1.030658e-05 2.947052e-02 
2.063460e-01 2.078064e-05 4.714866e-02 
2.612475e-01 4.217308e-05 7.543120e-02 
3.305046e-01 8.539331e-05 1.206793e-01 
4.169795e-01 1.714968e-04 1.930698e-01 
5.281003e-01 3.484121e-04 3.088844e-01 
6.679609e-01 7.050966e-04 4.941713e-01 
8.440036e-01 1.422692e-03 7.906043e-01 
1.065431e+00 2.862765e-03 1.264855e+00 
1.345007e+00 5.762252e-03 2.023590e+00 
1.690360e+00 1.144709e-02 3.237458e+00 
2.122255e+00 2.268223e-02 5.179475e+00 
2.652072e+00 4.435075e-02 8.286428e+00 
3.292525e+00 8.512965e-02 1.325711e+01 
4.040602e+00 1.581184e-01 2.120951e+01 
4.889940e+00 2.824304e-01 3.393222e+01 
5.795563e+00 4.758857e-01 5.428675e+01 
6.692851e+00 7.463644e-01 8.685114e+01 
7.478602e+00 1.070021e+00 1.389495e+02 
8.080052e+00 1.402704e+00 2.222996e+02 
8.438984e+00 1.684413e+00 3.556480e+02 
8.557234e+00 1.878269e+00 5.689866e+02 
8.475316e+00 1.976769e+00 9.102982e+02 
8.249130e+00 1.992323e+00 1.456348e+03 
7.942799e+00 1.949730e+00 2.329952e+03 
7.614525e+00 1.874496e+00 3.727594e+03 
7.303919e+00 1.785042e+00 5.963623e+03 
7.039412e+00 1.695665e+00 9.540955e+03 
6.840186e+00 1.617058e+00 1.526418e+04 
6.716958e+00 1.556746e+00 2.442053e+04 
6.661581e+00 1.516094e+00 3.906940e+04 
6.666819e+00 1.496569e+00 6.250552e+04 
6.709077e+00 1.493599e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-631.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.959740e-03 6.141959e-11 1.000000e-05 
3.667301e-03 1.168385e-10 1.599859e-05 
4.700443e-03 2.460156e-10 2.559548e-05 
5.973398e-03 5.049062e-10 4.094915e-05 
7.500094e-03 9.994162e-10 6.551286e-05 
9.705483e-03 2.165697e-09 1.048113e-04 
1.215446e-02 4.253569e-09 1.676833e-04 
1.553315e-02 8.878208e-09 2.682696e-04 
1.949578e-02 1.755367e-08 4.291934e-04 
2.458558e-02 3.520364e-08 6.866488e-04 
3.126420e-02 7.239169e-08 1.098541e-03 
3.979020e-02 1.492366e-07 1.757511e-03 
5.029808e-02 3.014402e-07 2.811769e-03 
6.345290e-02 6.052041e-07 4.498433e-03 
8.030424e-02 1.226772e-06 7.196857e-03 
1.017114e-01 2.492631e-06 1.151395e-02 
1.291219e-01 5.099781e-06 1.842070e-02 
1.629091e-01 1.024213e-05 2.947052e-02 
2.062131e-01 2.077342e-05 4.714866e-02 
2.604654e-01 4.186177e-05 7.543120e-02 
3.289775e-01 8.434884e-05 1.206793e-01 
4.164690e-01 1.711389e-04 1.930698e-01 
5.279463e-01 3.486596e-04 3.088844e-01 
6.673227e-01 7.041926e-04 4.941713e-01 
8.424563e-01 1.417127e-03 7.906043e-01 
1.063391e+00 2.850866e-03 1.264855e+00 
1.342604e+00 5.740512e-03 2.023590e+00 
1.689457e+00 1.144678e-02 3.237458e+00 
2.119347e+00 2.262481e-02 5.179475e+00 
2.646977e+00 4.416549e-02 8.286428e+00 
3.287156e+00 8.484747e-02 1.325711e+01 
4.039074e+00 1.581798e-01 2.120951e+01 
4.885061e+00 2.820166e-01 3.393222e+01 
5.790789e+00 4.754173e-01 5.428675e+01 
6.684045e+00 7.445567e-01 8.685114e+01 
7.469253e+00 1.067622e+00 1.389495e+02 
8.068274e+00 1.398796e+00 2.222996e+02 
8.430506e+00 1.681760e+00 3.556480e+02 
8.549669e+00 1.875900e+00 5.689866e+02 
8.467524e+00 1.974191e+00 9.102982e+02 
8.244412e+00 1.991233e+00 1.456348e+03 
7.938618e+00 1.948851e+00 2.329952e+03 
7.610485e+00 1.873667e+00 3.727594e+03 
7.298713e+00 1.783785e+00 5.963623e+03 
7.033145e+00 1.694089e+00 9.540955e+03 
6.835370e+00 1.616033e+00 1.526418e+04 
6.710136e+00 1.555109e+00 2.442053e+04 
6.656488e+00 1.515028e+00 3.906940e+04 
6.661478e+00 1.495430e+00 6.250552e+04 
6.706010e+00 1.493180e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-632.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.998810e-03 6.398539e-11 1.000000e-05 
3.763050e-03 1.264311e-10 1.599859e-05 
4.652855e-03 2.389970e-10 2.559548e-05 
6.062932e-03 5.287885e-10 4.094915e-05 
7.501290e-03 1.001479e-09 6.551286e-05 
9.595126e-03 2.095975e-09 1.048113e-04 
1.217952e-02 4.286717e-09 1.676833e-04 
1.529171e-02 8.484025e-09 2.682696e-04 
1.962451e-02 1.793209e-08 4.291934e-04 
2.485120e-02 3.641466e-08 6.866488e-04 
3.138424e-02 7.334480e-08 1.098541e-03 
3.932827e-02 1.443274e-07 1.757511e-03 
4.996844e-02 2.960208e-07 2.811769e-03 
6.335218e-02 6.032813e-07 4.498433e-03 
8.056124e-02 1.240550e-06 7.196857e-03 
1.018196e-01 2.504561e-06 1.151395e-02 
1.288196e-01 5.072062e-06 1.842070e-02 
1.629207e-01 1.026055e-05 2.947052e-02 
2.063207e-01 2.083894e-05 4.714866e-02 
2.606212e-01 4.200338e-05 7.543120e-02 
3.295738e-01 8.494262e-05 1.206793e-01 
4.167733e-01 1.717859e-04 1.930698e-01 
5.270747e-01 3.474854e-04 3.088844e-01 
6.654068e-01 6.992519e-04 4.941713e-01 
8.405895e-01 1.409958e-03 7.906043e-01 
1.062156e+00 2.845448e-03 1.264855e+00 
1.339448e+00 5.709168e-03 2.023590e+00 
1.687072e+00 1.141639e-02 3.237458e+00 
2.116625e+00 2.257326e-02 5.179475e+00 
2.646187e+00 4.419471e-02 8.286428e+00 
3.280117e+00 8.443744e-02 1.325711e+01 
4.031312e+00 1.575185e-01 2.120951e+01 
4.880426e+00 2.816432e-01 3.393222e+01 
5.784235e+00 4.745235e-01 5.428675e+01 
6.675185e+00 7.427309e-01 8.685114e+01 
7.461291e+00 1.065770e+00 1.389495e+02 
8.061220e+00 1.397073e+00 2.222996e+02 
8.424096e+00 1.680148e+00 3.556480e+02 
8.542331e+00 1.873646e+00 5.689866e+02 
8.461822e+00 1.972676e+00 9.102982e+02 
8.238679e+00 1.989650e+00 1.456348e+03 
7.932682e+00 1.947184e+00 2.329952e+03 
7.603769e+00 1.871735e+00 3.727594e+03 
7.292945e+00 1.782312e+00 5.963623e+03 
7.029198e+00 1.693328e+00 9.540955e+03 
6.830627e+00 1.615031e+00 1.526418e+04 
6.706881e+00 1.554612e+00 2.442053e+04 
6.653092e+00 1.514496e+00 3.906940e+04 
6.656256e+00 1.494326e+00 6.250552e+04 
6.699450e+00 1.491643e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-633.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.883808e-03 5.699278e-11 1.000000e-05 
3.712194e-03 1.215662e-10 1.599859e-05 
4.713440e-03 2.488483e-10 2.559548e-05 
6.001678e-03 5.137343e-10 4.094915e-05 
7.598968e-03 1.042760e-09 6.551286e-05 
9.679436e-03 2.155117e-09 1.048113e-04 
1.219581e-02 4.310745e-09 1.676833e-04 
1.543091e-02 8.731626e-09 2.682696e-04 
1.942012e-02 1.740510e-08 4.291934e-04 
2.445267e-02 3.474558e-08 6.866488e-04 
3.133438e-02 7.311124e-08 1.098541e-03 
3.961823e-02 1.477768e-07 1.757511e-03 
5.027402e-02 3.019620e-07 2.811769e-03 
6.327059e-02 6.019043e-07 4.498433e-03 
7.985365e-02 1.210060e-06 7.196857e-03 
1.012891e-01 2.469513e-06 1.151395e-02 
1.283142e-01 5.020533e-06 1.842070e-02 
1.626484e-01 1.022535e-05 2.947052e-02 
2.047507e-01 2.039906e-05 4.714866e-02 
2.594979e-01 4.152823e-05 7.543120e-02 
3.288339e-01 8.450532e-05 1.206793e-01 
4.149609e-01 1.698230e-04 1.930698e-01 
5.247099e-01 3.433721e-04 3.088844e-01 
6.636878e-01 6.949446e-04 4.941713e-01 
8.389321e-01 1.403852e-03 7.906043e-01 
1.059460e+00 2.828306e-03 1.264855e+00 
1.338655e+00 5.708020e-03 2.023590e+00 
1.684083e+00 1.137378e-02 3.237458e+00 
2.113965e+00 2.252369e-02 5.179475e+00 
2.638674e+00 4.388920e-02 8.286428e+00 
3.275906e+00 8.424423e-02 1.325711e+01 
4.026708e+00 1.572226e-01 2.120951e+01 
4.871733e+00 2.805819e-01 3.393222e+01 
5.776285e+00 4.732964e-01 5.428675e+01 
6.663982e+00 7.401621e-01 8.685114e+01 
7.452851e+00 1.063728e+00 1.389495e+02 
8.055083e+00 1.395770e+00 2.222996e+02 
8.416728e+00 1.678049e+00 3.556480e+02 
8.537899e+00 1.872899e+00 5.689866e+02 
8.457005e+00 1.971609e+00 9.102982e+02 
8.231040e+00 1.987144e+00 1.456348e+03 
7.927657e+00 1.945923e+00 2.329952e+03 
7.599382e+00 1.870759e+00 3.727594e+03 
7.287687e+00 1.781031e+00 5.963623e+03 
7.025319e+00 1.692590e+00 9.540955e+03 
6.827912e+00 1.614702e+00 1.526418e+04 
6.702548e+00 1.553769e+00 2.442053e+04 
6.645593e+00 1.512669e+00 3.906940e+04 
6.649773e+00 1.492824e+00 6.250552e+04 
6.693039e+00 1.490153e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-634.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.994708e-03 6.392481e-11 1.000000e-05 
3.664132e-03 1.170899e-10 1.599859e-05 
4.654655e-03 2.400318e-10 2.559548e-05 
5.893587e-03 4.872425e-10 4.094915e-05 
7.644337e-03 1.063226e-09 6.551286e-05 
9.480931e-03 2.028426e-09 1.048113e-04 
1.215929e-02 4.278885e-09 1.676833e-04 
1.544493e-02 8.769290e-09 2.682696e-04 
1.956198e-02 1.781743e-08 4.291934e-04 
2.455208e-02 3.522662e-08 6.866488e-04 
3.099305e-02 7.085974e-08 1.098541e-03 
3.954528e-02 1.471941e-07 1.757511e-03 
5.019098e-02 3.009428e-07 2.811769e-03 
6.306851e-02 5.970974e-07 4.498433e-03 
7.969834e-02 1.204914e-06 7.196857e-03 
1.010430e-01 2.455432e-06 1.151395e-02 
1.277729e-01 4.965094e-06 1.842070e-02 
1.625718e-01 1.022703e-05 2.947052e-02 
2.049145e-01 2.048036e-05 4.714866e-02 
2.597963e-01 4.173747e-05 7.543120e-02 
3.282071e-01 8.415575e-05 1.206793e-01 
4.158105e-01 1.711378e-04 1.930698e-01 
5.242120e-01 3.429362e-04 3.088844e-01 
6.631591e-01 6.943796e-04 4.941713e-01 
8.381125e-01 1.401951e-03 7.906043e-01 
1.057300e+00 2.815481e-03 1.264855e+00 
1.335500e+00 5.676709e-03 2.023590e+00 
1.678929e+00 1.128754e-02 3.237458e+00 
2.109431e+00 2.241445e-02 5.179475e+00 
2.638158e+00 4.393147e-02 8.286428e+00 
3.273887e+00 8.421841e-02 1.325711e+01 
4.020582e+00 1.567506e-01 2.120951e+01 
4.866146e+00 2.800460e-01 3.393222e+01 
5.767155e+00 4.717886e-01 5.428675e+01 
6.657438e+00 7.390683e-01 8.685114e+01 
7.444268e+00 1.061627e+00 1.389495e+02 
8.048036e+00 1.394044e+00 2.222996e+02 
8.407943e+00 1.675232e+00 3.556480e+02 
8.528913e+00 1.869783e+00 5.689866e+02 
8.450931e+00 1.969898e+00 9.102982e+02 
8.227390e+00 1.986562e+00 1.456348e+03 
7.923272e+00 1.944946e+00 2.329952e+03 
7.594002e+00 1.869372e+00 3.727594e+03 
7.284860e+00 1.780669e+00 5.963623e+03 
7.019272e+00 1.691086e+00 9.540955e+03 
6.822643e+00 1.613523e+00 1.526418e+04 
6.697730e+00 1.552769e+00 2.442053e+04 
6.644082e+00 1.512728e+00 3.906940e+04 
6.646278e+00 1.492263e+00 6.250552e+04 
6.687656e+00 1.488990e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-635.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.933683e-03 6.019081e-11 1.000000e-05 
3.763469e-03 1.270737e-10 1.599859e-05 
4.607309e-03 2.331485e-10 2.559548e-05 
5.969364e-03 5.070782e-10 4.094915e-05 
7.552141e-03 1.026836e-09 6.551286e-05 
9.612220e-03 2.117199e-09 1.048113e-04 
1.208091e-02 4.203296e-09 1.676833e-04 
1.527520e-02 8.496725e-09 2.682696e-04 
1.945501e-02 1.755437e-08 4.291934e-04 
2.462547e-02 3.559956e-08 6.866488e-04 
3.127373e-02 7.291722e-08 1.098541e-03 
3.957966e-02 1.478111e-07 1.757511e-03 
5.002292e-02 2.983997e-07 2.811769e-03 
6.325285e-02 6.032983e-07 4.498433e-03 
7.991998e-02 1.216911e-06 7.196857e-03 
1.012821e-01 2.476803e-06 1.151395e-02 
1.275119e-01 4.942512e-06 1.842070e-02 
1.620643e-01 1.014754e-05 2.947052e-02 
2.053256e-01 2.063635e-05 4.714866e-02 
2.591199e-01 4.147761e-05 7.543120e-02 
3.268837e-01 8.327300e-05 1.206793e-01 
4.149822e-01 1.703855e-04 1.930698e-01 
5.247808e-01 3.445958e-04 3.088844e-01 
6.618974e-01 6.915128e-04 4.941713e-01 
8.376285e-01 1.401727e-03 7.906043e-01 
1.056319e+00 2.812068e-03 1.264855e+00 
1.332091e+00 5.642243e-03 2.023590e+00 
1.678987e+00 1.130637e-02 3.237458e+00 
2.107191e+00 2.237811e-02 5.179475e+00 
2.631203e+00 4.365407e-02 8.286428e+00 
3.266913e+00 8.381361e-02 1.325711e+01 
4.013730e+00 1.561948e-01 2.120951e+01 
4.859289e+00 2.792950e-01 3.393222e+01 
5.758433e+00 4.703779e-01 5.428675e+01 
6.648044e+00 7.370713e-01 8.685114e+01 
7.438393e+00 1.060595e+00 1.389495e+02 
8.039099e+00 1.391441e+00 2.222996e+02 
8.401250e+00 1.673467e+00 3.556480e+02 
8.521637e+00 1.867551e+00 5.689866e+02 
8.444484e+00 1.967994e+00 9.102982e+02 
8.221554e+00 1.984921e+00 1.456348e+03 
7.916838e+00 1.943048e+00 2.329952e+03 
7.589824e+00 1.868478e+00 3.727594e+03 
7.279648e+00 1.779401e+00 5.963623e+03 
7.014946e+00 1.690187e+00 9.540955e+03 
6.817155e+00 1.612268e+00 1.526418e+04 
6.692251e+00 1.551556e+00 2.442053e+04 
6.638778e+00 1.511591e+00 3.906940e+04 
6.638878e+00 1.490469e+00 6.250552e+04 
6.683542e+00 1.488231e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-636.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.946515e-03 6.108012e-11 1.000000e-05 
3.761539e-03 1.270781e-10 1.599859e-05 
4.744151e-03 2.549468e-10 2.559548e-05 
5.970120e-03 5.080695e-10 4.094915e-05 
7.618482e-03 1.055794e-09 6.551286e-05 
9.474677e-03 2.030800e-09 1.048113e-04 
1.214744e-02 4.279846e-09 1.676833e-04 
1.528783e-02 8.531228e-09 2.682696e-04 
1.927197e-02 1.709041e-08 4.291934e-04 
2.461690e-02 3.561837e-08 6.866488e-04 
3.099754e-02 7.111413e-08 1.098541e-03 
3.949536e-02 1.471000e-07 1.757511e-03 
4.953617e-02 2.902299e-07 2.811769e-03 
6.311697e-02 6.003628e-07 4.498433e-03 
7.985293e-02 1.215762e-06 7.196857e-03 
1.012471e-01 2.478137e-06 1.151395e-02 
1.274495e-01 4.943030e-06 1.842070e-02 
1.615697e-01 1.007075e-05 2.947052e-02 
2.039187e-01 2.024689e-05 4.714866e-02 
2.592208e-01 4.159147e-05 7.543120e-02 
3.269802e-01 8.347798e-05 1.206793e-01 
4.135158e-01 1.688512e-04 1.930698e-01 
5.237105e-01 3.430309e-04 3.088844e-01 
6.612784e-01 6.906595e-04 4.941713e-01 
8.358326e-01 1.394924e-03 7.906043e-01 
1.055977e+00 2.813754e-03 1.264855e+00 
1.331865e+00 5.648217e-03 2.023590e+00 
1.673881e+00 1.122123e-02 3.237458e+00 
2.103976e+00 2.231080e-02 5.179475e+00 
2.627661e+00 4.354603e-02 8.286428e+00 
3.263584e+00 8.368716e-02 1.325711e+01 
4.007724e+00 1.557367e-01 2.120951e+01 
4.849252e+00 2.780076e-01 3.393222e+01 
5.753192e+00 4.697921e-01 5.428675e+01 
6.642704e+00 7.363550e-01 8.685114e+01 
7.431534e+00 1.059172e+00 1.389495e+02 
8.029315e+00 1.388444e+00 2.222996e+02 
8.394829e+00 1.671837e+00 3.556480e+02 
8.515693e+00 1.866009e+00 5.689866e+02 
8.438140e+00 1.966139e+00 9.102982e+02 
8.216292e+00 1.983555e+00 1.456348e+03 
7.913782e+00 1.942662e+00 2.329952e+03 
7.583848e+00 1.866842e+00 3.727594e+03 
7.273490e+00 1.777773e+00 5.963623e+03 
7.011023e+00 1.689428e+00 9.540955e+03 
6.811582e+00 1.610985e+00 1.526418e+04 
6.687236e+00 1.550491e+00 2.442053e+04 
6.633573e+00 1.510483e+00 3.906940e+04 
6.635481e+00 1.489936e+00 6.250552e+04 
6.675462e+00 1.486204e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-637.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.970005e-03 6.265100e-11 1.000000e-05 
3.740318e-03 1.251359e-10 1.599859e-05 
4.658764e-03 2.418068e-10 2.559548e-05 
5.862209e-03 4.817706e-10 4.094915e-05 
7.485637e-03 1.003096e-09 6.551286e-05 
9.534159e-03 2.072543e-09 1.048113e-04 
1.207125e-02 4.206429e-09 1.676833e-04 
1.519684e-02 8.392980e-09 2.682696e-04 
1.936181e-02 1.735779e-08 4.291934e-04 
2.468462e-02 3.596964e-08 6.866488e-04 
3.080414e-02 6.990106e-08 1.098541e-03 
3.939386e-02 1.461983e-07 1.757511e-03 
4.948427e-02 2.897735e-07 2.811769e-03 
6.266212e-02 5.884003e-07 4.498433e-03 
7.939467e-02 1.196830e-06 7.196857e-03 
1.006461e-01 2.438096e-06 1.151395e-02 
1.276921e-01 4.979133e-06 1.842070e-02 
1.617395e-01 1.011842e-05 2.947052e-02 
2.042947e-01 2.039110e-05 4.714866e-02 
2.581812e-01 4.115772e-05 7.543120e-02 
3.263720e-01 8.314357e-05 1.206793e-01 
4.134131e-01 1.689906e-04 1.930698e-01 
5.220327e-01 3.402791e-04 3.088844e-01 
6.594603e-01 6.860560e-04 4.941713e-01 
8.345291e-01 1.390590e-03 7.906043e-01 
1.053223e+00 2.796192e-03 1.264855e+00 
1.328815e+00 5.618318e-03 2.023590e+00 
1.672144e+00 1.120385e-02 3.237458e+00 
2.101036e+00 2.225221e-02 5.179475e+00 
2.624845e+00 4.347379e-02 8.286428e+00 
3.256075e+00 8.324212e-02 1.325711e+01 
4.003788e+00 1.555164e-01 2.120951e+01 
4.845688e+00 2.778113e-01 3.393222e+01 
5.744158e+00 4.683062e-01 5.428675e+01 
6.633181e+00 7.343151e-01 8.685114e+01 
7.423547e+00 1.057300e+00 1.389495e+02 
8.022900e+00 1.387002e+00 2.222996e+02 
8.386176e+00 1.669077e+00 3.556480e+02 
8.509567e+00 1.864368e+00 5.689866e+02 
8.432116e+00 1.964445e+00 9.102982e+02 
8.208477e+00 1.980951e+00 1.456348e+03 
7.907438e+00 1.940799e+00 2.329952e+03 
7.579486e+00 1.865868e+00 3.727594e+03 
7.269612e+00 1.777008e+00 5.963623e+03 
7.004164e+00 1.687633e+00 9.540955e+03 
6.806169e+00 1.609753e+00 1.526418e+04 
6.681061e+00 1.549052e+00 2.442053e+04 
6.626759e+00 1.508867e+00 3.906940e+04 
6.630266e+00 1.488829e+00 6.250552e+04 
6.670689e+00 1.485232e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-638.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.944921e-03 6.117280e-11 1.000000e-05 
3.639168e-03 1.154367e-10 1.599859e-05 
4.589425e-03 2.315328e-10 2.559548e-05 
5.886282e-03 4.884956e-10 4.094915e-05 
7.589972e-03 1.047269e-09 6.551286e-05 
9.567299e-03 2.097518e-09 1.048113e-04 
1.201098e-02 4.150241e-09 1.676833e-04 
1.536392e-02 8.686475e-09 2.682696e-04 
1.915024e-02 1.682133e-08 4.291934e-04 
2.438538e-02 3.473170e-08 6.866488e-04 
3.104272e-02 7.165018e-08 1.098541e-03 
3.912477e-02 1.434477e-07 1.757511e-03 
4.931398e-02 2.872424e-07 2.811769e-03 
6.266828e-02 5.894977e-07 4.498433e-03 
7.923897e-02 1.191670e-06 7.196857e-03 
1.004443e-01 2.427262e-06 1.151395e-02 
1.274453e-01 4.958084e-06 1.842070e-02 
1.614650e-01 1.008280e-05 2.947052e-02 
2.034182e-01 2.016138e-05 4.714866e-02 
2.575038e-01 4.089870e-05 7.543120e-02 
3.258172e-01 8.285016e-05 1.206793e-01 
4.120699e-01 1.676116e-04 1.930698e-01 
5.223721e-01 3.414779e-04 3.088844e-01 
6.590629e-01 6.858907e-04 4.941713e-01 
8.326592e-01 1.383432e-03 7.906043e-01 
1.052112e+00 2.791721e-03 1.264855e+00 
1.326729e+00 5.600670e-03 2.023590e+00 
1.669160e+00 1.116146e-02 3.237458e+00 
2.095360e+00 2.210714e-02 5.179475e+00 
2.621513e+00 4.337591e-02 8.286428e+00 
3.253479e+00 8.317105e-02 1.325711e+01 
3.997172e+00 1.549878e-01 2.120951e+01 
4.837036e+00 2.767576e-01 3.393222e+01 
5.739605e+00 4.678808e-01 5.428675e+01 
6.626844e+00 7.332799e-01 8.685114e+01 
7.411083e+00 1.053658e+00 1.389495e+02 
8.014729e+00 1.384745e+00 2.222996e+02 
8.378603e+00 1.666859e+00 3.556480e+02 
8.503390e+00 1.862698e+00 5.689866e+02 
8.424956e+00 1.962167e+00 9.102982e+02 
8.205526e+00 1.980698e+00 1.456348e+03 
7.903130e+00 1.939848e+00 2.329952e+03 
7.574128e+00 1.864482e+00 3.727594e+03 
7.262998e+00 1.775203e+00 5.963623e+03 
7.000376e+00 1.686919e+00 9.540955e+03 
6.802673e+00 1.609157e+00 1.526418e+04 
6.678022e+00 1.548617e+00 2.442053e+04 
6.622578e+00 1.508079e+00 3.906940e+04 
6.624330e+00 1.487492e+00 6.250552e+04 
6.668087e+00 1.484952e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-639.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.914465e-03 5.938741e-11 1.000000e-05 
3.636682e-03 1.153808e-10 1.599859e-05 
4.615774e-03 2.359127e-10 2.559548e-05 
5.843515e-03 4.786745e-10 4.094915e-05 
7.548221e-03 1.031696e-09 6.551286e-05 
9.409049e-03 1.998274e-09 1.048113e-04 
1.187841e-02 4.020617e-09 1.676833e-04 
1.507589e-02 8.219907e-09 2.682696e-04 
1.912764e-02 1.678812e-08 4.291934e-04 
2.461743e-02 3.578870e-08 6.866488e-04 
3.096387e-02 7.121704e-08 1.098541e-03 
3.903192e-02 1.426521e-07 1.757511e-03 
4.984305e-02 2.970519e-07 2.811769e-03 
6.289675e-02 5.969029e-07 4.498433e-03 
7.927756e-02 1.195283e-06 7.196857e-03 
1.007808e-01 2.455579e-06 1.151395e-02 
1.275635e-01 4.979687e-06 1.842070e-02 
1.611849e-01 1.004614e-05 2.947052e-02 
2.036113e-01 2.025054e-05 4.714866e-02 
2.574149e-01 4.092039e-05 7.543120e-02 
3.260727e-01 8.317527e-05 1.206793e-01 
4.118328e-01 1.675845e-04 1.930698e-01 
5.215455e-01 3.403920e-04 3.088844e-01 
6.579035e-01 6.833463e-04 4.941713e-01 
8.326743e-01 1.385672e-03 7.906043e-01 
1.050845e+00 2.785995e-03 1.264855e+00 
1.323584e+00 5.569661e-03 2.023590e+00 
1.669343e+00 1.118248e-02 3.237458e+00 
2.093047e+00 2.206834e-02 5.179475e+00 
2.615333e+00 4.313758e-02 8.286428e+00 
3.247828e+00 8.286753e-02 1.325711e+01 
3.988634e+00 1.542391e-01 2.120951e+01 
4.831294e+00 2.761933e-01 3.393222e+01 
5.727852e+00 4.657516e-01 5.428675e+01 
6.615665e+00 7.307165e-01 8.685114e+01 
7.403006e+00 1.051747e+00 1.389495e+02 
8.008546e+00 1.383404e+00 2.222996e+02 
8.372041e+00 1.665149e+00 3.556480e+02 
8.496866e+00 1.860845e+00 5.689866e+02 
8.418029e+00 1.960006e+00 9.102982e+02 
8.199286e+00 1.978850e+00 1.456348e+03 
7.898399e+00 1.938705e+00 2.329952e+03 
7.571153e+00 1.864076e+00 3.727594e+03 
7.260804e+00 1.775073e+00 5.963623e+03 
6.997171e+00 1.686409e+00 9.540955e+03 
6.796128e+00 1.607545e+00 1.526418e+04 
6.670388e+00 1.546707e+00 2.442053e+04 
6.615339e+00 1.506326e+00 3.906940e+04 
6.618035e+00 1.486041e+00 6.250552e+04 
6.662409e+00 1.483689e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-64.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.896620e-02 5.839442e-09 1.000000e-05 
3.731622e-02 1.248504e-08 1.599859e-05 
4.683157e-02 2.467818e-08 2.559548e-05 
5.997315e-02 5.182836e-08 4.094915e-05 
7.536278e-02 1.028413e-07 6.551286e-05 
9.482365e-02 2.048553e-07 1.048113e-04 
1.204201e-01 4.195601e-07 1.676833e-04 
1.529721e-01 8.600705e-07 2.682696e-04 
1.941892e-01 1.759434e-06 4.291934e-04 
2.451142e-01 3.538379e-06 6.866488e-04 
3.096076e-01 7.130744e-06 1.098541e-03 
3.921788e-01 1.449287e-05 1.757511e-03 
4.957481e-01 2.927440e-05 2.811769e-03 
6.261054e-01 5.897281e-05 4.498433e-03 
7.921701e-01 1.194462e-04 7.196857e-03 
1.005245e+00 2.440870e-04 1.151395e-02 
1.272426e+00 4.950454e-04 1.842070e-02 
1.604557e+00 9.927582e-04 2.947052e-02 
2.033339e+00 2.020485e-03 4.714866e-02 
2.567041e+00 4.066329e-03 7.543120e-02 
3.237975e+00 8.162992e-03 1.206793e-01 
4.086131e+00 1.641205e-02 1.930698e-01 
5.149092e+00 3.286486e-02 3.088844e-01 
6.458605e+00 6.493262e-02 4.941713e-01 
8.086578e+00 1.276837e-01 7.906043e-01 
1.004406e+01 2.453805e-01 1.264855e+00 
1.235807e+01 4.591676e-01 2.023590e+00 
1.497357e+01 8.227640e-01 3.237458e+00 
1.780938e+01 1.400069e+00 5.179475e+00 
2.063695e+01 2.216350e+00 8.286428e+00 
2.316299e+01 3.215985e+00 1.325711e+01 
2.513415e+01 4.264012e+00 2.120951e+01 
2.636500e+01 5.177636e+00 3.393222e+01 
2.683569e+01 5.827986e+00 5.428675e+01 
2.665121e+01 6.174880e+00 8.685114e+01 
2.599409e+01 6.256259e+00 1.389495e+02 
2.506256e+01 6.145474e+00 2.222996e+02 
2.402873e+01 5.917120e+00 3.556480e+02 
2.303529e+01 5.637329e+00 5.689866e+02 
2.218798e+01 5.356928e+00 9.102982e+02 
2.153627e+01 5.105256e+00 1.456348e+03 
2.111555e+01 4.906857e+00 2.329952e+03 
2.091604e+01 4.771181e+00 3.727594e+03 
2.090644e+01 4.700265e+00 5.963623e+03 
2.102440e+01 4.683916e+00 9.540955e+03 
2.122008e+01 4.711520e+00 1.526418e+04 
2.141516e+01 4.758107e+00 2.442053e+04 
2.157487e+01 4.808538e+00 3.906940e+04 
2.168884e+01 4.853932e+00 6.250552e+04 
2.175314e+01 4.887643e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-640.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.893371e-03 5.819817e-11 1.000000e-05 
3.644576e-03 1.163156e-10 1.599859e-05 
4.613372e-03 2.359132e-10 2.559548e-05 
5.895020e-03 4.922125e-10 4.094915e-05 
7.568413e-03 1.041625e-09 6.551286e-05 
9.506044e-03 2.063937e-09 1.048113e-04 
1.209973e-02 4.256223e-09 1.676833e-04 
1.510093e-02 8.273855e-09 2.682696e-04 
1.932175e-02 1.733151e-08 4.291934e-04 
2.448803e-02 3.528244e-08 6.866488e-04 
3.103449e-02 7.181764e-08 1.098541e-03 
3.889622e-02 1.413903e-07 1.757511e-03 
4.917562e-02 2.857243e-07 2.811769e-03 
6.279726e-02 5.950043e-07 4.498433e-03 
7.915238e-02 1.191491e-06 7.196857e-03 
9.992030e-02 2.396963e-06 1.151395e-02 
1.272917e-01 4.955669e-06 1.842070e-02 
1.602939e-01 9.895926e-06 2.947052e-02 
2.027440e-01 2.002413e-05 4.714866e-02 
2.574051e-01 4.097975e-05 7.543120e-02 
3.254102e-01 8.279876e-05 1.206793e-01 
4.114343e-01 1.673599e-04 1.930698e-01 
5.199711e-01 3.378468e-04 3.088844e-01 
6.565907e-01 6.803268e-04 4.941713e-01 
8.315774e-01 1.382361e-03 7.906043e-01 
1.047390e+00 2.762932e-03 1.264855e+00 
1.321998e+00 5.558332e-03 2.023590e+00 
1.666518e+00 1.114318e-02 3.237458e+00 
2.091412e+00 2.205085e-02 5.179475e+00 
2.613498e+00 4.311330e-02 8.286428e+00 
3.244903e+00 8.277097e-02 1.325711e+01 
3.985403e+00 1.540985e-01 2.120951e+01 
4.825525e+00 2.756239e-01 3.393222e+01 
5.722074e+00 4.650346e-01 5.428675e+01 
6.611545e+00 7.303769e-01 8.685114e+01 
7.398336e+00 1.051179e+00 1.389495e+02 
8.000477e+00 1.381189e+00 2.222996e+02 
8.364913e+00 1.663149e+00 3.556480e+02 
8.490952e+00 1.859306e+00 5.689866e+02 
8.413136e+00 1.958880e+00 9.102982e+02 
8.193127e+00 1.977039e+00 1.456348e+03 
7.891815e+00 1.936727e+00 2.329952e+03 
7.564082e+00 1.861979e+00 3.727594e+03 
7.255901e+00 1.773913e+00 5.963623e+03 
6.989910e+00 1.684467e+00 9.540955e+03 
6.794233e+00 1.607479e+00 1.526418e+04 
6.666253e+00 1.545918e+00 2.442053e+04 
6.609927e+00 1.505148e+00 3.906940e+04 
6.614084e+00 1.485329e+00 6.250552e+04 
6.657350e+00 1.482622e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-641.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.930922e-03 6.058817e-11 1.000000e-05 
3.746834e-03 1.265809e-10 1.599859e-05 
4.578104e-03 2.309042e-10 2.559548e-05 
5.923857e-03 5.002519e-10 4.094915e-05 
7.490451e-03 1.011344e-09 6.551286e-05 
9.548319e-03 2.094863e-09 1.048113e-04 
1.197595e-02 4.133375e-09 1.676833e-04 
1.524635e-02 8.528505e-09 2.682696e-04 
1.909358e-02 1.675085e-08 4.291934e-04 
2.447176e-02 3.526717e-08 6.866488e-04 
3.098183e-02 7.156429e-08 1.098541e-03 
3.907542e-02 1.435775e-07 1.757511e-03 
4.955442e-02 2.928350e-07 2.811769e-03 
6.250001e-02 5.875116e-07 4.498433e-03 
7.886774e-02 1.180525e-06 7.196857e-03 
9.996279e-02 2.403772e-06 1.151395e-02 
1.263038e-01 4.848742e-06 1.842070e-02 
1.603539e-01 9.922510e-06 2.947052e-02 
2.026527e-01 2.002834e-05 4.714866e-02 
2.568468e-01 4.077726e-05 7.543120e-02 
3.253291e-01 8.286604e-05 1.206793e-01 
4.111304e-01 1.672502e-04 1.930698e-01 
5.198380e-01 3.381145e-04 3.088844e-01 
6.558257e-01 6.790104e-04 4.941713e-01 
8.287739e-01 1.370568e-03 7.906043e-01 
1.047882e+00 2.771140e-03 1.264855e+00 
1.321407e+00 5.559515e-03 2.023590e+00 
1.663708e+00 1.110422e-02 3.237458e+00 
2.086582e+00 2.193271e-02 5.179475e+00 
2.608406e+00 4.292872e-02 8.286428e+00 
3.239917e+00 8.251782e-02 1.325711e+01 
3.977302e+00 1.534005e-01 2.120951e+01 
4.819165e+00 2.749548e-01 3.393222e+01 
5.715562e+00 4.641429e-01 5.428675e+01 
6.603138e+00 7.286849e-01 8.685114e+01 
7.388661e+00 1.048634e+00 1.389495e+02 
7.990007e+00 1.377864e+00 2.222996e+02 
8.356232e+00 1.660363e+00 3.556480e+02 
8.483477e+00 1.856952e+00 5.689866e+02 
8.408306e+00 1.957783e+00 9.102982e+02 
8.188523e+00 1.975979e+00 1.456348e+03 
7.887588e+00 1.935805e+00 2.329952e+03 
7.560411e+00 1.861283e+00 3.727594e+03 
7.250461e+00 1.772548e+00 5.963623e+03 
6.985378e+00 1.683486e+00 9.540955e+03 
6.787122e+00 1.605676e+00 1.526418e+04 
6.664006e+00 1.545733e+00 2.442053e+04 
6.606063e+00 1.504457e+00 3.906940e+04 
6.610401e+00 1.484700e+00 6.250552e+04 
6.649401e+00 1.480630e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-642.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.918275e-03 5.990054e-11 1.000000e-05 
3.682088e-03 1.203191e-10 1.599859e-05 
4.597490e-03 2.342147e-10 2.559548e-05 
5.943833e-03 5.061180e-10 4.094915e-05 
7.488622e-03 1.012180e-09 6.551286e-05 
9.402197e-03 2.003272e-09 1.048113e-04 
1.207588e-02 4.244324e-09 1.676833e-04 
1.515183e-02 8.383918e-09 2.682696e-04 
1.910165e-02 1.679828e-08 4.291934e-04 
2.432374e-02 3.468512e-08 6.866488e-04 
3.066067e-02 6.946999e-08 1.098541e-03 
3.897158e-02 1.426582e-07 1.757511e-03 
4.939275e-02 2.904305e-07 2.811769e-03 
6.230201e-02 5.828534e-07 4.498433e-03 
7.931500e-02 1.202596e-06 7.196857e-03 
9.992962e-02 2.405126e-06 1.151395e-02 
1.265582e-01 4.885712e-06 1.842070e-02 
1.596550e-01 9.808623e-06 2.947052e-02 
2.020989e-01 1.989560e-05 4.714866e-02 
2.563489e-01 4.060384e-05 7.543120e-02 
3.246025e-01 8.244049e-05 1.206793e-01 
4.094043e-01 1.654102e-04 1.930698e-01 
5.174387e-01 3.339750e-04 3.088844e-01 
6.544126e-01 6.756832e-04 4.941713e-01 
8.267795e-01 1.362820e-03 7.906043e-01 
1.045108e+00 2.753482e-03 1.264855e+00 
1.318502e+00 5.531552e-03 2.023590e+00 
1.661355e+00 1.107437e-02 3.237458e+00 
2.082879e+00 2.185012e-02 5.179475e+00 
2.605836e+00 4.286806e-02 8.286428e+00 
3.231525e+00 8.200714e-02 1.325711e+01 
3.974388e+00 1.532951e-01 2.120951e+01 
4.809423e+00 2.737192e-01 3.393222e+01 
5.706837e+00 4.627287e-01 5.428675e+01 
6.595907e+00 7.273616e-01 8.685114e+01 
7.379059e+00 1.046116e+00 1.389495e+02 
7.984157e+00 1.376668e+00 2.222996e+02 
8.348873e+00 1.658241e+00 3.556480e+02 
8.475245e+00 1.854202e+00 5.689866e+02 
8.400405e+00 1.955115e+00 9.102982e+02 
8.181464e+00 1.973726e+00 1.456348e+03 
7.882288e+00 1.934399e+00 2.329952e+03 
7.554972e+00 1.859855e+00 3.727594e+03 
7.246335e+00 1.771680e+00 5.963623e+03 
6.982386e+00 1.683046e+00 9.540955e+03 
6.782875e+00 1.604825e+00 1.526418e+04 
6.658210e+00 1.544409e+00 2.442053e+04 
6.601786e+00 1.503634e+00 3.906940e+04 
6.602077e+00 1.482605e+00 6.250552e+04 
6.646379e+00 1.480211e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-643.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.881923e-03 5.777966e-11 1.000000e-05 
3.696903e-03 1.219670e-10 1.599859e-05 
4.541262e-03 2.260776e-10 2.559548e-05 
5.944397e-03 5.070506e-10 4.094915e-05 
7.546966e-03 1.037636e-09 6.551286e-05 
9.397600e-03 2.003451e-09 1.048113e-04 
1.185532e-02 4.022240e-09 1.676833e-04 
1.520524e-02 8.486101e-09 2.682696e-04 
1.912854e-02 1.689558e-08 4.291934e-04 
2.415744e-02 3.403147e-08 6.866488e-04 
3.075756e-02 7.023989e-08 1.098541e-03 
3.865676e-02 1.394456e-07 1.757511e-03 
4.931969e-02 2.895940e-07 2.811769e-03 
6.213716e-02 5.791397e-07 4.498433e-03 
7.886741e-02 1.184193e-06 7.196857e-03 
9.984033e-02 2.402421e-06 1.151395e-02 
1.266608e-01 4.905230e-06 1.842070e-02 
1.597413e-01 9.839838e-06 2.947052e-02 
2.018159e-01 1.984299e-05 4.714866e-02 
2.554293e-01 4.023099e-05 7.543120e-02 
3.238893e-01 8.202585e-05 1.206793e-01 
4.099930e-01 1.663834e-04 1.930698e-01 
5.182772e-01 3.361232e-04 3.088844e-01 
6.535988e-01 6.742135e-04 4.941713e-01 
8.268439e-01 1.365258e-03 7.906043e-01 
1.044267e+00 2.751106e-03 1.264855e+00 
1.315286e+00 5.499730e-03 2.023590e+00 
1.657365e+00 1.101193e-02 3.237458e+00 
2.080733e+00 2.181636e-02 5.179475e+00 
2.601019e+00 4.269706e-02 8.286428e+00 
3.229027e+00 8.194215e-02 1.325711e+01 
3.965926e+00 1.525563e-01 2.120951e+01 
4.802624e+00 2.729765e-01 3.393222e+01 
5.701913e+00 4.622095e-01 5.428675e+01 
6.584778e+00 7.248123e-01 8.685114e+01 
7.373123e+00 1.045041e+00 1.389495e+02 
7.976777e+00 1.374763e+00 2.222996e+02 
8.343450e+00 1.657092e+00 3.556480e+02 
8.470255e+00 1.853133e+00 5.689866e+02 
8.394172e+00 1.953296e+00 9.102982e+02 
8.177103e+00 1.972778e+00 1.456348e+03 
7.877361e+00 1.933158e+00 2.329952e+03 
7.549738e+00 1.858509e+00 3.727594e+03 
7.242355e+00 1.770866e+00 5.963623e+03 
6.976594e+00 1.681617e+00 9.540955e+03 
6.778107e+00 1.603798e+00 1.526418e+04 
6.654106e+00 1.543626e+00 2.442053e+04 
6.595547e+00 1.502191e+00 3.906940e+04 
6.599340e+00 1.482272e+00 6.250552e+04 
6.638454e+00 1.478225e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-644.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.829903e-03 5.479205e-11 1.000000e-05 
3.584115e-03 1.113137e-10 1.599859e-05 
4.538451e-03 2.260090e-10 2.559548e-05 
5.956872e-03 5.110432e-10 4.094915e-05 
7.544906e-03 1.038399e-09 6.551286e-05 
9.449653e-03 2.040095e-09 1.048113e-04 
1.194553e-02 4.121159e-09 1.676833e-04 
1.495771e-02 8.090922e-09 2.682696e-04 
1.912736e-02 1.691875e-08 4.291934e-04 
2.420720e-02 3.429546e-08 6.866488e-04 
3.063487e-02 6.951062e-08 1.098541e-03 
3.891726e-02 1.425049e-07 1.757511e-03 
4.929832e-02 2.896676e-07 2.811769e-03 
6.240667e-02 5.876205e-07 4.498433e-03 
7.882469e-02 1.184109e-06 7.196857e-03 
1.000548e-01 2.421699e-06 1.151395e-02 
1.258025e-01 4.813662e-06 1.842070e-02 
1.595422e-01 9.818328e-06 2.947052e-02 
2.019752e-01 1.992094e-05 4.714866e-02 
2.556931e-01 4.041853e-05 7.543120e-02 
3.223073e-01 8.095558e-05 1.206793e-01 
4.089669e-01 1.653941e-04 1.930698e-01 
5.163327e-01 3.328715e-04 3.088844e-01 
6.534886e-01 6.749194e-04 4.941713e-01 
8.261692e-01 1.364034e-03 7.906043e-01 
1.043330e+00 2.747971e-03 1.264855e+00 
1.315840e+00 5.515196e-03 2.023590e+00 
1.654928e+00 1.098043e-02 3.237458e+00 
2.076102e+00 2.170477e-02 5.179475e+00 
2.595726e+00 4.250291e-02 8.286428e+00 
3.224293e+00 8.170808e-02 1.325711e+01 
3.963537e+00 1.525096e-01 2.120951e+01 
4.795069e+00 2.721076e-01 3.393222e+01 
5.691873e+00 4.604852e-01 5.428675e+01 
6.575829e+00 7.229480e-01 8.685114e+01 
7.364338e+00 1.042842e+00 1.389495e+02 
7.967001e+00 1.371752e+00 2.222996e+02 
8.333446e+00 1.653631e+00 3.556480e+02 
8.464040e+00 1.851424e+00 5.689866e+02 
8.389582e+00 1.952313e+00 9.102982e+02 
8.171745e+00 1.971344e+00 1.456348e+03 
7.870995e+00 1.931268e+00 2.329952e+03 
7.545264e+00 1.857476e+00 3.727594e+03 
7.237387e+00 1.769674e+00 5.963623e+03 
6.973967e+00 1.681303e+00 9.540955e+03 
6.775103e+00 1.603358e+00 1.526418e+04 
6.648247e+00 1.542279e+00 2.442053e+04 
6.593026e+00 1.501920e+00 3.906940e+04 
6.592400e+00 1.480612e+00 6.250552e+04 
6.633174e+00 1.477082e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-645.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.842753e-03 5.562809e-11 1.000000e-05 
3.572528e-03 1.104087e-10 1.599859e-05 
4.639122e-03 2.417598e-10 2.559548e-05 
5.854903e-03 4.859995e-10 4.094915e-05 
7.383776e-03 9.747925e-10 6.551286e-05 
9.338342e-03 1.971905e-09 1.048113e-04 
1.195630e-02 4.138729e-09 1.676833e-04 
1.498890e-02 8.154287e-09 2.682696e-04 
1.898937e-02 1.658092e-08 4.291934e-04 
2.415803e-02 3.413983e-08 6.866488e-04 
3.069040e-02 6.999780e-08 1.098541e-03 
3.881631e-02 1.416185e-07 1.757511e-03 
4.933806e-02 2.908196e-07 2.811769e-03 
6.213281e-02 5.808190e-07 4.498433e-03 
7.898776e-02 1.193323e-06 7.196857e-03 
9.945385e-02 2.382016e-06 1.151395e-02 
1.259526e-01 4.838420e-06 1.842070e-02 
1.589046e-01 9.716150e-06 2.947052e-02 
2.015185e-01 1.981685e-05 4.714866e-02 
2.550503e-01 4.017677e-05 7.543120e-02 
3.229005e-01 8.152971e-05 1.206793e-01 
4.072835e-01 1.636139e-04 1.930698e-01 
5.164207e-01 3.335585e-04 3.088844e-01 
6.525420e-01 6.730338e-04 4.941713e-01 
8.231040e-01 1.351006e-03 7.906043e-01 
1.041322e+00 2.736377e-03 1.264855e+00 
1.313986e+00 5.500439e-03 2.023590e+00 
1.650619e+00 1.091184e-02 3.237458e+00 
2.075467e+00 2.171816e-02 5.179475e+00 
2.593700e+00 4.246852e-02 8.286428e+00 
3.220240e+00 8.152526e-02 1.325711e+01 
3.957368e+00 1.520321e-01 2.120951e+01 
4.788714e+00 2.714387e-01 3.393222e+01 
5.683603e+00 4.591777e-01 5.428675e+01 
6.570486e+00 7.222137e-01 8.685114e+01 
7.358133e+00 1.041656e+00 1.389495e+02 
7.960538e+00 1.370264e+00 2.222996e+02 
8.326528e+00 1.651722e+00 3.556480e+02 
8.457298e+00 1.849439e+00 5.689866e+02 
8.382258e+00 1.949931e+00 9.102982e+02 
8.166402e+00 1.969915e+00 1.456348e+03 
7.866112e+00 1.930043e+00 2.329952e+03 
7.541503e+00 1.856735e+00 3.727594e+03 
7.231736e+00 1.768221e+00 5.963623e+03 
6.969325e+00 1.680277e+00 9.540955e+03 
6.769455e+00 1.602036e+00 1.526418e+04 
6.644272e+00 1.541535e+00 2.442053e+04 
6.585928e+00 1.500204e+00 3.906940e+04 
6.586747e+00 1.479356e+00 6.250552e+04 
6.628011e+00 1.475975e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-646.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.894672e-03 5.882307e-11 1.000000e-05 
3.583356e-03 1.115885e-10 1.599859e-05 
4.629467e-03 2.406259e-10 2.559548e-05 
5.742702e-03 4.593018e-10 4.094915e-05 
7.502273e-03 1.024066e-09 6.551286e-05 
9.352178e-03 1.983754e-09 1.048113e-04 
1.183360e-02 4.018832e-09 1.676833e-04 
1.493493e-02 8.079026e-09 2.682696e-04 
1.900888e-02 1.665786e-08 4.291934e-04 
2.430828e-02 3.483474e-08 6.866488e-04 
3.077286e-02 7.067296e-08 1.098541e-03 
3.876281e-02 1.412524e-07 1.757511e-03 
4.886843e-02 2.830318e-07 2.811769e-03 
6.191739e-02 5.756897e-07 4.498433e-03 
7.858577e-02 1.177018e-06 7.196857e-03 
9.969548e-02 2.403139e-06 1.151395e-02 
1.261304e-01 4.866463e-06 1.842070e-02 
1.586438e-01 9.683380e-06 2.947052e-02 
2.008338e-01 1.964593e-05 4.714866e-02 
2.543016e-01 3.988575e-05 7.543120e-02 
3.214475e-01 8.055876e-05 1.206793e-01 
4.070522e-01 1.635885e-04 1.930698e-01 
5.151557e-01 3.316266e-04 3.088844e-01 
6.508832e-01 6.689500e-04 4.941713e-01 
8.235809e-01 1.355448e-03 7.906043e-01 
1.038191e+00 2.715977e-03 1.264855e+00 
1.311616e+00 5.479205e-03 2.023590e+00 
1.650657e+00 1.092937e-02 3.237458e+00 
2.071155e+00 2.161656e-02 5.179475e+00 
2.589242e+00 4.231522e-02 8.286428e+00 
3.215767e+00 8.131076e-02 1.325711e+01 
3.950857e+00 1.515157e-01 2.120951e+01 
4.786381e+00 2.714395e-01 3.393222e+01 
5.675983e+00 4.580225e-01 5.428675e+01 
6.559724e+00 7.197789e-01 8.685114e+01 
7.346674e+00 1.038402e+00 1.389495e+02 
7.952777e+00 1.368176e+00 2.222996e+02 
8.320099e+00 1.650057e+00 3.556480e+02 
8.448198e+00 1.846226e+00 5.689866e+02 
8.376081e+00 1.948132e+00 9.102982e+02 
8.160529e+00 1.968227e+00 1.456348e+03 
7.862280e+00 1.929287e+00 2.329952e+03 
7.536151e+00 1.855335e+00 3.727594e+03 
7.226821e+00 1.767047e+00 5.963623e+03 
6.961787e+00 1.678227e+00 9.540955e+03 
6.763494e+00 1.600608e+00 1.526418e+04 
6.638106e+00 1.540087e+00 2.442053e+04 
6.580082e+00 1.498881e+00 3.906940e+04 
6.584427e+00 1.479150e+00 6.250552e+04 
6.622863e+00 1.474872e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-647.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.873197e-03 5.761259e-11 1.000000e-05 
3.654039e-03 1.185061e-10 1.599859e-05 
4.605887e-03 2.373346e-10 2.559548e-05 
5.930281e-03 5.065788e-10 4.094915e-05 
7.334028e-03 9.581837e-10 6.551286e-05 
9.367896e-03 1.996859e-09 1.048113e-04 
1.176304e-02 3.953482e-09 1.676833e-04 
1.500988e-02 8.213959e-09 2.682696e-04 
1.891987e-02 1.645036e-08 4.291934e-04 
2.418707e-02 3.436934e-08 6.866488e-04 
3.038572e-02 6.814436e-08 1.098541e-03 
3.878271e-02 1.416890e-07 1.757511e-03 
4.921403e-02 2.895268e-07 2.811769e-03 
6.158708e-02 5.674027e-07 4.498433e-03 
7.837612e-02 1.169430e-06 7.196857e-03 
9.925481e-02 2.375084e-06 1.151395e-02 
1.250695e-01 4.752042e-06 1.842070e-02 
1.590304e-01 9.769441e-06 2.947052e-02 
2.011055e-01 1.975632e-05 4.714866e-02 
2.539494e-01 3.978172e-05 7.543120e-02 
3.215779e-01 8.078166e-05 1.206793e-01 
4.063134e-01 1.629512e-04 1.930698e-01 
5.140490e-01 3.300040e-04 3.088844e-01 
6.513240e-01 6.713458e-04 4.941713e-01 
8.207388e-01 1.343544e-03 7.906043e-01 
1.038270e+00 2.720788e-03 1.264855e+00 
1.307339e+00 5.434203e-03 2.023590e+00 
1.647360e+00 1.088083e-02 3.237458e+00 
2.066551e+00 2.150598e-02 5.179475e+00 
2.586120e+00 4.222709e-02 8.286428e+00 
3.209485e+00 8.096023e-02 1.325711e+01 
3.945771e+00 1.511612e-01 2.120951e+01 
4.778978e+00 2.705948e-01 3.393222e+01 
5.671769e+00 4.576648e-01 5.428675e+01 
6.555116e+00 7.192713e-01 8.685114e+01 
7.338406e+00 1.036401e+00 1.389495e+02 
7.945425e+00 1.366273e+00 2.222996e+02 
8.312878e+00 1.647989e+00 3.556480e+02 
8.443816e+00 1.845461e+00 5.689866e+02 
8.372561e+00 1.947686e+00 9.102982e+02 
8.155292e+00 1.966844e+00 1.456348e+03 
7.858136e+00 1.928390e+00 2.329952e+03 
7.532426e+00 1.854605e+00 3.727594e+03 
7.220899e+00 1.765487e+00 5.963623e+03 
6.960118e+00 1.678247e+00 9.540955e+03 
6.760484e+00 1.600162e+00 1.526418e+04 
6.632929e+00 1.538954e+00 2.442053e+04 
6.577769e+00 1.498671e+00 3.906940e+04 
6.578054e+00 1.477665e+00 6.250552e+04 
6.616718e+00 1.473450e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-648.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.880821e-03 5.816216e-11 1.000000e-05 
3.657933e-03 1.190691e-10 1.599859e-05 
4.661595e-03 2.464311e-10 2.559548e-05 
5.760673e-03 4.650628e-10 4.094915e-05 
7.307624e-03 9.493372e-10 6.551286e-05 
9.245941e-03 1.922850e-09 1.048113e-04 
1.185892e-02 4.057209e-09 1.676833e-04 
1.496530e-02 8.153575e-09 2.682696e-04 
1.909659e-02 1.694181e-08 4.291934e-04 
2.397315e-02 3.351718e-08 6.866488e-04 
3.049693e-02 6.900182e-08 1.098541e-03 
3.874254e-02 1.414675e-07 1.757511e-03 
4.879586e-02 2.826452e-07 2.811769e-03 
6.215451e-02 5.841320e-07 4.498433e-03 
7.858362e-02 1.180565e-06 7.196857e-03 
9.903642e-02 2.363088e-06 1.151395e-02 
1.249120e-01 4.741433e-06 1.842070e-02 
1.586655e-01 9.717339e-06 2.947052e-02 
2.009899e-01 1.975275e-05 4.714866e-02 
2.540722e-01 3.990100e-05 7.543120e-02 
3.215000e-01 8.084771e-05 1.206793e-01 
4.063989e-01 1.633060e-04 1.930698e-01 
5.143826e-01 3.311575e-04 3.088844e-01 
6.490107e-01 6.652456e-04 4.941713e-01 
8.197251e-01 1.340639e-03 7.906043e-01 
1.035222e+00 2.701068e-03 1.264855e+00 
1.305319e+00 5.417404e-03 2.023590e+00 
1.643570e+00 1.082262e-02 3.237458e+00 
2.065847e+00 2.151689e-02 5.179475e+00 
2.582022e+00 4.209135e-02 8.286428e+00 
3.202445e+00 8.055335e-02 1.325711e+01 
3.939578e+00 1.506810e-01 2.120951e+01 
4.772609e+00 2.699219e-01 3.393222e+01 
5.665238e+00 4.567627e-01 5.428675e+01 
6.544466e+00 7.168710e-01 8.685114e+01 
7.333783e+00 1.035830e+00 1.389495e+02 
7.936429e+00 1.363612e+00 2.222996e+02 
8.306620e+00 1.646403e+00 3.556480e+02 
8.435920e+00 1.842866e+00 5.689866e+02 
8.366221e+00 1.945798e+00 9.102982e+02 
8.150209e+00 1.965533e+00 1.456348e+03 
7.850804e+00 1.926056e+00 2.329952e+03 
7.527056e+00 1.853193e+00 3.727594e+03 
7.218615e+00 1.765309e+00 5.963623e+03 
6.953590e+00 1.676550e+00 9.540955e+03 
6.756254e+00 1.599308e+00 1.526418e+04 
6.626872e+00 1.537538e+00 2.442053e+04 
6.572534e+00 1.497539e+00 3.906940e+04 
6.572360e+00 1.476393e+00 6.250552e+04 
6.614218e+00 1.473190e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-649.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.846672e-03 5.620485e-11 1.000000e-05 
3.591347e-03 1.128583e-10 1.599859e-05 
4.674851e-03 2.489229e-10 2.559548e-05 
5.722039e-03 4.564718e-10 4.094915e-05 
7.322983e-03 9.568101e-10 6.551286e-05 
9.333867e-03 1.981282e-09 1.048113e-04 
1.169217e-02 3.894456e-09 1.676833e-04 
1.506964e-02 8.338168e-09 2.682696e-04 
1.885184e-02 1.632387e-08 4.291934e-04 
2.399355e-02 3.365468e-08 6.866488e-04 
3.034990e-02 6.811357e-08 1.098541e-03 
3.869792e-02 1.411969e-07 1.757511e-03 
4.903897e-02 2.873336e-07 2.811769e-03 
6.196254e-02 5.796295e-07 4.498433e-03 
7.799631e-02 1.156074e-06 7.196857e-03 
9.882629e-02 2.351702e-06 1.151395e-02 
1.255487e-01 4.821734e-06 1.842070e-02 
1.588014e-01 9.757361e-06 2.947052e-02 
2.006265e-01 1.967612e-05 4.714866e-02 
2.527319e-01 3.933348e-05 7.543120e-02 
3.207907e-01 8.043769e-05 1.206793e-01 
4.050604e-01 1.619472e-04 1.930698e-01 
5.124494e-01 3.279433e-04 3.088844e-01 
6.487569e-01 6.654900e-04 4.941713e-01 
8.189933e-01 1.339112e-03 7.906043e-01 
1.033796e+00 2.694072e-03 1.264855e+00 
1.305927e+00 5.433296e-03 2.023590e+00 
1.640919e+00 1.078693e-02 3.237458e+00 
2.063087e+00 2.146369e-02 5.179475e+00 
2.576697e+00 4.189605e-02 8.286428e+00 
3.198112e+00 8.034940e-02 1.325711e+01 
3.933967e+00 1.502666e-01 2.120951e+01 
4.763596e+00 2.688101e-01 3.393222e+01 
5.656382e+00 4.553159e-01 5.428675e+01 
6.538474e+00 7.159265e-01 8.685114e+01 
7.326123e+00 1.034063e+00 1.389495e+02 
7.930242e+00 1.362240e+00 2.222996e+02 
8.298576e+00 1.643916e+00 3.556480e+02 
8.431178e+00 1.841908e+00 5.689866e+02 
8.359360e+00 1.943641e+00 9.102982e+02 
8.144783e+00 1.964054e+00 1.456348e+03 
7.847638e+00 1.925594e+00 2.329952e+03 
7.523745e+00 1.852631e+00 3.727594e+03 
7.212381e+00 1.763627e+00 5.963623e+03 
6.951108e+00 1.676281e+00 9.540955e+03 
6.749197e+00 1.597511e+00 1.526418e+04 
6.622658e+00 1.536712e+00 2.442053e+04 
6.565862e+00 1.495952e+00 3.906940e+04 
6.565648e+00 1.474798e+00 6.250552e+04 
6.609433e+00 1.472199e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-65.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.872082e-02 5.781234e-09 1.000000e-05 
3.671580e-02 1.207784e-08 1.599859e-05 
4.586583e-02 2.354497e-08 2.559548e-05 
5.853651e-02 4.894528e-08 4.094915e-05 
7.469466e-02 1.016949e-07 6.551286e-05 
9.350521e-02 1.994978e-07 1.048113e-04 
1.187708e-01 4.088455e-07 1.676833e-04 
1.496808e-01 8.183322e-07 2.682696e-04 
1.908390e-01 1.696026e-06 4.291934e-04 
2.419083e-01 3.454495e-06 6.866488e-04 
3.043556e-01 6.879821e-06 1.098541e-03 
3.872429e-01 1.417051e-05 1.757511e-03 
4.873271e-01 2.824227e-05 2.811769e-03 
6.182780e-01 5.767585e-05 4.498433e-03 
7.796848e-01 1.156664e-04 7.196857e-03 
9.901859e-01 2.369255e-04 1.151395e-02 
1.251421e+00 4.782895e-04 1.842070e-02 
1.580573e+00 9.637273e-04 2.947052e-02 
1.996472e+00 1.942442e-03 4.714866e-02 
2.524441e+00 3.927632e-03 7.543120e-02 
3.191490e+00 7.938464e-03 1.206793e-01 
4.022203e+00 1.589805e-02 1.930698e-01 
5.067047e+00 3.180732e-02 3.088844e-01 
6.360281e+00 6.297803e-02 4.941713e-01 
7.957240e+00 1.235480e-01 7.906043e-01 
9.887117e+00 2.376910e-01 1.264855e+00 
1.216645e+01 4.449198e-01 2.023590e+00 
1.476855e+01 8.015232e-01 3.237458e+00 
1.757664e+01 1.366310e+00 5.179475e+00 
2.037589e+01 2.165316e+00 8.286428e+00 
2.290537e+01 3.155353e+00 1.325711e+01 
2.488789e+01 4.198513e+00 2.120951e+01 
2.613751e+01 5.113483e+00 3.393222e+01 
2.662756e+01 5.768230e+00 5.428675e+01 
2.645723e+01 6.118963e+00 8.685114e+01 
2.582341e+01 6.210297e+00 1.389495e+02 
2.490152e+01 6.103678e+00 2.222996e+02 
2.387271e+01 5.878219e+00 3.556480e+02 
2.288947e+01 5.603727e+00 5.689866e+02 
2.204177e+01 5.324525e+00 9.102982e+02 
2.138435e+01 5.072191e+00 1.456348e+03 
2.095596e+01 4.872346e+00 2.329952e+03 
2.076310e+01 4.739410e+00 3.727594e+03 
2.074383e+01 4.665638e+00 5.963623e+03 
2.086804e+01 4.651134e+00 9.540955e+03 
2.104855e+01 4.673507e+00 1.526418e+04 
2.124663e+01 4.720634e+00 2.442053e+04 
2.141193e+01 4.772547e+00 3.906940e+04 
2.152656e+01 4.817887e+00 6.250552e+04 
2.158799e+01 4.850443e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-650.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.879709e-03 5.827419e-11 1.000000e-05 
3.595460e-03 1.134211e-10 1.599859e-05 
4.661456e-03 2.471696e-10 2.559548e-05 
5.729545e-03 4.589767e-10 4.094915e-05 
7.413287e-03 9.941746e-10 6.551286e-05 
9.326902e-03 1.979897e-09 1.048113e-04 
1.193924e-02 4.152983e-09 1.676833e-04 
1.512563e-02 8.444442e-09 2.682696e-04 
1.882868e-02 1.628883e-08 4.291934e-04 
2.389243e-02 3.328215e-08 6.866488e-04 
3.030056e-02 6.788639e-08 1.098541e-03 
3.868544e-02 1.412776e-07 1.757511e-03 
4.857015e-02 2.796014e-07 2.811769e-03 
6.136058e-02 5.637672e-07 4.498433e-03 
7.821231e-02 1.167502e-06 7.196857e-03 
9.842162e-02 2.326510e-06 1.151395e-02 
1.253349e-01 4.804531e-06 1.842070e-02 
1.585543e-01 9.726845e-06 2.947052e-02 
1.995691e-01 1.939648e-05 4.714866e-02 
2.533361e-01 3.967731e-05 7.543120e-02 
3.193136e-01 7.945396e-05 1.206793e-01 
4.048470e-01 1.619405e-04 1.930698e-01 
5.111757e-01 3.260056e-04 3.088844e-01 
6.475320e-01 6.627469e-04 4.941713e-01 
8.171263e-01 1.332025e-03 7.906043e-01 
1.031547e+00 2.680651e-03 1.264855e+00 
1.301839e+00 5.390741e-03 2.023590e+00 
1.641280e+00 1.081054e-02 3.237458e+00 
2.060356e+00 2.141136e-02 5.179475e+00 
2.574807e+00 4.186753e-02 8.286428e+00 
3.194129e+00 8.017147e-02 1.325711e+01 
3.929939e+00 1.500311e-01 2.120951e+01 
4.756541e+00 2.680235e-01 3.393222e+01 
5.650510e+00 4.545666e-01 5.428675e+01 
6.529378e+00 7.140111e-01 8.685114e+01 
7.317933e+00 1.032087e+00 1.389495e+02 
7.922212e+00 1.360018e+00 2.222996e+02 
8.292152e+00 1.642240e+00 3.556480e+02 
8.424257e+00 1.839814e+00 5.689866e+02 
8.353647e+00 1.942067e+00 9.102982e+02 
8.137854e+00 1.961842e+00 1.456348e+03 
7.842513e+00 1.924248e+00 2.329952e+03 
7.519011e+00 1.851478e+00 3.727594e+03 
7.209802e+00 1.763334e+00 5.963623e+03 
6.944755e+00 1.674642e+00 9.540955e+03 
6.745520e+00 1.596838e+00 1.526418e+04 
6.617102e+00 1.535454e+00 2.442053e+04 
6.561394e+00 1.495059e+00 3.906940e+04 
6.563478e+00 1.474635e+00 6.250552e+04 
6.601344e+00 1.470152e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-651.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.902596e-03 5.976645e-11 1.000000e-05 
3.637748e-03 1.176510e-10 1.599859e-05 
4.499517e-03 2.226361e-10 2.559548e-05 
5.839326e-03 4.866157e-10 4.094915e-05 
7.392978e-03 9.875433e-10 6.551286e-05 
9.324841e-03 1.981628e-09 1.048113e-04 
1.189153e-02 4.109713e-09 1.676833e-04 
1.503237e-02 8.301946e-09 2.682696e-04 
1.891108e-02 1.652901e-08 4.291934e-04 
2.393732e-02 3.352161e-08 6.866488e-04 
3.037687e-02 6.850577e-08 1.098541e-03 
3.861865e-02 1.407634e-07 1.757511e-03 
4.869977e-02 2.822796e-07 2.811769e-03 
6.146068e-02 5.674023e-07 4.498433e-03 
7.806209e-02 1.162573e-06 7.196857e-03 
9.840908e-02 2.329199e-06 1.151395e-02 
1.245068e-01 4.717182e-06 1.842070e-02 
1.582019e-01 9.677000e-06 2.947052e-02 
1.998406e-01 1.950572e-05 4.714866e-02 
2.521682e-01 3.919131e-05 7.543120e-02 
3.190975e-01 7.941475e-05 1.206793e-01 
4.048480e-01 1.621908e-04 1.930698e-01 
5.108042e-01 3.257956e-04 3.088844e-01 
6.464773e-01 6.605280e-04 4.941713e-01 
8.177226e-01 1.336992e-03 7.906043e-01 
1.031996e+00 2.688263e-03 1.264855e+00 
1.300804e+00 5.386149e-03 2.023590e+00 
1.638758e+00 1.077729e-02 3.237458e+00 
2.055034e+00 2.127868e-02 5.179475e+00 
2.567889e+00 4.159529e-02 8.286428e+00 
3.191656e+00 8.010620e-02 1.325711e+01 
3.923618e+00 1.495363e-01 2.120951e+01 
4.749310e+00 2.672077e-01 3.393222e+01 
5.638845e+00 4.524639e-01 5.428675e+01 
6.522862e+00 7.128997e-01 8.685114e+01 
7.309987e+00 1.030205e+00 1.389495e+02 
7.913082e+00 1.357288e+00 2.222996e+02 
8.283632e+00 1.639507e+00 3.556480e+02 
8.418262e+00 1.838199e+00 5.689866e+02 
8.347074e+00 1.940051e+00 9.102982e+02 
8.132956e+00 1.960613e+00 1.456348e+03 
7.838002e+00 1.923177e+00 2.329952e+03 
7.514124e+00 1.850260e+00 3.727594e+03 
7.204812e+00 1.762122e+00 5.963623e+03 
6.941833e+00 1.674215e+00 9.540955e+03 
6.742116e+00 1.596255e+00 1.526418e+04 
6.613486e+00 1.534818e+00 2.442053e+04 
6.556354e+00 1.493984e+00 3.906940e+04 
6.558696e+00 1.473648e+00 6.250552e+04 
6.595937e+00 1.468960e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-652.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.798177e-03 5.362778e-11 1.000000e-05 
3.678806e-03 1.218668e-10 1.599859e-05 
4.519414e-03 2.259493e-10 2.559548e-05 
5.702149e-03 4.538163e-10 4.094915e-05 
7.292239e-03 9.491768e-10 6.551286e-05 
9.206987e-03 1.910368e-09 1.048113e-04 
1.165578e-02 3.876046e-09 1.676833e-04 
1.476535e-02 7.879451e-09 2.682696e-04 
1.907272e-02 1.698254e-08 4.291934e-04 
2.392035e-02 3.350174e-08 6.866488e-04 
3.039887e-02 6.876022e-08 1.098541e-03 
3.813166e-02 1.357132e-07 1.757511e-03 
4.867925e-02 2.823559e-07 2.811769e-03 
6.138494e-02 5.661758e-07 4.498433e-03 
7.797410e-02 1.160426e-06 7.196857e-03 
9.867442e-02 2.351697e-06 1.151395e-02 
1.246839e-01 4.744606e-06 1.842070e-02 
1.571312e-01 9.496418e-06 2.947052e-02 
1.998091e-01 1.952644e-05 4.714866e-02 
2.519928e-01 3.916964e-05 7.543120e-02 
3.191274e-01 7.955901e-05 1.206793e-01 
4.037830e-01 1.611614e-04 1.930698e-01 
5.100761e-01 3.249027e-04 3.088844e-01 
6.442017e-01 6.545823e-04 4.941713e-01 
8.160107e-01 1.330653e-03 7.906043e-01 
1.029746e+00 2.674823e-03 1.264855e+00 
1.297921e+00 5.358633e-03 2.023590e+00 
1.635809e+00 1.073568e-02 3.237458e+00 
2.052452e+00 2.123098e-02 5.179475e+00 
2.564688e+00 4.150312e-02 8.286428e+00 
3.185558e+00 7.977016e-02 1.325711e+01 
3.917056e+00 1.490144e-01 2.120951e+01 
4.744588e+00 2.668067e-01 3.393222e+01 
5.633198e+00 4.517655e-01 5.428675e+01 
6.514511e+00 7.112149e-01 8.685114e+01 
7.300928e+00 1.027885e+00 1.389495e+02 
7.907275e+00 1.356083e+00 2.222996e+02 
8.277634e+00 1.638040e+00 3.556480e+02 
8.409757e+00 1.835276e+00 5.689866e+02 
8.342668e+00 1.939139e+00 9.102982e+02 
8.126997e+00 1.958867e+00 1.456348e+03 
7.833114e+00 1.921934e+00 2.329952e+03 
7.509439e+00 1.849124e+00 3.727594e+03 
7.200319e+00 1.761097e+00 5.963623e+03 
6.935038e+00 1.672417e+00 9.540955e+03 
6.735057e+00 1.594453e+00 1.526418e+04 
6.609652e+00 1.534110e+00 2.442053e+04 
6.552595e+00 1.493312e+00 3.906940e+04 
6.551298e+00 1.471833e+00 6.250552e+04 
6.590694e+00 1.467820e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-653.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.793256e-03 5.342717e-11 1.000000e-05 
3.577138e-03 1.122114e-10 1.599859e-05 
4.502821e-03 2.238124e-10 2.559548e-05 
5.843885e-03 4.892549e-10 4.094915e-05 
7.431041e-03 1.005956e-09 6.551286e-05 
9.255098e-03 1.943449e-09 1.048113e-04 
1.183123e-02 4.059943e-09 1.676833e-04 
1.503729e-02 8.335640e-09 2.682696e-04 
1.899717e-02 1.680727e-08 4.291934e-04 
2.372332e-02 3.273079e-08 6.866488e-04 
3.001353e-02 6.627985e-08 1.098541e-03 
3.825704e-02 1.372666e-07 1.757511e-03 
4.865510e-02 2.823683e-07 2.811769e-03 
6.109794e-02 5.591278e-07 4.498433e-03 
7.740769e-02 1.137063e-06 7.196857e-03 
9.855227e-02 2.346568e-06 1.151395e-02 
1.239034e-01 4.663206e-06 1.842070e-02 
1.572047e-01 9.524332e-06 2.947052e-02 
1.994709e-01 1.945724e-05 4.714866e-02 
2.522012e-01 3.932709e-05 7.543120e-02 
3.180209e-01 7.885513e-05 1.206793e-01 
4.025250e-01 1.599047e-04 1.930698e-01 
5.095275e-01 3.243520e-04 3.088844e-01 
6.444565e-01 6.563632e-04 4.941713e-01 
8.137882e-01 1.321836e-03 7.906043e-01 
1.026928e+00 2.656995e-03 1.264855e+00 
1.295896e+00 5.341765e-03 2.023590e+00 
1.632693e+00 1.069081e-02 3.237458e+00 
2.049096e+00 2.115931e-02 5.179475e+00 
2.563535e+00 4.150979e-02 8.286428e+00 
3.180171e+00 7.948733e-02 1.325711e+01 
3.909117e+00 1.483379e-01 2.120951e+01 
4.740532e+00 2.665151e-01 3.393222e+01 
5.624958e+00 4.504623e-01 5.428675e+01 
6.509575e+00 7.105931e-01 8.685114e+01 
7.293086e+00 1.026040e+00 1.389495e+02 
7.896996e+00 1.352821e+00 2.222996e+02 
8.269503e+00 1.635497e+00 3.556480e+02 
8.402652e+00 1.833078e+00 5.689866e+02 
8.335535e+00 1.936832e+00 9.102982e+02 
8.122945e+00 1.958044e+00 1.456348e+03 
7.827600e+00 1.920406e+00 2.329952e+03 
7.503361e+00 1.847409e+00 3.727594e+03 
7.195012e+00 1.759761e+00 5.963623e+03 
6.930604e+00 1.671451e+00 9.540955e+03 
6.732989e+00 1.594313e+00 1.526418e+04 
6.604953e+00 1.533123e+00 2.442053e+04 
6.547707e+00 1.492283e+00 3.906940e+04 
6.545708e+00 1.470588e+00 6.250552e+04 
6.587457e+00 1.467318e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-654.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.815362e-03 5.478950e-11 1.000000e-05 
3.536074e-03 1.085572e-10 1.599859e-05 
4.645634e-03 2.461668e-10 2.559548e-05 
5.790504e-03 4.766985e-10 4.094915e-05 
7.321095e-03 9.634359e-10 6.551286e-05 
9.370435e-03 2.020105e-09 1.048113e-04 
1.160775e-02 3.840068e-09 1.676833e-04 
1.493922e-02 8.186119e-09 2.682696e-04 
1.886543e-02 1.648523e-08 4.291934e-04 
2.384060e-02 3.326950e-08 6.866488e-04 
3.009070e-02 6.689473e-08 1.098541e-03 
3.829051e-02 1.378379e-07 1.757511e-03 
4.844823e-02 2.792088e-07 2.811769e-03 
6.123859e-02 5.638602e-07 4.498433e-03 
7.776993e-02 1.154866e-06 7.196857e-03 
9.810417e-02 2.318250e-06 1.151395e-02 
1.242235e-01 4.706640e-06 1.842070e-02 
1.572942e-01 9.555227e-06 2.947052e-02 
1.993345e-01 1.944710e-05 4.714866e-02 
2.514994e-01 3.905943e-05 7.543120e-02 
3.182797e-01 7.916883e-05 1.206793e-01 
4.029781e-01 1.606908e-04 1.930698e-01 
5.084674e-01 3.228254e-04 3.088844e-01 
6.425104e-01 6.514315e-04 4.941713e-01 
8.123387e-01 1.316798e-03 7.906043e-01 
1.025980e+00 2.653696e-03 1.264855e+00 
1.296040e+00 5.351683e-03 2.023590e+00 
1.629188e+00 1.063838e-02 3.237458e+00 
2.045435e+00 2.107830e-02 5.179475e+00 
2.556520e+00 4.123342e-02 8.286428e+00 
3.178069e+00 7.944878e-02 1.325711e+01 
3.904269e+00 1.480091e-01 2.120951e+01 
4.730054e+00 2.651628e-01 3.393222e+01 
5.619755e+00 4.498652e-01 5.428675e+01 
6.499257e+00 7.082935e-01 8.685114e+01 
7.283885e+00 1.023662e+00 1.389495e+02 
7.888290e+00 1.350280e+00 2.222996e+02 
8.263836e+00 1.634191e+00 3.556480e+02 
8.396205e+00 1.831219e+00 5.689866e+02 
8.330137e+00 1.935408e+00 9.102982e+02 
8.118338e+00 1.956949e+00 1.456348e+03 
7.822899e+00 1.919242e+00 2.329952e+03 
7.498749e+00 1.846298e+00 3.727594e+03 
7.189019e+00 1.758161e+00 5.963623e+03 
6.926124e+00 1.670468e+00 9.540955e+03 
6.727966e+00 1.593186e+00 1.526418e+04 
6.599568e+00 1.531915e+00 2.442053e+04 
6.542854e+00 1.491264e+00 3.906940e+04 
6.541353e+00 1.469731e+00 6.250552e+04 
6.580784e+00 1.465719e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-655.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.822732e-03 5.530534e-11 1.000000e-05 
3.557993e-03 1.107576e-10 1.599859e-05 
4.591355e-03 2.380021e-10 2.559548e-05 
5.771472e-03 4.727352e-10 4.094915e-05 
7.291050e-03 9.530778e-10 6.551286e-05 
9.255317e-03 1.949540e-09 1.048113e-04 
1.173521e-02 3.974030e-09 1.676833e-04 
1.487763e-02 8.097658e-09 2.682696e-04 
1.871273e-02 1.611275e-08 4.291934e-04 
2.368729e-02 3.268168e-08 6.866488e-04 
3.019794e-02 6.771589e-08 1.098541e-03 
3.806993e-02 1.356765e-07 1.757511e-03 
4.828448e-02 2.768100e-07 2.811769e-03 
6.123792e-02 5.647039e-07 4.498433e-03 
7.766053e-02 1.151758e-06 7.196857e-03 
9.816814e-02 2.326339e-06 1.151395e-02 
1.238379e-01 4.670073e-06 1.842070e-02 
1.569659e-01 9.510040e-06 2.947052e-02 
1.985733e-01 1.925457e-05 4.714866e-02 
2.515356e-01 3.913602e-05 7.543120e-02 
3.183302e-01 7.932754e-05 1.206793e-01 
4.010509e-01 1.586387e-04 1.930698e-01 
5.079536e-01 3.223395e-04 3.088844e-01 
6.421756e-01 6.514074e-04 4.941713e-01 
8.107108e-01 1.310899e-03 7.906043e-01 
1.024825e+00 2.648786e-03 1.264855e+00 
1.293648e+00 5.330245e-03 2.023590e+00 
1.625947e+00 1.059118e-02 3.237458e+00 
2.042196e+00 2.101031e-02 5.179475e+00 
2.555818e+00 4.126142e-02 8.286428e+00 
3.171471e+00 7.907596e-02 1.325711e+01 
3.902341e+00 1.480080e-01 2.120951e+01 
4.727410e+00 2.651025e-01 3.393222e+01 
5.612044e+00 4.486841e-01 5.428675e+01 
6.493815e+00 7.075107e-01 8.685114e+01 
7.278693e+00 1.022850e+00 1.389495e+02 
7.884325e+00 1.349910e+00 2.222996e+02 
8.254038e+00 1.630804e+00 3.556480e+02 
8.391754e+00 1.830393e+00 5.689866e+02 
8.324961e+00 1.934094e+00 9.102982e+02 
8.111846e+00 1.954937e+00 1.456348e+03 
7.816571e+00 1.917343e+00 2.329952e+03 
7.493379e+00 1.844872e+00 3.727594e+03 
7.186643e+00 1.757938e+00 5.963623e+03 
6.922057e+00 1.669630e+00 9.540955e+03 
6.723893e+00 1.592375e+00 1.526418e+04 
6.596175e+00 1.531345e+00 2.442053e+04 
6.537506e+00 1.490087e+00 3.906940e+04 
6.537873e+00 1.469148e+00 6.250552e+04 
6.577277e+00 1.465129e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-656.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.782467e-03 5.305311e-11 1.000000e-05 
3.512855e-03 1.067583e-10 1.599859e-05 
4.617073e-03 2.423934e-10 2.559548e-05 
5.684973e-03 4.524868e-10 4.094915e-05 
7.409022e-03 1.001621e-09 6.551286e-05 
9.340139e-03 2.006692e-09 1.048113e-04 
1.177591e-02 4.021653e-09 1.676833e-04 
1.473290e-02 7.875626e-09 2.682696e-04 
1.866612e-02 1.601707e-08 4.291934e-04 
2.391303e-02 3.367634e-08 6.866488e-04 
3.018229e-02 6.771383e-08 1.098541e-03 
3.819099e-02 1.371841e-07 1.757511e-03 
4.844547e-02 2.800147e-07 2.811769e-03 
6.097089e-02 5.581995e-07 4.498433e-03 
7.700413e-02 1.124514e-06 7.196857e-03 
9.794183e-02 2.313814e-06 1.151395e-02 
1.241708e-01 4.715030e-06 1.842070e-02 
1.571680e-01 9.561387e-06 2.947052e-02 
1.979079e-01 1.909076e-05 4.714866e-02 
2.504795e-01 3.870419e-05 7.543120e-02 
3.166390e-01 7.818917e-05 1.206793e-01 
4.004499e-01 1.581676e-04 1.930698e-01 
5.067660e-01 3.205727e-04 3.088844e-01 
6.421405e-01 6.522937e-04 4.941713e-01 
8.106354e-01 1.312530e-03 7.906043e-01 
1.022729e+00 2.636585e-03 1.264855e+00 
1.289831e+00 5.291289e-03 2.023590e+00 
1.625716e+00 1.060271e-02 3.237458e+00 
2.040021e+00 2.097504e-02 5.179475e+00 
2.551925e+00 4.113561e-02 8.286428e+00 
3.167774e+00 7.891856e-02 1.325711e+01 
3.894717e+00 1.473670e-01 2.120951e+01 
4.719857e+00 2.642325e-01 3.393222e+01 
5.607270e+00 4.481846e-01 5.428675e+01 
6.485388e+00 7.057979e-01 8.685114e+01 
7.270790e+00 1.020975e+00 1.389495e+02 
7.875531e+00 1.347324e+00 2.222996e+02 
8.247717e+00 1.629163e+00 3.556480e+02 
8.383667e+00 1.827676e+00 5.689866e+02 
8.318211e+00 1.931973e+00 9.102982e+02 
8.107703e+00 1.954062e+00 1.456348e+03 
7.811489e+00 1.916003e+00 2.329952e+03 
7.489839e+00 1.844203e+00 3.727594e+03 
7.180541e+00 1.756293e+00 5.963623e+03 
6.917225e+00 1.668519e+00 9.540955e+03 
6.716826e+00 1.590563e+00 1.526418e+04 
6.589424e+00 1.529695e+00 2.442053e+04 
6.533529e+00 1.489342e+00 3.906940e+04 
6.530203e+00 1.467243e+00 6.250552e+04 
6.571431e+00 1.463791e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-657.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.873464e-03 5.851934e-11 1.000000e-05 
3.519895e-03 1.075651e-10 1.599859e-05 
4.498556e-03 2.245440e-10 2.559548e-05 
5.690632e-03 4.545313e-10 4.094915e-05 
7.234600e-03 9.339546e-10 6.551286e-05 
9.176018e-03 1.905658e-09 1.048113e-04 
1.178613e-02 4.038277e-09 1.676833e-04 
1.485063e-02 8.078242e-09 2.682696e-04 
1.885234e-02 1.652641e-08 4.291934e-04 
2.383469e-02 3.339726e-08 6.866488e-04 
3.010391e-02 6.729014e-08 1.098541e-03 
3.787191e-02 1.339783e-07 1.757511e-03 
4.797771e-02 2.723966e-07 2.811769e-03 
6.104675e-02 5.611398e-07 4.498433e-03 
7.693004e-02 1.122980e-06 7.196857e-03 
9.764496e-02 2.296333e-06 1.151395e-02 
1.238362e-01 4.684146e-06 1.842070e-02 
1.560968e-01 9.381492e-06 2.947052e-02 
1.976906e-01 1.905693e-05 4.714866e-02 
2.507016e-01 3.886635e-05 7.543120e-02 
3.173695e-01 7.885153e-05 1.206793e-01 
4.000283e-01 1.579089e-04 1.930698e-01 
5.070512e-01 3.216033e-04 3.088844e-01 
6.397348e-01 6.459742e-04 4.941713e-01 
8.080641e-01 1.302064e-03 7.906043e-01 
1.021030e+00 2.627461e-03 1.264855e+00 
1.287963e+00 5.276351e-03 2.023590e+00 
1.623866e+00 1.058260e-02 3.237458e+00 
2.037701e+00 2.093527e-02 5.179475e+00 
2.548853e+00 4.104918e-02 8.286428e+00 
3.165020e+00 7.883082e-02 1.325711e+01 
3.891191e+00 1.471855e-01 2.120951e+01 
4.712810e+00 2.634461e-01 3.393222e+01 
5.595410e+00 4.460398e-01 5.428675e+01 
6.476175e+00 7.038405e-01 8.685114e+01 
7.261480e+00 1.018550e+00 1.389495e+02 
7.868029e+00 1.345327e+00 2.222996e+02 
8.241597e+00 1.627620e+00 3.556480e+02 
8.379172e+00 1.826822e+00 5.689866e+02 
8.311885e+00 1.930067e+00 9.102982e+02 
8.100428e+00 1.951664e+00 1.456348e+03 
7.808108e+00 1.915428e+00 2.329952e+03 
7.485568e+00 1.843228e+00 3.727594e+03 
7.175437e+00 1.755027e+00 5.963623e+03 
6.914459e+00 1.668138e+00 9.540955e+03 
6.714863e+00 1.590454e+00 1.526418e+04 
6.585972e+00 1.529104e+00 2.442053e+04 
6.525157e+00 1.487210e+00 3.906940e+04 
6.527881e+00 1.467024e+00 6.250552e+04 
6.567608e+00 1.463098e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-658.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.815479e-03 5.513147e-11 1.000000e-05 
3.523560e-03 1.080657e-10 1.599859e-05 
4.584923e-03 2.380888e-10 2.559548e-05 
5.778709e-03 4.766892e-10 4.094915e-05 
7.226344e-03 9.321775e-10 6.551286e-05 
9.337420e-03 2.011053e-09 1.048113e-04 
1.169445e-02 3.950778e-09 1.676833e-04 
1.471437e-02 7.869881e-09 2.682696e-04 
1.859929e-02 1.589397e-08 4.291934e-04 
2.386627e-02 3.358121e-08 6.866488e-04 
2.981214e-02 6.545193e-08 1.098541e-03 
3.774784e-02 1.328677e-07 1.757511e-03 
4.813763e-02 2.755483e-07 2.811769e-03 
6.062379e-02 5.503936e-07 4.498433e-03 
7.692353e-02 1.124404e-06 7.196857e-03 
9.770343e-02 2.303962e-06 1.151395e-02 
1.237125e-01 4.677223e-06 1.842070e-02 
1.557199e-01 9.327892e-06 2.947052e-02 
1.972844e-01 1.896855e-05 4.714866e-02 
2.497073e-01 3.846423e-05 7.543120e-02 
3.161405e-01 7.805769e-05 1.206793e-01 
3.999546e-01 1.580617e-04 1.930698e-01 
5.059538e-01 3.200059e-04 3.088844e-01 
6.384160e-01 6.429645e-04 4.941713e-01 
8.087105e-01 1.307172e-03 7.906043e-01 
1.021269e+00 2.633299e-03 1.264855e+00 
1.287624e+00 5.280173e-03 2.023590e+00 
1.618778e+00 1.049948e-02 3.237458e+00 
2.035903e+00 2.091145e-02 5.179475e+00 
2.543048e+00 4.083160e-02 8.286428e+00 
3.157150e+00 7.836437e-02 1.325711e+01 
3.881927e+00 1.463618e-01 2.120951e+01 
4.708146e+00 2.630510e-01 3.393222e+01 
5.591630e+00 4.457685e-01 5.428675e+01 
6.469029e+00 7.025241e-01 8.685114e+01 
7.253049e+00 1.016467e+00 1.389495e+02 
7.858603e+00 1.342448e+00 2.222996e+02 
8.233337e+00 1.624998e+00 3.556480e+02 
8.371465e+00 1.824296e+00 5.689866e+02 
8.305316e+00 1.928032e+00 9.102982e+02 
8.096563e+00 1.950920e+00 1.456348e+03 
7.801243e+00 1.913279e+00 2.329952e+03 
7.478924e+00 1.841267e+00 3.727594e+03 
7.172799e+00 1.754699e+00 5.963623e+03 
6.907138e+00 1.666144e+00 9.540955e+03 
6.707479e+00 1.588533e+00 1.526418e+04 
6.581919e+00 1.528318e+00 2.442053e+04 
6.522125e+00 1.486760e+00 3.906940e+04 
6.521127e+00 1.465406e+00 6.250552e+04 
6.560142e+00 1.461240e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-659.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.832109e-03 5.619947e-11 1.000000e-05 
3.600591e-03 1.154845e-10 1.599859e-05 
4.516636e-03 2.279542e-10 2.559548e-05 
5.630839e-03 4.416942e-10 4.094915e-05 
7.214568e-03 9.290375e-10 6.551286e-05 
9.123166e-03 1.878621e-09 1.048113e-04 
1.155324e-02 3.815166e-09 1.676833e-04 
1.488773e-02 8.163719e-09 2.682696e-04 
1.869011e-02 1.615243e-08 4.291934e-04 
2.367353e-02 3.282400e-08 6.866488e-04 
3.000955e-02 6.686227e-08 1.098541e-03 
3.811860e-02 1.370293e-07 1.757511e-03 
4.815716e-02 2.763030e-07 2.811769e-03 
6.046382e-02 5.468778e-07 4.498433e-03 
7.731964e-02 1.143599e-06 7.196857e-03 
9.704609e-02 2.261203e-06 1.151395e-02 
1.233218e-01 4.640089e-06 1.842070e-02 
1.560079e-01 9.393986e-06 2.947052e-02 
1.972149e-01 1.897729e-05 4.714866e-02 
2.492078e-01 3.829196e-05 7.543120e-02 
3.159527e-01 7.803708e-05 1.206793e-01 
3.994477e-01 1.577008e-04 1.930698e-01 
5.055428e-01 3.197118e-04 3.088844e-01 
6.373758e-01 6.407988e-04 4.941713e-01 
8.072359e-01 1.302010e-03 7.906043e-01 
1.019994e+00 2.627429e-03 1.264855e+00 
1.285606e+00 5.263368e-03 2.023590e+00 
1.617167e+00 1.048400e-02 3.237458e+00 
2.030614e+00 2.078055e-02 5.179475e+00 
2.538950e+00 4.069606e-02 8.286428e+00 
3.153441e+00 7.820571e-02 1.325711e+01 
3.876053e+00 1.459176e-01 2.120951e+01 
4.697905e+00 2.617405e-01 3.393222e+01 
5.585525e+00 4.449574e-01 5.428675e+01 
6.460889e+00 7.008984e-01 8.685114e+01 
7.245463e+00 1.014712e+00 1.389495e+02 
7.852725e+00 1.341189e+00 2.222996e+02 
8.226103e+00 1.622890e+00 3.556480e+02 
8.366127e+00 1.822998e+00 5.689866e+02 
8.300736e+00 1.927013e+00 9.102982e+02 
8.090289e+00 1.949003e+00 1.456348e+03 
7.798198e+00 1.912852e+00 2.329952e+03 
7.476045e+00 1.840867e+00 3.727594e+03 
7.168198e+00 1.753622e+00 5.963623e+03 
6.904255e+00 1.665719e+00 9.540955e+03 
6.702966e+00 1.587570e+00 1.526418e+04 
6.577117e+00 1.527291e+00 2.442053e+04 
6.516165e+00 1.485385e+00 3.906940e+04 
6.516827e+00 1.464560e+00 6.250552e+04 
6.554663e+00 1.460016e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-66.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.814447e-02 5.523827e-09 1.000000e-05 
3.563456e-02 1.121179e-08 1.599859e-05 
4.528807e-02 2.301506e-08 2.559548e-05 
5.808108e-02 4.854728e-08 4.094915e-05 
7.333002e-02 9.770265e-08 6.551286e-05 
9.290325e-02 1.986799e-07 1.048113e-04 
1.163645e-01 3.904119e-07 1.676833e-04 
1.482128e-01 8.067131e-07 2.682696e-04 
1.884924e-01 1.659372e-06 4.291934e-04 
2.366434e-01 3.283568e-06 6.866488e-04 
3.006582e-01 6.734150e-06 1.098541e-03 
3.808619e-01 1.368889e-05 1.757511e-03 
4.797080e-01 2.735264e-05 2.811769e-03 
6.097050e-01 5.616066e-05 4.498433e-03 
7.704473e-01 1.133206e-04 7.196857e-03 
9.746748e-01 2.294409e-04 1.151395e-02 
1.229744e+00 4.608451e-04 1.842070e-02 
1.559734e+00 9.403539e-04 2.947052e-02 
1.970162e+00 1.895363e-03 4.714866e-02 
2.490960e+00 3.831434e-03 7.543120e-02 
3.141279e+00 7.686030e-03 1.206793e-01 
3.967674e+00 1.549460e-02 1.930698e-01 
4.988361e+00 3.081450e-02 3.088844e-01 
6.275184e+00 6.141072e-02 4.941713e-01 
7.847865e+00 1.203360e-01 7.906043e-01 
9.746776e+00 2.311874e-01 1.264855e+00 
1.200545e+01 4.339737e-01 2.023590e+00 
1.457937e+01 7.827201e-01 3.237458e+00 
1.735546e+01 1.334990e+00 5.179475e+00 
2.013607e+01 2.120438e+00 8.286428e+00 
2.266431e+01 3.100527e+00 1.325711e+01 
2.464548e+01 4.133993e+00 2.120951e+01 
2.591337e+01 5.050078e+00 3.393222e+01 
2.642401e+01 5.709893e+00 5.428675e+01 
2.627393e+01 6.067608e+00 8.685114e+01 
2.564963e+01 6.161995e+00 1.389495e+02 
2.473944e+01 6.060683e+00 2.222996e+02 
2.372792e+01 5.843380e+00 3.556480e+02 
2.274728e+01 5.570974e+00 5.689866e+02 
2.189043e+01 5.289801e+00 9.102982e+02 
2.124263e+01 5.042104e+00 1.456348e+03 
2.080565e+01 4.840412e+00 2.329952e+03 
2.060711e+01 4.706285e+00 3.727594e+03 
2.058744e+01 4.632592e+00 5.963623e+03 
2.070326e+01 4.615289e+00 9.540955e+03 
2.088212e+01 4.636765e+00 1.526418e+04 
2.107528e+01 4.681824e+00 2.442053e+04 
2.124521e+01 4.734869e+00 3.906940e+04 
2.135275e+01 4.777503e+00 6.250552e+04 
2.141924e+01 4.811583e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-660.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.803664e-03 5.460580e-11 1.000000e-05 
3.547365e-03 1.106059e-10 1.599859e-05 
4.424045e-03 2.145455e-10 2.559548e-05 
5.663781e-03 4.501737e-10 4.094915e-05 
7.192677e-03 9.220032e-10 6.551286e-05 
9.221511e-03 1.942975e-09 1.048113e-04 
1.165702e-02 3.924856e-09 1.676833e-04 
1.482644e-02 8.075543e-09 2.682696e-04 
1.854087e-02 1.579252e-08 4.291934e-04 
2.382021e-02 3.348866e-08 6.866488e-04 
3.013734e-02 6.782283e-08 1.098541e-03 
3.776775e-02 1.334826e-07 1.757511e-03 
4.769454e-02 2.688237e-07 2.811769e-03 
6.058801e-02 5.510895e-07 4.498433e-03 
7.712721e-02 1.136804e-06 7.196857e-03 
9.692905e-02 2.256451e-06 1.151395e-02 
1.233585e-01 4.651282e-06 1.842070e-02 
1.554033e-01 9.299276e-06 2.947052e-02 
1.969754e-01 1.893692e-05 4.714866e-02 
2.495359e-01 3.850172e-05 7.543120e-02 
3.150416e-01 7.748133e-05 1.206793e-01 
3.992021e-01 1.576489e-04 1.930698e-01 
5.042938e-01 3.178296e-04 3.088844e-01 
6.376506e-01 6.426005e-04 4.941713e-01 
8.048124e-01 1.292278e-03 7.906043e-01 
1.017366e+00 2.611132e-03 1.264855e+00 
1.284058e+00 5.252318e-03 2.023590e+00 
1.614874e+00 1.045528e-02 3.237458e+00 
2.029203e+00 2.076848e-02 5.179475e+00 
2.534766e+00 4.055647e-02 8.286428e+00 
3.149612e+00 7.803809e-02 1.325711e+01 
3.874820e+00 1.459909e-01 2.120951e+01 
4.692553e+00 2.612318e-01 3.393222e+01 
5.575648e+00 4.432727e-01 5.428675e+01 
6.455080e+00 6.999937e-01 8.685114e+01 
7.238889e+00 1.013349e+00 1.389495e+02 
7.845174e+00 1.339163e+00 2.222996e+02 
8.218754e+00 1.620721e+00 3.556480e+02 
8.358282e+00 1.820395e+00 5.689866e+02 
8.293639e+00 1.924703e+00 9.102982e+02 
8.085755e+00 1.947928e+00 1.456348e+03 
7.792456e+00 1.911206e+00 2.329952e+03 
7.470169e+00 1.839221e+00 3.727594e+03 
7.161718e+00 1.751825e+00 5.963623e+03 
6.898946e+00 1.664433e+00 9.540955e+03 
6.700891e+00 1.587419e+00 1.526418e+04 
6.572383e+00 1.526284e+00 2.442053e+04 
6.512263e+00 1.484659e+00 3.906940e+04 
6.511302e+00 1.463327e+00 6.250552e+04 
6.549838e+00 1.459000e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-661.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.818222e-03 5.554488e-11 1.000000e-05 
3.568585e-03 1.127733e-10 1.599859e-05 
4.485836e-03 2.240003e-10 2.559548e-05 
5.660229e-03 4.500081e-10 4.094915e-05 
7.207049e-03 9.289466e-10 6.551286e-05 
9.288264e-03 1.988484e-09 1.048113e-04 
1.172809e-02 4.003136e-09 1.676833e-04 
1.480302e-02 8.049505e-09 2.682696e-04 
1.877611e-02 1.642613e-08 4.291934e-04 
2.358944e-02 3.257402e-08 6.866488e-04 
3.010881e-02 6.773284e-08 1.098541e-03 
3.780670e-02 1.340989e-07 1.757511e-03 
4.784213e-02 2.717382e-07 2.811769e-03 
6.059222e-02 5.520395e-07 4.498433e-03 
7.702408e-02 1.133966e-06 7.196857e-03 
9.701931e-02 2.266188e-06 1.151395e-02 
1.225587e-01 4.568311e-06 1.842070e-02 
1.549317e-01 9.228851e-06 2.947052e-02 
1.962834e-01 1.876643e-05 4.714866e-02 
2.494010e-01 3.849753e-05 7.543120e-02 
3.149281e-01 7.751486e-05 1.206793e-01 
3.977644e-01 1.561881e-04 1.930698e-01 
5.044115e-01 3.185337e-04 3.088844e-01 
6.358520e-01 6.381440e-04 4.941713e-01 
8.046723e-01 1.293557e-03 7.906043e-01 
1.016529e+00 2.608631e-03 1.264855e+00 
1.279940e+00 5.209853e-03 2.023590e+00 
1.611672e+00 1.040895e-02 3.237458e+00 
2.026837e+00 2.072712e-02 5.179475e+00 
2.533361e+00 4.054955e-02 8.286428e+00 
3.145577e+00 7.785509e-02 1.325711e+01 
3.867630e+00 1.453995e-01 2.120951e+01 
4.689665e+00 2.611258e-01 3.393222e+01 
5.570062e+00 4.425802e-01 5.428675e+01 
6.447759e+00 6.986190e-01 8.685114e+01 
7.230579e+00 1.011308e+00 1.389495e+02 
7.837893e+00 1.337258e+00 2.222996e+02 
8.213193e+00 1.619447e+00 3.556480e+02 
8.350818e+00 1.817986e+00 5.689866e+02 
8.288492e+00 1.923388e+00 9.102982e+02 
8.079679e+00 1.946103e+00 1.456348e+03 
7.787713e+00 1.910007e+00 2.329952e+03 
7.467199e+00 1.838779e+00 3.727594e+03 
7.158347e+00 1.751213e+00 5.963623e+03 
6.894647e+00 1.663504e+00 9.540955e+03 
6.695504e+00 1.586161e+00 1.526418e+04 
6.567695e+00 1.525290e+00 2.442053e+04 
6.507377e+00 1.483621e+00 3.906940e+04 
6.507132e+00 1.462520e+00 6.250552e+04 
6.544129e+00 1.457700e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-662.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.751478e-03 5.176940e-11 1.000000e-05 
3.479786e-03 1.047207e-10 1.599859e-05 
4.539626e-03 2.325065e-10 2.559548e-05 
5.787153e-03 4.816924e-10 4.094915e-05 
7.281208e-03 9.593678e-10 6.551286e-05 
9.098394e-03 1.871842e-09 1.048113e-04 
1.149021e-02 3.770151e-09 1.676833e-04 
1.478658e-02 8.034860e-09 2.682696e-04 
1.865103e-02 1.612440e-08 4.291934e-04 
2.339867e-02 3.183819e-08 6.866488e-04 
2.986165e-02 6.617847e-08 1.098541e-03 
3.789999e-02 1.352984e-07 1.757511e-03 
4.772008e-02 2.700718e-07 2.811769e-03 
6.053038e-02 5.511835e-07 4.498433e-03 
7.659455e-02 1.116787e-06 7.196857e-03 
9.661487e-02 2.241351e-06 1.151395e-02 
1.227301e-01 4.594451e-06 1.842070e-02 
1.549279e-01 9.242118e-06 2.947052e-02 
1.967070e-01 1.891676e-05 4.714866e-02 
2.489450e-01 3.834468e-05 7.543120e-02 
3.144296e-01 7.726404e-05 1.206793e-01 
3.968104e-01 1.553016e-04 1.930698e-01 
5.035305e-01 3.173468e-04 3.088844e-01 
6.351629e-01 6.370331e-04 4.941713e-01 
8.033826e-01 1.289294e-03 7.906043e-01 
1.014630e+00 2.597960e-03 1.264855e+00 
1.279870e+00 5.216842e-03 2.023590e+00 
1.609477e+00 1.038213e-02 3.237458e+00 
2.023690e+00 2.066185e-02 5.179475e+00 
2.529789e+00 4.043899e-02 8.286428e+00 
3.141391e+00 7.766086e-02 1.325711e+01 
3.859836e+00 1.447415e-01 2.120951e+01 
4.682385e+00 2.603003e-01 3.393222e+01 
5.561178e+00 4.411254e-01 5.428675e+01 
6.436521e+00 6.960325e-01 8.685114e+01 
7.223278e+00 1.009658e+00 1.389495e+02 
7.830784e+00 1.335429e+00 2.222996e+02 
8.205841e+00 1.617270e+00 3.556480e+02 
8.346176e+00 1.817041e+00 5.689866e+02 
8.282609e+00 1.921694e+00 9.102982e+02 
8.074752e+00 1.944833e+00 1.456348e+03 
7.781817e+00 1.908287e+00 2.329952e+03 
7.462311e+00 1.837539e+00 3.727594e+03 
7.152898e+00 1.749806e+00 5.963623e+03 
6.892021e+00 1.663166e+00 9.540955e+03 
6.689557e+00 1.584715e+00 1.526418e+04 
6.560432e+00 1.523469e+00 2.442053e+04 
6.503551e+00 1.482916e+00 3.906940e+04 
6.502431e+00 1.461545e+00 6.250552e+04 
6.541980e+00 1.457535e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-663.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.848666e-03 5.753802e-11 1.000000e-05 
3.615367e-03 1.176217e-10 1.599859e-05 
4.502452e-03 2.271839e-10 2.559548e-05 
5.671306e-03 4.540248e-10 4.094915e-05 
7.332138e-03 9.811205e-10 6.551286e-05 
9.079753e-03 1.863170e-09 1.048113e-04 
1.156836e-02 3.853417e-09 1.676833e-04 
1.461073e-02 7.763293e-09 2.682696e-04 
1.872678e-02 1.634631e-08 4.291934e-04 
2.363125e-02 3.284661e-08 6.866488e-04 
2.985254e-02 6.621776e-08 1.098541e-03 
3.788936e-02 1.353888e-07 1.757511e-03 
4.766504e-02 2.695449e-07 2.811769e-03 
6.075634e-02 5.582214e-07 4.498433e-03 
7.633631e-02 1.107199e-06 7.196857e-03 
9.684046e-02 2.260498e-06 1.151395e-02 
1.224628e-01 4.571384e-06 1.842070e-02 
1.554510e-01 9.350159e-06 2.947052e-02 
1.960891e-01 1.876737e-05 4.714866e-02 
2.483000e-01 3.810488e-05 7.543120e-02 
3.133218e-01 7.656578e-05 1.206793e-01 
3.972351e-01 1.560359e-04 1.930698e-01 
5.024667e-01 3.158161e-04 3.088844e-01 
6.336626e-01 6.334854e-04 4.941713e-01 
8.029726e-01 1.289263e-03 7.906043e-01 
1.012973e+00 2.589158e-03 1.264855e+00 
1.277761e+00 5.198927e-03 2.023590e+00 
1.609274e+00 1.039376e-02 3.237458e+00 
2.020211e+00 2.058646e-02 5.179475e+00 
2.522956e+00 4.017324e-02 8.286428e+00 
3.137017e+00 7.745277e-02 1.325711e+01 
3.855291e+00 1.444447e-01 2.120951e+01 
4.676656e+00 2.597283e-01 3.393222e+01 
5.556836e+00 4.407178e-01 5.428675e+01 
6.430899e+00 6.951810e-01 8.685114e+01 
7.215833e+00 1.007950e+00 1.389495e+02 
7.822518e+00 1.333069e+00 2.222996e+02 
8.200758e+00 1.616231e+00 3.556480e+02 
8.340137e+00 1.815367e+00 5.689866e+02 
8.275768e+00 1.919507e+00 9.102982e+02 
8.070052e+00 1.943670e+00 1.456348e+03 
7.778453e+00 1.907708e+00 2.329952e+03 
7.456039e+00 1.835722e+00 3.727594e+03 
7.148692e+00 1.748873e+00 5.963623e+03 
6.886902e+00 1.661943e+00 9.540955e+03 
6.686247e+00 1.584148e+00 1.526418e+04 
6.556565e+00 1.522737e+00 2.442053e+04 
6.499484e+00 1.482134e+00 3.906940e+04 
6.498130e+00 1.460694e+00 6.250552e+04 
6.535735e+00 1.456061e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-664.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.827160e-03 5.632951e-11 1.000000e-05 
3.557326e-03 1.122163e-10 1.599859e-05 
4.508017e-03 2.283714e-10 2.559548e-05 
5.684729e-03 4.579461e-10 4.094915e-05 
7.262977e-03 9.550562e-10 6.551286e-05 
9.088833e-03 1.871584e-09 1.048113e-04 
1.149111e-02 3.782434e-09 1.676833e-04 
1.466751e-02 7.866010e-09 2.682696e-04 
1.873018e-02 1.637989e-08 4.291934e-04 
2.341598e-02 3.200531e-08 6.866488e-04 
2.970520e-02 6.534054e-08 1.098541e-03 
3.776407e-02 1.342523e-07 1.757511e-03 
4.746932e-02 2.666396e-07 2.811769e-03 
6.037184e-02 5.485162e-07 4.498433e-03 
7.643482e-02 1.113168e-06 7.196857e-03 
9.647121e-02 2.238109e-06 1.151395e-02 
1.226657e-01 4.601080e-06 1.842070e-02 
1.545238e-01 9.197689e-06 2.947052e-02 
1.954563e-01 1.861431e-05 4.714866e-02 
2.473156e-01 3.771026e-05 7.543120e-02 
3.127631e-01 7.627178e-05 1.206793e-01 
3.967258e-01 1.556710e-04 1.930698e-01 
5.016209e-01 3.146978e-04 3.088844e-01 
6.331210e-01 6.328146e-04 4.941713e-01 
8.005569e-01 1.279591e-03 7.906043e-01 
1.011359e+00 2.580685e-03 1.264855e+00 
1.274979e+00 5.172838e-03 2.023590e+00 
1.607163e+00 1.036849e-02 3.237458e+00 
2.015783e+00 2.048229e-02 5.179475e+00 
2.520173e+00 4.010036e-02 8.286428e+00 
3.133204e+00 7.728576e-02 1.325711e+01 
3.851162e+00 1.441939e-01 2.120951e+01 
4.669040e+00 2.588482e-01 3.393222e+01 
5.545650e+00 4.387329e-01 5.428675e+01 
6.425309e+00 6.943379e-01 8.685114e+01 
7.208426e+00 1.006255e+00 1.389495e+02 
7.814022e+00 1.330601e+00 2.222996e+02 
8.192570e+00 1.613629e+00 3.556480e+02 
8.333944e+00 1.813611e+00 5.689866e+02 
8.270979e+00 1.918367e+00 9.102982e+02 
8.065201e+00 1.942433e+00 1.456348e+03 
7.773800e+00 1.906544e+00 2.329952e+03 
7.453736e+00 1.835553e+00 3.727594e+03 
7.144071e+00 1.747779e+00 5.963623e+03 
6.881120e+00 1.660484e+00 9.540955e+03 
6.680460e+00 1.582752e+00 1.526418e+04 
6.551694e+00 1.521681e+00 2.442053e+04 
6.494631e+00 1.481103e+00 3.906940e+04 
6.491292e+00 1.459043e+00 6.250552e+04 
6.531553e+00 1.455245e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-665.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.762139e-03 5.261083e-11 1.000000e-05 
3.594585e-03 1.159538e-10 1.599859e-05 
4.500872e-03 2.276294e-10 2.559548e-05 
5.773554e-03 4.804722e-10 4.094915e-05 
7.160865e-03 9.167166e-10 6.551286e-05 
9.167275e-03 1.923355e-09 1.048113e-04 
1.159853e-02 3.895361e-09 1.676833e-04 
1.472725e-02 7.974496e-09 2.682696e-04 
1.869149e-02 1.630312e-08 4.291934e-04 
2.350619e-02 3.242539e-08 6.866488e-04 
2.971041e-02 6.547339e-08 1.098541e-03 
3.781863e-02 1.350381e-07 1.757511e-03 
4.748348e-02 2.672803e-07 2.811769e-03 
6.004968e-02 5.405949e-07 4.498433e-03 
7.640509e-02 1.113544e-06 7.196857e-03 
9.609618e-02 2.215440e-06 1.151395e-02 
1.223258e-01 4.569809e-06 1.842070e-02 
1.549106e-01 9.280902e-06 2.947052e-02 
1.959594e-01 1.878665e-05 4.714866e-02 
2.477936e-01 3.798647e-05 7.543120e-02 
3.134944e-01 7.692366e-05 1.206793e-01 
3.953780e-01 1.543219e-04 1.930698e-01 
5.012400e-01 3.144541e-04 3.088844e-01 
6.331091e-01 6.337310e-04 4.941713e-01 
7.988383e-01 1.273283e-03 7.906043e-01 
1.008097e+00 2.559650e-03 1.264855e+00 
1.273466e+00 5.162195e-03 2.023590e+00 
1.602320e+00 1.029056e-02 3.237458e+00 
2.014812e+00 2.048323e-02 5.179475e+00 
2.516805e+00 3.999955e-02 8.286428e+00 
3.127243e+00 7.696111e-02 1.325711e+01 
3.843367e+00 1.435366e-01 2.120951e+01 
4.660720e+00 2.578538e-01 3.393222e+01 
5.539529e+00 4.379140e-01 5.428675e+01 
6.418023e+00 6.929695e-01 8.685114e+01 
7.199862e+00 1.004108e+00 1.389495e+02 
7.808329e+00 1.329413e+00 2.222996e+02 
8.184591e+00 1.611129e+00 3.556480e+02 
8.326112e+00 1.811000e+00 5.689866e+02 
8.264437e+00 1.916327e+00 9.102982e+02 
8.057887e+00 1.939994e+00 1.456348e+03 
7.768251e+00 1.904974e+00 2.329952e+03 
7.446836e+00 1.833471e+00 3.727594e+03 
7.139843e+00 1.746833e+00 5.963623e+03 
6.878166e+00 1.660026e+00 9.540955e+03 
6.676336e+00 1.581911e+00 1.526418e+04 
6.549506e+00 1.521486e+00 2.442053e+04 
6.488545e+00 1.479681e+00 3.906940e+04 
6.487894e+00 1.458474e+00 6.250552e+04 
6.525061e+00 1.453691e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-666.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.831177e-03 5.674040e-11 1.000000e-05 
3.542271e-03 1.111313e-10 1.599859e-05 
4.446345e-03 2.197863e-10 2.559548e-05 
5.640353e-03 4.486524e-10 4.094915e-05 
7.261383e-03 9.573025e-10 6.551286e-05 
9.040519e-03 1.847444e-09 1.048113e-04 
1.164688e-02 3.950209e-09 1.676833e-04 
1.453579e-02 7.679049e-09 2.682696e-04 
1.845946e-02 1.572708e-08 4.291934e-04 
2.359715e-02 3.285261e-08 6.866488e-04 
2.967445e-02 6.533406e-08 1.098541e-03 
3.775315e-02 1.345400e-07 1.757511e-03 
4.780384e-02 2.731369e-07 2.811769e-03 
6.038727e-02 5.505903e-07 4.498433e-03 
7.629112e-02 1.110235e-06 7.196857e-03 
9.604231e-02 2.215043e-06 1.151395e-02 
1.217107e-01 4.507985e-06 1.842070e-02 
1.547130e-01 9.259335e-06 2.947052e-02 
1.952151e-01 1.860132e-05 4.714866e-02 
2.474178e-01 3.787076e-05 7.543120e-02 
3.123760e-01 7.621775e-05 1.206793e-01 
3.949935e-01 1.541034e-04 1.930698e-01 
5.001994e-01 3.129697e-04 3.088844e-01 
6.309783e-01 6.282980e-04 4.941713e-01 
7.979043e-01 1.270728e-03 7.906043e-01 
1.008640e+00 2.567632e-03 1.264855e+00 
1.270607e+00 5.135218e-03 2.023590e+00 
1.602383e+00 1.030714e-02 3.237458e+00 
2.011832e+00 2.042302e-02 5.179475e+00 
2.514096e+00 3.992997e-02 8.286428e+00 
3.120047e+00 7.654666e-02 1.325711e+01 
3.842220e+00 1.436152e-01 2.120951e+01 
4.654469e+00 2.571965e-01 3.393222e+01 
5.535798e+00 4.376436e-01 5.428675e+01 
6.409953e+00 6.913586e-01 8.685114e+01 
7.191287e+00 1.001957e+00 1.389495e+02 
7.800946e+00 1.327449e+00 2.222996e+02 
8.178871e+00 1.609761e+00 3.556480e+02 
8.320287e+00 1.809428e+00 5.689866e+02 
8.259515e+00 1.915114e+00 9.102982e+02 
8.054573e+00 1.939500e+00 1.456348e+03 
7.764056e+00 1.904013e+00 2.329952e+03 
7.443814e+00 1.832999e+00 3.727594e+03 
7.137281e+00 1.746523e+00 5.963623e+03 
6.871674e+00 1.658312e+00 9.540955e+03 
6.672523e+00 1.581172e+00 1.526418e+04 
6.544855e+00 1.520498e+00 2.442053e+04 
6.484176e+00 1.478800e+00 3.906940e+04 
6.483150e+00 1.457481e+00 6.250552e+04 
6.519152e+00 1.452322e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-667.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.711827e-03 4.993774e-11 1.000000e-05 
3.491150e-03 1.065487e-10 1.599859e-05 
4.485452e-03 2.259755e-10 2.559548e-05 
5.653495e-03 4.524741e-10 4.094915e-05 
7.223971e-03 9.439971e-10 6.551286e-05 
9.124822e-03 1.902462e-09 1.048113e-04 
1.162903e-02 3.937979e-09 1.676833e-04 
1.442899e-02 7.522293e-09 2.682696e-04 
1.859839e-02 1.610902e-08 4.291934e-04 
2.330235e-02 3.168413e-08 6.866488e-04 
2.944515e-02 6.392700e-08 1.098541e-03 
3.766313e-02 1.337804e-07 1.757511e-03 
4.766328e-02 2.711409e-07 2.811769e-03 
5.986911e-02 5.373439e-07 4.498433e-03 
7.616817e-02 1.106535e-06 7.196857e-03 
9.604703e-02 2.218695e-06 1.151395e-02 
1.218570e-01 4.531058e-06 1.842070e-02 
1.543575e-01 9.209455e-06 2.947052e-02 
1.946819e-01 1.847703e-05 4.714866e-02 
2.470616e-01 3.776403e-05 7.543120e-02 
3.113663e-01 7.559443e-05 1.206793e-01 
3.950832e-01 1.544399e-04 1.930698e-01 
4.995420e-01 3.122052e-04 3.088844e-01 
6.311614e-01 6.297881e-04 4.941713e-01 
7.967183e-01 1.266969e-03 7.906043e-01 
1.005483e+00 2.547424e-03 1.264855e+00 
1.268482e+00 5.117158e-03 2.023590e+00 
1.597472e+00 1.022805e-02 3.237458e+00 
2.006913e+00 2.030412e-02 5.179475e+00 
2.507737e+00 3.968759e-02 8.286428e+00 
3.118896e+00 7.657400e-02 1.325711e+01 
3.837073e+00 1.432507e-01 2.120951e+01 
4.648119e+00 2.565228e-01 3.393222e+01 
5.527134e+00 4.362385e-01 5.428675e+01 
6.399187e+00 6.889169e-01 8.685114e+01 
7.182593e+00 9.997581e-01 1.389495e+02 
7.790735e+00 1.324192e+00 2.222996e+02 
8.171123e+00 1.607373e+00 3.556480e+02 
8.313257e+00 1.807228e+00 5.689866e+02 
8.253235e+00 1.913202e+00 9.102982e+02 
8.049194e+00 1.937998e+00 1.456348e+03 
7.758053e+00 1.902232e+00 2.329952e+03 
7.437846e+00 1.831300e+00 3.727594e+03 
7.131217e+00 1.744873e+00 5.963623e+03 
6.868203e+00 1.657667e+00 9.540955e+03 
6.667874e+00 1.580152e+00 1.526418e+04 
6.539493e+00 1.519281e+00 2.442053e+04 
6.477947e+00 1.477332e+00 3.906940e+04 
6.478108e+00 1.456392e+00 6.250552e+04 
6.516397e+00 1.451957e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-668.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.768895e-03 5.323693e-11 1.000000e-05 
3.459621e-03 1.038434e-10 1.599859e-05 
4.452672e-03 2.213886e-10 2.559548e-05 
5.693606e-03 4.628662e-10 4.094915e-05 
7.131366e-03 9.095184e-10 6.551286e-05 
9.016382e-03 1.838189e-09 1.048113e-04 
1.162576e-02 3.940557e-09 1.676833e-04 
1.446148e-02 7.584581e-09 2.682696e-04 
1.859627e-02 1.612765e-08 4.291934e-04 
2.321405e-02 3.137231e-08 6.866488e-04 
2.959018e-02 6.497354e-08 1.098541e-03 
3.743101e-02 1.315190e-07 1.757511e-03 
4.708725e-02 2.618207e-07 2.811769e-03 
5.984109e-02 5.373944e-07 4.498433e-03 
7.574402e-02 1.089784e-06 7.196857e-03 
9.602556e-02 2.220532e-06 1.151395e-02 
1.211727e-01 4.461829e-06 1.842070e-02 
1.541052e-01 9.178107e-06 2.947052e-02 
1.946375e-01 1.849206e-05 4.714866e-02 
2.458060e-01 3.724697e-05 7.543120e-02 
3.121132e-01 7.625379e-05 1.206793e-01 
3.942849e-01 1.537357e-04 1.930698e-01 
4.975369e-01 3.089236e-04 3.088844e-01 
6.291831e-01 6.248206e-04 4.941713e-01 
7.948624e-01 1.260022e-03 7.906043e-01 
1.005862e+00 2.554112e-03 1.264855e+00 
1.266490e+00 5.100722e-03 2.023590e+00 
1.596073e+00 1.021644e-02 3.237458e+00 
2.003510e+00 2.023125e-02 5.179475e+00 
2.505332e+00 3.963227e-02 8.286428e+00 
3.114030e+00 7.632977e-02 1.325711e+01 
3.829268e+00 1.425926e-01 2.120951e+01 
4.641765e+00 2.558484e-01 3.393222e+01 
5.518053e+00 4.347385e-01 5.428675e+01 
6.390972e+00 6.872609e-01 8.685114e+01 
7.177781e+00 9.990624e-01 1.389495e+02 
7.785817e+00 1.323348e+00 2.222996e+02 
8.163680e+00 1.605134e+00 3.556480e+02 
8.308566e+00 1.806241e+00 5.689866e+02 
8.247194e+00 1.911411e+00 9.102982e+02 
8.043762e+00 1.936468e+00 1.456348e+03 
7.753656e+00 1.901176e+00 2.329952e+03 
7.435420e+00 1.831073e+00 3.727594e+03 
7.128055e+00 1.744330e+00 5.963623e+03 
6.863544e+00 1.656600e+00 9.540955e+03 
6.665162e+00 1.579779e+00 1.526418e+04 
6.534767e+00 1.518267e+00 2.442053e+04 
6.474067e+00 1.476603e+00 3.906940e+04 
6.470088e+00 1.454363e+00 6.250552e+04 
6.510092e+00 1.450459e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-669.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.824070e-03 5.656784e-11 1.000000e-05 
3.585465e-03 1.157656e-10 1.599859e-05 
4.520509e-03 2.320090e-10 2.559548e-05 
5.678563e-03 4.598946e-10 4.094915e-05 
7.224089e-03 9.468743e-10 6.551286e-05 
9.123700e-03 1.907462e-09 1.048113e-04 
1.135622e-02 3.678279e-09 1.676833e-04 
1.467966e-02 7.944950e-09 2.682696e-04 
1.847688e-02 1.584270e-08 4.291934e-04 
2.349860e-02 3.258886e-08 6.866488e-04 
2.940744e-02 6.387265e-08 1.098541e-03 
3.734931e-02 1.308553e-07 1.757511e-03 
4.739583e-02 2.674018e-07 2.811769e-03 
6.006264e-02 5.441988e-07 4.498433e-03 
7.614838e-02 1.108988e-06 7.196857e-03 
9.579071e-02 2.207579e-06 1.151395e-02 
1.216425e-01 4.520677e-06 1.842070e-02 
1.535861e-01 9.099270e-06 2.947052e-02 
1.948966e-01 1.859379e-05 4.714866e-02 
2.462182e-01 3.749071e-05 7.543120e-02 
3.116447e-01 7.602457e-05 1.206793e-01 
3.933574e-01 1.528819e-04 1.930698e-01 
4.970618e-01 3.085005e-04 3.088844e-01 
6.287357e-01 6.244212e-04 4.941713e-01 
7.942405e-01 1.258947e-03 7.906043e-01 
1.003220e+00 2.537837e-03 1.264855e+00 
1.266615e+00 5.109823e-03 2.023590e+00 
1.595372e+00 1.021818e-02 3.237458e+00 
2.002414e+00 2.022803e-02 5.179475e+00 
2.503721e+00 3.961429e-02 8.286428e+00 
3.109795e+00 7.613157e-02 1.325711e+01 
3.825186e+00 1.423455e-01 2.120951e+01 
4.639601e+00 2.558529e-01 3.393222e+01 
5.513976e+00 4.343850e-01 5.428675e+01 
6.383720e+00 6.858998e-01 8.685114e+01 
7.167950e+00 9.964201e-01 1.389495e+02 
7.779015e+00 1.321643e+00 2.222996e+02 
8.157015e+00 1.603284e+00 3.556480e+02 
8.301676e+00 1.804108e+00 5.689866e+02 
8.242978e+00 1.910551e+00 9.102982e+02 
8.039560e+00 1.935534e+00 1.456348e+03 
7.748695e+00 1.899863e+00 2.329952e+03 
7.430985e+00 1.830008e+00 3.727594e+03 
7.122425e+00 1.742842e+00 5.963623e+03 
6.859263e+00 1.655665e+00 9.540955e+03 
6.659550e+00 1.578435e+00 1.526418e+04 
6.529501e+00 1.517078e+00 2.442053e+04 
6.470698e+00 1.476034e+00 3.906940e+04 
6.465811e+00 1.453514e+00 6.250552e+04 
6.506613e+00 1.449862e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-67.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.795917e-02 5.497488e-09 1.000000e-05 
3.528551e-02 1.105047e-08 1.599859e-05 
4.463998e-02 2.237504e-08 2.559548e-05 
5.692027e-02 4.638662e-08 4.094915e-05 
7.243661e-02 9.560182e-08 6.551286e-05 
9.113539e-02 1.903939e-07 1.048113e-04 
1.160521e-01 3.931431e-07 1.676833e-04 
1.456377e-01 7.769868e-07 2.682696e-04 
1.846677e-01 1.584039e-06 4.291934e-04 
2.338574e-01 3.216967e-06 6.866488e-04 
2.969397e-01 6.585662e-06 1.098541e-03 
3.747574e-01 1.323875e-05 1.757511e-03 
4.740269e-01 2.679218e-05 2.811769e-03 
6.005040e-01 5.446925e-05 4.498433e-03 
7.584060e-01 1.097276e-04 7.196857e-03 
9.605552e-01 2.229405e-04 1.151395e-02 
1.214813e+00 4.509915e-04 1.842070e-02 
1.536584e+00 9.127201e-04 2.947052e-02 
1.936812e+00 1.828011e-03 4.714866e-02 
2.449999e+00 3.700733e-03 7.543120e-02 
3.093896e+00 7.454625e-03 1.206793e-01 
3.907825e+00 1.502801e-02 1.930698e-01 
4.917054e+00 2.995810e-02 3.088844e-01 
6.178081e+00 5.948951e-02 4.941713e-01 
7.728567e+00 1.166655e-01 7.906043e-01 
9.605095e+00 2.245799e-01 1.264855e+00 
1.183362e+01 4.218333e-01 2.023590e+00 
1.437822e+01 7.619484e-01 3.237458e+00 
1.712872e+01 1.302278e+00 5.179475e+00 
1.990226e+01 2.077051e+00 8.286428e+00 
2.241801e+01 3.043166e+00 1.325711e+01 
2.440607e+01 4.070095e+00 2.120951e+01 
2.568784e+01 4.985104e+00 3.393222e+01 
2.621635e+01 5.648502e+00 5.428675e+01 
2.609377e+01 6.016989e+00 8.685114e+01 
2.548433e+01 6.117048e+00 1.389495e+02 
2.459138e+01 6.023379e+00 2.222996e+02 
2.358363e+01 5.808146e+00 3.556480e+02 
2.260208e+01 5.536524e+00 5.689866e+02 
2.175164e+01 5.259070e+00 9.102982e+02 
2.110149e+01 5.011781e+00 1.456348e+03 
2.066224e+01 4.810302e+00 2.329952e+03 
2.045268e+01 4.673277e+00 3.727594e+03 
2.042463e+01 4.597157e+00 5.963623e+03 
2.053568e+01 4.578185e+00 9.540955e+03 
2.072268e+01 4.601913e+00 1.526418e+04 
2.091495e+01 4.646271e+00 2.442053e+04 
2.108092e+01 4.697609e+00 3.906940e+04 
2.119561e+01 4.742363e+00 6.250552e+04 
2.126694e+01 4.777923e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-670.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.814558e-03 5.608182e-11 1.000000e-05 
3.497464e-03 1.076097e-10 1.599859e-05 
4.473710e-03 2.252139e-10 2.559548e-05 
5.549122e-03 4.297980e-10 4.094915e-05 
7.242268e-03 9.554665e-10 6.551286e-05 
9.160752e-03 1.933682e-09 1.048113e-04 
1.153915e-02 3.864675e-09 1.676833e-04 
1.452264e-02 7.704224e-09 2.682696e-04 
1.848722e-02 1.589304e-08 4.291934e-04 
2.337562e-02 3.212783e-08 6.866488e-04 
2.955895e-02 6.496194e-08 1.098541e-03 
3.726069e-02 1.301203e-07 1.757511e-03 
4.732876e-02 2.666661e-07 2.811769e-03 
6.007029e-02 5.452204e-07 4.498433e-03 
7.577513e-02 1.094394e-06 7.196857e-03 
9.583016e-02 2.213611e-06 1.151395e-02 
1.210814e-01 4.465073e-06 1.842070e-02 
1.528383e-01 8.980406e-06 2.947052e-02 
1.941891e-01 1.841954e-05 4.714866e-02 
2.452990e-01 3.712781e-05 7.543120e-02 
3.105452e-01 7.533522e-05 1.206793e-01 
3.919709e-01 1.514971e-04 1.930698e-01 
4.975943e-01 3.099551e-04 3.088844e-01 
6.272468e-01 6.209226e-04 4.941713e-01 
7.946385e-01 1.262720e-03 7.906043e-01 
1.002570e+00 2.536686e-03 1.264855e+00 
1.263223e+00 5.076477e-03 2.023590e+00 
1.590192e+00 1.013416e-02 3.237458e+00 
1.999468e+00 2.016889e-02 5.179475e+00 
2.498057e+00 3.940507e-02 8.286428e+00 
3.106534e+00 7.600419e-02 1.325711e+01 
3.817135e+00 1.416612e-01 2.120951e+01 
4.630858e+00 2.547905e-01 3.393222e+01 
5.506587e+00 4.332718e-01 5.428675e+01 
6.378044e+00 6.850215e-01 8.685114e+01 
7.160631e+00 9.947494e-01 1.389495e+02 
7.770036e+00 1.318942e+00 2.222996e+02 
8.150086e+00 1.601297e+00 3.556480e+02 
8.295981e+00 1.802593e+00 5.689866e+02 
8.236455e+00 1.908508e+00 9.102982e+02 
8.033680e+00 1.933781e+00 1.456348e+03 
7.743233e+00 1.898320e+00 2.329952e+03 
7.425270e+00 1.828409e+00 3.727594e+03 
7.118316e+00 1.741934e+00 5.963623e+03 
6.854047e+00 1.654398e+00 9.540955e+03 
6.655359e+00 1.577564e+00 1.526418e+04 
6.524070e+00 1.515835e+00 2.442053e+04 
6.462770e+00 1.474026e+00 3.906940e+04 
6.461053e+00 1.452511e+00 6.250552e+04 
6.501621e+00 1.448780e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-671.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.742366e-03 5.195357e-11 1.000000e-05 
3.442478e-03 1.027668e-10 1.599859e-05 
4.433566e-03 2.195325e-10 2.559548e-05 
5.538734e-03 4.280268e-10 4.094915e-05 
7.214022e-03 9.457403e-10 6.551286e-05 
9.156570e-03 1.933917e-09 1.048113e-04 
1.132389e-02 3.657850e-09 1.676833e-04 
1.452718e-02 7.722952e-09 2.682696e-04 
1.853122e-02 1.603066e-08 4.291934e-04 
2.331721e-02 3.193518e-08 6.866488e-04 
2.946139e-02 6.441686e-08 1.098541e-03 
3.750429e-02 1.328871e-07 1.757511e-03 
4.731917e-02 2.669017e-07 2.811769e-03 
5.994037e-02 5.424989e-07 4.498433e-03 
7.548326e-02 1.083411e-06 7.196857e-03 
9.597765e-02 2.227167e-06 1.151395e-02 
1.212846e-01 4.494295e-06 1.842070e-02 
1.527935e-01 8.985907e-06 2.947052e-02 
1.936265e-01 1.828716e-05 4.714866e-02 
2.445996e-01 3.686605e-05 7.543120e-02 
3.095280e-01 7.470871e-05 1.206793e-01 
3.926386e-01 1.524998e-04 1.930698e-01 
4.962377e-01 3.078860e-04 3.088844e-01 
6.267872e-01 6.204827e-04 4.941713e-01 
7.929741e-01 1.256676e-03 7.906043e-01 
1.000032e+00 2.521229e-03 1.264855e+00 
1.263302e+00 5.084963e-03 2.023590e+00 
1.589355e+00 1.013318e-02 3.237458e+00 
1.994408e+00 2.004613e-02 5.179475e+00 
2.496154e+00 3.937308e-02 8.286428e+00 
3.100562e+00 7.567955e-02 1.325711e+01 
3.812614e+00 1.413655e-01 2.120951e+01 
4.623389e+00 2.539349e-01 3.393222e+01 
5.501636e+00 4.327159e-01 5.428675e+01 
6.371588e+00 6.839023e-01 8.685114e+01 
7.153509e+00 9.931529e-01 1.389495e+02 
7.762958e+00 1.317106e+00 2.222996e+02 
8.144496e+00 1.599980e+00 3.556480e+02 
8.288800e+00 1.800303e+00 5.689866e+02 
8.232011e+00 1.907526e+00 9.102982e+02 
8.029070e+00 1.932644e+00 1.456348e+03 
7.739312e+00 1.897473e+00 2.329952e+03 
7.422004e+00 1.827827e+00 3.727594e+03 
7.115550e+00 1.741539e+00 5.963623e+03 
6.850181e+00 1.653608e+00 9.540955e+03 
6.649000e+00 1.575968e+00 1.526418e+04 
6.521890e+00 1.515636e+00 2.442053e+04 
6.460295e+00 1.473737e+00 3.906940e+04 
6.458040e+00 1.452057e+00 6.250552e+04 
6.495466e+00 1.447327e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-672.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.750005e-03 5.246705e-11 1.000000e-05 
3.509592e-03 1.090577e-10 1.599859e-05 
4.420011e-03 2.178493e-10 2.559548e-05 
5.640935e-03 4.528345e-10 4.094915e-05 
7.052334e-03 8.848808e-10 6.551286e-05 
9.146927e-03 1.930687e-09 1.048113e-04 
1.140036e-02 3.738027e-09 1.676833e-04 
1.452655e-02 7.733456e-09 2.682696e-04 
1.823968e-02 1.530868e-08 4.291934e-04 
2.316220e-02 3.134914e-08 6.866488e-04 
2.939821e-02 6.409866e-08 1.098541e-03 
3.721841e-02 1.300649e-07 1.757511e-03 
4.689679e-02 2.602054e-07 2.811769e-03 
5.990217e-02 5.422694e-07 4.498433e-03 
7.528253e-02 1.076393e-06 7.196857e-03 
9.507572e-02 2.168194e-06 1.151395e-02 
1.211764e-01 4.488949e-06 1.842070e-02 
1.524550e-01 8.939617e-06 2.947052e-02 
1.931219e-01 1.817160e-05 4.714866e-02 
2.445770e-01 3.691078e-05 7.543120e-02 
3.091186e-01 7.452356e-05 1.206793e-01 
3.920191e-01 1.520052e-04 1.930698e-01 
4.950673e-01 3.061682e-04 3.088844e-01 
6.256868e-01 6.181401e-04 4.941713e-01 
7.908729e-01 1.248572e-03 7.906043e-01 
9.984670e-01 2.513150e-03 1.264855e+00 
1.258805e+00 5.038383e-03 2.023590e+00 
1.586202e+00 1.008801e-02 3.237458e+00 
1.994393e+00 2.007520e-02 5.179475e+00 
2.492039e+00 3.923690e-02 8.286428e+00 
3.097147e+00 7.554069e-02 1.325711e+01 
3.807455e+00 1.409996e-01 2.120951e+01 
4.619103e+00 2.535935e-01 3.393222e+01 
5.491865e+00 4.310574e-01 5.428675e+01 
6.362153e+00 6.818683e-01 8.685114e+01 
7.147548e+00 9.920037e-01 1.389495e+02 
7.756377e+00 1.315494e+00 2.222996e+02 
8.135558e+00 1.596982e+00 3.556480e+02 
8.281336e+00 1.797864e+00 5.689866e+02 
8.225371e+00 1.905417e+00 9.102982e+02 
8.023152e+00 1.930867e+00 1.456348e+03 
7.735518e+00 1.896682e+00 2.329952e+03 
7.415539e+00 1.825912e+00 3.727594e+03 
7.110992e+00 1.740456e+00 5.963623e+03 
6.846334e+00 1.652823e+00 9.540955e+03 
6.646698e+00 1.575727e+00 1.526418e+04 
6.516862e+00 1.514519e+00 2.442053e+04 
6.453246e+00 1.472004e+00 3.906940e+04 
6.451264e+00 1.450417e+00 6.250552e+04 
6.490696e+00 1.446314e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-673.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.755432e-03 5.285684e-11 1.000000e-05 
3.562101e-03 1.141959e-10 1.599859e-05 
4.362835e-03 2.098158e-10 2.559548e-05 
5.620011e-03 4.484803e-10 4.094915e-05 
7.184656e-03 9.370224e-10 6.551286e-05 
9.080609e-03 1.891807e-09 1.048113e-04 
1.131543e-02 3.660539e-09 1.676833e-04 
1.439044e-02 7.529295e-09 2.682696e-04 
1.837914e-02 1.568583e-08 4.291934e-04 
2.327814e-02 3.186962e-08 6.866488e-04 
2.919475e-02 6.287044e-08 1.098541e-03 
3.721362e-02 1.302081e-07 1.757511e-03 
4.696614e-02 2.617504e-07 2.811769e-03 
5.979237e-02 5.400955e-07 4.498433e-03 
7.547524e-02 1.086294e-06 7.196857e-03 
9.499775e-02 2.166082e-06 1.151395e-02 
1.202588e-01 4.394279e-06 1.842070e-02 
1.525723e-01 8.973599e-06 2.947052e-02 
1.925624e-01 1.804093e-05 4.714866e-02 
2.446737e-01 3.700954e-05 7.543120e-02 
3.088743e-01 7.445764e-05 1.206793e-01 
3.908971e-01 1.509281e-04 1.930698e-01 
4.944436e-01 3.054663e-04 3.088844e-01 
6.258670e-01 6.195937e-04 4.941713e-01 
7.893937e-01 1.243427e-03 7.906043e-01 
9.971700e-01 2.507091e-03 1.264855e+00 
1.258287e+00 5.039629e-03 2.023590e+00 
1.585871e+00 1.009659e-02 3.237458e+00 
1.989552e+00 1.995913e-02 5.179475e+00 
2.488203e+00 3.911388e-02 8.286428e+00 
3.092809e+00 7.533481e-02 1.325711e+01 
3.805375e+00 1.409712e-01 2.120951e+01 
4.615127e+00 2.533017e-01 3.393222e+01 
5.485443e+00 4.301640e-01 5.428675e+01 
6.356712e+00 6.810577e-01 8.685114e+01 
7.137901e+00 9.894278e-01 1.389495e+02 
7.749147e+00 1.313584e+00 2.222996e+02 
8.128631e+00 1.594989e+00 3.556480e+02 
8.277131e+00 1.797114e+00 5.689866e+02 
8.220580e+00 1.904252e+00 9.102982e+02 
8.016484e+00 1.928722e+00 1.456348e+03 
7.730609e+00 1.895384e+00 2.329952e+03 
7.410947e+00 1.824774e+00 3.727594e+03 
7.105878e+00 1.739159e+00 5.963623e+03 
6.842640e+00 1.652091e+00 9.540955e+03 
6.640465e+00 1.574170e+00 1.526418e+04 
6.511841e+00 1.513404e+00 2.442053e+04 
6.451845e+00 1.472052e+00 3.906940e+04 
6.446981e+00 1.449560e+00 6.250552e+04 
6.485456e+00 1.445151e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-674.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.803091e-03 5.572991e-11 1.000000e-05 
3.516169e-03 1.099983e-10 1.599859e-05 
4.398660e-03 2.153466e-10 2.559548e-05 
5.521356e-03 4.259063e-10 4.094915e-05 
7.177460e-03 9.355976e-10 6.551286e-05 
9.098588e-03 1.905894e-09 1.048113e-04 
1.153546e-02 3.884026e-09 1.676833e-04 
1.434927e-02 7.475949e-09 2.682696e-04 
1.827145e-02 1.543461e-08 4.291934e-04 
2.298401e-02 3.072233e-08 6.866488e-04 
2.925520e-02 6.335578e-08 1.098541e-03 
3.694339e-02 1.275814e-07 1.757511e-03 
4.701887e-02 2.630233e-07 2.811769e-03 
5.975289e-02 5.398272e-07 4.498433e-03 
7.546449e-02 1.087443e-06 7.196857e-03 
9.485302e-02 2.159401e-06 1.151395e-02 
1.205876e-01 4.437003e-06 1.842070e-02 
1.528608e-01 9.038015e-06 2.947052e-02 
1.924738e-01 1.804281e-05 4.714866e-02 
2.445905e-01 3.702672e-05 7.543120e-02 
3.091669e-01 7.478033e-05 1.206793e-01 
3.903249e-01 1.504895e-04 1.930698e-01 
4.945308e-01 3.060817e-04 3.088844e-01 
6.237888e-01 6.143545e-04 4.941713e-01 
7.886410e-01 1.241713e-03 7.906043e-01 
9.958016e-01 2.500490e-03 1.264855e+00 
1.256503e+00 5.025670e-03 2.023590e+00 
1.581949e+00 1.003679e-02 3.237458e+00 
1.987024e+00 1.991256e-02 5.179475e+00 
2.485482e+00 3.904311e-02 8.286428e+00 
3.088286e+00 7.511545e-02 1.325711e+01 
3.795851e+00 1.401265e-01 2.120951e+01 
4.607142e+00 2.523623e-01 3.393222e+01 
5.480909e+00 4.297002e-01 5.428675e+01 
6.349020e+00 6.795562e-01 8.685114e+01 
7.132074e+00 9.883265e-01 1.389495e+02 
7.738822e+00 1.310264e+00 2.222996e+02 
8.123338e+00 1.593812e+00 3.556480e+02 
8.271047e+00 1.795386e+00 5.689866e+02 
8.213065e+00 1.901690e+00 9.102982e+02 
8.013012e+00 1.928133e+00 1.456348e+03 
7.725998e+00 1.894218e+00 2.329952e+03 
7.406876e+00 1.823852e+00 3.727594e+03 
7.102459e+00 1.738509e+00 5.963623e+03 
6.839393e+00 1.651517e+00 9.540955e+03 
6.635619e+00 1.573075e+00 1.526418e+04 
6.508156e+00 1.512718e+00 2.442053e+04 
6.445230e+00 1.470453e+00 3.906940e+04 
6.442503e+00 1.448642e+00 6.250552e+04 
6.480713e+00 1.444144e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-675.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.726046e-03 5.133578e-11 1.000000e-05 
3.449721e-03 1.040334e-10 1.599859e-05 
4.495925e-03 2.302915e-10 2.559548e-05 
5.540006e-03 4.308750e-10 4.094915e-05 
7.162848e-03 9.312750e-10 6.551286e-05 
9.092105e-03 1.904645e-09 1.048113e-04 
1.134240e-02 3.697734e-09 1.676833e-04 
1.432423e-02 7.447906e-09 2.682696e-04 
1.812531e-02 1.508957e-08 4.291934e-04 
2.315137e-02 3.144494e-08 6.866488e-04 
2.938011e-02 6.426600e-08 1.098541e-03 
3.677826e-02 1.260650e-07 1.757511e-03 
4.660126e-02 2.564570e-07 2.811769e-03 
5.932896e-02 5.292026e-07 4.498433e-03 
7.502316e-02 1.070061e-06 7.196857e-03 
9.544840e-02 2.203584e-06 1.151395e-02 
1.204328e-01 4.426490e-06 1.842070e-02 
1.521705e-01 8.929345e-06 2.947052e-02 
1.921316e-01 1.797338e-05 4.714866e-02 
2.434903e-01 3.658350e-05 7.543120e-02 
3.085731e-01 7.446058e-05 1.206793e-01 
3.905603e-01 1.509855e-04 1.930698e-01 
4.924999e-01 3.027751e-04 3.088844e-01 
6.237635e-01 6.151901e-04 4.941713e-01 
7.871915e-01 1.236711e-03 7.906043e-01 
9.956136e-01 2.502772e-03 1.264855e+00 
1.253722e+00 4.999784e-03 2.023590e+00 
1.579846e+00 1.001161e-02 3.237458e+00 
1.983605e+00 1.983931e-02 5.179475e+00 
2.482143e+00 3.894338e-02 8.286428e+00 
3.080434e+00 7.465565e-02 1.325711e+01 
3.791373e+00 1.398349e-01 2.120951e+01 
4.599733e+00 2.515166e-01 3.393222e+01 
5.473771e+00 4.286420e-01 5.428675e+01 
6.341585e+00 6.781325e-01 8.685114e+01 
7.121709e+00 9.854715e-01 1.389495e+02 
7.734667e+00 1.309747e+00 2.222996e+02 
8.116787e+00 1.592002e+00 3.556480e+02 
8.264268e+00 1.793294e+00 5.689866e+02 
8.208251e+00 1.900508e+00 9.102982e+02 
8.008133e+00 1.926856e+00 1.456348e+03 
7.721182e+00 1.892958e+00 2.329952e+03 
7.403483e+00 1.823211e+00 3.727594e+03 
7.098062e+00 1.737483e+00 5.963623e+03 
6.834927e+00 1.650508e+00 9.540955e+03 
6.634202e+00 1.573126e+00 1.526418e+04 
6.502633e+00 1.511439e+00 2.442053e+04 
6.442438e+00 1.470059e+00 3.906940e+04 
6.437137e+00 1.447442e+00 6.250552e+04 
6.474647e+00 1.442715e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-676.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.790099e-03 5.512168e-11 1.000000e-05 
3.526629e-03 1.113123e-10 1.599859e-05 
4.416621e-03 2.186423e-10 2.559548e-05 
5.494003e-03 4.208527e-10 4.094915e-05 
7.160459e-03 9.317215e-10 6.551286e-05 
8.986389e-03 1.841702e-09 1.048113e-04 
1.146910e-02 3.828699e-09 1.676833e-04 
1.429263e-02 7.409685e-09 2.682696e-04 
1.835681e-02 1.569839e-08 4.291934e-04 
2.327225e-02 3.198739e-08 6.866488e-04 
2.927920e-02 6.370027e-08 1.098541e-03 
3.709388e-02 1.295301e-07 1.757511e-03 
4.701523e-02 2.637425e-07 2.811769e-03 
5.925227e-02 5.279342e-07 4.498433e-03 
7.480622e-02 1.062377e-06 7.196857e-03 
9.495225e-02 2.172613e-06 1.151395e-02 
1.204105e-01 4.430587e-06 1.842070e-02 
1.521223e-01 8.934075e-06 2.947052e-02 
1.919402e-01 1.794625e-05 4.714866e-02 
2.435385e-01 3.665946e-05 7.543120e-02 
3.073180e-01 7.366467e-05 1.206793e-01 
3.886002e-01 1.489442e-04 1.930698e-01 
4.927259e-01 3.036408e-04 3.088844e-01 
6.228711e-01 6.134607e-04 4.941713e-01 
7.857668e-01 1.231830e-03 7.906043e-01 
9.921124e-01 2.480138e-03 1.264855e+00 
1.253798e+00 5.008060e-03 2.023590e+00 
1.576438e+00 9.961717e-03 3.237458e+00 
1.982193e+00 1.982607e-02 5.179475e+00 
2.479016e+00 3.885345e-02 8.286428e+00 
3.078849e+00 7.464847e-02 1.325711e+01 
3.788950e+00 1.397674e-01 2.120951e+01 
4.593742e+00 2.508988e-01 3.393222e+01 
5.465624e+00 4.273537e-01 5.428675e+01 
6.333173e+00 6.764096e-01 8.685114e+01 
7.114815e+00 9.839550e-01 1.389495e+02 
7.727269e+00 1.307754e+00 2.222996e+02 
8.107776e+00 1.588957e+00 3.556480e+02 
8.257105e+00 1.791000e+00 5.689866e+02 
8.203574e+00 1.899394e+00 9.102982e+02 
8.002427e+00 1.925173e+00 1.456348e+03 
7.715529e+00 1.891316e+00 2.329952e+03 
7.397261e+00 1.821388e+00 3.727594e+03 
7.093029e+00 1.736212e+00 5.963623e+03 
6.829665e+00 1.649215e+00 9.540955e+03 
6.628359e+00 1.571695e+00 1.526418e+04 
6.499462e+00 1.510916e+00 2.442053e+04 
6.437447e+00 1.468971e+00 3.906940e+04 
6.434325e+00 1.447046e+00 6.250552e+04 
6.469804e+00 1.441674e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-677.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.779607e-03 5.458277e-11 1.000000e-05 
3.515891e-03 1.104617e-10 1.599859e-05 
4.331725e-03 2.065799e-10 2.559548e-05 
5.526212e-03 4.289317e-10 4.094915e-05 
7.122484e-03 9.183327e-10 6.551286e-05 
8.956780e-03 1.826254e-09 1.048113e-04 
1.134291e-02 3.709194e-09 1.676833e-04 
1.451536e-02 7.773011e-09 2.682696e-04 
1.802868e-02 1.489351e-08 4.291934e-04 
2.301714e-02 3.099274e-08 6.866488e-04 
2.922645e-02 6.345037e-08 1.098541e-03 
3.677551e-02 1.264102e-07 1.757511e-03 
4.699606e-02 2.638097e-07 2.811769e-03 
5.925998e-02 5.289216e-07 4.498433e-03 
7.504828e-02 1.074310e-06 7.196857e-03 
9.454228e-02 2.147765e-06 1.151395e-02 
1.202053e-01 4.414499e-06 1.842070e-02 
1.513904e-01 8.818769e-06 2.947052e-02 
1.917263e-01 1.791278e-05 4.714866e-02 
2.424020e-01 3.620214e-05 7.543120e-02 
3.065634e-01 7.323154e-05 1.206793e-01 
3.889406e-01 1.495566e-04 1.930698e-01 
4.911355e-01 3.011551e-04 3.088844e-01 
6.220607e-01 6.119728e-04 4.941713e-01 
7.852341e-01 1.231143e-03 7.906043e-01 
9.916758e-01 2.480521e-03 1.264855e+00 
1.250683e+00 4.978192e-03 2.023590e+00 
1.575496e+00 9.958498e-03 3.237458e+00 
1.976735e+00 1.969197e-02 5.179475e+00 
2.473758e+00 3.866396e-02 8.286428e+00 
3.071886e+00 7.425350e-02 1.325711e+01 
3.780750e+00 1.390689e-01 2.120951e+01 
4.589327e+00 2.505339e-01 3.393222e+01 
5.459612e+00 4.265509e-01 5.428675e+01 
6.328742e+00 6.759016e-01 8.685114e+01 
7.106651e+00 9.819468e-01 1.389495e+02 
7.717886e+00 1.304857e+00 2.222996e+02 
8.102829e+00 1.587945e+00 3.556480e+02 
8.250276e+00 1.788876e+00 5.689866e+02 
8.196466e+00 1.897032e+00 9.102982e+02 
7.996939e+00 1.923593e+00 1.456348e+03 
7.712012e+00 1.890640e+00 2.329952e+03 
7.393391e+00 1.820544e+00 3.727594e+03 
7.086836e+00 1.734494e+00 5.963623e+03 
6.823978e+00 1.647770e+00 9.540955e+03 
6.624203e+00 1.570828e+00 1.526418e+04 
6.494473e+00 1.509806e+00 2.442053e+04 
6.431253e+00 1.467502e+00 3.906940e+04 
6.427537e+00 1.445396e+00 6.250552e+04 
6.464877e+00 1.440606e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-678.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.754783e-03 5.321192e-11 1.000000e-05 
3.433297e-03 1.030103e-10 1.599859e-05 
4.316706e-03 2.047405e-10 2.559548e-05 
5.496914e-03 4.227693e-10 4.094915e-05 
7.008986e-03 8.764197e-10 6.551286e-05 
8.924809e-03 1.809437e-09 1.048113e-04 
1.127663e-02 3.649932e-09 1.676833e-04 
1.446828e-02 7.708985e-09 2.682696e-04 
1.807974e-02 1.504260e-08 4.291934e-04 
2.288949e-02 3.052494e-08 6.866488e-04 
2.889617e-02 6.141404e-08 1.098541e-03 
3.683329e-02 1.271946e-07 1.757511e-03 
4.655477e-02 2.568265e-07 2.811769e-03 
5.924276e-02 5.292411e-07 4.498433e-03 
7.482302e-02 1.066238e-06 7.196857e-03 
9.495268e-02 2.179071e-06 1.151395e-02 
1.200890e-01 4.408196e-06 1.842070e-02 
1.514987e-01 8.850768e-06 2.947052e-02 
1.917057e-01 1.793346e-05 4.714866e-02 
2.430770e-01 3.655929e-05 7.543120e-02 
3.074778e-01 7.399787e-05 1.206793e-01 
3.885256e-01 1.492986e-04 1.930698e-01 
4.905895e-01 3.005951e-04 3.088844e-01 
6.206780e-01 6.087990e-04 4.941713e-01 
7.832777e-01 1.223770e-03 7.906043e-01 
9.912129e-01 2.480699e-03 1.264855e+00 
1.248731e+00 4.962231e-03 2.023590e+00 
1.572181e+00 9.910386e-03 3.237458e+00 
1.973539e+00 1.962549e-02 5.179475e+00 
2.470437e+00 3.856502e-02 8.286428e+00 
3.071448e+00 7.432835e-02 1.325711e+01 
3.779447e+00 1.391227e-01 2.120951e+01 
4.583180e+00 2.498905e-01 3.393222e+01 
5.451962e+00 4.253755e-01 5.428675e+01 
6.319569e+00 6.739446e-01 8.685114e+01 
7.098910e+00 9.801006e-01 1.389495e+02 
7.712469e+00 1.303760e+00 2.222996e+02 
8.095048e+00 1.585512e+00 3.556480e+02 
8.245444e+00 1.787787e+00 5.689866e+02 
8.192333e+00 1.896192e+00 9.102982e+02 
7.991591e+00 1.922080e+00 1.456348e+03 
7.707183e+00 1.889368e+00 2.329952e+03 
7.389404e+00 1.819650e+00 3.727594e+03 
7.083787e+00 1.733980e+00 5.963623e+03 
6.819394e+00 1.646714e+00 9.540955e+03 
6.621052e+00 1.570296e+00 1.526418e+04 
6.489888e+00 1.508825e+00 2.442053e+04 
6.425840e+00 1.466278e+00 3.906940e+04 
6.422398e+00 1.444265e+00 6.250552e+04 
6.459507e+00 1.439395e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-679.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.793806e-03 5.558725e-11 1.000000e-05 
3.421255e-03 1.020805e-10 1.599859e-05 
4.470097e-03 2.276866e-10 2.559548e-05 
5.601436e-03 4.480070e-10 4.094915e-05 
7.110440e-03 9.163811e-10 6.551286e-05 
8.911464e-03 1.803989e-09 1.048113e-04 
1.137753e-02 3.754319e-09 1.676833e-04 
1.443475e-02 7.666808e-09 2.682696e-04 
1.830193e-02 1.562707e-08 4.291934e-04 
2.294236e-02 3.078229e-08 6.866488e-04 
2.915588e-02 6.317791e-08 1.098541e-03 
3.692099e-02 1.282942e-07 1.757511e-03 
4.651602e-02 2.565637e-07 2.811769e-03 
5.901834e-02 5.240213e-07 4.498433e-03 
7.492971e-02 1.072385e-06 7.196857e-03 
9.438678e-02 2.143498e-06 1.151395e-02 
1.191795e-01 4.315150e-06 1.842070e-02 
1.509573e-01 8.769128e-06 2.947052e-02 
1.919826e-01 1.803784e-05 4.714866e-02 
2.427882e-01 3.648289e-05 7.543120e-02 
3.060900e-01 7.310815e-05 1.206793e-01 
3.878386e-01 1.487271e-04 1.930698e-01 
4.902116e-01 3.003431e-04 3.088844e-01 
6.201888e-01 6.082559e-04 4.941713e-01 
7.824132e-01 1.221520e-03 7.906043e-01 
9.889355e-01 2.467276e-03 1.264855e+00 
1.247336e+00 4.952897e-03 2.023590e+00 
1.569674e+00 9.877592e-03 3.237458e+00 
1.974095e+00 1.967066e-02 5.179475e+00 
2.464850e+00 3.836066e-02 8.286428e+00 
3.065072e+00 7.397568e-02 1.325711e+01 
3.773777e+00 1.386999e-01 2.120951e+01 
4.577684e+00 2.493512e-01 3.393222e+01 
5.444675e+00 4.242821e-01 5.428675e+01 
6.313335e+00 6.728834e-01 8.685114e+01 
7.094592e+00 9.795702e-01 1.389495e+02 
7.705694e+00 1.302042e+00 2.222996e+02 
8.090085e+00 1.584486e+00 3.556480e+02 
8.239961e+00 1.786357e+00 5.689866e+02 
8.186361e+00 1.894407e+00 9.102982e+02 
7.987498e+00 1.921176e+00 1.456348e+03 
7.701947e+00 1.887909e+00 2.329952e+03 
7.384910e+00 1.818543e+00 3.727594e+03 
7.078725e+00 1.732693e+00 5.963623e+03 
6.816324e+00 1.646196e+00 9.540955e+03 
6.615827e+00 1.569068e+00 1.526418e+04 
6.484577e+00 1.507610e+00 2.442053e+04 
6.420711e+00 1.465142e+00 3.906940e+04 
6.419541e+00 1.443852e+00 6.250552e+04 
6.456015e+00 1.438782e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-68.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.719853e-02 5.136438e-09 1.000000e-05 
3.498061e-02 1.092718e-08 1.599859e-05 
4.448934e-02 2.247987e-08 2.559548e-05 
5.560767e-02 4.389650e-08 4.094915e-05 
7.128258e-02 9.246475e-08 6.551286e-05 
9.042886e-02 1.887762e-07 1.048113e-04 
1.143705e-01 3.819166e-07 1.676833e-04 
1.446574e-01 7.727661e-07 2.682696e-04 
1.815381e-01 1.527320e-06 4.291934e-04 
2.310455e-01 3.148620e-06 6.866488e-04 
2.919480e-01 6.352506e-06 1.098541e-03 
3.689175e-01 1.281794e-05 1.757511e-03 
4.650897e-01 2.568286e-05 2.811769e-03 
5.911160e-01 5.272974e-05 4.498433e-03 
7.475506e-01 1.066513e-04 7.196857e-03 
9.435312e-01 2.144494e-04 1.151395e-02 
1.193469e+00 4.340182e-04 1.842070e-02 
1.511008e+00 8.808512e-04 2.947052e-02 
1.911542e+00 1.783609e-03 4.714866e-02 
2.418629e+00 3.613499e-03 7.543120e-02 
3.051046e+00 7.255772e-03 1.206793e-01 
3.846574e+00 1.454610e-02 1.930698e-01 
4.847079e+00 2.912467e-02 3.088844e-01 
6.090628e+00 5.784688e-02 4.941713e-01 
7.614827e+00 1.132485e-01 7.906043e-01 
9.474697e+00 2.187479e-01 1.264855e+00 
1.167784e+01 4.113641e-01 2.023590e+00 
1.418476e+01 7.423353e-01 3.237458e+00 
1.691693e+01 1.272745e+00 5.179475e+00 
1.967697e+01 2.035893e+00 8.286428e+00 
2.218621e+01 2.990808e+00 1.325711e+01 
2.417382e+01 4.008721e+00 2.120951e+01 
2.547323e+01 4.924721e+00 3.393222e+01 
2.601430e+01 5.589139e+00 5.428675e+01 
2.591190e+01 5.964646e+00 8.685114e+01 
2.531983e+01 6.071727e+00 1.389495e+02 
2.443794e+01 5.982943e+00 2.222996e+02 
2.344078e+01 5.772931e+00 3.556480e+02 
2.246859e+01 5.506072e+00 5.689866e+02 
2.161267e+01 5.227819e+00 9.102982e+02 
2.095989e+01 4.980886e+00 1.456348e+03 
2.052322e+01 4.781224e+00 2.329952e+03 
2.030256e+01 4.641270e+00 3.727594e+03 
2.027442e+01 4.565340e+00 5.963623e+03 
2.038441e+01 4.545923e+00 9.540955e+03 
2.055785e+01 4.564954e+00 1.526418e+04 
2.075658e+01 4.610990e+00 2.442053e+04 
2.091403e+01 4.659091e+00 3.906940e+04 
2.103968e+01 4.707240e+00 6.250552e+04 
2.110687e+01 4.741204e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-680.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.697402e-03 5.010290e-11 1.000000e-05 
3.471348e-03 1.067874e-10 1.599859e-05 
4.449519e-03 2.248873e-10 2.559548e-05 
5.540331e-03 4.341432e-10 4.094915e-05 
7.095708e-03 9.120380e-10 6.551286e-05 
8.991254e-03 1.855610e-09 1.048113e-04 
1.127600e-02 3.660083e-09 1.676833e-04 
1.438078e-02 7.592295e-09 2.682696e-04 
1.804438e-02 1.499863e-08 4.291934e-04 
2.291166e-02 3.070404e-08 6.866488e-04 
2.890471e-02 6.164981e-08 1.098541e-03 
3.686958e-02 1.279472e-07 1.757511e-03 
4.667466e-02 2.595792e-07 2.811769e-03 
5.915818e-02 5.285322e-07 4.498433e-03 
7.492182e-02 1.073625e-06 7.196857e-03 
9.424432e-02 2.136950e-06 1.151395e-02 
1.194877e-01 4.355116e-06 1.842070e-02 
1.508593e-01 8.764960e-06 2.947052e-02 
1.909403e-01 1.777179e-05 4.714866e-02 
2.423613e-01 3.634420e-05 7.543120e-02 
3.063502e-01 7.340261e-05 1.206793e-01 
3.863850e-01 1.472778e-04 1.930698e-01 
4.886962e-01 2.980048e-04 3.088844e-01 
6.184941e-01 6.041722e-04 4.941713e-01 
7.821890e-01 1.222264e-03 7.906043e-01 
9.869294e-01 2.455903e-03 1.264855e+00 
1.246778e+00 4.953509e-03 2.023590e+00 
1.569806e+00 9.894517e-03 3.237458e+00 
1.969802e+00 1.957143e-02 5.179475e+00 
2.461721e+00 3.827066e-02 8.286428e+00 
3.060992e+00 7.378823e-02 1.325711e+01 
3.765821e+00 1.380287e-01 2.120951e+01 
4.569164e+00 2.483276e-01 3.393222e+01 
5.438772e+00 4.235021e-01 5.428675e+01 
6.303362e+00 6.706822e-01 8.685114e+01 
7.085680e+00 9.772699e-01 1.389495e+02 
7.697241e+00 1.299562e+00 2.222996e+02 
8.083680e+00 1.582736e+00 3.556480e+02 
8.231366e+00 1.783309e+00 5.689866e+02 
8.180436e+00 1.892643e+00 9.102982e+02 
7.982300e+00 1.919732e+00 1.456348e+03 
7.697572e+00 1.886838e+00 2.329952e+03 
7.379171e+00 1.816914e+00 3.727594e+03 
7.075176e+00 1.731984e+00 5.963623e+03 
6.812215e+00 1.645307e+00 9.540955e+03 
6.610636e+00 1.567850e+00 1.526418e+04 
6.480155e+00 1.506679e+00 2.442053e+04 
6.419290e+00 1.465177e+00 3.906940e+04 
6.413145e+00 1.442322e+00 6.250552e+04 
6.452037e+00 1.438013e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-681.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.688530e-03 4.968307e-11 1.000000e-05 
3.395917e-03 1.001233e-10 1.599859e-05 
4.425923e-03 2.216539e-10 2.559548e-05 
5.447153e-03 4.132119e-10 4.094915e-05 
7.045711e-03 8.942077e-10 6.551286e-05 
8.835883e-03 1.763656e-09 1.048113e-04 
1.123466e-02 3.625298e-09 1.676833e-04 
1.440888e-02 7.648123e-09 2.682696e-04 
1.802782e-02 1.497939e-08 4.291934e-04 
2.277762e-02 3.021266e-08 6.866488e-04 
2.877139e-02 6.089013e-08 1.098541e-03 
3.697062e-02 1.291917e-07 1.757511e-03 
4.653888e-02 2.576988e-07 2.811769e-03 
5.862700e-02 5.151791e-07 4.498433e-03 
7.418685e-02 1.043871e-06 7.196857e-03 
9.422515e-02 2.138787e-06 1.151395e-02 
1.193625e-01 4.347829e-06 1.842070e-02 
1.511504e-01 8.828749e-06 2.947052e-02 
1.904125e-01 1.765074e-05 4.714866e-02 
2.411543e-01 3.585656e-05 7.543120e-02 
3.058505e-01 7.315147e-05 1.206793e-01 
3.865511e-01 1.476845e-04 1.930698e-01 
4.885414e-01 2.981593e-04 3.088844e-01 
6.174562e-01 6.020196e-04 4.941713e-01 
7.818814e-01 1.222616e-03 7.906043e-01 
9.867956e-01 2.458504e-03 1.264855e+00 
1.244157e+00 4.929584e-03 2.023590e+00 
1.567657e+00 9.868397e-03 3.237458e+00 
1.968385e+00 1.955774e-02 5.179475e+00 
2.459263e+00 3.821173e-02 8.286428e+00 
3.054655e+00 7.343902e-02 1.325711e+01 
3.759606e+00 1.375475e-01 2.120951e+01 
4.563908e+00 2.478264e-01 3.393222e+01 
5.429999e+00 4.220719e-01 5.428675e+01 
6.298566e+00 6.700563e-01 8.685114e+01 
7.078152e+00 9.755008e-01 1.389495e+02 
7.690660e+00 1.297928e+00 2.222996e+02 
8.074703e+00 1.579696e+00 3.556480e+02 
8.227098e+00 1.782504e+00 5.689866e+02 
8.175917e+00 1.891597e+00 9.102982e+02 
7.975459e+00 1.917483e+00 1.456348e+03 
7.692734e+00 1.885555e+00 2.329952e+03 
7.375424e+00 1.816114e+00 3.727594e+03 
7.070526e+00 1.730852e+00 5.963623e+03 
6.808501e+00 1.644558e+00 9.540955e+03 
6.605173e+00 1.566539e+00 1.526418e+04 
6.475490e+00 1.505669e+00 2.442053e+04 
6.413339e+00 1.463779e+00 3.906940e+04 
6.406998e+00 1.440869e+00 6.250552e+04 
6.444126e+00 1.435989e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-682.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.778270e-03 5.490663e-11 1.000000e-05 
3.377428e-03 9.864144e-11 1.599859e-05 
4.436984e-03 2.236479e-10 2.559548e-05 
5.588785e-03 4.469444e-10 4.094915e-05 
7.085240e-03 9.106783e-10 6.551286e-05 
8.951908e-03 1.836742e-09 1.048113e-04 
1.126025e-02 3.655490e-09 1.676833e-04 
1.419974e-02 7.330646e-09 2.682696e-04 
1.814890e-02 1.530567e-08 4.291934e-04 
2.276281e-02 3.019807e-08 6.866488e-04 
2.906578e-02 6.287058e-08 1.098541e-03 
3.659430e-02 1.254706e-07 1.757511e-03 
4.615012e-02 2.516637e-07 2.811769e-03 
5.891080e-02 5.234645e-07 4.498433e-03 
7.416337e-02 1.044411e-06 7.196857e-03 
9.388024e-02 2.118492e-06 1.151395e-02 
1.188634e-01 4.299822e-06 1.842070e-02 
1.504084e-01 8.712141e-06 2.947052e-02 
1.905685e-01 1.772014e-05 4.714866e-02 
2.407328e-01 3.572128e-05 7.543120e-02 
3.044019e-01 7.222289e-05 1.206793e-01 
3.857616e-01 1.469970e-04 1.930698e-01 
4.885718e-01 2.986525e-04 3.088844e-01 
6.163710e-01 5.997302e-04 4.941713e-01 
7.785629e-01 1.208891e-03 7.906043e-01 
9.833690e-01 2.436563e-03 1.264855e+00 
1.242146e+00 4.912912e-03 2.023590e+00 
1.564570e+00 9.824613e-03 3.237458e+00 
1.965222e+00 1.949212e-02 5.179475e+00 
2.457433e+00 3.818185e-02 8.286428e+00 
3.053788e+00 7.348156e-02 1.325711e+01 
3.758277e+00 1.375959e-01 2.120951e+01 
4.557287e+00 2.471068e-01 3.393222e+01 
5.423916e+00 4.212503e-01 5.428675e+01 
6.289754e+00 6.682075e-01 8.685114e+01 
7.070559e+00 9.737049e-01 1.389495e+02 
7.680956e+00 1.294876e+00 2.222996e+02 
8.068095e+00 1.577839e+00 3.556480e+02 
8.221501e+00 1.781007e+00 5.689866e+02 
8.170693e+00 1.890188e+00 9.102982e+02 
7.971678e+00 1.916725e+00 1.456348e+03 
7.687884e+00 1.884265e+00 2.329952e+03 
7.371503e+00 1.815241e+00 3.727594e+03 
7.067616e+00 1.730385e+00 5.963623e+03 
6.803906e+00 1.643493e+00 9.540955e+03 
6.603281e+00 1.566424e+00 1.526418e+04 
6.470767e+00 1.504639e+00 2.442053e+04 
6.409574e+00 1.463071e+00 3.906940e+04 
6.405829e+00 1.440985e+00 6.250552e+04 
6.442150e+00 1.435856e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-683.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.649901e-03 4.771187e-11 1.000000e-05 
3.398901e-03 1.006823e-10 1.599859e-05 
4.365164e-03 2.132747e-10 2.559548e-05 
5.602298e-03 4.508543e-10 4.094915e-05 
6.902169e-03 8.431296e-10 6.551286e-05 
8.960829e-03 1.844940e-09 1.048113e-04 
1.120070e-02 3.603077e-09 1.676833e-04 
1.439477e-02 7.648066e-09 2.682696e-04 
1.819593e-02 1.544758e-08 4.291934e-04 
2.278849e-02 3.034481e-08 6.866488e-04 
2.898128e-02 6.241523e-08 1.098541e-03 
3.684636e-02 1.282691e-07 1.757511e-03 
4.640294e-02 2.561974e-07 2.811769e-03 
5.859919e-02 5.159572e-07 4.498433e-03 
7.422431e-02 1.048523e-06 7.196857e-03 
9.359819e-02 2.102534e-06 1.151395e-02 
1.193511e-01 4.359351e-06 1.842070e-02 
1.503181e-01 8.709225e-06 2.947052e-02 
1.904439e-01 1.771132e-05 4.714866e-02 
2.401944e-01 3.553416e-05 7.543120e-02 
3.040937e-01 7.210933e-05 1.206793e-01 
3.861107e-01 1.476123e-04 1.930698e-01 
4.878782e-01 2.978183e-04 3.088844e-01 
6.168790e-01 6.020942e-04 4.941713e-01 
7.789303e-01 1.212374e-03 7.906043e-01 
9.836011e-01 2.441852e-03 1.264855e+00 
1.238543e+00 4.877443e-03 2.023590e+00 
1.561160e+00 9.774848e-03 3.237458e+00 
1.959592e+00 1.935357e-02 5.179475e+00 
2.453650e+00 3.806130e-02 8.286428e+00 
3.048971e+00 7.324109e-02 1.325711e+01 
3.750922e+00 1.369908e-01 2.120951e+01 
4.555133e+00 2.470997e-01 3.393222e+01 
5.418334e+00 4.205409e-01 5.428675e+01 
6.284749e+00 6.675151e-01 8.685114e+01 
7.065351e+00 9.728238e-01 1.389495e+02 
7.675675e+00 1.293828e+00 2.222996e+02 
8.062853e+00 1.576663e+00 3.556480e+02 
8.214564e+00 1.778811e+00 5.689866e+02 
8.164531e+00 1.888295e+00 9.102982e+02 
7.965610e+00 1.914848e+00 1.456348e+03 
7.681587e+00 1.882316e+00 2.329952e+03 
7.366492e+00 1.813910e+00 3.727594e+03 
7.062700e+00 1.729147e+00 5.963623e+03 
6.799680e+00 1.642559e+00 9.540955e+03 
6.598878e+00 1.565466e+00 1.526418e+04 
6.466206e+00 1.503661e+00 2.442053e+04 
6.404412e+00 1.461921e+00 3.906940e+04 
6.400529e+00 1.439798e+00 6.250552e+04 
6.436878e+00 1.434672e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-684.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.704958e-03 5.082230e-11 1.000000e-05 
3.371195e-03 9.838402e-11 1.599859e-05 
4.422448e-03 2.221064e-10 2.559548e-05 
5.573748e-03 4.446467e-10 4.094915e-05 
6.954393e-03 8.636758e-10 6.551286e-05 
8.741433e-03 1.715224e-09 1.048113e-04 
1.122975e-02 3.636499e-09 1.676833e-04 
1.412073e-02 7.230106e-09 2.682696e-04 
1.818401e-02 1.543981e-08 4.291934e-04 
2.268844e-02 2.999074e-08 6.866488e-04 
2.897485e-02 6.246504e-08 1.098541e-03 
3.643924e-02 1.242457e-07 1.757511e-03 
4.615109e-02 2.524175e-07 2.811769e-03 
5.870411e-02 5.194929e-07 4.498433e-03 
7.392230e-02 1.037293e-06 7.196857e-03 
9.353374e-02 2.101265e-06 1.151395e-02 
1.186882e-01 4.293395e-06 1.842070e-02 
1.506127e-01 8.773347e-06 2.947052e-02 
1.904300e-01 1.773336e-05 4.714866e-02 
2.406217e-01 3.577644e-05 7.543120e-02 
3.039614e-01 7.212066e-05 1.206793e-01 
3.847126e-01 1.462286e-04 1.930698e-01 
4.874260e-01 2.974256e-04 3.088844e-01 
6.152647e-01 5.982550e-04 4.941713e-01 
7.772668e-01 1.206387e-03 7.906043e-01 
9.822400e-01 2.435286e-03 1.264855e+00 
1.238405e+00 4.882926e-03 2.023590e+00 
1.560734e+00 9.781059e-03 3.237458e+00 
1.959654e+00 1.938341e-02 5.179475e+00 
2.449089e+00 3.790484e-02 8.286428e+00 
3.042418e+00 7.287683e-02 1.325711e+01 
3.744301e+00 1.364658e-01 2.120951e+01 
4.544793e+00 2.457870e-01 3.393222e+01 
5.409536e+00 4.191052e-01 5.428675e+01 
6.273553e+00 6.649418e-01 8.685114e+01 
7.057979e+00 9.711095e-01 1.389495e+02 
7.667497e+00 1.291464e+00 2.222996e+02 
8.055574e+00 1.574465e+00 3.556480e+02 
8.207602e+00 1.776600e+00 5.689866e+02 
8.158582e+00 1.886508e+00 9.102982e+02 
7.960606e+00 1.913489e+00 1.456348e+03 
7.677116e+00 1.881193e+00 2.329952e+03 
7.363945e+00 1.813607e+00 3.727594e+03 
7.058064e+00 1.728015e+00 5.963623e+03 
6.796115e+00 1.641858e+00 9.540955e+03 
6.594846e+00 1.564632e+00 1.526418e+04 
6.461706e+00 1.502700e+00 2.442053e+04 
6.398291e+00 1.460467e+00 3.906940e+04 
6.394714e+00 1.438447e+00 6.250552e+04 
6.429980e+00 1.432967e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-685.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.636041e-03 4.710466e-11 1.000000e-05 
3.481776e-03 1.085450e-10 1.599859e-05 
4.286970e-03 2.026091e-10 2.559548e-05 
5.426244e-03 4.108710e-10 4.094915e-05 
6.978313e-03 8.738941e-10 6.551286e-05 
8.732140e-03 1.712259e-09 1.048113e-04 
1.107612e-02 3.494384e-09 1.676833e-04 
1.418050e-02 7.333003e-09 2.682696e-04 
1.792736e-02 1.481688e-08 4.291934e-04 
2.260717e-02 2.971296e-08 6.866488e-04 
2.902648e-02 6.289131e-08 1.098541e-03 
3.671936e-02 1.273190e-07 1.757511e-03 
4.631921e-02 2.555593e-07 2.811769e-03 
5.822233e-02 5.075482e-07 4.498433e-03 
7.413621e-02 1.047853e-06 7.196857e-03 
9.356613e-02 2.106524e-06 1.151395e-02 
1.182465e-01 4.251844e-06 1.842070e-02 
1.498835e-01 8.659173e-06 2.947052e-02 
1.902607e-01 1.771198e-05 4.714866e-02 
2.407553e-01 3.588842e-05 7.543120e-02 
3.035369e-01 7.192393e-05 1.206793e-01 
3.837085e-01 1.452988e-04 1.930698e-01 
4.853145e-01 2.940066e-04 3.088844e-01 
6.137014e-01 5.945745e-04 4.941713e-01 
7.770968e-01 1.207356e-03 7.906043e-01 
9.797295e-01 2.420197e-03 1.264855e+00 
1.237686e+00 4.881521e-03 2.023590e+00 
1.558110e+00 9.746007e-03 3.237458e+00 
1.957322e+00 1.934240e-02 5.179475e+00 
2.447524e+00 3.788685e-02 8.286428e+00 
3.041701e+00 7.292909e-02 1.325711e+01 
3.742910e+00 1.365057e-01 2.120951e+01 
4.538508e+00 2.451209e-01 3.393222e+01 
5.403807e+00 4.183613e-01 5.428675e+01 
6.267801e+00 6.640201e-01 8.685114e+01 
7.047853e+00 9.683375e-01 1.389495e+02 
7.661578e+00 1.290122e+00 2.222996e+02 
8.048132e+00 1.572184e+00 3.556480e+02 
8.202115e+00 1.775152e+00 5.689866e+02 
8.152918e+00 1.884866e+00 9.102982e+02 
7.955293e+00 1.911976e+00 1.456348e+03 
7.673849e+00 1.880616e+00 2.329952e+03 
7.359158e+00 1.812367e+00 3.727594e+03 
7.054638e+00 1.727347e+00 5.963623e+03 
6.792324e+00 1.641076e+00 9.540955e+03 
6.589140e+00 1.563235e+00 1.526418e+04 
6.458512e+00 1.502159e+00 2.442053e+04 
6.393651e+00 1.459480e+00 3.906940e+04 
6.390188e+00 1.437501e+00 6.250552e+04 
6.426882e+00 1.432474e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-686.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.643177e-03 4.755756e-11 1.000000e-05 
3.354135e-03 9.718129e-11 1.599859e-05 
4.315874e-03 2.070367e-10 2.559548e-05 
5.474480e-03 4.225417e-10 4.094915e-05 
7.076061e-03 9.124638e-10 6.551286e-05 
8.915239e-03 1.824904e-09 1.048113e-04 
1.110308e-02 3.525102e-09 1.676833e-04 
1.430874e-02 7.544759e-09 2.682696e-04 
1.780362e-02 1.453336e-08 4.291934e-04 
2.281353e-02 3.057868e-08 6.866488e-04 
2.870035e-02 6.088398e-08 1.098541e-03 
3.664172e-02 1.266977e-07 1.757511e-03 
4.614891e-02 2.531198e-07 2.811769e-03 
5.825825e-02 5.092306e-07 4.498433e-03 
7.370136e-02 1.031025e-06 7.196857e-03 
9.357694e-02 2.110331e-06 1.151395e-02 
1.181510e-01 4.247741e-06 1.842070e-02 
1.502311e-01 8.732296e-06 2.947052e-02 
1.900438e-01 1.767722e-05 4.714866e-02 
2.393420e-01 3.531159e-05 7.543120e-02 
3.025869e-01 7.135470e-05 1.206793e-01 
3.840901e-01 1.459452e-04 1.930698e-01 
4.850757e-01 2.940011e-04 3.088844e-01 
6.138536e-01 5.958844e-04 4.941713e-01 
7.757203e-01 1.202704e-03 7.906043e-01 
9.774152e-01 2.406597e-03 1.264855e+00 
1.235070e+00 4.857722e-03 2.023590e+00 
1.553905e+00 9.681470e-03 3.237458e+00 
1.954194e+00 1.927787e-02 5.179475e+00 
2.443748e+00 3.776661e-02 8.286428e+00 
3.033928e+00 7.247820e-02 1.325711e+01 
3.734036e+00 1.357376e-01 2.120951e+01 
4.534899e+00 2.448797e-01 3.393222e+01 
5.398963e+00 4.178161e-01 5.428675e+01 
6.262628e+00 6.632726e-01 8.685114e+01 
7.041666e+00 9.670748e-01 1.389495e+02 
7.654769e+00 1.288374e+00 2.222996e+02 
8.041248e+00 1.570178e+00 3.556480e+02 
8.196788e+00 1.773784e+00 5.689866e+02 
8.148335e+00 1.883775e+00 9.102982e+02 
7.950876e+00 1.910899e+00 1.456348e+03 
7.667799e+00 1.878772e+00 2.329952e+03 
7.353811e+00 1.810890e+00 3.727594e+03 
7.048980e+00 1.725819e+00 5.963623e+03 
6.787940e+00 1.640081e+00 9.540955e+03 
6.585013e+00 1.562366e+00 1.526418e+04 
6.452752e+00 1.500791e+00 2.442053e+04 
6.390798e+00 1.459055e+00 3.906940e+04 
6.383732e+00 1.435946e+00 6.250552e+04 
6.420122e+00 1.430811e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-687.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.743210e-03 5.324154e-11 1.000000e-05 
3.461784e-03 1.069975e-10 1.599859e-05 
4.261445e-03 1.995925e-10 2.559548e-05 
5.418454e-03 4.102984e-10 4.094915e-05 
6.916338e-03 8.533011e-10 6.551286e-05 
8.887857e-03 1.810776e-09 1.048113e-04 
1.112659e-02 3.552709e-09 1.676833e-04 
1.430568e-02 7.550905e-09 2.682696e-04 
1.795737e-02 1.493489e-08 4.291934e-04 
2.282690e-02 3.067711e-08 6.866488e-04 
2.859887e-02 6.032825e-08 1.098541e-03 
3.660169e-02 1.264670e-07 1.757511e-03 
4.586800e-02 2.488879e-07 2.811769e-03 
5.832363e-02 5.116917e-07 4.498433e-03 
7.372860e-02 1.033674e-06 7.196857e-03 
9.348293e-02 2.107044e-06 1.151395e-02 
1.186010e-01 4.302720e-06 1.842070e-02 
1.500662e-01 8.716246e-06 2.947052e-02 
1.889945e-01 1.741139e-05 4.714866e-02 
2.394519e-01 3.541180e-05 7.543120e-02 
3.027493e-01 7.157382e-05 1.206793e-01 
3.836735e-01 1.456829e-04 1.930698e-01 
4.845597e-01 2.934910e-04 3.088844e-01 
6.122400e-01 5.920598e-04 4.941713e-01 
7.741041e-01 1.196945e-03 7.906043e-01 
9.768759e-01 2.406111e-03 1.264855e+00 
1.233270e+00 4.843559e-03 2.023590e+00 
1.552355e+00 9.666562e-03 3.237458e+00 
1.949196e+00 1.915832e-02 5.179475e+00 
2.438545e+00 3.758074e-02 8.286428e+00 
3.031729e+00 7.242419e-02 1.325711e+01 
3.733062e+00 1.358214e-01 2.120951e+01 
4.527664e+00 2.440622e-01 3.393222e+01 
5.389926e+00 4.163265e-01 5.428675e+01 
6.256174e+00 6.621351e-01 8.685114e+01 
7.033001e+00 9.648613e-01 1.389495e+02 
7.648176e+00 1.286722e+00 2.222996e+02 
8.035837e+00 1.568907e+00 3.556480e+02 
8.188623e+00 1.770940e+00 5.689866e+02 
8.140818e+00 1.881176e+00 9.102982e+02 
7.945912e+00 1.909552e+00 1.456348e+03 
7.663253e+00 1.877610e+00 2.329952e+03 
7.348691e+00 1.809507e+00 3.727594e+03 
7.044248e+00 1.724645e+00 5.963623e+03 
6.783539e+00 1.639079e+00 9.540955e+03 
6.580019e+00 1.561205e+00 1.526418e+04 
6.449627e+00 1.500270e+00 2.442053e+04 
6.385500e+00 1.457857e+00 3.906940e+04 
6.379175e+00 1.434988e+00 6.250552e+04 
6.415545e+00 1.429844e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-688.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.719867e-03 5.196947e-11 1.000000e-05 
3.372192e-03 9.904719e-11 1.599859e-05 
4.303810e-03 2.059039e-10 2.559548e-05 
5.561384e-03 4.442771e-10 4.094915e-05 
6.946535e-03 8.657848e-10 6.551286e-05 
8.730897e-03 1.719024e-09 1.048113e-04 
1.118813e-02 3.617243e-09 1.676833e-04 
1.422922e-02 7.441303e-09 2.682696e-04 
1.778126e-02 1.452088e-08 4.291934e-04 
2.258438e-02 2.975293e-08 6.866488e-04 
2.879730e-02 6.168233e-08 1.098541e-03 
3.620685e-02 1.225965e-07 1.757511e-03 
4.623889e-02 2.553455e-07 2.811769e-03 
5.798501e-02 5.035629e-07 4.498433e-03 
7.349110e-02 1.025207e-06 7.196857e-03 
9.309353e-02 2.083852e-06 1.151395e-02 
1.178467e-01 4.227299e-06 1.842070e-02 
1.494537e-01 8.622487e-06 2.947052e-02 
1.888658e-01 1.740113e-05 4.714866e-02 
2.389847e-01 3.525615e-05 7.543120e-02 
3.019290e-01 7.109695e-05 1.206793e-01 
3.832969e-01 1.454657e-04 1.930698e-01 
4.846433e-01 2.940700e-04 3.088844e-01 
6.111727e-01 5.898262e-04 4.941713e-01 
7.732508e-01 1.194726e-03 7.906043e-01 
9.754458e-01 2.399044e-03 1.264855e+00 
1.230805e+00 4.821580e-03 2.023590e+00 
1.549936e+00 9.635426e-03 3.237458e+00 
1.947806e+00 1.914500e-02 5.179475e+00 
2.434198e+00 3.743448e-02 8.286428e+00 
3.028976e+00 7.233063e-02 1.325711e+01 
3.725367e+00 1.351808e-01 2.120951e+01 
4.520969e+00 2.433307e-01 3.393222e+01 
5.383707e+00 4.154705e-01 5.428675e+01 
6.246044e+00 6.598846e-01 8.685114e+01 
7.028239e+00 9.641404e-01 1.389495e+02 
7.639711e+00 1.284220e+00 2.222996e+02 
8.029763e+00 1.567302e+00 3.556480e+02 
8.184449e+00 1.770166e+00 5.689866e+02 
8.135928e+00 1.879923e+00 9.102982e+02 
7.942601e+00 1.909012e+00 1.456348e+03 
7.660701e+00 1.877353e+00 2.329952e+03 
7.344738e+00 1.808610e+00 3.727594e+03 
7.041348e+00 1.724175e+00 5.963623e+03 
6.778324e+00 1.637785e+00 9.540955e+03 
6.577711e+00 1.560944e+00 1.526418e+04 
6.446124e+00 1.499626e+00 2.442053e+04 
6.381903e+00 1.457196e+00 3.906940e+04 
6.374303e+00 1.433931e+00 6.250552e+04 
6.411867e+00 1.429162e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-689.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.670044e-03 4.923699e-11 1.000000e-05 
3.355516e-03 9.772691e-11 1.599859e-05 
4.322388e-03 2.088851e-10 2.559548e-05 
5.510235e-03 4.327594e-10 4.094915e-05 
6.850003e-03 8.313968e-10 6.551286e-05 
8.676554e-03 1.689577e-09 1.048113e-04 
1.117807e-02 3.612740e-09 1.676833e-04 
1.417941e-02 7.374127e-09 2.682696e-04 
1.798449e-02 1.504632e-08 4.291934e-04 
2.254084e-02 2.962421e-08 6.866488e-04 
2.855749e-02 6.024163e-08 1.098541e-03 
3.643117e-02 1.250708e-07 1.757511e-03 
4.599432e-02 2.516805e-07 2.811769e-03 
5.844364e-02 5.163557e-07 4.498433e-03 
7.378696e-02 1.039146e-06 7.196857e-03 
9.346518e-02 2.111974e-06 1.151395e-02 
1.182968e-01 4.282128e-06 1.842070e-02 
1.487438e-01 8.512570e-06 2.947052e-02 
1.892522e-01 1.753360e-05 4.714866e-02 
2.392129e-01 3.540864e-05 7.543120e-02 
3.013858e-01 7.081669e-05 1.206793e-01 
3.822917e-01 1.445340e-04 1.930698e-01 
4.822097e-01 2.900837e-04 3.088844e-01 
6.105618e-01 5.889133e-04 4.941713e-01 
7.712218e-01 1.187070e-03 7.906043e-01 
9.737403e-01 2.389950e-03 1.264855e+00 
1.228833e+00 4.805410e-03 2.023590e+00 
1.549255e+00 9.636638e-03 3.237458e+00 
1.943883e+00 1.905723e-02 5.179475e+00 
2.432774e+00 3.742240e-02 8.286428e+00 
3.023996e+00 7.207868e-02 1.325711e+01 
3.719501e+00 1.347376e-01 2.120951e+01 
4.517275e+00 2.430743e-01 3.393222e+01 
5.375931e+00 4.142648e-01 5.428675e+01 
6.241068e+00 6.591923e-01 8.685114e+01 
7.018541e+00 9.615291e-01 1.389495e+02 
7.631599e+00 1.281877e+00 2.222996e+02 
8.022132e+00 1.564916e+00 3.556480e+02 
8.177100e+00 1.767740e+00 5.689866e+02 
8.130112e+00 1.878192e+00 9.102982e+02 
7.937237e+00 1.907465e+00 1.456348e+03 
7.656065e+00 1.876145e+00 2.329952e+03 
7.341143e+00 1.807861e+00 3.727594e+03 
7.037435e+00 1.723313e+00 5.963623e+03 
6.774516e+00 1.636991e+00 9.540955e+03 
6.572311e+00 1.559644e+00 1.526418e+04 
6.439431e+00 1.497954e+00 2.442053e+04 
6.374992e+00 1.455487e+00 3.906940e+04 
6.370525e+00 1.433217e+00 6.250552e+04 
6.406955e+00 1.428086e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-69.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.684442e-02 5.011041e-09 1.000000e-05 
3.462254e-02 1.075085e-08 1.599859e-05 
4.305756e-02 2.067827e-08 2.559548e-05 
5.523664e-02 4.365639e-08 4.094915e-05 
6.940535e-02 8.660542e-08 6.551286e-05 
8.774970e-02 1.750262e-07 1.048113e-04 
1.113824e-01 3.579445e-07 1.676833e-04 
1.417635e-01 7.380064e-07 2.682696e-04 
1.790750e-01 1.487553e-06 4.291934e-04 
2.273548e-01 3.044250e-06 6.866488e-04 
2.876492e-01 6.165357e-06 1.098541e-03 
3.634284e-01 1.243447e-05 1.757511e-03 
4.615495e-01 2.546995e-05 2.811769e-03 
5.836435e-01 5.150157e-05 4.498433e-03 
7.349655e-01 1.028455e-04 7.196857e-03 
9.308213e-01 2.089270e-04 1.151395e-02 
1.176555e+00 4.219398e-04 1.842070e-02 
1.487816e+00 8.532750e-04 2.947052e-02 
1.885131e+00 1.735846e-03 4.714866e-02 
2.378017e+00 3.485007e-03 7.543120e-02 
3.008695e+00 7.060035e-03 1.206793e-01 
3.795951e+00 1.418460e-02 1.930698e-01 
4.775400e+00 2.826050e-02 3.088844e-01 
6.007212e+00 5.631610e-02 4.941713e-01 
7.510890e+00 1.102643e-01 7.906043e-01 
9.338504e+00 2.125097e-01 1.264855e+00 
1.151633e+01 4.002704e-01 2.023590e+00 
1.400783e+01 7.252023e-01 3.237458e+00 
1.670778e+01 1.243646e+00 5.179475e+00 
1.944040e+01 1.991129e+00 8.286428e+00 
2.195530e+01 2.938295e+00 1.325711e+01 
2.395480e+01 3.952583e+00 2.120951e+01 
2.526014e+01 4.864283e+00 3.393222e+01 
2.582368e+01 5.534843e+00 5.428675e+01 
2.573326e+01 5.913142e+00 8.685114e+01 
2.516206e+01 6.028969e+00 1.389495e+02 
2.429264e+01 5.945583e+00 2.222996e+02 
2.329689e+01 5.736702e+00 3.556480e+02 
2.232997e+01 5.473142e+00 5.689866e+02 
2.147915e+01 5.198069e+00 9.102982e+02 
2.082010e+01 4.950201e+00 1.456348e+03 
2.038192e+01 4.751045e+00 2.329952e+03 
2.015701e+01 4.610355e+00 3.727594e+03 
2.012449e+01 4.533271e+00 5.963623e+03 
2.023028e+01 4.512413e+00 9.540955e+03 
2.040717e+01 4.532232e+00 1.526418e+04 
2.059122e+01 4.573048e+00 2.442053e+04 
2.075504e+01 4.622856e+00 3.906940e+04 
2.088110e+01 4.670841e+00 6.250552e+04 
2.094392e+01 4.703120e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-690.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.684015e-03 5.008651e-11 1.000000e-05 
3.381775e-03 1.001844e-10 1.599859e-05 
4.314970e-03 2.081131e-10 2.559548e-05 
5.396042e-03 4.069978e-10 4.094915e-05 
7.004645e-03 8.902754e-10 6.551286e-05 
8.906539e-03 1.830176e-09 1.048113e-04 
1.116580e-02 3.606083e-09 1.676833e-04 
1.401525e-02 7.131300e-09 2.682696e-04 
1.798571e-02 1.507124e-08 4.291934e-04 
2.277494e-02 3.060116e-08 6.866488e-04 
2.865417e-02 6.094381e-08 1.098541e-03 
3.625351e-02 1.234289e-07 1.757511e-03 
4.604961e-02 2.529558e-07 2.811769e-03 
5.804365e-02 5.065605e-07 4.498433e-03 
7.319323e-02 1.015736e-06 7.196857e-03 
9.286388e-02 2.074481e-06 1.151395e-02 
1.177489e-01 4.229031e-06 1.842070e-02 
1.486481e-01 8.508468e-06 2.947052e-02 
1.887050e-01 1.740718e-05 4.714866e-02 
2.389422e-01 3.533977e-05 7.543120e-02 
3.020816e-01 7.141173e-05 1.206793e-01 
3.809449e-01 1.432195e-04 1.930698e-01 
4.829446e-01 2.918346e-04 3.088844e-01 
6.102031e-01 5.887286e-04 4.941713e-01 
7.705012e-01 1.185462e-03 7.906043e-01 
9.743635e-01 2.398003e-03 1.264855e+00 
1.227826e+00 4.800541e-03 2.023590e+00 
1.546644e+00 9.601891e-03 3.237458e+00 
1.940404e+00 1.898257e-02 5.179475e+00 
2.430313e+00 3.736265e-02 8.286428e+00 
3.019123e+00 7.183450e-02 1.325711e+01 
3.716689e+00 1.346221e-01 2.120951e+01 
4.512687e+00 2.426756e-01 3.393222e+01 
5.370688e+00 4.136267e-01 5.428675e+01 
6.234100e+00 6.578967e-01 8.685114e+01 
7.013255e+00 9.606038e-01 1.389495e+02 
7.625255e+00 1.280330e+00 2.222996e+02 
8.014050e+00 1.562302e+00 3.556480e+02 
8.171854e+00 1.766404e+00 5.689866e+02 
8.126234e+00 1.877453e+00 9.102982e+02 
7.932188e+00 1.906070e+00 1.456348e+03 
7.650006e+00 1.874289e+00 2.329952e+03 
7.335264e+00 1.806155e+00 3.727594e+03 
7.031873e+00 1.721816e+00 5.963623e+03 
6.771200e+00 1.636371e+00 9.540955e+03 
6.566623e+00 1.558247e+00 1.526418e+04 
6.437201e+00 1.497718e+00 2.442053e+04 
6.370910e+00 1.454671e+00 3.906940e+04 
6.365454e+00 1.432094e+00 6.250552e+04 
6.400550e+00 1.426533e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-691.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.739571e-03 5.333874e-11 1.000000e-05 
3.373705e-03 9.961305e-11 1.599859e-05 
4.310427e-03 2.077571e-10 2.559548e-05 
5.508891e-03 4.336981e-10 4.094915e-05 
6.857094e-03 8.364023e-10 6.551286e-05 
8.836165e-03 1.789725e-09 1.048113e-04 
1.109800e-02 3.545920e-09 1.676833e-04 
1.423140e-02 7.477185e-09 2.682696e-04 
1.796532e-02 1.504180e-08 4.291934e-04 
2.261086e-02 2.998791e-08 6.866488e-04 
2.877853e-02 6.183026e-08 1.098541e-03 
3.597952e-02 1.208263e-07 1.757511e-03 
4.608452e-02 2.538989e-07 2.811769e-03 
5.764439e-02 4.968979e-07 4.498433e-03 
7.359953e-02 1.034241e-06 7.196857e-03 
9.275480e-02 2.070175e-06 1.151395e-02 
1.176190e-01 4.221167e-06 1.842070e-02 
1.490346e-01 8.587440e-06 2.947052e-02 
1.880342e-01 1.724716e-05 4.714866e-02 
2.378530e-01 3.490923e-05 7.543120e-02 
3.007960e-01 7.060607e-05 1.206793e-01 
3.811044e-01 1.436072e-04 1.930698e-01 
4.814516e-01 2.895555e-04 3.088844e-01 
6.082488e-01 5.839359e-04 4.941713e-01 
7.701076e-01 1.185359e-03 7.906043e-01 
9.720955e-01 2.384750e-03 1.264855e+00 
1.224436e+00 4.767808e-03 2.023590e+00 
1.542542e+00 9.539552e-03 3.237458e+00 
1.937696e+00 1.893053e-02 5.179475e+00 
2.426691e+00 3.724952e-02 8.286428e+00 
3.013491e+00 7.153682e-02 1.325711e+01 
3.709395e+00 1.340257e-01 2.120951e+01 
4.507521e+00 2.421851e-01 3.393222e+01 
5.364030e+00 4.126708e-01 5.428675e+01 
6.227085e+00 6.565858e-01 8.685114e+01 
7.006907e+00 9.592707e-01 1.389495e+02 
7.618969e+00 1.278808e+00 2.222996e+02 
8.009345e+00 1.561372e+00 3.556480e+02 
8.165492e+00 1.764485e+00 5.689866e+02 
8.118334e+00 1.874648e+00 9.102982e+02 
7.926806e+00 1.904510e+00 1.456348e+03 
7.644983e+00 1.872902e+00 2.329952e+03 
7.331339e+00 1.805264e+00 3.727594e+03 
7.027972e+00 1.720955e+00 5.963623e+03 
6.766006e+00 1.635081e+00 9.540955e+03 
6.564665e+00 1.558099e+00 1.526418e+04 
6.430572e+00 1.496064e+00 2.442053e+04 
6.365738e+00 1.453509e+00 3.906940e+04 
6.362760e+00 1.431719e+00 6.250552e+04 
6.398331e+00 1.426312e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-692.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.669474e-03 4.941970e-11 1.000000e-05 
3.395794e-03 1.017295e-10 1.599859e-05 
4.236755e-03 1.975709e-10 2.559548e-05 
5.508206e-03 4.341638e-10 4.094915e-05 
6.807995e-03 8.197487e-10 6.551286e-05 
8.796419e-03 1.768238e-09 1.048113e-04 
1.115960e-02 3.610512e-09 1.676833e-04 
1.414802e-02 7.357160e-09 2.682696e-04 
1.794485e-02 1.501213e-08 4.291934e-04 
2.261100e-02 3.003186e-08 6.866488e-04 
2.841731e-02 5.961730e-08 1.098541e-03 
3.631949e-02 1.244637e-07 1.757511e-03 
4.552722e-02 2.451530e-07 2.811769e-03 
5.774311e-02 5.001781e-07 4.498433e-03 
7.347879e-02 1.030649e-06 7.196857e-03 
9.298987e-02 2.088973e-06 1.151395e-02 
1.170722e-01 4.168584e-06 1.842070e-02 
1.480993e-01 8.438979e-06 2.947052e-02 
1.873001e-01 1.707061e-05 4.714866e-02 
2.372326e-01 3.468688e-05 7.543120e-02 
2.999366e-01 7.010395e-05 1.206793e-01 
3.808776e-01 1.435583e-04 1.930698e-01 
4.802002e-01 2.877194e-04 3.088844e-01 
6.075806e-01 5.828553e-04 4.941713e-01 
7.679044e-01 1.176917e-03 7.906043e-01 
9.707106e-01 2.378006e-03 1.264855e+00 
1.222777e+00 4.755312e-03 2.023590e+00 
1.541801e+00 9.539511e-03 3.237458e+00 
1.936411e+00 1.892002e-02 5.179475e+00 
2.420971e+00 3.704052e-02 8.286428e+00 
3.010980e+00 7.145973e-02 1.325711e+01 
3.705536e+00 1.337974e-01 2.120951e+01 
4.498181e+00 2.410351e-01 3.393222e+01 
5.355937e+00 4.113937e-01 5.428675e+01 
6.220372e+00 6.553651e-01 8.685114e+01 
6.998688e+00 9.572212e-01 1.389495e+02 
7.611912e+00 1.276936e+00 2.222996e+02 
8.001113e+00 1.558680e+00 3.556480e+02 
8.159963e+00 1.762997e+00 5.689866e+02 
8.113631e+00 1.873481e+00 9.102982e+02 
7.922114e+00 1.903285e+00 1.456348e+03 
7.642320e+00 1.872587e+00 2.329952e+03 
7.328638e+00 1.804884e+00 3.727594e+03 
7.024774e+00 1.720364e+00 5.963623e+03 
6.762887e+00 1.634529e+00 9.540955e+03 
6.559812e+00 1.556979e+00 1.526418e+04 
6.427317e+00 1.495495e+00 2.442053e+04 
6.362720e+00 1.453026e+00 3.906940e+04 
6.357045e+00 1.430391e+00 6.250552e+04 
6.392739e+00 1.425016e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-693.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.721476e-03 5.244013e-11 1.000000e-05 
3.451382e-03 1.069619e-10 1.599859e-05 
4.351607e-03 2.143873e-10 2.559548e-05 
5.401366e-03 4.099783e-10 4.094915e-05 
6.909722e-03 8.582857e-10 6.551286e-05 
8.654214e-03 1.686293e-09 1.048113e-04 
1.099419e-02 3.457319e-09 1.676833e-04 
1.418971e-02 7.433112e-09 2.682696e-04 
1.759721e-02 1.417692e-08 4.291934e-04 
2.261837e-02 3.010468e-08 6.866488e-04 
2.838487e-02 5.949922e-08 1.098541e-03 
3.611487e-02 1.225487e-07 1.757511e-03 
4.547663e-02 2.446897e-07 2.811769e-03 
5.768104e-02 4.992872e-07 4.498433e-03 
7.304962e-02 1.014158e-06 7.196857e-03 
9.271971e-02 2.073811e-06 1.151395e-02 
1.171780e-01 4.185940e-06 1.842070e-02 
1.487444e-01 8.562083e-06 2.947052e-02 
1.870813e-01 1.703545e-05 4.714866e-02 
2.376473e-01 3.491952e-05 7.543120e-02 
3.006849e-01 7.073200e-05 1.206793e-01 
3.802599e-01 1.430674e-04 1.930698e-01 
4.795603e-01 2.869848e-04 3.088844e-01 
6.070076e-01 5.820474e-04 4.941713e-01 
7.662561e-01 1.171045e-03 7.906043e-01 
9.680820e-01 2.362153e-03 1.264855e+00 
1.223508e+00 4.770685e-03 2.023590e+00 
1.538992e+00 9.501170e-03 3.237458e+00 
1.933023e+00 1.884805e-02 5.179475e+00 
2.418258e+00 3.696907e-02 8.286428e+00 
3.007015e+00 7.127978e-02 1.325711e+01 
3.699196e+00 1.333036e-01 2.120951e+01 
4.495522e+00 2.409397e-01 3.393222e+01 
5.353407e+00 4.113600e-01 5.428675e+01 
6.210975e+00 6.533349e-01 8.685114e+01 
6.990117e+00 9.550365e-01 1.389495e+02 
7.603781e+00 1.274575e+00 2.222996e+02 
7.995039e+00 1.557061e+00 3.556480e+02 
8.152992e+00 1.760758e+00 5.689866e+02 
8.108294e+00 1.871986e+00 9.102982e+02 
7.917696e+00 1.902193e+00 1.456348e+03 
7.636155e+00 1.870675e+00 2.329952e+03 
7.322109e+00 1.802900e+00 3.727594e+03 
7.020132e+00 1.719216e+00 5.963623e+03 
6.758378e+00 1.633480e+00 9.540955e+03 
6.555772e+00 1.556131e+00 1.526418e+04 
6.424309e+00 1.495005e+00 2.442053e+04 
6.359619e+00 1.452515e+00 3.906940e+04 
6.352571e+00 1.429454e+00 6.250552e+04 
6.386477e+00 1.423506e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-694.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.601387e-03 4.586602e-11 1.000000e-05 
3.459021e-03 1.078291e-10 1.599859e-05 
4.266438e-03 2.023357e-10 2.559548e-05 
5.488372e-03 4.307319e-10 4.094915e-05 
6.866644e-03 8.435483e-10 6.551286e-05 
8.816890e-03 1.785758e-09 1.048113e-04 
1.117826e-02 3.639139e-09 1.676833e-04 
1.405287e-02 7.230554e-09 2.682696e-04 
1.766485e-02 1.436172e-08 4.291934e-04 
2.245389e-02 2.949518e-08 6.866488e-04 
2.861495e-02 6.104576e-08 1.098541e-03 
3.625608e-02 1.241708e-07 1.757511e-03 
4.532252e-02 2.425600e-07 2.811769e-03 
5.777845e-02 5.025453e-07 4.498433e-03 
7.338842e-02 1.029819e-06 7.196857e-03 
9.278632e-02 2.081283e-06 1.151395e-02 
1.166225e-01 4.132650e-06 1.842070e-02 
1.478411e-01 8.419182e-06 2.947052e-02 
1.873852e-01 1.714330e-05 4.714866e-02 
2.373249e-01 3.482777e-05 7.543120e-02 
2.998003e-01 7.021069e-05 1.206793e-01 
3.799019e-01 1.428696e-04 1.930698e-01 
4.799810e-01 2.881554e-04 3.088844e-01 
6.054945e-01 5.785393e-04 4.941713e-01 
7.668821e-01 1.175607e-03 7.906043e-01 
9.685911e-01 2.369283e-03 1.264855e+00 
1.220869e+00 4.746731e-03 2.023590e+00 
1.536889e+00 9.475892e-03 3.237458e+00 
1.931613e+00 1.883377e-02 5.179475e+00 
2.414537e+00 3.685163e-02 8.286428e+00 
3.001036e+00 7.095790e-02 1.325711e+01 
3.697550e+00 1.333114e-01 2.120951e+01 
4.486042e+00 2.397687e-01 3.393222e+01 
5.344127e+00 4.098167e-01 5.428675e+01 
6.205123e+00 6.523719e-01 8.685114e+01 
6.984752e+00 9.540731e-01 1.389495e+02 
7.596230e+00 1.272476e+00 2.222996e+02 
7.989076e+00 1.555496e+00 3.556480e+02 
8.147986e+00 1.759536e+00 5.689866e+02 
8.103337e+00 1.870683e+00 9.102982e+02 
7.911960e+00 1.900453e+00 1.456348e+03 
7.632947e+00 1.870109e+00 2.329952e+03 
7.319696e+00 1.802638e+00 3.727594e+03 
7.016994e+00 1.718645e+00 5.963623e+03 
6.752705e+00 1.632014e+00 9.540955e+03 
6.551429e+00 1.555180e+00 1.526418e+04 
6.417345e+00 1.493240e+00 2.442053e+04 
6.352506e+00 1.450737e+00 3.906940e+04 
6.346812e+00 1.428110e+00 6.250552e+04 
6.384276e+00 1.423288e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-695.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.685812e-03 5.055083e-11 1.000000e-05 
3.444231e-03 1.066053e-10 1.599859e-05 
4.338735e-03 2.131037e-10 2.559548e-05 
5.472404e-03 4.275984e-10 4.094915e-05 
6.799298e-03 8.201511e-10 6.551286e-05 
8.704097e-03 1.720572e-09 1.048113e-04 
1.115715e-02 3.623774e-09 1.676833e-04 
1.396565e-02 7.106986e-09 2.682696e-04 
1.758245e-02 1.418209e-08 4.291934e-04 
2.263755e-02 3.026846e-08 6.866488e-04 
2.863082e-02 6.123549e-08 1.098541e-03 
3.611077e-02 1.228605e-07 1.757511e-03 
4.548588e-02 2.455456e-07 2.811769e-03 
5.781385e-02 5.041949e-07 4.498433e-03 
7.295406e-02 1.013099e-06 7.196857e-03 
9.217198e-02 2.043156e-06 1.151395e-02 
1.163958e-01 4.114511e-06 1.842070e-02 
1.480060e-01 8.459554e-06 2.947052e-02 
1.870190e-01 1.706753e-05 4.714866e-02 
2.366981e-01 3.460230e-05 7.543120e-02 
2.992236e-01 6.990692e-05 1.206793e-01 
3.786267e-01 1.416395e-04 1.930698e-01 
4.790324e-01 2.868632e-04 3.088844e-01 
6.052596e-01 5.786981e-04 4.941713e-01 
7.642805e-01 1.165362e-03 7.906043e-01 
9.661194e-01 2.354582e-03 1.264855e+00 
1.219469e+00 4.737220e-03 2.023590e+00 
1.535336e+00 9.460763e-03 3.237458e+00 
1.926512e+00 1.871202e-02 5.179475e+00 
2.412525e+00 3.681201e-02 8.286428e+00 
2.999718e+00 7.096428e-02 1.325711e+01 
3.691419e+00 1.328398e-01 2.120951e+01 
4.480672e+00 2.392454e-01 3.393222e+01 
5.337657e+00 4.089013e-01 5.428675e+01 
6.196749e+00 6.506490e-01 8.685114e+01 
6.974382e+00 9.512007e-01 1.389495e+02 
7.591300e+00 1.271557e+00 2.222996e+02 
7.982642e+00 1.553693e+00 3.556480e+02 
8.140252e+00 1.756895e+00 5.689866e+02 
8.096558e+00 1.868443e+00 9.102982e+02 
7.907492e+00 1.899331e+00 1.456348e+03 
7.627460e+00 1.868503e+00 2.329952e+03 
7.314186e+00 1.801077e+00 3.727594e+03 
7.012789e+00 1.717662e+00 5.963623e+03 
6.750285e+00 1.631708e+00 9.540955e+03 
6.545675e+00 1.553754e+00 1.526418e+04 
6.413860e+00 1.492594e+00 2.442053e+04 
6.349468e+00 1.450245e+00 3.906940e+04 
6.341961e+00 1.427052e+00 6.250552e+04 
6.379161e+00 1.422141e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-696.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.667730e-03 4.960798e-11 1.000000e-05 
3.313668e-03 9.507211e-11 1.599859e-05 
4.219490e-03 1.962935e-10 2.559548e-05 
5.390156e-03 4.091949e-10 4.094915e-05 
6.873047e-03 8.483482e-10 6.551286e-05 
8.643772e-03 1.687470e-09 1.048113e-04 
1.101841e-02 3.495287e-09 1.676833e-04 
1.406434e-02 7.269159e-09 2.682696e-04 
1.786815e-02 1.490614e-08 4.291934e-04 
2.245923e-02 2.960133e-08 6.866488e-04 
2.828760e-02 5.914455e-08 1.098541e-03 
3.605669e-02 1.224853e-07 1.757511e-03 
4.574683e-02 2.501553e-07 2.811769e-03 
5.779160e-02 5.043376e-07 4.498433e-03 
7.271147e-02 1.004470e-06 7.196857e-03 
9.203808e-02 2.037191e-06 1.151395e-02 
1.167438e-01 4.157501e-06 1.842070e-02 
1.479699e-01 8.465519e-06 2.947052e-02 
1.870298e-01 1.709505e-05 4.714866e-02 
2.361258e-01 3.440135e-05 7.543120e-02 
2.992407e-01 7.001944e-05 1.206793e-01 
3.785085e-01 1.417105e-04 1.930698e-01 
4.789968e-01 2.872115e-04 3.088844e-01 
6.038519e-01 5.754969e-04 4.941713e-01 
7.630104e-01 1.161229e-03 7.906043e-01 
9.660046e-01 2.357120e-03 1.264855e+00 
1.216816e+00 4.713152e-03 2.023590e+00 
1.532335e+00 9.418929e-03 3.237458e+00 
1.926363e+00 1.873430e-02 5.179475e+00 
2.408920e+00 3.669975e-02 8.286428e+00 
2.992516e+00 7.055661e-02 1.325711e+01 
3.686507e+00 1.324982e-01 2.120951e+01 
4.478900e+00 2.392871e-01 3.393222e+01 
5.331401e+00 4.080330e-01 5.428675e+01 
6.188370e+00 6.489246e-01 8.685114e+01 
6.967245e+00 9.495593e-01 1.389495e+02 
7.583191e+00 1.269201e+00 2.222996e+02 
7.975536e+00 1.551553e+00 3.556480e+02 
8.136023e+00 1.756071e+00 5.689866e+02 
8.092130e+00 1.867408e+00 9.102982e+02 
7.902733e+00 1.898065e+00 1.456348e+03 
7.624226e+00 1.867920e+00 2.329952e+03 
7.310467e+00 1.800264e+00 3.727594e+03 
7.007845e+00 1.716393e+00 5.963623e+03 
6.745527e+00 1.630566e+00 9.540955e+03 
6.544041e+00 1.553710e+00 1.526418e+04 
6.409587e+00 1.491693e+00 2.442053e+04 
6.345165e+00 1.449352e+00 3.906940e+04 
6.337533e+00 1.426126e+00 6.250552e+04 
6.374773e+00 1.421224e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-697.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.712643e-03 5.223091e-11 1.000000e-05 
3.354143e-03 9.874030e-11 1.599859e-05 
4.190289e-03 1.925226e-10 2.559548e-05 
5.481335e-03 4.309320e-10 4.094915e-05 
6.969894e-03 8.859886e-10 6.551286e-05 
8.722436e-03 1.736453e-09 1.048113e-04 
1.105467e-02 3.534977e-09 1.676833e-04 
1.385192e-02 6.954717e-09 2.682696e-04 
1.777841e-02 1.470377e-08 4.291934e-04 
2.221308e-02 2.867982e-08 6.866488e-04 
2.811577e-02 5.815674e-08 1.098541e-03 
3.582031e-02 1.202647e-07 1.757511e-03 
4.517027e-02 2.411617e-07 2.811769e-03 
5.752937e-02 4.982183e-07 4.498433e-03 
7.291758e-02 1.014491e-06 7.196857e-03 
9.228072e-02 2.056295e-06 1.151395e-02 
1.168987e-01 4.180071e-06 1.842070e-02 
1.476572e-01 8.424059e-06 2.947052e-02 
1.862324e-01 1.690160e-05 4.714866e-02 
2.364710e-01 3.460210e-05 7.543120e-02 
2.986784e-01 6.972548e-05 1.206793e-01 
3.770552e-01 1.402858e-04 1.930698e-01 
4.777937e-01 2.854624e-04 3.088844e-01 
6.039494e-01 5.766021e-04 4.941713e-01 
7.630293e-01 1.162981e-03 7.906043e-01 
9.646197e-01 2.350367e-03 1.264855e+00 
1.216414e+00 4.715215e-03 2.023590e+00 
1.532043e+00 9.426991e-03 3.237458e+00 
1.922168e+00 1.863896e-02 5.179475e+00 
2.406073e+00 3.662198e-02 8.286428e+00 
2.989595e+00 7.044990e-02 1.325711e+01 
3.680452e+00 1.320351e-01 2.120951e+01 
4.470556e+00 2.382956e-01 3.393222e+01 
5.325367e+00 4.072136e-01 5.428675e+01 
6.184578e+00 6.485768e-01 8.685114e+01 
6.961327e+00 9.483802e-01 1.389495e+02 
7.574481e+00 1.266574e+00 2.222996e+02 
7.967720e+00 1.549056e+00 3.556480e+02 
8.129808e+00 1.754213e+00 5.689866e+02 
8.086245e+00 1.865621e+00 9.102982e+02 
7.897134e+00 1.896385e+00 1.456348e+03 
7.619407e+00 1.866614e+00 2.329952e+03 
7.306204e+00 1.799222e+00 3.727594e+03 
7.002128e+00 1.714824e+00 5.963623e+03 
6.741508e+00 1.629686e+00 9.540955e+03 
6.537802e+00 1.552119e+00 1.526418e+04 
6.404398e+00 1.490496e+00 2.442053e+04 
6.339629e+00 1.448069e+00 3.906940e+04 
6.335441e+00 1.425935e+00 6.250552e+04 
6.367351e+00 1.419340e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-698.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.692136e-03 5.112851e-11 1.000000e-05 
3.305351e-03 9.462921e-11 1.599859e-05 
4.265025e-03 2.032999e-10 2.559548e-05 
5.421200e-03 4.175020e-10 4.094915e-05 
6.755492e-03 8.078734e-10 6.551286e-05 
8.639886e-03 1.690038e-09 1.048113e-04 
1.094021e-02 3.431226e-09 1.676833e-04 
1.400303e-02 7.195124e-09 2.682696e-04 
1.779060e-02 1.475518e-08 4.291934e-04 
2.229826e-02 2.905264e-08 6.866488e-04 
2.840556e-02 6.005963e-08 1.098541e-03 
3.569908e-02 1.192186e-07 1.757511e-03 
4.555680e-02 2.477608e-07 2.811769e-03 
5.765300e-02 5.021565e-07 4.498433e-03 
7.269389e-02 1.006625e-06 7.196857e-03 
9.193228e-02 2.036007e-06 1.151395e-02 
1.165003e-01 4.143416e-06 1.842070e-02 
1.469741e-01 8.319604e-06 2.947052e-02 
1.860812e-01 1.688465e-05 4.714866e-02 
2.357431e-01 3.433273e-05 7.543120e-02 
2.973276e-01 6.888248e-05 1.206793e-01 
3.765516e-01 1.399249e-04 1.930698e-01 
4.765925e-01 2.837214e-04 3.088844e-01 
6.037879e-01 5.769653e-04 4.941713e-01 
7.614362e-01 1.157370e-03 7.906043e-01 
9.618848e-01 2.333780e-03 1.264855e+00 
1.213997e+00 4.693888e-03 2.023590e+00 
1.529717e+00 9.397562e-03 3.237458e+00 
1.921089e+00 1.863406e-02 5.179475e+00 
2.400713e+00 3.643013e-02 8.286428e+00 
2.985129e+00 7.023474e-02 1.325711e+01 
3.676071e+00 1.317500e-01 2.120951e+01 
4.462791e+00 2.373960e-01 3.393222e+01 
5.319333e+00 4.063936e-01 5.428675e+01 
6.176703e+00 6.470022e-01 8.685114e+01 
6.955590e+00 9.472678e-01 1.389495e+02 
7.569426e+00 1.265591e+00 2.222996e+02 
7.963104e+00 1.548152e+00 3.556480e+02 
8.122727e+00 1.751904e+00 5.689866e+02 
8.080494e+00 1.863901e+00 9.102982e+02 
7.891164e+00 1.894521e+00 1.456348e+03 
7.615021e+00 1.865504e+00 2.329952e+03 
7.301573e+00 1.798024e+00 3.727594e+03 
6.999888e+00 1.714594e+00 5.963623e+03 
6.738247e+00 1.629076e+00 9.540955e+03 
6.535086e+00 1.551709e+00 1.526418e+04 
6.400652e+00 1.489763e+00 2.442053e+04 
6.337243e+00 1.447779e+00 3.906940e+04 
6.328193e+00 1.424118e+00 6.250552e+04 
6.363263e+00 1.418517e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-699.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.655119e-03 4.911859e-11 1.000000e-05 
3.308969e-03 9.507630e-11 1.599859e-05 
4.212709e-03 1.961906e-10 2.559548e-05 
5.309638e-03 3.928157e-10 4.094915e-05 
6.849677e-03 8.433433e-10 6.551286e-05 
8.725315e-03 1.743161e-09 1.048113e-04 
1.103435e-02 3.525610e-09 1.676833e-04 
1.386602e-02 6.996001e-09 2.682696e-04 
1.776733e-02 1.471841e-08 4.291934e-04 
2.225491e-02 2.892491e-08 6.866488e-04 
2.839950e-02 6.010718e-08 1.098541e-03 
3.558918e-02 1.182901e-07 1.757511e-03 
4.533031e-02 2.444336e-07 2.811769e-03 
5.701081e-02 4.862581e-07 4.498433e-03 
7.258026e-02 1.003348e-06 7.196857e-03 
9.180140e-02 2.030229e-06 1.151395e-02 
1.165393e-01 4.153514e-06 1.842070e-02 
1.464755e-01 8.247016e-06 2.947052e-02 
1.860954e-01 1.691271e-05 4.714866e-02 
2.356809e-01 3.435470e-05 7.543120e-02 
2.982506e-01 6.962550e-05 1.206793e-01 
3.765688e-01 1.401445e-04 1.930698e-01 
4.761890e-01 2.834067e-04 3.088844e-01 
6.008598e-01 5.694280e-04 4.941713e-01 
7.595462e-01 1.150420e-03 7.906043e-01 
9.602720e-01 2.325386e-03 1.264855e+00 
1.211918e+00 4.676509e-03 2.023590e+00 
1.527779e+00 9.375269e-03 3.237458e+00 
1.916911e+00 1.853930e-02 5.179475e+00 
2.396862e+00 3.630693e-02 8.286428e+00 
2.982029e+00 7.011517e-02 1.325711e+01 
3.670082e+00 1.312941e-01 2.120951e+01 
4.460902e+00 2.374165e-01 3.393222e+01 
5.311047e+00 4.050727e-01 5.428675e+01 
6.170200e+00 6.458383e-01 8.685114e+01 
6.949535e+00 9.460330e-01 1.389495e+02 
7.562617e+00 1.263815e+00 2.222996e+02 
7.954855e+00 1.545435e+00 3.556480e+02 
8.117311e+00 1.750457e+00 5.689866e+02 
8.076597e+00 1.863131e+00 9.102982e+02 
7.887194e+00 1.893635e+00 1.456348e+03 
7.610729e+00 1.864434e+00 2.329952e+03 
7.296575e+00 1.796670e+00 3.727594e+03 
6.996399e+00 1.713881e+00 5.963623e+03 
6.731332e+00 1.627160e+00 9.540955e+03 
6.529597e+00 1.550367e+00 1.526418e+04 
6.397442e+00 1.489202e+00 2.442053e+04 
6.331558e+00 1.446447e+00 3.906940e+04 
6.325424e+00 1.423711e+00 6.250552e+04 
6.357919e+00 1.417293e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-7.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.673286e-01 5.020551e-07 1.000000e-05 
3.406193e-01 1.038540e-06 1.599859e-05 
4.333858e-01 2.139141e-06 2.559548e-05 
5.436715e-01 4.223044e-06 4.094915e-05 
6.941911e-01 8.791313e-06 6.551286e-05 
8.710568e-01 1.736829e-05 1.048113e-04 
1.103220e+00 3.528627e-05 1.676833e-04 
1.399019e+00 7.196022e-05 2.682696e-04 
1.775111e+00 1.469950e-04 4.291934e-04 
2.247002e+00 2.981555e-04 6.866488e-04 
2.837350e+00 6.003181e-04 1.098541e-03 
3.589176e+00 1.215188e-03 1.757511e-03 
4.544512e+00 2.466876e-03 2.811769e-03 
5.744829e+00 4.983782e-03 4.498433e-03 
7.250288e+00 1.001986e-02 7.196857e-03 
9.153165e+00 2.016592e-02 1.151395e-02 
1.154374e+01 4.046852e-02 1.842070e-02 
1.454639e+01 8.102509e-02 2.947052e-02 
1.828907e+01 1.612008e-01 4.714866e-02 
2.291290e+01 3.174905e-01 7.543120e-02 
2.850374e+01 6.127952e-01 1.206793e-01 
3.522212e+01 1.160927e+00 1.930698e-01 
4.291577e+01 2.113396e+00 3.088844e-01 
5.133082e+01 3.652602e+00 4.941713e-01 
5.994153e+01 5.906330e+00 7.906043e-01 
6.795921e+01 8.808002e+00 1.264855e+00 
7.448623e+01 1.199256e+01 2.023590e+00 
7.887866e+01 1.492104e+01 3.237458e+00 
8.095585e+01 1.714599e+01 5.179475e+00 
8.091609e+01 1.845415e+01 8.286428e+00 
7.928496e+01 1.891471e+01 1.325711e+01 
7.663661e+01 1.871776e+01 2.120951e+01 
7.357448e+01 1.811872e+01 3.393222e+01 
7.049469e+01 1.729882e+01 5.428675e+01 
6.775740e+01 1.643094e+01 8.685114e+01 
6.561995e+01 1.564295e+01 1.389495e+02 
6.412788e+01 1.498687e+01 2.222996e+02 
6.334140e+01 1.452129e+01 3.556480e+02 
6.319426e+01 1.426194e+01 5.689866e+02 
6.345410e+01 1.416715e+01 9.102982e+02 
6.399279e+01 1.421620e+01 1.456348e+03 
6.457732e+01 1.433922e+01 2.329952e+03 
6.510965e+01 1.449597e+01 3.727594e+03 
6.552818e+01 1.465081e+01 5.963623e+03 
6.574834e+01 1.475847e+01 9.540955e+03 
6.583385e+01 1.482657e+01 1.526418e+04 
6.584253e+01 1.486544e+01 2.442053e+04 
6.578633e+01 1.487404e+01 3.906940e+04 
6.568226e+01 1.485652e+01 6.250552e+04 
6.559817e+01 1.483665e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-70.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.710996e-02 5.236023e-09 1.000000e-05 
3.374982e-02 1.010251e-08 1.599859e-05 
4.285289e-02 2.068023e-08 2.559548e-05 
5.410879e-02 4.163116e-08 4.094915e-05 
6.840149e-02 8.410306e-08 6.551286e-05 
8.782225e-02 1.780036e-07 1.048113e-04 
1.106996e-01 3.564946e-07 1.676833e-04 
1.389555e-01 7.050870e-07 2.682696e-04 
1.767426e-01 1.450908e-06 4.291934e-04 
2.244590e-01 2.971854e-06 6.866488e-04 
2.839405e-01 6.015889e-06 1.098541e-03 
3.587239e-01 1.213110e-05 1.757511e-03 
4.521565e-01 2.429341e-05 2.811769e-03 
5.745689e-01 4.984856e-05 4.498433e-03 
7.244336e-01 9.991463e-05 7.196857e-03 
9.194394e-01 2.042741e-04 1.151395e-02 
1.161225e+00 4.115391e-04 1.842070e-02 
1.466472e+00 8.289176e-04 2.947052e-02 
1.855814e+00 1.680109e-03 4.714866e-02 
2.347676e+00 3.401881e-03 7.543120e-02 
2.960548e+00 6.823935e-03 1.206793e-01 
3.740522e+00 1.376875e-02 1.930698e-01 
4.713677e+00 2.757179e-02 3.088844e-01 
5.919146e+00 5.465428e-02 4.941713e-01 
7.411134e+00 1.074563e-01 7.906043e-01 
9.215928e+00 2.071873e-01 1.264855e+00 
1.135559e+01 3.892490e-01 2.023590e+00 
1.381972e+01 7.063105e-01 3.237458e+00 
1.650835e+01 1.216520e+00 5.179475e+00 
1.921947e+01 1.950728e+00 8.286428e+00 
2.172821e+01 2.886765e+00 1.325711e+01 
2.372107e+01 3.889247e+00 2.120951e+01 
2.504556e+01 4.802328e+00 3.393222e+01 
2.562601e+01 5.476072e+00 5.428675e+01 
2.555952e+01 5.863364e+00 8.685114e+01 
2.500470e+01 5.985700e+00 1.389495e+02 
2.414093e+01 5.904645e+00 2.222996e+02 
2.316392e+01 5.704533e+00 3.556480e+02 
2.219650e+01 5.441722e+00 5.689866e+02 
2.135649e+01 5.171799e+00 9.102982e+02 
2.069329e+01 4.923505e+00 1.456348e+03 
2.024741e+01 4.722702e+00 2.329952e+03 
2.002343e+01 4.582888e+00 3.727594e+03 
1.998047e+01 4.502737e+00 5.963623e+03 
2.007436e+01 4.478006e+00 9.540955e+03 
2.024989e+01 4.497042e+00 1.526418e+04 
2.044596e+01 4.541393e+00 2.442053e+04 
2.060262e+01 4.588467e+00 3.906940e+04 
2.072646e+01 4.635407e+00 6.250552e+04 
2.079742e+01 4.670277e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-700.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.687824e-03 5.102903e-11 1.000000e-05 
3.426870e-03 1.057567e-10 1.599859e-05 
4.172060e-03 1.908388e-10 2.559548e-05 
5.311058e-03 3.936934e-10 4.094915e-05 
6.941140e-03 8.788350e-10 6.551286e-05 
8.644702e-03 1.697716e-09 1.048113e-04 
1.090612e-02 3.408987e-09 1.676833e-04 
1.385287e-02 6.986091e-09 2.682696e-04 
1.755531e-02 1.421806e-08 4.291934e-04 
2.229267e-02 2.911396e-08 6.866488e-04 
2.805455e-02 5.802632e-08 1.098541e-03 
3.554933e-02 1.180618e-07 1.757511e-03 
4.496914e-02 2.389788e-07 2.811769e-03 
5.735450e-02 4.958138e-07 4.498433e-03 
7.235550e-02 9.954775e-07 7.196857e-03 
9.162231e-02 2.021257e-06 1.151395e-02 
1.162858e-01 4.132378e-06 1.842070e-02 
1.462902e-01 8.227500e-06 2.947052e-02 
1.853057e-01 1.672218e-05 4.714866e-02 
2.351358e-01 3.416568e-05 7.543120e-02 
2.972153e-01 6.900158e-05 1.206793e-01 
3.767013e-01 1.404930e-04 1.930698e-01 
4.753550e-01 2.823236e-04 3.088844e-01 
6.002534e-01 5.685175e-04 4.941713e-01 
7.589461e-01 1.149336e-03 7.906043e-01 
9.583655e-01 2.314871e-03 1.264855e+00 
1.210390e+00 4.665487e-03 2.023590e+00 
1.522826e+00 9.297725e-03 3.237458e+00 
1.916104e+00 1.854217e-02 5.179475e+00 
2.395115e+00 3.627885e-02 8.286428e+00 
2.977906e+00 6.992393e-02 1.325711e+01 
3.666687e+00 1.311133e-01 2.120951e+01 
4.456055e+00 2.369732e-01 3.393222e+01 
5.307680e+00 4.048441e-01 5.428675e+01 
6.162564e+00 6.443338e-01 8.685114e+01 
6.938760e+00 9.430029e-01 1.389495e+02 
7.554042e+00 1.261243e+00 2.222996e+02 
7.949831e+00 1.544322e+00 3.556480e+02 
8.111076e+00 1.748581e+00 5.689866e+02 
8.071063e+00 1.861518e+00 9.102982e+02 
7.881388e+00 1.891847e+00 1.456348e+03 
7.605113e+00 1.862758e+00 2.329952e+03 
7.293955e+00 1.796312e+00 3.727594e+03 
6.992278e+00 1.712923e+00 5.963623e+03 
6.728673e+00 1.626762e+00 9.540955e+03 
6.525334e+00 1.549436e+00 1.526418e+04 
6.392657e+00 1.488132e+00 2.442053e+04 
6.326694e+00 1.445373e+00 3.906940e+04 
6.318712e+00 1.422062e+00 6.250552e+04 
6.354227e+00 1.416594e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-701.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.634243e-03 4.810634e-11 1.000000e-05 
3.328344e-03 9.703305e-11 1.599859e-05 
4.297506e-03 2.088741e-10 2.559548e-05 
5.294786e-03 3.906430e-10 4.094915e-05 
6.922380e-03 8.729739e-10 6.551286e-05 
8.735869e-03 1.754499e-09 1.048113e-04 
1.099103e-02 3.494219e-09 1.676833e-04 
1.380246e-02 6.919981e-09 2.682696e-04 
1.742265e-02 1.391804e-08 4.291934e-04 
2.205972e-02 2.825108e-08 6.866488e-04 
2.828531e-02 5.955494e-08 1.098541e-03 
3.574203e-02 1.201636e-07 1.757511e-03 
4.535876e-02 2.455948e-07 2.811769e-03 
5.736334e-02 4.967517e-07 4.498433e-03 
7.263105e-02 1.008333e-06 7.196857e-03 
9.134227e-02 2.005641e-06 1.151395e-02 
1.162469e-01 4.134125e-06 1.842070e-02 
1.461515e-01 8.215841e-06 2.947052e-02 
1.859029e-01 1.690850e-05 4.714866e-02 
2.340624e-01 3.374807e-05 7.543120e-02 
2.971024e-01 6.902138e-05 1.206793e-01 
3.746918e-01 1.384543e-04 1.930698e-01 
4.748313e-01 2.817934e-04 3.088844e-01 
5.997426e-01 5.678767e-04 4.941713e-01 
7.585946e-01 1.149377e-03 7.906043e-01 
9.571316e-01 2.309232e-03 1.264855e+00 
1.208603e+00 4.651492e-03 2.023590e+00 
1.521631e+00 9.289048e-03 3.237458e+00 
1.910804e+00 1.841515e-02 5.179475e+00 
2.392341e+00 3.620422e-02 8.286428e+00 
2.973044e+00 6.968110e-02 1.325711e+01 
3.661431e+00 1.307351e-01 2.120951e+01 
4.448513e+00 2.361082e-01 3.393222e+01 
5.297852e+00 4.031808e-01 5.428675e+01 
6.156372e+00 6.432613e-01 8.685114e+01 
6.934982e+00 9.426295e-01 1.389495e+02 
7.546634e+00 1.259195e+00 2.222996e+02 
7.942592e+00 1.542104e+00 3.556480e+02 
8.106255e+00 1.747437e+00 5.689866e+02 
8.065014e+00 1.859638e+00 9.102982e+02 
7.876236e+00 1.890377e+00 1.456348e+03 
7.600587e+00 1.861578e+00 2.329952e+03 
7.288600e+00 1.794805e+00 3.727594e+03 
6.985494e+00 1.710937e+00 5.963623e+03 
6.724321e+00 1.625759e+00 9.540955e+03 
6.520835e+00 1.548424e+00 1.526418e+04 
6.389708e+00 1.487652e+00 2.442053e+04 
6.322977e+00 1.444660e+00 3.906940e+04 
6.317111e+00 1.422021e+00 6.250552e+04 
6.350227e+00 1.415796e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-702.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.624567e-03 4.764609e-11 1.000000e-05 
3.402626e-03 1.038238e-10 1.599859e-05 
4.281172e-03 2.067960e-10 2.559548e-05 
5.331075e-03 3.992992e-10 4.094915e-05 
6.921977e-03 8.740663e-10 6.551286e-05 
8.608630e-03 1.681342e-09 1.048113e-04 
1.086401e-02 3.379282e-09 1.676833e-04 
1.372645e-02 6.815988e-09 2.682696e-04 
1.739183e-02 1.386404e-08 4.291934e-04 
2.236430e-02 2.947950e-08 6.866488e-04 
2.814586e-02 5.876215e-08 1.098541e-03 
3.561433e-02 1.190499e-07 1.757511e-03 
4.506789e-02 2.412440e-07 2.811769e-03 
5.683110e-02 4.837414e-07 4.498433e-03 
7.188519e-02 9.789806e-07 7.196857e-03 
9.138685e-02 2.011444e-06 1.151395e-02 
1.158704e-01 4.099927e-06 1.842070e-02 
1.466267e-01 8.308083e-06 2.947052e-02 
1.851109e-01 1.671714e-05 4.714866e-02 
2.341029e-01 3.381378e-05 7.543120e-02 
2.956940e-01 6.814160e-05 1.206793e-01 
3.755108e-01 1.395628e-04 1.930698e-01 
4.741600e-01 2.810000e-04 3.088844e-01 
5.987824e-01 5.659598e-04 4.941713e-01 
7.575742e-01 1.146377e-03 7.906043e-01 
9.561908e-01 2.305709e-03 1.264855e+00 
1.207507e+00 4.645441e-03 2.023590e+00 
1.520768e+00 9.286418e-03 3.237458e+00 
1.909122e+00 1.839258e-02 5.179475e+00 
2.387698e+00 3.604522e-02 8.286428e+00 
2.968330e+00 6.944870e-02 1.325711e+01 
3.657368e+00 1.304830e-01 2.120951e+01 
4.443684e+00 2.356671e-01 3.393222e+01 
5.291353e+00 4.022562e-01 5.428675e+01 
6.149108e+00 6.418669e-01 8.685114e+01 
6.926581e+00 9.404991e-01 1.389495e+02 
7.541556e+00 1.258192e+00 2.222996e+02 
7.934580e+00 1.539499e+00 3.556480e+02 
8.098045e+00 1.744532e+00 5.689866e+02 
8.061365e+00 1.858989e+00 9.102982e+02 
7.872517e+00 1.889607e+00 1.456348e+03 
7.596778e+00 1.860723e+00 2.329952e+03 
7.284788e+00 1.793944e+00 3.727594e+03 
6.983758e+00 1.710896e+00 5.963623e+03 
6.720328e+00 1.624882e+00 9.540955e+03 
6.518433e+00 1.548115e+00 1.526418e+04 
6.382694e+00 1.485861e+00 2.442053e+04 
6.318304e+00 1.443644e+00 3.906940e+04 
6.311101e+00 1.420590e+00 6.250552e+04 
6.346121e+00 1.414964e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-703.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.659277e-03 4.963214e-11 1.000000e-05 
3.376724e-03 1.016153e-10 1.599859e-05 
4.207397e-03 1.965680e-10 2.559548e-05 
5.355736e-03 4.054428e-10 4.094915e-05 
6.769420e-03 8.187034e-10 6.551286e-05 
8.734222e-03 1.758510e-09 1.048113e-04 
1.090215e-02 3.419859e-09 1.676833e-04 
1.372501e-02 6.823545e-09 2.682696e-04 
1.749345e-02 1.412858e-08 4.291934e-04 
2.222005e-02 2.895394e-08 6.866488e-04 
2.800223e-02 5.794956e-08 1.098541e-03 
3.558637e-02 1.189389e-07 1.757511e-03 
4.489360e-02 2.387956e-07 2.811769e-03 
5.688937e-02 4.859221e-07 4.498433e-03 
7.197998e-02 9.842587e-07 7.196857e-03 
9.096285e-02 1.986403e-06 1.151395e-02 
1.158464e-01 4.103214e-06 1.842070e-02 
1.458677e-01 8.191376e-06 2.947052e-02 
1.848832e-01 1.667926e-05 4.714866e-02 
2.337143e-01 3.369357e-05 7.543120e-02 
2.963331e-01 6.868205e-05 1.206793e-01 
3.738662e-01 1.379334e-04 1.930698e-01 
4.739608e-01 2.810456e-04 3.088844e-01 
5.988848e-01 5.670557e-04 4.941713e-01 
7.565149e-01 1.143201e-03 7.906043e-01 
9.549368e-01 2.299918e-03 1.264855e+00 
1.204658e+00 4.619225e-03 2.023590e+00 
1.517000e+00 9.230734e-03 3.237458e+00 
1.906378e+00 1.833942e-02 5.179475e+00 
2.384189e+00 3.593744e-02 8.286428e+00 
2.966144e+00 6.939237e-02 1.325711e+01 
3.653492e+00 1.302505e-01 2.120951e+01 
4.438404e+00 2.351553e-01 3.393222e+01 
5.284949e+00 4.013524e-01 5.428675e+01 
6.143322e+00 6.409134e-01 8.685114e+01 
6.919666e+00 9.389313e-01 1.389495e+02 
7.534429e+00 1.256266e+00 2.222996e+02 
7.930041e+00 1.538620e+00 3.556480e+02 
8.091885e+00 1.742688e+00 5.689866e+02 
8.053437e+00 1.856138e+00 9.102982e+02 
7.866620e+00 1.887767e+00 1.456348e+03 
7.591346e+00 1.859125e+00 2.329952e+03 
7.279529e+00 1.792474e+00 3.727594e+03 
6.977295e+00 1.709030e+00 5.963623e+03 
6.717225e+00 1.624322e+00 9.540955e+03 
6.514224e+00 1.547199e+00 1.526418e+04 
6.379763e+00 1.485386e+00 2.442053e+04 
6.315731e+00 1.443290e+00 3.906940e+04 
6.307086e+00 1.419787e+00 6.250552e+04 
6.341807e+00 1.414064e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-704.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.657396e-03 4.959733e-11 1.000000e-05 
3.287844e-03 9.393404e-11 1.599859e-05 
4.209057e-03 1.970806e-10 2.559548e-05 
5.405064e-03 4.173419e-10 4.094915e-05 
6.760454e-03 8.166147e-10 6.551286e-05 
8.729813e-03 1.758346e-09 1.048113e-04 
1.077342e-02 3.304836e-09 1.676833e-04 
1.395057e-02 7.175722e-09 2.682696e-04 
1.755248e-02 1.429240e-08 4.291934e-04 
2.217263e-02 2.880988e-08 6.866488e-04 
2.806259e-02 5.840812e-08 1.098541e-03 
3.575935e-02 1.208534e-07 1.757511e-03 
4.514551e-02 2.431833e-07 2.811769e-03 
5.719321e-02 4.944520e-07 4.498433e-03 
7.188773e-02 9.818737e-07 7.196857e-03 
9.108089e-02 1.996982e-06 1.151395e-02 
1.153265e-01 4.053975e-06 1.842070e-02 
1.456545e-01 8.167119e-06 2.947052e-02 
1.847399e-01 1.666416e-05 4.714866e-02 
2.340751e-01 3.389801e-05 7.543120e-02 
2.956150e-01 6.828089e-05 1.206793e-01 
3.744764e-01 1.388070e-04 1.930698e-01 
4.734124e-01 2.804694e-04 3.088844e-01 
5.980793e-01 5.655739e-04 4.941713e-01 
7.561327e-01 1.143090e-03 7.906043e-01 
9.527929e-01 2.287714e-03 1.264855e+00 
1.202351e+00 4.599262e-03 2.023590e+00 
1.516153e+00 9.228312e-03 3.237458e+00 
1.905216e+00 1.833175e-02 5.179475e+00 
2.383041e+00 3.593594e-02 8.286428e+00 
2.962590e+00 6.924061e-02 1.325711e+01 
3.647372e+00 1.297809e-01 2.120951e+01 
4.433006e+00 2.346247e-01 3.393222e+01 
5.279221e+00 4.005973e-01 5.428675e+01 
6.135838e+00 6.394516e-01 8.685114e+01 
6.912610e+00 9.373090e-01 1.389495e+02 
7.528540e+00 1.254894e+00 2.222996e+02 
7.923002e+00 1.536494e+00 3.556480e+02 
8.086313e+00 1.741147e+00 5.689866e+02 
8.050457e+00 1.855828e+00 9.102982e+02 
7.862442e+00 1.886769e+00 1.456348e+03 
7.586113e+00 1.857616e+00 2.329952e+03 
7.275728e+00 1.791614e+00 3.727594e+03 
6.973281e+00 1.708107e+00 5.963623e+03 
6.712729e+00 1.623263e+00 9.540955e+03 
6.509794e+00 1.546206e+00 1.526418e+04 
6.374690e+00 1.484219e+00 2.442053e+04 
6.308197e+00 1.441369e+00 3.906940e+04 
6.301936e+00 1.418626e+00 6.250552e+04 
6.334109e+00 1.412085e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-705.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.592563e-03 4.612049e-11 1.000000e-05 
3.371207e-03 1.014057e-10 1.599859e-05 
4.244385e-03 2.023719e-10 2.559548e-05 
5.400980e-03 4.169882e-10 4.094915e-05 
6.787159e-03 8.275038e-10 6.551286e-05 
8.678332e-03 1.729876e-09 1.048113e-04 
1.094957e-02 3.474537e-09 1.676833e-04 
1.368343e-02 6.780963e-09 2.682696e-04 
1.752489e-02 1.424530e-08 4.291934e-04 
2.228117e-02 2.927655e-08 6.866488e-04 
2.802738e-02 5.827115e-08 1.098541e-03 
3.545937e-02 1.180048e-07 1.757511e-03 
4.469173e-02 2.362590e-07 2.811769e-03 
5.692406e-02 4.881967e-07 4.498433e-03 
7.184265e-02 9.814198e-07 7.196857e-03 
9.075696e-02 1.978558e-06 1.151395e-02 
1.148009e-01 4.004483e-06 1.842070e-02 
1.458585e-01 8.213131e-06 2.947052e-02 
1.845322e-01 1.663163e-05 4.714866e-02 
2.335168e-01 3.370385e-05 7.543120e-02 
2.945063e-01 6.761143e-05 1.206793e-01 
3.735802e-01 1.380085e-04 1.930698e-01 
4.722077e-01 2.787292e-04 3.088844e-01 
5.965015e-01 5.619069e-04 4.941713e-01 
7.532814e-01 1.131816e-03 7.906043e-01 
9.523772e-01 2.287959e-03 1.264855e+00 
1.202532e+00 4.607844e-03 2.023590e+00 
1.511932e+00 9.164493e-03 3.237458e+00 
1.901654e+00 1.825501e-02 5.179475e+00 
2.379149e+00 3.581081e-02 8.286428e+00 
2.959207e+00 6.910070e-02 1.325711e+01 
3.644244e+00 1.296269e-01 2.120951e+01 
4.423080e+00 2.333897e-01 3.393222e+01 
5.276288e+00 4.004592e-01 5.428675e+01 
6.127897e+00 6.378532e-01 8.685114e+01 
6.906463e+00 9.360291e-01 1.389495e+02 
7.519094e+00 1.251922e+00 2.222996e+02 
7.917376e+00 1.535070e+00 3.556480e+02 
8.080937e+00 1.739705e+00 5.689866e+02 
8.044732e+00 1.854104e+00 9.102982e+02 
7.857424e+00 1.885356e+00 1.456348e+03 
7.582700e+00 1.856937e+00 2.329952e+03 
7.273009e+00 1.791207e+00 3.727594e+03 
6.969435e+00 1.707248e+00 5.963623e+03 
6.707488e+00 1.621936e+00 9.540955e+03 
6.506871e+00 1.545719e+00 1.526418e+04 
6.371711e+00 1.483725e+00 2.442053e+04 
6.305107e+00 1.440850e+00 3.906940e+04 
6.297538e+00 1.417700e+00 6.250552e+04 
6.330423e+00 1.411383e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-706.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.680831e-03 5.106577e-11 1.000000e-05 
3.364357e-03 1.009318e-10 1.599859e-05 
4.292196e-03 2.095851e-10 2.559548e-05 
5.371680e-03 4.108204e-10 4.094915e-05 
6.707603e-03 7.998778e-10 6.551286e-05 
8.595702e-03 1.683316e-09 1.048113e-04 
1.100604e-02 3.533580e-09 1.676833e-04 
1.363195e-02 6.714223e-09 2.682696e-04 
1.746263e-02 1.411401e-08 4.291934e-04 
2.218689e-02 2.894751e-08 6.866488e-04 
2.801117e-02 5.825261e-08 1.098541e-03 
3.533290e-02 1.169122e-07 1.757511e-03 
4.455526e-02 2.344333e-07 2.811769e-03 
5.674249e-02 4.842258e-07 4.498433e-03 
7.163651e-02 9.743762e-07 7.196857e-03 
9.056122e-02 1.968572e-06 1.151395e-02 
1.147900e-01 4.009019e-06 1.842070e-02 
1.455825e-01 8.178171e-06 2.947052e-02 
1.841306e-01 1.654671e-05 4.714866e-02 
2.323952e-01 3.326766e-05 7.543120e-02 
2.952072e-01 6.819185e-05 1.206793e-01 
3.728622e-01 1.374090e-04 1.930698e-01 
4.718421e-01 2.784767e-04 3.088844e-01 
5.951991e-01 5.590264e-04 4.941713e-01 
7.524390e-01 1.129622e-03 7.906043e-01 
9.502679e-01 2.276016e-03 1.264855e+00 
1.200521e+00 4.591270e-03 2.023590e+00 
1.511653e+00 9.172336e-03 3.237458e+00 
1.897627e+00 1.816504e-02 5.179475e+00 
2.375108e+00 3.567913e-02 8.286428e+00 
2.953645e+00 6.880935e-02 1.325711e+01 
3.638480e+00 1.291948e-01 2.120951e+01 
4.417511e+00 2.328330e-01 3.393222e+01 
5.270087e+00 3.995981e-01 5.428675e+01 
6.122457e+00 6.369996e-01 8.685114e+01 
6.899062e+00 9.342732e-01 1.389495e+02 
7.513374e+00 1.250622e+00 2.222996e+02 
7.911078e+00 1.533308e+00 3.556480e+02 
8.075834e+00 1.738402e+00 5.689866e+02 
8.037711e+00 1.851712e+00 9.102982e+02 
7.852793e+00 1.884131e+00 1.456348e+03 
7.576983e+00 1.855203e+00 2.329952e+03 
7.267599e+00 1.789668e+00 3.727594e+03 
6.965548e+00 1.706371e+00 5.963623e+03 
6.703875e+00 1.621190e+00 9.540955e+03 
6.501712e+00 1.544480e+00 1.526418e+04 
6.366866e+00 1.482629e+00 2.442053e+04 
6.300002e+00 1.439693e+00 3.906940e+04 
6.291551e+00 1.416273e+00 6.250552e+04 
6.327896e+00 1.411049e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-707.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.556907e-03 4.436914e-11 1.000000e-05 
3.282784e-03 9.389953e-11 1.599859e-05 
4.137298e-03 1.879692e-10 2.559548e-05 
5.325164e-03 4.008070e-10 4.094915e-05 
6.794840e-03 8.326723e-10 6.551286e-05 
8.671176e-03 1.730495e-09 1.048113e-04 
1.098996e-02 3.523093e-09 1.676833e-04 
1.388657e-02 7.107578e-09 2.682696e-04 
1.737172e-02 1.391442e-08 4.291934e-04 
2.192358e-02 2.796860e-08 6.866488e-04 
2.808063e-02 5.877017e-08 1.098541e-03 
3.536898e-02 1.174368e-07 1.757511e-03 
4.504367e-02 2.425706e-07 2.811769e-03 
5.662013e-02 4.817814e-07 4.498433e-03 
7.192405e-02 9.875533e-07 7.196857e-03 
9.107309e-02 2.004977e-06 1.151395e-02 
1.148538e-01 4.021401e-06 1.842070e-02 
1.448475e-01 8.066351e-06 2.947052e-02 
1.840178e-01 1.653971e-05 4.714866e-02 
2.324562e-01 3.334101e-05 7.543120e-02 
2.940199e-01 6.746784e-05 1.206793e-01 
3.720930e-01 1.367537e-04 1.930698e-01 
4.703304e-01 2.761995e-04 3.088844e-01 
5.955023e-01 5.606730e-04 4.941713e-01 
7.522018e-01 1.130150e-03 7.906043e-01 
9.497272e-01 2.275345e-03 1.264855e+00 
1.198150e+00 4.570585e-03 2.023590e+00 
1.508443e+00 9.126955e-03 3.237458e+00 
1.895165e+00 1.811997e-02 5.179475e+00 
2.372077e+00 3.559276e-02 8.286428e+00 
2.947858e+00 6.850279e-02 1.325711e+01 
3.633303e+00 1.288246e-01 2.120951e+01 
4.414546e+00 2.326798e-01 3.393222e+01 
5.260896e+00 3.980769e-01 5.428675e+01 
6.115894e+00 6.358103e-01 8.685114e+01 
6.889336e+00 9.316366e-01 1.389495e+02 
7.505650e+00 1.248420e+00 2.222996e+02 
7.905383e+00 1.531844e+00 3.556480e+02 
8.068885e+00 1.736139e+00 5.689866e+02 
8.034796e+00 1.851429e+00 9.102982e+02 
7.848524e+00 1.883081e+00 1.456348e+03 
7.572718e+00 1.854130e+00 2.329952e+03 
7.262875e+00 1.788416e+00 3.727594e+03 
6.962085e+00 1.705657e+00 5.963623e+03 
6.699468e+00 1.620159e+00 9.540955e+03 
6.498572e+00 1.543918e+00 1.526418e+04 
6.363273e+00 1.481936e+00 2.442053e+04 
6.295456e+00 1.438712e+00 3.906940e+04 
6.287739e+00 1.415530e+00 6.250552e+04 
6.321939e+00 1.409622e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-708.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.593035e-03 4.634207e-11 1.000000e-05 
3.364843e-03 1.012616e-10 1.599859e-05 
4.158376e-03 1.911267e-10 2.559548e-05 
5.242860e-03 3.830496e-10 4.094915e-05 
6.726840e-03 8.090650e-10 6.551286e-05 
8.461827e-03 1.610433e-09 1.048113e-04 
1.075025e-02 3.302216e-09 1.676833e-04 
1.384358e-02 7.051727e-09 2.682696e-04 
1.741670e-02 1.404262e-08 4.291934e-04 
2.218770e-02 2.903269e-08 6.866488e-04 
2.790211e-02 5.773796e-08 1.098541e-03 
3.540655e-02 1.179781e-07 1.757511e-03 
4.488235e-02 2.403132e-07 2.811769e-03 
5.686913e-02 4.888561e-07 4.498433e-03 
7.152101e-02 9.724179e-07 7.196857e-03 
9.079808e-02 1.989679e-06 1.151395e-02 
1.147635e-01 4.017594e-06 1.842070e-02 
1.453179e-01 8.156707e-06 2.947052e-02 
1.834478e-01 1.640965e-05 4.714866e-02 
2.326833e-01 3.348610e-05 7.543120e-02 
2.935305e-01 6.722643e-05 1.206793e-01 
3.723354e-01 1.372148e-04 1.930698e-01 
4.696627e-01 2.754138e-04 3.088844e-01 
5.951539e-01 5.604805e-04 4.941713e-01 
7.511359e-01 1.126944e-03 7.906043e-01 
9.493062e-01 2.275528e-03 1.264855e+00 
1.196937e+00 4.563147e-03 2.023590e+00 
1.506075e+00 9.096855e-03 3.237458e+00 
1.893815e+00 1.810668e-02 5.179475e+00 
2.367949e+00 3.545731e-02 8.286428e+00 
2.947188e+00 6.855048e-02 1.325711e+01 
3.626271e+00 1.282600e-01 2.120951e+01 
4.408859e+00 2.321038e-01 3.393222e+01 
5.254958e+00 3.972733e-01 5.428675e+01 
6.108067e+00 6.342438e-01 8.685114e+01 
6.885419e+00 9.311957e-01 1.389495e+02 
7.501236e+00 1.247702e+00 2.222996e+02 
7.896714e+00 1.528898e+00 3.556480e+02 
8.063286e+00 1.734574e+00 5.689866e+02 
8.027688e+00 1.848987e+00 9.102982e+02 
7.842024e+00 1.880935e+00 1.456348e+03 
7.569703e+00 1.853627e+00 2.329952e+03 
7.258901e+00 1.787477e+00 3.727594e+03 
6.957834e+00 1.704637e+00 5.963623e+03 
6.697398e+00 1.619963e+00 9.540955e+03 
6.493009e+00 1.542540e+00 1.526418e+04 
6.359051e+00 1.481039e+00 2.442053e+04 
6.292140e+00 1.438119e+00 3.906940e+04 
6.285296e+00 1.415217e+00 6.250552e+04 
6.318312e+00 1.408936e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-709.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.558839e-03 4.459559e-11 1.000000e-05 
3.370391e-03 1.019070e-10 1.599859e-05 
4.260325e-03 2.058217e-10 2.559548e-05 
5.254196e-03 3.860840e-10 4.094915e-05 
6.827833e-03 8.472506e-10 6.551286e-05 
8.623079e-03 1.706673e-09 1.048113e-04 
1.087970e-02 3.427791e-09 1.676833e-04 
1.360003e-02 6.695495e-09 2.682696e-04 
1.754122e-02 1.436623e-08 4.291934e-04 
2.205954e-02 2.857278e-08 6.866488e-04 
2.804423e-02 5.870753e-08 1.098541e-03 
3.502634e-02 1.143794e-07 1.757511e-03 
4.460107e-02 2.361564e-07 2.811769e-03 
5.674451e-02 4.863354e-07 4.498433e-03 
7.145430e-02 9.710688e-07 7.196857e-03 
9.084900e-02 1.995844e-06 1.151395e-02 
1.149499e-01 4.042903e-06 1.842070e-02 
1.451936e-01 8.147280e-06 2.947052e-02 
1.837584e-01 1.651644e-05 4.714866e-02 
2.315827e-01 3.305983e-05 7.543120e-02 
2.941137e-01 6.772341e-05 1.206793e-01 
3.719426e-01 1.369742e-04 1.930698e-01 
4.687189e-01 2.741434e-04 3.088844e-01 
5.944667e-01 5.593299e-04 4.941713e-01 
7.499786e-01 1.123327e-03 7.906043e-01 
9.467568e-01 2.260436e-03 1.264855e+00 
1.196140e+00 4.560458e-03 2.023590e+00 
1.506417e+00 9.115814e-03 3.237458e+00 
1.890210e+00 1.802890e-02 5.179475e+00 
2.367163e+00 3.547127e-02 8.286428e+00 
2.941947e+00 6.828169e-02 1.325711e+01 
3.622115e+00 1.279972e-01 2.120951e+01 
4.402852e+00 2.314782e-01 3.393222e+01 
5.246553e+00 3.959267e-01 5.428675e+01 
6.103149e+00 6.335422e-01 8.685114e+01 
6.878250e+00 9.295234e-01 1.389495e+02 
7.492985e+00 1.245260e+00 2.222996e+02 
7.890379e+00 1.527111e+00 3.556480e+02 
8.059126e+00 1.733753e+00 5.689866e+02 
8.022112e+00 1.847331e+00 9.102982e+02 
7.837148e+00 1.879583e+00 1.456348e+03 
7.564924e+00 1.852316e+00 2.329952e+03 
7.255540e+00 1.786794e+00 3.727594e+03 
6.953334e+00 1.703520e+00 5.963623e+03 
6.692443e+00 1.618733e+00 9.540955e+03 
6.489089e+00 1.541713e+00 1.526418e+04 
6.356056e+00 1.480536e+00 2.442053e+04 
6.289555e+00 1.437756e+00 3.906940e+04 
6.278259e+00 1.413456e+00 6.250552e+04 
6.312010e+00 1.407397e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-71.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.629270e-02 4.844853e-09 1.000000e-05 
3.321089e-02 9.763751e-09 1.599859e-05 
4.249015e-02 2.044750e-08 2.559548e-05 
5.306330e-02 3.982521e-08 4.094915e-05 
6.795725e-02 8.365323e-08 6.551286e-05 
8.584506e-02 1.686248e-07 1.048113e-04 
1.082939e-01 3.385229e-07 1.676833e-04 
1.382848e-01 7.048542e-07 2.682696e-04 
1.751384e-01 1.431926e-06 4.291934e-04 
2.206916e-01 2.865064e-06 6.866488e-04 
2.783709e-01 5.749756e-06 1.098541e-03 
3.524966e-01 1.167466e-05 1.757511e-03 
4.477115e-01 2.392087e-05 2.811769e-03 
5.670459e-01 4.860054e-05 4.498433e-03 
7.143340e-01 9.716219e-05 7.196857e-03 
9.039210e-01 1.968773e-04 1.151395e-02 
1.145986e+00 4.011979e-04 1.842070e-02 
1.445563e+00 8.053047e-04 2.947052e-02 
1.827586e+00 1.627521e-03 4.714866e-02 
2.310784e+00 3.290343e-03 7.543120e-02 
2.924111e+00 6.668910e-03 1.206793e-01 
3.684604e+00 1.334829e-02 1.930698e-01 
4.640693e+00 2.668623e-02 3.088844e-01 
5.830791e+00 5.298788e-02 4.941713e-01 
7.300935e+00 1.041965e-01 7.906043e-01 
9.093461e+00 2.018591e-01 1.264855e+00 
1.121397e+01 3.801531e-01 2.023590e+00 
1.364825e+01 6.898823e-01 3.237458e+00 
1.630104e+01 1.187588e+00 5.179475e+00 
1.900457e+01 1.911833e+00 8.286428e+00 
2.149587e+01 2.832876e+00 1.325711e+01 
2.350566e+01 3.833448e+00 2.120951e+01 
2.483538e+01 4.741813e+00 3.393222e+01 
2.544424e+01 5.424744e+00 5.428675e+01 
2.538825e+01 5.814095e+00 8.685114e+01 
2.484931e+01 5.942705e+00 1.389495e+02 
2.400329e+01 5.869565e+00 2.222996e+02 
2.303184e+01 5.672211e+00 3.556480e+02 
2.206687e+01 5.411320e+00 5.689866e+02 
2.122099e+01 5.140495e+00 9.102982e+02 
2.056586e+01 4.896226e+00 1.456348e+03 
2.011261e+01 4.693920e+00 2.329952e+03 
1.988054e+01 4.552152e+00 3.727594e+03 
1.984418e+01 4.474322e+00 5.963623e+03 
1.993044e+01 4.447103e+00 9.540955e+03 
2.010244e+01 4.464710e+00 1.526418e+04 
2.029299e+01 4.506862e+00 2.442053e+04 
2.045347e+01 4.554827e+00 3.906940e+04 
2.057527e+01 4.600793e+00 6.250552e+04 
2.064306e+01 4.634393e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-710.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.559715e-03 4.470437e-11 1.000000e-05 
3.317722e-03 9.734088e-11 1.599859e-05 
4.180235e-03 1.947051e-10 2.559548e-05 
5.318818e-03 4.010704e-10 4.094915e-05 
6.703599e-03 8.029701e-10 6.551286e-05 
8.425491e-03 1.594267e-09 1.048113e-04 
1.093711e-02 3.487246e-09 1.676833e-04 
1.360524e-02 6.712642e-09 2.682696e-04 
1.743007e-02 1.411473e-08 4.291934e-04 
2.185755e-02 2.783426e-08 6.866488e-04 
2.774112e-02 5.690460e-08 1.098541e-03 
3.497503e-02 1.140381e-07 1.757511e-03 
4.438612e-02 2.330867e-07 2.811769e-03 
5.643262e-02 4.790347e-07 4.498433e-03 
7.149328e-02 9.740309e-07 7.196857e-03 
9.063136e-02 1.984328e-06 1.151395e-02 
1.141584e-01 3.965550e-06 1.842070e-02 
1.448672e-01 8.103882e-06 2.947052e-02 
1.832093e-01 1.639190e-05 4.714866e-02 
2.322586e-01 3.339715e-05 7.543120e-02 
2.936212e-01 6.747882e-05 1.206793e-01 
3.699130e-01 1.349343e-04 1.930698e-01 
4.685224e-01 2.741848e-04 3.088844e-01 
5.924578e-01 5.544601e-04 4.941713e-01 
7.497497e-01 1.123879e-03 7.906043e-01 
9.466153e-01 2.262601e-03 1.264855e+00 
1.193635e+00 4.538252e-03 2.023590e+00 
1.503965e+00 9.084163e-03 3.237458e+00 
1.888635e+00 1.800909e-02 5.179475e+00 
2.360872e+00 3.523924e-02 8.286428e+00 
2.938245e+00 6.811935e-02 1.325711e+01 
3.619253e+00 1.278696e-01 2.120951e+01 
4.397065e+00 2.308866e-01 3.393222e+01 
5.242071e+00 3.954425e-01 5.428675e+01 
6.093211e+00 6.313475e-01 8.685114e+01 
6.868305e+00 9.268020e-01 1.389495e+02 
7.485088e+00 1.242975e+00 2.222996e+02 
7.885876e+00 1.526233e+00 3.556480e+02 
8.050952e+00 1.730847e+00 5.689866e+02 
8.018340e+00 1.846600e+00 9.102982e+02 
7.833105e+00 1.878638e+00 1.456348e+03 
7.561280e+00 1.851522e+00 2.329952e+03 
7.252143e+00 1.786095e+00 3.727594e+03 
6.949982e+00 1.702844e+00 5.963623e+03 
6.689061e+00 1.618065e+00 9.540955e+03 
6.484109e+00 1.540529e+00 1.526418e+04 
6.350750e+00 1.479287e+00 2.442053e+04 
6.284787e+00 1.436702e+00 3.906940e+04 
6.275266e+00 1.412968e+00 6.250552e+04 
6.307992e+00 1.406584e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-711.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.622492e-03 4.814252e-11 1.000000e-05 
3.342079e-03 9.964067e-11 1.599859e-05 
4.200546e-03 1.978353e-10 2.559548e-05 
5.276383e-03 3.920988e-10 4.094915e-05 
6.786583e-03 8.343341e-10 6.551286e-05 
8.472415e-03 1.623335e-09 1.048113e-04 
1.067824e-02 3.250018e-09 1.676833e-04 
1.369908e-02 6.862160e-09 2.682696e-04 
1.729530e-02 1.380928e-08 4.291934e-04 
2.185629e-02 2.786866e-08 6.866488e-04 
2.776997e-02 5.716270e-08 1.098541e-03 
3.492222e-02 1.136822e-07 1.757511e-03 
4.455465e-02 2.360839e-07 2.811769e-03 
5.612643e-02 4.719435e-07 4.498433e-03 
7.149529e-02 9.754848e-07 7.196857e-03 
9.053621e-02 1.980872e-06 1.151395e-02 
1.141299e-01 3.968166e-06 1.842070e-02 
1.444747e-01 8.049510e-06 2.947052e-02 
1.833571e-01 1.645475e-05 4.714866e-02 
2.312147e-01 3.299526e-05 7.543120e-02 
2.921968e-01 6.659524e-05 1.206793e-01 
3.696344e-01 1.348192e-04 1.930698e-01 
4.673381e-01 2.724942e-04 3.088844e-01 
5.914176e-01 5.523214e-04 4.941713e-01 
7.472727e-01 1.114346e-03 7.906043e-01 
9.435996e-01 2.244208e-03 1.264855e+00 
1.191085e+00 4.515589e-03 2.023590e+00 
1.500442e+00 9.033190e-03 3.237458e+00 
1.885471e+00 1.794393e-02 5.179475e+00 
2.359782e+00 3.523938e-02 8.286428e+00 
2.933706e+00 6.789920e-02 1.325711e+01 
3.615548e+00 1.276536e-01 2.120951e+01 
4.393491e+00 2.306368e-01 3.393222e+01 
5.235540e+00 3.945072e-01 5.428675e+01 
6.085397e+00 6.297840e-01 8.685114e+01 
6.864993e+00 9.265832e-01 1.389495e+02 
7.480188e+00 1.242032e+00 2.222996e+02 
7.876615e+00 1.522987e+00 3.556480e+02 
8.045326e+00 1.729260e+00 5.689866e+02 
8.010808e+00 1.843933e+00 9.102982e+02 
7.828425e+00 1.877378e+00 1.456348e+03 
7.555062e+00 1.849549e+00 2.329952e+03 
7.248096e+00 1.785121e+00 3.727594e+03 
6.947027e+00 1.702321e+00 5.963623e+03 
6.683561e+00 1.616637e+00 9.540955e+03 
6.482232e+00 1.540388e+00 1.526418e+04 
6.346029e+00 1.478226e+00 2.442053e+04 
6.280608e+00 1.435833e+00 3.906940e+04 
6.271809e+00 1.412333e+00 6.250552e+04 
6.304172e+00 1.405834e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-712.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.641847e-03 4.928557e-11 1.000000e-05 
3.263082e-03 9.287117e-11 1.599859e-05 
4.147001e-03 1.906335e-10 2.559548e-05 
5.287985e-03 3.952460e-10 4.094915e-05 
6.679503e-03 7.965798e-10 6.551286e-05 
8.403001e-03 1.585989e-09 1.048113e-04 
1.083063e-02 3.395924e-09 1.676833e-04 
1.351329e-02 6.595995e-09 2.682696e-04 
1.713706e-02 1.345259e-08 4.291934e-04 
2.195687e-02 2.829490e-08 6.866488e-04 
2.770772e-02 5.685906e-08 1.098541e-03 
3.495490e-02 1.141620e-07 1.757511e-03 
4.422233e-02 2.311653e-07 2.811769e-03 
5.652675e-02 4.827919e-07 4.498433e-03 
7.134879e-02 9.708642e-07 7.196857e-03 
9.025471e-02 1.965212e-06 1.151395e-02 
1.143310e-01 3.994790e-06 1.842070e-02 
1.445049e-01 8.065880e-06 2.947052e-02 
1.828613e-01 1.634458e-05 4.714866e-02 
2.306636e-01 3.280599e-05 7.543120e-02 
2.925961e-01 6.696259e-05 1.206793e-01 
3.692426e-01 1.345799e-04 1.930698e-01 
4.672267e-01 2.726821e-04 3.088844e-01 
5.905275e-01 5.506048e-04 4.941713e-01 
7.474411e-01 1.116664e-03 7.906043e-01 
9.424562e-01 2.239202e-03 1.264855e+00 
1.190390e+00 4.514010e-03 2.023590e+00 
1.499674e+00 9.031951e-03 3.237458e+00 
1.882025e+00 1.787083e-02 5.179475e+00 
2.357522e+00 3.518720e-02 8.286428e+00 
2.929095e+00 6.767429e-02 1.325711e+01 
3.608332e+00 1.270702e-01 2.120951e+01 
4.384468e+00 2.295454e-01 3.393222e+01 
5.232016e+00 3.942316e-01 5.428675e+01 
6.082442e+00 6.296611e-01 8.685114e+01 
6.857039e+00 9.246110e-01 1.389495e+02 
7.472648e+00 1.239904e+00 2.222996e+02 
7.871828e+00 1.521962e+00 3.556480e+02 
8.038986e+00 1.727301e+00 5.689866e+02 
8.006158e+00 1.842746e+00 9.102982e+02 
7.825397e+00 1.876928e+00 1.456348e+03 
7.550507e+00 1.848335e+00 2.329952e+03 
7.244145e+00 1.784185e+00 3.727594e+03 
6.941401e+00 1.700764e+00 5.963623e+03 
6.680703e+00 1.616154e+00 9.540955e+03 
6.476705e+00 1.539017e+00 1.526418e+04 
6.342806e+00 1.477647e+00 2.442053e+04 
6.274668e+00 1.434407e+00 3.906940e+04 
6.266836e+00 1.411219e+00 6.250552e+04 
6.300180e+00 1.405027e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-713.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.620433e-03 4.816436e-11 1.000000e-05 
3.244210e-03 9.139728e-11 1.599859e-05 
4.170485e-03 1.941628e-10 2.559548e-05 
5.371976e-03 4.149622e-10 4.094915e-05 
6.712788e-03 8.096834e-10 6.551286e-05 
8.406946e-03 1.590455e-09 1.048113e-04 
1.086869e-02 3.436667e-09 1.676833e-04 
1.356992e-02 6.688646e-09 2.682696e-04 
1.739827e-02 1.409695e-08 4.291934e-04 
2.174069e-02 2.750593e-08 6.866488e-04 
2.752203e-02 5.580181e-08 1.098541e-03 
3.514684e-02 1.162160e-07 1.757511e-03 
4.449945e-02 2.358692e-07 2.811769e-03 
5.648714e-02 4.824545e-07 4.498433e-03 
7.111401e-02 9.626617e-07 7.196857e-03 
8.984206e-02 1.941102e-06 1.151395e-02 
1.141735e-01 3.983885e-06 1.842070e-02 
1.445832e-01 8.090355e-06 2.947052e-02 
1.819651e-01 1.612807e-05 4.714866e-02 
2.301669e-01 3.264027e-05 7.543120e-02 
2.913999e-01 6.623759e-05 1.206793e-01 
3.692318e-01 1.347571e-04 1.930698e-01 
4.676436e-01 2.737962e-04 3.088844e-01 
5.892350e-01 5.477655e-04 4.941713e-01 
7.458441e-01 1.111081e-03 7.906043e-01 
9.429967e-01 2.246195e-03 1.264855e+00 
1.186835e+00 4.479985e-03 2.023590e+00 
1.497255e+00 9.000933e-03 3.237458e+00 
1.878852e+00 1.780554e-02 5.179475e+00 
2.353808e+00 3.507026e-02 8.286428e+00 
2.923957e+00 6.741320e-02 1.325711e+01 
3.606436e+00 1.270426e-01 2.120951e+01 
4.382760e+00 2.295824e-01 3.393222e+01 
5.225055e+00 3.932008e-01 5.428675e+01 
6.073993e+00 6.279076e-01 8.685114e+01 
6.848829e+00 9.225414e-01 1.389495e+02 
7.464486e+00 1.237496e+00 2.222996e+02 
7.865188e+00 1.520014e+00 3.556480e+02 
8.035864e+00 1.727008e+00 5.689866e+02 
8.000992e+00 1.841291e+00 9.102982e+02 
7.819452e+00 1.875043e+00 1.456348e+03 
7.546874e+00 1.847540e+00 2.329952e+03 
7.239273e+00 1.782861e+00 3.727594e+03 
6.938886e+00 1.700408e+00 5.963623e+03 
6.675162e+00 1.614709e+00 9.540955e+03 
6.473457e+00 1.538412e+00 1.526418e+04 
6.338954e+00 1.476864e+00 2.442053e+04 
6.272270e+00 1.434099e+00 3.906940e+04 
6.260126e+00 1.409557e+00 6.250552e+04 
6.294168e+00 1.403577e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-714.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.539037e-03 4.387552e-11 1.000000e-05 
3.337278e-03 9.963047e-11 1.599859e-05 
4.202453e-03 1.989408e-10 2.559548e-05 
5.286303e-03 3.959781e-10 4.094915e-05 
6.645572e-03 7.867056e-10 6.551286e-05 
8.606014e-03 1.708525e-09 1.048113e-04 
1.070745e-02 3.290588e-09 1.676833e-04 
1.349863e-02 6.593016e-09 2.682696e-04 
1.733271e-02 1.395773e-08 4.291934e-04 
2.202068e-02 2.862248e-08 6.866488e-04 
2.772760e-02 5.714156e-08 1.098541e-03 
3.483149e-02 1.132744e-07 1.757511e-03 
4.435870e-02 2.339657e-07 2.811769e-03 
5.599841e-02 4.706990e-07 4.498433e-03 
7.128465e-02 9.709680e-07 7.196857e-03 
9.009339e-02 1.960183e-06 1.151395e-02 
1.133979e-01 3.908724e-06 1.842070e-02 
1.437261e-01 7.958459e-06 2.947052e-02 
1.817429e-01 1.609160e-05 4.714866e-02 
2.304362e-01 3.280092e-05 7.543120e-02 
2.917378e-01 6.656147e-05 1.206793e-01 
3.692171e-01 1.349299e-04 1.930698e-01 
4.654669e-01 2.703698e-04 3.088844e-01 
5.898397e-01 5.502231e-04 4.941713e-01 
7.442691e-01 1.105606e-03 7.906043e-01 
9.408259e-01 2.233849e-03 1.264855e+00 
1.185809e+00 4.474631e-03 2.023590e+00 
1.494532e+00 8.964470e-03 3.237458e+00 
1.879103e+00 1.783736e-02 5.179475e+00 
2.351213e+00 3.500302e-02 8.286428e+00 
2.921620e+00 6.734457e-02 1.325711e+01 
3.599010e+00 1.264378e-01 2.120951e+01 
4.376972e+00 2.289898e-01 3.393222e+01 
5.218331e+00 3.922219e-01 5.428675e+01 
6.069076e+00 6.272001e-01 8.685114e+01 
6.844454e+00 9.219154e-01 1.389495e+02 
7.461083e+00 1.237216e+00 2.222996e+02 
7.859513e+00 1.518544e+00 3.556480e+02 
8.027357e+00 1.723920e+00 5.689866e+02 
7.996797e+00 1.840334e+00 9.102982e+02 
7.815363e+00 1.874067e+00 1.456348e+03 
7.542174e+00 1.846256e+00 2.329952e+03 
7.233630e+00 1.781210e+00 3.727594e+03 
6.935071e+00 1.699548e+00 5.963623e+03 
6.672678e+00 1.614358e+00 9.540955e+03 
6.468717e+00 1.537304e+00 1.526418e+04 
6.334805e+00 1.475984e+00 2.442053e+04 
6.267949e+00 1.433182e+00 3.906940e+04 
6.256195e+00 1.408770e+00 6.250552e+04 
6.288921e+00 1.402369e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-715.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.627545e-03 4.869376e-11 1.000000e-05 
3.299102e-03 9.638517e-11 1.599859e-05 
4.192887e-03 1.978620e-10 2.559548e-05 
5.354858e-03 4.121609e-10 4.094915e-05 
6.776104e-03 8.351475e-10 6.551286e-05 
8.497989e-03 1.647295e-09 1.048113e-04 
1.070650e-02 3.294319e-09 1.676833e-04 
1.368743e-02 6.883174e-09 2.682696e-04 
1.714339e-02 1.352426e-08 4.291934e-04 
2.191509e-02 2.825226e-08 6.866488e-04 
2.766316e-02 5.682358e-08 1.098541e-03 
3.497860e-02 1.148764e-07 1.757511e-03 
4.449655e-02 2.364844e-07 2.811769e-03 
5.594060e-02 4.698999e-07 4.498433e-03 
7.076336e-02 9.511523e-07 7.196857e-03 
9.009227e-02 1.962856e-06 1.151395e-02 
1.132453e-01 3.898414e-06 1.842070e-02 
1.440597e-01 8.025237e-06 2.947052e-02 
1.823039e-01 1.626381e-05 4.714866e-02 
2.304701e-01 3.286136e-05 7.543120e-02 
2.913930e-01 6.641868e-05 1.206793e-01 
3.687939e-01 1.346547e-04 1.930698e-01 
4.659596e-01 2.716087e-04 3.088844e-01 
5.881792e-01 5.463536e-04 4.941713e-01 
7.436970e-01 1.104601e-03 7.906043e-01 
9.385001e-01 2.220432e-03 1.264855e+00 
1.185092e+00 4.472757e-03 2.023590e+00 
1.493150e+00 8.952088e-03 3.237458e+00 
1.874587e+00 1.773394e-02 5.179475e+00 
2.345583e+00 3.480116e-02 8.286428e+00 
2.919519e+00 6.729185e-02 1.325711e+01 
3.595648e+00 1.262568e-01 2.120951e+01 
4.370946e+00 2.283604e-01 3.393222e+01 
5.210777e+00 3.910614e-01 5.428675e+01 
6.060315e+00 6.253534e-01 8.685114e+01 
6.836856e+00 9.200740e-01 1.389495e+02 
7.452790e+00 1.234745e+00 2.222996e+02 
7.853235e+00 1.516771e+00 3.556480e+02 
8.023472e+00 1.723227e+00 5.689866e+02 
7.991656e+00 1.838887e+00 9.102982e+02 
7.810226e+00 1.872575e+00 1.456348e+03 
7.537636e+00 1.845044e+00 2.329952e+03 
7.229923e+00 1.780372e+00 3.727594e+03 
6.929801e+00 1.698124e+00 5.963623e+03 
6.669535e+00 1.613769e+00 9.540955e+03 
6.465580e+00 1.536735e+00 1.526418e+04 
6.329798e+00 1.474826e+00 2.442053e+04 
6.260456e+00 1.431262e+00 3.906940e+04 
6.254259e+00 1.408610e+00 6.250552e+04 
6.286781e+00 1.402150e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-716.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.587352e-03 4.655823e-11 1.000000e-05 
3.324079e-03 9.872886e-11 1.599859e-05 
4.146731e-03 1.916671e-10 2.559548e-05 
5.201355e-03 3.782504e-10 4.094915e-05 
6.642284e-03 7.877389e-10 6.551286e-05 
8.581479e-03 1.698699e-09 1.048113e-04 
1.077750e-02 3.364987e-09 1.676833e-04 
1.371733e-02 6.938066e-09 2.682696e-04 
1.715027e-02 1.355946e-08 4.291934e-04 
2.185530e-02 2.806083e-08 6.866488e-04 
2.755615e-02 5.624524e-08 1.098541e-03 
3.477704e-02 1.130598e-07 1.757511e-03 
4.430253e-02 2.337310e-07 2.811769e-03 
5.590058e-02 4.695480e-07 4.498433e-03 
7.110576e-02 9.663760e-07 7.196857e-03 
8.955548e-02 1.930676e-06 1.151395e-02 
1.132569e-01 3.905071e-06 1.842070e-02 
1.435946e-01 7.958867e-06 2.947052e-02 
1.815750e-01 1.609200e-05 4.714866e-02 
2.290916e-01 3.232036e-05 7.543120e-02 
2.898686e-01 6.547318e-05 1.206793e-01 
3.683195e-01 1.343233e-04 1.930698e-01 
4.649374e-01 2.702026e-04 3.088844e-01 
5.873050e-01 5.446818e-04 4.941713e-01 
7.424902e-01 1.100770e-03 7.906043e-01 
9.369650e-01 2.212643e-03 1.264855e+00 
1.182399e+00 4.448557e-03 2.023590e+00 
1.488967e+00 8.889523e-03 3.237458e+00 
1.873985e+00 1.774139e-02 5.179475e+00 
2.344177e+00 3.478660e-02 8.286428e+00 
2.913613e+00 6.697818e-02 1.325711e+01 
3.588608e+00 1.256931e-01 2.120951e+01 
4.362935e+00 2.274262e-01 3.393222e+01 
5.206732e+00 3.906681e-01 5.428675e+01 
6.055835e+00 6.247727e-01 8.685114e+01 
6.830480e+00 9.186911e-01 1.389495e+02 
7.445501e+00 1.232722e+00 2.222996e+02 
7.847920e+00 1.515475e+00 3.556480e+02 
8.018147e+00 1.721784e+00 5.689866e+02 
7.984716e+00 1.836513e+00 9.102982e+02 
7.805178e+00 1.871124e+00 1.456348e+03 
7.534404e+00 1.844428e+00 2.329952e+03 
7.227072e+00 1.779894e+00 3.727594e+03 
6.926852e+00 1.697597e+00 5.963623e+03 
6.665646e+00 1.612912e+00 9.540955e+03 
6.460621e+00 1.535550e+00 1.526418e+04 
6.326719e+00 1.474290e+00 2.442053e+04 
6.258790e+00 1.431182e+00 3.906940e+04 
6.249153e+00 1.407451e+00 6.250552e+04 
6.282264e+00 1.401172e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-717.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.584844e-03 4.648779e-11 1.000000e-05 
3.344677e-03 1.007160e-10 1.599859e-05 
4.107480e-03 1.865358e-10 2.559548e-05 
5.314679e-03 4.040797e-10 4.094915e-05 
6.664782e-03 7.968818e-10 6.551286e-05 
8.412379e-03 1.602480e-09 1.048113e-04 
1.060853e-02 3.213673e-09 1.676833e-04 
1.349421e-02 6.614215e-09 2.682696e-04 
1.719906e-02 1.369464e-08 4.291934e-04 
2.167172e-02 2.739783e-08 6.866488e-04 
2.743075e-02 5.555833e-08 1.098541e-03 
3.472018e-02 1.126633e-07 1.757511e-03 
4.391718e-02 2.280027e-07 2.811769e-03 
5.592914e-02 4.709249e-07 4.498433e-03 
7.048209e-02 9.424843e-07 7.196857e-03 
8.962713e-02 1.938016e-06 1.151395e-02 
1.132869e-01 3.913634e-06 1.842070e-02 
1.430401e-01 7.878021e-06 2.947052e-02 
1.809939e-01 1.596024e-05 4.714866e-02 
2.298236e-01 3.267673e-05 7.543120e-02 
2.908356e-01 6.622292e-05 1.206793e-01 
3.672571e-01 1.333504e-04 1.930698e-01 
4.636756e-01 2.683830e-04 3.088844e-01 
5.867828e-01 5.439884e-04 4.941713e-01 
7.412707e-01 1.096885e-03 7.906043e-01 
9.376655e-01 2.220694e-03 1.264855e+00 
1.180241e+00 4.430422e-03 2.023590e+00 
1.488512e+00 8.893710e-03 3.237458e+00 
1.871447e+00 1.769402e-02 5.179475e+00 
2.339586e+00 3.463099e-02 8.286428e+00 
2.909995e+00 6.682135e-02 1.325711e+01 
3.586284e+00 1.256193e-01 2.120951e+01 
4.359409e+00 2.271808e-01 3.393222e+01 
5.200573e+00 3.898118e-01 5.428675e+01 
6.045516e+00 6.224655e-01 8.685114e+01 
6.824099e+00 9.173052e-01 1.389495e+02 
7.437740e+00 1.230487e+00 2.222996e+02 
7.840307e+00 1.513035e+00 3.556480e+02 
8.011084e+00 1.719438e+00 5.689866e+02 
7.981159e+00 1.835877e+00 9.102982e+02 
7.799617e+00 1.869419e+00 1.456348e+03 
7.529876e+00 1.843217e+00 2.329952e+03 
7.221180e+00 1.778133e+00 3.727594e+03 
6.922147e+00 1.696388e+00 5.963623e+03 
6.659853e+00 1.611372e+00 9.540955e+03 
6.455414e+00 1.534281e+00 1.526418e+04 
6.321593e+00 1.473091e+00 2.442053e+04 
6.253450e+00 1.429941e+00 3.906940e+04 
6.245003e+00 1.406592e+00 6.250552e+04 
6.275929e+00 1.399616e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-718.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.615671e-03 4.823816e-11 1.000000e-05 
3.294508e-03 9.638580e-11 1.599859e-05 
4.172910e-03 1.958657e-10 2.559548e-05 
5.172475e-03 3.730238e-10 4.094915e-05 
6.765196e-03 8.346080e-10 6.551286e-05 
8.363228e-03 1.576751e-09 1.048113e-04 
1.072531e-02 3.325611e-09 1.676833e-04 
1.357872e-02 6.748661e-09 2.682696e-04 
1.711284e-02 1.350852e-08 4.291934e-04 
2.163987e-02 2.731525e-08 6.866488e-04 
2.748504e-02 5.596682e-08 1.098541e-03 
3.462243e-02 1.118702e-07 1.757511e-03 
4.391313e-02 2.282575e-07 2.811769e-03 
5.569526e-02 4.656903e-07 4.498433e-03 
7.067585e-02 9.516041e-07 7.196857e-03 
8.945898e-02 1.929816e-06 1.151395e-02 
1.126875e-01 3.857206e-06 1.842070e-02 
1.428073e-01 7.850554e-06 2.947052e-02 
1.814909e-01 1.611453e-05 4.714866e-02 
2.290595e-01 3.239699e-05 7.543120e-02 
2.894004e-01 6.533839e-05 1.206793e-01 
3.672937e-01 1.335762e-04 1.930698e-01 
4.628153e-01 2.672642e-04 3.088844e-01 
5.866754e-01 5.444472e-04 4.941713e-01 
7.398227e-01 1.091990e-03 7.906043e-01 
9.351646e-01 2.206049e-03 1.264855e+00 
1.180723e+00 4.442005e-03 2.023590e+00 
1.487276e+00 8.883907e-03 3.237458e+00 
1.866048e+00 1.756595e-02 5.179475e+00 
2.335856e+00 3.451359e-02 8.286428e+00 
2.904877e+00 6.656210e-02 1.325711e+01 
3.582509e+00 1.253947e-01 2.120951e+01 
4.352959e+00 2.264866e-01 3.393222e+01 
5.192968e+00 3.886396e-01 5.428675e+01 
6.042056e+00 6.221836e-01 8.685114e+01 
6.815391e+00 9.150428e-01 1.389495e+02 
7.433401e+00 1.229779e+00 2.222996e+02 
7.832806e+00 1.510649e+00 3.556480e+02 
8.004296e+00 1.717233e+00 5.689866e+02 
7.975506e+00 1.834161e+00 9.102982e+02 
7.796781e+00 1.869051e+00 1.456348e+03 
7.525132e+00 1.841905e+00 2.329952e+03 
7.217790e+00 1.777424e+00 3.727594e+03 
6.918302e+00 1.695511e+00 5.963623e+03 
6.655996e+00 1.610524e+00 9.540955e+03 
6.451255e+00 1.533364e+00 1.526418e+04 
6.318100e+00 1.472419e+00 2.442053e+04 
6.247688e+00 1.428565e+00 3.906940e+04 
6.238502e+00 1.404991e+00 6.250552e+04 
6.271735e+00 1.398740e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-719.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.586018e-03 4.668104e-11 1.000000e-05 
3.280659e-03 9.530789e-11 1.599859e-05 
4.146214e-03 1.923981e-10 2.559548e-05 
5.250953e-03 3.908051e-10 4.094915e-05 
6.738318e-03 8.258485e-10 6.551286e-05 
8.342952e-03 1.567491e-09 1.048113e-04 
1.080960e-02 3.409375e-09 1.676833e-04 
1.344245e-02 6.556631e-09 2.682696e-04 
1.729291e-02 1.395887e-08 4.291934e-04 
2.182557e-02 2.806355e-08 6.866488e-04 
2.739102e-02 5.547158e-08 1.098541e-03 
3.495767e-02 1.153117e-07 1.757511e-03 
4.374745e-02 2.259980e-07 2.811769e-03 
5.592473e-02 4.721267e-07 4.498433e-03 
7.041468e-02 9.424040e-07 7.196857e-03 
8.909074e-02 1.908738e-06 1.151395e-02 
1.126715e-01 3.860937e-06 1.842070e-02 
1.424054e-01 7.795287e-06 2.947052e-02 
1.807494e-01 1.593999e-05 4.714866e-02 
2.288453e-01 3.235120e-05 7.543120e-02 
2.893388e-01 6.538759e-05 1.206793e-01 
3.661012e-01 1.324637e-04 1.930698e-01 
4.634517e-01 2.687416e-04 3.088844e-01 
5.844805e-01 5.391101e-04 4.941713e-01 
7.398384e-01 1.093578e-03 7.906043e-01 
9.347875e-01 2.206443e-03 1.264855e+00 
1.177227e+00 4.408814e-03 2.023590e+00 
1.484327e+00 8.843474e-03 3.237458e+00 
1.864992e+00 1.756037e-02 5.179475e+00 
2.335328e+00 3.453744e-02 8.286428e+00 
2.904024e+00 6.659390e-02 1.325711e+01 
3.575450e+00 1.248294e-01 2.120951e+01 
4.349001e+00 2.261740e-01 3.393222e+01 
5.188332e+00 3.881148e-01 5.428675e+01 
6.034126e+00 6.205812e-01 8.685114e+01 
6.808736e+00 9.135512e-01 1.389495e+02 
7.427261e+00 1.228264e+00 2.222996e+02 
7.828498e+00 1.509845e+00 3.556480e+02 
7.999715e+00 1.716169e+00 5.689866e+02 
7.971526e+00 1.833302e+00 9.102982e+02 
7.790533e+00 1.867004e+00 1.456348e+03 
7.520322e+00 1.840561e+00 2.329952e+03 
7.213713e+00 1.776424e+00 3.727594e+03 
6.914015e+00 1.694462e+00 5.963623e+03 
6.653855e+00 1.610289e+00 9.540955e+03 
6.449658e+00 1.533309e+00 1.526418e+04 
6.313098e+00 1.471258e+00 2.442053e+04 
6.244680e+00 1.428058e+00 3.906940e+04 
6.236566e+00 1.404828e+00 6.250552e+04 
6.268758e+00 1.398250e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-72.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.608422e-02 4.797146e-09 1.000000e-05 
3.284716e-02 9.579497e-09 1.599859e-05 
4.146262e-02 1.926724e-08 2.559548e-05 
5.297998e-02 4.019618e-08 4.094915e-05 
6.662849e-02 7.995203e-08 6.551286e-05 
8.417469e-02 1.612109e-07 1.048113e-04 
1.071177e-01 3.322257e-07 1.676833e-04 
1.355258e-01 6.728460e-07 2.682696e-04 
1.718459e-01 1.371727e-06 4.291934e-04 
2.180731e-01 2.803221e-06 6.866488e-04 
2.758776e-01 5.675466e-06 1.098541e-03 
3.487082e-01 1.146146e-05 1.757511e-03 
4.418022e-01 2.330987e-05 2.811769e-03 
5.594204e-01 4.732334e-05 4.498433e-03 
7.048325e-01 9.465095e-05 7.196857e-03 
8.905836e-01 1.909423e-04 1.151395e-02 
1.130564e+00 3.906426e-04 1.842070e-02 
1.427441e+00 7.863138e-04 2.947052e-02 
1.805675e+00 1.591782e-03 4.714866e-02 
2.280671e+00 3.207910e-03 7.543120e-02 
2.884686e+00 6.492900e-03 1.206793e-01 
3.631407e+00 1.295825e-02 1.930698e-01 
4.580463e+00 2.602128e-02 3.088844e-01 
5.752344e+00 5.159235e-02 4.941713e-01 
7.205058e+00 1.015489e-01 7.906043e-01 
8.976823e+00 1.969047e-01 1.264855e+00 
1.107221e+01 3.710097e-01 2.023590e+00 
1.348037e+01 6.739282e-01 3.237458e+00 
1.611662e+01 1.163410e+00 5.179475e+00 
1.880230e+01 1.876335e+00 8.286428e+00 
2.128567e+01 2.786776e+00 1.325711e+01 
2.329365e+01 3.778558e+00 2.120951e+01 
2.463972e+01 4.687743e+00 3.393222e+01 
2.525415e+01 5.368338e+00 5.428675e+01 
2.522327e+01 5.767330e+00 8.685114e+01 
2.469601e+01 5.900069e+00 1.389495e+02 
2.386118e+01 5.831829e+00 2.222996e+02 
2.289379e+01 5.636831e+00 3.556480e+02 
2.193900e+01 5.381152e+00 5.689866e+02 
2.109829e+01 5.113400e+00 9.102982e+02 
2.043277e+01 4.866672e+00 1.456348e+03 
1.998093e+01 4.665815e+00 2.329952e+03 
1.974571e+01 4.523648e+00 3.727594e+03 
1.970297e+01 4.444052e+00 5.963623e+03 
1.978527e+01 4.415497e+00 9.540955e+03 
1.995855e+01 4.433221e+00 1.526418e+04 
2.014036e+01 4.472122e+00 2.442053e+04 
2.030649e+01 4.521584e+00 3.906940e+04 
2.043356e+01 4.569048e+00 6.250552e+04 
2.049983e+01 4.601957e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-720.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.635695e-03 4.949196e-11 1.000000e-05 
3.199514e-03 8.853221e-11 1.599859e-05 
4.180533e-03 1.974897e-10 2.559548e-05 
5.216023e-03 3.835906e-10 4.094915e-05 
6.583568e-03 7.713179e-10 6.551286e-05 
8.406360e-03 1.605733e-09 1.048113e-04 
1.061031e-02 3.228747e-09 1.676833e-04 
1.364230e-02 6.862977e-09 2.682696e-04 
1.721657e-02 1.379397e-08 4.291934e-04 
2.175365e-02 2.782571e-08 6.866488e-04 
2.744731e-02 5.589190e-08 1.098541e-03 
3.455638e-02 1.115410e-07 1.757511e-03 
4.420404e-02 2.334726e-07 2.811769e-03 
5.554219e-02 4.631478e-07 4.498433e-03 
7.044570e-02 9.449626e-07 7.196857e-03 
8.892480e-02 1.900732e-06 1.151395e-02 
1.129574e-01 3.895816e-06 1.842070e-02 
1.431088e-01 7.922388e-06 2.947052e-02 
1.809547e-01 1.601660e-05 4.714866e-02 
2.277921e-01 3.195098e-05 7.543120e-02 
2.885464e-01 6.494208e-05 1.206793e-01 
3.657557e-01 1.322726e-04 1.930698e-01 
4.629823e-01 2.682982e-04 3.088844e-01 
5.838056e-01 5.379916e-04 4.941713e-01 
7.375626e-01 1.085026e-03 7.906043e-01 
9.322169e-01 2.191338e-03 1.264855e+00 
1.175482e+00 4.395335e-03 2.023590e+00 
1.482131e+00 8.816509e-03 3.237458e+00 
1.860982e+00 1.747166e-02 5.179475e+00 
2.329094e+00 3.430968e-02 8.286428e+00 
2.898688e+00 6.631968e-02 1.325711e+01 
3.570766e+00 1.245105e-01 2.120951e+01 
4.344204e+00 2.257325e-01 3.393222e+01 
5.182356e+00 3.872972e-01 5.428675e+01 
6.025589e+00 6.187998e-01 8.685114e+01 
6.800468e+00 9.114531e-01 1.389495e+02 
7.418702e+00 1.225667e+00 2.222996e+02 
7.820278e+00 1.507098e+00 3.556480e+02 
7.994480e+00 1.714763e+00 5.689866e+02 
7.964277e+00 1.830760e+00 9.102982e+02 
7.785300e+00 1.865454e+00 1.456348e+03 
7.515943e+00 1.839412e+00 2.329952e+03 
7.210105e+00 1.775621e+00 3.727594e+03 
6.909757e+00 1.693422e+00 5.963623e+03 
6.647795e+00 1.608649e+00 9.540955e+03 
6.443317e+00 1.531654e+00 1.526418e+04 
6.309434e+00 1.470529e+00 2.442053e+04 
6.240306e+00 1.427119e+00 3.906940e+04 
6.231722e+00 1.403747e+00 6.250552e+04 
6.262921e+00 1.396848e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-721.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.568728e-03 4.587819e-11 1.000000e-05 
3.224353e-03 9.073601e-11 1.599859e-05 
4.148866e-03 1.933038e-10 2.559548e-05 
5.286307e-03 3.998612e-10 4.094915e-05 
6.595778e-03 7.766945e-10 6.551286e-05 
8.447842e-03 1.631885e-09 1.048113e-04 
1.058156e-02 3.207016e-09 1.676833e-04 
1.343074e-02 6.557711e-09 2.682696e-04 
1.719776e-02 1.376791e-08 4.291934e-04 
2.148911e-02 2.686008e-08 6.866488e-04 
2.723836e-02 5.470099e-08 1.098541e-03 
3.453978e-02 1.115350e-07 1.757511e-03 
4.400185e-02 2.306033e-07 2.811769e-03 
5.542657e-02 4.609006e-07 4.498433e-03 
7.027011e-02 9.392167e-07 7.196857e-03 
8.895728e-02 1.905458e-06 1.151395e-02 
1.123312e-01 3.836702e-06 1.842070e-02 
1.428685e-01 7.893481e-06 2.947052e-02 
1.803281e-01 1.587283e-05 4.714866e-02 
2.285240e-01 3.230471e-05 7.543120e-02 
2.889456e-01 6.530254e-05 1.206793e-01 
3.650715e-01 1.317144e-04 1.930698e-01 
4.617593e-01 2.665476e-04 3.088844e-01 
5.836984e-01 5.384413e-04 4.941713e-01 
7.363419e-01 1.081147e-03 7.906043e-01 
9.314381e-01 2.188882e-03 1.264855e+00 
1.173713e+00 4.381591e-03 2.023590e+00 
1.480591e+00 8.801217e-03 3.237458e+00 
1.860836e+00 1.749155e-02 5.179475e+00 
2.328159e+00 3.431527e-02 8.286428e+00 
2.894581e+00 6.612936e-02 1.325711e+01 
3.565280e+00 1.241087e-01 2.120951e+01 
4.335059e+00 2.246266e-01 3.393222e+01 
5.172856e+00 3.857127e-01 5.428675e+01 
6.021893e+00 6.184438e-01 8.685114e+01 
6.795903e+00 9.107431e-01 1.389495e+02 
7.411961e+00 1.223880e+00 2.222996e+02 
7.816671e+00 1.506637e+00 3.556480e+02 
7.987883e+00 1.712650e+00 5.689866e+02 
7.961130e+00 1.830326e+00 9.102982e+02 
7.781965e+00 1.864835e+00 1.456348e+03 
7.512028e+00 1.838475e+00 2.329952e+03 
7.204830e+00 1.774113e+00 3.727594e+03 
6.906710e+00 1.692850e+00 5.963623e+03 
6.644827e+00 1.608116e+00 9.540955e+03 
6.441229e+00 1.531432e+00 1.526418e+04 
6.306261e+00 1.469957e+00 2.442053e+04 
6.238272e+00 1.426918e+00 3.906940e+04 
6.224833e+00 1.402022e+00 6.250552e+04 
6.258594e+00 1.395927e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-722.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.576208e-03 4.634434e-11 1.000000e-05 
3.242491e-03 9.240389e-11 1.599859e-05 
4.079954e-03 1.840857e-10 2.559548e-05 
5.316048e-03 4.072121e-10 4.094915e-05 
6.535745e-03 7.567272e-10 6.551286e-05 
8.363108e-03 1.585467e-09 1.048113e-04 
1.055888e-02 3.190857e-09 1.676833e-04 
1.349449e-02 6.660753e-09 2.682696e-04 
1.693238e-02 1.315855e-08 4.291934e-04 
2.147685e-02 2.685134e-08 6.866488e-04 
2.737023e-02 5.557633e-08 1.098541e-03 
3.483511e-02 1.145793e-07 1.757511e-03 
4.381273e-02 2.279584e-07 2.811769e-03 
5.556143e-02 4.649171e-07 4.498433e-03 
7.027750e-02 9.408161e-07 7.196857e-03 
8.905720e-02 1.914538e-06 1.151395e-02 
1.122219e-01 3.830819e-06 1.842070e-02 
1.419515e-01 7.753205e-06 2.947052e-02 
1.803844e-01 1.590972e-05 4.714866e-02 
2.273669e-01 3.186062e-05 7.543120e-02 
2.881949e-01 6.488477e-05 1.206793e-01 
3.650555e-01 1.318796e-04 1.930698e-01 
4.613113e-01 2.661410e-04 3.088844e-01 
5.823745e-01 5.355277e-04 4.941713e-01 
7.371302e-01 1.086123e-03 7.906043e-01 
9.308992e-01 2.188110e-03 1.264855e+00 
1.172773e+00 4.377114e-03 2.023590e+00 
1.479643e+00 8.796451e-03 3.237458e+00 
1.856481e+00 1.739320e-02 5.179475e+00 
2.325234e+00 3.423325e-02 8.286428e+00 
2.891991e+00 6.604218e-02 1.325711e+01 
3.563124e+00 1.240506e-01 2.120951e+01 
4.330090e+00 2.241587e-01 3.393222e+01 
5.166650e+00 3.848452e-01 5.428675e+01 
6.016075e+00 6.174617e-01 8.685114e+01 
6.789176e+00 9.092202e-01 1.389495e+02 
7.404764e+00 1.221888e+00 2.222996e+02 
7.807328e+00 1.503329e+00 3.556480e+02 
7.982001e+00 1.710904e+00 5.689866e+02 
7.955922e+00 1.828829e+00 9.102982e+02 
7.776268e+00 1.863053e+00 1.456348e+03 
7.508543e+00 1.837733e+00 2.329952e+03 
7.201289e+00 1.773335e+00 3.727594e+03 
6.903504e+00 1.692216e+00 5.963623e+03 
6.641723e+00 1.607533e+00 9.540955e+03 
6.438222e+00 1.530899e+00 1.526418e+04 
6.299777e+00 1.468315e+00 2.442053e+04 
6.233699e+00 1.425914e+00 3.906940e+04 
6.221934e+00 1.401552e+00 6.250552e+04 
6.254944e+00 1.395220e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-723.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.546328e-03 4.481239e-11 1.000000e-05 
3.189928e-03 8.810445e-11 1.599859e-05 
4.077254e-03 1.839749e-10 2.559548e-05 
5.220588e-03 3.862011e-10 4.094915e-05 
6.709671e-03 8.198961e-10 6.551286e-05 
8.341559e-03 1.575422e-09 1.048113e-04 
1.072764e-02 3.350952e-09 1.676833e-04 
1.351325e-02 6.697834e-09 2.682696e-04 
1.707691e-02 1.351708e-08 4.291934e-04 
2.160505e-02 2.737293e-08 6.866488e-04 
2.737381e-02 5.567515e-08 1.098541e-03 
3.443369e-02 1.108170e-07 1.757511e-03 
4.375251e-02 2.273342e-07 2.811769e-03 
5.571004e-02 4.693066e-07 4.498433e-03 
6.994626e-02 9.288603e-07 7.196857e-03 
8.880483e-02 1.900937e-06 1.151395e-02 
1.123577e-01 3.850071e-06 1.842070e-02 
1.424271e-01 7.842236e-06 2.947052e-02 
1.799168e-01 1.580817e-05 4.714866e-02 
2.275688e-01 3.198982e-05 7.543120e-02 
2.873296e-01 6.439116e-05 1.206793e-01 
3.634948e-01 1.303759e-04 1.930698e-01 
4.609138e-01 2.658212e-04 3.088844e-01 
5.828034e-01 5.374542e-04 4.941713e-01 
7.346818e-01 1.076827e-03 7.906043e-01 
9.287394e-01 2.175927e-03 1.264855e+00 
1.171924e+00 4.373658e-03 2.023590e+00 
1.475378e+00 8.732737e-03 3.237458e+00 
1.856020e+00 1.740408e-02 5.179475e+00 
2.322774e+00 3.417167e-02 8.286428e+00 
2.885640e+00 6.569952e-02 1.325711e+01 
3.559681e+00 1.238593e-01 2.120951e+01 
4.325843e+00 2.238005e-01 3.393222e+01 
5.163811e+00 3.847078e-01 5.428675e+01 
6.008120e+00 6.158497e-01 8.685114e+01 
6.782148e+00 9.075833e-01 1.389495e+02 
7.399743e+00 1.220864e+00 2.222996e+02 
7.803241e+00 1.502625e+00 3.556480e+02 
7.975679e+00 1.708928e+00 5.689866e+02 
7.950740e+00 1.827344e+00 9.102982e+02 
7.771914e+00 1.861929e+00 1.456348e+03 
7.504401e+00 1.836688e+00 2.329952e+03 
7.196581e+00 1.772062e+00 3.727594e+03 
6.898568e+00 1.690909e+00 5.963623e+03 
6.637791e+00 1.606653e+00 9.540955e+03 
6.433014e+00 1.529622e+00 1.526418e+04 
6.298513e+00 1.468357e+00 2.442053e+04 
6.229273e+00 1.424955e+00 3.906940e+04 
6.218084e+00 1.400781e+00 6.250552e+04 
6.249848e+00 1.394052e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-724.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.579194e-03 4.663450e-11 1.000000e-05 
3.284915e-03 9.634473e-11 1.599859e-05 
4.071942e-03 1.835102e-10 2.559548e-05 
5.153625e-03 3.720436e-10 4.094915e-05 
6.666930e-03 8.054398e-10 6.551286e-05 
8.425263e-03 1.625571e-09 1.048113e-04 
1.057741e-02 3.216571e-09 1.676833e-04 
1.334522e-02 6.460008e-09 2.682696e-04 
1.697771e-02 1.330126e-08 4.291934e-04 
2.162444e-02 2.748464e-08 6.866488e-04 
2.739352e-02 5.587264e-08 1.098541e-03 
3.439068e-02 1.105549e-07 1.757511e-03 
4.398327e-02 2.312697e-07 2.811769e-03 
5.529839e-02 4.596148e-07 4.498433e-03 
7.009076e-02 9.359219e-07 7.196857e-03 
8.860266e-02 1.890595e-06 1.151395e-02 
1.119448e-01 3.813042e-06 1.842070e-02 
1.421278e-01 7.803686e-06 2.947052e-02 
1.794649e-01 1.571106e-05 4.714866e-02 
2.272454e-01 3.189769e-05 7.543120e-02 
2.868515e-01 6.415884e-05 1.206793e-01 
3.640199e-01 1.311227e-04 1.930698e-01 
4.592136e-01 2.632542e-04 3.088844e-01 
5.821584e-01 5.364123e-04 4.941713e-01 
7.352097e-01 1.080639e-03 7.906043e-01 
9.267919e-01 2.165259e-03 1.264855e+00 
1.170052e+00 4.358740e-03 2.023590e+00 
1.472586e+00 8.695260e-03 3.237458e+00 
1.850747e+00 1.728019e-02 5.179475e+00 
2.317588e+00 3.399045e-02 8.286428e+00 
2.881892e+00 6.553370e-02 1.325711e+01 
3.552427e+00 1.232751e-01 2.120951e+01 
4.320209e+00 2.232308e-01 3.393222e+01 
5.157186e+00 3.837479e-01 5.428675e+01 
6.001581e+00 6.146542e-01 8.685114e+01 
6.775717e+00 9.061692e-01 1.389495e+02 
7.391706e+00 1.218494e+00 2.222996e+02 
7.795676e+00 1.500194e+00 3.556480e+02 
7.970301e+00 1.707440e+00 5.689866e+02 
7.943169e+00 1.824626e+00 9.102982e+02 
7.768504e+00 1.861267e+00 1.456348e+03 
7.498451e+00 1.834812e+00 2.329952e+03 
7.194113e+00 1.771734e+00 3.727594e+03 
6.894495e+00 1.689936e+00 5.963623e+03 
6.634300e+00 1.605928e+00 9.540955e+03 
6.429814e+00 1.529022e+00 1.526418e+04 
6.292647e+00 1.466913e+00 2.442053e+04 
6.223163e+00 1.423464e+00 3.906940e+04 
6.213893e+00 1.399903e+00 6.250552e+04 
6.243902e+00 1.392613e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-725.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.615690e-03 4.870951e-11 1.000000e-05 
3.284236e-03 9.641793e-11 1.599859e-05 
4.060159e-03 1.821730e-10 2.559548e-05 
5.291674e-03 4.033055e-10 4.094915e-05 
6.567898e-03 7.711414e-10 6.551286e-05 
8.270996e-03 1.540027e-09 1.048113e-04 
1.063624e-02 3.275064e-09 1.676833e-04 
1.329763e-02 6.399972e-09 2.682696e-04 
1.708545e-02 1.357483e-08 4.291934e-04 
2.156999e-02 2.731524e-08 6.866488e-04 
2.737781e-02 5.585360e-08 1.098541e-03 
3.446740e-02 1.114502e-07 1.757511e-03 
4.392159e-02 2.306162e-07 2.811769e-03 
5.505552e-02 4.542120e-07 4.498433e-03 
7.018461e-02 9.409842e-07 7.196857e-03 
8.827423e-02 1.872232e-06 1.151395e-02 
1.115869e-01 3.781800e-06 1.842070e-02 
1.416271e-01 7.732166e-06 2.947052e-02 
1.798181e-01 1.582584e-05 4.714866e-02 
2.263646e-01 3.157180e-05 7.543120e-02 
2.873334e-01 6.457176e-05 1.206793e-01 
3.631442e-01 1.303585e-04 1.930698e-01 
4.588042e-01 2.629132e-04 3.088844e-01 
5.802311e-01 5.318366e-04 4.941713e-01 
7.332890e-01 1.073674e-03 7.906043e-01 
9.260813e-01 2.163261e-03 1.264855e+00 
1.168913e+00 4.352017e-03 2.023590e+00 
1.473062e+00 8.715615e-03 3.237458e+00 
1.850981e+00 1.731032e-02 5.179475e+00 
2.314675e+00 3.390894e-02 8.286428e+00 
2.879509e+00 6.546017e-02 1.325711e+01 
3.549387e+00 1.231251e-01 2.120951e+01 
4.317951e+00 2.231747e-01 3.393222e+01 
5.149923e+00 3.826496e-01 5.428675e+01 
5.995408e+00 6.135650e-01 8.685114e+01 
6.768497e+00 9.044582e-01 1.389495e+02 
7.385429e+00 1.216907e+00 2.222996e+02 
7.788795e+00 1.498101e+00 3.556480e+02 
7.966225e+00 1.706623e+00 5.689866e+02 
7.940248e+00 1.824300e+00 9.102982e+02 
7.763489e+00 1.859814e+00 1.456348e+03 
7.493809e+00 1.833534e+00 2.329952e+03 
7.189399e+00 1.770456e+00 3.727594e+03 
6.890066e+00 1.688823e+00 5.963623e+03 
6.629435e+00 1.604710e+00 9.540955e+03 
6.425605e+00 1.528080e+00 1.526418e+04 
6.289828e+00 1.466451e+00 2.442053e+04 
6.219765e+00 1.422828e+00 3.906940e+04 
6.208227e+00 1.398559e+00 6.250552e+04 
6.239002e+00 1.391505e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-726.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.523591e-03 4.380367e-11 1.000000e-05 
3.261177e-03 9.453150e-11 1.599859e-05 
4.077709e-03 1.848000e-10 2.559548e-05 
5.224519e-03 3.886802e-10 4.094915e-05 
6.505027e-03 7.502410e-10 6.551286e-05 
8.252340e-03 1.531739e-09 1.048113e-04 
1.054187e-02 3.193058e-09 1.676833e-04 
1.351594e-02 6.729643e-09 2.682696e-04 
1.709456e-02 1.361531e-08 4.291934e-04 
2.162679e-02 2.756954e-08 6.866488e-04 
2.725831e-02 5.520144e-08 1.098541e-03 
3.451740e-02 1.120903e-07 1.757511e-03 
4.346947e-02 2.238759e-07 2.811769e-03 
5.537147e-02 4.627141e-07 4.498433e-03 
6.958484e-02 9.183310e-07 7.196857e-03 
8.840051e-02 1.882871e-06 1.151395e-02 
1.117470e-01 3.803348e-06 1.842070e-02 
1.417209e-01 7.758220e-06 2.947052e-02 
1.784840e-01 1.549756e-05 4.714866e-02 
2.270975e-01 3.192337e-05 7.543120e-02 
2.859527e-01 6.373321e-05 1.206793e-01 
3.625167e-01 1.298627e-04 1.930698e-01 
4.589559e-01 2.635368e-04 3.088844e-01 
5.794529e-01 5.304298e-04 4.941713e-01 
7.319623e-01 1.069330e-03 7.906043e-01 
9.256509e-01 2.163220e-03 1.264855e+00 
1.167623e+00 4.343598e-03 2.023590e+00 
1.471168e+00 8.693989e-03 3.237458e+00 
1.845849e+00 1.719056e-02 5.179475e+00 
2.312518e+00 3.386048e-02 8.286428e+00 
2.873450e+00 6.513806e-02 1.325711e+01 
3.543835e+00 1.227165e-01 2.120951e+01 
4.311243e+00 2.224410e-01 3.393222e+01 
5.143403e+00 3.817124e-01 5.428675e+01 
5.987464e+00 6.119557e-01 8.685114e+01 
6.761780e+00 9.029341e-01 1.389495e+02 
7.379224e+00 1.215349e+00 2.222996e+02 
7.784307e+00 1.497191e+00 3.556480e+02 
7.960607e+00 1.705005e+00 5.689866e+02 
7.935218e+00 1.822886e+00 9.102982e+02 
7.758071e+00 1.858160e+00 1.456348e+03 
7.491123e+00 1.833152e+00 2.329952e+03 
7.185524e+00 1.769531e+00 3.727594e+03 
6.885770e+00 1.687760e+00 5.963623e+03 
6.625649e+00 1.603878e+00 9.540955e+03 
6.421640e+00 1.527220e+00 1.526418e+04 
6.284791e+00 1.465272e+00 2.442053e+04 
6.216866e+00 1.422349e+00 3.906940e+04 
6.203399e+00 1.397478e+00 6.250552e+04 
6.234311e+00 1.390464e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-727.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.585381e-03 4.716556e-11 1.000000e-05 
3.201707e-03 8.957688e-11 1.599859e-05 
4.097087e-03 1.877054e-10 2.559548e-05 
5.282804e-03 4.023879e-10 4.094915e-05 
6.518273e-03 7.558731e-10 6.551286e-05 
8.405168e-03 1.620655e-09 1.048113e-04 
1.056299e-02 3.216712e-09 1.676833e-04 
1.327430e-02 6.383899e-09 2.682696e-04 
1.681257e-02 1.297040e-08 4.291934e-04 
2.132663e-02 2.647391e-08 6.866488e-04 
2.734267e-02 5.579228e-08 1.098541e-03 
3.424872e-02 1.096439e-07 1.757511e-03 
4.375158e-02 2.285773e-07 2.811769e-03 
5.495011e-02 4.528538e-07 4.498433e-03 
6.957934e-02 9.193779e-07 7.196857e-03 
8.789753e-02 1.853464e-06 1.151395e-02 
1.113440e-01 3.767529e-06 1.842070e-02 
1.417043e-01 7.766182e-06 2.947052e-02 
1.791116e-01 1.568317e-05 4.714866e-02 
2.258776e-01 3.145498e-05 7.543120e-02 
2.862253e-01 6.400366e-05 1.206793e-01 
3.615599e-01 1.290147e-04 1.930698e-01 
4.581834e-01 2.625694e-04 3.088844e-01 
5.785804e-01 5.287646e-04 4.941713e-01 
7.306034e-01 1.064850e-03 7.906043e-01 
9.240762e-01 2.155163e-03 1.264855e+00 
1.166689e+00 4.339142e-03 2.023590e+00 
1.467526e+00 8.641501e-03 3.237458e+00 
1.844987e+00 1.718993e-02 5.179475e+00 
2.307888e+00 3.370394e-02 8.286428e+00 
2.873761e+00 6.524628e-02 1.325711e+01 
3.541782e+00 1.226671e-01 2.120951e+01 
4.306885e+00 2.220643e-01 3.393222e+01 
5.139803e+00 3.814064e-01 5.428675e+01 
5.980685e+00 6.106876e-01 8.685114e+01 
6.752182e+00 9.003328e-01 1.389495e+02 
7.371474e+00 1.213103e+00 2.222996e+02 
7.777215e+00 1.494989e+00 3.556480e+02 
7.953183e+00 1.702449e+00 5.689866e+02 
7.930139e+00 1.821445e+00 9.102982e+02 
7.753988e+00 1.857162e+00 1.456348e+03 
7.487402e+00 1.832293e+00 2.329952e+03 
7.181520e+00 1.768550e+00 3.727594e+03 
6.883884e+00 1.687631e+00 5.963623e+03 
6.622354e+00 1.603221e+00 9.540955e+03 
6.416574e+00 1.525987e+00 1.526418e+04 
6.281696e+00 1.464720e+00 2.442053e+04 
6.210297e+00 1.420710e+00 3.906940e+04 
6.199003e+00 1.396532e+00 6.250552e+04 
6.230970e+00 1.389850e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-728.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.602122e-03 4.815386e-11 1.000000e-05 
3.268786e-03 9.545697e-11 1.599859e-05 
4.158639e-03 1.965630e-10 2.559548e-05 
5.193688e-03 3.828916e-10 4.094915e-05 
6.614166e-03 7.908127e-10 6.551286e-05 
8.233374e-03 1.525393e-09 1.048113e-04 
1.057591e-02 3.232973e-09 1.676833e-04 
1.351245e-02 6.742964e-09 2.682696e-04 
1.705378e-02 1.355534e-08 4.291934e-04 
2.130562e-02 2.643205e-08 6.866488e-04 
2.714884e-02 5.468928e-08 1.098541e-03 
3.441482e-02 1.114000e-07 1.757511e-03 
4.363612e-02 2.270845e-07 2.811769e-03 
5.527833e-02 4.616514e-07 4.498433e-03 
6.929927e-02 9.095699e-07 7.196857e-03 
8.838361e-02 1.886975e-06 1.151395e-02 
1.115725e-01 3.795984e-06 1.842070e-02 
1.415592e-01 7.753006e-06 2.947052e-02 
1.783914e-01 1.551606e-05 4.714866e-02 
2.253199e-01 3.126551e-05 7.543120e-02 
2.862462e-01 6.410568e-05 1.206793e-01 
3.615707e-01 1.292037e-04 1.930698e-01 
4.571209e-01 2.611057e-04 3.088844e-01 
5.770923e-01 5.254172e-04 4.941713e-01 
7.309923e-01 1.068015e-03 7.906043e-01 
9.226711e-01 2.148296e-03 1.264855e+00 
1.164691e+00 4.322814e-03 2.023590e+00 
1.466492e+00 8.635056e-03 3.237458e+00 
1.843122e+00 1.716132e-02 5.179475e+00 
2.305039e+00 3.362522e-02 8.286428e+00 
2.868984e+00 6.501062e-02 1.325711e+01 
3.536251e+00 1.222606e-01 2.120951e+01 
4.300023e+00 2.213075e-01 3.393222e+01 
5.131914e+00 3.801724e-01 5.428675e+01 
5.973976e+00 6.094393e-01 8.685114e+01 
6.749416e+00 9.002821e-01 1.389495e+02 
7.364080e+00 1.211013e+00 2.222996e+02 
7.771668e+00 1.493550e+00 3.556480e+02 
7.949251e+00 1.701700e+00 5.689866e+02 
7.925132e+00 1.820038e+00 9.102982e+02 
7.748642e+00 1.855539e+00 1.456348e+03 
7.481004e+00 1.830204e+00 2.329952e+03 
7.176367e+00 1.767082e+00 3.727594e+03 
6.878990e+00 1.686334e+00 5.963623e+03 
6.617878e+00 1.602139e+00 9.540955e+03 
6.412407e+00 1.525056e+00 1.526418e+04 
6.277371e+00 1.463769e+00 2.442053e+04 
6.207956e+00 1.420405e+00 3.906940e+04 
6.195039e+00 1.395721e+00 6.250552e+04 
6.227308e+00 1.389134e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-729.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.580080e-03 4.700500e-11 1.000000e-05 
3.199229e-03 8.961494e-11 1.599859e-05 
4.141190e-03 1.943658e-10 2.559548e-05 
5.188246e-03 3.822135e-10 4.094915e-05 
6.586402e-03 7.819682e-10 6.551286e-05 
8.250891e-03 1.537259e-09 1.048113e-04 
1.050784e-02 3.175299e-09 1.676833e-04 
1.336294e-02 6.530569e-09 2.682696e-04 
1.702341e-02 1.350156e-08 4.291934e-04 
2.150115e-02 2.720382e-08 6.866488e-04 
2.693538e-02 5.348279e-08 1.098541e-03 
3.423027e-02 1.097680e-07 1.757511e-03 
4.336891e-02 2.232444e-07 2.811769e-03 
5.478304e-02 4.499704e-07 4.498433e-03 
6.948942e-02 9.183373e-07 7.196857e-03 
8.780217e-02 1.852521e-06 1.151395e-02 
1.115282e-01 3.796672e-06 1.842070e-02 
1.413138e-01 7.723339e-06 2.947052e-02 
1.787016e-01 1.561856e-05 4.714866e-02 
2.251328e-01 3.123051e-05 7.543120e-02 
2.856064e-01 6.376432e-05 1.206793e-01 
3.608720e-01 1.286326e-04 1.930698e-01 
4.564664e-01 2.603429e-04 3.088844e-01 
5.763443e-01 5.240954e-04 4.941713e-01 
7.289753e-01 1.060655e-03 7.906043e-01 
9.217493e-01 2.144802e-03 1.264855e+00 
1.163523e+00 4.315733e-03 2.023590e+00 
1.463205e+00 8.588927e-03 3.237458e+00 
1.841288e+00 1.713352e-02 5.179475e+00 
2.303067e+00 3.358465e-02 8.286428e+00 
2.863110e+00 6.470124e-02 1.325711e+01 
3.532246e+00 1.220105e-01 2.120951e+01 
4.293436e+00 2.205928e-01 3.393222e+01 
5.126832e+00 3.795447e-01 5.428675e+01 
5.967503e+00 6.082597e-01 8.685114e+01 
6.741334e+00 8.982447e-01 1.389495e+02 
7.357375e+00 1.209229e+00 2.222996e+02 
7.765424e+00 1.491763e+00 3.556480e+02 
7.941542e+00 1.698992e+00 5.689866e+02 
7.917715e+00 1.817388e+00 9.102982e+02 
7.743002e+00 1.853770e+00 1.456348e+03 
7.476481e+00 1.828973e+00 2.329952e+03 
7.172509e+00 1.766159e+00 3.727594e+03 
6.875250e+00 1.685483e+00 5.963623e+03 
6.614852e+00 1.601576e+00 9.540955e+03 
6.410433e+00 1.524864e+00 1.526418e+04 
6.272760e+00 1.462724e+00 2.442053e+04 
6.204124e+00 1.419629e+00 3.906940e+04 
6.192726e+00 1.395429e+00 6.250552e+04 
6.221520e+00 1.387740e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-73.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.538369e-02 4.482332e-09 1.000000e-05 
3.254155e-02 9.443971e-09 1.599859e-05 
4.120286e-02 1.916999e-08 2.559548e-05 
5.169244e-02 3.785480e-08 4.094915e-05 
6.651916e-02 8.066407e-08 6.551286e-05 
8.304203e-02 1.569401e-07 1.048113e-04 
1.063817e-01 3.299446e-07 1.676833e-04 
1.331329e-01 6.466903e-07 2.682696e-04 
1.691698e-01 1.326812e-06 4.291934e-04 
2.155872e-01 2.746061e-06 6.866488e-04 
2.704280e-01 5.419977e-06 1.098541e-03 
3.442396e-01 1.117960e-05 1.757511e-03 
4.349308e-01 2.254796e-05 2.811769e-03 
5.488579e-01 4.531380e-05 4.498433e-03 
6.976200e-01 9.304946e-05 7.196857e-03 
8.797947e-01 1.866430e-04 1.151395e-02 
1.114654e+00 3.795813e-04 1.842070e-02 
1.408949e+00 7.666488e-04 2.947052e-02 
1.782244e+00 1.551868e-03 4.714866e-02 
2.251282e+00 3.128321e-03 7.543120e-02 
2.840699e+00 6.286466e-03 1.206793e-01 
3.590532e+00 1.269926e-02 1.930698e-01 
4.515155e+00 2.526970e-02 3.088844e-01 
5.683328e+00 5.044611e-02 4.941713e-01 
7.112262e+00 9.902570e-02 7.906043e-01 
8.854793e+00 1.915918e-01 1.264855e+00 
1.092885e+01 3.616870e-01 2.023590e+00 
1.331678e+01 6.585506e-01 3.237458e+00 
1.592502e+01 1.137594e+00 5.179475e+00 
1.858827e+01 1.837244e+00 8.286428e+00 
2.106337e+01 2.735848e+00 1.325711e+01 
2.308710e+01 3.725493e+00 2.120951e+01 
2.443728e+01 4.629642e+00 3.393222e+01 
2.507356e+01 5.316105e+00 5.428675e+01 
2.505745e+01 5.719413e+00 8.685114e+01 
2.454105e+01 5.855952e+00 1.389495e+02 
2.372520e+01 5.796355e+00 2.222996e+02 
2.277232e+01 5.608007e+00 3.556480e+02 
2.181486e+01 5.352003e+00 5.689866e+02 
2.097781e+01 5.086719e+00 9.102982e+02 
2.031200e+01 4.840937e+00 1.456348e+03 
1.985593e+01 4.639548e+00 2.329952e+03 
1.961471e+01 4.496053e+00 3.727594e+03 
1.956276e+01 4.413801e+00 5.963623e+03 
1.964891e+01 4.386396e+00 9.540955e+03 
1.981123e+01 4.400323e+00 1.526418e+04 
1.999744e+01 4.440274e+00 2.442053e+04 
2.017133e+01 4.491977e+00 3.906940e+04 
2.028781e+01 4.535609e+00 6.250552e+04 
2.035971e+01 4.570247e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-730.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.536324e-03 4.471507e-11 1.000000e-05 
3.158233e-03 8.633209e-11 1.599859e-05 
4.120428e-03 1.917198e-10 2.559548e-05 
5.138896e-03 3.719198e-10 4.094915e-05 
6.536566e-03 7.654004e-10 6.551286e-05 
8.402093e-03 1.625557e-09 1.048113e-04 
1.045226e-02 3.129471e-09 1.676833e-04 
1.343393e-02 6.644295e-09 2.682696e-04 
1.679309e-02 1.297872e-08 4.291934e-04 
2.120363e-02 2.612587e-08 6.866488e-04 
2.726001e-02 5.551596e-08 1.098541e-03 
3.438997e-02 1.114643e-07 1.757511e-03 
4.339343e-02 2.239300e-07 2.811769e-03 
5.485246e-02 4.523027e-07 4.498433e-03 
6.956819e-02 9.227278e-07 7.196857e-03 
8.818854e-02 1.879659e-06 1.151395e-02 
1.114608e-01 3.794988e-06 1.842070e-02 
1.409297e-01 7.671041e-06 2.947052e-02 
1.786109e-01 1.561618e-05 4.714866e-02 
2.256818e-01 3.150270e-05 7.543120e-02 
2.853730e-01 6.369532e-05 1.206793e-01 
3.609640e-01 1.289074e-04 1.930698e-01 
4.559843e-01 2.598748e-04 3.088844e-01 
5.773090e-01 5.274526e-04 4.941713e-01 
7.290303e-01 1.062348e-03 7.906043e-01 
9.193507e-01 2.131024e-03 1.264855e+00 
1.160937e+00 4.292913e-03 2.023590e+00 
1.461559e+00 8.571685e-03 3.237458e+00 
1.836346e+00 1.701938e-02 5.179475e+00 
2.299239e+00 3.346323e-02 8.286428e+00 
2.860040e+00 6.458086e-02 1.325711e+01 
3.526645e+00 1.215970e-01 2.120951e+01 
4.287776e+00 2.200187e-01 3.393222e+01 
5.121942e+00 3.789577e-01 5.428675e+01 
5.960026e+00 6.067859e-01 8.685114e+01 
6.734323e+00 8.966063e-01 1.389495e+02 
7.353141e+00 1.208540e+00 2.222996e+02 
7.759396e+00 1.490082e+00 3.556480e+02 
7.937421e+00 1.698141e+00 5.689866e+02 
7.913327e+00 1.816296e+00 9.102982e+02 
7.739106e+00 1.852858e+00 1.456348e+03 
7.473048e+00 1.828241e+00 2.329952e+03 
7.168363e+00 1.765113e+00 3.727594e+03 
6.870692e+00 1.684313e+00 5.963623e+03 
6.608520e+00 1.599824e+00 9.540955e+03 
6.405079e+00 1.523531e+00 1.526418e+04 
6.268904e+00 1.461923e+00 2.442053e+04 
6.197835e+00 1.418075e+00 3.906940e+04 
6.188533e+00 1.394545e+00 6.250552e+04 
6.219461e+00 1.387532e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-731.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.528723e-03 4.437497e-11 1.000000e-05 
3.259765e-03 9.505894e-11 1.599859e-05 
4.049507e-03 1.822387e-10 2.559548e-05 
5.247105e-03 3.964546e-10 4.094915e-05 
6.488140e-03 7.495401e-10 6.551286e-05 
8.396164e-03 1.624341e-09 1.048113e-04 
1.041188e-02 3.097573e-09 1.676833e-04 
1.338805e-02 6.585460e-09 2.682696e-04 
1.696883e-02 1.340881e-08 4.291934e-04 
2.146137e-02 2.712732e-08 6.866488e-04 
2.715266e-02 5.493783e-08 1.098541e-03 
3.430805e-02 1.108212e-07 1.757511e-03 
4.320873e-02 2.213857e-07 2.811769e-03 
5.489163e-02 4.538933e-07 4.498433e-03 
6.967636e-02 9.283085e-07 7.196857e-03 
8.813645e-02 1.878900e-06 1.151395e-02 
1.114600e-01 3.800112e-06 1.842070e-02 
1.401929e-01 7.561701e-06 2.947052e-02 
1.773757e-01 1.531540e-05 4.714866e-02 
2.254077e-01 3.143106e-05 7.543120e-02 
2.852499e-01 6.370007e-05 1.206793e-01 
3.601534e-01 1.282163e-04 1.930698e-01 
4.561014e-01 2.604311e-04 3.088844e-01 
5.749738e-01 5.217927e-04 4.941713e-01 
7.283041e-01 1.060626e-03 7.906043e-01 
9.186429e-01 2.129014e-03 1.264855e+00 
1.160068e+00 4.289127e-03 2.023590e+00 
1.460297e+00 8.561171e-03 3.237458e+00 
1.835896e+00 1.702993e-02 5.179475e+00 
2.294669e+00 3.330975e-02 8.286428e+00 
2.858770e+00 6.458137e-02 1.325711e+01 
3.522681e+00 1.213509e-01 2.120951e+01 
4.282556e+00 2.195108e-01 3.393222e+01 
5.111755e+00 3.772292e-01 5.428675e+01 
5.956126e+00 6.063562e-01 8.685114e+01 
6.729101e+00 8.956335e-01 1.389495e+02 
7.347649e+00 1.207291e+00 2.222996e+02 
7.751606e+00 1.487526e+00 3.556480e+02 
7.933067e+00 1.697167e+00 5.689866e+02 
7.908092e+00 1.814765e+00 9.102982e+02 
7.734283e+00 1.851487e+00 1.456348e+03 
7.469820e+00 1.827602e+00 2.329952e+03 
7.166471e+00 1.765019e+00 3.727594e+03 
6.867027e+00 1.683488e+00 5.963623e+03 
6.604744e+00 1.598989e+00 9.540955e+03 
6.400985e+00 1.522621e+00 1.526418e+04 
6.265172e+00 1.461160e+00 2.442053e+04 
6.195726e+00 1.417841e+00 3.906940e+04 
6.183351e+00 1.393348e+00 6.250552e+04 
6.213641e+00 1.386127e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-732.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.545251e-03 4.531269e-11 1.000000e-05 
3.191989e-03 8.937416e-11 1.599859e-05 
4.121800e-03 1.924370e-10 2.559548e-05 
5.125382e-03 3.700043e-10 4.094915e-05 
6.612628e-03 7.946030e-10 6.551286e-05 
8.290841e-03 1.566115e-09 1.048113e-04 
1.053990e-02 3.217640e-09 1.676833e-04 
1.315749e-02 6.259603e-09 2.682696e-04 
1.669600e-02 1.278985e-08 4.291934e-04 
2.145776e-02 2.715072e-08 6.866488e-04 
2.698935e-02 5.402634e-08 1.098541e-03 
3.415567e-02 1.095006e-07 1.757511e-03 
4.303793e-02 2.190700e-07 2.811769e-03 
5.481609e-02 4.526403e-07 4.498433e-03 
6.955503e-02 9.247309e-07 7.196857e-03 
8.751209e-02 1.841768e-06 1.151395e-02 
1.105648e-01 3.714351e-06 1.842070e-02 
1.398915e-01 7.523317e-06 2.947052e-02 
1.778251e-01 1.545319e-05 4.714866e-02 
2.245626e-01 3.112138e-05 7.543120e-02 
2.848103e-01 6.349271e-05 1.206793e-01 
3.597203e-01 1.279291e-04 1.930698e-01 
4.541834e-01 2.575114e-04 3.088844e-01 
5.758247e-01 5.248283e-04 4.941713e-01 
7.274084e-01 1.058162e-03 7.906043e-01 
9.174475e-01 2.123612e-03 1.264855e+00 
1.156374e+00 4.254116e-03 2.023590e+00 
1.457262e+00 8.519552e-03 3.237458e+00 
1.833012e+00 1.697297e-02 5.179475e+00 
2.292192e+00 3.324711e-02 8.286428e+00 
2.852116e+00 6.421994e-02 1.325711e+01 
3.519187e+00 1.211526e-01 2.120951e+01 
4.280140e+00 2.194261e-01 3.393222e+01 
5.106653e+00 3.765957e-01 5.428675e+01 
5.948933e+00 6.049639e-01 8.685114e+01 
6.719581e+00 8.930581e-01 1.389495e+02 
7.340534e+00 1.205318e+00 2.222996e+02 
7.745122e+00 1.485614e+00 3.556480e+02 
7.926915e+00 1.695258e+00 5.689866e+02 
7.902037e+00 1.812810e+00 9.102982e+02 
7.730399e+00 1.850577e+00 1.456348e+03 
7.463543e+00 1.825561e+00 2.329952e+03 
7.162306e+00 1.763962e+00 3.727594e+03 
6.863179e+00 1.682591e+00 5.963623e+03 
6.603382e+00 1.599021e+00 9.540955e+03 
6.399218e+00 1.522497e+00 1.526418e+04 
6.261617e+00 1.460454e+00 2.442053e+04 
6.191034e+00 1.416790e+00 3.906940e+04 
6.180498e+00 1.392883e+00 6.250552e+04 
6.209255e+00 1.385177e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-733.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.501935e-03 4.309720e-11 1.000000e-05 
3.132862e-03 8.461445e-11 1.599859e-05 
4.031733e-03 1.803417e-10 2.559548e-05 
5.199342e-03 3.867817e-10 4.094915e-05 
6.487124e-03 7.512378e-10 6.551286e-05 
8.372286e-03 1.614928e-09 1.048113e-04 
1.037376e-02 3.072054e-09 1.676833e-04 
1.321808e-02 6.355150e-09 2.682696e-04 
1.668801e-02 1.278894e-08 4.291934e-04 
2.125269e-02 2.641572e-08 6.866488e-04 
2.710214e-02 5.478127e-08 1.098541e-03 
3.387591e-02 1.069779e-07 1.757511e-03 
4.315650e-02 2.211873e-07 2.811769e-03 
5.435918e-02 4.420188e-07 4.498433e-03 
6.907697e-02 9.070316e-07 7.196857e-03 
8.760554e-02 1.850199e-06 1.151395e-02 
1.108433e-01 3.747609e-06 1.842070e-02 
1.406328e-01 7.653983e-06 2.947052e-02 
1.774736e-01 1.538273e-05 4.714866e-02 
2.242055e-01 3.101545e-05 7.543120e-02 
2.838163e-01 6.291612e-05 1.206793e-01 
3.597712e-01 1.281582e-04 1.930698e-01 
4.542765e-01 2.580216e-04 3.088844e-01 
5.733664e-01 5.188440e-04 4.941713e-01 
7.251919e-01 1.049953e-03 7.906043e-01 
9.154445e-01 2.112618e-03 1.264855e+00 
1.155319e+00 4.248267e-03 2.023590e+00 
1.456101e+00 8.510765e-03 3.237458e+00 
1.829105e+00 1.688775e-02 5.179475e+00 
2.288641e+00 3.313792e-02 8.286428e+00 
2.848714e+00 6.407711e-02 1.325711e+01 
3.513876e+00 1.207689e-01 2.120951e+01 
4.273420e+00 2.186914e-01 3.393222e+01 
5.103061e+00 3.762864e-01 5.428675e+01 
5.941981e+00 6.036415e-01 8.685114e+01 
6.715956e+00 8.926769e-01 1.389495e+02 
7.333221e+00 1.203256e+00 2.222996e+02 
7.740497e+00 1.484621e+00 3.556480e+02 
7.920025e+00 1.692966e+00 5.689866e+02 
7.898453e+00 1.812126e+00 9.102982e+02 
7.725082e+00 1.848959e+00 1.456348e+03 
7.459423e+00 1.824508e+00 2.329952e+03 
7.158069e+00 1.762873e+00 3.727594e+03 
6.860667e+00 1.682212e+00 5.963623e+03 
6.598758e+00 1.597880e+00 9.540955e+03 
6.393371e+00 1.520993e+00 1.526418e+04 
6.256524e+00 1.459250e+00 2.442053e+04 
6.186096e+00 1.415660e+00 3.906940e+04 
6.175482e+00 1.391737e+00 6.250552e+04 
6.206854e+00 1.384857e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-734.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.488969e-03 4.248851e-11 1.000000e-05 
3.168633e-03 8.766548e-11 1.599859e-05 
4.035949e-03 1.811549e-10 2.559548e-05 
5.129120e-03 3.718276e-10 4.094915e-05 
6.546458e-03 7.730938e-10 6.551286e-05 
8.319581e-03 1.586782e-09 1.048113e-04 
1.038964e-02 3.090396e-09 1.676833e-04 
1.316168e-02 6.282708e-09 2.682696e-04 
1.683571e-02 1.314943e-08 4.291934e-04 
2.106057e-02 2.574087e-08 6.866488e-04 
2.689789e-02 5.362508e-08 1.098541e-03 
3.395788e-02 1.079034e-07 1.757511e-03 
4.337830e-02 2.249217e-07 2.811769e-03 
5.458745e-02 4.482214e-07 4.498433e-03 
6.932665e-02 9.181537e-07 7.196857e-03 
8.773331e-02 1.860841e-06 1.151395e-02 
1.106415e-01 3.732261e-06 1.842070e-02 
1.398225e-01 7.532709e-06 2.947052e-02 
1.766047e-01 1.517858e-05 4.714866e-02 
2.241474e-01 3.103360e-05 7.543120e-02 
2.838023e-01 6.299261e-05 1.206793e-01 
3.578720e-01 1.263115e-04 1.930698e-01 
4.542149e-01 2.582682e-04 3.088844e-01 
5.731337e-01 5.189189e-04 4.941713e-01 
7.255860e-01 1.053097e-03 7.906043e-01 
9.159600e-01 2.119065e-03 1.264855e+00 
1.155378e+00 4.254687e-03 2.023590e+00 
1.453950e+00 8.484653e-03 3.237458e+00 
1.826062e+00 1.682652e-02 5.179475e+00 
2.288879e+00 3.319266e-02 8.286428e+00 
2.846606e+00 6.402074e-02 1.325711e+01 
3.509325e+00 1.204626e-01 2.120951e+01 
4.267022e+00 2.180056e-01 3.393222e+01 
5.097374e+00 3.755260e-01 5.428675e+01 
5.937263e+00 6.029695e-01 8.685114e+01 
6.706017e+00 8.899443e-01 1.389495e+02 
7.326327e+00 1.201379e+00 2.222996e+02 
7.736140e+00 1.483757e+00 3.556480e+02 
7.914813e+00 1.691540e+00 5.689866e+02 
7.894524e+00 1.811262e+00 9.102982e+02 
7.719561e+00 1.847238e+00 1.456348e+03 
7.456478e+00 1.823994e+00 2.329952e+03 
7.152890e+00 1.761384e+00 3.727594e+03 
6.854859e+00 1.680551e+00 5.963623e+03 
6.595186e+00 1.597115e+00 9.540955e+03 
6.389539e+00 1.520169e+00 1.526418e+04 
6.252020e+00 1.458235e+00 2.442053e+04 
6.183680e+00 1.415327e+00 3.906940e+04 
6.170968e+00 1.390747e+00 6.250552e+04 
6.200645e+00 1.383325e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-735.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.506667e-03 4.346043e-11 1.000000e-05 
3.261995e-03 9.577546e-11 1.599859e-05 
4.134254e-03 1.949825e-10 2.559548e-05 
5.082011e-03 3.621687e-10 4.094915e-05 
6.511820e-03 7.619235e-10 6.551286e-05 
8.181855e-03 1.511331e-09 1.048113e-04 
1.044034e-02 3.140138e-09 1.676833e-04 
1.316240e-02 6.292295e-09 2.682696e-04 
1.681659e-02 1.312254e-08 4.291934e-04 
2.140126e-02 2.704719e-08 6.866488e-04 
2.706598e-02 5.471111e-08 1.098541e-03 
3.408328e-02 1.092518e-07 1.757511e-03 
4.301473e-02 2.196123e-07 2.811769e-03 
5.470157e-02 4.516528e-07 4.498433e-03 
6.915164e-02 9.124591e-07 7.196857e-03 
8.695223e-02 1.814050e-06 1.151395e-02 
1.107441e-01 3.747751e-06 1.842070e-02 
1.398187e-01 7.542352e-06 2.947052e-02 
1.764093e-01 1.514888e-05 4.714866e-02 
2.239222e-01 3.098233e-05 7.543120e-02 
2.830001e-01 6.254505e-05 1.206793e-01 
3.580398e-01 1.266615e-04 1.930698e-01 
4.535188e-01 2.574328e-04 3.088844e-01 
5.715860e-01 5.154280e-04 4.941713e-01 
7.244989e-01 1.049799e-03 7.906043e-01 
9.144722e-01 2.111628e-03 1.264855e+00 
1.152788e+00 4.231906e-03 2.023590e+00 
1.450638e+00 8.438296e-03 3.237458e+00 
1.824794e+00 1.681421e-02 5.179475e+00 
2.285813e+00 3.310428e-02 8.286428e+00 
2.840384e+00 6.368914e-02 1.325711e+01 
3.502560e+00 1.199313e-01 2.120951e+01 
4.263601e+00 2.177678e-01 3.393222e+01 
5.088313e+00 3.740413e-01 5.428675e+01 
5.930091e+00 6.015815e-01 8.685114e+01 
6.699197e+00 8.883718e-01 1.389495e+02 
7.318769e+00 1.199205e+00 2.222996e+02 
7.728664e+00 1.481349e+00 3.556480e+02 
7.910713e+00 1.690688e+00 5.689866e+02 
7.887632e+00 1.808869e+00 9.102982e+02 
7.716308e+00 1.846634e+00 1.456348e+03 
7.452467e+00 1.822989e+00 2.329952e+03 
7.149217e+00 1.760531e+00 3.727594e+03 
6.852608e+00 1.680271e+00 5.963623e+03 
6.589513e+00 1.595594e+00 9.540955e+03 
6.387408e+00 1.519918e+00 1.526418e+04 
6.249549e+00 1.457877e+00 2.442053e+04 
6.179395e+00 1.414402e+00 3.906940e+04 
6.165965e+00 1.389603e+00 6.250552e+04 
6.195334e+00 1.382078e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-736.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.519524e-03 4.419266e-11 1.000000e-05 
3.179519e-03 8.881348e-11 1.599859e-05 
4.033536e-03 1.813228e-10 2.559548e-05 
5.095350e-03 3.655247e-10 4.094915e-05 
6.601820e-03 7.950342e-10 6.551286e-05 
8.326737e-03 1.595215e-09 1.048113e-04 
1.047663e-02 3.177313e-09 1.676833e-04 
1.310651e-02 6.220939e-09 2.682696e-04 
1.663281e-02 1.271427e-08 4.291934e-04 
2.138238e-02 2.701238e-08 6.866488e-04 
2.665960e-02 5.235472e-08 1.098541e-03 
3.373891e-02 1.061178e-07 1.757511e-03 
4.320610e-02 2.228592e-07 2.811769e-03 
5.462608e-02 4.503975e-07 4.498433e-03 
6.904545e-02 9.094978e-07 7.196857e-03 
8.707753e-02 1.824382e-06 1.151395e-02 
1.102002e-01 3.697827e-06 1.842070e-02 
1.400016e-01 7.582292e-06 2.947052e-02 
1.765720e-01 1.521149e-05 4.714866e-02 
2.240200e-01 3.106513e-05 7.543120e-02 
2.829092e-01 6.256981e-05 1.206793e-01 
3.583178e-01 1.271294e-04 1.930698e-01 
4.517794e-01 2.548286e-04 3.088844e-01 
5.715198e-01 5.159494e-04 4.941713e-01 
7.222343e-01 1.041402e-03 7.906043e-01 
9.135710e-01 2.108252e-03 1.264855e+00 
1.150413e+00 4.211527e-03 2.023590e+00 
1.449450e+00 8.429000e-03 3.237458e+00 
1.820666e+00 1.672313e-02 5.179475e+00 
2.280855e+00 3.293427e-02 8.286428e+00 
2.838635e+00 6.365646e-02 1.325711e+01 
3.500719e+00 1.199003e-01 2.120951e+01 
4.255724e+00 2.168597e-01 3.393222e+01 
5.084940e+00 3.737764e-01 5.428675e+01 
5.923864e+00 6.004681e-01 8.685114e+01 
6.695981e+00 8.881371e-01 1.389495e+02 
7.315559e+00 1.198958e+00 2.222996e+02 
7.722631e+00 1.479652e+00 3.556480e+02 
7.904694e+00 1.688840e+00 5.689866e+02 
7.883861e+00 1.808081e+00 9.102982e+02 
7.710844e+00 1.844937e+00 1.456348e+03 
7.447256e+00 1.821429e+00 2.329952e+03 
7.145783e+00 1.759778e+00 3.727594e+03 
6.847531e+00 1.678891e+00 5.963623e+03 
6.586218e+00 1.594926e+00 9.540955e+03 
6.381065e+00 1.518244e+00 1.526418e+04 
6.244478e+00 1.456677e+00 2.442053e+04 
6.175739e+00 1.413674e+00 3.906940e+04 
6.161749e+00 1.388706e+00 6.250552e+04 
6.191780e+00 1.381388e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-737.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.528057e-03 4.470383e-11 1.000000e-05 
3.145699e-03 8.612634e-11 1.599859e-05 
4.094963e-03 1.899916e-10 2.559548e-05 
5.047882e-03 3.558869e-10 4.094915e-05 
6.578102e-03 7.875645e-10 6.551286e-05 
8.110959e-03 1.476390e-09 1.048113e-04 
1.047293e-02 3.178258e-09 1.676833e-04 
1.334816e-02 6.580351e-09 2.682696e-04 
1.673154e-02 1.295963e-08 4.291934e-04 
2.116118e-02 2.621830e-08 6.866488e-04 
2.684904e-02 5.355143e-08 1.098541e-03 
3.407558e-02 1.094749e-07 1.757511e-03 
4.274344e-02 2.160695e-07 2.811769e-03 
5.411619e-02 4.384975e-07 4.498433e-03 
6.898138e-02 9.082006e-07 7.196857e-03 
8.734466e-02 1.843726e-06 1.151395e-02 
1.103277e-01 3.715717e-06 1.842070e-02 
1.398104e-01 7.561534e-06 2.947052e-02 
1.763415e-01 1.517257e-05 4.714866e-02 
2.229494e-01 3.066350e-05 7.543120e-02 
2.824253e-01 6.233390e-05 1.206793e-01 
3.572159e-01 1.261313e-04 1.930698e-01 
4.518486e-01 2.552919e-04 3.088844e-01 
5.718683e-01 5.175951e-04 4.941713e-01 
7.215751e-01 1.039963e-03 7.906043e-01 
9.101146e-01 2.087254e-03 1.264855e+00 
1.150882e+00 4.222372e-03 2.023590e+00 
1.447575e+00 8.407712e-03 3.237458e+00 
1.818940e+00 1.669816e-02 5.179475e+00 
2.279510e+00 3.292017e-02 8.286428e+00 
2.835447e+00 6.352761e-02 1.325711e+01 
3.493217e+00 1.192947e-01 2.120951e+01 
4.253606e+00 2.168168e-01 3.393222e+01 
5.080268e+00 3.732321e-01 5.428675e+01 
5.915359e+00 5.986919e-01 8.685114e+01 
6.687914e+00 8.860986e-01 1.389495e+02 
7.308294e+00 1.196911e+00 2.222996e+02 
7.717423e+00 1.478361e+00 3.556480e+02 
7.898003e+00 1.686641e+00 5.689866e+02 
7.878070e+00 1.806252e+00 9.102982e+02 
7.706171e+00 1.843628e+00 1.456348e+03 
7.444401e+00 1.820952e+00 2.329952e+03 
7.141901e+00 1.758833e+00 3.727594e+03 
6.845231e+00 1.678590e+00 5.963623e+03 
6.584341e+00 1.594768e+00 9.540955e+03 
6.379205e+00 1.518083e+00 1.526418e+04 
6.241895e+00 1.456280e+00 2.442053e+04 
6.168629e+00 1.411854e+00 3.906940e+04 
6.159208e+00 1.388335e+00 6.250552e+04 
6.186776e+00 1.380237e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-738.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.545309e-03 4.568725e-11 1.000000e-05 
3.243062e-03 9.450159e-11 1.599859e-05 
4.115306e-03 1.930988e-10 2.559548e-05 
5.041519e-03 3.550238e-10 4.094915e-05 
6.536233e-03 7.736702e-10 6.551286e-05 
8.288198e-03 1.577443e-09 1.048113e-04 
1.033842e-02 3.061507e-09 1.676833e-04 
1.328864e-02 6.501519e-09 2.682696e-04 
1.673024e-02 1.297417e-08 4.291934e-04 
2.114735e-02 2.620243e-08 6.866488e-04 
2.684881e-02 5.362272e-08 1.098541e-03 
3.378637e-02 1.068558e-07 1.757511e-03 
4.286472e-02 2.182097e-07 2.811769e-03 
5.435293e-02 4.448804e-07 4.498433e-03 
6.877895e-02 9.014499e-07 7.196857e-03 
8.704935e-02 1.827564e-06 1.151395e-02 
1.102986e-01 3.717811e-06 1.842070e-02 
1.389892e-01 7.439149e-06 2.947052e-02 
1.759127e-01 1.508261e-05 4.714866e-02 
2.228532e-01 3.066536e-05 7.543120e-02 
2.813030e-01 6.167732e-05 1.206793e-01 
3.560827e-01 1.251044e-04 1.930698e-01 
4.514906e-01 2.550311e-04 3.088844e-01 
5.691741e-01 5.110075e-04 4.941713e-01 
7.208670e-01 1.038310e-03 7.906043e-01 
9.092642e-01 2.084229e-03 1.264855e+00 
1.148440e+00 4.201249e-03 2.023590e+00 
1.445583e+00 8.384396e-03 3.237458e+00 
1.818213e+00 1.670059e-02 5.179475e+00 
2.274398e+00 3.274375e-02 8.286428e+00 
2.829939e+00 6.324407e-02 1.325711e+01 
3.488408e+00 1.189626e-01 2.120951e+01 
4.247665e+00 2.161995e-01 3.393222e+01 
5.074364e+00 3.724235e-01 5.428675e+01 
5.912134e+00 5.984496e-01 8.685114e+01 
6.680377e+00 8.842560e-01 1.389495e+02 
7.302427e+00 1.195481e+00 2.222996e+02 
7.708474e+00 1.475219e+00 3.556480e+02 
7.892476e+00 1.685043e+00 5.689866e+02 
7.873765e+00 1.805185e+00 9.102982e+02 
7.701526e+00 1.842331e+00 1.456348e+03 
7.438562e+00 1.819101e+00 2.329952e+03 
7.137359e+00 1.757607e+00 3.727594e+03 
6.840589e+00 1.677376e+00 5.963623e+03 
6.579689e+00 1.593610e+00 9.540955e+03 
6.375355e+00 1.517248e+00 1.526418e+04 
6.237152e+00 1.455184e+00 2.442053e+04 
6.166876e+00 1.411727e+00 3.906940e+04 
6.152016e+00 1.386499e+00 6.250552e+04 
6.183409e+00 1.379606e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-739.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.548581e-03 4.592577e-11 1.000000e-05 
3.178210e-03 8.906539e-11 1.599859e-05 
3.953394e-03 1.714240e-10 2.559548e-05 
5.163068e-03 3.818430e-10 4.094915e-05 
6.544075e-03 7.775104e-10 6.551286e-05 
8.204611e-03 1.532270e-09 1.048113e-04 
1.048420e-02 3.197180e-09 1.676833e-04 
1.324800e-02 6.450776e-09 2.682696e-04 
1.659327e-02 1.267527e-08 4.291934e-04 
2.118676e-02 2.638490e-08 6.866488e-04 
2.679460e-02 5.337076e-08 1.098541e-03 
3.385898e-02 1.076920e-07 1.757511e-03 
4.259693e-02 2.144355e-07 2.811769e-03 
5.419309e-02 4.415645e-07 4.498433e-03 
6.894381e-02 9.091779e-07 7.196857e-03 
8.700286e-02 1.827110e-06 1.151395e-02 
1.102625e-01 3.719196e-06 1.842070e-02 
1.387934e-01 7.417791e-06 2.947052e-02 
1.759270e-01 1.510671e-05 4.714866e-02 
2.222278e-01 3.044910e-05 7.543120e-02 
2.814489e-01 6.185699e-05 1.206793e-01 
3.557731e-01 1.249473e-04 1.930698e-01 
4.496601e-01 2.522834e-04 3.088844e-01 
5.702350e-01 5.145652e-04 4.941713e-01 
7.201574e-01 1.036648e-03 7.906043e-01 
9.099428e-01 2.091719e-03 1.264855e+00 
1.146503e+00 4.185697e-03 2.023590e+00 
1.445655e+00 8.396927e-03 3.237458e+00 
1.815959e+00 1.666104e-02 5.179475e+00 
2.272004e+00 3.268439e-02 8.286428e+00 
2.827106e+00 6.313879e-02 1.325711e+01 
3.487164e+00 1.189909e-01 2.120951e+01 
4.242036e+00 2.156289e-01 3.393222e+01 
5.066050e+00 3.710995e-01 5.428675e+01 
5.902911e+00 5.964642e-01 8.685114e+01 
6.676494e+00 8.837683e-01 1.389495e+02 
7.295751e+00 1.193692e+00 2.222996e+02 
7.704596e+00 1.474580e+00 3.556480e+02 
7.887172e+00 1.683559e+00 5.689866e+02 
7.868014e+00 1.803371e+00 9.102982e+02 
7.698258e+00 1.841712e+00 1.456348e+03 
7.435181e+00 1.818378e+00 2.329952e+03 
7.134417e+00 1.757058e+00 3.727594e+03 
6.837115e+00 1.676615e+00 5.963623e+03 
6.576747e+00 1.593067e+00 9.540955e+03 
6.371551e+00 1.516429e+00 1.526418e+04 
6.233808e+00 1.454540e+00 2.442053e+04 
6.162717e+00 1.410838e+00 3.906940e+04 
6.150216e+00 1.386360e+00 6.250552e+04 
6.179633e+00 1.378844e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-74.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.546732e-02 4.588790e-09 1.000000e-05 
3.170226e-02 8.851550e-09 1.599859e-05 
4.088482e-02 1.898606e-08 2.559548e-05 
5.123718e-02 3.736839e-08 4.094915e-05 
6.508189e-02 7.658243e-08 6.551286e-05 
8.208314e-02 1.536423e-07 1.048113e-04 
1.036243e-01 3.091246e-07 1.676833e-04 
1.322979e-01 6.432919e-07 2.682696e-04 
1.669287e-01 1.292238e-06 4.291934e-04 
2.118102e-01 2.639922e-06 6.866488e-04 
2.687255e-01 5.391107e-06 1.098541e-03 
3.401040e-01 1.092919e-05 1.757511e-03 
4.291747e-01 2.196129e-05 2.811769e-03 
5.441310e-01 4.475790e-05 4.498433e-03 
6.862647e-01 8.979269e-05 7.196857e-03 
8.688307e-01 1.822140e-04 1.151395e-02 
1.096590e+00 3.663751e-04 1.842070e-02 
1.387293e+00 7.418634e-04 2.947052e-02 
1.759470e+00 1.513581e-03 4.714866e-02 
2.219615e+00 3.039211e-03 7.543120e-02 
2.800948e+00 6.108737e-03 1.206793e-01 
3.536385e+00 1.229945e-02 1.930698e-01 
4.456208e+00 2.462502e-02 3.088844e-01 
5.605418e+00 4.906118e-02 4.941713e-01 
7.019571e+00 9.650266e-02 7.906043e-01 
8.742721e+00 1.869165e-01 1.264855e+00 
1.078303e+01 3.521176e-01 2.023590e+00 
1.315153e+01 6.428850e-01 3.237458e+00 
1.573509e+01 1.112041e+00 5.179475e+00 
1.839337e+01 1.803385e+00 8.286428e+00 
2.085938e+01 2.691246e+00 1.325711e+01 
2.288179e+01 3.672428e+00 2.120951e+01 
2.424903e+01 4.577842e+00 3.393222e+01 
2.489327e+01 5.263313e+00 5.428675e+01 
2.489508e+01 5.672583e+00 8.685114e+01 
2.440186e+01 5.819022e+00 1.389495e+02 
2.358722e+01 5.759394e+00 2.222996e+02 
2.264418e+01 5.575857e+00 3.556480e+02 
2.169678e+01 5.324801e+00 5.689866e+02 
2.085985e+01 5.060580e+00 9.102982e+02 
2.019396e+01 4.815794e+00 1.456348e+03 
1.973047e+01 4.612822e+00 2.329952e+03 
1.948858e+01 4.469706e+00 3.727594e+03 
1.942488e+01 4.383999e+00 5.963623e+03 
1.951459e+01 4.357662e+00 9.540955e+03 
1.968037e+01 4.372452e+00 1.526418e+04 
1.985698e+01 4.408939e+00 2.442053e+04 
2.002771e+01 4.459231e+00 3.906940e+04 
2.014517e+01 4.502907e+00 6.250552e+04 
2.022492e+01 4.540034e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-740.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.477635e-03 4.225329e-11 1.000000e-05 
3.207249e-03 9.165302e-11 1.599859e-05 
4.018525e-03 1.802805e-10 2.559548e-05 
5.088761e-03 3.660874e-10 4.094915e-05 
6.529678e-03 7.734351e-10 6.551286e-05 
8.239488e-03 1.553994e-09 1.048113e-04 
1.048943e-02 3.206297e-09 1.676833e-04 
1.307697e-02 6.212554e-09 2.682696e-04 
1.668056e-02 1.289378e-08 4.291934e-04 
2.096184e-02 2.558804e-08 6.866488e-04 
2.663893e-02 5.251692e-08 1.098541e-03 
3.370877e-02 1.064088e-07 1.757511e-03 
4.261179e-02 2.149505e-07 2.811769e-03 
5.398764e-02 4.371522e-07 4.498433e-03 
6.834329e-02 8.868251e-07 7.196857e-03 
8.671369e-02 1.811400e-06 1.151395e-02 
1.095962e-01 3.657122e-06 1.842070e-02 
1.390124e-01 7.463057e-06 2.947052e-02 
1.753673e-01 1.498325e-05 4.714866e-02 
2.225389e-01 3.061856e-05 7.543120e-02 
2.818542e-01 6.220864e-05 1.206793e-01 
3.556848e-01 1.250232e-04 1.930698e-01 
4.502747e-01 2.536616e-04 3.088844e-01 
5.676409e-01 5.082623e-04 4.941713e-01 
7.187516e-01 1.031984e-03 7.906043e-01 
9.072168e-01 2.075786e-03 1.264855e+00 
1.145926e+00 4.185012e-03 2.023590e+00 
1.442318e+00 8.350214e-03 3.237458e+00 
1.812546e+00 1.658970e-02 5.179475e+00 
2.269764e+00 3.263157e-02 8.286428e+00 
2.823325e+00 6.297033e-02 1.325711e+01 
3.483628e+00 1.187871e-01 2.120951e+01 
4.237293e+00 2.151911e-01 3.393222e+01 
5.061484e+00 3.705762e-01 5.428675e+01 
5.899005e+00 5.960215e-01 8.685114e+01 
6.667564e+00 8.814071e-01 1.389495e+02 
7.287148e+00 1.191048e+00 2.222996e+02 
7.699491e+00 1.473334e+00 3.556480e+02 
7.882014e+00 1.682148e+00 5.689866e+02 
7.862096e+00 1.801469e+00 9.102982e+02 
7.694509e+00 1.840854e+00 1.456348e+03 
7.429951e+00 1.816803e+00 2.329952e+03 
7.128590e+00 1.755284e+00 3.727594e+03 
6.832503e+00 1.675410e+00 5.963623e+03 
6.570598e+00 1.591367e+00 9.540955e+03 
6.367638e+00 1.515571e+00 1.526418e+04 
6.230014e+00 1.453749e+00 2.442053e+04 
6.158766e+00 1.410014e+00 3.906940e+04 
6.144489e+00 1.384984e+00 6.250552e+04 
6.176437e+00 1.378265e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-741.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.451097e-03 4.096534e-11 1.000000e-05 
3.159306e-03 8.772234e-11 1.599859e-05 
3.950458e-03 1.715053e-10 2.559548e-05 
5.101854e-03 3.694189e-10 4.094915e-05 
6.444358e-03 7.445162e-10 6.551286e-05 
8.203661e-03 1.535883e-09 1.048113e-04 
1.029025e-02 3.031188e-09 1.676833e-04 
1.302528e-02 6.147472e-09 2.682696e-04 
1.677844e-02 1.313984e-08 4.291934e-04 
2.123181e-02 2.662542e-08 6.866488e-04 
2.644864e-02 5.146895e-08 1.098541e-03 
3.397889e-02 1.091348e-07 1.757511e-03 
4.267642e-02 2.162219e-07 2.811769e-03 
5.416749e-02 4.421324e-07 4.498433e-03 
6.859707e-02 8.979529e-07 7.196857e-03 
8.672395e-02 1.814492e-06 1.151395e-02 
1.099240e-01 3.695024e-06 1.842070e-02 
1.388774e-01 7.451379e-06 2.947052e-02 
1.757260e-01 1.509575e-05 4.714866e-02 
2.224153e-01 3.060886e-05 7.543120e-02 
2.803086e-01 6.127358e-05 1.206793e-01 
3.551343e-01 1.246117e-04 1.930698e-01 
4.494277e-01 2.525737e-04 3.088844e-01 
5.681224e-01 5.102443e-04 4.941713e-01 
7.184478e-01 1.032067e-03 7.906043e-01 
9.057758e-01 2.068701e-03 1.264855e+00 
1.143358e+00 4.162567e-03 2.023590e+00 
1.439110e+00 8.305847e-03 3.237458e+00 
1.809298e+00 1.652297e-02 5.179475e+00 
2.267552e+00 3.257991e-02 8.286428e+00 
2.820206e+00 6.284580e-02 1.325711e+01 
3.476319e+00 1.182020e-01 2.120951e+01 
4.233780e+00 2.149368e-01 3.393222e+01 
5.053845e+00 3.693970e-01 5.428675e+01 
5.889750e+00 5.940272e-01 8.685114e+01 
6.660824e+00 8.798572e-01 1.389495e+02 
7.281457e+00 1.189691e+00 2.222996e+02 
7.691266e+00 1.470544e+00 3.556480e+02 
7.875607e+00 1.680088e+00 5.689866e+02 
7.857602e+00 1.800299e+00 9.102982e+02 
7.689352e+00 1.839298e+00 1.456348e+03 
7.427996e+00 1.816734e+00 2.329952e+03 
7.125664e+00 1.754739e+00 3.727594e+03 
6.829587e+00 1.674865e+00 5.963623e+03 
6.566531e+00 1.590416e+00 9.540955e+03 
6.363530e+00 1.514646e+00 1.526418e+04 
6.226338e+00 1.452995e+00 2.442053e+04 
6.154605e+00 1.409122e+00 3.906940e+04 
6.142310e+00 1.384723e+00 6.250552e+04 
6.171353e+00 1.377085e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-742.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.483675e-03 4.267811e-11 1.000000e-05 
3.113986e-03 8.411449e-11 1.599859e-05 
3.959223e-03 1.728824e-10 2.559548e-05 
5.042227e-03 3.570985e-10 4.094915e-05 
6.474836e-03 7.561486e-10 6.551286e-05 
8.235592e-03 1.555985e-09 1.048113e-04 
1.031578e-02 3.057930e-09 1.676833e-04 
1.322251e-02 6.439648e-09 2.682696e-04 
1.655820e-02 1.264620e-08 4.291934e-04 
2.115650e-02 2.637865e-08 6.866488e-04 
2.682774e-02 5.378651e-08 1.098541e-03 
3.360507e-02 1.057148e-07 1.757511e-03 
4.287956e-02 2.196203e-07 2.811769e-03 
5.401459e-02 4.389906e-07 4.498433e-03 
6.850500e-02 8.955490e-07 7.196857e-03 
8.648251e-02 1.801808e-06 1.151395e-02 
1.096436e-01 3.671763e-06 1.842070e-02 
1.387702e-01 7.444168e-06 2.947052e-02 
1.755774e-01 1.507780e-05 4.714866e-02 
2.220385e-01 3.049465e-05 7.543120e-02 
2.810881e-01 6.186950e-05 1.206793e-01 
3.542152e-01 1.238137e-04 1.930698e-01 
4.482580e-01 2.509450e-04 3.088844e-01 
5.680695e-01 5.107896e-04 4.941713e-01 
7.157472e-01 1.021852e-03 7.906043e-01 
9.053097e-01 2.068291e-03 1.264855e+00 
1.142622e+00 4.160126e-03 2.023590e+00 
1.438504e+00 8.306504e-03 3.237458e+00 
1.808391e+00 1.652023e-02 5.179475e+00 
2.261241e+00 3.235268e-02 8.286428e+00 
2.815715e+00 6.263030e-02 1.325711e+01 
3.472187e+00 1.179380e-01 2.120951e+01 
4.224532e+00 2.138256e-01 3.393222e+01 
5.048978e+00 3.688085e-01 5.428675e+01 
5.885689e+00 5.935371e-01 8.685114e+01 
6.654866e+00 8.785956e-01 1.389495e+02 
7.274065e+00 1.187581e+00 2.222996e+02 
7.686429e+00 1.469425e+00 3.556480e+02 
7.871786e+00 1.679365e+00 5.689866e+02 
7.853529e+00 1.799344e+00 9.102982e+02 
7.685303e+00 1.838288e+00 1.456348e+03 
7.423418e+00 1.815456e+00 2.329952e+03 
7.122310e+00 1.754011e+00 3.727594e+03 
6.825214e+00 1.673751e+00 5.963623e+03 
6.564046e+00 1.590034e+00 9.540955e+03 
6.359163e+00 1.513633e+00 1.526418e+04 
6.221810e+00 1.451965e+00 2.442053e+04 
6.148378e+00 1.407576e+00 3.906940e+04 
6.138363e+00 1.383906e+00 6.250552e+04 
6.167360e+00 1.376250e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-743.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.484828e-03 4.279515e-11 1.000000e-05 
3.198592e-03 9.128138e-11 1.599859e-05 
4.088204e-03 1.905914e-10 2.559548e-05 
5.161151e-03 3.834823e-10 4.094915e-05 
6.467833e-03 7.547135e-10 6.551286e-05 
8.168136e-03 1.520108e-09 1.048113e-04 
1.043537e-02 3.169785e-09 1.676833e-04 
1.309403e-02 6.262178e-09 2.682696e-04 
1.663625e-02 1.284316e-08 4.291934e-04 
2.105866e-02 2.604941e-08 6.866488e-04 
2.673367e-02 5.329442e-08 1.098541e-03 
3.358158e-02 1.056354e-07 1.757511e-03 
4.251862e-02 2.144094e-07 2.811769e-03 
5.383075e-02 4.351090e-07 4.498433e-03 
6.845513e-02 8.947989e-07 7.196857e-03 
8.638505e-02 1.798143e-06 1.151395e-02 
1.096433e-01 3.676687e-06 1.842070e-02 
1.378484e-01 7.306641e-06 2.947052e-02 
1.749110e-01 1.492685e-05 4.714866e-02 
2.218865e-01 3.047305e-05 7.543120e-02 
2.796970e-01 6.103771e-05 1.206793e-01 
3.537354e-01 1.234774e-04 1.930698e-01 
4.487942e-01 2.521857e-04 3.088844e-01 
5.671461e-01 5.089878e-04 4.941713e-01 
7.153075e-01 1.021343e-03 7.906043e-01 
9.037302e-01 2.060257e-03 1.264855e+00 
1.141659e+00 4.155192e-03 2.023590e+00 
1.436676e+00 8.286006e-03 3.237458e+00 
1.804194e+00 1.642764e-02 5.179475e+00 
2.261107e+00 3.238977e-02 8.286428e+00 
2.813138e+00 6.254155e-02 1.325711e+01 
3.467182e+00 1.175859e-01 2.120951e+01 
4.221662e+00 2.136667e-01 3.393222e+01 
5.044324e+00 3.682650e-01 5.428675e+01 
5.880398e+00 5.926894e-01 8.685114e+01 
6.647556e+00 8.768325e-01 1.389495e+02 
7.268129e+00 1.186112e+00 2.222996e+02 
7.680178e+00 1.467606e+00 3.556480e+02 
7.864436e+00 1.676812e+00 5.689866e+02 
7.847392e+00 1.797323e+00 9.102982e+02 
7.679890e+00 1.836602e+00 1.456348e+03 
7.419600e+00 1.814526e+00 2.329952e+03 
7.119184e+00 1.753379e+00 3.727594e+03 
6.821498e+00 1.672891e+00 5.963623e+03 
6.559562e+00 1.588930e+00 9.540955e+03 
6.355508e+00 1.512859e+00 1.526418e+04 
6.218415e+00 1.451300e+00 2.442053e+04 
6.145770e+00 1.407174e+00 3.906940e+04 
6.132376e+00 1.382445e+00 6.250552e+04 
6.163012e+00 1.375303e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-744.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.494943e-03 4.337822e-11 1.000000e-05 
3.162247e-03 8.832372e-11 1.599859e-05 
3.920115e-03 1.682621e-10 2.559548e-05 
5.121026e-03 3.751119e-10 4.094915e-05 
6.466333e-03 7.552034e-10 6.551286e-05 
8.085591e-03 1.476472e-09 1.048113e-04 
1.038418e-02 3.127563e-09 1.676833e-04 
1.300410e-02 6.142302e-09 2.682696e-04 
1.669073e-02 1.298722e-08 4.291934e-04 
2.108925e-02 2.619830e-08 6.866488e-04 
2.665314e-02 5.288535e-08 1.098541e-03 
3.379584e-02 1.078152e-07 1.757511e-03 
4.230366e-02 2.114581e-07 2.811769e-03 
5.410332e-02 4.423466e-07 4.498433e-03 
6.815142e-02 8.841302e-07 7.196857e-03 
8.630162e-02 1.795352e-06 1.151395e-02 
1.087574e-01 3.593114e-06 1.842070e-02 
1.376581e-01 7.286212e-06 2.947052e-02 
1.751172e-01 1.499987e-05 4.714866e-02 
2.209481e-01 3.012860e-05 7.543120e-02 
2.795278e-01 6.100897e-05 1.206793e-01 
3.542421e-01 1.241756e-04 1.930698e-01 
4.475832e-01 2.504865e-04 3.088844e-01 
5.645837e-01 5.027968e-04 4.941713e-01 
7.151936e-01 1.022227e-03 7.906043e-01 
9.034850e-01 2.061345e-03 1.264855e+00 
1.140155e+00 4.144363e-03 2.023590e+00 
1.436376e+00 8.291898e-03 3.237458e+00 
1.803840e+00 1.643987e-02 5.179475e+00 
2.256025e+00 3.221537e-02 8.286428e+00 
2.808314e+00 6.230410e-02 1.325711e+01 
3.461988e+00 1.172150e-01 2.120951e+01 
4.215374e+00 2.129978e-01 3.393222e+01 
5.038868e+00 3.675499e-01 5.428675e+01 
5.873456e+00 5.913635e-01 8.685114e+01 
6.641052e+00 8.753666e-01 1.389495e+02 
7.261313e+00 1.184254e+00 2.222996e+02 
7.672216e+00 1.464941e+00 3.556480e+02 
7.858428e+00 1.674952e+00 5.689866e+02 
7.842121e+00 1.795746e+00 9.102982e+02 
7.674376e+00 1.834865e+00 1.456348e+03 
7.415176e+00 1.813315e+00 2.329952e+03 
7.114854e+00 1.752234e+00 3.727594e+03 
6.816266e+00 1.671439e+00 5.963623e+03 
6.557403e+00 1.588664e+00 9.540955e+03 
6.350572e+00 1.511651e+00 1.526418e+04 
6.215141e+00 1.450674e+00 2.442053e+04 
6.142035e+00 1.406415e+00 3.906940e+04 
6.127772e+00 1.381418e+00 6.250552e+04 
6.156866e+00 1.373782e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-745.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.504656e-03 4.394583e-11 1.000000e-05 
3.146845e-03 8.715639e-11 1.599859e-05 
3.951514e-03 1.725694e-10 2.559548e-05 
5.073437e-03 3.652415e-10 4.094915e-05 
6.486286e-03 7.632406e-10 6.551286e-05 
8.185392e-03 1.533881e-09 1.048113e-04 
1.031920e-02 3.073347e-09 1.676833e-04 
1.308707e-02 6.269035e-09 2.682696e-04 
1.658399e-02 1.275675e-08 4.291934e-04 
2.094230e-02 2.568894e-08 6.866488e-04 
2.631282e-02 5.095371e-08 1.098541e-03 
3.353241e-02 1.054551e-07 1.757511e-03 
4.268782e-02 2.175634e-07 2.811769e-03 
5.361130e-02 4.309662e-07 4.498433e-03 
6.824365e-02 8.889180e-07 7.196857e-03 
8.648659e-02 1.809348e-06 1.151395e-02 
1.091795e-01 3.639993e-06 1.842070e-02 
1.376051e-01 7.287592e-06 2.947052e-02 
1.745075e-01 1.486370e-05 4.714866e-02 
2.213045e-01 3.031529e-05 7.543120e-02 
2.794367e-01 6.103124e-05 1.206793e-01 
3.526450e-01 1.226683e-04 1.930698e-01 
4.461722e-01 2.484587e-04 3.088844e-01 
5.647155e-01 5.038244e-04 4.941713e-01 
7.137287e-01 1.017324e-03 7.906043e-01 
9.023919e-01 2.056630e-03 1.264855e+00 
1.136682e+00 4.112138e-03 2.023590e+00 
1.433810e+00 8.258613e-03 3.237458e+00 
1.800762e+00 1.637782e-02 5.179475e+00 
2.254984e+00 3.221351e-02 8.286428e+00 
2.806093e+00 6.223870e-02 1.325711e+01 
3.461944e+00 1.173614e-01 2.120951e+01 
4.213630e+00 2.130056e-01 3.393222e+01 
5.030872e+00 3.662947e-01 5.428675e+01 
5.864917e+00 5.895761e-01 8.685114e+01 
6.634928e+00 8.740400e-01 1.389495e+02 
7.257738e+00 1.183825e+00 2.222996e+02 
7.669174e+00 1.464702e+00 3.556480e+02 
7.854966e+00 1.674408e+00 5.689866e+02 
7.837163e+00 1.794328e+00 9.102982e+02 
7.669494e+00 1.833438e+00 1.456348e+03 
7.410761e+00 1.812107e+00 2.329952e+03 
7.109353e+00 1.750591e+00 3.727594e+03 
6.814959e+00 1.671515e+00 5.963623e+03 
6.554378e+00 1.588084e+00 9.540955e+03 
6.347883e+00 1.511202e+00 1.526418e+04 
6.208895e+00 1.449084e+00 2.442053e+04 
6.137338e+00 1.405350e+00 3.906940e+04 
6.123037e+00 1.380350e+00 6.250552e+04 
6.154391e+00 1.373428e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-746.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.513320e-03 4.446301e-11 1.000000e-05 
3.188303e-03 9.076836e-11 1.599859e-05 
4.007470e-03 1.802464e-10 2.559548e-05 
5.069001e-03 3.647732e-10 4.094915e-05 
6.385254e-03 7.291053e-10 6.551286e-05 
8.169397e-03 1.526953e-09 1.048113e-04 
1.024851e-02 3.014655e-09 1.676833e-04 
1.294224e-02 6.071337e-09 2.682696e-04 
1.646835e-02 1.250853e-08 4.291934e-04 
2.075670e-02 2.504558e-08 6.866488e-04 
2.633906e-02 5.117485e-08 1.098541e-03 
3.363841e-02 1.066013e-07 1.757511e-03 
4.239620e-02 2.134210e-07 2.811769e-03 
5.361867e-02 4.317227e-07 4.498433e-03 
6.810239e-02 8.845950e-07 7.196857e-03 
8.614327e-02 1.790286e-06 1.151395e-02 
1.090557e-01 3.632502e-06 1.842070e-02 
1.379428e-01 7.351228e-06 2.947052e-02 
1.738808e-01 1.472388e-05 4.714866e-02 
2.199376e-01 2.979699e-05 7.543120e-02 
2.791388e-01 6.091789e-05 1.206793e-01 
3.522543e-01 1.224252e-04 1.930698e-01 
4.467521e-01 2.497632e-04 3.088844e-01 
5.637337e-01 5.018741e-04 4.941713e-01 
7.137922e-01 1.018959e-03 7.906043e-01 
9.011639e-01 2.050993e-03 1.264855e+00 
1.136215e+00 4.112569e-03 2.023590e+00 
1.432470e+00 8.246500e-03 3.237458e+00 
1.796941e+00 1.629569e-02 5.179475e+00 
2.250042e+00 3.204533e-02 8.286428e+00 
2.800992e+00 6.198312e-02 1.325711e+01 
3.456227e+00 1.169375e-01 2.120951e+01 
4.208615e+00 2.125256e-01 3.393222e+01 
5.026360e+00 3.657795e-01 5.428675e+01 
5.861612e+00 5.892996e-01 8.685114e+01 
6.630578e+00 8.733676e-01 1.389495e+02 
7.250646e+00 1.181841e+00 2.222996e+02 
7.660990e+00 1.461923e+00 3.556480e+02 
7.847055e+00 1.671558e+00 5.689866e+02 
7.834188e+00 1.793931e+00 9.102982e+02 
7.666891e+00 1.833134e+00 1.456348e+03 
7.405612e+00 1.810558e+00 2.329952e+03 
7.106689e+00 1.750150e+00 3.727594e+03 
6.810477e+00 1.670353e+00 5.963623e+03 
6.549342e+00 1.586777e+00 9.540955e+03 
6.343262e+00 1.510099e+00 1.526418e+04 
6.206415e+00 1.448713e+00 2.442053e+04 
6.133396e+00 1.404524e+00 3.906940e+04 
6.119286e+00 1.379590e+00 6.250552e+04 
6.150966e+00 1.372772e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-747.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.477507e-03 4.264638e-11 1.000000e-05 
3.196037e-03 9.155310e-11 1.599859e-05 
3.989198e-03 1.780305e-10 2.559548e-05 
5.130751e-03 3.787742e-10 4.094915e-05 
6.417185e-03 7.410904e-10 6.551286e-05 
8.085438e-03 1.482341e-09 1.048113e-04 
1.023479e-02 3.006594e-09 1.676833e-04 
1.303324e-02 6.208609e-09 2.682696e-04 
1.658992e-02 1.280473e-08 4.291934e-04 
2.094370e-02 2.576307e-08 6.866488e-04 
2.643611e-02 5.181201e-08 1.098541e-03 
3.357665e-02 1.061573e-07 1.757511e-03 
4.255292e-02 2.160858e-07 2.811769e-03 
5.365978e-02 4.332965e-07 4.498433e-03 
6.776649e-02 8.727386e-07 7.196857e-03 
8.577744e-02 1.769944e-06 1.151395e-02 
1.089948e-01 3.631274e-06 1.842070e-02 
1.377626e-01 7.332276e-06 2.947052e-02 
1.742248e-01 1.483128e-05 4.714866e-02 
2.196773e-01 2.973109e-05 7.543120e-02 
2.791021e-01 6.097552e-05 1.206793e-01 
3.526484e-01 1.230011e-04 1.930698e-01 
4.450482e-01 2.472475e-04 3.088844e-01 
5.626929e-01 4.997684e-04 4.941713e-01 
7.110814e-01 1.008747e-03 7.906043e-01 
8.987708e-01 2.037428e-03 1.264855e+00 
1.135457e+00 4.109832e-03 2.023590e+00 
1.429857e+00 8.212453e-03 3.237458e+00 
1.794934e+00 1.626283e-02 5.179475e+00 
2.247138e+00 3.196397e-02 8.286428e+00 
2.798633e+00 6.190834e-02 1.325711e+01 
3.453112e+00 1.167749e-01 2.120951e+01 
4.200950e+00 2.116519e-01 3.393222e+01 
5.022290e+00 3.653575e-01 5.428675e+01 
5.854293e+00 5.878634e-01 8.685114e+01 
6.623467e+00 8.716737e-01 1.389495e+02 
7.243546e+00 1.179851e+00 2.222996e+02 
7.654263e+00 1.459862e+00 3.556480e+02 
7.844333e+00 1.671393e+00 5.689866e+02 
7.829448e+00 1.792622e+00 9.102982e+02 
7.660819e+00 1.831115e+00 1.456348e+03 
7.401562e+00 1.809514e+00 2.329952e+03 
7.101687e+00 1.748715e+00 3.727594e+03 
6.807461e+00 1.669761e+00 5.963623e+03 
6.546528e+00 1.586272e+00 9.540955e+03 
6.339294e+00 1.509215e+00 1.526418e+04 
6.200685e+00 1.447289e+00 2.442053e+04 
6.131272e+00 1.404271e+00 3.906940e+04 
6.117310e+00 1.379389e+00 6.250552e+04 
6.144279e+00 1.371077e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-748.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.432916e-03 4.043894e-11 1.000000e-05 
3.106625e-03 8.419474e-11 1.599859e-05 
3.911348e-03 1.680343e-10 2.559548e-05 
4.974867e-03 3.457506e-10 4.094915e-05 
6.479626e-03 7.639558e-10 6.551286e-05 
8.110077e-03 1.497936e-09 1.048113e-04 
1.019325e-02 2.974103e-09 1.676833e-04 
1.291659e-02 6.051490e-09 2.682696e-04 
1.646297e-02 1.252977e-08 4.291934e-04 
2.081674e-02 2.533126e-08 6.866488e-04 
2.631599e-02 5.117734e-08 1.098541e-03 
3.349189e-02 1.054964e-07 1.757511e-03 
4.212704e-02 2.099433e-07 2.811769e-03 
5.352930e-02 4.307192e-07 4.498433e-03 
6.774890e-02 8.732267e-07 7.196857e-03 
8.595175e-02 1.783140e-06 1.151395e-02 
1.081560e-01 3.552828e-06 1.842070e-02 
1.375275e-01 7.304561e-06 2.947052e-02 
1.742653e-01 1.486150e-05 4.714866e-02 
2.204695e-01 3.009414e-05 7.543120e-02 
2.782447e-01 6.049616e-05 1.206793e-01 
3.514446e-01 1.219087e-04 1.930698e-01 
4.449988e-01 2.474959e-04 3.088844e-01 
5.632267e-01 5.018620e-04 4.941713e-01 
7.118491e-01 1.013369e-03 7.906043e-01 
8.982722e-01 2.036757e-03 1.264855e+00 
1.132427e+00 4.082480e-03 2.023590e+00 
1.427907e+00 8.189826e-03 3.237458e+00 
1.792420e+00 1.621621e-02 5.179475e+00 
2.244169e+00 3.187988e-02 8.286428e+00 
2.792683e+00 6.159722e-02 1.325711e+01 
3.445281e+00 1.161397e-01 2.120951e+01 
4.197244e+00 2.113663e-01 3.393222e+01 
5.012432e+00 3.637083e-01 5.428675e+01 
5.847871e+00 5.866855e-01 8.685114e+01 
6.617031e+00 8.702279e-01 1.389495e+02 
7.235957e+00 1.177645e+00 2.222996e+02 
7.648898e+00 1.458470e+00 3.556480e+02 
7.836360e+00 1.668508e+00 5.689866e+02 
7.823813e+00 1.790849e+00 9.102982e+02 
7.658224e+00 1.830812e+00 1.456348e+03 
7.397207e+00 1.808328e+00 2.329952e+03 
7.098226e+00 1.747933e+00 3.727594e+03 
6.801559e+00 1.668043e+00 5.963623e+03 
6.542125e+00 1.585191e+00 9.540955e+03 
6.335750e+00 1.508474e+00 1.526418e+04 
6.199134e+00 1.447216e+00 2.442053e+04 
6.125779e+00 1.402952e+00 3.906940e+04 
6.111729e+00 1.378051e+00 6.250552e+04 
6.140314e+00 1.370246e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-749.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.476770e-03 4.272240e-11 1.000000e-05 
3.171875e-03 8.973189e-11 1.599859e-05 
4.030173e-03 1.840643e-10 2.559548e-05 
5.043310e-03 3.606995e-10 4.094915e-05 
6.422663e-03 7.449793e-10 6.551286e-05 
8.163434e-03 1.529739e-09 1.048113e-04 
1.022370e-02 3.004850e-09 1.676833e-04 
1.294716e-02 6.102697e-09 2.682696e-04 
1.654262e-02 1.272951e-08 4.291934e-04 
2.080813e-02 2.533366e-08 6.866488e-04 
2.647837e-02 5.220028e-08 1.098541e-03 
3.361777e-02 1.068331e-07 1.757511e-03 
4.200995e-02 2.084760e-07 2.811769e-03 
5.320346e-02 4.234668e-07 4.498433e-03 
6.744772e-02 8.627842e-07 7.196857e-03 
8.561151e-02 1.764404e-06 1.151395e-02 
1.087010e-01 3.611629e-06 1.842070e-02 
1.374179e-01 7.296855e-06 2.947052e-02 
1.739545e-01 1.480187e-05 4.714866e-02 
2.200898e-01 2.997894e-05 7.543120e-02 
2.770796e-01 5.981928e-05 1.206793e-01 
3.510926e-01 1.217053e-04 1.930698e-01 
4.437202e-01 2.456968e-04 3.088844e-01 
5.614434e-01 4.977751e-04 4.941713e-01 
7.094324e-01 1.004426e-03 7.906043e-01 
8.978662e-01 2.036710e-03 1.264855e+00 
1.130089e+00 4.062681e-03 2.023590e+00 
1.426420e+00 8.175153e-03 3.237458e+00 
1.792616e+00 1.624298e-02 5.179475e+00 
2.243189e+00 3.188016e-02 8.286428e+00 
2.791110e+00 6.157390e-02 1.325711e+01 
3.444600e+00 1.162203e-01 2.120951e+01 
4.189119e+00 2.104254e-01 3.393222e+01 
5.010840e+00 3.638097e-01 5.428675e+01 
5.842031e+00 5.856747e-01 8.685114e+01 
6.608787e+00 8.681147e-01 1.389495e+02 
7.232440e+00 1.177233e+00 2.222996e+02 
7.643205e+00 1.456914e+00 3.556480e+02 
7.830561e+00 1.666746e+00 5.689866e+02 
7.817929e+00 1.788946e+00 9.102982e+02 
7.652351e+00 1.828888e+00 1.456348e+03 
7.394375e+00 1.807843e+00 2.329952e+03 
7.094681e+00 1.747114e+00 3.727594e+03 
6.797756e+00 1.667141e+00 5.963623e+03 
6.537006e+00 1.583852e+00 9.540955e+03 
6.331850e+00 1.507611e+00 1.526418e+04 
6.195474e+00 1.446461e+00 2.442053e+04 
6.120844e+00 1.401809e+00 3.906940e+04 
6.106770e+00 1.376909e+00 6.250552e+04 
6.137399e+00 1.369749e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-75.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.503884e-02 4.419987e-09 1.000000e-05 
3.124249e-02 8.586478e-09 1.599859e-05 
3.995752e-02 1.796278e-08 2.559548e-05 
5.104597e-02 3.745093e-08 4.094915e-05 
6.468935e-02 7.622134e-08 6.551286e-05 
8.162398e-02 1.531199e-07 1.048113e-04 
1.024047e-01 3.023697e-07 1.676833e-04 
1.304426e-01 6.249384e-07 2.682696e-04 
1.649316e-01 1.263254e-06 4.291934e-04 
2.093337e-01 2.582837e-06 6.866488e-04 
2.642585e-01 5.195985e-06 1.098541e-03 
3.337940e-01 1.047172e-05 1.757511e-03 
4.217030e-01 2.111568e-05 2.811769e-03 
5.353438e-01 4.320035e-05 4.498433e-03 
6.790731e-01 8.817484e-05 7.196857e-03 
8.558895e-01 1.765463e-04 1.151395e-02 
1.085953e+00 3.606241e-04 1.842070e-02 
1.372244e+00 7.276816e-04 2.947052e-02 
1.734230e+00 1.468955e-03 4.714866e-02 
2.193558e+00 2.973046e-03 7.543120e-02 
2.765552e+00 5.959457e-03 1.206793e-01 
3.488120e+00 1.196204e-02 1.930698e-01 
4.400592e+00 2.403433e-02 3.088844e-01 
5.534072e+00 4.784771e-02 4.941713e-01 
6.931294e+00 9.415712e-02 7.906043e-01 
8.622167e+00 1.817006e-01 1.264855e+00 
1.065598e+01 3.443518e-01 2.023590e+00 
1.298925e+01 6.276178e-01 3.237458e+00 
1.555257e+01 1.087933e+00 5.179475e+00 
1.818869e+01 1.766572e+00 8.286428e+00 
2.065410e+01 2.645814e+00 1.325711e+01 
2.267163e+01 3.616749e+00 2.120951e+01 
2.405151e+01 4.520853e+00 3.393222e+01 
2.472088e+01 5.213915e+00 5.428675e+01 
2.473608e+01 5.626822e+00 8.685114e+01 
2.425449e+01 5.777418e+00 1.389495e+02 
2.345487e+01 5.724498e+00 2.222996e+02 
2.252219e+01 5.545861e+00 3.556480e+02 
2.158072e+01 5.297989e+00 5.689866e+02 
2.074340e+01 5.034626e+00 9.102982e+02 
2.007480e+01 4.789943e+00 1.456348e+03 
1.961109e+01 4.587769e+00 2.329952e+03 
1.935796e+01 4.441650e+00 3.727594e+03 
1.929655e+01 4.356930e+00 5.963623e+03 
1.937478e+01 4.326907e+00 9.540955e+03 
1.954403e+01 4.342530e+00 1.526418e+04 
1.972475e+01 4.380019e+00 2.442053e+04 
1.988830e+01 4.427598e+00 3.906940e+04 
2.000940e+01 4.472221e+00 6.250552e+04 
2.008111e+01 4.506429e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-750.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.476833e-03 4.278269e-11 1.000000e-05 
3.131369e-03 8.645317e-11 1.599859e-05 
3.982342e-03 1.778255e-10 2.559548e-05 
5.106018e-03 3.748220e-10 4.094915e-05 
6.306747e-03 7.063084e-10 6.551286e-05 
8.096775e-03 1.494564e-09 1.048113e-04 
1.015782e-02 2.951075e-09 1.676833e-04 
1.297429e-02 6.149344e-09 2.682696e-04 
1.648405e-02 1.261158e-08 4.291934e-04 
2.066182e-02 2.483615e-08 6.866488e-04 
2.616459e-02 5.043362e-08 1.098541e-03 
3.324566e-02 1.034626e-07 1.757511e-03 
4.224463e-02 2.122724e-07 2.811769e-03 
5.314493e-02 4.226343e-07 4.498433e-03 
6.771660e-02 8.743095e-07 7.196857e-03 
8.528038e-02 1.746338e-06 1.151395e-02 
1.083333e-01 3.579876e-06 1.842070e-02 
1.367585e-01 7.201926e-06 2.947052e-02 
1.728837e-01 1.454962e-05 4.714866e-02 
2.187120e-01 2.945872e-05 7.543120e-02 
2.776188e-01 6.024946e-05 1.206793e-01 
3.503851e-01 1.211325e-04 1.930698e-01 
4.434475e-01 2.455714e-04 3.088844e-01 
5.604682e-01 4.958470e-04 4.941713e-01 
7.094779e-01 1.005958e-03 7.906043e-01 
8.966866e-01 2.031400e-03 1.264855e+00 
1.129875e+00 4.065770e-03 2.023590e+00 
1.423490e+00 8.135744e-03 3.237458e+00 
1.790383e+00 1.620389e-02 5.179475e+00 
2.239521e+00 3.176633e-02 8.286428e+00 
2.788330e+00 6.147108e-02 1.325711e+01 
3.437346e+00 1.156434e-01 2.120951e+01 
4.188362e+00 2.105759e-01 3.393222e+01 
5.004614e+00 3.629293e-01 5.428675e+01 
5.836635e+00 5.847909e-01 8.685114e+01 
6.602074e+00 8.665655e-01 1.389495e+02 
7.223173e+00 1.174284e+00 2.222996e+02 
7.637240e+00 1.455222e+00 3.556480e+02 
7.827585e+00 1.666442e+00 5.689866e+02 
7.814034e+00 1.788066e+00 9.102982e+02 
7.648148e+00 1.827786e+00 1.456348e+03 
7.390143e+00 1.806711e+00 2.329952e+03 
7.090272e+00 1.745927e+00 3.727594e+03 
6.794098e+00 1.666295e+00 5.963623e+03 
6.533935e+00 1.583250e+00 9.540955e+03 
6.330311e+00 1.507547e+00 1.526418e+04 
6.188913e+00 1.444764e+00 2.442053e+04 
6.117235e+00 1.401084e+00 3.906940e+04 
6.104283e+00 1.376544e+00 6.250552e+04 
6.131439e+00 1.368283e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-751.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.425498e-03 4.023086e-11 1.000000e-05 
3.114855e-03 8.520600e-11 1.599859e-05 
4.042046e-03 1.861918e-10 2.559548e-05 
4.962708e-03 3.445981e-10 4.094915e-05 
6.385940e-03 7.342285e-10 6.551286e-05 
8.029794e-03 1.459721e-09 1.048113e-04 
1.012049e-02 2.922549e-09 1.676833e-04 
1.306697e-02 6.290450e-09 2.682696e-04 
1.637609e-02 1.238190e-08 4.291934e-04 
2.091520e-02 2.579543e-08 6.866488e-04 
2.646351e-02 5.225155e-08 1.098541e-03 
3.347409e-02 1.057508e-07 1.757511e-03 
4.208767e-02 2.101949e-07 2.811769e-03 
5.333019e-02 4.276390e-07 4.498433e-03 
6.744380e-02 8.649372e-07 7.196857e-03 
8.562486e-02 1.769943e-06 1.151395e-02 
1.083733e-01 3.588621e-06 1.842070e-02 
1.365975e-01 7.186079e-06 2.947052e-02 
1.727381e-01 1.453225e-05 4.714866e-02 
2.194043e-01 2.977900e-05 7.543120e-02 
2.770161e-01 5.993775e-05 1.206793e-01 
3.507577e-01 1.216813e-04 1.930698e-01 
4.423331e-01 2.440497e-04 3.088844e-01 
5.596282e-01 4.942789e-04 4.941713e-01 
7.089782e-01 1.005171e-03 7.906043e-01 
8.937893e-01 2.014461e-03 1.264855e+00 
1.129188e+00 4.063750e-03 2.023590e+00 
1.420746e+00 8.099581e-03 3.237458e+00 
1.787138e+00 1.613744e-02 5.179475e+00 
2.236276e+00 3.167049e-02 8.286428e+00 
2.784350e+00 6.128951e-02 1.325711e+01 
3.433485e+00 1.154056e-01 2.120951e+01 
4.179422e+00 2.095148e-01 3.393222e+01 
4.998985e+00 3.621751e-01 5.428675e+01 
5.828437e+00 5.831006e-01 8.685114e+01 
6.597358e+00 8.657501e-01 1.389495e+02 
7.219215e+00 1.173673e+00 2.222996e+02 
7.633255e+00 1.454504e+00 3.556480e+02 
7.822524e+00 1.665057e+00 5.689866e+02 
7.807690e+00 1.785921e+00 9.102982e+02 
7.643400e+00 1.826414e+00 1.456348e+03 
7.384289e+00 1.804828e+00 2.329952e+03 
7.087862e+00 1.745587e+00 3.727594e+03 
6.790297e+00 1.665392e+00 5.963623e+03 
6.529360e+00 1.582104e+00 9.540955e+03 
6.326235e+00 1.506622e+00 1.526418e+04 
6.187982e+00 1.444890e+00 2.442053e+04 
6.115265e+00 1.400877e+00 3.906940e+04 
6.099238e+00 1.375373e+00 6.250552e+04 
6.129660e+00 1.368145e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-752.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.459382e-03 4.199647e-11 1.000000e-05 
3.169584e-03 8.989620e-11 1.599859e-05 
3.966728e-03 1.762105e-10 2.559548e-05 
5.101897e-03 3.749123e-10 4.094915e-05 
6.373061e-03 7.307670e-10 6.551286e-05 
8.076824e-03 1.487498e-09 1.048113e-04 
1.012882e-02 2.933673e-09 1.676833e-04 
1.306174e-02 6.291260e-09 2.682696e-04 
1.632642e-02 1.228592e-08 4.291934e-04 
2.071574e-02 2.509785e-08 6.866488e-04 
2.629952e-02 5.135450e-08 1.098541e-03 
3.336178e-02 1.048294e-07 1.757511e-03 
4.209845e-02 2.106365e-07 2.811769e-03 
5.329092e-02 4.272631e-07 4.498433e-03 
6.725106e-02 8.586848e-07 7.196857e-03 
8.547899e-02 1.763257e-06 1.151395e-02 
1.082523e-01 3.581383e-06 1.842070e-02 
1.366734e-01 7.207654e-06 2.947052e-02 
1.728743e-01 1.458603e-05 4.714866e-02 
2.191067e-01 2.969748e-05 7.543120e-02 
2.760101e-01 5.936608e-05 1.206793e-01 
3.505768e-01 1.216549e-04 1.930698e-01 
4.419758e-01 2.437829e-04 3.088844e-01 
5.601156e-01 4.962302e-04 4.941713e-01 
7.080868e-01 1.002717e-03 7.906043e-01 
8.937210e-01 2.016674e-03 1.264855e+00 
1.128162e+00 4.058073e-03 2.023590e+00 
1.420043e+00 8.098280e-03 3.237458e+00 
1.785272e+00 1.610826e-02 5.179475e+00 
2.234651e+00 3.164318e-02 8.286428e+00 
2.782042e+00 6.121747e-02 1.325711e+01 
3.429041e+00 1.151097e-01 2.120951e+01 
4.176305e+00 2.093150e-01 3.393222e+01 
4.993426e+00 3.614351e-01 5.428675e+01 
5.820900e+00 5.816005e-01 8.685114e+01 
6.591461e+00 8.644983e-01 1.389495e+02 
7.213197e+00 1.172154e+00 2.222996e+02 
7.624639e+00 1.451502e+00 3.556480e+02 
7.815418e+00 1.662612e+00 5.689866e+02 
7.802587e+00 1.784414e+00 9.102982e+02 
7.638692e+00 1.825059e+00 1.456348e+03 
7.380647e+00 1.803965e+00 2.329952e+03 
7.083636e+00 1.744475e+00 3.727594e+03 
6.787171e+00 1.664751e+00 5.963623e+03 
6.527188e+00 1.581824e+00 9.540955e+03 
6.322845e+00 1.505930e+00 1.526418e+04 
6.183222e+00 1.443775e+00 2.442053e+04 
6.110844e+00 1.399894e+00 3.906940e+04 
6.095731e+00 1.374685e+00 6.250552e+04 
6.123834e+00 1.366720e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-753.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.484072e-03 4.333158e-11 1.000000e-05 
3.173489e-03 9.034887e-11 1.599859e-05 
4.019139e-03 1.835316e-10 2.559548e-05 
5.090002e-03 3.727912e-10 4.094915e-05 
6.252736e-03 6.910702e-10 6.551286e-05 
8.023607e-03 1.460228e-09 1.048113e-04 
1.018034e-02 2.982629e-09 1.676833e-04 
1.280896e-02 5.940912e-09 2.682696e-04 
1.640228e-02 1.247454e-08 4.291934e-04 
2.052718e-02 2.445119e-08 6.866488e-04 
2.640103e-02 5.202052e-08 1.098541e-03 
3.305525e-02 1.021018e-07 1.757511e-03 
4.224704e-02 2.131579e-07 2.811769e-03 
5.314321e-02 4.242836e-07 4.498433e-03 
6.764837e-02 8.751562e-07 7.196857e-03 
8.550550e-02 1.767245e-06 1.151395e-02 
1.076063e-01 3.522329e-06 1.842070e-02 
1.365148e-01 7.192137e-06 2.947052e-02 
1.731147e-01 1.466643e-05 4.714866e-02 
2.182231e-01 2.937865e-05 7.543120e-02 
2.758625e-01 5.934971e-05 1.206793e-01 
3.500604e-01 1.212791e-04 1.930698e-01 
4.421211e-01 2.443476e-04 3.088844e-01 
5.586375e-01 4.929671e-04 4.941713e-01 
7.062234e-01 9.961461e-04 7.906043e-01 
8.928972e-01 2.013773e-03 1.264855e+00 
1.124977e+00 4.029159e-03 2.023590e+00 
1.418539e+00 8.083274e-03 3.237458e+00 
1.783466e+00 1.608069e-02 5.179475e+00 
2.229003e+00 3.144595e-02 8.286428e+00 
2.778238e+00 6.104734e-02 1.325711e+01 
3.426658e+00 1.150189e-01 2.120951e+01 
4.170503e+00 2.087184e-01 3.393222e+01 
4.984948e+00 3.600793e-01 5.428675e+01 
5.814885e+00 5.805370e-01 8.685114e+01 
6.581925e+00 8.619076e-01 1.389495e+02 
7.205297e+00 1.169803e+00 2.222996e+02 
7.619739e+00 1.450329e+00 3.556480e+02 
7.809717e+00 1.660892e+00 5.689866e+02 
7.797510e+00 1.782918e+00 9.102982e+02 
7.634517e+00 1.823966e+00 1.456348e+03 
7.377124e+00 1.803154e+00 2.329952e+03 
7.078691e+00 1.743055e+00 3.727594e+03 
6.783131e+00 1.663752e+00 5.963623e+03 
6.524086e+00 1.581208e+00 9.540955e+03 
6.317455e+00 1.504558e+00 1.526418e+04 
6.178218e+00 1.442580e+00 2.442053e+04 
6.107696e+00 1.399312e+00 3.906940e+04 
6.089985e+00 1.373291e+00 6.250552e+04 
6.119519e+00 1.365774e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-754.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.491786e-03 4.379458e-11 1.000000e-05 
3.148439e-03 8.834339e-11 1.599859e-05 
3.932084e-03 1.720904e-10 2.559548e-05 
4.976892e-03 3.489498e-10 4.094915e-05 
6.416660e-03 7.478515e-10 6.551286e-05 
8.082141e-03 1.494402e-09 1.048113e-04 
1.027743e-02 3.072849e-09 1.676833e-04 
1.298741e-02 6.200922e-09 2.682696e-04 
1.646166e-02 1.262726e-08 4.291934e-04 
2.051475e-02 2.443922e-08 6.866488e-04 
2.613896e-02 5.055377e-08 1.098541e-03 
3.318388e-02 1.034356e-07 1.757511e-03 
4.194521e-02 2.088989e-07 2.811769e-03 
5.284399e-02 4.177112e-07 4.498433e-03 
6.720038e-02 8.590235e-07 7.196857e-03 
8.506892e-02 1.742624e-06 1.151395e-02 
1.078903e-01 3.555003e-06 1.842070e-02 
1.359236e-01 7.108535e-06 2.947052e-02 
1.724210e-01 1.451009e-05 4.714866e-02 
2.179974e-01 2.932647e-05 7.543120e-02 
2.753852e-01 5.912054e-05 1.206793e-01 
3.494335e-01 1.207889e-04 1.930698e-01 
4.411349e-01 2.430384e-04 3.088844e-01 
5.582836e-01 4.926838e-04 4.941713e-01 
7.046035e-01 9.906213e-04 7.906043e-01 
8.903934e-01 1.999536e-03 1.264855e+00 
1.122765e+00 4.010763e-03 2.023590e+00 
1.415369e+00 8.039881e-03 3.237458e+00 
1.778274e+00 1.596199e-02 5.179475e+00 
2.227068e+00 3.140543e-02 8.286428e+00 
2.772036e+00 6.072063e-02 1.325711e+01 
3.421640e+00 1.146656e-01 2.120951e+01 
4.165912e+00 2.083003e-01 3.393222e+01 
4.981364e+00 3.597554e-01 5.428675e+01 
5.809331e+00 5.796052e-01 8.685114e+01 
6.578975e+00 8.617368e-01 1.389495e+02 
7.200277e+00 1.168719e+00 2.222996e+02 
7.614292e+00 1.448885e+00 3.556480e+02 
7.804629e+00 1.659487e+00 5.689866e+02 
7.794453e+00 1.782463e+00 9.102982e+02 
7.631381e+00 1.823386e+00 1.456348e+03 
7.372075e+00 1.801638e+00 2.329952e+03 
7.075537e+00 1.742395e+00 3.727594e+03 
6.781361e+00 1.663638e+00 5.963623e+03 
6.519785e+00 1.580158e+00 9.540955e+03 
6.315383e+00 1.504310e+00 1.526418e+04 
6.175185e+00 1.442023e+00 2.442053e+04 
6.101268e+00 1.397692e+00 3.906940e+04 
6.087626e+00 1.372963e+00 6.250552e+04 
6.115733e+00 1.364996e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-755.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.476392e-03 4.304493e-11 1.000000e-05 
3.048804e-03 8.032531e-11 1.599859e-05 
3.994858e-03 1.807040e-10 2.559548e-05 
4.913096e-03 3.361472e-10 4.094915e-05 
6.347760e-03 7.249790e-10 6.551286e-05 
7.956575e-03 1.427718e-09 1.048113e-04 
1.017458e-02 2.985471e-09 1.676833e-04 
1.283671e-02 5.995489e-09 2.682696e-04 
1.643365e-02 1.257957e-08 4.291934e-04 
2.071285e-02 2.518740e-08 6.866488e-04 
2.601252e-02 4.988973e-08 1.098541e-03 
3.305960e-02 1.024134e-07 1.757511e-03 
4.212755e-02 2.119157e-07 2.811769e-03 
5.295930e-02 4.210091e-07 4.498433e-03 
6.692114e-02 8.494847e-07 7.196857e-03 
8.462631e-02 1.717840e-06 1.151395e-02 
1.075642e-01 3.527534e-06 1.842070e-02 
1.364089e-01 7.194465e-06 2.947052e-02 
1.721808e-01 1.446869e-05 4.714866e-02 
2.180690e-01 2.939430e-05 7.543120e-02 
2.750288e-01 5.896942e-05 1.206793e-01 
3.484690e-01 1.199504e-04 1.930698e-01 
4.405038e-01 2.423178e-04 3.088844e-01 
5.565549e-01 4.887691e-04 4.941713e-01 
7.033487e-01 9.866451e-04 7.906043e-01 
8.902286e-01 2.001070e-03 1.264855e+00 
1.121369e+00 4.001112e-03 2.023590e+00 
1.415071e+00 8.045402e-03 3.237458e+00 
1.776496e+00 1.593516e-02 5.179475e+00 
2.227009e+00 3.144388e-02 8.286428e+00 
2.769187e+00 6.061301e-02 1.325711e+01 
3.416898e+00 1.143398e-01 2.120951e+01 
4.161600e+00 2.079230e-01 3.393222e+01 
4.975329e+00 3.589144e-01 5.428675e+01 
5.803963e+00 5.787257e-01 8.685114e+01 
6.572980e+00 8.604455e-01 1.389495e+02 
7.192701e+00 1.166508e+00 2.222996e+02 
7.609557e+00 1.447789e+00 3.556480e+02 
7.799320e+00 1.657966e+00 5.689866e+02 
7.788411e+00 1.780466e+00 9.102982e+02 
7.626575e+00 1.821977e+00 1.456348e+03 
7.369987e+00 1.801488e+00 2.329952e+03 
7.071159e+00 1.741214e+00 3.727594e+03 
6.776895e+00 1.662471e+00 5.963623e+03 
6.515918e+00 1.579263e+00 9.540955e+03 
6.310956e+00 1.503263e+00 1.526418e+04 
6.171080e+00 1.441117e+00 2.442053e+04 
6.097266e+00 1.396839e+00 3.906940e+04 
6.084068e+00 1.372257e+00 6.250552e+04 
6.112249e+00 1.364312e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-756.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.410388e-03 3.974656e-11 1.000000e-05 
3.110725e-03 8.543255e-11 1.599859e-05 
3.951972e-03 1.751783e-10 2.559548e-05 
4.943563e-03 3.428932e-10 4.094915e-05 
6.294239e-03 7.077314e-10 6.551286e-05 
8.029962e-03 1.469532e-09 1.048113e-04 
1.010650e-02 2.929819e-09 1.676833e-04 
1.284847e-02 6.019954e-09 2.682696e-04 
1.616496e-02 1.198845e-08 4.291934e-04 
2.073018e-02 2.528415e-08 6.866488e-04 
2.603424e-02 5.008107e-08 1.098541e-03 
3.328978e-02 1.047061e-07 1.757511e-03 
4.169854e-02 2.057793e-07 2.811769e-03 
5.323891e-02 4.282794e-07 4.498433e-03 
6.678634e-02 8.454801e-07 7.196857e-03 
8.461531e-02 1.719445e-06 1.151395e-02 
1.074152e-01 3.517553e-06 1.842070e-02 
1.357671e-01 7.102792e-06 2.947052e-02 
1.724119e-01 1.454627e-05 4.714866e-02 
2.177096e-01 2.928797e-05 7.543120e-02 
2.745897e-01 5.876516e-05 1.206793e-01 
3.478414e-01 1.194614e-04 1.930698e-01 
4.397461e-01 2.413887e-04 3.088844e-01 
5.571289e-01 4.909312e-04 4.941713e-01 
7.026070e-01 9.848292e-04 7.906043e-01 
8.886163e-01 1.992853e-03 1.264855e+00 
1.120650e+00 3.998696e-03 2.023590e+00 
1.411347e+00 7.992663e-03 3.237458e+00 
1.773531e+00 1.587649e-02 5.179475e+00 
2.222135e+00 3.127944e-02 8.286428e+00 
2.766114e+00 6.049067e-02 1.325711e+01 
3.413799e+00 1.141771e-01 2.120951e+01 
4.157421e+00 2.075651e-01 3.393222e+01 
4.971327e+00 3.585009e-01 5.428675e+01 
5.800058e+00 5.782641e-01 8.685114e+01 
6.566746e+00 8.590653e-01 1.389495e+02 
7.186140e+00 1.164744e+00 2.222996e+02 
7.604206e+00 1.446388e+00 3.556480e+02 
7.792801e+00 1.655816e+00 5.689866e+02 
7.785245e+00 1.779950e+00 9.102982e+02 
7.620750e+00 1.820063e+00 1.456348e+03 
7.366294e+00 1.800595e+00 2.329952e+03 
7.067069e+00 1.740153e+00 3.727594e+03 
6.773837e+00 1.661852e+00 5.963623e+03 
6.512404e+00 1.578495e+00 9.540955e+03 
6.305797e+00 1.501966e+00 1.526418e+04 
6.169181e+00 1.440925e+00 2.442053e+04 
6.093596e+00 1.396089e+00 3.906940e+04 
6.078798e+00 1.371011e+00 6.250552e+04 
6.106413e+00 1.362881e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-757.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.469813e-03 4.281589e-11 1.000000e-05 
3.075164e-03 8.264520e-11 1.599859e-05 
3.890424e-03 1.673415e-10 2.559548e-05 
5.020245e-03 3.595733e-10 4.094915e-05 
6.278905e-03 7.035005e-10 6.551286e-05 
7.995396e-03 1.452556e-09 1.048113e-04 
1.012626e-02 2.950938e-09 1.676833e-04 
1.295146e-02 6.174032e-09 2.682696e-04 
1.642101e-02 1.258382e-08 4.291934e-04 
2.068430e-02 2.514986e-08 6.866488e-04 
2.624827e-02 5.139431e-08 1.098541e-03 
3.307340e-02 1.028134e-07 1.757511e-03 
4.202671e-02 2.109549e-07 2.811769e-03 
5.276627e-02 4.175255e-07 4.498433e-03 
6.681567e-02 8.477144e-07 7.196857e-03 
8.467121e-02 1.725134e-06 1.151395e-02 
1.074299e-01 3.523651e-06 1.842070e-02 
1.353659e-01 7.049330e-06 2.947052e-02 
1.722024e-01 1.451248e-05 4.714866e-02 
2.173642e-01 2.918735e-05 7.543120e-02 
2.742334e-01 5.861414e-05 1.206793e-01 
3.479324e-01 1.197134e-04 1.930698e-01 
4.404397e-01 2.428533e-04 3.088844e-01 
5.564725e-01 4.898448e-04 4.941713e-01 
7.032227e-01 9.887231e-04 7.906043e-01 
8.884860e-01 1.994606e-03 1.264855e+00 
1.119525e+00 3.991932e-03 2.023590e+00 
1.411424e+00 8.004461e-03 3.237458e+00 
1.772332e+00 1.586514e-02 5.179475e+00 
2.220444e+00 3.124898e-02 8.286428e+00 
2.764447e+00 6.045991e-02 1.325711e+01 
3.408624e+00 1.138084e-01 2.120951e+01 
4.151177e+00 2.069034e-01 3.393222e+01 
4.965476e+00 3.576978e-01 5.428675e+01 
5.793473e+00 5.770341e-01 8.685114e+01 
6.557471e+00 8.565684e-01 1.389495e+02 
7.179769e+00 1.163060e+00 2.222996e+02 
7.596062e+00 1.443610e+00 3.556480e+02 
7.788324e+00 1.654721e+00 5.689866e+02 
7.777963e+00 1.777309e+00 9.102982e+02 
7.618444e+00 1.819887e+00 1.456348e+03 
7.359771e+00 1.798392e+00 2.329952e+03 
7.065043e+00 1.739970e+00 3.727594e+03 
6.769022e+00 1.660545e+00 5.963623e+03 
6.508292e+00 1.577509e+00 9.540955e+03 
6.302695e+00 1.501366e+00 1.526418e+04 
6.164058e+00 1.439688e+00 2.442053e+04 
6.090214e+00 1.395431e+00 3.906940e+04 
6.077105e+00 1.370890e+00 6.250552e+04 
6.101848e+00 1.361852e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-758.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.460194e-03 4.237347e-11 1.000000e-05 
3.073094e-03 8.258735e-11 1.599859e-05 
3.910223e-03 1.701338e-10 2.559548e-05 
4.976205e-03 3.506557e-10 4.094915e-05 
6.325329e-03 7.201707e-10 6.551286e-05 
8.090283e-03 1.506875e-09 1.048113e-04 
1.023924e-02 3.054848e-09 1.676833e-04 
1.294414e-02 6.171716e-09 2.682696e-04 
1.625822e-02 1.222941e-08 4.291934e-04 
2.070372e-02 2.525406e-08 6.866488e-04 
2.623847e-02 5.140456e-08 1.098541e-03 
3.294578e-02 1.017620e-07 1.757511e-03 
4.178688e-02 2.076379e-07 2.811769e-03 
5.292664e-02 4.219007e-07 4.498433e-03 
6.716960e-02 8.623948e-07 7.196857e-03 
8.470876e-02 1.729712e-06 1.151395e-02 
1.075097e-01 3.536168e-06 1.842070e-02 
1.354136e-01 7.066095e-06 2.947052e-02 
1.716619e-01 1.439524e-05 4.714866e-02 
2.174439e-01 2.925806e-05 7.543120e-02 
2.739328e-01 5.849873e-05 1.206793e-01 
3.477092e-01 1.196408e-04 1.930698e-01 
4.399264e-01 2.423247e-04 3.088844e-01 
5.555009e-01 4.879272e-04 4.941713e-01 
7.010077e-01 9.807053e-04 7.906043e-01 
8.861742e-01 1.981694e-03 1.264855e+00 
1.118041e+00 3.981323e-03 2.023590e+00 
1.407321e+00 7.945390e-03 3.237458e+00 
1.771951e+00 1.587565e-02 5.179475e+00 
2.215540e+00 3.108359e-02 8.286428e+00 
2.757217e+00 6.006714e-02 1.325711e+01 
3.402279e+00 1.133243e-01 2.120951e+01 
4.144482e+00 2.061757e-01 3.393222e+01 
4.956899e+00 3.563224e-01 5.428675e+01 
5.786743e+00 5.757625e-01 8.685114e+01 
6.551135e+00 8.551490e-01 1.389495e+02 
7.173193e+00 1.161286e+00 2.222996e+02 
7.592233e+00 1.442953e+00 3.556480e+02 
7.782037e+00 1.652687e+00 5.689866e+02 
7.774447e+00 1.776608e+00 9.102982e+02 
7.613679e+00 1.818493e+00 1.456348e+03 
7.357049e+00 1.797944e+00 2.329952e+03 
7.059454e+00 1.738268e+00 3.727594e+03 
6.766711e+00 1.660215e+00 5.963623e+03 
6.505316e+00 1.576933e+00 9.540955e+03 
6.299413e+00 1.500704e+00 1.526418e+04 
6.159723e+00 1.438705e+00 2.442053e+04 
6.088258e+00 1.395222e+00 3.906940e+04 
6.069841e+00 1.369014e+00 6.250552e+04 
6.100505e+00 1.361847e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-759.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.495740e-03 4.429518e-11 1.000000e-05 
3.056733e-03 8.138255e-11 1.599859e-05 
3.848734e-03 1.624472e-10 2.559548e-05 
4.929307e-03 3.412844e-10 4.094915e-05 
6.312561e-03 7.167628e-10 6.551286e-05 
8.098056e-03 1.513216e-09 1.048113e-04 
1.021514e-02 3.037329e-09 1.676833e-04 
1.292725e-02 6.155697e-09 2.682696e-04 
1.607304e-02 1.183186e-08 4.291934e-04 
2.053087e-02 2.465929e-08 6.866488e-04 
2.602586e-02 5.023129e-08 1.098541e-03 
3.305566e-02 1.029192e-07 1.757511e-03 
4.162565e-02 2.055144e-07 2.811769e-03 
5.298746e-02 4.239153e-07 4.498433e-03 
6.649275e-02 8.376898e-07 7.196857e-03 
8.433729e-02 1.709308e-06 1.151395e-02 
1.073577e-01 3.525843e-06 1.842070e-02 
1.357195e-01 7.123482e-06 2.947052e-02 
1.710956e-01 1.427205e-05 4.714866e-02 
2.165619e-01 2.894159e-05 7.543120e-02 
2.745205e-01 5.895370e-05 1.206793e-01 
3.468936e-01 1.189576e-04 1.930698e-01 
4.384752e-01 2.402512e-04 3.088844e-01 
5.552803e-01 4.879886e-04 4.941713e-01 
6.996666e-01 9.763742e-04 7.906043e-01 
8.854373e-01 1.979359e-03 1.264855e+00 
1.117392e+00 3.979627e-03 2.023590e+00 
1.408102e+00 7.969030e-03 3.237458e+00 
1.768476e+00 1.580328e-02 5.179475e+00 
2.212649e+00 3.100272e-02 8.286428e+00 
2.756717e+00 6.011174e-02 1.325711e+01 
3.401328e+00 1.133735e-01 2.120951e+01 
4.139789e+00 2.057420e-01 3.393222e+01 
4.951997e+00 3.557186e-01 5.428675e+01 
5.780442e+00 5.746130e-01 8.685114e+01 
6.546908e+00 8.545013e-01 1.389495e+02 
7.168528e+00 1.160349e+00 2.222996e+02 
7.585232e+00 1.440734e+00 3.556480e+02 
7.776633e+00 1.651109e+00 5.689866e+02 
7.768657e+00 1.774733e+00 9.102982e+02 
7.607308e+00 1.816302e+00 1.456348e+03 
7.352716e+00 1.796750e+00 2.329952e+03 
7.054976e+00 1.737038e+00 3.727594e+03 
6.762480e+00 1.659134e+00 5.963623e+03 
6.501288e+00 1.575976e+00 9.540955e+03 
6.295985e+00 1.499991e+00 1.526418e+04 
6.157331e+00 1.438351e+00 2.442053e+04 
6.084264e+00 1.394368e+00 3.906940e+04 
6.067495e+00 1.368686e+00 6.250552e+04 
6.093603e+00 1.360074e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-76.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.459489e-02 4.244878e-09 1.000000e-05 
3.103827e-02 8.531455e-09 1.599859e-05 
3.974043e-02 1.790723e-08 2.559548e-05 
5.016879e-02 3.602727e-08 4.094915e-05 
6.362334e-02 7.348182e-08 6.551286e-05 
7.986372e-02 1.453380e-07 1.048113e-04 
1.017449e-01 3.005166e-07 1.676833e-04 
1.286392e-01 6.073675e-07 2.682696e-04 
1.631173e-01 1.238316e-06 4.291934e-04 
2.050546e-01 2.460032e-06 6.866488e-04 
2.618517e-01 5.122702e-06 1.098541e-03 
3.303830e-01 1.028935e-05 1.757511e-03 
4.167918e-01 2.065830e-05 2.811769e-03 
5.297370e-01 4.241524e-05 4.498433e-03 
6.675548e-01 8.488053e-05 7.196857e-03 
8.448134e-01 1.720441e-04 1.151395e-02 
1.068115e+00 3.477186e-04 1.842070e-02 
1.354452e+00 7.090705e-04 2.947052e-02 
1.712119e+00 1.432325e-03 4.714866e-02 
2.163400e+00 2.890116e-03 7.543120e-02 
2.727411e+00 5.792447e-03 1.206793e-01 
3.446633e+00 1.169394e-02 1.930698e-01 
4.341497e+00 2.338627e-02 3.088844e-01 
5.462245e+00 4.662059e-02 4.941713e-01 
6.841814e+00 9.175988e-02 7.906043e-01 
8.518300e+00 1.775313e-01 1.264855e+00 
1.052012e+01 3.357241e-01 2.023590e+00 
1.283406e+01 6.133297e-01 3.237458e+00 
1.537822e+01 1.065406e+00 5.179475e+00 
1.799958e+01 1.733930e+00 8.286428e+00 
2.045245e+01 2.601364e+00 1.325711e+01 
2.247449e+01 3.566239e+00 2.120951e+01 
2.386903e+01 4.470609e+00 3.393222e+01 
2.454949e+01 5.164360e+00 5.428675e+01 
2.458297e+01 5.583457e+00 8.685114e+01 
2.411190e+01 5.737594e+00 1.389495e+02 
2.332734e+01 5.691319e+00 2.222996e+02 
2.239409e+01 5.512790e+00 3.556480e+02 
2.146429e+01 5.270633e+00 5.689866e+02 
2.062425e+01 5.007331e+00 9.102982e+02 
1.995014e+01 4.761895e+00 1.456348e+03 
1.948926e+01 4.561624e+00 2.329952e+03 
1.923391e+01 4.415401e+00 3.727594e+03 
1.916963e+01 4.330035e+00 5.963623e+03 
1.924499e+01 4.299072e+00 9.540955e+03 
1.940486e+01 4.311429e+00 1.526418e+04 
1.958397e+01 4.348011e+00 2.442053e+04 
1.974921e+01 4.395781e+00 3.906940e+04 
1.987174e+01 4.440603e+00 6.250552e+04 
1.995037e+01 4.476981e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-760.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.476515e-03 4.333644e-11 1.000000e-05 
3.134597e-03 8.787704e-11 1.599859e-05 
3.972573e-03 1.788736e-10 2.559548e-05 
4.948896e-03 3.458242e-10 4.094915e-05 
6.355532e-03 7.324637e-10 6.551286e-05 
7.885824e-03 1.399174e-09 1.048113e-04 
1.014431e-02 2.978506e-09 1.676833e-04 
1.277228e-02 5.944776e-09 2.682696e-04 
1.630116e-02 1.235908e-08 4.291934e-04 
2.061095e-02 2.498187e-08 6.866488e-04 
2.602830e-02 5.031161e-08 1.098541e-03 
3.307081e-02 1.031966e-07 1.757511e-03 
4.185645e-02 2.092273e-07 2.811769e-03 
5.291755e-02 4.227957e-07 4.498433e-03 
6.653004e-02 8.402055e-07 7.196857e-03 
8.454204e-02 1.724056e-06 1.151395e-02 
1.065932e-01 3.455595e-06 1.842070e-02 
1.349067e-01 7.005483e-06 2.947052e-02 
1.708189e-01 1.422164e-05 4.714866e-02 
2.165030e-01 2.895608e-05 7.543120e-02 
2.743796e-01 5.894051e-05 1.206793e-01 
3.467702e-01 1.189873e-04 1.930698e-01 
4.386342e-01 2.408293e-04 3.088844e-01 
5.541841e-01 4.857434e-04 4.941713e-01 
7.000853e-01 9.794136e-04 7.906043e-01 
8.848170e-01 1.977800e-03 1.264855e+00 
1.116396e+00 3.974208e-03 2.023590e+00 
1.406237e+00 7.947853e-03 3.237458e+00 
1.764899e+00 1.572832e-02 5.179475e+00 
2.209898e+00 3.092773e-02 8.286428e+00 
2.750342e+00 5.977513e-02 1.325711e+01 
3.394775e+00 1.128689e-01 2.120951e+01 
4.136878e+00 2.055689e-01 3.393222e+01 
4.947689e+00 3.552386e-01 5.428675e+01 
5.775515e+00 5.738552e-01 8.685114e+01 
6.539807e+00 8.527993e-01 1.389495e+02 
7.161798e+00 1.158504e+00 2.222996e+02 
7.580513e+00 1.439636e+00 3.556480e+02 
7.772685e+00 1.650281e+00 5.689866e+02 
7.765534e+00 1.774232e+00 9.102982e+02 
7.605173e+00 1.816207e+00 1.456348e+03 
7.349632e+00 1.796133e+00 2.329952e+03 
7.051706e+00 1.736320e+00 3.727594e+03 
6.757956e+00 1.657937e+00 5.963623e+03 
6.497541e+00 1.575119e+00 9.540955e+03 
6.293623e+00 1.499640e+00 1.526418e+04 
6.153241e+00 1.437445e+00 2.442053e+04 
6.080250e+00 1.393506e+00 3.906940e+04 
6.062443e+00 1.367505e+00 6.250552e+04 
6.089117e+00 1.359068e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-761.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.457214e-03 4.238676e-11 1.000000e-05 
3.041470e-03 8.038075e-11 1.599859e-05 
3.888686e-03 1.680004e-10 2.559548e-05 
4.986852e-03 3.543080e-10 4.094915e-05 
6.331899e-03 7.252762e-10 6.551286e-05 
7.878585e-03 1.397160e-09 1.048113e-04 
1.015863e-02 2.995073e-09 1.676833e-04 
1.282172e-02 6.021998e-09 2.682696e-04 
1.633839e-02 1.246033e-08 4.291934e-04 
2.066073e-02 2.519640e-08 6.866488e-04 
2.611812e-02 5.090114e-08 1.098541e-03 
3.289143e-02 1.016600e-07 1.757511e-03 
4.168490e-02 2.069372e-07 2.811769e-03 
5.285452e-02 4.218412e-07 4.498433e-03 
6.678197e-02 8.509048e-07 7.196857e-03 
8.435844e-02 1.715102e-06 1.151395e-02 
1.069276e-01 3.492816e-06 1.842070e-02 
1.352604e-01 7.070022e-06 2.947052e-02 
1.705025e-01 1.416135e-05 4.714866e-02 
2.162743e-01 2.890241e-05 7.543120e-02 
2.740759e-01 5.882230e-05 1.206793e-01 
3.464492e-01 1.188132e-04 1.930698e-01 
4.376361e-01 2.395039e-04 3.088844e-01 
5.532446e-01 4.839131e-04 4.941713e-01 
6.998196e-01 9.795846e-04 7.906043e-01 
8.830123e-01 1.968310e-03 1.264855e+00 
1.114021e+00 3.954098e-03 2.023590e+00 
1.402315e+00 7.891958e-03 3.237458e+00 
1.762068e+00 1.567333e-02 5.179475e+00 
2.209256e+00 3.094088e-02 8.286428e+00 
2.747916e+00 5.969453e-02 1.325711e+01 
3.392139e+00 1.127511e-01 2.120951e+01 
4.131454e+00 2.050277e-01 3.393222e+01 
4.943120e+00 3.547033e-01 5.428675e+01 
5.767393e+00 5.721847e-01 8.685114e+01 
6.534288e+00 8.516754e-01 1.389495e+02 
7.156945e+00 1.157481e+00 2.222996e+02 
7.573250e+00 1.437285e+00 3.556480e+02 
7.768020e+00 1.649080e+00 5.689866e+02 
7.759505e+00 1.772229e+00 9.102982e+02 
7.600458e+00 1.814832e+00 1.456348e+03 
7.343472e+00 1.794090e+00 2.329952e+03 
7.047544e+00 1.735222e+00 3.727594e+03 
6.753376e+00 1.656717e+00 5.963623e+03 
6.494709e+00 1.574592e+00 9.540955e+03 
6.289509e+00 1.498693e+00 1.526418e+04 
6.148999e+00 1.436490e+00 2.442053e+04 
6.073822e+00 1.391880e+00 3.906940e+04 
6.058044e+00 1.366530e+00 6.250552e+04 
6.085854e+00 1.358450e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-762.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.404802e-03 3.978415e-11 1.000000e-05 
3.099483e-03 8.518038e-11 1.599859e-05 
3.893142e-03 1.688000e-10 2.559548e-05 
4.875205e-03 3.314747e-10 4.094915e-05 
6.363099e-03 7.370177e-10 6.551286e-05 
7.968309e-03 1.447339e-09 1.048113e-04 
1.018868e-02 3.025701e-09 1.676833e-04 
1.277755e-02 5.967806e-09 2.682696e-04 
1.604359e-02 1.181345e-08 4.291934e-04 
2.054587e-02 2.481109e-08 6.866488e-04 
2.582344e-02 4.926226e-08 1.098541e-03 
3.281592e-02 1.010941e-07 1.757511e-03 
4.176900e-02 2.084658e-07 2.811769e-03 
5.268209e-02 4.182749e-07 4.498433e-03 
6.679034e-02 8.523434e-07 7.196857e-03 
8.394622e-02 1.692303e-06 1.151395e-02 
1.068769e-01 3.492431e-06 1.842070e-02 
1.344421e-01 6.951595e-06 2.947052e-02 
1.706496e-01 1.421671e-05 4.714866e-02 
2.155392e-01 2.864631e-05 7.543120e-02 
2.734354e-01 5.848765e-05 1.206793e-01 
3.451359e-01 1.176217e-04 1.930698e-01 
4.362207e-01 2.374994e-04 3.088844e-01 
5.529303e-01 4.837231e-04 4.941713e-01 
6.968758e-01 9.685487e-04 7.906043e-01 
8.819104e-01 1.963525e-03 1.264855e+00 
1.113490e+00 3.953618e-03 2.023590e+00 
1.401755e+00 7.892805e-03 3.237458e+00 
1.761252e+00 1.567197e-02 5.179475e+00 
2.205750e+00 3.083421e-02 8.286428e+00 
2.745524e+00 5.961601e-02 1.325711e+01 
3.389200e+00 1.126031e-01 2.120951e+01 
4.124773e+00 2.043026e-01 3.393222e+01 
4.934567e+00 3.533342e-01 5.428675e+01 
5.763532e+00 5.717293e-01 8.685114e+01 
6.529074e+00 8.506618e-01 1.389495e+02 
7.150843e+00 1.155908e+00 2.222996e+02 
7.567108e+00 1.435483e+00 3.556480e+02 
7.761786e+00 1.647066e+00 5.689866e+02 
7.753893e+00 1.770439e+00 9.102982e+02 
7.595630e+00 1.813400e+00 1.456348e+03 
7.339517e+00 1.793066e+00 2.329952e+03 
7.043843e+00 1.734319e+00 3.727594e+03 
6.749644e+00 1.655827e+00 5.963623e+03 
6.490728e+00 1.573648e+00 9.540955e+03 
6.286584e+00 1.498148e+00 1.526418e+04 
6.146063e+00 1.435957e+00 2.442053e+04 
6.072087e+00 1.391738e+00 3.906940e+04 
6.056522e+00 1.366459e+00 6.250552e+04 
6.082321e+00 1.357746e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-763.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.449643e-03 4.210655e-11 1.000000e-05 
3.148510e-03 8.940390e-11 1.599859e-05 
3.847168e-03 1.631041e-10 2.559548e-05 
5.001611e-03 3.584026e-10 4.094915e-05 
6.196130e-03 6.814013e-10 6.551286e-05 
7.929992e-03 1.428433e-09 1.048113e-04 
1.000349e-02 2.867448e-09 1.676833e-04 
1.266003e-02 5.812269e-09 2.682696e-04 
1.611370e-02 1.198472e-08 4.291934e-04 
2.047885e-02 2.460132e-08 6.866488e-04 
2.588061e-02 4.965525e-08 1.098541e-03 
3.267493e-02 9.992770e-08 1.757511e-03 
4.134758e-02 2.024848e-07 2.811769e-03 
5.277682e-02 4.210873e-07 4.498433e-03 
6.635836e-02 8.370087e-07 7.196857e-03 
8.405914e-02 1.701370e-06 1.151395e-02 
1.067055e-01 3.480216e-06 1.842070e-02 
1.348804e-01 7.029016e-06 2.947052e-02 
1.709090e-01 1.430037e-05 4.714866e-02 
2.159397e-01 2.884405e-05 7.543120e-02 
2.731703e-01 5.839420e-05 1.206793e-01 
3.447283e-01 1.173592e-04 1.930698e-01 
4.358905e-01 2.372713e-04 3.088844e-01 
5.520283e-01 4.819915e-04 4.941713e-01 
6.974737e-01 9.723149e-04 7.906043e-01 
8.813873e-01 1.962601e-03 1.264855e+00 
1.112182e+00 3.944867e-03 2.023590e+00 
1.398797e+00 7.853246e-03 3.237458e+00 
1.759503e+00 1.564575e-02 5.179475e+00 
2.201820e+00 3.070998e-02 8.286428e+00 
2.742549e+00 5.949964e-02 1.325711e+01 
3.381936e+00 1.120292e-01 2.120951e+01 
4.120560e+00 2.039383e-01 3.393222e+01 
4.931346e+00 3.530797e-01 5.428675e+01 
5.754439e+00 5.697822e-01 8.685114e+01 
6.521092e+00 8.486349e-01 1.389495e+02 
7.144279e+00 1.154130e+00 2.222996e+02 
7.561701e+00 1.434040e+00 3.556480e+02 
7.756057e+00 1.645311e+00 5.689866e+02 
7.749292e+00 1.769170e+00 9.102982e+02 
7.591821e+00 1.812471e+00 1.456348e+03 
7.335878e+00 1.792187e+00 2.329952e+03 
7.041864e+00 1.734148e+00 3.727594e+03 
6.747278e+00 1.655471e+00 5.963623e+03 
6.487449e+00 1.572957e+00 9.540955e+03 
6.281490e+00 1.496866e+00 1.526418e+04 
6.142675e+00 1.435277e+00 2.442053e+04 
6.066215e+00 1.390286e+00 3.906940e+04 
6.052562e+00 1.365619e+00 6.250552e+04 
6.079766e+00 1.357351e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-764.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.410735e-03 4.018452e-11 1.000000e-05 
3.124448e-03 8.748430e-11 1.599859e-05 
3.946102e-03 1.762444e-10 2.559548e-05 
4.960038e-03 3.499978e-10 4.094915e-05 
6.221082e-03 6.905707e-10 6.551286e-05 
7.952182e-03 1.442345e-09 1.048113e-04 
9.954050e-03 2.828848e-09 1.676833e-04 
1.275293e-02 5.948952e-09 2.682696e-04 
1.602108e-02 1.179467e-08 4.291934e-04 
2.027448e-02 2.390341e-08 6.866488e-04 
2.595868e-02 5.017161e-08 1.098541e-03 
3.274940e-02 1.007443e-07 1.757511e-03 
4.122723e-02 2.009849e-07 2.811769e-03 
5.237188e-02 4.120081e-07 4.498433e-03 
6.634849e-02 8.377321e-07 7.196857e-03 
8.395787e-02 1.697451e-06 1.151395e-02 
1.062932e-01 3.444537e-06 1.842070e-02 
1.347443e-01 7.016947e-06 2.947052e-02 
1.700572e-01 1.410609e-05 4.714866e-02 
2.155096e-01 2.870962e-05 7.543120e-02 
2.720500e-01 5.775430e-05 1.206793e-01 
3.437397e-01 1.165049e-04 1.930698e-01 
4.362516e-01 2.381730e-04 3.088844e-01 
5.507651e-01 4.793179e-04 4.941713e-01 
6.963812e-01 9.690211e-04 7.906043e-01 
8.796882e-01 1.953831e-03 1.264855e+00 
1.109487e+00 3.921398e-03 2.023590e+00 
1.398801e+00 7.863535e-03 3.237458e+00 
1.757251e+00 1.560611e-02 5.179475e+00 
2.199107e+00 3.063652e-02 8.286428e+00 
2.738156e+00 5.929165e-02 1.325711e+01 
3.377652e+00 1.117488e-01 2.120951e+01 
4.116028e+00 2.035272e-01 3.393222e+01 
4.923849e+00 3.519317e-01 5.428675e+01 
5.751758e+00 5.696605e-01 8.685114e+01 
6.512653e+00 8.464411e-01 1.389495e+02 
7.138455e+00 1.152676e+00 2.222996e+02 
7.557414e+00 1.433146e+00 3.556480e+02 
7.751440e+00 1.644129e+00 5.689866e+02 
7.743849e+00 1.767463e+00 9.102982e+02 
7.587185e+00 1.811130e+00 1.456348e+03 
7.333364e+00 1.791827e+00 2.329952e+03 
7.037607e+00 1.733005e+00 3.727594e+03 
6.744556e+00 1.654974e+00 5.963623e+03 
6.483677e+00 1.572087e+00 9.540955e+03 
6.279420e+00 1.496610e+00 1.526418e+04 
6.138657e+00 1.434391e+00 2.442053e+04 
6.062281e+00 1.389447e+00 3.906940e+04 
6.046614e+00 1.364153e+00 6.250552e+04 
6.074775e+00 1.356181e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-765.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.361463e-03 3.782001e-11 1.000000e-05 
3.083903e-03 8.423268e-11 1.599859e-05 
3.937965e-03 1.753855e-10 2.559548e-05 
4.907998e-03 3.395405e-10 4.094915e-05 
6.344059e-03 7.332972e-10 6.551286e-05 
7.858319e-03 1.393694e-09 1.048113e-04 
9.949949e-03 2.829052e-09 1.676833e-04 
1.282347e-02 6.056127e-09 2.682696e-04 
1.610521e-02 1.199713e-08 4.291934e-04 
2.026297e-02 2.389393e-08 6.866488e-04 
2.594059e-02 5.013235e-08 1.098541e-03 
3.264045e-02 9.987282e-08 1.757511e-03 
4.146245e-02 2.047122e-07 2.811769e-03 
5.224834e-02 4.096349e-07 4.498433e-03 
6.620038e-02 8.332236e-07 7.196857e-03 
8.362964e-02 1.679816e-06 1.151395e-02 
1.058347e-01 3.404606e-06 1.842070e-02 
1.347151e-01 7.021566e-06 2.947052e-02 
1.702959e-01 1.418409e-05 4.714866e-02 
2.152363e-01 2.863797e-05 7.543120e-02 
2.726098e-01 5.818761e-05 1.206793e-01 
3.445410e-01 1.174750e-04 1.930698e-01 
4.345991e-01 2.357850e-04 3.088844e-01 
5.508843e-01 4.802561e-04 4.941713e-01 
6.953500e-01 9.659853e-04 7.906043e-01 
8.787096e-01 1.949864e-03 1.264855e+00 
1.108205e+00 3.912933e-03 2.023590e+00 
1.397009e+00 7.843587e-03 3.237458e+00 
1.755871e+00 1.558963e-02 5.179475e+00 
2.195788e+00 3.053783e-02 8.286428e+00 
2.734062e+00 5.910317e-02 1.325711e+01 
3.374118e+00 1.115421e-01 2.120951e+01 
4.112350e+00 2.032402e-01 3.393222e+01 
4.919585e+00 3.514583e-01 5.428675e+01 
5.742323e+00 5.676164e-01 8.685114e+01 
6.507374e+00 8.454005e-01 1.389495e+02 
7.129148e+00 1.149694e+00 2.222996e+02 
7.549996e+00 1.430711e+00 3.556480e+02 
7.746789e+00 1.642927e+00 5.689866e+02 
7.741590e+00 1.767399e+00 9.102982e+02 
7.582633e+00 1.809829e+00 1.456348e+03 
7.328085e+00 1.790186e+00 2.329952e+03 
7.033108e+00 1.731757e+00 3.727594e+03 
6.740690e+00 1.654029e+00 5.963623e+03 
6.480669e+00 1.571492e+00 9.540955e+03 
6.275496e+00 1.495723e+00 1.526418e+04 
6.134744e+00 1.433538e+00 2.442053e+04 
6.059070e+00 1.388835e+00 3.906940e+04 
6.043645e+00 1.363624e+00 6.250552e+04 
6.071013e+00 1.355402e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-766.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.356003e-03 3.760737e-11 1.000000e-05 
3.034261e-03 8.033496e-11 1.599859e-05 
3.839019e-03 1.627070e-10 2.559548e-05 
5.009859e-03 3.615948e-10 4.094915e-05 
6.333708e-03 7.306675e-10 6.551286e-05 
7.981447e-03 1.462145e-09 1.048113e-04 
1.015236e-02 3.009167e-09 1.676833e-04 
1.267911e-02 5.861539e-09 2.682696e-04 
1.621172e-02 1.225274e-08 4.291934e-04 
2.043996e-02 2.455760e-08 6.866488e-04 
2.585711e-02 4.971481e-08 1.098541e-03 
3.245477e-02 9.830635e-08 1.757511e-03 
4.141621e-02 2.042948e-07 2.811769e-03 
5.214520e-02 4.077460e-07 4.498433e-03 
6.585505e-02 8.213241e-07 7.196857e-03 
8.347804e-02 1.672881e-06 1.151395e-02 
1.056597e-01 3.392173e-06 1.842070e-02 
1.341174e-01 6.937577e-06 2.947052e-02 
1.700138e-01 1.413217e-05 4.714866e-02 
2.148648e-01 2.852720e-05 7.543120e-02 
2.712498e-01 5.739603e-05 1.206793e-01 
3.441574e-01 1.172361e-04 1.930698e-01 
4.337751e-01 2.347530e-04 3.088844e-01 
5.485053e-01 4.746817e-04 4.941713e-01 
6.942167e-01 9.625262e-04 7.906043e-01 
8.780690e-01 1.948142e-03 1.264855e+00 
1.105692e+00 3.891465e-03 2.023590e+00 
1.393618e+00 7.796816e-03 3.237458e+00 
1.751100e+00 1.548323e-02 5.179475e+00 
2.195483e+00 3.056442e-02 8.286428e+00 
2.732083e+00 5.905083e-02 1.325711e+01 
3.371434e+00 1.114184e-01 2.120951e+01 
4.106596e+00 2.026507e-01 3.393222e+01 
4.914425e+00 3.507975e-01 5.428675e+01 
5.736350e+00 5.665566e-01 8.685114e+01 
6.502267e+00 8.444212e-01 1.389495e+02 
7.123975e+00 1.148522e+00 2.222996e+02 
7.545874e+00 1.429894e+00 3.556480e+02 
7.739376e+00 1.640295e+00 5.689866e+02 
7.735209e+00 1.765204e+00 9.102982e+02 
7.578898e+00 1.808931e+00 1.456348e+03 
7.324267e+00 1.789219e+00 2.329952e+03 
7.028749e+00 1.730568e+00 3.727594e+03 
6.735414e+00 1.652529e+00 5.963623e+03 
6.477553e+00 1.570858e+00 9.540955e+03 
6.269798e+00 1.494233e+00 1.526418e+04 
6.131330e+00 1.432847e+00 2.442053e+04 
6.056885e+00 1.388548e+00 3.906940e+04 
6.038328e+00 1.362355e+00 6.250552e+04 
6.065161e+00 1.353957e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-767.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.474717e-03 4.364040e-11 1.000000e-05 
2.992320e-03 7.715005e-11 1.599859e-05 
3.850887e-03 1.644352e-10 2.559548e-05 
4.902324e-03 3.392487e-10 4.094915e-05 
6.307635e-03 7.226233e-10 6.551286e-05 
7.907651e-03 1.423819e-09 1.048113e-04 
1.008164e-02 2.950568e-09 1.676833e-04 
1.280413e-02 6.044523e-09 2.682696e-04 
1.614455e-02 1.211686e-08 4.291934e-04 
2.027493e-02 2.399886e-08 6.866488e-04 
2.590922e-02 5.008127e-08 1.098541e-03 
3.238511e-02 9.780228e-08 1.757511e-03 
4.150890e-02 2.059380e-07 2.811769e-03 
5.231783e-02 4.123466e-07 4.498433e-03 
6.611601e-02 8.322117e-07 7.196857e-03 
8.384046e-02 1.696977e-06 1.151395e-02 
1.059898e-01 3.428540e-06 1.842070e-02 
1.334929e-01 6.850050e-06 2.947052e-02 
1.694688e-01 1.401497e-05 4.714866e-02 
2.142865e-01 2.833443e-05 7.543120e-02 
2.715909e-01 5.768804e-05 1.206793e-01 
3.429772e-01 1.161857e-04 1.930698e-01 
4.342884e-01 2.358946e-04 3.088844e-01 
5.481107e-01 4.742758e-04 4.941713e-01 
6.932113e-01 9.596013e-04 7.906043e-01 
8.748823e-01 1.929532e-03 1.264855e+00 
1.106191e+00 3.901788e-03 2.023590e+00 
1.393589e+00 7.806450e-03 3.237458e+00 
1.750242e+00 1.548053e-02 5.179475e+00 
2.190801e+00 3.040911e-02 8.286428e+00 
2.726501e+00 5.876667e-02 1.325711e+01 
3.365642e+00 1.109902e-01 2.120951e+01 
4.104444e+00 2.025851e-01 3.393222e+01 
4.906985e+00 3.496617e-01 5.428675e+01 
5.731039e+00 5.656842e-01 8.685114e+01 
6.497139e+00 8.434328e-01 1.389495e+02 
7.118258e+00 1.147111e+00 2.222996e+02 
7.539640e+00 1.428037e+00 3.556480e+02 
7.735392e+00 1.639434e+00 5.689866e+02 
7.731662e+00 1.764471e+00 9.102982e+02 
7.573790e+00 1.807350e+00 1.456348e+03 
7.319559e+00 1.787838e+00 2.329952e+03 
7.027154e+00 1.730556e+00 3.727594e+03 
6.731608e+00 1.651604e+00 5.963623e+03 
6.472841e+00 1.569644e+00 9.540955e+03 
6.268104e+00 1.494101e+00 1.526418e+04 
6.124947e+00 1.431192e+00 2.442053e+04 
6.052009e+00 1.387407e+00 3.906940e+04 
6.035139e+00 1.361755e+00 6.250552e+04 
6.061333e+00 1.353155e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-768.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.466838e-03 4.328129e-11 1.000000e-05 
2.995479e-03 7.749557e-11 1.599859e-05 
3.932692e-03 1.753670e-10 2.559548e-05 
4.952364e-03 3.501997e-10 4.094915e-05 
6.203690e-03 6.883802e-10 6.551286e-05 
7.819597e-03 1.378578e-09 1.048113e-04 
9.900807e-03 2.798272e-09 1.676833e-04 
1.272319e-02 5.938358e-09 2.682696e-04 
1.595772e-02 1.171630e-08 4.291934e-04 
2.041046e-02 2.451525e-08 6.866488e-04 
2.571712e-02 4.903943e-08 1.098541e-03 
3.242831e-02 9.832216e-08 1.757511e-03 
4.131539e-02 2.033360e-07 2.811769e-03 
5.238976e-02 4.145896e-07 4.498433e-03 
6.624603e-02 8.382226e-07 7.196857e-03 
8.384628e-02 1.699543e-06 1.151395e-02 
1.059545e-01 3.429582e-06 1.842070e-02 
1.338529e-01 6.914615e-06 2.947052e-02 
1.690691e-01 1.393418e-05 4.714866e-02 
2.146189e-01 2.850357e-05 7.543120e-02 
2.713553e-01 5.761306e-05 1.206793e-01 
3.433916e-01 1.167593e-04 1.930698e-01 
4.329856e-01 2.340829e-04 3.088844e-01 
5.473994e-01 4.730475e-04 4.941713e-01 
6.917693e-01 9.548689e-04 7.906043e-01 
8.755931e-01 1.936750e-03 1.264855e+00 
1.104456e+00 3.888521e-03 2.023590e+00 
1.391954e+00 7.789129e-03 3.237458e+00 
1.747575e+00 1.542993e-02 5.179475e+00 
2.190296e+00 3.042713e-02 8.286428e+00 
2.726496e+00 5.884094e-02 1.325711e+01 
3.363707e+00 1.109394e-01 2.120951e+01 
4.096549e+00 2.016843e-01 3.393222e+01 
4.900629e+00 3.487518e-01 5.428675e+01 
5.723833e+00 5.642736e-01 8.685114e+01 
6.491198e+00 8.421467e-01 1.389495e+02 
7.111981e+00 1.145452e+00 2.222996e+02 
7.531535e+00 1.425261e+00 3.556480e+02 
7.730496e+00 1.638100e+00 5.689866e+02 
7.726477e+00 1.762890e+00 9.102982e+02 
7.570329e+00 1.806585e+00 1.456348e+03 
7.316553e+00 1.787244e+00 2.329952e+03 
7.022366e+00 1.729180e+00 3.727594e+03 
6.729760e+00 1.651445e+00 5.963623e+03 
6.468064e+00 1.568405e+00 9.540955e+03 
6.263837e+00 1.493095e+00 1.526418e+04 
6.121313e+00 1.430427e+00 2.442053e+04 
6.049616e+00 1.387052e+00 3.906940e+04 
6.031156e+00 1.360904e+00 6.250552e+04 
6.057271e+00 1.352277e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-769.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.438829e-03 4.187815e-11 1.000000e-05 
3.018788e-03 7.942208e-11 1.599859e-05 
3.921995e-03 1.741664e-10 2.559548e-05 
4.894704e-03 3.385498e-10 4.094915e-05 
6.234140e-03 6.994762e-10 6.551286e-05 
7.883985e-03 1.414753e-09 1.048113e-04 
9.991523e-03 2.879641e-09 1.676833e-04 
1.266896e-02 5.870382e-09 2.682696e-04 
1.606788e-02 1.197620e-08 4.291934e-04 
2.034107e-02 2.429767e-08 6.866488e-04 
2.575067e-02 4.929568e-08 1.098541e-03 
3.268158e-02 1.007750e-07 1.757511e-03 
4.122406e-02 2.022536e-07 2.811769e-03 
5.224987e-02 4.118129e-07 4.498433e-03 
6.619154e-02 8.372447e-07 7.196857e-03 
8.316255e-02 1.660464e-06 1.151395e-02 
1.059244e-01 3.431116e-06 1.842070e-02 
1.332890e-01 6.836485e-06 2.947052e-02 
1.689419e-01 1.392086e-05 4.714866e-02 
2.144570e-01 2.847614e-05 7.543120e-02 
2.706751e-01 5.725533e-05 1.206793e-01 
3.418356e-01 1.153293e-04 1.930698e-01 
4.322868e-01 2.332546e-04 3.088844e-01 
5.462292e-01 4.706324e-04 4.941713e-01 
6.913622e-01 9.544236e-04 7.906043e-01 
8.730719e-01 1.922573e-03 1.264855e+00 
1.102782e+00 3.875911e-03 2.023590e+00 
1.389272e+00 7.754282e-03 3.237458e+00 
1.746728e+00 1.542740e-02 5.179475e+00 
2.184602e+00 3.023008e-02 8.286428e+00 
2.722085e+00 5.863196e-02 1.325711e+01 
3.357633e+00 1.104838e-01 2.120951e+01 
4.093215e+00 2.014461e-01 3.393222e+01 
4.896733e+00 3.483529e-01 5.428675e+01 
5.718062e+00 5.632693e-01 8.685114e+01 
6.485334e+00 8.408876e-01 1.389495e+02 
7.105577e+00 1.143737e+00 2.222996e+02 
7.528398e+00 1.424921e+00 3.556480e+02 
7.724199e+00 1.636039e+00 5.689866e+02 
7.721554e+00 1.761442e+00 9.102982e+02 
7.563936e+00 1.804364e+00 1.456348e+03 
7.312407e+00 1.786121e+00 2.329952e+03 
7.018346e+00 1.728131e+00 3.727594e+03 
6.724970e+00 1.650133e+00 5.963623e+03 
6.465313e+00 1.567900e+00 9.540955e+03 
6.260743e+00 1.492487e+00 1.526418e+04 
6.119225e+00 1.430163e+00 2.442053e+04 
6.043008e+00 1.385362e+00 3.906940e+04 
6.029106e+00 1.360661e+00 6.250552e+04 
6.054103e+00 1.351683e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-77.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.440753e-02 4.203188e-09 1.000000e-05 
3.113782e-02 8.727146e-09 1.599859e-05 
3.890939e-02 1.702828e-08 2.559548e-05 
4.981548e-02 3.573556e-08 4.094915e-05 
6.263685e-02 7.103910e-08 6.551286e-05 
7.895309e-02 1.422706e-07 1.048113e-04 
1.009916e-01 2.977583e-07 1.676833e-04 
1.273266e-01 5.967130e-07 2.682696e-04 
1.603626e-01 1.192115e-06 4.291934e-04 
2.033922e-01 2.432270e-06 6.866488e-04 
2.583529e-01 4.984827e-06 1.098541e-03 
3.253119e-01 9.952030e-06 1.757511e-03 
4.108412e-01 2.004639e-05 2.811769e-03 
5.205907e-01 4.078565e-05 4.498433e-03 
6.613534e-01 8.362284e-05 7.196857e-03 
8.327041e-01 1.669192e-04 1.151395e-02 
1.056291e+00 3.407219e-04 1.842070e-02 
1.337407e+00 6.916174e-04 2.947052e-02 
1.686822e+00 1.387789e-03 4.714866e-02 
2.133663e+00 2.809039e-03 7.543120e-02 
2.696586e+00 5.671861e-03 1.206793e-01 
3.402007e+00 1.139339e-02 1.930698e-01 
4.287394e+00 2.281863e-02 3.088844e-01 
5.391507e+00 4.542111e-02 4.941713e-01 
6.749891e+00 8.926627e-02 7.906043e-01 
8.410213e+00 1.730928e-01 1.264855e+00 
1.038789e+01 3.274358e-01 2.023590e+00 
1.267827e+01 5.989283e-01 3.237458e+00 
1.520467e+01 1.042952e+00 5.179475e+00 
1.780929e+01 1.700779e+00 8.286428e+00 
2.025453e+01 2.557936e+00 1.325711e+01 
2.228792e+01 3.519815e+00 2.120951e+01 
2.368347e+01 4.418260e+00 3.393222e+01 
2.438239e+01 5.116372e+00 5.428675e+01 
2.442837e+01 5.538686e+00 8.685114e+01 
2.397380e+01 5.699425e+00 1.389495e+02 
2.320396e+01 5.659573e+00 2.222996e+02 
2.227697e+01 5.483981e+00 3.556480e+02 
2.134250e+01 5.240768e+00 5.689866e+02 
2.051049e+01 4.981653e+00 9.102982e+02 
1.983683e+01 4.737403e+00 1.456348e+03 
1.937526e+01 4.537744e+00 2.329952e+03 
1.911562e+01 4.390709e+00 3.727594e+03 
1.904673e+01 4.304151e+00 5.963623e+03 
1.912041e+01 4.272631e+00 9.540955e+03 
1.927548e+01 4.283225e+00 1.526418e+04 
1.945198e+01 4.318623e+00 2.442053e+04 
1.962335e+01 4.368109e+00 3.906940e+04 
1.974112e+01 4.411076e+00 6.250552e+04 
1.981899e+01 4.447023e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-770.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.391551e-03 3.954092e-11 1.000000e-05 
3.090462e-03 8.532527e-11 1.599859e-05 
3.853924e-03 1.654692e-10 2.559548e-05 
4.884778e-03 3.369319e-10 4.094915e-05 
6.111288e-03 6.597903e-10 6.551286e-05 
7.959388e-03 1.457628e-09 1.048113e-04 
1.007067e-02 2.952454e-09 1.676833e-04 
1.265385e-02 5.857004e-09 2.682696e-04 
1.591487e-02 1.165244e-08 4.291934e-04 
2.036491e-02 2.441493e-08 6.866488e-04 
2.574752e-02 4.934170e-08 1.098541e-03 
3.254446e-02 9.964123e-08 1.757511e-03 
4.116338e-02 2.016235e-07 2.811769e-03 
5.222904e-02 4.118553e-07 4.498433e-03 
6.596766e-02 8.298556e-07 7.196857e-03 
8.346479e-02 1.680816e-06 1.151395e-02 
1.058566e-01 3.428983e-06 1.842070e-02 
1.332713e-01 6.842652e-06 2.947052e-02 
1.684036e-01 1.380615e-05 4.714866e-02 
2.134046e-01 2.809548e-05 7.543120e-02 
2.696404e-01 5.667486e-05 1.206793e-01 
3.421273e-01 1.157750e-04 1.930698e-01 
4.324001e-01 2.337415e-04 3.088844e-01 
5.466746e-01 4.723973e-04 4.941713e-01 
6.913461e-01 9.555962e-04 7.906043e-01 
8.716292e-01 1.915545e-03 1.264855e+00 
1.101232e+00 3.864605e-03 2.023590e+00 
1.386748e+00 7.722129e-03 3.237458e+00 
1.742224e+00 1.532840e-02 5.179475e+00 
2.183011e+00 3.020296e-02 8.286428e+00 
2.718804e+00 5.849564e-02 1.325711e+01 
3.353232e+00 1.101918e-01 2.120951e+01 
4.088692e+00 2.010349e-01 3.393222e+01 
4.893035e+00 3.479943e-01 5.428675e+01 
5.715291e+00 5.631141e-01 8.685114e+01 
6.478618e+00 8.393172e-01 1.389495e+02 
7.099812e+00 1.142300e+00 2.222996e+02 
7.520311e+00 1.422150e+00 3.556480e+02 
7.720023e+00 1.635073e+00 5.689866e+02 
7.717380e+00 1.760379e+00 9.102982e+02 
7.560584e+00 1.803648e+00 1.456348e+03 
7.307903e+00 1.784830e+00 2.329952e+03 
7.015786e+00 1.727704e+00 3.727594e+03 
6.722434e+00 1.649702e+00 5.963623e+03 
6.461193e+00 1.566897e+00 9.540955e+03 
6.256318e+00 1.491425e+00 1.526418e+04 
6.116310e+00 1.429630e+00 2.442053e+04 
6.039749e+00 1.384731e+00 3.906940e+04 
6.023254e+00 1.359220e+00 6.250552e+04 
6.049881e+00 1.350753e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-771.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.349326e-03 3.753195e-11 1.000000e-05 
3.005424e-03 7.857576e-11 1.599859e-05 
3.829513e-03 1.625556e-10 2.559548e-05 
4.825977e-03 3.253323e-10 4.094915e-05 
6.129053e-03 6.664252e-10 6.551286e-05 
7.911049e-03 1.433090e-09 1.048113e-04 
9.904402e-03 2.812264e-09 1.676833e-04 
1.251386e-02 5.672115e-09 2.682696e-04 
1.602338e-02 1.190785e-08 4.291934e-04 
2.037282e-02 2.447513e-08 6.866488e-04 
2.540464e-02 4.745813e-08 1.098541e-03 
3.227093e-02 9.727605e-08 1.757511e-03 
4.086611e-02 1.975431e-07 2.811769e-03 
5.181586e-02 4.026804e-07 4.498433e-03 
6.600680e-02 8.324131e-07 7.196857e-03 
8.347354e-02 1.683528e-06 1.151395e-02 
1.049445e-01 3.345450e-06 1.842070e-02 
1.332639e-01 6.850402e-06 2.947052e-02 
1.687409e-01 1.390732e-05 4.714866e-02 
2.135883e-01 2.820465e-05 7.543120e-02 
2.695263e-01 5.667645e-05 1.206793e-01 
3.411338e-01 1.149185e-04 1.930698e-01 
4.321936e-01 2.337097e-04 3.088844e-01 
5.464480e-01 4.724224e-04 4.941713e-01 
6.895615e-01 9.494476e-04 7.906043e-01 
8.705495e-01 1.910912e-03 1.264855e+00 
1.098016e+00 3.835826e-03 2.023590e+00 
1.384777e+00 7.699222e-03 3.237458e+00 
1.740717e+00 1.530839e-02 5.179475e+00 
2.178910e+00 3.007211e-02 8.286428e+00 
2.716427e+00 5.841717e-02 1.325711e+01 
3.350313e+00 1.100442e-01 2.120951e+01 
4.082088e+00 2.003223e-01 3.393222e+01 
4.884638e+00 3.466604e-01 5.428675e+01 
5.707482e+00 5.615314e-01 8.685114e+01 
6.470373e+00 8.371898e-01 1.389495e+02 
7.095303e+00 1.141410e+00 2.222996e+02 
7.515748e+00 1.421107e+00 3.556480e+02 
7.713787e+00 1.633040e+00 5.689866e+02 
7.710933e+00 1.758140e+00 9.102982e+02 
7.555690e+00 1.802167e+00 1.456348e+03 
7.305378e+00 1.784455e+00 2.329952e+03 
7.010665e+00 1.726182e+00 3.727594e+03 
6.719279e+00 1.649028e+00 5.963623e+03 
6.459295e+00 1.566698e+00 9.540955e+03 
6.254006e+00 1.491081e+00 1.526418e+04 
6.112631e+00 1.428848e+00 2.442053e+04 
6.036434e+00 1.384082e+00 3.906940e+04 
6.021319e+00 1.359012e+00 6.250552e+04 
6.045041e+00 1.349626e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-772.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.415005e-03 4.082143e-11 1.000000e-05 
3.097386e-03 8.612318e-11 1.599859e-05 
3.928588e-03 1.757291e-10 2.559548e-05 
4.890478e-03 3.389910e-10 4.094915e-05 
6.151084e-03 6.745112e-10 6.551286e-05 
7.843107e-03 1.398294e-09 1.048113e-04 
9.912576e-03 2.822889e-09 1.676833e-04 
1.258286e-02 5.773934e-09 2.682696e-04 
1.599648e-02 1.186335e-08 4.291934e-04 
2.004666e-02 2.334858e-08 6.866488e-04 
2.558255e-02 4.852506e-08 1.098541e-03 
3.227864e-02 9.747210e-08 1.757511e-03 
4.083540e-02 1.973537e-07 2.811769e-03 
5.195968e-02 4.065694e-07 4.498433e-03 
6.543026e-02 8.118427e-07 7.196857e-03 
8.278089e-02 1.644096e-06 1.151395e-02 
1.055376e-01 3.406909e-06 1.842070e-02 
1.334460e-01 6.887438e-06 2.947052e-02 
1.678636e-01 1.370928e-05 4.714866e-02 
2.136076e-01 2.824889e-05 7.543120e-02 
2.698023e-01 5.692441e-05 1.206793e-01 
3.408626e-01 1.147933e-04 1.930698e-01 
4.311523e-01 2.323255e-04 3.088844e-01 
5.453931e-01 4.703010e-04 4.941713e-01 
6.894454e-01 9.501972e-04 7.906043e-01 
8.693370e-01 1.905406e-03 1.264855e+00 
1.098437e+00 3.845201e-03 2.023590e+00 
1.383003e+00 7.679596e-03 3.237458e+00 
1.739844e+00 1.530505e-02 5.179475e+00 
2.176379e+00 3.000612e-02 8.286428e+00 
2.712272e+00 5.822476e-02 1.325711e+01 
3.347795e+00 1.099355e-01 2.120951e+01 
4.078981e+00 2.001160e-01 3.393222e+01 
4.878648e+00 3.458262e-01 5.428675e+01 
5.699877e+00 5.600067e-01 8.685114e+01 
6.465114e+00 8.361475e-01 1.389495e+02 
7.087249e+00 1.138969e+00 2.222996e+02 
7.509783e+00 1.419373e+00 3.556480e+02 
7.707741e+00 1.631103e+00 5.689866e+02 
7.706212e+00 1.756791e+00 9.102982e+02 
7.552705e+00 1.801631e+00 1.456348e+03 
7.299810e+00 1.782668e+00 2.329952e+03 
7.006526e+00 1.725078e+00 3.727594e+03 
6.715612e+00 1.648152e+00 5.963623e+03 
6.454831e+00 1.565569e+00 9.540955e+03 
6.249463e+00 1.489977e+00 1.526418e+04 
6.106690e+00 1.427331e+00 2.442053e+04 
6.032168e+00 1.383131e+00 3.906940e+04 
6.015936e+00 1.357718e+00 6.250552e+04 
6.042832e+00 1.349334e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-773.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.410635e-03 4.065281e-11 1.000000e-05 
3.060055e-03 8.315421e-11 1.599859e-05 
3.793942e-03 1.584778e-10 2.559548e-05 
4.839018e-03 3.288275e-10 4.094915e-05 
6.222878e-03 6.993109e-10 6.551286e-05 
7.746876e-03 1.349200e-09 1.048113e-04 
9.967273e-03 2.873595e-09 1.676833e-04 
1.254228e-02 5.725659e-09 2.682696e-04 
1.596419e-02 1.180693e-08 4.291934e-04 
2.012123e-02 2.364067e-08 6.866488e-04 
2.541372e-02 4.763231e-08 1.098541e-03 
3.232913e-02 9.805706e-08 1.757511e-03 
4.082824e-02 1.975054e-07 2.811769e-03 
5.207832e-02 4.098910e-07 4.498433e-03 
6.554976e-02 8.173562e-07 7.196857e-03 
8.324564e-02 1.674108e-06 1.151395e-02 
1.053953e-01 3.397542e-06 1.842070e-02 
1.331609e-01 6.852259e-06 2.947052e-02 
1.678311e-01 1.371906e-05 4.714866e-02 
2.129694e-01 2.803272e-05 7.543120e-02 
2.691095e-01 5.656022e-05 1.206793e-01 
3.402361e-01 1.143094e-04 1.930698e-01 
4.306008e-01 2.317348e-04 3.088844e-01 
5.449823e-01 4.698463e-04 4.941713e-01 
6.882638e-01 9.465444e-04 7.906043e-01 
8.681441e-01 1.900029e-03 1.264855e+00 
1.095474e+00 3.819123e-03 2.023590e+00 
1.382581e+00 7.682456e-03 3.237458e+00 
1.737440e+00 1.526140e-02 5.179475e+00 
2.173590e+00 2.992946e-02 8.286428e+00 
2.707242e+00 5.797663e-02 1.325711e+01 
3.343592e+00 1.096625e-01 2.120951e+01 
4.075180e+00 1.998088e-01 3.393222e+01 
4.875935e+00 3.456697e-01 5.428675e+01 
5.694142e+00 5.590105e-01 8.685114e+01 
6.460377e+00 8.352940e-01 1.389495e+02 
7.082858e+00 1.138127e+00 2.222996e+02 
7.503400e+00 1.417433e+00 3.556480e+02 
7.704483e+00 1.630605e+00 5.689866e+02 
7.701228e+00 1.755304e+00 9.102982e+02 
7.548514e+00 1.800495e+00 1.456348e+03 
7.297843e+00 1.782549e+00 2.329952e+03 
7.003692e+00 1.724530e+00 3.727594e+03 
6.710337e+00 1.646643e+00 5.963623e+03 
6.450514e+00 1.564491e+00 9.540955e+03 
6.246775e+00 1.489503e+00 1.526418e+04 
6.103272e+00 1.426633e+00 2.442053e+04 
6.029176e+00 1.382582e+00 3.906940e+04 
6.010484e+00 1.356401e+00 6.250552e+04 
6.038850e+00 1.348478e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-774.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.415623e-03 4.095862e-11 1.000000e-05 
2.965936e-03 7.581289e-11 1.599859e-05 
3.867666e-03 1.681143e-10 2.559548e-05 
4.910844e-03 3.441330e-10 4.094915e-05 
6.236564e-03 7.048455e-10 6.551286e-05 
7.925284e-03 1.446447e-09 1.048113e-04 
1.002878e-02 2.930904e-09 1.676833e-04 
1.264090e-02 5.869382e-09 2.682696e-04 
1.585646e-02 1.158448e-08 4.291934e-04 
2.028131e-02 2.424075e-08 6.866488e-04 
2.570086e-02 4.932884e-08 1.098541e-03 
3.237524e-02 9.860466e-08 1.757511e-03 
4.114519e-02 2.024024e-07 2.811769e-03 
5.198418e-02 4.081996e-07 4.498433e-03 
6.539858e-02 8.127641e-07 7.196857e-03 
8.265407e-02 1.640791e-06 1.151395e-02 
1.046330e-01 3.328648e-06 1.842070e-02 
1.324959e-01 6.758834e-06 2.947052e-02 
1.682410e-01 1.383771e-05 4.714866e-02 
2.121028e-01 2.772774e-05 7.543120e-02 
2.682844e-01 5.611411e-05 1.206793e-01 
3.400064e-01 1.142256e-04 1.930698e-01 
4.302027e-01 2.313916e-04 3.088844e-01 
5.441308e-01 4.682526e-04 4.941713e-01 
6.868747e-01 9.420422e-04 7.906043e-01 
8.667592e-01 1.893396e-03 1.264855e+00 
1.093958e+00 3.808198e-03 2.023590e+00 
1.378315e+00 7.621456e-03 3.237458e+00 
1.733117e+00 1.516746e-02 5.179475e+00 
2.170901e+00 2.985690e-02 8.286428e+00 
2.706055e+00 5.797386e-02 1.325711e+01 
3.338517e+00 1.093047e-01 2.120951e+01 
4.070342e+00 1.993515e-01 3.393222e+01 
4.869042e+00 3.446478e-01 5.428675e+01 
5.691595e+00 5.589132e-01 8.685114e+01 
6.451386e+00 8.328942e-01 1.389495e+02 
7.076942e+00 1.136618e+00 2.222996e+02 
7.497011e+00 1.415488e+00 3.556480e+02 
7.699461e+00 1.629194e+00 5.689866e+02 
7.696966e+00 1.754188e+00 9.102982e+02 
7.544113e+00 1.799252e+00 1.456348e+03 
7.291796e+00 1.780536e+00 2.329952e+03 
6.999826e+00 1.723540e+00 3.727594e+03 
6.708534e+00 1.646496e+00 5.963623e+03 
6.447155e+00 1.563760e+00 9.540955e+03 
6.243115e+00 1.488697e+00 1.526418e+04 
6.101395e+00 1.426433e+00 2.442053e+04 
6.024567e+00 1.381521e+00 3.906940e+04 
6.007238e+00 1.355777e+00 6.250552e+04 
6.032154e+00 1.346759e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-775.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.401366e-03 4.028967e-11 1.000000e-05 
3.030832e-03 8.100358e-11 1.599859e-05 
3.805435e-03 1.603361e-10 2.559548e-05 
4.957074e-03 3.544010e-10 4.094915e-05 
6.139466e-03 6.733029e-10 6.551286e-05 
7.864139e-03 1.415051e-09 1.048113e-04 
9.845086e-03 2.776369e-09 1.676833e-04 
1.264689e-02 5.885316e-09 2.682696e-04 
1.592929e-02 1.176001e-08 4.291934e-04 
2.014867e-02 2.379896e-08 6.866488e-04 
2.566377e-02 4.917908e-08 1.098541e-03 
3.231474e-02 9.817957e-08 1.757511e-03 
4.083101e-02 1.980567e-07 2.811769e-03 
5.172162e-02 4.025650e-07 4.498433e-03 
6.551882e-02 8.183113e-07 7.196857e-03 
8.248041e-02 1.632577e-06 1.151395e-02 
1.049871e-01 3.366901e-06 1.842070e-02 
1.326304e-01 6.788195e-06 2.947052e-02 
1.672356e-01 1.360868e-05 4.714866e-02 
2.126388e-01 2.797455e-05 7.543120e-02 
2.680402e-01 5.603326e-05 1.206793e-01 
3.402481e-01 1.146171e-04 1.930698e-01 
4.287937e-01 2.294217e-04 3.088844e-01 
5.423946e-01 4.643841e-04 4.941713e-01 
6.853122e-01 9.368377e-04 7.906043e-01 
8.664040e-01 1.893508e-03 1.264855e+00 
1.093401e+00 3.807291e-03 2.023590e+00 
1.376707e+00 7.604610e-03 3.237458e+00 
1.731241e+00 1.513771e-02 5.179475e+00 
2.167868e+00 2.977026e-02 8.286428e+00 
2.701406e+00 5.775018e-02 1.325711e+01 
3.335137e+00 1.091116e-01 2.120951e+01 
4.063201e+00 1.985620e-01 3.393222e+01 
4.862386e+00 3.436753e-01 5.428675e+01 
5.682082e+00 5.568494e-01 8.685114e+01 
6.444977e+00 8.314316e-01 1.389495e+02 
7.069516e+00 1.134448e+00 2.222996e+02 
7.491562e+00 1.414002e+00 3.556480e+02 
7.692332e+00 1.626692e+00 5.689866e+02 
7.691784e+00 1.752595e+00 9.102982e+02 
7.538877e+00 1.797594e+00 1.456348e+03 
7.289578e+00 1.780298e+00 2.329952e+03 
6.995870e+00 1.722510e+00 3.727594e+03 
6.704162e+00 1.645340e+00 5.963623e+03 
6.443681e+00 1.562986e+00 9.540955e+03 
6.237413e+00 1.487197e+00 1.526418e+04 
6.096701e+00 1.425319e+00 2.442053e+04 
6.022975e+00 1.381414e+00 3.906940e+04 
6.004346e+00 1.355264e+00 6.250552e+04 
6.031227e+00 1.346872e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-776.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.372610e-03 3.890970e-11 1.000000e-05 
3.027927e-03 8.087513e-11 1.599859e-05 
3.838055e-03 1.647071e-10 2.559548e-05 
4.794204e-03 3.210171e-10 4.094915e-05 
6.199408e-03 6.941117e-10 6.551286e-05 
7.777868e-03 1.370756e-09 1.048113e-04 
9.947020e-03 2.867198e-09 1.676833e-04 
1.253473e-02 5.737516e-09 2.682696e-04 
1.572090e-02 1.131907e-08 4.291934e-04 
1.994186e-02 2.310339e-08 6.866488e-04 
2.541962e-02 4.785047e-08 1.098541e-03 
3.230580e-02 9.822462e-08 1.757511e-03 
4.060728e-02 1.950702e-07 2.811769e-03 
5.152178e-02 3.984302e-07 4.498433e-03 
6.512167e-02 8.045571e-07 7.196857e-03 
8.282261e-02 1.655114e-06 1.151395e-02 
1.048869e-01 3.361607e-06 1.842070e-02 
1.323590e-01 6.755316e-06 2.947052e-02 
1.671659e-01 1.360921e-05 4.714866e-02 
2.117531e-01 2.766209e-05 7.543120e-02 
2.683005e-01 5.626919e-05 1.206793e-01 
3.391330e-01 1.136404e-04 1.930698e-01 
4.290337e-01 2.301034e-04 3.088844e-01 
5.431839e-01 4.670152e-04 4.941713e-01 
6.846753e-01 9.354326e-04 7.906043e-01 
8.664744e-01 1.896407e-03 1.264855e+00 
1.092021e+00 3.797782e-03 2.023590e+00 
1.375873e+00 7.600554e-03 3.237458e+00 
1.728728e+00 1.509132e-02 5.179475e+00 
2.165564e+00 2.971351e-02 8.286428e+00 
2.699126e+00 5.767741e-02 1.325711e+01 
3.332440e+00 1.089847e-01 2.120951e+01 
4.057400e+00 1.979662e-01 3.393222e+01 
4.858481e+00 3.432706e-01 5.428675e+01 
5.680308e+00 5.569678e-01 8.685114e+01 
6.442523e+00 8.314023e-01 1.389495e+02 
7.065859e+00 1.133921e+00 2.222996e+02 
7.486168e+00 1.412542e+00 3.556480e+02 
7.687068e+00 1.625151e+00 5.689866e+02 
7.686618e+00 1.751008e+00 9.102982e+02 
7.533623e+00 1.795925e+00 1.456348e+03 
7.285808e+00 1.779338e+00 2.329952e+03 
6.992775e+00 1.721847e+00 3.727594e+03 
6.699648e+00 1.644126e+00 5.963623e+03 
6.442197e+00 1.562933e+00 9.540955e+03 
6.233800e+00 1.486405e+00 1.526418e+04 
6.093532e+00 1.424698e+00 2.442053e+04 
6.017972e+00 1.380226e+00 3.906940e+04 
6.001305e+00 1.354704e+00 6.250552e+04 
6.027339e+00 1.346043e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-777.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.330362e-03 3.691546e-11 1.000000e-05 
3.067771e-03 8.421831e-11 1.599859e-05 
3.777037e-03 1.571780e-10 2.559548e-05 
4.884477e-03 3.399319e-10 4.094915e-05 
6.198766e-03 6.947902e-10 6.551286e-05 
7.718590e-03 1.341380e-09 1.048113e-04 
9.856684e-03 2.793383e-09 1.676833e-04 
1.253604e-02 5.746708e-09 2.682696e-04 
1.583872e-02 1.159039e-08 4.291934e-04 
2.005832e-02 2.354083e-08 6.866488e-04 
2.543841e-02 4.801846e-08 1.098541e-03 
3.215417e-02 9.697290e-08 1.757511e-03 
4.068342e-02 1.964223e-07 2.811769e-03 
5.162646e-02 4.013801e-07 4.498433e-03 
6.492542e-02 7.983325e-07 7.196857e-03 
8.238064e-02 1.630858e-06 1.151395e-02 
1.047185e-01 3.349753e-06 1.842070e-02 
1.324420e-01 6.776757e-06 2.947052e-02 
1.678232e-01 1.378810e-05 4.714866e-02 
2.121721e-01 2.786249e-05 7.543120e-02 
2.681098e-01 5.622166e-05 1.206793e-01 
3.394206e-01 1.140765e-04 1.930698e-01 
4.277368e-01 2.283169e-04 3.088844e-01 
5.417032e-01 4.638036e-04 4.941713e-01 
6.833949e-01 9.313934e-04 7.906043e-01 
8.655971e-01 1.893086e-03 1.264855e+00 
1.091468e+00 3.796880e-03 2.023590e+00 
1.375620e+00 7.606087e-03 3.237458e+00 
1.726960e+00 1.506436e-02 5.179475e+00 
2.164078e+00 2.969021e-02 8.286428e+00 
2.693816e+00 5.741195e-02 1.325711e+01 
3.325141e+00 1.084116e-01 2.120951e+01 
4.056513e+00 1.980776e-01 3.393222e+01 
4.855809e+00 3.431195e-01 5.428675e+01 
5.670882e+00 5.549286e-01 8.685114e+01 
6.433419e+00 8.289601e-01 1.389495e+02 
7.058226e+00 1.131658e+00 2.222996e+02 
7.480899e+00 1.411141e+00 3.556480e+02 
7.682487e+00 1.623962e+00 5.689866e+02 
7.684457e+00 1.750972e+00 9.102982e+02 
7.530619e+00 1.795371e+00 1.456348e+03 
7.281838e+00 1.778284e+00 2.329952e+03 
6.988173e+00 1.720538e+00 3.727594e+03 
6.698074e+00 1.644066e+00 5.963623e+03 
6.436622e+00 1.561395e+00 9.540955e+03 
6.230547e+00 1.485735e+00 1.526418e+04 
6.089142e+00 1.423680e+00 2.442053e+04 
6.015021e+00 1.379688e+00 3.906940e+04 
5.994760e+00 1.353040e+00 6.250552e+04 
6.023094e+00 1.345101e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-778.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.415797e-03 4.117920e-11 1.000000e-05 
3.025352e-03 8.087688e-11 1.599859e-05 
3.871915e-03 1.695407e-10 2.559548e-05 
4.825027e-03 3.280920e-10 4.094915e-05 
6.117782e-03 6.687726e-10 6.551286e-05 
7.722031e-03 1.344904e-09 1.048113e-04 
9.858040e-03 2.798133e-09 1.676833e-04 
1.262618e-02 5.879116e-09 2.682696e-04 
1.580701e-02 1.153576e-08 4.291934e-04 
2.022882e-02 2.417734e-08 6.866488e-04 
2.554424e-02 4.868279e-08 1.098541e-03 
3.208584e-02 9.647999e-08 1.757511e-03 
4.060598e-02 1.955542e-07 2.811769e-03 
5.143384e-02 3.974151e-07 4.498433e-03 
6.535105e-02 8.151843e-07 7.196857e-03 
8.229109e-02 1.627637e-06 1.151395e-02 
1.045735e-01 3.340145e-06 1.842070e-02 
1.320041e-01 6.718388e-06 2.947052e-02 
1.671846e-01 1.364886e-05 4.714866e-02 
2.114876e-01 2.762919e-05 7.543120e-02 
2.679096e-01 5.616795e-05 1.206793e-01 
3.385302e-01 1.133267e-04 1.930698e-01 
4.281892e-01 2.293367e-04 3.088844e-01 
5.399282e-01 4.598509e-04 4.941713e-01 
6.839388e-01 9.348175e-04 7.906043e-01 
8.641121e-01 1.885784e-03 1.264855e+00 
1.090137e+00 3.787870e-03 2.023590e+00 
1.373570e+00 7.581867e-03 3.237458e+00 
1.726223e+00 1.506429e-02 5.179475e+00 
2.160847e+00 2.959538e-02 8.286428e+00 
2.691356e+00 5.732759e-02 1.325711e+01 
3.322054e+00 1.082467e-01 2.120951e+01 
4.047531e+00 1.970242e-01 3.393222e+01 
4.850164e+00 3.423543e-01 5.428675e+01 
5.666616e+00 5.543425e-01 8.685114e+01 
6.429338e+00 8.283379e-01 1.389495e+02 
7.051692e+00 1.129873e+00 2.222996e+02 
7.476216e+00 1.410025e+00 3.556480e+02 
7.677444e+00 1.622532e+00 5.689866e+02 
7.677635e+00 1.748526e+00 9.102982e+02 
7.525621e+00 1.793825e+00 1.456348e+03 
7.276758e+00 1.776713e+00 2.329952e+03 
6.986200e+00 1.720352e+00 3.727594e+03 
6.693866e+00 1.642970e+00 5.963623e+03 
6.434138e+00 1.560977e+00 9.540955e+03 
6.229060e+00 1.485665e+00 1.526418e+04 
6.086934e+00 1.423370e+00 2.442053e+04 
6.009391e+00 1.378300e+00 3.906940e+04 
5.992958e+00 1.352868e+00 6.250552e+04 
6.017601e+00 1.343761e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-779.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.338723e-03 3.741027e-11 1.000000e-05 
3.056493e-03 8.350734e-11 1.599859e-05 
3.771132e-03 1.568446e-10 2.559548e-05 
4.840965e-03 3.317800e-10 4.094915e-05 
6.162041e-03 6.842710e-10 6.551286e-05 
7.869732e-03 1.425391e-09 1.048113e-04 
9.912191e-03 2.848154e-09 1.676833e-04 
1.260280e-02 5.854043e-09 2.682696e-04 
1.585689e-02 1.166028e-08 4.291934e-04 
2.017751e-02 2.402464e-08 6.866488e-04 
2.541232e-02 4.799408e-08 1.098541e-03 
3.214367e-02 9.712722e-08 1.757511e-03 
4.037351e-02 1.924617e-07 2.811769e-03 
5.125284e-02 3.937398e-07 4.498433e-03 
6.480592e-02 7.959761e-07 7.196857e-03 
8.213008e-02 1.620182e-06 1.151395e-02 
1.038095e-01 3.271671e-06 1.842070e-02 
1.322044e-01 6.757703e-06 2.947052e-02 
1.673568e-01 1.370865e-05 4.714866e-02 
2.111359e-01 2.752694e-05 7.543120e-02 
2.667183e-01 5.549327e-05 1.206793e-01 
3.380527e-01 1.129929e-04 1.930698e-01 
4.266053e-01 2.270929e-04 3.088844e-01 
5.401988e-01 4.611339e-04 4.941713e-01 
6.829521e-01 9.319736e-04 7.906043e-01 
8.633209e-01 1.883023e-03 1.264855e+00 
1.087463e+00 3.764906e-03 2.023590e+00 
1.372335e+00 7.571127e-03 3.237458e+00 
1.724079e+00 1.502748e-02 5.179475e+00 
2.158911e+00 2.955357e-02 8.286428e+00 
2.688354e+00 5.720880e-02 1.325711e+01 
3.318793e+00 1.080647e-01 2.120951e+01 
4.044225e+00 1.967869e-01 3.393222e+01 
4.843327e+00 3.413437e-01 5.428675e+01 
5.660717e+00 5.532962e-01 8.685114e+01 
6.420623e+00 8.260364e-01 1.389495e+02 
7.046842e+00 1.128821e+00 2.222996e+02 
7.470441e+00 1.408372e+00 3.556480e+02 
7.673112e+00 1.621467e+00 5.689866e+02 
7.674991e+00 1.748237e+00 9.102982e+02 
7.522959e+00 1.793438e+00 1.456348e+03 
7.274336e+00 1.776375e+00 2.329952e+03 
6.980626e+00 1.718625e+00 3.727594e+03 
6.689330e+00 1.641744e+00 5.963623e+03 
6.431420e+00 1.560474e+00 9.540955e+03 
6.222940e+00 1.484018e+00 1.526418e+04 
6.081650e+00 1.422060e+00 2.442053e+04 
6.007708e+00 1.378161e+00 3.906940e+04 
5.988588e+00 1.351887e+00 6.250552e+04 
6.013140e+00 1.342748e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-78.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.379043e-02 3.942923e-09 1.000000e-05 
3.062045e-02 8.407102e-09 1.599859e-05 
3.864999e-02 1.690674e-08 2.559548e-05 
4.836083e-02 3.312019e-08 4.094915e-05 
6.230112e-02 7.081076e-08 6.551286e-05 
7.863078e-02 1.423605e-07 1.048113e-04 
9.899530e-02 2.840898e-07 1.676833e-04 
1.247558e-01 5.685838e-07 2.682696e-04 
1.583739e-01 1.163224e-06 4.291934e-04 
2.014140e-01 2.392667e-06 6.866488e-04 
2.551563e-01 4.864441e-06 1.098541e-03 
3.224555e-01 9.818042e-06 1.757511e-03 
4.054304e-01 1.951493e-05 2.811769e-03 
5.139142e-01 3.974601e-05 4.498433e-03 
6.523605e-01 8.130006e-05 7.196857e-03 
8.241461e-01 1.639269e-04 1.151395e-02 
1.043430e+00 3.326921e-04 1.842070e-02 
1.317668e+00 6.700328e-04 2.947052e-02 
1.665026e+00 1.352014e-03 4.714866e-02 
2.105887e+00 2.735818e-03 7.543120e-02 
2.660357e+00 5.517006e-03 1.206793e-01 
3.358819e+00 1.110722e-02 1.930698e-01 
4.228320e+00 2.217227e-02 3.088844e-01 
5.320857e+00 4.422452e-02 4.941713e-01 
6.668223e+00 8.717791e-02 7.906043e-01 
8.312559e+00 1.692872e-01 1.264855e+00 
1.026570e+01 3.200759e-01 2.023590e+00 
1.253080e+01 5.856589e-01 3.237458e+00 
1.503675e+01 1.021545e+00 5.179475e+00 
1.762366e+01 1.668745e+00 8.286428e+00 
2.006967e+01 2.518840e+00 1.325711e+01 
2.209229e+01 3.469022e+00 2.120951e+01 
2.350192e+01 4.367288e+00 3.393222e+01 
2.421586e+01 5.068052e+00 5.428675e+01 
2.427221e+01 5.492501e+00 8.685114e+01 
2.383695e+01 5.661321e+00 1.389495e+02 
2.307910e+01 5.626648e+00 2.222996e+02 
2.215894e+01 5.454351e+00 3.556480e+02 
2.123025e+01 5.214290e+00 5.689866e+02 
2.039947e+01 4.956642e+00 9.102982e+02 
1.972615e+01 4.713507e+00 1.456348e+03 
1.926118e+01 4.513563e+00 2.329952e+03 
1.899434e+01 4.364811e+00 3.727594e+03 
1.892048e+01 4.276962e+00 5.963623e+03 
1.899386e+01 4.245316e+00 9.540955e+03 
1.914985e+01 4.255976e+00 1.526418e+04 
1.932092e+01 4.289281e+00 2.442053e+04 
1.949005e+01 4.337683e+00 3.906940e+04 
1.961667e+01 4.383363e+00 6.250552e+04 
1.969251e+01 4.418455e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-780.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.360112e-03 3.849542e-11 1.000000e-05 
3.020058e-03 8.065982e-11 1.599859e-05 
3.854338e-03 1.676721e-10 2.559548e-05 
4.870355e-03 3.382933e-10 4.094915e-05 
6.195199e-03 6.962692e-10 6.551286e-05 
7.878899e-03 1.432214e-09 1.048113e-04 
9.880389e-03 2.824449e-09 1.676833e-04 
1.233717e-02 5.498677e-09 2.682696e-04 
1.586664e-02 1.169678e-08 4.291934e-04 
2.001619e-02 2.348312e-08 6.866488e-04 
2.534496e-02 4.767455e-08 1.098541e-03 
3.182939e-02 9.442714e-08 1.757511e-03 
4.079133e-02 1.987539e-07 2.811769e-03 
5.122820e-02 3.936767e-07 4.498433e-03 
6.473904e-02 7.945331e-07 7.196857e-03 
8.226120e-02 1.630044e-06 1.151395e-02 
1.039343e-01 3.287702e-06 1.842070e-02 
1.318452e-01 6.711365e-06 2.947052e-02 
1.664358e-01 1.350089e-05 4.714866e-02 
2.108941e-01 2.746767e-05 7.543120e-02 
2.667359e-01 5.557550e-05 1.206793e-01 
3.375046e-01 1.125885e-04 1.930698e-01 
4.267280e-01 2.275804e-04 3.088844e-01 
5.392101e-01 4.591952e-04 4.941713e-01 
6.820487e-01 9.294714e-04 7.906043e-01 
8.613131e-01 1.872318e-03 1.264855e+00 
1.086501e+00 3.759740e-03 2.023590e+00 
1.370157e+00 7.544797e-03 3.237458e+00 
1.721078e+00 1.496835e-02 5.179475e+00 
2.155950e+00 2.946979e-02 8.286428e+00 
2.682724e+00 5.692361e-02 1.325711e+01 
3.314858e+00 1.078174e-01 2.120951e+01 
4.039911e+00 1.964044e-01 3.393222e+01 
4.837336e+00 3.405076e-01 5.428675e+01 
5.653282e+00 5.518178e-01 8.685114e+01 
6.416019e+00 8.252222e-01 1.389495e+02 
7.041471e+00 1.127540e+00 2.222996e+02 
7.464834e+00 1.406800e+00 3.556480e+02 
7.667442e+00 1.619709e+00 5.689866e+02 
7.668242e+00 1.745825e+00 9.102982e+02 
7.518372e+00 1.792093e+00 1.456348e+03 
7.268908e+00 1.774639e+00 2.329952e+03 
6.978831e+00 1.718513e+00 3.727594e+03 
6.686307e+00 1.641112e+00 5.963623e+03 
6.426480e+00 1.559163e+00 9.540955e+03 
6.219780e+00 1.483376e+00 1.526418e+04 
6.080321e+00 1.422034e+00 2.442053e+04 
6.001253e+00 1.376510e+00 3.906940e+04 
5.983529e+00 1.350688e+00 6.250552e+04 
6.009547e+00 1.342010e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-781.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.396552e-03 4.035790e-11 1.000000e-05 
3.016698e-03 8.049394e-11 1.599859e-05 
3.824209e-03 1.639807e-10 2.559548e-05 
4.770625e-03 3.183418e-10 4.094915e-05 
6.191794e-03 6.960130e-10 6.551286e-05 
7.860534e-03 1.424046e-09 1.048113e-04 
9.813012e-03 2.770607e-09 1.676833e-04 
1.234970e-02 5.522520e-09 2.682696e-04 
1.563608e-02 1.120860e-08 4.291934e-04 
1.981445e-02 2.280942e-08 6.866488e-04 
2.533138e-02 4.765897e-08 1.098541e-03 
3.205595e-02 9.658156e-08 1.757511e-03 
4.030256e-02 1.919404e-07 2.811769e-03 
5.135381e-02 3.970882e-07 4.498433e-03 
6.485640e-02 7.998860e-07 7.196857e-03 
8.221050e-02 1.629117e-06 1.151395e-02 
1.036327e-01 3.263337e-06 1.842070e-02 
1.317622e-01 6.707298e-06 2.947052e-02 
1.661063e-01 1.343807e-05 4.714866e-02 
2.103355e-01 2.728493e-05 7.543120e-02 
2.666067e-01 5.556592e-05 1.206793e-01 
3.369836e-01 1.122117e-04 1.930698e-01 
4.261701e-01 2.269796e-04 3.088844e-01 
5.393701e-01 4.601928e-04 4.941713e-01 
6.809435e-01 9.261460e-04 7.906043e-01 
8.604701e-01 1.869216e-03 1.264855e+00 
1.084823e+00 3.747134e-03 2.023590e+00 
1.367942e+00 7.517895e-03 3.237458e+00 
1.717774e+00 1.490141e-02 5.179475e+00 
2.154007e+00 2.942756e-02 8.286428e+00 
2.682777e+00 5.699805e-02 1.325711e+01 
3.309093e+00 1.073938e-01 2.120951e+01 
4.037883e+00 1.963496e-01 3.393222e+01 
4.830676e+00 3.395340e-01 5.428675e+01 
5.648442e+00 5.510678e-01 8.685114e+01 
6.409143e+00 8.235849e-01 1.389495e+02 
7.033104e+00 1.124953e+00 2.222996e+02 
7.457757e+00 1.404506e+00 3.556480e+02 
7.660861e+00 1.617479e+00 5.689866e+02 
7.664459e+00 1.744943e+00 9.102982e+02 
7.513711e+00 1.790710e+00 1.456348e+03 
7.265161e+00 1.773683e+00 2.329952e+03 
6.973207e+00 1.716761e+00 3.727594e+03 
6.681934e+00 1.639947e+00 5.963623e+03 
6.423389e+00 1.558522e+00 9.540955e+03 
6.217252e+00 1.482950e+00 1.526418e+04 
6.074818e+00 1.420651e+00 2.442053e+04 
5.998528e+00 1.376039e+00 3.906940e+04 
5.981596e+00 1.350472e+00 6.250552e+04 
6.004190e+00 1.340712e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-782.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.325715e-03 3.693118e-11 1.000000e-05 
3.008007e-03 7.990247e-11 1.599859e-05 
3.884755e-03 1.721134e-10 2.559548e-05 
4.895852e-03 3.445152e-10 4.094915e-05 
6.202628e-03 7.005688e-10 6.551286e-05 
7.828681e-03 1.408605e-09 1.048113e-04 
9.697237e-03 2.677119e-09 1.676833e-04 
1.243296e-02 5.642187e-09 2.682696e-04 
1.574001e-02 1.144824e-08 4.291934e-04 
1.997608e-02 2.340209e-08 6.866488e-04 
2.513004e-02 4.659114e-08 1.098541e-03 
3.186697e-02 9.500502e-08 1.757511e-03 
4.069951e-02 1.979210e-07 2.811769e-03 
5.119229e-02 3.938569e-07 4.498433e-03 
6.487309e-02 8.015285e-07 7.196857e-03 
8.230106e-02 1.636600e-06 1.151395e-02 
1.035008e-01 3.255062e-06 1.842070e-02 
1.311126e-01 6.617046e-06 2.947052e-02 
1.661455e-01 1.346480e-05 4.714866e-02 
2.108386e-01 2.751635e-05 7.543120e-02 
2.656422e-01 5.503541e-05 1.206793e-01 
3.366660e-01 1.120379e-04 1.930698e-01 
4.260985e-01 2.271555e-04 3.088844e-01 
5.382678e-01 4.579628e-04 4.941713e-01 
6.801310e-01 9.240155e-04 7.906043e-01 
8.590185e-01 1.862154e-03 1.264855e+00 
1.083851e+00 3.741856e-03 2.023590e+00 
1.364641e+00 7.473189e-03 3.237458e+00 
1.717103e+00 1.490285e-02 5.179475e+00 
2.151496e+00 2.936213e-02 8.286428e+00 
2.678806e+00 5.681778e-02 1.325711e+01 
3.305327e+00 1.071629e-01 2.120951e+01 
4.032219e+00 1.957731e-01 3.393222e+01 
4.827806e+00 3.393383e-01 5.428675e+01 
5.644195e+00 5.504834e-01 8.685114e+01 
6.403478e+00 8.223847e-01 1.389495e+02 
7.027189e+00 1.123432e+00 2.222996e+02 
7.453697e+00 1.403687e+00 3.556480e+02 
7.656474e+00 1.616380e+00 5.689866e+02 
7.658700e+00 1.743039e+00 9.102982e+02 
7.508273e+00 1.788939e+00 1.456348e+03 
7.260704e+00 1.772395e+00 2.329952e+03 
6.969556e+00 1.715852e+00 3.727594e+03 
6.679788e+00 1.639657e+00 5.963623e+03 
6.419416e+00 1.557559e+00 9.540955e+03 
6.212946e+00 1.481917e+00 1.526418e+04 
6.072037e+00 1.420152e+00 2.442053e+04 
5.995993e+00 1.375628e+00 3.906940e+04 
5.976661e+00 1.349311e+00 6.250552e+04 
6.003526e+00 1.340902e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-783.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.336468e-03 3.749371e-11 1.000000e-05 
2.929572e-03 7.390795e-11 1.599859e-05 
3.869863e-03 1.703591e-10 2.559548e-05 
4.835891e-03 3.324362e-10 4.094915e-05 
6.123758e-03 6.750450e-10 6.551286e-05 
7.658794e-03 1.320565e-09 1.048113e-04 
9.780228e-03 2.749955e-09 1.676833e-04 
1.256185e-02 5.826923e-09 2.682696e-04 
1.558008e-02 1.111701e-08 4.291934e-04 
1.984189e-02 2.296297e-08 6.866488e-04 
2.519095e-02 4.699078e-08 1.098541e-03 
3.179335e-02 9.446873e-08 1.757511e-03 
4.037047e-02 1.934064e-07 2.811769e-03 
5.121246e-02 3.948268e-07 4.498433e-03 
6.456103e-02 7.910277e-07 7.196857e-03 
8.158056e-02 1.596031e-06 1.151395e-02 
1.036872e-01 3.276865e-06 1.842070e-02 
1.315896e-01 6.698074e-06 2.947052e-02 
1.663483e-01 1.353145e-05 4.714866e-02 
2.099432e-01 2.720204e-05 7.543120e-02 
2.652578e-01 5.486691e-05 1.206793e-01 
3.358904e-01 1.114077e-04 1.930698e-01 
4.259013e-01 2.271301e-04 3.088844e-01 
5.377293e-01 4.571732e-04 4.941713e-01 
6.783507e-01 9.179519e-04 7.906043e-01 
8.583162e-01 1.859962e-03 1.264855e+00 
1.081357e+00 3.720838e-03 2.023590e+00 
1.364598e+00 7.481973e-03 3.237458e+00 
1.714938e+00 1.486549e-02 5.179475e+00 
2.148614e+00 2.928156e-02 8.286428e+00 
2.674606e+00 5.662318e-02 1.325711e+01 
3.304232e+00 1.071889e-01 2.120951e+01 
4.027714e+00 1.953626e-01 3.393222e+01 
4.819600e+00 3.380477e-01 5.428675e+01 
5.636391e+00 5.489009e-01 8.685114e+01 
6.400368e+00 8.221063e-01 1.389495e+02 
7.022319e+00 1.122365e+00 2.222996e+02 
7.447956e+00 1.402044e+00 3.556480e+02 
7.650093e+00 1.614249e+00 5.689866e+02 
7.654824e+00 1.742105e+00 9.102982e+02 
7.505911e+00 1.788694e+00 1.456348e+03 
7.259018e+00 1.772393e+00 2.329952e+03 
6.967218e+00 1.715504e+00 3.727594e+03 
6.674771e+00 1.638237e+00 5.963623e+03 
6.416140e+00 1.556849e+00 9.540955e+03 
6.210467e+00 1.481505e+00 1.526418e+04 
6.069184e+00 1.419628e+00 2.442053e+04 
5.991024e+00 1.374446e+00 3.906940e+04 
5.973884e+00 1.348828e+00 6.250552e+04 
5.996566e+00 1.339093e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-784.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.392258e-03 4.029556e-11 1.000000e-05 
2.936605e-03 7.453660e-11 1.599859e-05 
3.813576e-03 1.632413e-10 2.559548e-05 
4.869170e-03 3.397800e-10 4.094915e-05 
6.103221e-03 6.691296e-10 6.551286e-05 
7.817019e-03 1.405907e-09 1.048113e-04 
9.811571e-03 2.780024e-09 1.676833e-04 
1.241422e-02 5.631073e-09 2.682696e-04 
1.584075e-02 1.169932e-08 4.291934e-04 
2.007165e-02 2.380031e-08 6.866488e-04 
2.507680e-02 4.641403e-08 1.098541e-03 
3.166514e-02 9.344964e-08 1.757511e-03 
4.035948e-02 1.934953e-07 2.811769e-03 
5.088525e-02 3.878017e-07 4.498433e-03 
6.473014e-02 7.982783e-07 7.196857e-03 
8.215548e-02 1.632094e-06 1.151395e-02 
1.035685e-01 3.269791e-06 1.842070e-02 
1.311627e-01 6.641574e-06 2.947052e-02 
1.655864e-01 1.336341e-05 4.714866e-02 
2.093325e-01 2.699977e-05 7.543120e-02 
2.650260e-01 5.479312e-05 1.206793e-01 
3.363973e-01 1.120557e-04 1.930698e-01 
4.241791e-01 2.246728e-04 3.088844e-01 
5.373433e-01 4.567717e-04 4.941713e-01 
6.786481e-01 9.203314e-04 7.906043e-01 
8.560956e-01 1.847923e-03 1.264855e+00 
1.080400e+00 3.715695e-03 2.023590e+00 
1.362945e+00 7.464315e-03 3.237458e+00 
1.713747e+00 1.485337e-02 5.179475e+00 
2.144495e+00 2.915078e-02 8.286428e+00 
2.670267e+00 5.641995e-02 1.325711e+01 
3.300696e+00 1.069798e-01 2.120951e+01 
4.022701e+00 1.948793e-01 3.393222e+01 
4.816502e+00 3.378039e-01 5.428675e+01 
5.630041e+00 5.477257e-01 8.685114e+01 
6.392119e+00 8.199705e-01 1.389495e+02 
7.017781e+00 1.121440e+00 2.222996e+02 
7.440707e+00 1.399662e+00 3.556480e+02 
7.646171e+00 1.613386e+00 5.689866e+02 
7.651319e+00 1.741363e+00 9.102982e+02 
7.501797e+00 1.787577e+00 1.456348e+03 
7.254973e+00 1.771294e+00 2.329952e+03 
6.963305e+00 1.714480e+00 3.727594e+03 
6.670893e+00 1.637264e+00 5.963623e+03 
6.414444e+00 1.556712e+00 9.540955e+03 
6.207371e+00 1.480882e+00 1.526418e+04 
6.066006e+00 1.418998e+00 2.442053e+04 
5.987374e+00 1.373680e+00 3.906940e+04 
5.970228e+00 1.348068e+00 6.250552e+04 
5.995044e+00 1.339009e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-785.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.369306e-03 3.919677e-11 1.000000e-05 
2.936101e-03 7.459327e-11 1.599859e-05 
3.820458e-03 1.643361e-10 2.559548e-05 
4.719831e-03 3.098602e-10 4.094915e-05 
6.096405e-03 6.677409e-10 6.551286e-05 
7.612359e-03 1.300003e-09 1.048113e-04 
9.795488e-03 2.769905e-09 1.676833e-04 
1.232179e-02 5.513257e-09 2.682696e-04 
1.568711e-02 1.137668e-08 4.291934e-04 
1.983213e-02 2.298767e-08 6.866488e-04 
2.506110e-02 4.638603e-08 1.098541e-03 
3.206999e-02 9.720385e-08 1.757511e-03 
4.049089e-02 1.956407e-07 2.811769e-03 
5.084155e-02 3.872967e-07 4.498433e-03 
6.456765e-02 7.932921e-07 7.196857e-03 
8.147772e-02 1.594064e-06 1.151395e-02 
1.034362e-01 3.261429e-06 1.842070e-02 
1.313213e-01 6.674189e-06 2.947052e-02 
1.656908e-01 1.340579e-05 4.714866e-02 
2.092169e-01 2.698944e-05 7.543120e-02 
2.653439e-01 5.506064e-05 1.206793e-01 
3.356602e-01 1.114627e-04 1.930698e-01 
4.232465e-01 2.234790e-04 3.088844e-01 
5.352106e-01 4.519311e-04 4.941713e-01 
6.767556e-01 9.138186e-04 7.906043e-01 
8.545821e-01 1.840485e-03 1.264855e+00 
1.081090e+00 3.727540e-03 2.023590e+00 
1.359562e+00 7.418351e-03 3.237458e+00 
1.708849e+00 1.474531e-02 5.179475e+00 
2.141179e+00 2.905274e-02 8.286428e+00 
2.668737e+00 5.639367e-02 1.325711e+01 
3.296290e+00 1.066869e-01 2.120951e+01 
4.015491e+00 1.940827e-01 3.393222e+01 
4.813054e+00 3.374877e-01 5.428675e+01 
5.626901e+00 5.474486e-01 8.685114e+01 
6.385301e+00 8.183510e-01 1.389495e+02 
7.010432e+00 1.119292e+00 2.222996e+02 
7.434995e+00 1.398029e+00 3.556480e+02 
7.642494e+00 1.612648e+00 5.689866e+02 
7.647133e+00 1.740266e+00 9.102982e+02 
7.495663e+00 1.785455e+00 1.456348e+03 
7.250746e+00 1.770108e+00 2.329952e+03 
6.959614e+00 1.713551e+00 3.727594e+03 
6.668603e+00 1.636914e+00 5.963623e+03 
6.408250e+00 1.554940e+00 9.540955e+03 
6.202686e+00 1.479717e+00 1.526418e+04 
6.060819e+00 1.417714e+00 2.442053e+04 
5.983167e+00 1.372737e+00 3.906940e+04 
5.966240e+00 1.347203e+00 6.250552e+04 
5.990882e+00 1.338087e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-786.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.385951e-03 4.007967e-11 1.000000e-05 
2.933048e-03 7.445554e-11 1.599859e-05 
3.864620e-03 1.703177e-10 2.559548e-05 
4.866788e-03 3.401470e-10 4.094915e-05 
6.170721e-03 6.933413e-10 6.551286e-05 
7.617208e-03 1.304148e-09 1.048113e-04 
9.693275e-03 2.687516e-09 1.676833e-04 
1.234309e-02 5.548960e-09 2.682696e-04 
1.556996e-02 1.113787e-08 4.291934e-04 
1.990796e-02 2.328199e-08 6.866488e-04 
2.514770e-02 4.692826e-08 1.098541e-03 
3.174068e-02 9.436017e-08 1.757511e-03 
4.006832e-02 1.898206e-07 2.811769e-03 
5.068854e-02 3.842995e-07 4.498433e-03 
6.476938e-02 8.017708e-07 7.196857e-03 
8.160104e-02 1.603353e-06 1.151395e-02 
1.033353e-01 3.256039e-06 1.842070e-02 
1.304558e-01 6.551430e-06 2.947052e-02 
1.655726e-01 1.339416e-05 4.714866e-02 
2.094559e-01 2.711654e-05 7.543120e-02 
2.647696e-01 5.477358e-05 1.206793e-01 
3.341440e-01 1.100992e-04 1.930698e-01 
4.242148e-01 2.253025e-04 3.088844e-01 
5.358234e-01 4.540620e-04 4.941713e-01 
6.769718e-01 9.158575e-04 7.906043e-01 
8.538781e-01 1.838276e-03 1.264855e+00 
1.079750e+00 3.718427e-03 2.023590e+00 
1.358641e+00 7.412680e-03 3.237458e+00 
1.709784e+00 1.478808e-02 5.179475e+00 
2.139481e+00 2.902028e-02 8.286428e+00 
2.665761e+00 5.627625e-02 1.325711e+01 
3.289117e+00 1.061288e-01 2.120951e+01 
4.013065e+00 1.939686e-01 3.393222e+01 
4.806583e+00 3.365520e-01 5.428675e+01 
5.622286e+00 5.467576e-01 8.685114e+01 
6.380072e+00 8.173040e-01 1.389495e+02 
7.004308e+00 1.117675e+00 2.222996e+02 
7.431586e+00 1.397521e+00 3.556480e+02 
7.635146e+00 1.610012e+00 5.689866e+02 
7.642471e+00 1.738921e+00 9.102982e+02 
7.491169e+00 1.784146e+00 1.456348e+03 
7.244860e+00 1.768150e+00 2.329952e+03 
6.955547e+00 1.712459e+00 3.727594e+03 
6.665119e+00 1.636094e+00 5.963623e+03 
6.405074e+00 1.554263e+00 9.540955e+03 
6.199413e+00 1.479032e+00 1.526418e+04 
6.056779e+00 1.416803e+00 2.442053e+04 
5.979785e+00 1.372054e+00 3.906940e+04 
5.961731e+00 1.346173e+00 6.250552e+04 
5.985180e+00 1.336675e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-787.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.408272e-03 4.126749e-11 1.000000e-05 
2.941722e-03 7.521365e-11 1.599859e-05 
3.776144e-03 1.590879e-10 2.559548e-05 
4.761925e-03 3.190357e-10 4.094915e-05 
6.155398e-03 6.890647e-10 6.551286e-05 
7.724716e-03 1.361881e-09 1.048113e-04 
9.866901e-03 2.838141e-09 1.676833e-04 
1.232528e-02 5.532002e-09 2.682696e-04 
1.562012e-02 1.126017e-08 4.291934e-04 
1.966219e-02 2.245885e-08 6.866488e-04 
2.510715e-02 4.676104e-08 1.098541e-03 
3.184968e-02 9.545689e-08 1.757511e-03 
4.021453e-02 1.921503e-07 2.811769e-03 
5.076395e-02 3.865084e-07 4.498433e-03 
6.430021e-02 7.854717e-07 7.196857e-03 
8.134696e-02 1.590443e-06 1.151395e-02 
1.032246e-01 3.249718e-06 1.842070e-02 
1.306625e-01 6.591000e-06 2.947052e-02 
1.653539e-01 1.335814e-05 4.714866e-02 
2.089081e-01 2.693857e-05 7.543120e-02 
2.642401e-01 5.451490e-05 1.206793e-01 
3.340063e-01 1.101030e-04 1.930698e-01 
4.228242e-01 2.233780e-04 3.088844e-01 
5.355318e-01 4.538973e-04 4.941713e-01 
6.759097e-01 9.127135e-04 7.906043e-01 
8.530262e-01 1.835109e-03 1.264855e+00 
1.076884e+00 3.693601e-03 2.023590e+00 
1.356777e+00 7.391591e-03 3.237458e+00 
1.705211e+00 1.468850e-02 5.179475e+00 
2.137839e+00 2.899003e-02 8.286428e+00 
2.660575e+00 5.601992e-02 1.325711e+01 
3.285642e+00 1.059255e-01 2.120951e+01 
4.009701e+00 1.937202e-01 3.393222e+01 
4.800252e+00 3.356453e-01 5.428675e+01 
5.613282e+00 5.448390e-01 8.685114e+01 
6.373073e+00 8.156180e-01 1.389495e+02 
6.998313e+00 1.116112e+00 2.222996e+02 
7.426107e+00 1.395999e+00 3.556480e+02 
7.630613e+00 1.608829e+00 5.689866e+02 
7.635199e+00 1.736224e+00 9.102982e+02 
7.488327e+00 1.783656e+00 1.456348e+03 
7.242377e+00 1.767772e+00 2.329952e+03 
6.952459e+00 1.711785e+00 3.727594e+03 
6.660799e+00 1.634943e+00 5.963623e+03 
6.403734e+00 1.554253e+00 9.540955e+03 
6.196822e+00 1.478579e+00 1.526418e+04 
6.052892e+00 1.415940e+00 2.442053e+04 
5.978376e+00 1.371996e+00 3.906940e+04 
5.956821e+00 1.345015e+00 6.250552e+04 
5.982661e+00 1.336273e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-788.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.409011e-03 4.135801e-11 1.000000e-05 
2.930942e-03 7.448430e-11 1.599859e-05 
3.809169e-03 1.635060e-10 2.559548e-05 
4.840943e-03 3.356085e-10 4.094915e-05 
6.049921e-03 6.550769e-10 6.551286e-05 
7.786457e-03 1.396570e-09 1.048113e-04 
9.665020e-03 2.670861e-09 1.676833e-04 
1.237204e-02 5.602314e-09 2.682696e-04 
1.550663e-02 1.103051e-08 4.291934e-04 
1.971289e-02 2.266179e-08 6.866488e-04 
2.519921e-02 4.733738e-08 1.098541e-03 
3.186188e-02 9.568803e-08 1.757511e-03 
4.030901e-02 1.937537e-07 2.811769e-03 
5.102971e-02 3.931094e-07 4.498433e-03 
6.423398e-02 7.840419e-07 7.196857e-03 
8.135087e-02 1.592694e-06 1.151395e-02 
1.029006e-01 3.223298e-06 1.842070e-02 
1.307305e-01 6.609684e-06 2.947052e-02 
1.650778e-01 1.330821e-05 4.714866e-02 
2.085212e-01 2.682321e-05 7.543120e-02 
2.642356e-01 5.458135e-05 1.206793e-01 
3.345288e-01 1.107610e-04 1.930698e-01 
4.224969e-01 2.231428e-04 3.088844e-01 
5.332620e-01 4.487208e-04 4.941713e-01 
6.748145e-01 9.094378e-04 7.906043e-01 
8.516099e-01 1.828304e-03 1.264855e+00 
1.076825e+00 3.697670e-03 2.023590e+00 
1.356275e+00 7.392722e-03 3.237458e+00 
1.703164e+00 1.465422e-02 5.179475e+00 
2.134225e+00 2.887992e-02 8.286428e+00 
2.660300e+00 5.607200e-02 1.325711e+01 
3.280847e+00 1.055960e-01 2.120951e+01 
4.002288e+00 1.928954e-01 3.393222e+01 
4.796260e+00 3.352164e-01 5.428675e+01 
5.606577e+00 5.435633e-01 8.685114e+01 
6.369613e+00 8.152056e-01 1.389495e+02 
6.993490e+00 1.115057e+00 2.222996e+02 
7.419948e+00 1.394143e+00 3.556480e+02 
7.626103e+00 1.607655e+00 5.689866e+02 
7.632538e+00 1.735910e+00 9.102982e+02 
7.484302e+00 1.782577e+00 1.456348e+03 
7.238067e+00 1.766544e+00 2.329952e+03 
6.948661e+00 1.710805e+00 3.727594e+03 
6.659493e+00 1.634977e+00 5.963623e+03 
6.398451e+00 1.552808e+00 9.540955e+03 
6.194164e+00 1.478101e+00 1.526418e+04 
6.049388e+00 1.415200e+00 2.442053e+04 
5.972671e+00 1.370577e+00 3.906940e+04 
5.954442e+00 1.344654e+00 6.250552e+04 
5.978906e+00 1.335478e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-789.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.321506e-03 3.705980e-11 1.000000e-05 
2.964806e-03 7.719386e-11 1.599859e-05 
3.782832e-03 1.603412e-10 2.559548e-05 
4.783133e-03 3.241390e-10 4.094915e-05 
6.160863e-03 6.926576e-10 6.551286e-05 
7.571341e-03 1.285619e-09 1.048113e-04 
9.812658e-03 2.798684e-09 1.676833e-04 
1.236581e-02 5.600954e-09 2.682696e-04 
1.574080e-02 1.155247e-08 4.291934e-04 
1.982025e-02 2.306330e-08 6.866488e-04 
2.493455e-02 4.591966e-08 1.098541e-03 
3.177462e-02 9.502442e-08 1.757511e-03 
4.013600e-02 1.915124e-07 2.811769e-03 
5.070784e-02 3.862071e-07 4.498433e-03 
6.442151e-02 7.919327e-07 7.196857e-03 
8.146099e-02 1.601200e-06 1.151395e-02 
1.032721e-01 3.262475e-06 1.842070e-02 
1.301479e-01 6.529982e-06 2.947052e-02 
1.642165e-01 1.311762e-05 4.714866e-02 
2.089244e-01 2.701333e-05 7.543120e-02 
2.637277e-01 5.433610e-05 1.206793e-01 
3.340237e-01 1.103999e-04 1.930698e-01 
4.210251e-01 2.210993e-04 3.088844e-01 
5.339406e-01 4.510066e-04 4.941713e-01 
6.750173e-01 9.114109e-04 7.906043e-01 
8.506058e-01 1.824154e-03 1.264855e+00 
1.073367e+00 3.666820e-03 2.023590e+00 
1.354088e+00 7.366350e-03 3.237458e+00 
1.703085e+00 1.467058e-02 5.179475e+00 
2.131736e+00 2.881530e-02 8.286428e+00 
2.653438e+00 5.571087e-02 1.325711e+01 
3.278661e+00 1.055156e-01 2.120951e+01 
3.999547e+00 1.927351e-01 3.393222e+01 
4.791833e+00 3.346978e-01 5.428675e+01 
5.601581e+00 5.427640e-01 8.685114e+01 
6.364228e+00 8.140987e-01 1.389495e+02 
6.987074e+00 1.113309e+00 2.222996e+02 
7.415425e+00 1.393085e+00 3.556480e+02 
7.622305e+00 1.606846e+00 5.689866e+02 
7.626313e+00 1.733752e+00 9.102982e+02 
7.480448e+00 1.781581e+00 1.456348e+03 
7.233781e+00 1.765324e+00 2.329952e+03 
6.945482e+00 1.710089e+00 3.727594e+03 
6.654818e+00 1.633684e+00 5.963623e+03 
6.396936e+00 1.552733e+00 9.540955e+03 
6.189273e+00 1.476863e+00 1.526418e+04 
6.045835e+00 1.414444e+00 2.442053e+04 
5.969028e+00 1.369809e+00 3.906940e+04 
5.950057e+00 1.343661e+00 6.250552e+04 
5.974295e+00 1.334410e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-79.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.367956e-02 3.937903e-09 1.000000e-05 
2.987609e-02 7.908888e-09 1.599859e-05 
3.776131e-02 1.596927e-08 2.559548e-05 
4.777524e-02 3.234095e-08 4.094915e-05 
6.123445e-02 6.809757e-08 6.551286e-05 
7.691348e-02 1.349434e-07 1.048113e-04 
9.788700e-02 2.781758e-07 1.676833e-04 
1.236077e-01 5.601208e-07 2.682696e-04 
1.571250e-01 1.150484e-06 4.291934e-04 
1.983888e-01 2.315779e-06 6.866488e-04 
2.497323e-01 4.619241e-06 1.098541e-03 
3.186488e-01 9.595875e-06 1.757511e-03 
4.025027e-01 1.934001e-05 2.811769e-03 
5.081296e-01 3.891147e-05 4.498433e-03 
6.436711e-01 7.909558e-05 7.196857e-03 
8.125514e-01 1.591192e-04 1.151395e-02 
1.029008e+00 3.231777e-04 1.842070e-02 
1.299122e+00 6.503692e-04 2.947052e-02 
1.643679e+00 1.317349e-03 4.714866e-02 
2.081472e+00 2.675615e-03 7.543120e-02 
2.628546e+00 5.389630e-03 1.206793e-01 
3.312530e+00 1.079080e-02 1.930698e-01 
4.181652e+00 2.172055e-02 3.088844e-01 
5.259670e+00 4.326227e-02 4.941713e-01 
6.585692e+00 8.505324e-02 7.906043e-01 
8.205188e+00 1.648880e-01 1.264855e+00 
1.014764e+01 3.130789e-01 2.023590e+00 
1.238571e+01 5.726866e-01 3.237458e+00 
1.487396e+01 1.001078e+00 5.179475e+00 
1.745156e+01 1.640225e+00 8.286428e+00 
1.987190e+01 2.474887e+00 1.325711e+01 
2.190912e+01 3.423140e+00 2.120951e+01 
2.332633e+01 4.318658e+00 3.393222e+01 
2.404744e+01 5.018159e+00 5.428675e+01 
2.412768e+01 5.451737e+00 8.685114e+01 
2.370586e+01 5.625556e+00 1.389495e+02 
2.295397e+01 5.593111e+00 2.222996e+02 
2.204613e+01 5.426558e+00 3.556480e+02 
2.111850e+01 5.187641e+00 5.689866e+02 
2.028880e+01 4.931430e+00 9.102982e+02 
1.962193e+01 4.691539e+00 1.456348e+03 
1.915147e+01 4.490540e+00 2.329952e+03 
1.888627e+01 4.342853e+00 3.727594e+03 
1.879995e+01 4.251329e+00 5.963623e+03 
1.886850e+01 4.218138e+00 9.540955e+03 
1.902033e+01 4.227228e+00 1.526418e+04 
1.920107e+01 4.263369e+00 2.442053e+04 
1.936237e+01 4.308870e+00 3.906940e+04 
1.948506e+01 4.352962e+00 6.250552e+04 
1.956380e+01 4.388850e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-790.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.377154e-03 3.983968e-11 1.000000e-05 
2.926556e-03 7.433859e-11 1.599859e-05 
3.731946e-03 1.541523e-10 2.559548e-05 
4.832433e-03 3.346890e-10 4.094915e-05 
5.980947e-03 6.345324e-10 6.551286e-05 
7.628163e-03 1.316448e-09 1.048113e-04 
9.775328e-03 2.770372e-09 1.676833e-04 
1.232338e-02 5.550523e-09 2.682696e-04 
1.551204e-02 1.107007e-08 4.291934e-04 
1.958642e-02 2.228482e-08 6.866488e-04 
2.518932e-02 4.740163e-08 1.098541e-03 
3.166274e-02 9.414338e-08 1.757511e-03 
3.993900e-02 1.889454e-07 2.811769e-03 
5.054258e-02 3.829281e-07 4.498433e-03 
6.395274e-02 7.757524e-07 7.196857e-03 
8.129615e-02 1.593516e-06 1.151395e-02 
1.024870e-01 3.192669e-06 1.842070e-02 
1.298594e-01 6.494873e-06 2.947052e-02 
1.645799e-01 1.322163e-05 4.714866e-02 
2.085737e-01 2.691160e-05 7.543120e-02 
2.639618e-01 5.454994e-05 1.206793e-01 
3.326076e-01 1.091400e-04 1.930698e-01 
4.220381e-01 2.229810e-04 3.088844e-01 
5.334908e-01 4.504374e-04 4.941713e-01 
6.738233e-01 9.077321e-04 7.906043e-01 
8.513513e-01 1.831264e-03 1.264855e+00 
1.072505e+00 3.662626e-03 2.023590e+00 
1.351736e+00 7.337332e-03 3.237458e+00 
1.698507e+00 1.457115e-02 5.179475e+00 
2.127756e+00 2.869062e-02 8.286428e+00 
2.653304e+00 5.577132e-02 1.325711e+01 
3.273352e+00 1.051370e-01 2.120951e+01 
3.994089e+00 1.921886e-01 3.393222e+01 
4.783169e+00 3.333156e-01 5.428675e+01 
5.595778e+00 5.417392e-01 8.685114e+01 
6.356090e+00 8.120002e-01 1.389495e+02 
6.982516e+00 1.112366e+00 2.222996e+02 
7.406980e+00 1.390109e+00 3.556480e+02 
7.617105e+00 1.605312e+00 5.689866e+02 
7.621920e+00 1.732539e+00 9.102982e+02 
7.475865e+00 1.780221e+00 1.456348e+03 
7.229837e+00 1.764263e+00 2.329952e+03 
6.941659e+00 1.709097e+00 3.727594e+03 
6.650197e+00 1.632412e+00 5.963623e+03 
6.393314e+00 1.551890e+00 9.540955e+03 
6.186485e+00 1.476340e+00 1.526418e+04 
6.041913e+00 1.413568e+00 2.442053e+04 
5.966262e+00 1.369319e+00 3.906940e+04 
5.946580e+00 1.342953e+00 6.250552e+04 
5.969844e+00 1.333392e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-791.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.313284e-03 3.676039e-11 1.000000e-05 
3.004963e-03 8.057697e-11 1.599859e-05 
3.752875e-03 1.569588e-10 2.559548e-05 
4.710756e-03 3.104311e-10 4.094915e-05 
6.066832e-03 6.631003e-10 6.551286e-05 
7.766987e-03 1.391397e-09 1.048113e-04 
9.779868e-03 2.777745e-09 1.676833e-04 
1.242202e-02 5.692067e-09 2.682696e-04 
1.567896e-02 1.144577e-08 4.291934e-04 
1.987195e-02 2.330318e-08 6.866488e-04 
2.508694e-02 4.688530e-08 1.098541e-03 
3.159402e-02 9.365018e-08 1.757511e-03 
3.975946e-02 1.866446e-07 2.811769e-03 
5.052290e-02 3.829652e-07 4.498433e-03 
6.380340e-02 7.713057e-07 7.196857e-03 
8.125888e-02 1.593340e-06 1.151395e-02 
1.023672e-01 3.185520e-06 1.842070e-02 
1.302470e-01 6.561504e-06 2.947052e-02 
1.642628e-01 1.316199e-05 4.714866e-02 
2.082770e-01 2.683085e-05 7.543120e-02 
2.635321e-01 5.435265e-05 1.206793e-01 
3.325453e-01 1.092167e-04 1.930698e-01 
4.211222e-01 2.218128e-04 3.088844e-01 
5.319085e-01 4.470070e-04 4.941713e-01 
6.732816e-01 9.066900e-04 7.906043e-01 
8.484616e-01 1.814980e-03 1.264855e+00 
1.071837e+00 3.660394e-03 2.023590e+00 
1.350136e+00 7.320535e-03 3.237458e+00 
1.696913e+00 1.454848e-02 5.179475e+00 
2.126564e+00 2.867830e-02 8.286428e+00 
2.650573e+00 5.566895e-02 1.325711e+01 
3.270907e+00 1.050316e-01 2.120951e+01 
3.990153e+00 1.918579e-01 3.393222e+01 
4.777842e+00 3.326136e-01 5.428675e+01 
5.593839e+00 5.417903e-01 8.685114e+01 
6.352267e+00 8.114530e-01 1.389495e+02 
6.975758e+00 1.110467e+00 2.222996e+02 
7.401710e+00 1.388682e+00 3.556480e+02 
7.609639e+00 1.602607e+00 5.689866e+02 
7.619333e+00 1.732258e+00 9.102982e+02 
7.472403e+00 1.779417e+00 1.456348e+03 
7.226622e+00 1.763539e+00 2.329952e+03 
6.937269e+00 1.707859e+00 3.727594e+03 
6.648761e+00 1.632392e+00 5.963623e+03 
6.390216e+00 1.551237e+00 9.540955e+03 
6.183141e+00 1.475626e+00 1.526418e+04 
6.039074e+00 1.413042e+00 2.442053e+04 
5.961567e+00 1.368217e+00 3.906940e+04 
5.943156e+00 1.342260e+00 6.250552e+04 
5.967632e+00 1.333084e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-792.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.311231e-03 3.670896e-11 1.000000e-05 
2.942156e-03 7.572500e-11 1.599859e-05 
3.690025e-03 1.493930e-10 2.559548e-05 
4.782922e-03 3.253284e-10 4.094915e-05 
6.095237e-03 6.733080e-10 6.551286e-05 
7.632602e-03 1.322087e-09 1.048113e-04 
9.724221e-03 2.734051e-09 1.676833e-04 
1.232380e-02 5.565134e-09 2.682696e-04 
1.546068e-02 1.098824e-08 4.291934e-04 
1.968923e-02 2.269489e-08 6.866488e-04 
2.483901e-02 4.556644e-08 1.098541e-03 
3.158239e-02 9.366506e-08 1.757511e-03 
3.971344e-02 1.862324e-07 2.811769e-03 
5.046543e-02 3.821423e-07 4.498433e-03 
6.397466e-02 7.785160e-07 7.196857e-03 
8.070270e-02 1.562820e-06 1.151395e-02 
1.026099e-01 3.212288e-06 1.842070e-02 
1.301698e-01 6.558124e-06 2.947052e-02 
1.641306e-01 1.314684e-05 4.714866e-02 
2.081090e-01 2.679981e-05 7.543120e-02 
2.633448e-01 5.430540e-05 1.206793e-01 
3.324812e-01 1.092916e-04 1.930698e-01 
4.204811e-01 2.210805e-04 3.088844e-01 
5.309431e-01 4.451396e-04 4.941713e-01 
6.720030e-01 9.026742e-04 7.906043e-01 
8.478787e-01 1.813528e-03 1.264855e+00 
1.069123e+00 3.637263e-03 2.023590e+00 
1.348643e+00 7.305479e-03 3.237458e+00 
1.695740e+00 1.453658e-02 5.179475e+00 
2.123924e+00 2.860758e-02 8.286428e+00 
2.644795e+00 5.537625e-02 1.325711e+01 
3.265411e+00 1.046354e-01 2.120951e+01 
3.983347e+00 1.911205e-01 3.393222e+01 
4.775470e+00 3.325122e-01 5.428675e+01 
5.587874e+00 5.407184e-01 8.685114e+01 
6.344488e+00 8.094827e-01 1.389495e+02 
6.967782e+00 1.108039e+00 2.222996e+02 
7.396900e+00 1.387478e+00 3.556480e+02 
7.605790e+00 1.601767e+00 5.689866e+02 
7.614671e+00 1.730902e+00 9.102982e+02 
7.466017e+00 1.777157e+00 1.456348e+03 
7.223565e+00 1.762888e+00 2.329952e+03 
6.933947e+00 1.707079e+00 3.727594e+03 
6.645462e+00 1.631638e+00 5.963623e+03 
6.386905e+00 1.550505e+00 9.540955e+03 
6.179164e+00 1.474696e+00 1.526418e+04 
6.037526e+00 1.412936e+00 2.442053e+04 
5.958439e+00 1.367610e+00 3.906940e+04 
5.938948e+00 1.341320e+00 6.250552e+04 
5.963293e+00 1.332100e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-793.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.329937e-03 3.765502e-11 1.000000e-05 
2.997785e-03 8.020320e-11 1.599859e-05 
3.722027e-03 1.535072e-10 2.559548e-05 
4.789976e-03 3.271825e-10 4.094915e-05 
6.126009e-03 6.844203e-10 6.551286e-05 
7.684935e-03 1.351172e-09 1.048113e-04 
9.760878e-03 2.768578e-09 1.676833e-04 
1.214620e-02 5.334721e-09 2.682696e-04 
1.568828e-02 1.149518e-08 4.291934e-04 
1.965152e-02 2.259324e-08 6.866488e-04 
2.490549e-02 4.599130e-08 1.098541e-03 
3.168360e-02 9.468784e-08 1.757511e-03 
4.007521e-02 1.916100e-07 2.811769e-03 
5.037475e-02 3.805658e-07 4.498433e-03 
6.402170e-02 7.812201e-07 7.196857e-03 
8.085823e-02 1.573857e-06 1.151395e-02 
1.021427e-01 3.172610e-06 1.842070e-02 
1.299119e-01 6.527453e-06 2.947052e-02 
1.637750e-01 1.307808e-05 4.714866e-02 
2.077770e-01 2.670540e-05 7.543120e-02 
2.626932e-01 5.397140e-05 1.206793e-01 
3.315653e-01 1.085276e-04 1.930698e-01 
4.189152e-01 2.188958e-04 3.088844e-01 
5.309064e-01 4.456087e-04 4.941713e-01 
6.717023e-01 9.025999e-04 7.906043e-01 
8.466062e-01 1.807654e-03 1.264855e+00 
1.068041e+00 3.630802e-03 2.023590e+00 
1.346839e+00 7.285383e-03 3.237458e+00 
1.692206e+00 1.446416e-02 5.179475e+00 
2.120249e+00 2.849530e-02 8.286428e+00 
2.642480e+00 5.529982e-02 1.325711e+01 
3.263270e+00 1.045584e-01 2.120951e+01 
3.979978e+00 1.908700e-01 3.393222e+01 
4.769941e+00 3.317681e-01 5.428675e+01 
5.581540e+00 5.395437e-01 8.685114e+01 
6.338966e+00 8.083226e-01 1.389495e+02 
6.963742e+00 1.107316e+00 2.222996e+02 
7.393408e+00 1.386916e+00 3.556480e+02 
7.601178e+00 1.600531e+00 5.689866e+02 
7.608297e+00 1.728659e+00 9.102982e+02 
7.462240e+00 1.776193e+00 1.456348e+03 
7.219554e+00 1.761791e+00 2.329952e+03 
6.931023e+00 1.706467e+00 3.727594e+03 
6.641419e+00 1.630589e+00 5.963623e+03 
6.382579e+00 1.549403e+00 9.540955e+03 
6.176929e+00 1.474359e+00 1.526418e+04 
6.033714e+00 1.412092e+00 2.442053e+04 
5.954410e+00 1.366717e+00 3.906940e+04 
5.933776e+00 1.340076e+00 6.250552e+04 
5.958030e+00 1.330823e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-794.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.343009e-03 3.834064e-11 1.000000e-05 
2.987066e-03 7.944600e-11 1.599859e-05 
3.752596e-03 1.575190e-10 2.559548e-05 
4.751826e-03 3.198298e-10 4.094915e-05 
5.930916e-03 6.218746e-10 6.551286e-05 
7.644914e-03 1.331850e-09 1.048113e-04 
9.694452e-03 2.715859e-09 1.676833e-04 
1.214660e-02 5.341975e-09 2.682696e-04 
1.565007e-02 1.142580e-08 4.291934e-04 
1.956550e-02 2.232596e-08 6.866488e-04 
2.477700e-02 4.534023e-08 1.098541e-03 
3.139649e-02 9.225316e-08 1.757511e-03 
3.994480e-02 1.899848e-07 2.811769e-03 
5.019109e-02 3.768933e-07 4.498433e-03 
6.401945e-02 7.821224e-07 7.196857e-03 
8.106144e-02 1.587753e-06 1.151395e-02 
1.022038e-01 3.182314e-06 1.842070e-02 
1.295848e-01 6.486434e-06 2.947052e-02 
1.638331e-01 1.310850e-05 4.714866e-02 
2.068508e-01 2.638310e-05 7.543120e-02 
2.622693e-01 5.377823e-05 1.206793e-01 
3.321604e-01 1.092506e-04 1.930698e-01 
4.190555e-01 2.193920e-04 3.088844e-01 
5.308282e-01 4.459730e-04 4.941713e-01 
6.694498e-01 8.946785e-04 7.906043e-01 
8.456530e-01 1.803825e-03 1.264855e+00 
1.068555e+00 3.640606e-03 2.023590e+00 
1.345652e+00 7.275280e-03 3.237458e+00 
1.690696e+00 1.444359e-02 5.179475e+00 
2.120396e+00 2.853655e-02 8.286428e+00 
2.639070e+00 5.515513e-02 1.325711e+01 
3.259334e+00 1.043107e-01 2.120951e+01 
3.977545e+00 1.907515e-01 3.393222e+01 
4.764085e+00 3.309577e-01 5.428675e+01 
5.574653e+00 5.382147e-01 8.685114e+01 
6.334984e+00 8.077142e-01 1.389495e+02 
6.956639e+00 1.105264e+00 2.222996e+02 
7.385815e+00 1.384350e+00 3.556480e+02 
7.596796e+00 1.599411e+00 5.689866e+02 
7.603691e+00 1.727328e+00 9.102982e+02 
7.459663e+00 1.775825e+00 1.456348e+03 
7.216078e+00 1.760941e+00 2.329952e+03 
6.926086e+00 1.704991e+00 3.727594e+03 
6.638698e+00 1.630061e+00 5.963623e+03 
6.378209e+00 1.548284e+00 9.540955e+03 
6.171933e+00 1.473080e+00 1.526418e+04 
6.030761e+00 1.411527e+00 2.442053e+04 
5.950997e+00 1.366019e+00 3.906940e+04 
5.932546e+00 1.340073e+00 6.250552e+04 
5.955712e+00 1.330479e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-795.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.319134e-03 3.722732e-11 1.000000e-05 
2.908755e-03 7.345228e-11 1.599859e-05 
3.770697e-03 1.600106e-10 2.559548e-05 
4.775596e-03 3.250625e-10 4.094915e-05 
6.066405e-03 6.663128e-10 6.551286e-05 
7.564888e-03 1.292086e-09 1.048113e-04 
9.544789e-03 2.595273e-09 1.676833e-04 
1.229699e-02 5.549842e-09 2.682696e-04 
1.542220e-02 1.094771e-08 4.291934e-04 
1.946414e-02 2.200845e-08 6.866488e-04 
2.479750e-02 4.551012e-08 1.098541e-03 
3.146759e-02 9.299824e-08 1.757511e-03 
3.973641e-02 1.872624e-07 2.811769e-03 
5.035718e-02 3.811266e-07 4.498433e-03 
6.380003e-02 7.750831e-07 7.196857e-03 
8.080803e-02 1.574890e-06 1.151395e-02 
1.022986e-01 3.195193e-06 1.842070e-02 
1.294891e-01 6.480234e-06 2.947052e-02 
1.633799e-01 1.301639e-05 4.714866e-02 
2.068461e-01 2.641454e-05 7.543120e-02 
2.613339e-01 5.327192e-05 1.206793e-01 
3.305982e-01 1.078521e-04 1.930698e-01 
4.191427e-01 2.198053e-04 3.088844e-01 
5.294941e-01 4.431767e-04 4.941713e-01 
6.680161e-01 8.900628e-04 7.906043e-01 
8.450076e-01 1.801961e-03 1.264855e+00 
1.065392e+00 3.612940e-03 2.023590e+00 
1.343964e+00 7.257036e-03 3.237458e+00 
1.688340e+00 1.440137e-02 5.179475e+00 
2.114462e+00 2.833371e-02 8.286428e+00 
2.637301e+00 5.511259e-02 1.325711e+01 
3.255883e+00 1.041089e-01 2.120951e+01 
3.973604e+00 1.904192e-01 3.393222e+01 
4.760297e+00 3.305667e-01 5.428675e+01 
5.569466e+00 5.373581e-01 8.685114e+01 
6.326957e+00 8.056536e-01 1.389495e+02 
6.952959e+00 1.104694e+00 2.222996e+02 
7.382063e+00 1.383657e+00 3.556480e+02 
7.590578e+00 1.597343e+00 5.689866e+02 
7.599889e+00 1.726412e+00 9.102982e+02 
7.455003e+00 1.774417e+00 1.456348e+03 
7.212066e+00 1.759841e+00 2.329952e+03 
6.924738e+00 1.705055e+00 3.727594e+03 
6.635235e+00 1.629238e+00 5.963623e+03 
6.376021e+00 1.547958e+00 9.540955e+03 
6.167664e+00 1.472047e+00 1.526418e+04 
6.024562e+00 1.409906e+00 2.442053e+04 
5.947615e+00 1.365330e+00 3.906940e+04 
5.929154e+00 1.339387e+00 6.250552e+04 
5.951697e+00 1.329596e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-796.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.364238e-03 3.949150e-11 1.000000e-05 
2.915320e-03 7.404377e-11 1.599859e-05 
3.708115e-03 1.523666e-10 2.559548e-05 
4.752008e-03 3.206724e-10 4.094915e-05 
6.035076e-03 6.568681e-10 6.551286e-05 
7.688627e-03 1.358239e-09 1.048113e-04 
9.627036e-03 2.666292e-09 1.676833e-04 
1.231518e-02 5.581515e-09 2.682696e-04 
1.539262e-02 1.089852e-08 4.291934e-04 
1.976588e-02 2.307695e-08 6.866488e-04 
2.485259e-02 4.587174e-08 1.098541e-03 
3.151221e-02 9.351193e-08 1.757511e-03 
3.977940e-02 1.881072e-07 2.811769e-03 
5.047265e-02 3.842371e-07 4.498433e-03 
6.345358e-02 7.634839e-07 7.196857e-03 
8.091792e-02 1.583313e-06 1.151395e-02 
1.016911e-01 3.142552e-06 1.842070e-02 
1.289014e-01 6.400437e-06 2.947052e-02 
1.630834e-01 1.296192e-05 4.714866e-02 
2.063827e-01 2.627038e-05 7.543120e-02 
2.613689e-01 5.336035e-05 1.206793e-01 
3.310209e-01 1.084024e-04 1.930698e-01 
4.181568e-01 2.185324e-04 3.088844e-01 
5.283439e-01 4.408488e-04 4.941713e-01 
6.686924e-01 8.938889e-04 7.906043e-01 
8.435750e-01 1.795067e-03 1.264855e+00 
1.064572e+00 3.609121e-03 2.023590e+00 
1.342952e+00 7.249737e-03 3.237458e+00 
1.686325e+00 1.436788e-02 5.179475e+00 
2.114181e+00 2.835750e-02 8.286428e+00 
2.631540e+00 5.482166e-02 1.325711e+01 
3.251507e+00 1.038192e-01 2.120951e+01 
3.965732e+00 1.895319e-01 3.393222e+01 
4.755131e+00 3.298957e-01 5.428675e+01 
5.564380e+00 5.365289e-01 8.685114e+01 
6.320525e+00 8.041646e-01 1.389495e+02 
6.945976e+00 1.102692e+00 2.222996e+02 
7.376432e+00 1.382045e+00 3.556480e+02 
7.584716e+00 1.595456e+00 5.689866e+02 
7.596023e+00 1.725461e+00 9.102982e+02 
7.451185e+00 1.773428e+00 1.456348e+03 
7.207144e+00 1.758315e+00 2.329952e+03 
6.921233e+00 1.704190e+00 3.727594e+03 
6.631128e+00 1.628161e+00 5.963623e+03 
6.372912e+00 1.547296e+00 9.540955e+03 
6.166965e+00 1.472231e+00 1.526418e+04 
6.022676e+00 1.409686e+00 2.442053e+04 
5.943617e+00 1.364445e+00 3.906940e+04 
5.923292e+00 1.337924e+00 6.250552e+04 
5.946286e+00 1.328270e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-797.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.333367e-03 3.801232e-11 1.000000e-05 
2.984300e-03 7.952480e-11 1.599859e-05 
3.687482e-03 1.500255e-10 2.559548e-05 
4.812692e-03 3.335334e-10 4.094915e-05 
5.931671e-03 6.244624e-10 6.551286e-05 
7.582355e-03 1.304330e-09 1.048113e-04 
9.516986e-03 2.579132e-09 1.676833e-04 
1.226821e-02 5.524828e-09 2.682696e-04 
1.539250e-02 1.091196e-08 4.291934e-04 
1.949377e-02 2.216475e-08 6.866488e-04 
2.478423e-02 4.555138e-08 1.098541e-03 
3.158429e-02 9.427337e-08 1.757511e-03 
3.993651e-02 1.905839e-07 2.811769e-03 
5.001353e-02 3.743163e-07 4.498433e-03 
6.353740e-02 7.674766e-07 7.196857e-03 
8.050555e-02 1.561188e-06 1.151395e-02 
1.021097e-01 3.185517e-06 1.842070e-02 
1.287368e-01 6.383960e-06 2.947052e-02 
1.629167e-01 1.293847e-05 4.714866e-02 
2.066153e-01 2.639241e-05 7.543120e-02 
2.608486e-01 5.310894e-05 1.206793e-01 
3.308024e-01 1.083238e-04 1.930698e-01 
4.170321e-01 2.170463e-04 3.088844e-01 
5.277345e-01 4.398769e-04 4.941713e-01 
6.680648e-01 8.924936e-04 7.906043e-01 
8.432782e-01 1.795422e-03 1.264855e+00 
1.062625e+00 3.593864e-03 2.023590e+00 
1.339595e+00 7.204576e-03 3.237458e+00 
1.685044e+00 1.435307e-02 5.179475e+00 
2.109220e+00 2.819396e-02 8.286428e+00 
2.628102e+00 5.467533e-02 1.325711e+01 
3.246107e+00 1.034328e-01 2.120951e+01 
3.961035e+00 1.890931e-01 3.393222e+01 
4.749237e+00 3.290769e-01 5.428675e+01 
5.559187e+00 5.356693e-01 8.685114e+01 
6.314238e+00 8.027266e-01 1.389495e+02 
6.940736e+00 1.101442e+00 2.222996e+02 
7.368375e+00 1.379249e+00 3.556480e+02 
7.580263e+00 1.594295e+00 5.689866e+02 
7.590820e+00 1.723816e+00 9.102982e+02 
7.447124e+00 1.772317e+00 1.456348e+03 
7.203920e+00 1.757579e+00 2.329952e+03 
6.915784e+00 1.702490e+00 3.727594e+03 
6.626135e+00 1.626733e+00 5.963623e+03 
6.368109e+00 1.546016e+00 9.540955e+03 
6.162926e+00 1.471275e+00 1.526418e+04 
6.017745e+00 1.408475e+00 2.442053e+04 
5.940844e+00 1.363947e+00 3.906940e+04 
5.919647e+00 1.337157e+00 6.250552e+04 
5.941972e+00 1.327290e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-798.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.285365e-03 3.575907e-11 1.000000e-05 
2.969994e-03 7.848497e-11 1.599859e-05 
3.679904e-03 1.492895e-10 2.559548e-05 
4.778346e-03 3.268530e-10 4.094915e-05 
5.942813e-03 6.287759e-10 6.551286e-05 
7.667498e-03 1.350457e-09 1.048113e-04 
9.674442e-03 2.712674e-09 1.676833e-04 
1.223321e-02 5.484552e-09 2.682696e-04 
1.541748e-02 1.097892e-08 4.291934e-04 
1.948540e-02 2.216400e-08 6.866488e-04 
2.473403e-02 4.533195e-08 1.098541e-03 
3.129201e-02 9.179536e-08 1.757511e-03 
3.960296e-02 1.860815e-07 2.811769e-03 
5.002875e-02 3.751282e-07 4.498433e-03 
6.361699e-02 7.713310e-07 7.196857e-03 
8.008798e-02 1.538950e-06 1.151395e-02 
1.017761e-01 3.158356e-06 1.842070e-02 
1.291996e-01 6.461151e-06 2.947052e-02 
1.624763e-01 1.284992e-05 4.714866e-02 
2.057578e-01 2.609789e-05 7.543120e-02 
2.613596e-01 5.348865e-05 1.206793e-01 
3.303333e-01 1.079990e-04 1.930698e-01 
4.172428e-01 2.176480e-04 3.088844e-01 
5.270894e-01 4.388154e-04 4.941713e-01 
6.671979e-01 8.901388e-04 7.906043e-01 
8.410327e-01 1.783355e-03 1.264855e+00 
1.062919e+00 3.601344e-03 2.023590e+00 
1.340068e+00 7.221193e-03 3.237458e+00 
1.682449e+00 1.430477e-02 5.179475e+00 
2.107604e+00 2.816422e-02 8.286428e+00 
2.626068e+00 5.461606e-02 1.325711e+01 
3.244975e+00 1.034503e-01 2.120951e+01 
3.958972e+00 1.890250e-01 3.393222e+01 
4.744598e+00 3.285121e-01 5.428675e+01 
5.553082e+00 5.345562e-01 8.685114e+01 
6.310003e+00 8.020225e-01 1.389495e+02 
6.935313e+00 1.100113e+00 2.222996e+02 
7.365922e+00 1.379184e+00 3.556480e+02 
7.574907e+00 1.592666e+00 5.689866e+02 
7.586956e+00 1.722862e+00 9.102982e+02 
7.441695e+00 1.770522e+00 1.456348e+03 
7.199967e+00 1.756502e+00 2.329952e+03 
6.912823e+00 1.701857e+00 3.727594e+03 
6.624202e+00 1.626511e+00 5.963623e+03 
6.366373e+00 1.545853e+00 9.540955e+03 
6.159323e+00 1.470468e+00 1.526418e+04 
6.015411e+00 1.408109e+00 2.442053e+04 
5.938430e+00 1.363562e+00 3.906940e+04 
5.918037e+00 1.337031e+00 6.250552e+04 
5.940004e+00 1.327054e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-799.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.283292e-03 3.570655e-11 1.000000e-05 
2.936914e-03 7.598662e-11 1.599859e-05 
3.656085e-03 1.465927e-10 2.559548e-05 
4.667275e-03 3.049677e-10 4.094915e-05 
5.967766e-03 6.375277e-10 6.551286e-05 
7.639078e-03 1.337170e-09 1.048113e-04 
9.725047e-03 2.758919e-09 1.676833e-04 
1.226617e-02 5.535936e-09 2.682696e-04 
1.541811e-02 1.099403e-08 4.291934e-04 
1.956450e-02 2.246312e-08 6.866488e-04 
2.486210e-02 4.609750e-08 1.098541e-03 
3.138490e-02 9.273131e-08 1.757511e-03 
3.961585e-02 1.864968e-07 2.811769e-03 
4.998919e-02 3.747080e-07 4.498433e-03 
6.354934e-02 7.698364e-07 7.196857e-03 
8.021775e-02 1.548380e-06 1.151395e-02 
1.012473e-01 3.113279e-06 1.842070e-02 
1.285358e-01 6.370043e-06 2.947052e-02 
1.628893e-01 1.296438e-05 4.714866e-02 
2.059513e-01 2.620438e-05 7.543120e-02 
2.602756e-01 5.289213e-05 1.206793e-01 
3.288560e-01 1.066900e-04 1.930698e-01 
4.168648e-01 2.173290e-04 3.088844e-01 
5.270900e-01 4.393664e-04 4.941713e-01 
6.648209e-01 8.817642e-04 7.906043e-01 
8.414830e-01 1.788452e-03 1.264855e+00 
1.060952e+00 3.585877e-03 2.023590e+00 
1.336873e+00 7.178667e-03 3.237458e+00 
1.679993e+00 1.426003e-02 5.179475e+00 
2.105945e+00 2.813267e-02 8.286428e+00 
2.624494e+00 5.458510e-02 1.325711e+01 
3.241395e+00 1.032359e-01 2.120951e+01 
3.952954e+00 1.883999e-01 3.393222e+01 
4.737325e+00 3.274147e-01 5.428675e+01 
5.546910e+00 5.334242e-01 8.685114e+01 
6.303226e+00 8.004076e-01 1.389495e+02 
6.927340e+00 1.097679e+00 2.222996e+02 
7.360428e+00 1.377634e+00 3.556480e+02 
7.570497e+00 1.591523e+00 5.689866e+02 
7.580399e+00 1.720514e+00 9.102982e+02 
7.438392e+00 1.769784e+00 1.456348e+03 
7.195208e+00 1.755047e+00 2.329952e+03 
6.909491e+00 1.701064e+00 3.727594e+03 
6.619503e+00 1.625196e+00 5.963623e+03 
6.362844e+00 1.545035e+00 9.540955e+03 
6.156532e+00 1.469936e+00 1.526418e+04 
6.013048e+00 1.407732e+00 2.442053e+04 
5.933107e+00 1.362255e+00 3.906940e+04 
5.913003e+00 1.335826e+00 6.250552e+04 
5.937200e+00 1.326553e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-8.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.358312e-01 3.939225e-07 1.000000e-05 
2.974786e-01 7.906324e-07 1.599859e-05 
3.780135e-01 1.622293e-06 2.559548e-05 
4.750431e-01 3.219636e-06 4.094915e-05 
6.029492e-01 6.583405e-06 6.551286e-05 
7.685969e-01 1.363657e-05 1.048113e-04 
9.701436e-01 2.742323e-05 1.676833e-04 
1.222543e+00 5.487892e-05 2.682696e-04 
1.550075e+00 1.118599e-04 4.291934e-04 
1.957738e+00 2.253646e-04 6.866488e-04 
2.476068e+00 4.559517e-04 1.098541e-03 
3.141036e+00 9.308176e-04 1.757511e-03 
3.970652e+00 1.880419e-03 2.811769e-03 
5.026956e+00 3.816110e-03 4.498433e-03 
6.335182e+00 7.639119e-03 7.196857e-03 
8.009623e+00 1.544175e-02 1.151395e-02 
1.012401e+01 3.119374e-02 1.842070e-02 
1.276026e+01 6.249273e-02 2.947052e-02 
1.605510e+01 1.245873e-01 4.714866e-02 
2.011064e+01 2.452047e-01 7.543120e-02 
2.510405e+01 4.780270e-01 1.206793e-01 
3.106321e+01 9.088825e-01 1.930698e-01 
3.800438e+01 1.673823e+00 3.088844e-01 
4.574135e+01 2.944081e+00 4.941713e-01 
5.379336e+01 4.854390e+00 7.906043e-01 
6.154691e+01 7.421517e+00 1.264855e+00 
6.811991e+01 1.037136e+01 2.023590e+00 
7.284689e+01 1.323575e+01 3.237458e+00 
7.540194e+01 1.553644e+01 5.179475e+00 
7.588745e+01 1.700729e+01 8.286428e+00 
7.473169e+01 1.764912e+01 1.325711e+01 
7.245420e+01 1.760998e+01 2.120951e+01 
6.964503e+01 1.713234e+01 3.393222e+01 
6.674556e+01 1.641227e+01 5.428675e+01 
6.407132e+01 1.560129e+01 8.685114e+01 
6.187506e+01 1.482645e+01 1.389495e+02 
6.032676e+01 1.418039e+01 2.222996e+02 
5.941083e+01 1.369289e+01 3.556480e+02 
5.909409e+01 1.338921e+01 5.689866e+02 
5.924687e+01 1.325998e+01 9.102982e+02 
5.969900e+01 1.327362e+01 1.456348e+03 
6.026194e+01 1.337859e+01 2.329952e+03 
6.077185e+01 1.351691e+01 3.727594e+03 
6.119861e+01 1.366555e+01 5.963623e+03 
6.145221e+01 1.377858e+01 9.540955e+03 
6.158975e+01 1.386131e+01 1.526418e+04 
6.160545e+01 1.390170e+01 2.442053e+04 
6.155515e+01 1.391295e+01 3.906940e+04 
6.146815e+01 1.390271e+01 6.250552e+04 
6.138972e+01 1.388648e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-80.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.367572e-02 3.985810e-09 1.000000e-05 
2.972816e-02 7.890620e-09 1.599859e-05 
3.768567e-02 1.607443e-08 2.559548e-05 
4.748862e-02 3.216441e-08 4.094915e-05 
6.049397e-02 6.648799e-08 6.551286e-05 
7.629079e-02 1.333593e-07 1.048113e-04 
9.716911e-02 2.755446e-07 1.676833e-04 
1.221356e-01 5.471855e-07 2.682696e-04 
1.554024e-01 1.127148e-06 4.291934e-04 
1.965224e-01 2.279527e-06 6.866488e-04 
2.469063e-01 4.520704e-06 1.098541e-03 
3.127714e-01 9.189500e-06 1.757511e-03 
3.951609e-01 1.853255e-05 2.811769e-03 
5.008481e-01 3.773420e-05 4.498433e-03 
6.339442e-01 7.652020e-05 7.196857e-03 
8.025230e-01 1.552405e-04 1.151395e-02 
1.015668e+00 3.147042e-04 1.842070e-02 
1.282683e+00 6.339142e-04 2.947052e-02 
1.625791e+00 1.290936e-03 4.714866e-02 
2.056379e+00 2.612654e-03 7.543120e-02 
2.593467e+00 5.242214e-03 1.206793e-01 
3.275260e+00 1.056252e-02 1.930698e-01 
4.130094e+00 2.119149e-02 3.088844e-01 
5.193077e+00 4.216563e-02 4.941713e-01 
6.507993e+00 8.311262e-02 7.906043e-01 
8.110697e+00 1.612584e-01 1.264855e+00 
1.002990e+01 3.060943e-01 2.023590e+00 
1.225485e+01 5.616155e-01 3.237458e+00 
1.470950e+01 9.802079e-01 5.179475e+00 
1.727337e+01 1.609885e+00 8.286428e+00 
1.969232e+01 2.437061e+00 1.325711e+01 
2.171666e+01 3.372879e+00 2.120951e+01 
2.314938e+01 4.268829e+00 3.393222e+01 
2.389060e+01 4.973634e+00 5.428675e+01 
2.398231e+01 5.409966e+00 8.685114e+01 
2.357463e+01 5.589193e+00 1.389495e+02 
2.283282e+01 5.560968e+00 2.222996e+02 
2.193028e+01 5.397041e+00 3.556480e+02 
2.101091e+01 5.162287e+00 5.689866e+02 
2.018197e+01 4.907311e+00 9.102982e+02 
1.951189e+01 4.667290e+00 1.456348e+03 
1.903266e+01 4.464288e+00 2.329952e+03 
1.876811e+01 4.317449e+00 3.727594e+03 
1.868994e+01 4.228774e+00 5.963623e+03 
1.874984e+01 4.192851e+00 9.540955e+03 
1.889893e+01 4.200860e+00 1.526418e+04 
1.907216e+01 4.234239e+00 2.442053e+04 
1.923406e+01 4.279600e+00 3.906940e+04 
1.936059e+01 4.324711e+00 6.250552e+04 
1.943809e+01 4.360004e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-800.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.359314e-03 3.944249e-11 1.000000e-05 
2.948406e-03 7.697835e-11 1.599859e-05 
3.693120e-03 1.512820e-10 2.559548e-05 
4.697364e-03 3.112932e-10 4.094915e-05 
5.913382e-03 6.210331e-10 6.551286e-05 
7.618521e-03 1.328064e-09 1.048113e-04 
9.629846e-03 2.682038e-09 1.676833e-04 
1.222955e-02 5.493367e-09 2.682696e-04 
1.550958e-02 1.120488e-08 4.291934e-04 
1.938443e-02 2.187591e-08 6.866488e-04 
2.450097e-02 4.417299e-08 1.098541e-03 
3.104895e-02 8.989761e-08 1.757511e-03 
3.950586e-02 1.851792e-07 2.811769e-03 
4.995952e-02 3.745094e-07 4.498433e-03 
6.363156e-02 7.737954e-07 7.196857e-03 
8.005791e-02 1.541069e-06 1.151395e-02 
1.016440e-01 3.153961e-06 1.842070e-02 
1.285354e-01 6.377964e-06 2.947052e-02 
1.628058e-01 1.296065e-05 4.714866e-02 
2.050528e-01 2.589531e-05 7.543120e-02 
2.606384e-01 5.318005e-05 1.206793e-01 
3.292024e-01 1.071614e-04 1.930698e-01 
4.164729e-01 2.169877e-04 3.088844e-01 
5.267163e-01 4.389809e-04 4.941713e-01 
6.654206e-01 8.852563e-04 7.906043e-01 
8.386029e-01 1.772372e-03 1.264855e+00 
1.061007e+00 3.590905e-03 2.023590e+00 
1.336334e+00 7.178916e-03 3.237458e+00 
1.678354e+00 1.423607e-02 5.179475e+00 
2.102276e+00 2.802094e-02 8.286428e+00 
2.618339e+00 5.427060e-02 1.325711e+01 
3.238012e+00 1.030401e-01 2.120951e+01 
3.949898e+00 1.881913e-01 3.393222e+01 
4.733510e+00 3.270158e-01 5.428675e+01 
5.539409e+00 5.319245e-01 8.685114e+01 
6.295997e+00 7.986308e-01 1.389495e+02 
6.921772e+00 1.096284e+00 2.222996e+02 
7.354881e+00 1.376057e+00 3.556480e+02 
7.564947e+00 1.589790e+00 5.689866e+02 
7.577915e+00 1.720270e+00 9.102982e+02 
7.435333e+00 1.769167e+00 1.456348e+03 
7.192833e+00 1.754703e+00 2.329952e+03 
6.904950e+00 1.699750e+00 3.727594e+03 
6.615881e+00 1.624305e+00 5.963623e+03 
6.358121e+00 1.543781e+00 9.540955e+03 
6.152532e+00 1.468991e+00 1.526418e+04 
6.008526e+00 1.406652e+00 2.442053e+04 
5.928794e+00 1.361267e+00 3.906940e+04 
5.908850e+00 1.334897e+00 6.250552e+04 
5.933067e+00 1.325629e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-801.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.266117e-03 3.499423e-11 1.000000e-05 
2.970873e-03 7.885002e-11 1.599859e-05 
3.772144e-03 1.614039e-10 2.559548e-05 
4.785658e-03 3.295902e-10 4.094915e-05 
5.872583e-03 6.090274e-10 6.551286e-05 
7.512139e-03 1.274795e-09 1.048113e-04 
9.573961e-03 2.638908e-09 1.676833e-04 
1.206438e-02 5.280374e-09 2.682696e-04 
1.525973e-02 1.068538e-08 4.291934e-04 
1.953460e-02 2.241624e-08 6.866488e-04 
2.483002e-02 4.603424e-08 1.098541e-03 
3.132878e-02 9.246560e-08 1.757511e-03 
3.970786e-02 1.882693e-07 2.811769e-03 
5.007411e-02 3.775637e-07 4.498433e-03 
6.329957e-02 7.626991e-07 7.196857e-03 
7.973537e-02 1.524421e-06 1.151395e-02 
1.011343e-01 3.110638e-06 1.842070e-02 
1.286991e-01 6.410363e-06 2.947052e-02 
1.620056e-01 1.278645e-05 4.714866e-02 
2.048417e-01 2.584766e-05 7.543120e-02 
2.602677e-01 5.301963e-05 1.206793e-01 
3.291009e-01 1.071961e-04 1.930698e-01 
4.160248e-01 2.165584e-04 3.088844e-01 
5.252639e-01 4.359041e-04 4.941713e-01 
6.632566e-01 8.777453e-04 7.906043e-01 
8.379960e-01 1.770735e-03 1.264855e+00 
1.058189e+00 3.566835e-03 2.023590e+00 
1.333286e+00 7.138841e-03 3.237458e+00 
1.677984e+00 1.424427e-02 5.179475e+00 
2.100713e+00 2.799311e-02 8.286428e+00 
2.615158e+00 5.414017e-02 1.325711e+01 
3.231202e+00 1.025210e-01 2.120951e+01 
3.944183e+00 1.876090e-01 3.393222e+01 
4.727759e+00 3.262258e-01 5.428675e+01 
5.534069e+00 5.310224e-01 8.685114e+01 
6.291965e+00 7.979954e-01 1.389495e+02 
6.917540e+00 1.095465e+00 2.222996e+02 
7.347149e+00 1.373413e+00 3.556480e+02 
7.560478e+00 1.588613e+00 5.689866e+02 
7.572310e+00 1.718411e+00 9.102982e+02 
7.430869e+00 1.767848e+00 1.456348e+03 
7.188791e+00 1.753580e+00 2.329952e+03 
6.902475e+00 1.699322e+00 3.727594e+03 
6.612579e+00 1.623540e+00 5.963623e+03 
6.356696e+00 1.543728e+00 9.540955e+03 
6.147533e+00 1.467704e+00 1.526418e+04 
6.006232e+00 1.406296e+00 2.442053e+04 
5.927677e+00 1.361291e+00 3.906940e+04 
5.906389e+00 1.334501e+00 6.250552e+04 
5.927696e+00 1.324311e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-802.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.285865e-03 3.596193e-11 1.000000e-05 
2.943710e-03 7.680267e-11 1.599859e-05 
3.635012e-03 1.446135e-10 2.559548e-05 
4.776778e-03 3.281681e-10 4.094915e-05 
5.985684e-03 6.457027e-10 6.551286e-05 
7.600033e-03 1.321715e-09 1.048113e-04 
9.505503e-03 2.585929e-09 1.676833e-04 
1.221545e-02 5.488069e-09 2.682696e-04 
1.524364e-02 1.066491e-08 4.291934e-04 
1.949396e-02 2.230445e-08 6.866488e-04 
2.446493e-02 4.408833e-08 1.098541e-03 
3.116952e-02 9.117631e-08 1.757511e-03 
3.960649e-02 1.870643e-07 2.811769e-03 
5.013780e-02 3.794794e-07 4.498433e-03 
6.325095e-02 7.618931e-07 7.196857e-03 
8.028843e-02 1.558306e-06 1.151395e-02 
1.014590e-01 3.144616e-06 1.842070e-02 
1.277382e-01 6.275668e-06 2.947052e-02 
1.621404e-01 1.283439e-05 4.714866e-02 
2.046434e-01 2.580486e-05 7.543120e-02 
2.591662e-01 5.241470e-05 1.206793e-01 
3.282796e-01 1.065284e-04 1.930698e-01 
4.142922e-01 2.141312e-04 3.088844e-01 
5.252953e-01 4.365260e-04 4.941713e-01 
6.631701e-01 8.784956e-04 7.906043e-01 
8.371596e-01 1.767640e-03 1.264855e+00 
1.056685e+00 3.556077e-03 2.023590e+00 
1.333202e+00 7.146354e-03 3.237458e+00 
1.673888e+00 1.415797e-02 5.179475e+00 
2.096348e+00 2.785385e-02 8.286428e+00 
2.613269e+00 5.408943e-02 1.325711e+01 
3.231231e+00 1.026466e-01 2.120951e+01 
3.939819e+00 1.872164e-01 3.393222e+01 
4.721651e+00 3.253639e-01 5.428675e+01 
5.531099e+00 5.307744e-01 8.685114e+01 
6.286224e+00 7.967485e-01 1.389495e+02 
6.913350e+00 1.094662e+00 2.222996e+02 
7.343648e+00 1.372829e+00 3.556480e+02 
7.556535e+00 1.587706e+00 5.689866e+02 
7.567300e+00 1.716857e+00 9.102982e+02 
7.426902e+00 1.766775e+00 1.456348e+03 
7.184889e+00 1.752520e+00 2.329952e+03 
6.897957e+00 1.698015e+00 3.727594e+03 
6.610676e+00 1.623326e+00 5.963623e+03 
6.351278e+00 1.542219e+00 9.540955e+03 
6.146408e+00 1.467738e+00 1.526418e+04 
6.000540e+00 1.404833e+00 2.442053e+04 
5.923086e+00 1.360213e+00 3.906940e+04 
5.900246e+00 1.332945e+00 6.250552e+04 
5.925567e+00 1.324021e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-803.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.354279e-03 3.933746e-11 1.000000e-05 
2.972354e-03 7.916519e-11 1.599859e-05 
3.669290e-03 1.489288e-10 2.559548e-05 
4.648311e-03 3.027736e-10 4.094915e-05 
5.966078e-03 6.401757e-10 6.551286e-05 
7.611979e-03 1.329613e-09 1.048113e-04 
9.519037e-03 2.600229e-09 1.676833e-04 
1.224776e-02 5.538636e-09 2.682696e-04 
1.526930e-02 1.073223e-08 4.291934e-04 
1.955320e-02 2.253647e-08 6.866488e-04 
2.459482e-02 4.485010e-08 1.098541e-03 
3.103090e-02 9.007745e-08 1.757511e-03 
3.926214e-02 1.824547e-07 2.811769e-03 
4.969603e-02 3.699972e-07 4.498433e-03 
6.293440e-02 7.514470e-07 7.196857e-03 
8.013770e-02 1.551478e-06 1.151395e-02 
1.014194e-01 3.144846e-06 1.842070e-02 
1.280829e-01 6.334505e-06 2.947052e-02 
1.618929e-01 1.279164e-05 4.714866e-02 
2.049849e-01 2.596656e-05 7.543120e-02 
2.589832e-01 5.236893e-05 1.206793e-01 
3.277576e-01 1.061533e-04 1.930698e-01 
4.146166e-01 2.149019e-04 3.088844e-01 
5.241459e-01 4.342077e-04 4.941713e-01 
6.629247e-01 8.786136e-04 7.906043e-01 
8.356650e-01 1.760382e-03 1.264855e+00 
1.056244e+00 3.556043e-03 2.023590e+00 
1.330847e+00 7.117420e-03 3.237458e+00 
1.673360e+00 1.416206e-02 5.179475e+00 
2.094720e+00 2.782337e-02 8.286428e+00 
2.611077e+00 5.401991e-02 1.325711e+01 
3.227489e+00 1.024166e-01 2.120951e+01 
3.934746e+00 1.867243e-01 3.393222e+01 
4.716278e+00 3.246502e-01 5.428675e+01 
5.524818e+00 5.296110e-01 8.685114e+01 
6.278973e+00 7.949619e-01 1.389495e+02 
6.907544e+00 1.093160e+00 2.222996e+02 
7.337156e+00 1.370787e+00 3.556480e+02 
7.551440e+00 1.586203e+00 5.689866e+02 
7.562336e+00 1.715325e+00 9.102982e+02 
7.421186e+00 1.764829e+00 1.456348e+03 
7.180944e+00 1.751439e+00 2.329952e+03 
6.895908e+00 1.697768e+00 3.727594e+03 
6.606588e+00 1.622248e+00 5.963623e+03 
6.348448e+00 1.541652e+00 9.540955e+03 
6.143267e+00 1.467083e+00 1.526418e+04 
5.997816e+00 1.404335e+00 2.442053e+04 
5.919678e+00 1.359510e+00 3.906940e+04 
5.898511e+00 1.332775e+00 6.250552e+04 
5.920274e+00 1.322727e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-804.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.331614e-03 3.825981e-11 1.000000e-05 
2.852680e-03 7.007003e-11 1.599859e-05 
3.667115e-03 1.488493e-10 2.559548e-05 
4.689417e-03 3.112645e-10 4.094915e-05 
5.911814e-03 6.236419e-10 6.551286e-05 
7.502010e-03 1.274400e-09 1.048113e-04 
9.422623e-03 2.525157e-09 1.676833e-04 
1.208435e-02 5.326511e-09 2.682696e-04 
1.530673e-02 1.082482e-08 4.291934e-04 
1.935444e-02 2.188342e-08 6.866488e-04 
2.472479e-02 4.562165e-08 1.098541e-03 
3.126211e-02 9.222069e-08 1.757511e-03 
3.924014e-02 1.823750e-07 2.811769e-03 
4.968642e-02 3.702431e-07 4.498433e-03 
6.298634e-02 7.542471e-07 7.196857e-03 
7.967793e-02 1.526826e-06 1.151395e-02 
1.007918e-01 3.090673e-06 1.842070e-02 
1.280654e-01 6.339785e-06 2.947052e-02 
1.616503e-01 1.275008e-05 4.714866e-02 
2.039966e-01 2.562468e-05 7.543120e-02 
2.586011e-01 5.220245e-05 1.206793e-01 
3.273334e-01 1.058733e-04 1.930698e-01 
4.136604e-01 2.136844e-04 3.088844e-01 
5.232377e-01 4.324925e-04 4.941713e-01 
6.622445e-01 8.770021e-04 7.906043e-01 
8.366638e-01 1.768892e-03 1.264855e+00 
1.054581e+00 3.543674e-03 2.023590e+00 
1.328987e+00 7.096428e-03 3.237458e+00 
1.670303e+00 1.410214e-02 5.179475e+00 
2.093713e+00 2.781750e-02 8.286428e+00 
2.609472e+00 5.398645e-02 1.325711e+01 
3.221824e+00 1.020057e-01 2.120951e+01 
3.931477e+00 1.864848e-01 3.393222e+01 
4.713911e+00 3.245409e-01 5.428675e+01 
5.519124e+00 5.286092e-01 8.685114e+01 
6.274414e+00 7.941350e-01 1.389495e+02 
6.899802e+00 1.090821e+00 2.222996e+02 
7.331105e+00 1.368958e+00 3.556480e+02 
7.544353e+00 1.583670e+00 5.689866e+02 
7.557834e+00 1.714031e+00 9.102982e+02 
7.417870e+00 1.764077e+00 1.456348e+03 
7.178592e+00 1.751101e+00 2.329952e+03 
6.891340e+00 1.696437e+00 3.727594e+03 
6.603393e+00 1.621522e+00 5.963623e+03 
6.344727e+00 1.540759e+00 9.540955e+03 
6.137604e+00 1.465567e+00 1.526418e+04 
5.994414e+00 1.403617e+00 2.442053e+04 
5.916080e+00 1.358746e+00 3.906940e+04 
5.893629e+00 1.331615e+00 6.250552e+04 
5.917627e+00 1.322272e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-805.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.246144e-03 3.424725e-11 1.000000e-05 
2.900283e-03 7.372822e-11 1.599859e-05 
3.773084e-03 1.623312e-10 2.559548e-05 
4.604115e-03 2.949520e-10 4.094915e-05 
5.965360e-03 6.415387e-10 6.551286e-05 
7.580932e-03 1.316681e-09 1.048113e-04 
9.609198e-03 2.681478e-09 1.676833e-04 
1.218859e-02 5.472349e-09 2.682696e-04 
1.523751e-02 1.069189e-08 4.291934e-04 
1.943763e-02 2.219438e-08 6.866488e-04 
2.434070e-02 4.358253e-08 1.098541e-03 
3.126459e-02 9.235733e-08 1.757511e-03 
3.919144e-02 1.819227e-07 2.811769e-03 
5.000626e-02 3.779088e-07 4.498433e-03 
6.286473e-02 7.508196e-07 7.196857e-03 
7.975793e-02 1.533335e-06 1.151395e-02 
1.008676e-01 3.101497e-06 1.842070e-02 
1.275628e-01 6.273227e-06 2.947052e-02 
1.610379e-01 1.262139e-05 4.714866e-02 
2.045210e-01 2.585490e-05 7.543120e-02 
2.586409e-01 5.229149e-05 1.206793e-01 
3.266561e-01 1.053483e-04 1.930698e-01 
4.130913e-01 2.130684e-04 3.088844e-01 
5.224333e-01 4.310362e-04 4.941713e-01 
6.604071e-01 8.708056e-04 7.906043e-01 
8.341466e-01 1.755159e-03 1.264855e+00 
1.052595e+00 3.528084e-03 2.023590e+00 
1.327976e+00 7.089033e-03 3.237458e+00 
1.669899e+00 1.410930e-02 5.179475e+00 
2.090779e+00 2.773508e-02 8.286428e+00 
2.605023e+00 5.377772e-02 1.325711e+01 
3.219743e+00 1.019319e-01 2.120951e+01 
3.925630e+00 1.858844e-01 3.393222e+01 
4.708408e+00 3.238000e-01 5.428675e+01 
5.512261e+00 5.272848e-01 8.685114e+01 
6.270106e+00 7.933962e-01 1.389495e+02 
6.896117e+00 1.090231e+00 2.222996e+02 
7.326033e+00 1.367603e+00 3.556480e+02 
7.541284e+00 1.583208e+00 5.689866e+02 
7.553429e+00 1.712785e+00 9.102982e+02 
7.413031e+00 1.762564e+00 1.456348e+03 
7.172878e+00 1.749191e+00 2.329952e+03 
6.887157e+00 1.695270e+00 3.727594e+03 
6.599455e+00 1.620500e+00 5.963623e+03 
6.343020e+00 1.540600e+00 9.540955e+03 
6.136655e+00 1.465659e+00 1.526418e+04 
5.990440e+00 1.402711e+00 2.442053e+04 
5.911561e+00 1.357689e+00 3.906940e+04 
5.892308e+00 1.331574e+00 6.250552e+04 
5.912008e+00 1.320873e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-806.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.308798e-03 3.724001e-11 1.000000e-05 
2.924012e-03 7.564663e-11 1.599859e-05 
3.693466e-03 1.524595e-10 2.559548e-05 
4.611658e-03 2.967722e-10 4.094915e-05 
5.847718e-03 6.050779e-10 6.551286e-05 
7.458222e-03 1.255330e-09 1.048113e-04 
9.603906e-03 2.680376e-09 1.676833e-04 
1.212728e-02 5.396878e-09 2.682696e-04 
1.540051e-02 1.105243e-08 4.291934e-04 
1.949494e-02 2.241909e-08 6.866488e-04 
2.464490e-02 4.529325e-08 1.098541e-03 
3.088910e-02 8.918012e-08 1.757511e-03 
3.941451e-02 1.852768e-07 2.811769e-03 
4.980230e-02 3.737672e-07 4.498433e-03 
6.300039e-02 7.566295e-07 7.196857e-03 
7.966284e-02 1.529755e-06 1.151395e-02 
1.004788e-01 3.069584e-06 1.842070e-02 
1.278495e-01 6.323470e-06 2.947052e-02 
1.610069e-01 1.262977e-05 4.714866e-02 
2.036704e-01 2.556540e-05 7.543120e-02 
2.586012e-01 5.233231e-05 1.206793e-01 
3.269304e-01 1.057451e-04 1.930698e-01 
4.132805e-01 2.136261e-04 3.088844e-01 
5.218292e-01 4.300761e-04 4.941713e-01 
6.600385e-01 8.704268e-04 7.906043e-01 
8.324372e-01 1.746559e-03 1.264855e+00 
1.051433e+00 3.520767e-03 2.023590e+00 
1.326512e+00 7.074369e-03 3.237458e+00 
1.667862e+00 1.407513e-02 5.179475e+00 
2.086995e+00 2.761910e-02 8.286428e+00 
2.599813e+00 5.352250e-02 1.325711e+01 
3.213476e+00 1.014649e-01 2.120951e+01 
3.923094e+00 1.857469e-01 3.393222e+01 
4.703133e+00 3.231051e-01 5.428675e+01 
5.508744e+00 5.268819e-01 8.685114e+01 
6.264394e+00 7.921559e-01 1.389495e+02 
6.888661e+00 1.088014e+00 2.222996e+02 
7.322329e+00 1.366914e+00 3.556480e+02 
7.534047e+00 1.580595e+00 5.689866e+02 
7.549847e+00 1.711964e+00 9.102982e+02 
7.410784e+00 1.762343e+00 1.456348e+03 
7.171345e+00 1.749233e+00 2.329952e+03 
6.884361e+00 1.694699e+00 3.727594e+03 
6.596456e+00 1.619849e+00 5.963623e+03 
6.339733e+00 1.539864e+00 9.540955e+03 
6.130816e+00 1.464081e+00 1.526418e+04 
5.989115e+00 1.402667e+00 2.442053e+04 
5.909054e+00 1.357268e+00 3.906940e+04 
5.888515e+00 1.330755e+00 6.250552e+04 
5.910630e+00 1.320819e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-807.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.297387e-03 3.673611e-11 1.000000e-05 
2.927519e-03 7.601328e-11 1.599859e-05 
3.726608e-03 1.567947e-10 2.559548e-05 
4.690101e-03 3.125625e-10 4.094915e-05 
5.869429e-03 6.126013e-10 6.551286e-05 
7.582507e-03 1.320775e-09 1.048113e-04 
9.432544e-03 2.542594e-09 1.676833e-04 
1.218372e-02 5.479370e-09 2.682696e-04 
1.519972e-02 1.063892e-08 4.291934e-04 
1.932820e-02 2.187584e-08 6.866488e-04 
2.429970e-02 4.347035e-08 1.098541e-03 
3.113267e-02 9.141973e-08 1.757511e-03 
3.905264e-02 1.804439e-07 2.811769e-03 
4.966887e-02 3.712311e-07 4.498433e-03 
6.281264e-02 7.508155e-07 7.196857e-03 
7.957533e-02 1.526611e-06 1.151395e-02 
1.004523e-01 3.070959e-06 1.842070e-02 
1.275775e-01 6.290994e-06 2.947052e-02 
1.614268e-01 1.274464e-05 4.714866e-02 
2.033828e-01 2.548883e-05 7.543120e-02 
2.577799e-01 5.189961e-05 1.206793e-01 
3.255276e-01 1.045193e-04 1.930698e-01 
4.124754e-01 2.126435e-04 3.088844e-01 
5.218378e-01 4.306305e-04 4.941713e-01 
6.594012e-01 8.689840e-04 7.906043e-01 
8.333556e-01 1.754512e-03 1.264855e+00 
1.050580e+00 3.516556e-03 2.023590e+00 
1.323301e+00 7.031856e-03 3.237458e+00 
1.664422e+00 1.400562e-02 5.179475e+00 
2.084881e+00 2.756920e-02 8.286428e+00 
2.598558e+00 5.351018e-02 1.325711e+01 
3.212434e+00 1.014880e-01 2.120951e+01 
3.917378e+00 1.851648e-01 3.393222e+01 
4.699670e+00 3.227736e-01 5.428675e+01 
5.504206e+00 5.261969e-01 8.685114e+01 
6.258439e+00 7.908281e-01 1.389495e+02 
6.884913e+00 1.087394e+00 2.222996e+02 
7.313899e+00 1.363923e+00 3.556480e+02 
7.531793e+00 1.580549e+00 5.689866e+02 
7.544751e+00 1.710357e+00 9.102982e+02 
7.404884e+00 1.760298e+00 1.456348e+03 
7.167236e+00 1.748070e+00 2.329952e+03 
6.880433e+00 1.693639e+00 3.727594e+03 
6.592835e+00 1.618952e+00 5.963623e+03 
6.335990e+00 1.538960e+00 9.540955e+03 
6.129629e+00 1.464090e+00 1.526418e+04 
5.983953e+00 1.401372e+00 2.442053e+04 
5.903767e+00 1.355966e+00 3.906940e+04 
5.882888e+00 1.329357e+00 6.250552e+04 
5.906513e+00 1.319895e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-808.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.293716e-03 3.660559e-11 1.000000e-05 
2.873643e-03 7.198243e-11 1.599859e-05 
3.639288e-03 1.462102e-10 2.559548e-05 
4.698646e-03 3.146635e-10 4.094915e-05 
5.944240e-03 6.371142e-10 6.551286e-05 
7.431302e-03 1.244867e-09 1.048113e-04 
9.465319e-03 2.572374e-09 1.676833e-04 
1.211807e-02 5.397944e-09 2.682696e-04 
1.523064e-02 1.071723e-08 4.291934e-04 
1.931590e-02 2.186116e-08 6.866488e-04 
2.455889e-02 4.493190e-08 1.098541e-03 
3.074806e-02 8.818234e-08 1.757511e-03 
3.932148e-02 1.844244e-07 2.811769e-03 
4.948824e-02 3.676507e-07 4.498433e-03 
6.249781e-02 7.404988e-07 7.196857e-03 
7.950874e-02 1.524669e-06 1.151395e-02 
1.005318e-01 3.082070e-06 1.842070e-02 
1.269381e-01 6.204550e-06 2.947052e-02 
1.607771e-01 1.260699e-05 4.714866e-02 
2.037187e-01 2.564707e-05 7.543120e-02 
2.569471e-01 5.146192e-05 1.206793e-01 
3.252032e-01 1.043362e-04 1.930698e-01 
4.116133e-01 2.115749e-04 3.088844e-01 
5.198785e-01 4.263264e-04 4.941713e-01 
6.577421e-01 8.635109e-04 7.906043e-01 
8.323584e-01 1.750386e-03 1.264855e+00 
1.049698e+00 3.512048e-03 2.023590e+00 
1.321304e+00 7.008732e-03 3.237458e+00 
1.663082e+00 1.398904e-02 5.179475e+00 
2.081629e+00 2.747438e-02 8.286428e+00 
2.595697e+00 5.339920e-02 1.325711e+01 
3.205213e+00 1.009322e-01 2.120951e+01 
3.914377e+00 1.849617e-01 3.393222e+01 
4.694208e+00 3.220403e-01 5.428675e+01 
5.498288e+00 5.251314e-01 8.685114e+01 
6.252681e+00 7.895697e-01 1.389495e+02 
6.876396e+00 1.084718e+00 2.222996e+02 
7.311024e+00 1.363632e+00 3.556480e+02 
7.526783e+00 1.579081e+00 5.689866e+02 
7.541998e+00 1.709961e+00 9.102982e+02 
7.402569e+00 1.760039e+00 1.456348e+03 
7.163839e+00 1.747238e+00 2.329952e+03 
6.877914e+00 1.693185e+00 3.727594e+03 
6.589859e+00 1.618308e+00 5.963623e+03 
6.331611e+00 1.537823e+00 9.540955e+03 
6.125423e+00 1.463067e+00 1.526418e+04 
5.980491e+00 1.400631e+00 2.442053e+04 
5.900381e+00 1.355266e+00 3.906940e+04 
5.879680e+00 1.328721e+00 6.250552e+04 
5.901425e+00 1.318662e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-809.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.308770e-03 3.737726e-11 1.000000e-05 
2.883481e-03 7.281430e-11 1.599859e-05 
3.712202e-03 1.553675e-10 2.559548e-05 
4.666573e-03 3.086452e-10 4.094915e-05 
5.990497e-03 6.529111e-10 6.551286e-05 
7.597525e-03 1.331931e-09 1.048113e-04 
9.606718e-03 2.692716e-09 1.676833e-04 
1.202336e-02 5.278895e-09 2.682696e-04 
1.527103e-02 1.081609e-08 4.291934e-04 
1.928333e-02 2.177768e-08 6.866488e-04 
2.448963e-02 4.460796e-08 1.098541e-03 
3.084925e-02 8.916603e-08 1.757511e-03 
3.929472e-02 1.842760e-07 2.811769e-03 
4.934537e-02 3.649268e-07 4.498433e-03 
6.264107e-02 7.465252e-07 7.196857e-03 
7.954022e-02 1.528369e-06 1.151395e-02 
1.003917e-01 3.073006e-06 1.842070e-02 
1.272860e-01 6.263453e-06 2.947052e-02 
1.603957e-01 1.253296e-05 4.714866e-02 
2.029944e-01 2.540589e-05 7.543120e-02 
2.575143e-01 5.186756e-05 1.206793e-01 
3.250951e-01 1.043612e-04 1.930698e-01 
4.115826e-01 2.117892e-04 3.088844e-01 
5.200142e-01 4.271877e-04 4.941713e-01 
6.582744e-01 8.666780e-04 7.906043e-01 
8.294318e-01 1.734137e-03 1.264855e+00 
1.047342e+00 3.492772e-03 2.023590e+00 
1.320659e+00 7.007104e-03 3.237458e+00 
1.661064e+00 1.395541e-02 5.179475e+00 
2.079460e+00 2.742230e-02 8.286428e+00 
2.593414e+00 5.332357e-02 1.325711e+01 
3.201801e+00 1.007331e-01 2.120951e+01 
3.907999e+00 1.842878e-01 3.393222e+01 
4.689587e+00 3.214755e-01 5.428675e+01 
5.491550e+00 5.238400e-01 8.685114e+01 
6.244495e+00 7.874473e-01 1.389495e+02 
6.873251e+00 1.084354e+00 2.222996e+02 
7.305374e+00 1.361990e+00 3.556480e+02 
7.520289e+00 1.576845e+00 5.689866e+02 
7.535990e+00 1.707878e+00 9.102982e+02 
7.397073e+00 1.758192e+00 1.456348e+03 
7.160163e+00 1.746275e+00 2.329952e+03 
6.874329e+00 1.692270e+00 3.727594e+03 
6.587047e+00 1.617728e+00 5.963623e+03 
6.329848e+00 1.537640e+00 9.540955e+03 
6.121854e+00 1.462261e+00 1.526418e+04 
5.978080e+00 1.400231e+00 2.442053e+04 
5.896958e+00 1.354554e+00 3.906940e+04 
5.875711e+00 1.327844e+00 6.250552e+04 
5.896758e+00 1.317562e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-81.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.342356e-02 3.908053e-09 1.000000e-05 
2.942194e-02 7.744901e-09 1.599859e-05 
3.669617e-02 1.502672e-08 2.559548e-05 
4.728251e-02 3.214427e-08 4.094915e-05 
5.905285e-02 6.262167e-08 6.551286e-05 
7.487030e-02 1.276236e-07 1.048113e-04 
9.482584e-02 2.592880e-07 1.676833e-04 
1.199792e-01 5.251942e-07 2.682696e-04 
1.531219e-01 1.091729e-06 4.291934e-04 
1.934483e-01 2.201397e-06 6.866488e-04 
2.447026e-01 4.455743e-06 1.098541e-03 
3.094319e-01 9.009504e-06 1.757511e-03 
3.920133e-01 1.831937e-05 2.811769e-03 
4.950447e-01 3.689310e-05 4.498433e-03 
6.269266e-01 7.493207e-05 7.196857e-03 
7.939213e-01 1.521807e-04 1.151395e-02 
1.005203e+00 3.088895e-04 1.842070e-02 
1.271261e+00 6.248415e-04 2.947052e-02 
1.605121e+00 1.257848e-03 4.714866e-02 
2.027733e+00 2.536286e-03 7.543120e-02 
2.561671e+00 5.114864e-03 1.206793e-01 
3.235735e+00 1.031190e-02 1.930698e-01 
4.079866e+00 2.068263e-02 3.088844e-01 
5.125008e+00 4.103484e-02 4.941713e-01 
6.428972e+00 8.111942e-02 7.906043e-01 
8.014570e+00 1.575251e-01 1.264855e+00 
9.906584e+00 2.985984e-01 2.023590e+00 
1.211678e+01 5.495276e-01 3.237458e+00 
1.455204e+01 9.606395e-01 5.179475e+00 
1.710013e+01 1.580731e+00 8.286428e+00 
1.951616e+01 2.400138e+00 1.325711e+01 
2.153769e+01 3.327965e+00 2.120951e+01 
2.298093e+01 4.222594e+00 3.393222e+01 
2.372662e+01 4.924876e+00 5.428675e+01 
2.383449e+01 5.366368e+00 8.685114e+01 
2.343782e+01 5.549512e+00 1.389495e+02 
2.271216e+01 5.528605e+00 2.222996e+02 
2.181979e+01 5.369450e+00 3.556480e+02 
2.090533e+01 5.137390e+00 5.689866e+02 
2.007784e+01 4.883877e+00 9.102982e+02 
1.940705e+01 4.644555e+00 1.456348e+03 
1.892907e+01 4.442752e+00 2.329952e+03 
1.865196e+01 4.292446e+00 3.727594e+03 
1.857100e+01 4.203181e+00 5.963623e+03 
1.863251e+01 4.167761e+00 9.540955e+03 
1.877294e+01 4.172790e+00 1.526418e+04 
1.895212e+01 4.207780e+00 2.442053e+04 
1.911321e+01 4.252574e+00 3.906940e+04 
1.923500e+01 4.295834e+00 6.250552e+04 
1.931482e+01 4.331733e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-810.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.337839e-03 3.885490e-11 1.000000e-05 
2.897888e-03 7.400258e-11 1.599859e-05 
3.646784e-03 1.474797e-10 2.559548e-05 
4.684874e-03 3.126768e-10 4.094915e-05 
5.988340e-03 6.530120e-10 6.551286e-05 
7.394203e-03 1.229351e-09 1.048113e-04 
9.485424e-03 2.595208e-09 1.676833e-04 
1.194389e-02 5.181306e-09 2.682696e-04 
1.516142e-02 1.059795e-08 4.291934e-04 
1.923754e-02 2.164966e-08 6.866488e-04 
2.450437e-02 4.474379e-08 1.098541e-03 
3.103422e-02 9.089180e-08 1.757511e-03 
3.901235e-02 1.805547e-07 2.811769e-03 
4.969793e-02 3.732655e-07 4.498433e-03 
6.255030e-02 7.442036e-07 7.196857e-03 
7.946688e-02 1.526030e-06 1.151395e-02 
1.003239e-01 3.070574e-06 1.842070e-02 
1.267859e-01 6.197562e-06 2.947052e-02 
1.604719e-01 1.256635e-05 4.714866e-02 
2.032141e-01 2.551994e-05 7.543120e-02 
2.564272e-01 5.127677e-05 1.206793e-01 
3.253112e-01 1.046987e-04 1.930698e-01 
4.102810e-01 2.100457e-04 3.088844e-01 
5.204162e-01 4.287078e-04 4.941713e-01 
6.572537e-01 8.637188e-04 7.906043e-01 
8.285409e-01 1.730689e-03 1.264855e+00 
1.047975e+00 3.503415e-03 2.023590e+00 
1.320053e+00 7.006076e-03 3.237458e+00 
1.657936e+00 1.389389e-02 5.179475e+00 
2.077350e+00 2.737249e-02 8.286428e+00 
2.588025e+00 5.305785e-02 1.325711e+01 
3.199068e+00 1.005974e-01 2.120951e+01 
3.905643e+00 1.841736e-01 3.393222e+01 
4.684559e+00 3.208291e-01 5.428675e+01 
5.485795e+00 5.228189e-01 8.685114e+01 
6.240384e+00 7.867729e-01 1.389495e+02 
6.866937e+00 1.082625e+00 2.222996e+02 
7.297763e+00 1.359393e+00 3.556480e+02 
7.515638e+00 1.575559e+00 5.689866e+02 
7.532549e+00 1.707122e+00 9.102982e+02 
7.392033e+00 1.756572e+00 1.456348e+03 
7.155791e+00 1.744984e+00 2.329952e+03 
6.871959e+00 1.691878e+00 3.727594e+03 
6.584181e+00 1.617125e+00 5.963623e+03 
6.326043e+00 1.536711e+00 9.540955e+03 
6.117305e+00 1.461120e+00 1.526418e+04 
5.974509e+00 1.399452e+00 2.442053e+04 
5.893569e+00 1.353851e+00 3.906940e+04 
5.873134e+00 1.327405e+00 6.250552e+04 
5.895123e+00 1.317424e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-811.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.341354e-03 3.907861e-11 1.000000e-05 
2.832562e-03 6.919518e-11 1.599859e-05 
3.712456e-03 1.557835e-10 2.559548e-05 
4.637142e-03 3.035911e-10 4.094915e-05 
5.856984e-03 6.117301e-10 6.551286e-05 
7.453090e-03 1.260511e-09 1.048113e-04 
9.519761e-03 2.626733e-09 1.676833e-04 
1.211070e-02 5.408111e-09 2.682696e-04 
1.506975e-02 1.041973e-08 4.291934e-04 
1.940227e-02 2.223800e-08 6.866488e-04 
2.423717e-02 4.334944e-08 1.098541e-03 
3.061321e-02 8.735036e-08 1.757511e-03 
3.887896e-02 1.789296e-07 2.811769e-03 
4.959483e-02 3.714051e-07 4.498433e-03 
6.274008e-02 7.519249e-07 7.196857e-03 
7.936379e-02 1.521975e-06 1.151395e-02 
9.980099e-02 3.026540e-06 1.842070e-02 
1.271173e-01 6.254008e-06 2.947052e-02 
1.606636e-01 1.262700e-05 4.714866e-02 
2.024507e-01 2.526460e-05 7.543120e-02 
2.565569e-01 5.141801e-05 1.206793e-01 
3.245392e-01 1.040834e-04 1.930698e-01 
4.100276e-01 2.099155e-04 3.088844e-01 
5.198163e-01 4.277543e-04 4.941713e-01 
6.553241e-01 8.571921e-04 7.906043e-01 
8.281655e-01 1.730468e-03 1.264855e+00 
1.046648e+00 3.494424e-03 2.023590e+00 
1.318753e+00 6.993987e-03 3.237458e+00 
1.657492e+00 1.389972e-02 5.179475e+00 
2.076880e+00 2.738723e-02 8.286428e+00 
2.584061e+00 5.287954e-02 1.325711e+01 
3.197221e+00 1.005441e-01 2.120951e+01 
3.898675e+00 1.834182e-01 3.393222e+01 
4.675699e+00 3.194163e-01 5.428675e+01 
5.478101e+00 5.212657e-01 8.685114e+01 
6.234166e+00 7.853487e-01 1.389495e+02 
6.860160e+00 1.080695e+00 2.222996e+02 
7.295069e+00 1.359186e+00 3.556480e+02 
7.511374e+00 1.574470e+00 5.689866e+02 
7.526674e+00 1.705105e+00 9.102982e+02 
7.390260e+00 1.756579e+00 1.456348e+03 
7.150664e+00 1.743340e+00 2.329952e+03 
6.868244e+00 1.690905e+00 3.727594e+03 
6.579644e+00 1.615860e+00 5.963623e+03 
6.323424e+00 1.536214e+00 9.540955e+03 
6.116614e+00 1.461296e+00 1.526418e+04 
5.969725e+00 1.398278e+00 2.442053e+04 
5.892321e+00 1.353827e+00 3.906940e+04 
5.868464e+00 1.326306e+00 6.250552e+04 
5.889011e+00 1.315864e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-812.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.334679e-03 3.879311e-11 1.000000e-05 
2.852672e-03 7.076661e-11 1.599859e-05 
3.702726e-03 1.547525e-10 2.559548e-05 
4.582528e-03 2.933516e-10 4.094915e-05 
5.857616e-03 6.126828e-10 6.551286e-05 
7.364987e-03 1.217836e-09 1.048113e-04 
9.571764e-03 2.673307e-09 1.676833e-04 
1.192376e-02 5.167878e-09 2.682696e-04 
1.525066e-02 1.081281e-08 4.291934e-04 
1.935462e-02 2.210175e-08 6.866488e-04 
2.426443e-02 4.354953e-08 1.098541e-03 
3.060677e-02 8.740285e-08 1.757511e-03 
3.883229e-02 1.785058e-07 2.811769e-03 
4.921545e-02 3.633944e-07 4.498433e-03 
6.257977e-02 7.470961e-07 7.196857e-03 
7.870107e-02 1.485995e-06 1.151395e-02 
1.003691e-01 3.082318e-06 1.842070e-02 
1.263078e-01 6.142848e-06 2.947052e-02 
1.596273e-01 1.239952e-05 4.714866e-02 
2.027165e-01 2.539549e-05 7.543120e-02 
2.557885e-01 5.102022e-05 1.206793e-01 
3.240748e-01 1.037650e-04 1.930698e-01 
4.102957e-01 2.105867e-04 3.088844e-01 
5.175609e-01 4.227319e-04 4.941713e-01 
6.544239e-01 8.547167e-04 7.906043e-01 
8.268198e-01 1.724169e-03 1.264855e+00 
1.043211e+00 3.464402e-03 2.023590e+00 
1.315182e+00 6.945929e-03 3.237458e+00 
1.655662e+00 1.387075e-02 5.179475e+00 
2.072176e+00 2.723531e-02 8.286428e+00 
2.581473e+00 5.278523e-02 1.325711e+01 
3.191621e+00 1.001407e-01 2.120951e+01 
3.896660e+00 1.833508e-01 3.393222e+01 
4.674347e+00 3.195041e-01 5.428675e+01 
5.474472e+00 5.208270e-01 8.685114e+01 
6.229014e+00 7.843024e-01 1.389495e+02 
6.855425e+00 1.079642e+00 2.222996e+02 
7.288287e+00 1.356989e+00 3.556480e+02 
7.505777e+00 1.572692e+00 5.689866e+02 
7.523328e+00 1.704396e+00 9.102982e+02 
7.386305e+00 1.755497e+00 1.456348e+03 
7.148690e+00 1.743168e+00 2.329952e+03 
6.862706e+00 1.689145e+00 3.727594e+03 
6.577606e+00 1.615584e+00 5.963623e+03 
6.319324e+00 1.535175e+00 9.540955e+03 
6.111916e+00 1.460101e+00 1.526418e+04 
5.966655e+00 1.397661e+00 2.442053e+04 
5.885931e+00 1.352171e+00 3.906940e+04 
5.864296e+00 1.325364e+00 6.250552e+04 
5.887999e+00 1.315922e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-813.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.241240e-03 3.436154e-11 1.000000e-05 
2.895978e-03 7.412987e-11 1.599859e-05 
3.730854e-03 1.585011e-10 2.559548e-05 
4.561526e-03 2.896929e-10 4.094915e-05 
5.875346e-03 6.190245e-10 6.551286e-05 
7.374270e-03 1.223952e-09 1.048113e-04 
9.408364e-03 2.541850e-09 1.676833e-04 
1.195106e-02 5.209864e-09 2.682696e-04 
1.509021e-02 1.048801e-08 4.291934e-04 
1.925592e-02 2.179217e-08 6.866488e-04 
2.434991e-02 4.406559e-08 1.098541e-03 
3.061775e-02 8.760476e-08 1.757511e-03 
3.887218e-02 1.792771e-07 2.811769e-03 
4.947477e-02 3.696236e-07 4.498433e-03 
6.220737e-02 7.347414e-07 7.196857e-03 
7.917783e-02 1.515028e-06 1.151395e-02 
9.993583e-02 3.046317e-06 1.842070e-02 
1.261781e-01 6.131492e-06 2.947052e-02 
1.601077e-01 1.252722e-05 4.714866e-02 
2.024235e-01 2.531667e-05 7.543120e-02 
2.556418e-01 5.099520e-05 1.206793e-01 
3.234298e-01 1.032737e-04 1.930698e-01 
4.087894e-01 2.085325e-04 3.088844e-01 
5.183286e-01 4.251378e-04 4.941713e-01 
6.537068e-01 8.529590e-04 7.906043e-01 
8.262586e-01 1.722777e-03 1.264855e+00 
1.043764e+00 3.474165e-03 2.023590e+00 
1.313507e+00 6.927919e-03 3.237458e+00 
1.651041e+00 1.377201e-02 5.179475e+00 
2.071857e+00 2.725580e-02 8.286428e+00 
2.578881e+00 5.269061e-02 1.325711e+01 
3.186074e+00 9.974263e-02 2.120951e+01 
3.889722e+00 1.826000e-01 3.393222e+01 
4.669855e+00 3.189640e-01 5.428675e+01 
5.469248e+00 5.199503e-01 8.685114e+01 
6.221599e+00 7.824526e-01 1.389495e+02 
6.850517e+00 1.078514e+00 2.222996e+02 
7.284535e+00 1.356263e+00 3.556480e+02 
7.501863e+00 1.571779e+00 5.689866e+02 
7.519388e+00 1.703377e+00 9.102982e+02 
7.382184e+00 1.754329e+00 1.456348e+03 
7.144353e+00 1.741890e+00 2.329952e+03 
6.860894e+00 1.688990e+00 3.727594e+03 
6.574062e+00 1.614710e+00 5.963623e+03 
6.315663e+00 1.534295e+00 9.540955e+03 
6.107951e+00 1.459157e+00 1.526418e+04 
5.963463e+00 1.397003e+00 2.442053e+04 
5.883387e+00 1.351735e+00 3.906940e+04 
5.860345e+00 1.324490e+00 6.250552e+04 
5.883606e+00 1.314906e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-814.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.275269e-03 3.599478e-11 1.000000e-05 
2.853606e-03 7.101060e-11 1.599859e-05 
3.653644e-03 1.490459e-10 2.559548e-05 
4.570072e-03 2.916825e-10 4.094915e-05 
5.887484e-03 6.236350e-10 6.551286e-05 
7.548245e-03 1.314254e-09 1.048113e-04 
9.306640e-03 2.463316e-09 1.676833e-04 
1.186203e-02 5.100561e-09 2.682696e-04 
1.525725e-02 1.085352e-08 4.291934e-04 
1.899470e-02 2.094301e-08 6.866488e-04 
2.432445e-02 4.398153e-08 1.098541e-03 
3.075969e-02 8.893802e-08 1.757511e-03 
3.869350e-02 1.770337e-07 2.811769e-03 
4.907310e-02 3.611376e-07 4.498433e-03 
6.232712e-02 7.399017e-07 7.196857e-03 
7.867427e-02 1.488134e-06 1.151395e-02 
9.937689e-02 2.999173e-06 1.842070e-02 
1.258016e-01 6.084233e-06 2.947052e-02 
1.597442e-01 1.245738e-05 4.714866e-02 
2.018120e-01 2.511878e-05 7.543120e-02 
2.554517e-01 5.094411e-05 1.206793e-01 
3.232153e-01 1.031951e-04 1.930698e-01 
4.092507e-01 2.094963e-04 3.088844e-01 
5.163240e-01 4.207418e-04 4.941713e-01 
6.531299e-01 8.517483e-04 7.906043e-01 
8.256724e-01 1.721224e-03 1.264855e+00 
1.040629e+00 3.447198e-03 2.023590e+00 
1.312296e+00 6.917249e-03 3.237458e+00 
1.650630e+00 1.377850e-02 5.179475e+00 
2.067675e+00 2.712452e-02 8.286428e+00 
2.577359e+00 5.266108e-02 1.325711e+01 
3.185748e+00 9.983019e-02 2.120951e+01 
3.887256e+00 1.824693e-01 3.393222e+01 
4.663172e+00 3.179865e-01 5.428675e+01 
5.463049e+00 5.188059e-01 8.685114e+01 
6.219451e+00 7.824693e-01 1.389495e+02 
6.845491e+00 1.077333e+00 2.222996e+02 
7.278008e+00 1.354187e+00 3.556480e+02 
7.495096e+00 1.569395e+00 5.689866e+02 
7.514267e+00 1.701745e+00 9.102982e+02 
7.377035e+00 1.752647e+00 1.456348e+03 
7.139692e+00 1.740459e+00 2.329952e+03 
6.856281e+00 1.687626e+00 3.727594e+03 
6.569292e+00 1.613350e+00 5.963623e+03 
6.313303e+00 1.533890e+00 9.540955e+03 
6.106473e+00 1.459062e+00 1.526418e+04 
5.961412e+00 1.396717e+00 2.442053e+04 
5.879790e+00 1.350963e+00 3.906940e+04 
5.859470e+00 1.324584e+00 6.250552e+04 
5.878174e+00 1.313561e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-815.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.327221e-03 3.856447e-11 1.000000e-05 
2.942513e-03 7.795246e-11 1.599859e-05 
3.704299e-03 1.555223e-10 2.559548e-05 
4.655240e-03 3.086744e-10 4.094915e-05 
5.862472e-03 6.164768e-10 6.551286e-05 
7.494595e-03 1.288009e-09 1.048113e-04 
9.346676e-03 2.498309e-09 1.676833e-04 
1.178935e-02 5.013533e-09 2.682696e-04 
1.509526e-02 1.052437e-08 4.291934e-04 
1.914496e-02 2.147031e-08 6.866488e-04 
2.428569e-02 4.382540e-08 1.098541e-03 
3.078603e-02 8.927629e-08 1.757511e-03 
3.889992e-02 1.801032e-07 2.811769e-03 
4.925786e-02 3.656808e-07 4.498433e-03 
6.228655e-02 7.393649e-07 7.196857e-03 
7.904599e-02 1.511181e-06 1.151395e-02 
9.945333e-02 3.009792e-06 1.842070e-02 
1.260923e-01 6.134045e-06 2.947052e-02 
1.598814e-01 1.250486e-05 4.714866e-02 
2.015080e-01 2.503616e-05 7.543120e-02 
2.559106e-01 5.128202e-05 1.206793e-01 
3.228400e-01 1.029623e-04 1.930698e-01 
4.091453e-01 2.095916e-04 3.088844e-01 
5.157612e-01 4.198826e-04 4.941713e-01 
6.534690e-01 8.541215e-04 7.906043e-01 
8.232826e-01 1.708422e-03 1.264855e+00 
1.040028e+00 3.445446e-03 2.023590e+00 
1.310732e+00 6.901008e-03 3.237458e+00 
1.647718e+00 1.372257e-02 5.179475e+00 
2.067107e+00 2.713506e-02 8.286428e+00 
2.575630e+00 5.261877e-02 1.325711e+01 
3.181930e+00 9.959284e-02 2.120951e+01 
3.881464e+00 1.818778e-01 3.393222e+01 
4.656227e+00 3.169574e-01 5.428675e+01 
5.458985e+00 5.182456e-01 8.685114e+01 
6.212406e+00 7.807488e-01 1.389495e+02 
6.838269e+00 1.075208e+00 2.222996e+02 
7.272096e+00 1.352409e+00 3.556480e+02 
7.491005e+00 1.568389e+00 5.689866e+02 
7.508924e+00 1.699997e+00 9.102982e+02 
7.372567e+00 1.751304e+00 1.456348e+03 
7.137126e+00 1.740006e+00 2.329952e+03 
6.854667e+00 1.687554e+00 3.727594e+03 
6.567409e+00 1.613131e+00 5.963623e+03 
6.309263e+00 1.532871e+00 9.540955e+03 
6.101050e+00 1.457617e+00 1.526418e+04 
5.958781e+00 1.396241e+00 2.442053e+04 
5.875471e+00 1.349962e+00 3.906940e+04 
5.854794e+00 1.323480e+00 6.250552e+04 
5.875914e+00 1.313220e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-816.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.285439e-03 3.656923e-11 1.000000e-05 
2.886542e-03 7.367847e-11 1.599859e-05 
3.720404e-03 1.577530e-10 2.559548e-05 
4.581863e-03 2.946683e-10 4.094915e-05 
5.862988e-03 6.173963e-10 6.551286e-05 
7.444709e-03 1.264009e-09 1.048113e-04 
9.452745e-03 2.587503e-09 1.676833e-04 
1.202546e-02 5.327361e-09 2.682696e-04 
1.494185e-02 1.021928e-08 4.291934e-04 
1.926116e-02 2.189044e-08 6.866488e-04 
2.411064e-02 4.293717e-08 1.098541e-03 
3.041420e-02 8.618596e-08 1.757511e-03 
3.877543e-02 1.785984e-07 2.811769e-03 
4.892019e-02 3.586513e-07 4.498433e-03 
6.232373e-02 7.415985e-07 7.196857e-03 
7.850347e-02 1.482095e-06 1.151395e-02 
9.966988e-02 3.033213e-06 1.842070e-02 
1.258248e-01 6.102558e-06 2.947052e-02 
1.593478e-01 1.239526e-05 4.714866e-02 
2.010778e-01 2.490667e-05 7.543120e-02 
2.551580e-01 5.089334e-05 1.206793e-01 
3.223963e-01 1.026642e-04 1.930698e-01 
4.086205e-01 2.090422e-04 3.088844e-01 
5.155105e-01 4.197847e-04 4.941713e-01 
6.520393e-01 8.495691e-04 7.906043e-01 
8.245020e-01 1.718121e-03 1.264855e+00 
1.038919e+00 3.438647e-03 2.023590e+00 
1.310479e+00 6.905423e-03 3.237458e+00 
1.645435e+00 1.368234e-02 5.179475e+00 
2.064615e+00 2.707005e-02 8.286428e+00 
2.570579e+00 5.237439e-02 1.325711e+01 
3.175993e+00 9.915885e-02 2.120951e+01 
3.880062e+00 1.818934e-01 3.393222e+01 
4.653930e+00 3.168535e-01 5.428675e+01 
5.454231e+00 5.174956e-01 8.685114e+01 
6.206538e+00 7.794449e-01 1.389495e+02 
6.830828e+00 1.072988e+00 2.222996e+02 
7.267037e+00 1.351043e+00 3.556480e+02 
7.485770e+00 1.566790e+00 5.689866e+02 
7.506133e+00 1.699568e+00 9.102982e+02 
7.370323e+00 1.751069e+00 1.456348e+03 
7.133729e+00 1.739163e+00 2.329952e+03 
6.849308e+00 1.685866e+00 3.727594e+03 
6.564248e+00 1.612406e+00 5.963623e+03 
6.306397e+00 1.532279e+00 9.540955e+03 
6.098564e+00 1.457175e+00 1.526418e+04 
5.952987e+00 1.394733e+00 2.442053e+04 
5.873657e+00 1.349755e+00 3.906940e+04 
5.851353e+00 1.322765e+00 6.250552e+04 
5.872280e+00 1.312443e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-817.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.277733e-03 3.624494e-11 1.000000e-05 
2.931659e-03 7.728214e-11 1.599859e-05 
3.698022e-03 1.551127e-10 2.559548e-05 
4.675728e-03 3.135355e-10 4.094915e-05 
5.907153e-03 6.322278e-10 6.551286e-05 
7.346593e-03 1.216177e-09 1.048113e-04 
9.431807e-03 2.573497e-09 1.676833e-04 
1.203467e-02 5.346154e-09 2.682696e-04 
1.507755e-02 1.051312e-08 4.291934e-04 
1.926321e-02 2.192427e-08 6.866488e-04 
2.435876e-02 4.433072e-08 1.098541e-03 
3.048143e-02 8.686508e-08 1.757511e-03 
3.880398e-02 1.792126e-07 2.811769e-03 
4.919276e-02 3.651266e-07 4.498433e-03 
6.196633e-02 7.298066e-07 7.196857e-03 
7.862012e-02 1.490537e-06 1.151395e-02 
9.904908e-02 2.980536e-06 1.842070e-02 
1.252964e-01 6.033386e-06 2.947052e-02 
1.587144e-01 1.226305e-05 4.714866e-02 
2.009213e-01 2.487904e-05 7.543120e-02 
2.540713e-01 5.030746e-05 1.206793e-01 
3.224239e-01 1.028164e-04 1.930698e-01 
4.077475e-01 2.079599e-04 3.088844e-01 
5.147538e-01 4.184508e-04 4.941713e-01 
6.515448e-01 8.486758e-04 7.906043e-01 
8.225380e-01 1.707964e-03 1.264855e+00 
1.038002e+00 3.433740e-03 2.023590e+00 
1.308917e+00 6.889176e-03 3.237458e+00 
1.646162e+00 1.371707e-02 5.179475e+00 
2.059731e+00 2.691162e-02 8.286428e+00 
2.567773e+00 5.226656e-02 1.325711e+01 
3.174041e+00 9.909453e-02 2.120951e+01 
3.874516e+00 1.813359e-01 3.393222e+01 
4.646293e+00 3.156871e-01 5.428675e+01 
5.445646e+00 5.156989e-01 8.685114e+01 
6.200444e+00 7.780606e-01 1.389495e+02 
6.827652e+00 1.072597e+00 2.222996e+02 
7.262556e+00 1.349957e+00 3.556480e+02 
7.480800e+00 1.565327e+00 5.689866e+02 
7.501377e+00 1.698119e+00 9.102982e+02 
7.364192e+00 1.748892e+00 1.456348e+03 
7.129668e+00 1.738009e+00 2.329952e+03 
6.846047e+00 1.685082e+00 3.727594e+03 
6.561188e+00 1.611720e+00 5.963623e+03 
6.302892e+00 1.531453e+00 9.540955e+03 
6.094324e+00 1.456133e+00 1.526418e+04 
5.949828e+00 1.394083e+00 2.442053e+04 
5.871550e+00 1.349454e+00 3.906940e+04 
5.848805e+00 1.322330e+00 6.250552e+04 
5.869257e+00 1.311859e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-818.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.251179e-03 3.503485e-11 1.000000e-05 
2.879770e-03 7.334045e-11 1.599859e-05 
3.563688e-03 1.389854e-10 2.559548e-05 
4.641507e-03 3.070770e-10 4.094915e-05 
5.823579e-03 6.065129e-10 6.551286e-05 
7.502926e-03 1.297067e-09 1.048113e-04 
9.424355e-03 2.570544e-09 1.676833e-04 
1.188770e-02 5.158985e-09 2.682696e-04 
1.513023e-02 1.063671e-08 4.291934e-04 
1.896888e-02 2.096018e-08 6.866488e-04 
2.408979e-02 4.293087e-08 1.098541e-03 
3.044120e-02 8.662751e-08 1.757511e-03 
3.842812e-02 1.742682e-07 2.811769e-03 
4.921833e-02 3.661440e-07 4.498433e-03 
6.220093e-02 7.390305e-07 7.196857e-03 
7.872677e-02 1.498442e-06 1.151395e-02 
9.902049e-02 2.981601e-06 1.842070e-02 
1.258616e-01 6.122882e-06 2.947052e-02 
1.588148e-01 1.230136e-05 4.714866e-02 
2.012138e-01 2.501841e-05 7.543120e-02 
2.538228e-01 5.022138e-05 1.206793e-01 
3.214998e-01 1.020596e-04 1.930698e-01 
4.071878e-01 2.073580e-04 3.088844e-01 
5.153106e-01 4.203232e-04 4.941713e-01 
6.501648e-01 8.443273e-04 7.906043e-01 
8.205386e-01 1.697618e-03 1.264855e+00 
1.037286e+00 3.430828e-03 2.023590e+00 
1.305655e+00 6.846209e-03 3.237458e+00 
1.643869e+00 1.367652e-02 5.179475e+00 
2.059154e+00 2.692147e-02 8.286428e+00 
2.564725e+00 5.214396e-02 1.325711e+01 
3.169481e+00 9.878847e-02 2.120951e+01 
3.868407e+00 1.807009e-01 3.393222e+01 
4.643875e+00 3.155578e-01 5.428675e+01 
5.441866e+00 5.152137e-01 8.685114e+01 
6.194542e+00 7.767434e-01 1.389495e+02 
6.820647e+00 1.070562e+00 2.222996e+02 
7.256001e+00 1.347862e+00 3.556480e+02 
7.476658e+00 1.564288e+00 5.689866e+02 
7.497296e+00 1.697019e+00 9.102982e+02 
7.360867e+00 1.748115e+00 1.456348e+03 
7.126529e+00 1.737284e+00 2.329952e+03 
6.844481e+00 1.685028e+00 3.727594e+03 
6.556954e+00 1.610567e+00 5.963623e+03 
6.298429e+00 1.530275e+00 9.540955e+03 
6.091559e+00 1.455594e+00 1.526418e+04 
5.947462e+00 1.393691e+00 2.442053e+04 
5.866586e+00 1.348246e+00 3.906940e+04 
5.845121e+00 1.321536e+00 6.250552e+04 
5.865236e+00 1.310958e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-819.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.221919e-03 3.372761e-11 1.000000e-05 
2.843931e-03 7.072255e-11 1.599859e-05 
3.705832e-03 1.564797e-10 2.559548e-05 
4.571196e-03 2.936907e-10 4.094915e-05 
5.898251e-03 6.309145e-10 6.551286e-05 
7.471418e-03 1.282360e-09 1.048113e-04 
9.391605e-03 2.546949e-09 1.676833e-04 
1.198769e-02 5.296720e-09 2.682696e-04 
1.506104e-02 1.050426e-08 4.291934e-04 
1.907439e-02 2.133794e-08 6.866488e-04 
2.421119e-02 4.363648e-08 1.098541e-03 
3.064277e-02 8.846779e-08 1.757511e-03 
3.871785e-02 1.784577e-07 2.811769e-03 
4.916129e-02 3.653185e-07 4.498433e-03 
6.163375e-02 7.198768e-07 7.196857e-03 
7.812579e-02 1.466177e-06 1.151395e-02 
9.948224e-02 3.027202e-06 1.842070e-02 
1.253416e-01 6.054706e-06 2.947052e-02 
1.590651e-01 1.237474e-05 4.714866e-02 
2.008428e-01 2.491070e-05 7.543120e-02 
2.545211e-01 5.069886e-05 1.206793e-01 
3.214563e-01 1.021430e-04 1.930698e-01 
4.064000e-01 2.064090e-04 3.088844e-01 
5.133809e-01 4.161277e-04 4.941713e-01 
6.502379e-01 8.456428e-04 7.906043e-01 
8.201995e-01 1.697583e-03 1.264855e+00 
1.035216e+00 3.414499e-03 2.023590e+00 
1.303565e+00 6.821702e-03 3.237458e+00 
1.639780e+00 1.359141e-02 5.179475e+00 
2.055511e+00 2.681163e-02 8.286428e+00 
2.562271e+00 5.205739e-02 1.325711e+01 
3.165397e+00 9.852660e-02 2.120951e+01 
3.863788e+00 1.802717e-01 3.393222e+01 
4.636377e+00 3.144195e-01 5.428675e+01 
5.435975e+00 5.141522e-01 8.685114e+01 
6.187764e+00 7.751160e-01 1.389495e+02 
6.814783e+00 1.069016e+00 2.222996e+02 
7.250353e+00 1.346206e+00 3.556480e+02 
7.470685e+00 1.562305e+00 5.689866e+02 
7.492296e+00 1.695442e+00 9.102982e+02 
7.357837e+00 1.747483e+00 1.456348e+03 
7.123306e+00 1.736519e+00 2.329952e+03 
6.840624e+00 1.683984e+00 3.727594e+03 
6.553930e+00 1.609893e+00 5.963623e+03 
6.296436e+00 1.530000e+00 9.540955e+03 
6.088595e+00 1.454987e+00 1.526418e+04 
5.944024e+00 1.392949e+00 2.442053e+04 
5.862389e+00 1.347281e+00 3.906940e+04 
5.840238e+00 1.320365e+00 6.250552e+04 
5.862529e+00 1.310473e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-82.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.301868e-02 3.754672e-09 1.000000e-05 
2.882101e-02 7.369843e-09 1.599859e-05 
3.633615e-02 1.476888e-08 2.559548e-05 
4.651846e-02 3.098895e-08 4.094915e-05 
5.865577e-02 6.212454e-08 6.551286e-05 
7.469979e-02 1.283185e-07 1.048113e-04 
9.401000e-02 2.557721e-07 1.676833e-04 
1.183935e-01 5.108759e-07 2.682696e-04 
1.502859e-01 1.044927e-06 4.291934e-04 
1.914213e-01 2.159250e-06 6.866488e-04 
2.412824e-01 4.324245e-06 1.098541e-03 
3.047462e-01 8.712635e-06 1.757511e-03 
3.867714e-01 1.781148e-05 2.811769e-03 
4.895511e-01 3.611890e-05 4.498433e-03 
6.190822e-01 7.304513e-05 7.196857e-03 
7.826517e-01 1.475915e-04 1.151395e-02 
9.921691e-01 3.006959e-04 1.842070e-02 
1.253922e+00 6.070234e-04 2.947052e-02 
1.585778e+00 1.227889e-03 4.714866e-02 
2.005328e+00 2.483412e-03 7.543120e-02 
2.527968e+00 4.976282e-03 1.206793e-01 
3.192410e+00 1.002538e-02 1.930698e-01 
4.025058e+00 2.010518e-02 3.088844e-01 
5.063096e+00 4.005288e-02 4.941713e-01 
6.344281e+00 7.891549e-02 7.906043e-01 
7.919951e+00 1.538769e-01 1.264855e+00 
9.791348e+00 2.918247e-01 2.023590e+00 
1.198007e+01 5.375956e-01 3.237458e+00 
1.440498e+01 9.430026e-01 5.179475e+00 
1.692025e+01 1.549685e+00 8.286428e+00 
1.933634e+01 2.361682e+00 1.325711e+01 
2.135667e+01 3.281796e+00 2.120951e+01 
2.280660e+01 4.173034e+00 3.393222e+01 
2.356816e+01 4.878412e+00 5.428675e+01 
2.369482e+01 5.326455e+00 8.685114e+01 
2.331087e+01 5.514278e+00 1.389495e+02 
2.259227e+01 5.496155e+00 2.222996e+02 
2.171411e+01 5.343564e+00 3.556480e+02 
2.080141e+01 5.112819e+00 5.689866e+02 
1.997938e+01 4.862234e+00 9.102982e+02 
1.930057e+01 4.620983e+00 1.456348e+03 
1.882261e+01 4.420034e+00 2.329952e+03 
1.854923e+01 4.271476e+00 3.727594e+03 
1.846176e+01 4.180418e+00 5.963623e+03 
1.850673e+01 4.139777e+00 9.540955e+03 
1.865565e+01 4.147296e+00 1.526418e+04 
1.883167e+01 4.180963e+00 2.442053e+04 
1.898729e+01 4.223619e+00 3.906940e+04 
1.911934e+01 4.270069e+00 6.250552e+04 
1.919809e+01 4.305441e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-820.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.277875e-03 3.638482e-11 1.000000e-05 
2.793332e-03 6.709628e-11 1.599859e-05 
3.608215e-03 1.446132e-10 2.559548e-05 
4.620989e-03 3.037634e-10 4.094915e-05 
5.899211e-03 6.319933e-10 6.551286e-05 
7.404665e-03 1.249819e-09 1.048113e-04 
9.376155e-03 2.537495e-09 1.676833e-04 
1.186871e-02 5.146851e-09 2.682696e-04 
1.499637e-02 1.038221e-08 4.291934e-04 
1.890587e-02 2.080275e-08 6.866488e-04 
2.398940e-02 4.250001e-08 1.098541e-03 
3.068652e-02 8.895579e-08 1.757511e-03 
3.864285e-02 1.776392e-07 2.811769e-03 
4.908451e-02 3.640535e-07 4.498433e-03 
6.154208e-02 7.175445e-07 7.196857e-03 
7.806343e-02 1.464455e-06 1.151395e-02 
9.918788e-02 3.004073e-06 1.842070e-02 
1.256344e-01 6.104673e-06 2.947052e-02 
1.585935e-01 1.227997e-05 4.714866e-02 
2.004162e-01 2.478252e-05 7.543120e-02 
2.541861e-01 5.056061e-05 1.206793e-01 
3.210500e-01 1.018803e-04 1.930698e-01 
4.053760e-01 2.051029e-04 3.088844e-01 
5.124455e-01 4.143626e-04 4.941713e-01 
6.491966e-01 8.426141e-04 7.906043e-01 
8.193412e-01 1.694323e-03 1.264855e+00 
1.034627e+00 3.412832e-03 2.023590e+00 
1.303782e+00 6.833395e-03 3.237458e+00 
1.640020e+00 1.361379e-02 5.179475e+00 
2.054038e+00 2.678642e-02 8.286428e+00 
2.559486e+00 5.195068e-02 1.325711e+01 
3.162217e+00 9.834832e-02 2.120951e+01 
3.862293e+00 1.802726e-01 3.393222e+01 
4.634088e+00 3.143144e-01 5.428675e+01 
5.431809e+00 5.135603e-01 8.685114e+01 
6.184438e+00 7.747071e-01 1.389495e+02 
6.809201e+00 1.067589e+00 2.222996e+02 
7.245999e+00 1.345176e+00 3.556480e+02 
7.467536e+00 1.561775e+00 5.689866e+02 
7.487830e+00 1.694139e+00 9.102982e+02 
7.352311e+00 1.745604e+00 1.456348e+03 
7.119035e+00 1.735262e+00 2.329952e+03 
6.836982e+00 1.683031e+00 3.727594e+03 
6.550396e+00 1.609016e+00 5.963623e+03 
6.292559e+00 1.529035e+00 9.540955e+03 
6.086076e+00 1.454531e+00 1.526418e+04 
5.941028e+00 1.392350e+00 2.442053e+04 
5.861115e+00 1.347243e+00 3.906940e+04 
5.835625e+00 1.319277e+00 6.250552e+04 
5.856091e+00 1.308805e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-821.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.287720e-03 3.690358e-11 1.000000e-05 
2.838841e-03 7.051531e-11 1.599859e-05 
3.618043e-03 1.459760e-10 2.559548e-05 
4.584448e-03 2.969758e-10 4.094915e-05 
5.793921e-03 5.994843e-10 6.551286e-05 
7.451683e-03 1.275332e-09 1.048113e-04 
9.307400e-03 2.485107e-09 1.676833e-04 
1.184989e-02 5.128654e-09 2.682696e-04 
1.505724e-02 1.052196e-08 4.291934e-04 
1.914578e-02 2.163115e-08 6.866488e-04 
2.393086e-02 4.224110e-08 1.098541e-03 
3.056292e-02 8.799234e-08 1.757511e-03 
3.849165e-02 1.757763e-07 2.811769e-03 
4.857312e-02 3.532231e-07 4.498433e-03 
6.199950e-02 7.345581e-07 7.196857e-03 
7.809292e-02 1.467904e-06 1.151395e-02 
9.898288e-02 2.989127e-06 1.842070e-02 
1.253376e-01 6.068915e-06 2.947052e-02 
1.587892e-01 1.234051e-05 4.714866e-02 
2.002913e-01 2.476638e-05 7.543120e-02 
2.537787e-01 5.037921e-05 1.206793e-01 
3.210339e-01 1.019892e-04 1.930698e-01 
4.050489e-01 2.048561e-04 3.088844e-01 
5.133419e-01 4.170478e-04 4.941713e-01 
6.487647e-01 8.419581e-04 7.906043e-01 
8.192863e-01 1.696044e-03 1.264855e+00 
1.032070e+00 3.391732e-03 2.023590e+00 
1.302686e+00 6.824456e-03 3.237458e+00 
1.637418e+00 1.356563e-02 5.179475e+00 
2.051375e+00 2.671482e-02 8.286428e+00 
2.556109e+00 5.180815e-02 1.325711e+01 
3.161010e+00 9.835200e-02 2.120951e+01 
3.858471e+00 1.799527e-01 3.393222e+01 
4.629273e+00 3.137080e-01 5.428675e+01 
5.426209e+00 5.125771e-01 8.685114e+01 
6.176976e+00 7.728370e-01 1.389495e+02 
6.803404e+00 1.066069e+00 2.222996e+02 
7.242309e+00 1.344466e+00 3.556480e+02 
7.462312e+00 1.560174e+00 5.689866e+02 
7.482654e+00 1.692467e+00 9.102982e+02 
7.350217e+00 1.745437e+00 1.456348e+03 
7.116105e+00 1.734632e+00 2.329952e+03 
6.834196e+00 1.682448e+00 3.727594e+03 
6.546024e+00 1.607805e+00 5.963623e+03 
6.289692e+00 1.528438e+00 9.540955e+03 
6.082478e+00 1.453705e+00 1.526418e+04 
5.936454e+00 1.391236e+00 2.442053e+04 
5.857572e+00 1.346483e+00 3.906940e+04 
5.833736e+00 1.319047e+00 6.250552e+04 
5.853590e+00 1.308384e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-822.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.228202e-03 3.413911e-11 1.000000e-05 
2.864197e-03 7.250991e-11 1.599859e-05 
3.547976e-03 1.378259e-10 2.559548e-05 
4.505408e-03 2.822221e-10 4.094915e-05 
5.914080e-03 6.383375e-10 6.551286e-05 
7.347342e-03 1.223995e-09 1.048113e-04 
9.270166e-03 2.458393e-09 1.676833e-04 
1.171537e-02 4.962005e-09 2.682696e-04 
1.493891e-02 1.028834e-08 4.291934e-04 
1.888543e-02 2.078594e-08 6.866488e-04 
2.419565e-02 4.371199e-08 1.098541e-03 
3.025307e-02 8.544711e-08 1.757511e-03 
3.839728e-02 1.746991e-07 2.811769e-03 
4.887509e-02 3.602902e-07 4.498433e-03 
6.155888e-02 7.198837e-07 7.196857e-03 
7.803846e-02 1.466619e-06 1.151395e-02 
9.874334e-02 2.971092e-06 1.842070e-02 
1.254091e-01 6.086697e-06 2.947052e-02 
1.577084e-01 1.210495e-05 4.714866e-02 
1.996569e-01 2.456169e-05 7.543120e-02 
2.536226e-01 5.034755e-05 1.206793e-01 
3.205007e-01 1.016054e-04 1.930698e-01 
4.043507e-01 2.040468e-04 3.088844e-01 
5.117623e-01 4.137134e-04 4.941713e-01 
6.470364e-01 8.362658e-04 7.906043e-01 
8.183658e-01 1.692391e-03 1.264855e+00 
1.031846e+00 3.393635e-03 2.023590e+00 
1.300062e+00 6.791575e-03 3.237458e+00 
1.634459e+00 1.350866e-02 5.179475e+00 
2.048995e+00 2.665422e-02 8.286428e+00 
2.553447e+00 5.170888e-02 1.325711e+01 
3.155937e+00 9.799864e-02 2.120951e+01 
3.850755e+00 1.790974e-01 3.393222e+01 
4.625441e+00 3.132962e-01 5.428675e+01 
5.422026e+00 5.119792e-01 8.685114e+01 
6.172073e+00 7.718692e-01 1.389495e+02 
6.800841e+00 1.065933e+00 2.222996e+02 
7.236650e+00 1.342800e+00 3.556480e+02 
7.458402e+00 1.559248e+00 5.689866e+02 
7.478371e+00 1.691255e+00 9.102982e+02 
7.344573e+00 1.743495e+00 1.456348e+03 
7.110253e+00 1.732631e+00 2.329952e+03 
6.830600e+00 1.681513e+00 3.727594e+03 
6.544276e+00 1.607634e+00 5.963623e+03 
6.287108e+00 1.527945e+00 9.540955e+03 
6.080652e+00 1.453485e+00 1.526418e+04 
5.933430e+00 1.390627e+00 2.442053e+04 
5.852202e+00 1.345144e+00 3.906940e+04 
5.828883e+00 1.317883e+00 6.250552e+04 
5.850058e+00 1.307635e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-823.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.252866e-03 3.532831e-11 1.000000e-05 
2.807444e-03 6.836757e-11 1.599859e-05 
3.558808e-03 1.392613e-10 2.559548e-05 
4.570900e-03 2.950678e-10 4.094915e-05 
5.880230e-03 6.282024e-10 6.551286e-05 
7.274095e-03 1.189197e-09 1.048113e-04 
9.312611e-03 2.495348e-09 1.676833e-04 
1.185074e-02 5.142243e-09 2.682696e-04 
1.502449e-02 1.047890e-08 4.291934e-04 
1.886130e-02 2.073155e-08 6.866488e-04 
2.383215e-02 4.182215e-08 1.098541e-03 
3.024845e-02 8.551189e-08 1.757511e-03 
3.863422e-02 1.781696e-07 2.811769e-03 
4.849199e-02 3.523122e-07 4.498433e-03 
6.133672e-02 7.129842e-07 7.196857e-03 
7.779117e-02 1.454488e-06 1.151395e-02 
9.875168e-02 2.975460e-06 1.842070e-02 
1.249050e-01 6.020921e-06 2.947052e-02 
1.582414e-01 1.224298e-05 4.714866e-02 
1.999670e-01 2.470631e-05 7.543120e-02 
2.527286e-01 4.987764e-05 1.206793e-01 
3.194950e-01 1.007745e-04 1.930698e-01 
4.043675e-01 2.043204e-04 3.088844e-01 
5.121838e-01 4.152405e-04 4.941713e-01 
6.455049e-01 8.313524e-04 7.906043e-01 
8.156123e-01 1.677409e-03 1.264855e+00 
1.030842e+00 3.387844e-03 2.023590e+00 
1.299404e+00 6.789488e-03 3.237458e+00 
1.631579e+00 1.345373e-02 5.179475e+00 
2.045498e+00 2.655027e-02 8.286428e+00 
2.550872e+00 5.161474e-02 1.325711e+01 
3.152214e+00 9.776998e-02 2.120951e+01 
3.849505e+00 1.791306e-01 3.393222e+01 
4.619998e+00 3.125648e-01 5.428675e+01 
5.417257e+00 5.112211e-01 8.685114e+01 
6.165783e+00 7.704118e-01 1.389495e+02 
6.794184e+00 1.064042e+00 2.222996e+02 
7.228908e+00 1.340123e+00 3.556480e+02 
7.453077e+00 1.557592e+00 5.689866e+02 
7.474519e+00 1.690266e+00 9.102982e+02 
7.341224e+00 1.742698e+00 1.456348e+03 
7.107669e+00 1.732160e+00 2.329952e+03 
6.825824e+00 1.680067e+00 3.727594e+03 
6.540007e+00 1.606462e+00 5.963623e+03 
6.283793e+00 1.527182e+00 9.540955e+03 
6.076687e+00 1.452532e+00 1.526418e+04 
5.929373e+00 1.389680e+00 2.442053e+04 
5.850259e+00 1.344891e+00 3.906940e+04 
5.826683e+00 1.317554e+00 6.250552e+04 
5.847816e+00 1.307295e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-824.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.193575e-03 3.265139e-11 1.000000e-05 
2.789641e-03 6.715668e-11 1.599859e-05 
3.591207e-03 1.432733e-10 2.559548e-05 
4.637399e-03 3.085088e-10 4.094915e-05 
5.776061e-03 5.961280e-10 6.551286e-05 
7.383504e-03 1.245179e-09 1.048113e-04 
9.249812e-03 2.448177e-09 1.676833e-04 
1.176122e-02 5.032700e-09 2.682696e-04 
1.483487e-02 1.009940e-08 4.291934e-04 
1.904169e-02 2.135801e-08 6.866488e-04 
2.412863e-02 4.345524e-08 1.098541e-03 
3.034399e-02 8.642958e-08 1.757511e-03 
3.833731e-02 1.743048e-07 2.811769e-03 
4.849873e-02 3.528875e-07 4.498433e-03 
6.144811e-02 7.177467e-07 7.196857e-03 
7.818216e-02 1.478324e-06 1.151395e-02 
9.857285e-02 2.962921e-06 1.842070e-02 
1.242418e-01 5.932721e-06 2.947052e-02 
1.577750e-01 1.214979e-05 4.714866e-02 
1.995596e-01 2.458545e-05 7.543120e-02 
2.521346e-01 4.958694e-05 1.206793e-01 
3.196082e-01 1.010042e-04 1.930698e-01 
4.046845e-01 2.050499e-04 3.088844e-01 
5.108571e-01 4.125230e-04 4.941713e-01 
6.456116e-01 8.327736e-04 7.906043e-01 
8.155605e-01 1.679122e-03 1.264855e+00 
1.029001e+00 3.373829e-03 2.023590e+00 
1.296900e+00 6.758522e-03 3.237458e+00 
1.630601e+00 1.344578e-02 5.179475e+00 
2.043075e+00 2.648804e-02 8.286428e+00 
2.547373e+00 5.146493e-02 1.325711e+01 
3.146505e+00 9.735867e-02 2.120951e+01 
3.845461e+00 1.787797e-01 3.393222e+01 
4.614784e+00 3.118788e-01 5.428675e+01 
5.410997e+00 5.100569e-01 8.685114e+01 
6.159743e+00 7.690417e-01 1.389495e+02 
6.788397e+00 1.062523e+00 2.222996e+02 
7.226875e+00 1.340211e+00 3.556480e+02 
7.448448e+00 1.556292e+00 5.689866e+02 
7.471321e+00 1.689613e+00 9.102982e+02 
7.337971e+00 1.741948e+00 1.456348e+03 
7.104588e+00 1.731455e+00 2.329952e+03 
6.823405e+00 1.679638e+00 3.727594e+03 
6.536293e+00 1.605509e+00 5.963623e+03 
6.279655e+00 1.526118e+00 9.540955e+03 
6.072440e+00 1.451481e+00 1.526418e+04 
5.927711e+00 1.389514e+00 2.442053e+04 
5.844827e+00 1.343530e+00 3.906940e+04 
5.822186e+00 1.316500e+00 6.250552e+04 
5.843823e+00 1.306399e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-825.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.267100e-03 3.608965e-11 1.000000e-05 
2.786039e-03 6.697805e-11 1.599859e-05 
3.588898e-03 1.431707e-10 2.559548e-05 
4.591638e-03 2.998291e-10 4.094915e-05 
5.784645e-03 5.995164e-10 6.551286e-05 
7.405803e-03 1.258019e-09 1.048113e-04 
9.265404e-03 2.463564e-09 1.676833e-04 
1.184164e-02 5.142881e-09 2.682696e-04 
1.484918e-02 1.014094e-08 4.291934e-04 
1.907544e-02 2.149782e-08 6.866488e-04 
2.385444e-02 4.204154e-08 1.098541e-03 
3.041135e-02 8.711210e-08 1.757511e-03 
3.845571e-02 1.761384e-07 2.811769e-03 
4.837901e-02 3.507056e-07 4.498433e-03 
6.133657e-02 7.147115e-07 7.196857e-03 
7.803329e-02 1.471679e-06 1.151395e-02 
9.864260e-02 2.972818e-06 1.842070e-02 
1.241507e-01 5.926867e-06 2.947052e-02 
1.577858e-01 1.216704e-05 4.714866e-02 
1.993670e-01 2.454409e-05 7.543120e-02 
2.525307e-01 4.988150e-05 1.206793e-01 
3.189149e-01 1.004701e-04 1.930698e-01 
4.038556e-01 2.040399e-04 3.088844e-01 
5.100353e-01 4.110334e-04 4.941713e-01 
6.448101e-01 8.306825e-04 7.906043e-01 
8.154381e-01 1.680399e-03 1.264855e+00 
1.028198e+00 3.370007e-03 2.023590e+00 
1.295304e+00 6.741766e-03 3.237458e+00 
1.629889e+00 1.344436e-02 5.179475e+00 
2.040444e+00 2.641778e-02 8.286428e+00 
2.542338e+00 5.122283e-02 1.325711e+01 
3.142498e+00 9.710404e-02 2.120951e+01 
3.840975e+00 1.783680e-01 3.393222e+01 
4.607923e+00 3.108676e-01 5.428675e+01 
5.405045e+00 5.089766e-01 8.685114e+01 
6.157590e+00 7.690400e-01 1.389495e+02 
6.782737e+00 1.061057e+00 2.222996e+02 
7.219882e+00 1.337894e+00 3.556480e+02 
7.441998e+00 1.554053e+00 5.689866e+02 
7.464697e+00 1.687184e+00 9.102982e+02 
7.333434e+00 1.740554e+00 1.456348e+03 
7.100598e+00 1.730322e+00 2.329952e+03 
6.820423e+00 1.678965e+00 3.727594e+03 
6.533870e+00 1.605067e+00 5.963623e+03 
6.277651e+00 1.525833e+00 9.540955e+03 
6.070934e+00 1.451369e+00 1.526418e+04 
5.923398e+00 1.388481e+00 2.442053e+04 
5.841440e+00 1.342818e+00 3.906940e+04 
5.819417e+00 1.315990e+00 6.250552e+04 
5.838637e+00 1.305124e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-826.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.257905e-03 3.569553e-11 1.000000e-05 
2.876036e-03 7.377001e-11 1.599859e-05 
3.554431e-03 1.392538e-10 2.559548e-05 
4.622766e-03 3.063393e-10 4.094915e-05 
5.752164e-03 5.901885e-10 6.551286e-05 
7.441410e-03 1.277799e-09 1.048113e-04 
9.201838e-03 2.416133e-09 1.676833e-04 
1.172036e-02 4.992517e-09 2.682696e-04 
1.491225e-02 1.028317e-08 4.291934e-04 
1.883662e-02 2.072556e-08 6.866488e-04 
2.382334e-02 4.192809e-08 1.098541e-03 
3.007386e-02 8.434603e-08 1.757511e-03 
3.812602e-02 1.718549e-07 2.811769e-03 
4.840174e-02 3.516258e-07 4.498433e-03 
6.134044e-02 7.157136e-07 7.196857e-03 
7.757097e-02 1.447428e-06 1.151395e-02 
9.820661e-02 2.937130e-06 1.842070e-02 
1.239563e-01 5.906209e-06 2.947052e-02 
1.574106e-01 1.209509e-05 4.714866e-02 
1.987936e-01 2.436241e-05 7.543120e-02 
2.518720e-01 4.955217e-05 1.206793e-01 
3.193209e-01 1.009765e-04 1.930698e-01 
4.034408e-01 2.036583e-04 3.088844e-01 
5.089564e-01 4.089257e-04 4.941713e-01 
6.443054e-01 8.297372e-04 7.906043e-01 
8.132055e-01 1.668658e-03 1.264855e+00 
1.026310e+00 3.355545e-03 2.023590e+00 
1.294994e+00 6.745040e-03 3.237458e+00 
1.626738e+00 1.338277e-02 5.179475e+00 
2.039613e+00 2.641713e-02 8.286428e+00 
2.541270e+00 5.121919e-02 1.325711e+01 
3.140672e+00 9.704961e-02 2.120951e+01 
3.837337e+00 1.780726e-01 3.393222e+01 
4.605562e+00 3.107445e-01 5.428675e+01 
5.401018e+00 5.084183e-01 8.685114e+01 
6.149521e+00 7.669535e-01 1.389495e+02 
6.776569e+00 1.059372e+00 2.222996e+02 
7.215775e+00 1.336974e+00 3.556480e+02 
7.438576e+00 1.553372e+00 5.689866e+02 
7.461548e+00 1.686553e+00 9.102982e+02 
7.329430e+00 1.739426e+00 1.456348e+03 
7.096449e+00 1.729114e+00 2.329952e+03 
6.816253e+00 1.677777e+00 3.727594e+03 
6.532009e+00 1.604848e+00 5.963623e+03 
6.274933e+00 1.525287e+00 9.540955e+03 
6.066527e+00 1.450262e+00 1.526418e+04 
5.921008e+00 1.388076e+00 2.442053e+04 
5.840525e+00 1.342889e+00 3.906940e+04 
5.814117e+00 1.314683e+00 6.250552e+04 
5.837009e+00 1.304976e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-827.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.198190e-03 3.297753e-11 1.000000e-05 
2.856039e-03 7.232937e-11 1.599859e-05 
3.665086e-03 1.528533e-10 2.559548e-05 
4.617330e-03 3.056293e-10 4.094915e-05 
5.698557e-03 5.745357e-10 6.551286e-05 
7.323431e-03 1.219456e-09 1.048113e-04 
9.364740e-03 2.549821e-09 1.676833e-04 
1.188887e-02 5.217285e-09 2.682696e-04 
1.499296e-02 1.046368e-08 4.291934e-04 
1.901014e-02 2.132940e-08 6.866488e-04 
2.373953e-02 4.153736e-08 1.098541e-03 
3.044624e-02 8.762412e-08 1.757511e-03 
3.848043e-02 1.769061e-07 2.811769e-03 
4.844229e-02 3.529372e-07 4.498433e-03 
6.131240e-02 7.155975e-07 7.196857e-03 
7.753621e-02 1.447234e-06 1.151395e-02 
9.796918e-02 2.919408e-06 1.842070e-02 
1.241380e-01 5.939402e-06 2.947052e-02 
1.573736e-01 1.210120e-05 4.714866e-02 
1.991315e-01 2.451650e-05 7.543120e-02 
2.513453e-01 4.930156e-05 1.206793e-01 
3.177715e-01 9.963426e-05 1.930698e-01 
4.022432e-01 2.020946e-04 3.088844e-01 
5.091356e-01 4.098530e-04 4.941713e-01 
6.422855e-01 8.229546e-04 7.906043e-01 
8.126185e-01 1.667060e-03 1.264855e+00 
1.026646e+00 3.362890e-03 2.023590e+00 
1.290784e+00 6.687605e-03 3.237458e+00 
1.624741e+00 1.334965e-02 5.179475e+00 
2.035117e+00 2.627477e-02 8.286428e+00 
2.536478e+00 5.099196e-02 1.325711e+01 
3.138470e+00 9.696037e-02 2.120951e+01 
3.830920e+00 1.773968e-01 3.393222e+01 
4.598856e+00 3.097639e-01 5.428675e+01 
5.394998e+00 5.073184e-01 8.685114e+01 
6.146240e+00 7.665518e-01 1.389495e+02 
6.771470e+00 1.058143e+00 2.222996e+02 
7.210468e+00 1.335471e+00 3.556480e+02 
7.432589e+00 1.551369e+00 5.689866e+02 
7.456685e+00 1.685033e+00 9.102982e+02 
7.325508e+00 1.738336e+00 1.456348e+03 
7.092699e+00 1.728091e+00 2.329952e+03 
6.813360e+00 1.677141e+00 3.727594e+03 
6.528235e+00 1.603868e+00 5.963623e+03 
6.271699e+00 1.524551e+00 9.540955e+03 
6.063418e+00 1.449598e+00 1.526418e+04 
5.917698e+00 1.387370e+00 2.442053e+04 
5.837039e+00 1.342144e+00 3.906940e+04 
5.812762e+00 1.314616e+00 6.250552e+04 
5.832381e+00 1.303877e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-828.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.225647e-03 3.427014e-11 1.000000e-05 
2.856337e-03 7.243951e-11 1.599859e-05 
3.532472e-03 1.370198e-10 2.559548e-05 
4.571433e-03 2.969644e-10 4.094915e-05 
5.699724e-03 5.755839e-10 6.551286e-05 
7.274983e-03 1.196859e-09 1.048113e-04 
9.229539e-03 2.443922e-09 1.676833e-04 
1.183534e-02 5.153346e-09 2.682696e-04 
1.493553e-02 1.035641e-08 4.291934e-04 
1.890950e-02 2.101780e-08 6.866488e-04 
2.371874e-02 4.147841e-08 1.098541e-03 
3.032632e-02 8.669751e-08 1.757511e-03 
3.820703e-02 1.733715e-07 2.811769e-03 
4.827299e-02 3.496720e-07 4.498433e-03 
6.145014e-02 7.213023e-07 7.196857e-03 
7.713026e-02 1.426343e-06 1.151395e-02 
9.780098e-02 2.907910e-06 1.842070e-02 
1.242212e-01 5.958551e-06 2.947052e-02 
1.572337e-01 1.208355e-05 4.714866e-02 
1.983298e-01 2.425089e-05 7.543120e-02 
2.518046e-01 4.963222e-05 1.206793e-01 
3.181876e-01 1.001470e-04 1.930698e-01 
4.025445e-01 2.027937e-04 3.088844e-01 
5.081676e-01 4.080125e-04 4.941713e-01 
6.424987e-01 8.247684e-04 7.906043e-01 
8.115458e-01 1.662474e-03 1.264855e+00 
1.023576e+00 3.336852e-03 2.023590e+00 
1.291519e+00 6.707082e-03 3.237458e+00 
1.623597e+00 1.333749e-02 5.179475e+00 
2.033261e+00 2.623445e-02 8.286428e+00 
2.535773e+00 5.100981e-02 1.325711e+01 
3.135525e+00 9.680284e-02 2.120951e+01 
3.825750e+00 1.768920e-01 3.393222e+01 
4.595626e+00 3.094683e-01 5.428675e+01 
5.388282e+00 5.060301e-01 8.685114e+01 
6.140606e+00 7.653214e-01 1.389495e+02 
6.765653e+00 1.056607e+00 2.222996e+02 
7.203630e+00 1.333225e+00 3.556480e+02 
7.428080e+00 1.550124e+00 5.689866e+02 
7.452526e+00 1.683876e+00 9.102982e+02 
7.320442e+00 1.736674e+00 1.456348e+03 
7.088642e+00 1.726923e+00 2.329952e+03 
6.808624e+00 1.675706e+00 3.727594e+03 
6.525520e+00 1.603308e+00 5.963623e+03 
6.266713e+00 1.523172e+00 9.540955e+03 
6.061364e+00 1.449296e+00 1.526418e+04 
5.914416e+00 1.386672e+00 2.442053e+04 
5.831559e+00 1.340765e+00 3.906940e+04 
5.809783e+00 1.314039e+00 6.250552e+04 
5.829196e+00 1.303234e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-829.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.267725e-03 3.629465e-11 1.000000e-05 
2.868218e-03 7.343579e-11 1.599859e-05 
3.533107e-03 1.372593e-10 2.559548e-05 
4.504123e-03 2.843820e-10 4.094915e-05 
5.742969e-03 5.894961e-10 6.551286e-05 
7.216736e-03 1.169752e-09 1.048113e-04 
9.317955e-03 2.517870e-09 1.676833e-04 
1.180045e-02 5.114074e-09 2.682696e-04 
1.483107e-02 1.015287e-08 4.291934e-04 
1.889982e-02 2.101090e-08 6.866488e-04 
2.372446e-02 4.155855e-08 1.098541e-03 
3.024698e-02 8.612274e-08 1.757511e-03 
3.831999e-02 1.751250e-07 2.811769e-03 
4.858792e-02 3.569910e-07 4.498433e-03 
6.103432e-02 7.076124e-07 7.196857e-03 
7.766831e-02 1.458161e-06 1.151395e-02 
9.766657e-02 2.899434e-06 1.842070e-02 
1.237222e-01 5.894138e-06 2.947052e-02 
1.572520e-01 1.210236e-05 4.714866e-02 
1.989019e-01 2.449087e-05 7.543120e-02 
2.508368e-01 4.912145e-05 1.206793e-01 
3.167711e-01 9.893488e-05 1.930698e-01 
4.013788e-01 2.012801e-04 3.088844e-01 
5.082861e-01 4.087905e-04 4.941713e-01 
6.410781e-01 8.202997e-04 7.906043e-01 
8.109593e-01 1.660873e-03 1.264855e+00 
1.022310e+00 3.328494e-03 2.023590e+00 
1.290405e+00 6.697792e-03 3.237458e+00 
1.619593e+00 1.325514e-02 5.179475e+00 
2.030708e+00 2.616721e-02 8.286428e+00 
2.533947e+00 5.096038e-02 1.325711e+01 
3.130772e+00 9.647959e-02 2.120951e+01 
3.823164e+00 1.767398e-01 3.393222e+01 
4.588956e+00 3.084953e-01 5.428675e+01 
5.385771e+00 5.058803e-01 8.685114e+01 
6.134910e+00 7.640680e-01 1.389495e+02 
6.759535e+00 1.054941e+00 2.222996e+02 
7.200675e+00 1.332858e+00 3.556480e+02 
7.422907e+00 1.548536e+00 5.689866e+02 
7.448870e+00 1.682979e+00 9.102982e+02 
7.316622e+00 1.735633e+00 1.456348e+03 
7.084721e+00 1.725817e+00 2.329952e+03 
6.805225e+00 1.674848e+00 3.727594e+03 
6.521069e+00 1.602057e+00 5.963623e+03 
6.265387e+00 1.523133e+00 9.540955e+03 
6.056424e+00 1.448003e+00 1.526418e+04 
5.910260e+00 1.385688e+00 2.442053e+04 
5.828624e+00 1.340193e+00 3.906940e+04 
5.804956e+00 1.312878e+00 6.250552e+04 
5.825511e+00 1.302432e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-83.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.236349e-02 3.485088e-09 1.000000e-05 
2.842995e-02 7.160168e-09 1.599859e-05 
3.657009e-02 1.523958e-08 2.559548e-05 
4.590289e-02 3.013804e-08 4.094915e-05 
5.856571e-02 6.259293e-08 6.551286e-05 
7.303581e-02 1.213956e-07 1.048113e-04 
9.286881e-02 2.495772e-07 1.676833e-04 
1.185168e-01 5.187230e-07 2.682696e-04 
1.483622e-01 1.017573e-06 4.291934e-04 
1.895258e-01 2.121297e-06 6.866488e-04 
2.394493e-01 4.277973e-06 1.098541e-03 
3.033491e-01 8.698147e-06 1.757511e-03 
3.817543e-01 1.733616e-05 2.811769e-03 
4.843755e-01 3.541205e-05 4.498433e-03 
6.110942e-01 7.111069e-05 7.196857e-03 
7.758226e-01 1.455147e-04 1.151395e-02 
9.777524e-01 2.912870e-04 1.842070e-02 
1.239768e+00 5.938523e-04 2.947052e-02 
1.565481e+00 1.195746e-03 4.714866e-02 
1.977631e+00 2.410968e-03 7.543120e-02 
2.500422e+00 4.874056e-03 1.206793e-01 
3.155276e+00 9.797512e-03 1.930698e-01 
3.974752e+00 1.959653e-02 3.088844e-01 
5.009081e+00 3.925613e-02 4.941713e-01 
6.278572e+00 7.741668e-02 7.906043e-01 
7.820413e+00 1.499460e-01 1.264855e+00 
9.688096e+00 2.860970e-01 2.023590e+00 
1.184793e+01 5.262489e-01 3.237458e+00 
1.424489e+01 9.228094e-01 5.179475e+00 
1.676281e+01 1.524445e+00 8.286428e+00 
1.915329e+01 2.321891e+00 1.325711e+01 
2.119025e+01 3.241402e+00 2.120951e+01 
2.263547e+01 4.124539e+00 3.393222e+01 
2.341538e+01 4.834329e+00 5.428675e+01 
2.355936e+01 5.288196e+00 8.685114e+01 
2.318347e+01 5.478330e+00 1.389495e+02 
2.248043e+01 5.467072e+00 2.222996e+02 
2.160514e+01 5.315872e+00 3.556480e+02 
2.069634e+01 5.087455e+00 5.689866e+02 
1.987369e+01 4.837638e+00 9.102982e+02 
1.919756e+01 4.598342e+00 1.456348e+03 
1.871830e+01 4.397780e+00 2.329952e+03 
1.844412e+01 4.249531e+00 3.727594e+03 
1.835000e+01 4.156651e+00 5.963623e+03 
1.839988e+01 4.117575e+00 9.540955e+03 
1.853537e+01 4.120624e+00 1.526418e+04 
1.871178e+01 4.154104e+00 2.442053e+04 
1.887788e+01 4.199940e+00 3.906940e+04 
1.900336e+01 4.243958e+00 6.250552e+04 
1.908030e+01 4.278551e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-830.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.209609e-03 3.361563e-11 1.000000e-05 
2.801598e-03 6.851925e-11 1.599859e-05 
3.581786e-03 1.431838e-10 2.559548e-05 
4.565644e-03 2.965522e-10 4.094915e-05 
5.761883e-03 5.960577e-10 6.551286e-05 
7.378669e-03 1.251783e-09 1.048113e-04 
9.270470e-03 2.482563e-09 1.676833e-04 
1.181598e-02 5.140487e-09 2.682696e-04 
1.497688e-02 1.046789e-08 4.291934e-04 
1.889568e-02 2.102240e-08 6.866488e-04 
2.364567e-02 4.119554e-08 1.098541e-03 
2.998423e-02 8.399898e-08 1.757511e-03 
3.793652e-02 1.701250e-07 2.811769e-03 
4.820040e-02 3.489378e-07 4.498433e-03 
6.128647e-02 7.172825e-07 7.196857e-03 
7.709631e-02 1.427901e-06 1.151395e-02 
9.797914e-02 2.930892e-06 1.842070e-02 
1.239381e-01 5.932203e-06 2.947052e-02 
1.571130e-01 1.208485e-05 4.714866e-02 
1.981343e-01 2.423764e-05 7.543120e-02 
2.512641e-01 4.943240e-05 1.206793e-01 
3.177814e-01 1.000049e-04 1.930698e-01 
4.017744e-01 2.021190e-04 3.088844e-01 
5.071567e-01 4.065617e-04 4.941713e-01 
6.409475e-01 8.207861e-04 7.906043e-01 
8.099683e-01 1.656786e-03 1.264855e+00 
1.021403e+00 3.323641e-03 2.023590e+00 
1.286560e+00 6.646141e-03 3.237458e+00 
1.620113e+00 1.328372e-02 5.179475e+00 
2.028216e+00 2.610234e-02 8.286428e+00 
2.528591e+00 5.069950e-02 1.325711e+01 
3.126144e+00 9.616808e-02 2.120951e+01 
3.820975e+00 1.766415e-01 3.393222e+01 
4.585295e+00 3.081139e-01 5.428675e+01 
5.380129e+00 5.048819e-01 8.685114e+01 
6.128132e+00 7.624342e-01 1.389495e+02 
6.754241e+00 1.053625e+00 2.222996e+02 
7.192751e+00 1.330084e+00 3.556480e+02 
7.417109e+00 1.546625e+00 5.689866e+02 
7.445290e+00 1.682118e+00 9.102982e+02 
7.313193e+00 1.734786e+00 1.456348e+03 
7.082265e+00 1.725398e+00 2.329952e+03 
6.803531e+00 1.674726e+00 3.727594e+03 
6.518734e+00 1.601646e+00 5.963623e+03 
6.260668e+00 1.521850e+00 9.540955e+03 
6.054179e+00 1.447633e+00 1.526418e+04 
5.906973e+00 1.384987e+00 2.442053e+04 
5.827042e+00 1.340050e+00 3.906940e+04 
5.799952e+00 1.311661e+00 6.250552e+04 
5.821503e+00 1.301528e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-831.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.278069e-03 3.688232e-11 1.000000e-05 
2.864848e-03 7.335379e-11 1.599859e-05 
3.579739e-03 1.431107e-10 2.559548e-05 
4.575505e-03 2.988374e-10 4.094915e-05 
5.793071e-03 6.065190e-10 6.551286e-05 
7.350575e-03 1.239030e-09 1.048113e-04 
9.343198e-03 2.544513e-09 1.676833e-04 
1.173580e-02 5.042616e-09 2.682696e-04 
1.470105e-02 9.912048e-09 4.291934e-04 
1.859894e-02 2.007162e-08 6.866488e-04 
2.363291e-02 4.117843e-08 1.098541e-03 
3.024142e-02 8.628289e-08 1.757511e-03 
3.799164e-02 1.710735e-07 2.811769e-03 
4.834946e-02 3.526092e-07 4.498433e-03 
6.093464e-02 7.058495e-07 7.196857e-03 
7.739638e-02 1.446380e-06 1.151395e-02 
9.773459e-02 2.912506e-06 1.842070e-02 
1.237009e-01 5.905314e-06 2.947052e-02 
1.561953e-01 1.188863e-05 4.714866e-02 
1.974417e-01 2.401325e-05 7.543120e-02 
2.503365e-01 4.894591e-05 1.206793e-01 
3.168781e-01 9.927407e-05 1.930698e-01 
4.007914e-01 2.008810e-04 3.088844e-01 
5.061084e-01 4.045327e-04 4.941713e-01 
6.405069e-01 8.200807e-04 7.906043e-01 
8.077287e-01 1.645064e-03 1.264855e+00 
1.021024e+00 3.323937e-03 2.023590e+00 
1.285406e+00 6.636249e-03 3.237458e+00 
1.616902e+00 1.322085e-02 5.179475e+00 
2.025972e+00 2.604697e-02 8.286428e+00 
2.526299e+00 5.062205e-02 1.325711e+01 
3.123203e+00 9.601077e-02 2.120951e+01 
3.816224e+00 1.761933e-01 3.393222e+01 
4.578289e+00 3.070754e-01 5.428675e+01 
5.374002e+00 5.037521e-01 8.685114e+01 
6.121815e+00 7.609623e-01 1.389495e+02 
6.749640e+00 1.052604e+00 2.222996e+02 
7.187425e+00 1.328566e+00 3.556480e+02 
7.413395e+00 1.545785e+00 5.689866e+02 
7.440282e+00 1.680517e+00 9.102982e+02 
7.310823e+00 1.734467e+00 1.456348e+03 
7.078771e+00 1.724490e+00 2.329952e+03 
6.799963e+00 1.673793e+00 3.727594e+03 
6.513480e+00 1.600073e+00 5.963623e+03 
6.256844e+00 1.520894e+00 9.540955e+03 
6.049560e+00 1.446449e+00 1.526418e+04 
5.903856e+00 1.384340e+00 2.442053e+04 
5.823742e+00 1.339361e+00 3.906940e+04 
5.797158e+00 1.311139e+00 6.250552e+04 
5.817513e+00 1.300628e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-832.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.164521e-03 3.167564e-11 1.000000e-05 
2.787861e-03 6.767895e-11 1.599859e-05 
3.604003e-03 1.462163e-10 2.559548e-05 
4.516546e-03 2.877792e-10 4.094915e-05 
5.671279e-03 5.697486e-10 6.551286e-05 
7.263451e-03 1.196931e-09 1.048113e-04 
9.264976e-03 2.484123e-09 1.676833e-04 
1.176329e-02 5.084245e-09 2.682696e-04 
1.474235e-02 1.000784e-08 4.291934e-04 
1.889163e-02 2.105952e-08 6.866488e-04 
2.361549e-02 4.113689e-08 1.098541e-03 
2.999522e-02 8.429398e-08 1.757511e-03 
3.804623e-02 1.720188e-07 2.811769e-03 
4.841675e-02 3.545096e-07 4.498433e-03 
6.084301e-02 7.035157e-07 7.196857e-03 
7.692200e-02 1.421655e-06 1.151395e-02 
9.789701e-02 2.930572e-06 1.842070e-02 
1.231593e-01 5.835101e-06 2.947052e-02 
1.566943e-01 1.201737e-05 4.714866e-02 
1.976976e-01 2.413574e-05 7.543120e-02 
2.496748e-01 4.861724e-05 1.206793e-01 
3.163807e-01 9.892613e-05 1.930698e-01 
4.003218e-01 2.004165e-04 3.088844e-01 
5.054310e-01 4.033954e-04 4.941713e-01 
6.395085e-01 8.172340e-04 7.906043e-01 
8.072876e-01 1.644344e-03 1.264855e+00 
1.018342e+00 3.301791e-03 2.023590e+00 
1.284483e+00 6.629901e-03 3.237458e+00 
1.616534e+00 1.322759e-02 5.179475e+00 
2.025363e+00 2.605441e-02 8.286428e+00 
2.525016e+00 5.060479e-02 1.325711e+01 
3.120035e+00 9.583264e-02 2.120951e+01 
3.809667e+00 1.754994e-01 3.393222e+01 
4.577160e+00 3.071903e-01 5.428675e+01 
5.369513e+00 5.030650e-01 8.685114e+01 
6.117935e+00 7.603441e-01 1.389495e+02 
6.742581e+00 1.050533e+00 2.222996e+02 
7.182214e+00 1.327102e+00 3.556480e+02 
7.408468e+00 1.544319e+00 5.689866e+02 
7.434061e+00 1.678285e+00 9.102982e+02 
7.305123e+00 1.732481e+00 1.456348e+03 
7.075652e+00 1.723757e+00 2.329952e+03 
6.795593e+00 1.672511e+00 3.727594e+03 
6.510769e+00 1.599511e+00 5.963623e+03 
6.255954e+00 1.521013e+00 9.540955e+03 
6.046412e+00 1.445769e+00 1.526418e+04 
5.900974e+00 1.383770e+00 2.442053e+04 
5.817430e+00 1.337716e+00 3.906940e+04 
5.792738e+00 1.310105e+00 6.250552e+04 
5.814725e+00 1.300109e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-833.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.168941e-03 3.190841e-11 1.000000e-05 
2.813216e-03 6.962598e-11 1.599859e-05 
3.503323e-03 1.344629e-10 2.559548e-05 
4.555523e-03 2.956492e-10 4.094915e-05 
5.723888e-03 5.864558e-10 6.551286e-05 
7.320098e-03 1.226627e-09 1.048113e-04 
9.131341e-03 2.381034e-09 1.676833e-04 
1.171291e-02 5.025230e-09 2.682696e-04 
1.485249e-02 1.024614e-08 4.291934e-04 
1.856375e-02 2.000596e-08 6.866488e-04 
2.369521e-02 4.160483e-08 1.098541e-03 
2.986356e-02 8.328890e-08 1.757511e-03 
3.783895e-02 1.694259e-07 2.811769e-03 
4.784987e-02 3.426141e-07 4.498433e-03 
6.061870e-02 6.965999e-07 7.196857e-03 
7.680597e-02 1.416933e-06 1.151395e-02 
9.750513e-02 2.899000e-06 1.842070e-02 
1.233519e-01 5.869559e-06 2.947052e-02 
1.563421e-01 1.195087e-05 4.714866e-02 
1.974237e-01 2.406444e-05 7.543120e-02 
2.501035e-01 4.892682e-05 1.206793e-01 
3.160071e-01 9.869462e-05 1.930698e-01 
3.999952e-01 2.001665e-04 3.088844e-01 
5.051427e-01 4.031892e-04 4.941713e-01 
6.388841e-01 8.158214e-04 7.906043e-01 
8.067415e-01 1.642979e-03 1.264855e+00 
1.019008e+00 3.312226e-03 2.023590e+00 
1.284015e+00 6.630574e-03 3.237458e+00 
1.614710e+00 1.319866e-02 5.179475e+00 
2.022215e+00 2.596428e-02 8.286428e+00 
2.520763e+00 5.041017e-02 1.325711e+01 
3.115508e+00 9.553055e-02 2.120951e+01 
3.806760e+00 1.753024e-01 3.393222e+01 
4.570835e+00 3.062852e-01 5.428675e+01 
5.361359e+00 5.013878e-01 8.685114e+01 
6.113726e+00 7.596097e-01 1.389495e+02 
6.739628e+00 1.050212e+00 2.222996e+02 
7.179943e+00 1.327059e+00 3.556480e+02 
7.405262e+00 1.543737e+00 5.689866e+02 
7.430652e+00 1.677509e+00 9.102982e+02 
7.303050e+00 1.732308e+00 1.456348e+03 
7.072710e+00 1.723106e+00 2.329952e+03 
6.791301e+00 1.671262e+00 3.727594e+03 
6.508726e+00 1.599212e+00 5.963623e+03 
6.252352e+00 1.520136e+00 9.540955e+03 
6.045195e+00 1.445749e+00 1.526418e+04 
5.897059e+00 1.382862e+00 2.442053e+04 
5.815411e+00 1.337432e+00 3.906940e+04 
5.791944e+00 1.310211e+00 6.250552e+04 
5.808652e+00 1.298548e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-834.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.275834e-03 3.690665e-11 1.000000e-05 
2.757436e-03 6.564465e-11 1.599859e-05 
3.544846e-03 1.394681e-10 2.559548e-05 
4.602846e-03 3.053249e-10 4.094915e-05 
5.822173e-03 6.179286e-10 6.551286e-05 
7.344115e-03 1.240227e-09 1.048113e-04 
9.160118e-03 2.406501e-09 1.676833e-04 
1.163375e-02 4.929942e-09 2.682696e-04 
1.466678e-02 9.878414e-09 4.291934e-04 
1.870129e-02 2.047850e-08 6.866488e-04 
2.381306e-02 4.227938e-08 1.098541e-03 
2.981295e-02 8.296560e-08 1.757511e-03 
3.787483e-02 1.701123e-07 2.811769e-03 
4.830215e-02 3.528444e-07 4.498433e-03 
6.103228e-02 7.118085e-07 7.196857e-03 
7.713843e-02 1.437136e-06 1.151395e-02 
9.718526e-02 2.874009e-06 1.842070e-02 
1.233122e-01 5.870936e-06 2.947052e-02 
1.562213e-01 1.193751e-05 4.714866e-02 
1.972774e-01 2.403980e-05 7.543120e-02 
2.494494e-01 4.860221e-05 1.206793e-01 
3.158060e-01 9.862455e-05 1.930698e-01 
3.994896e-01 1.996478e-04 3.088844e-01 
5.050358e-01 4.034166e-04 4.941713e-01 
6.374813e-01 8.114325e-04 7.906043e-01 
8.058736e-01 1.639646e-03 1.264855e+00 
1.016880e+00 3.295473e-03 2.023590e+00 
1.282631e+00 6.617080e-03 3.237458e+00 
1.613031e+00 1.317325e-02 5.179475e+00 
2.019232e+00 2.588057e-02 8.286428e+00 
2.518455e+00 5.033157e-02 1.325711e+01 
3.112560e+00 9.537231e-02 2.120951e+01 
3.801189e+00 1.747433e-01 3.393222e+01 
4.567905e+00 3.060455e-01 5.428675e+01 
5.358560e+00 5.011553e-01 8.685114e+01 
6.106361e+00 7.577677e-01 1.389495e+02 
6.731670e+00 1.047756e+00 2.222996e+02 
7.173728e+00 1.325106e+00 3.556480e+02 
7.398890e+00 1.541524e+00 5.689866e+02 
7.427274e+00 1.676747e+00 9.102982e+02 
7.298896e+00 1.731093e+00 1.456348e+03 
7.067043e+00 1.721174e+00 2.329952e+03 
6.788719e+00 1.670752e+00 3.727594e+03 
6.504847e+00 1.598184e+00 5.963623e+03 
6.247114e+00 1.518659e+00 9.540955e+03 
6.040395e+00 1.444501e+00 1.526418e+04 
5.895639e+00 1.382767e+00 2.442053e+04 
5.810994e+00 1.336386e+00 3.906940e+04 
5.786323e+00 1.308797e+00 6.250552e+04 
5.807023e+00 1.298394e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-835.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.233804e-03 3.494124e-11 1.000000e-05 
2.809470e-03 6.951466e-11 1.599859e-05 
3.541005e-03 1.391820e-10 2.559548e-05 
4.474769e-03 2.808764e-10 4.094915e-05 
5.629870e-03 5.593692e-10 6.551286e-05 
7.155121e-03 1.148297e-09 1.048113e-04 
9.119659e-03 2.377602e-09 1.676833e-04 
1.154374e-02 4.822169e-09 2.682696e-04 
1.473383e-02 1.002652e-08 4.291934e-04 
1.869941e-02 2.049687e-08 6.866488e-04 
2.362444e-02 4.133216e-08 1.098541e-03 
2.994085e-02 8.413877e-08 1.757511e-03 
3.775310e-02 1.686793e-07 2.811769e-03 
4.769131e-02 3.400339e-07 4.498433e-03 
6.057218e-02 6.966660e-07 7.196857e-03 
7.707672e-02 1.435409e-06 1.151395e-02 
9.690303e-02 2.852459e-06 1.842070e-02 
1.231382e-01 5.853133e-06 2.947052e-02 
1.559191e-01 1.188260e-05 4.714866e-02 
1.974033e-01 2.411474e-05 7.543120e-02 
2.492428e-01 4.853969e-05 1.206793e-01 
3.156630e-01 9.860869e-05 1.930698e-01 
3.990410e-01 1.992145e-04 3.088844e-01 
5.045982e-01 4.028509e-04 4.941713e-01 
6.370072e-01 8.105934e-04 7.906043e-01 
8.051199e-01 1.637009e-03 1.264855e+00 
1.016053e+00 3.291370e-03 2.023590e+00 
1.281075e+00 6.600918e-03 3.237458e+00 
1.610422e+00 1.312518e-02 5.179475e+00 
2.017499e+00 2.584472e-02 8.286428e+00 
2.514821e+00 5.017400e-02 1.325711e+01 
3.109297e+00 9.518534e-02 2.120951e+01 
3.796689e+00 1.743297e-01 3.393222e+01 
4.561523e+00 3.051293e-01 5.428675e+01 
5.351455e+00 4.997614e-01 8.685114e+01 
6.101411e+00 7.567719e-01 1.389495e+02 
6.728889e+00 1.047505e+00 2.222996e+02 
7.166517e+00 1.322671e+00 3.556480e+02 
7.393922e+00 1.540032e+00 5.689866e+02 
7.421596e+00 1.674791e+00 9.102982e+02 
7.295357e+00 1.730183e+00 1.456348e+03 
7.065596e+00 1.721222e+00 2.329952e+03 
6.786616e+00 1.670449e+00 3.727594e+03 
6.501052e+00 1.597187e+00 5.963623e+03 
6.245304e+00 1.518438e+00 9.540955e+03 
6.039112e+00 1.444457e+00 1.526418e+04 
5.892298e+00 1.382045e+00 2.442053e+04 
5.809271e+00 1.336195e+00 3.906940e+04 
5.783791e+00 1.308355e+00 6.250552e+04 
5.801972e+00 1.297156e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-836.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.157421e-03 3.151577e-11 1.000000e-05 
2.789333e-03 6.811212e-11 1.599859e-05 
3.535989e-03 1.387573e-10 2.559548e-05 
4.450539e-03 2.766693e-10 4.094915e-05 
5.782058e-03 6.066952e-10 6.551286e-05 
7.322981e-03 1.232500e-09 1.048113e-04 
9.142602e-03 2.398461e-09 1.676833e-04 
1.170442e-02 5.032380e-09 2.682696e-04 
1.481289e-02 1.020100e-08 4.291934e-04 
1.878658e-02 2.080974e-08 6.866488e-04 
2.344670e-02 4.045465e-08 1.098541e-03 
2.985819e-02 8.354377e-08 1.757511e-03 
3.806333e-02 1.730788e-07 2.811769e-03 
4.818139e-02 3.510443e-07 4.498433e-03 
6.062456e-02 6.993111e-07 7.196857e-03 
7.678904e-02 1.421096e-06 1.151395e-02 
9.723866e-02 2.885652e-06 1.842070e-02 
1.232823e-01 5.880740e-06 2.947052e-02 
1.550569e-01 1.170056e-05 4.714866e-02 
1.970796e-01 2.402505e-05 7.543120e-02 
2.488167e-01 4.834899e-05 1.206793e-01 
3.142665e-01 9.742234e-05 1.930698e-01 
3.986047e-01 1.987996e-04 3.088844e-01 
5.040291e-01 4.019703e-04 4.941713e-01 
6.358274e-01 8.070636e-04 7.906043e-01 
8.044723e-01 1.635015e-03 1.264855e+00 
1.013428e+00 3.269855e-03 2.023590e+00 
1.278557e+00 6.569951e-03 3.237458e+00 
1.607060e+00 1.305881e-02 5.179475e+00 
2.013572e+00 2.572499e-02 8.286428e+00 
2.513426e+00 5.014957e-02 1.325711e+01 
3.104415e+00 9.485130e-02 2.120951e+01 
3.793864e+00 1.741431e-01 3.393222e+01 
4.557844e+00 3.047420e-01 5.428675e+01 
5.345360e+00 4.986397e-01 8.685114e+01 
6.097373e+00 7.560943e-01 1.389495e+02 
6.721251e+00 1.045184e+00 2.222996e+02 
7.164514e+00 1.322752e+00 3.556480e+02 
7.391077e+00 1.539630e+00 5.689866e+02 
7.419179e+00 1.674525e+00 9.102982e+02 
7.289450e+00 1.728088e+00 1.456348e+03 
7.060635e+00 1.719618e+00 2.329952e+03 
6.783646e+00 1.669769e+00 3.727594e+03 
6.499679e+00 1.597153e+00 5.963623e+03 
6.240952e+00 1.517283e+00 9.540955e+03 
6.034280e+00 1.443196e+00 1.526418e+04 
5.888949e+00 1.381320e+00 2.442053e+04 
5.806168e+00 1.335565e+00 3.906940e+04 
5.781791e+00 1.308080e+00 6.250552e+04 
5.800796e+00 1.297145e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-837.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.171594e-03 3.217943e-11 1.000000e-05 
2.748571e-03 6.524743e-11 1.599859e-05 
3.517588e-03 1.367657e-10 2.559548e-05 
4.435133e-03 2.741336e-10 4.094915e-05 
5.731546e-03 5.916401e-10 6.551286e-05 
7.337575e-03 1.241366e-09 1.048113e-04 
9.159940e-03 2.415018e-09 1.676833e-04 
1.163882e-02 4.954156e-09 2.682696e-04 
1.485841e-02 1.030764e-08 4.291934e-04 
1.867445e-02 2.046378e-08 6.866488e-04 
2.376433e-02 4.217152e-08 1.098541e-03 
2.964994e-02 8.190567e-08 1.757511e-03 
3.757395e-02 1.666876e-07 2.811769e-03 
4.768950e-02 3.408094e-07 4.498433e-03 
6.060079e-02 6.993245e-07 7.196857e-03 
7.663064e-02 1.414009e-06 1.151395e-02 
9.715893e-02 2.882003e-06 1.842070e-02 
1.229844e-01 5.845193e-06 2.947052e-02 
1.551890e-01 1.174451e-05 4.714866e-02 
1.963755e-01 2.379689e-05 7.543120e-02 
2.484233e-01 4.817758e-05 1.206793e-01 
3.150579e-01 9.827745e-05 1.930698e-01 
3.968532e-01 1.964254e-04 3.088844e-01 
5.034781e-01 4.011325e-04 4.941713e-01 
6.357438e-01 8.077088e-04 7.906043e-01 
8.019270e-01 1.621487e-03 1.264855e+00 
1.014152e+00 3.280758e-03 2.023590e+00 
1.276623e+00 6.548001e-03 3.237458e+00 
1.604348e+00 1.300836e-02 5.179475e+00 
2.011722e+00 2.568462e-02 8.286428e+00 
2.509711e+00 4.998722e-02 1.325711e+01 
3.101973e+00 9.473870e-02 2.120951e+01 
3.792044e+00 1.740923e-01 3.393222e+01 
4.551720e+00 3.038765e-01 5.428675e+01 
5.341412e+00 4.980954e-01 8.685114e+01 
6.090458e+00 7.544086e-01 1.389495e+02 
6.715531e+00 1.043679e+00 2.222996e+02 
7.156524e+00 1.319938e+00 3.556480e+02 
7.384824e+00 1.537475e+00 5.689866e+02 
7.413779e+00 1.672710e+00 9.102982e+02 
7.286797e+00 1.727619e+00 1.456348e+03 
7.056430e+00 1.718369e+00 2.329952e+03 
6.778875e+00 1.668308e+00 3.727594e+03 
6.494847e+00 1.595741e+00 5.963623e+03 
6.239674e+00 1.517256e+00 9.540955e+03 
6.032491e+00 1.442978e+00 1.526418e+04 
5.884289e+00 1.380165e+00 2.442053e+04 
5.800691e+00 1.334181e+00 3.906940e+04 
5.775692e+00 1.306514e+00 6.250552e+04 
5.796817e+00 1.296244e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-838.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.246997e-03 3.569181e-11 1.000000e-05 
2.866923e-03 7.413252e-11 1.599859e-05 
3.512609e-03 1.363485e-10 2.559548e-05 
4.500737e-03 2.868215e-10 4.094915e-05 
5.706398e-03 5.845841e-10 6.551286e-05 
7.329807e-03 1.238906e-09 1.048113e-04 
9.160360e-03 2.418235e-09 1.676833e-04 
1.159214e-02 4.900631e-09 2.682696e-04 
1.483410e-02 1.026938e-08 4.291934e-04 
1.854779e-02 2.007418e-08 6.866488e-04 
2.358268e-02 4.126109e-08 1.098541e-03 
3.000602e-02 8.499362e-08 1.757511e-03 
3.758015e-02 1.669695e-07 2.811769e-03 
4.766219e-02 3.406308e-07 4.498433e-03 
6.028928e-02 6.894182e-07 7.196857e-03 
7.627627e-02 1.396149e-06 1.151395e-02 
9.692726e-02 2.864855e-06 1.842070e-02 
1.223574e-01 5.763128e-06 2.947052e-02 
1.555937e-01 1.185077e-05 4.714866e-02 
1.966468e-01 2.392419e-05 7.543120e-02 
2.482301e-01 4.812270e-05 1.206793e-01 
3.142739e-01 9.766221e-05 1.930698e-01 
3.964136e-01 1.960072e-04 3.088844e-01 
5.025231e-01 3.993307e-04 4.941713e-01 
6.341363e-01 8.025559e-04 7.906043e-01 
8.027833e-01 1.628622e-03 1.264855e+00 
1.012914e+00 3.272665e-03 2.023590e+00 
1.275411e+00 6.537138e-03 3.237458e+00 
1.603681e+00 1.300754e-02 5.179475e+00 
2.011299e+00 2.569867e-02 8.286428e+00 
2.505559e+00 4.979901e-02 1.325711e+01 
3.100036e+00 9.467180e-02 2.120951e+01 
3.784417e+00 1.732551e-01 3.393222e+01 
4.545584e+00 3.030092e-01 5.428675e+01 
5.338310e+00 4.977777e-01 8.685114e+01 
6.085722e+00 7.534851e-01 1.389495e+02 
6.711896e+00 1.043060e+00 2.222996e+02 
7.151919e+00 1.318758e+00 3.556480e+02 
7.380071e+00 1.536088e+00 5.689866e+02 
7.410293e+00 1.671886e+00 9.102982e+02 
7.282807e+00 1.726480e+00 1.456348e+03 
7.054277e+00 1.718082e+00 2.329952e+03 
6.775271e+00 1.667350e+00 3.727594e+03 
6.492806e+00 1.595440e+00 5.963623e+03 
6.236444e+00 1.516512e+00 9.540955e+03 
6.029635e+00 1.442393e+00 1.526418e+04 
5.881653e+00 1.379671e+00 2.442053e+04 
5.798238e+00 1.333757e+00 3.906940e+04 
5.773572e+00 1.306200e+00 6.250552e+04 
5.792674e+00 1.295292e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-839.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.147231e-03 3.118281e-11 1.000000e-05 
2.739867e-03 6.478395e-11 1.599859e-05 
3.545680e-03 1.404034e-10 2.559548e-05 
4.465066e-03 2.803900e-10 4.094915e-05 
5.632600e-03 5.628668e-10 6.551286e-05 
7.209077e-03 1.180097e-09 1.048113e-04 
9.058920e-03 2.341576e-09 1.676833e-04 
1.159164e-02 4.905836e-09 2.682696e-04 
1.473523e-02 1.007742e-08 4.291934e-04 
1.875481e-02 2.077864e-08 6.866488e-04 
2.335426e-02 4.012155e-08 1.098541e-03 
2.979770e-02 8.333504e-08 1.757511e-03 
3.759766e-02 1.674025e-07 2.811769e-03 
4.756077e-02 3.388648e-07 4.498433e-03 
6.035679e-02 6.925623e-07 7.196857e-03 
7.621504e-02 1.394452e-06 1.151395e-02 
9.695230e-02 2.870497e-06 1.842070e-02 
1.224811e-01 5.787512e-06 2.947052e-02 
1.550551e-01 1.174213e-05 4.714866e-02 
1.962567e-01 2.381047e-05 7.543120e-02 
2.476270e-01 4.782979e-05 1.206793e-01 
3.138274e-01 9.736255e-05 1.930698e-01 
3.961538e-01 1.958555e-04 3.088844e-01 
5.009151e-01 3.959820e-04 4.941713e-01 
6.343771e-01 8.044275e-04 7.906043e-01 
8.003842e-01 1.615995e-03 1.264855e+00 
1.010129e+00 3.249624e-03 2.023590e+00 
1.275080e+00 6.539813e-03 3.237458e+00 
1.602029e+00 1.298282e-02 5.179475e+00 
2.007097e+00 2.556859e-02 8.286428e+00 
2.504084e+00 4.976958e-02 1.325711e+01 
3.093231e+00 9.416382e-02 2.120951e+01 
3.779824e+00 1.728289e-01 3.393222e+01 
4.542455e+00 3.027282e-01 5.428675e+01 
5.333377e+00 4.969670e-01 8.685114e+01 
6.081447e+00 7.527213e-01 1.389495e+02 
6.706165e+00 1.041548e+00 2.222996e+02 
7.149255e+00 1.318514e+00 3.556480e+02 
7.375269e+00 1.534676e+00 5.689866e+02 
7.405314e+00 1.670286e+00 9.102982e+02 
7.279563e+00 1.725712e+00 1.456348e+03 
7.051203e+00 1.717362e+00 2.329952e+03 
6.771479e+00 1.666311e+00 3.727594e+03 
6.488654e+00 1.594297e+00 5.963623e+03 
6.233512e+00 1.515876e+00 9.540955e+03 
6.026427e+00 1.441686e+00 1.526418e+04 
5.877901e+00 1.378812e+00 2.442053e+04 
5.795205e+00 1.333147e+00 3.906940e+04 
5.771385e+00 1.305864e+00 6.250552e+04 
5.787976e+00 1.294163e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-84.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.221608e-02 3.457790e-09 1.000000e-05 
2.802280e-02 6.939541e-09 1.599859e-05 
3.569370e-02 1.434072e-08 2.559548e-05 
4.555532e-02 2.981354e-08 4.094915e-05 
5.758895e-02 6.023014e-08 6.551286e-05 
7.285094e-02 1.219276e-07 1.048113e-04 
9.121557e-02 2.393335e-07 1.676833e-04 
1.157389e-01 4.889165e-07 2.682696e-04 
1.470413e-01 1.002571e-06 4.291934e-04 
1.855104e-01 2.013273e-06 6.866488e-04 
2.369818e-01 4.197045e-06 1.098541e-03 
2.990107e-01 8.430630e-06 1.757511e-03 
3.779724e-01 1.702873e-05 2.811769e-03 
4.790926e-01 3.467880e-05 4.498433e-03 
6.049709e-01 6.982562e-05 7.196857e-03 
7.655991e-01 1.415222e-04 1.151395e-02 
9.688584e-01 2.868242e-04 1.842070e-02 
1.222309e+00 5.759722e-04 2.947052e-02 
1.549343e+00 1.173108e-03 4.714866e-02 
1.952981e+00 2.349899e-03 7.543120e-02 
2.467779e+00 4.742079e-03 1.206793e-01 
3.122596e+00 9.610495e-03 1.930698e-01 
3.935723e+00 1.925362e-02 3.088844e-01 
4.948795e+00 3.831082e-02 4.941713e-01 
6.203324e+00 7.556294e-02 7.906043e-01 
7.740266e+00 1.471207e-01 1.264855e+00 
9.576906e+00 2.796589e-01 2.023590e+00 
1.171646e+01 5.149680e-01 3.237458e+00 
1.409708e+01 9.049036e-01 5.179475e+00 
1.659785e+01 1.497089e+00 8.286428e+00 
1.898659e+01 2.287479e+00 1.325711e+01 
2.101635e+01 3.197498e+00 2.120951e+01 
2.247391e+01 4.080174e+00 3.393222e+01 
2.327122e+01 4.794145e+00 5.428675e+01 
2.342174e+01 5.248306e+00 8.685114e+01 
2.306435e+01 5.446080e+00 1.389495e+02 
2.236905e+01 5.437788e+00 2.222996e+02 
2.149827e+01 5.288726e+00 3.556480e+02 
2.059825e+01 5.064572e+00 5.689866e+02 
1.977538e+01 4.815481e+00 9.102982e+02 
1.909764e+01 4.576516e+00 1.456348e+03 
1.861949e+01 4.377102e+00 2.329952e+03 
1.833348e+01 4.225608e+00 3.727594e+03 
1.823971e+01 4.133138e+00 5.963623e+03 
1.828881e+01 4.093830e+00 9.540955e+03 
1.842670e+01 4.097476e+00 1.526418e+04 
1.859766e+01 4.128922e+00 2.442053e+04 
1.876199e+01 4.173882e+00 3.906940e+04 
1.888624e+01 4.217235e+00 6.250552e+04 
1.896324e+01 4.251671e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-840.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.220570e-03 3.452945e-11 1.000000e-05 
2.755913e-03 6.600740e-11 1.599859e-05 
3.500735e-03 1.352925e-10 2.559548e-05 
4.573464e-03 3.016698e-10 4.094915e-05 
5.767020e-03 6.048541e-10 6.551286e-05 
7.170547e-03 1.162661e-09 1.048113e-04 
9.252201e-03 2.497649e-09 1.676833e-04 
1.146954e-02 4.758109e-09 2.682696e-04 
1.462076e-02 9.856125e-09 4.291934e-04 
1.870005e-02 2.062170e-08 6.866488e-04 
2.349562e-02 4.090316e-08 1.098541e-03 
2.962854e-02 8.202138e-08 1.757511e-03 
3.783176e-02 1.707522e-07 2.811769e-03 
4.774548e-02 3.432369e-07 4.498433e-03 
6.017250e-02 6.870555e-07 7.196857e-03 
7.664927e-02 1.420112e-06 1.151395e-02 
9.669495e-02 2.851094e-06 1.842070e-02 
1.223206e-01 5.771661e-06 2.947052e-02 
1.550408e-01 1.175286e-05 4.714866e-02 
1.962019e-01 2.381889e-05 7.543120e-02 
2.479929e-01 4.809934e-05 1.206793e-01 
3.128957e-01 9.661308e-05 1.930698e-01 
3.964570e-01 1.965393e-04 3.088844e-01 
5.010603e-01 3.967984e-04 4.941713e-01 
6.334614e-01 8.019036e-04 7.906043e-01 
7.988110e-01 1.608400e-03 1.264855e+00 
1.009221e+00 3.244730e-03 2.023590e+00 
1.272223e+00 6.503720e-03 3.237458e+00 
1.601238e+00 1.297894e-02 5.179475e+00 
2.003832e+00 2.547434e-02 8.286428e+00 
2.500907e+00 4.963922e-02 1.325711e+01 
3.091371e+00 9.410359e-02 2.120951e+01 
3.778898e+00 1.728977e-01 3.393222e+01 
4.538125e+00 3.022126e-01 5.428675e+01 
5.327414e+00 4.958791e-01 8.685114e+01 
6.075723e+00 7.514503e-01 1.389495e+02 
6.702244e+00 1.040804e+00 2.222996e+02 
7.141116e+00 1.315625e+00 3.556480e+02 
7.371416e+00 1.533749e+00 5.689866e+02 
7.400643e+00 1.668845e+00 9.102982e+02 
7.273496e+00 1.723530e+00 1.456348e+03 
7.046354e+00 1.715805e+00 2.329952e+03 
6.770430e+00 1.666459e+00 3.727594e+03 
6.485210e+00 1.593435e+00 5.963623e+03 
6.229886e+00 1.514984e+00 9.540955e+03 
6.022505e+00 1.440733e+00 1.526418e+04 
5.874985e+00 1.378225e+00 2.442053e+04 
5.792355e+00 1.332595e+00 3.906940e+04 
5.767939e+00 1.305131e+00 6.250552e+04 
5.786088e+00 1.293924e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-841.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.215397e-03 3.432952e-11 1.000000e-05 
2.801437e-03 6.941533e-11 1.599859e-05 
3.465819e-03 1.314409e-10 2.559548e-05 
4.420947e-03 2.728090e-10 4.094915e-05 
5.684466e-03 5.799384e-10 6.551286e-05 
7.196580e-03 1.176770e-09 1.048113e-04 
9.176506e-03 2.439748e-09 1.676833e-04 
1.150323e-02 4.805873e-09 2.682696e-04 
1.471580e-02 1.006154e-08 4.291934e-04 
1.845573e-02 1.984754e-08 6.866488e-04 
2.344252e-02 4.067484e-08 1.098541e-03 
2.975569e-02 8.318084e-08 1.757511e-03 
3.742336e-02 1.654785e-07 2.811769e-03 
4.759191e-02 3.403402e-07 4.498433e-03 
6.055605e-02 7.011113e-07 7.196857e-03 
7.614396e-02 1.393868e-06 1.151395e-02 
9.664435e-02 2.850008e-06 1.842070e-02 
1.216966e-01 5.690554e-06 2.947052e-02 
1.541777e-01 1.157145e-05 4.714866e-02 
1.953194e-01 2.352691e-05 7.543120e-02 
2.474123e-01 4.781919e-05 1.206793e-01 
3.131924e-01 9.700344e-05 1.930698e-01 
3.954374e-01 1.952591e-04 3.088844e-01 
5.012937e-01 3.978257e-04 4.941713e-01 
6.316497e-01 7.959905e-04 7.906043e-01 
7.988870e-01 1.610770e-03 1.264855e+00 
1.008052e+00 3.237311e-03 2.023590e+00 
1.271911e+00 6.506627e-03 3.237458e+00 
1.598071e+00 1.291750e-02 5.179475e+00 
2.003662e+00 2.549776e-02 8.286428e+00 
2.496187e+00 4.941780e-02 1.325711e+01 
3.089543e+00 9.404601e-02 2.120951e+01 
3.775039e+00 1.725701e-01 3.393222e+01 
4.530899e+00 3.011332e-01 5.428675e+01 
5.322887e+00 4.951767e-01 8.685114e+01 
6.067067e+00 7.491557e-01 1.389495e+02 
6.696665e+00 1.039354e+00 2.222996e+02 
7.137014e+00 1.314683e+00 3.556480e+02 
7.366527e+00 1.532288e+00 5.689866e+02 
7.397969e+00 1.668437e+00 9.102982e+02 
7.269942e+00 1.722605e+00 1.456348e+03 
7.042595e+00 1.714760e+00 2.329952e+03 
6.765588e+00 1.664962e+00 3.727594e+03 
6.482303e+00 1.592786e+00 5.963623e+03 
6.227413e+00 1.514515e+00 9.540955e+03 
6.019945e+00 1.440248e+00 1.526418e+04 
5.872369e+00 1.377735e+00 2.442053e+04 
5.789992e+00 1.332197e+00 3.906940e+04 
5.762648e+00 1.303816e+00 6.250552e+04 
5.782429e+00 1.293122e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-842.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.164502e-03 3.205554e-11 1.000000e-05 
2.828461e-03 7.152855e-11 1.599859e-05 
3.516579e-03 1.374644e-10 2.559548e-05 
4.472373e-03 2.827763e-10 4.094915e-05 
5.602804e-03 5.559621e-10 6.551286e-05 
7.270022e-03 1.214608e-09 1.048113e-04 
9.166132e-03 2.434374e-09 1.676833e-04 
1.160712e-02 4.943129e-09 2.682696e-04 
1.448553e-02 9.607982e-09 4.291934e-04 
1.838562e-02 1.964555e-08 6.866488e-04 
2.341083e-02 4.055827e-08 1.098541e-03 
2.946339e-02 8.084953e-08 1.757511e-03 
3.762915e-02 1.684235e-07 2.811769e-03 
4.741393e-02 3.369364e-07 4.498433e-03 
6.003269e-02 6.839022e-07 7.196857e-03 
7.603128e-02 1.389340e-06 1.151395e-02 
9.645840e-02 2.836959e-06 1.842070e-02 
1.219525e-01 5.733330e-06 2.947052e-02 
1.542445e-01 1.160027e-05 4.714866e-02 
1.953435e-01 2.356361e-05 7.543120e-02 
2.467214e-01 4.747607e-05 1.206793e-01 
3.132566e-01 9.717847e-05 1.930698e-01 
3.952777e-01 1.952544e-04 3.088844e-01 
4.999054e-01 3.949990e-04 4.941713e-01 
6.310215e-01 7.945613e-04 7.906043e-01 
7.974357e-01 1.603912e-03 1.264855e+00 
1.007769e+00 3.238418e-03 2.023590e+00 
1.270362e+00 6.490584e-03 3.237458e+00 
1.596895e+00 1.290423e-02 5.179475e+00 
1.999806e+00 2.538107e-02 8.286428e+00 
2.495710e+00 4.944692e-02 1.325711e+01 
3.084952e+00 9.373864e-02 2.120951e+01 
3.770794e+00 1.721902e-01 3.393222e+01 
4.528472e+00 3.009874e-01 5.428675e+01 
5.316940e+00 4.940925e-01 8.685114e+01 
6.063692e+00 7.487032e-01 1.389495e+02 
6.690018e+00 1.037450e+00 2.222996e+02 
7.131771e+00 1.313189e+00 3.556480e+02 
7.362835e+00 1.531441e+00 5.689866e+02 
7.391685e+00 1.666156e+00 9.102982e+02 
7.267546e+00 1.722258e+00 1.456348e+03 
7.040307e+00 1.714405e+00 2.329952e+03 
6.762768e+00 1.664340e+00 3.727594e+03 
6.479853e+00 1.592318e+00 5.963623e+03 
6.222527e+00 1.513159e+00 9.540955e+03 
6.014445e+00 1.438752e+00 1.526418e+04 
5.867459e+00 1.376495e+00 2.442053e+04 
5.786117e+00 1.331318e+00 3.906940e+04 
5.761094e+00 1.303678e+00 6.250552e+04 
5.779524e+00 1.292559e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-843.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.234497e-03 3.530888e-11 1.000000e-05 
2.751348e-03 6.591452e-11 1.599859e-05 
3.548641e-03 1.414264e-10 2.559548e-05 
4.546644e-03 2.974523e-10 4.094915e-05 
5.612073e-03 5.593897e-10 6.551286e-05 
7.220648e-03 1.191442e-09 1.048113e-04 
9.037096e-03 2.335776e-09 1.676833e-04 
1.164875e-02 5.002441e-09 2.682696e-04 
1.450366e-02 9.655563e-09 4.291934e-04 
1.845287e-02 1.988550e-08 6.866488e-04 
2.327271e-02 3.989195e-08 1.098541e-03 
2.953161e-02 8.150914e-08 1.757511e-03 
3.729377e-02 1.641549e-07 2.811769e-03 
4.771933e-02 3.438971e-07 4.498433e-03 
6.040891e-02 6.976683e-07 7.196857e-03 
7.626722e-02 1.403979e-06 1.151395e-02 
9.619323e-02 2.816968e-06 1.842070e-02 
1.215788e-01 5.687537e-06 2.947052e-02 
1.539463e-01 1.154681e-05 4.714866e-02 
1.946929e-01 2.335667e-05 7.543120e-02 
2.469690e-01 4.767572e-05 1.206793e-01 
3.118228e-01 9.596407e-05 1.930698e-01 
3.942245e-01 1.939279e-04 3.088844e-01 
4.999994e-01 3.956908e-04 4.941713e-01 
6.309959e-01 7.954066e-04 7.906043e-01 
7.976419e-01 1.607058e-03 1.264855e+00 
1.005318e+00 3.218677e-03 2.023590e+00 
1.269032e+00 6.477887e-03 3.237458e+00 
1.594592e+00 1.286374e-02 5.179475e+00 
1.996840e+00 2.529831e-02 8.286428e+00 
2.491404e+00 4.925004e-02 1.325711e+01 
3.083320e+00 9.369834e-02 2.120951e+01 
3.764009e+00 1.714685e-01 3.393222e+01 
4.524580e+00 3.005561e-01 5.428675e+01 
5.311646e+00 4.931834e-01 8.685114e+01 
6.059055e+00 7.478097e-01 1.389495e+02 
6.684230e+00 1.035909e+00 2.222996e+02 
7.126586e+00 1.311722e+00 3.556480e+02 
7.358417e+00 1.530219e+00 5.689866e+02 
7.387714e+00 1.665073e+00 9.102982e+02 
7.262984e+00 1.720825e+00 1.456348e+03 
7.036594e+00 1.713378e+00 2.329952e+03 
6.760024e+00 1.663751e+00 3.727594e+03 
6.477437e+00 1.591862e+00 5.963623e+03 
6.220078e+00 1.512697e+00 9.540955e+03 
6.012492e+00 1.438473e+00 1.526418e+04 
5.867110e+00 1.376745e+00 2.442053e+04 
5.782751e+00 1.330600e+00 3.906940e+04 
5.755509e+00 1.302269e+00 6.250552e+04 
5.774488e+00 1.291321e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-844.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.195384e-03 3.352668e-11 1.000000e-05 
2.801256e-03 6.964948e-11 1.599859e-05 
3.528004e-03 1.391382e-10 2.559548e-05 
4.541219e-03 2.967404e-10 4.094915e-05 
5.702418e-03 5.875388e-10 6.551286e-05 
7.095007e-03 1.131665e-09 1.048113e-04 
9.195979e-03 2.464072e-09 1.676833e-04 
1.150238e-02 4.821953e-09 2.682696e-04 
1.450200e-02 9.663697e-09 4.291934e-04 
1.862254e-02 2.046332e-08 6.866488e-04 
2.338261e-02 4.050776e-08 1.098541e-03 
2.942249e-02 8.070455e-08 1.757511e-03 
3.739631e-02 1.657090e-07 2.811769e-03 
4.720064e-02 3.331992e-07 4.498433e-03 
5.996811e-02 6.833164e-07 7.196857e-03 
7.569945e-02 1.374485e-06 1.151395e-02 
9.586550e-02 2.791581e-06 1.842070e-02 
1.215847e-01 5.695120e-06 2.947052e-02 
1.541929e-01 1.161616e-05 4.714866e-02 
1.947656e-01 2.341056e-05 7.543120e-02 
2.463554e-01 4.737739e-05 1.206793e-01 
3.116485e-01 9.591685e-05 1.930698e-01 
3.947064e-01 1.948706e-04 3.088844e-01 
4.980919e-01 3.916439e-04 4.941713e-01 
6.305646e-01 7.947177e-04 7.906043e-01 
7.953452e-01 1.595110e-03 1.264855e+00 
1.005909e+00 3.228159e-03 2.023590e+00 
1.265596e+00 6.433062e-03 3.237458e+00 
1.593651e+00 1.285612e-02 5.179475e+00 
1.994530e+00 2.524040e-02 8.286428e+00 
2.490308e+00 4.924241e-02 1.325711e+01 
3.077078e+00 9.324236e-02 2.120951e+01 
3.762112e+00 1.714047e-01 3.393222e+01 
4.518178e+00 2.996371e-01 5.428675e+01 
5.304871e+00 4.918777e-01 8.685114e+01 
6.054016e+00 7.467749e-01 1.389495e+02 
6.680124e+00 1.035082e+00 2.222996e+02 
7.121908e+00 1.310498e+00 3.556480e+02 
7.352504e+00 1.528227e+00 5.689866e+02 
7.385037e+00 1.664659e+00 9.102982e+02 
7.259608e+00 1.719984e+00 1.456348e+03 
7.032472e+00 1.712159e+00 2.329952e+03 
6.756889e+00 1.662990e+00 3.727594e+03 
6.473915e+00 1.590965e+00 5.963623e+03 
6.215943e+00 1.511615e+00 9.540955e+03 
6.009257e+00 1.437752e+00 1.526418e+04 
5.862405e+00 1.375570e+00 2.442053e+04 
5.779010e+00 1.329762e+00 3.906940e+04 
5.751394e+00 1.301324e+00 6.250552e+04 
5.770416e+00 1.290387e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-845.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.165471e-03 3.221298e-11 1.000000e-05 
2.758877e-03 6.661475e-11 1.599859e-05 
3.521215e-03 1.385004e-10 2.559548e-05 
4.498228e-03 2.887340e-10 4.094915e-05 
5.700168e-03 5.875388e-10 6.551286e-05 
7.197104e-03 1.182625e-09 1.048113e-04 
9.129861e-03 2.414160e-09 1.676833e-04 
1.144068e-02 4.750389e-09 2.682696e-04 
1.453544e-02 9.742228e-09 4.291934e-04 
1.850693e-02 2.010838e-08 6.866488e-04 
2.352626e-02 4.130784e-08 1.098541e-03 
2.979489e-02 8.390724e-08 1.757511e-03 
3.739371e-02 1.658707e-07 2.811769e-03 
4.751767e-02 3.403612e-07 4.498433e-03 
5.986761e-02 6.806925e-07 7.196857e-03 
7.592538e-02 1.388471e-06 1.151395e-02 
9.605727e-02 2.811695e-06 1.842070e-02 
1.214562e-01 5.683805e-06 2.947052e-02 
1.539844e-01 1.158279e-05 4.714866e-02 
1.946814e-01 2.340792e-05 7.543120e-02 
2.462486e-01 4.737184e-05 1.206793e-01 
3.112627e-01 9.567428e-05 1.930698e-01 
3.940560e-01 1.941387e-04 3.088844e-01 
4.974716e-01 3.906447e-04 4.941713e-01 
6.290046e-01 7.897693e-04 7.906043e-01 
7.957671e-01 1.599536e-03 1.264855e+00 
1.004539e+00 3.218797e-03 2.023590e+00 
1.264355e+00 6.421734e-03 3.237458e+00 
1.591887e+00 1.282860e-02 5.179475e+00 
1.993993e+00 2.524951e-02 8.286428e+00 
2.484769e+00 4.897317e-02 1.325711e+01 
3.075183e+00 9.317799e-02 2.120951e+01 
3.759224e+00 1.712072e-01 3.393222e+01 
4.514310e+00 2.992100e-01 5.428675e+01 
5.299211e+00 4.908704e-01 8.685114e+01 
6.047677e+00 7.452866e-01 1.389495e+02 
6.675720e+00 1.034126e+00 2.222996e+02 
7.117354e+00 1.309333e+00 3.556480e+02 
7.347684e+00 1.526795e+00 5.689866e+02 
7.380218e+00 1.663133e+00 9.102982e+02 
7.254273e+00 1.718161e+00 1.456348e+03 
7.029867e+00 1.711651e+00 2.329952e+03 
6.753199e+00 1.661988e+00 3.727594e+03 
6.471125e+00 1.590359e+00 5.963623e+03 
6.213247e+00 1.511061e+00 9.540955e+03 
6.007626e+00 1.437583e+00 1.526418e+04 
5.859266e+00 1.374907e+00 2.442053e+04 
5.775464e+00 1.328986e+00 3.906940e+04 
5.750983e+00 1.301543e+00 6.250552e+04 
5.768363e+00 1.290092e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-846.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.224391e-03 3.495593e-11 1.000000e-05 
2.839073e-03 7.268033e-11 1.599859e-05 
3.448350e-03 1.302330e-10 2.559548e-05 
4.521920e-03 2.936675e-10 4.094915e-05 
5.619334e-03 5.635621e-10 6.551286e-05 
7.259368e-03 1.215021e-09 1.048113e-04 
9.064178e-03 2.365225e-09 1.676833e-04 
1.160763e-02 4.967278e-09 2.682696e-04 
1.462088e-02 9.926773e-09 4.291934e-04 
1.859647e-02 2.042579e-08 6.866488e-04 
2.348717e-02 4.115090e-08 1.098541e-03 
2.956460e-02 8.207363e-08 1.757511e-03 
3.717693e-02 1.631956e-07 2.811769e-03 
4.715792e-02 3.330828e-07 4.498433e-03 
5.993565e-02 6.838241e-07 7.196857e-03 
7.601643e-02 1.395121e-06 1.151395e-02 
9.573218e-02 2.786538e-06 1.842070e-02 
1.210795e-01 5.637741e-06 2.947052e-02 
1.532639e-01 1.143449e-05 4.714866e-02 
1.943868e-01 2.332938e-05 7.543120e-02 
2.464614e-01 4.755093e-05 1.206793e-01 
3.106971e-01 9.526632e-05 1.930698e-01 
3.929239e-01 1.926981e-04 3.088844e-01 
4.974389e-01 3.910295e-04 4.941713e-01 
6.282635e-01 7.879121e-04 7.906043e-01 
7.948353e-01 1.595809e-03 1.264855e+00 
1.002937e+00 3.207208e-03 2.023590e+00 
1.262348e+00 6.398766e-03 3.237458e+00 
1.587895e+00 1.274749e-02 5.179475e+00 
1.992298e+00 2.521477e-02 8.286428e+00 
2.481601e+00 4.884355e-02 1.325711e+01 
3.070166e+00 9.283276e-02 2.120951e+01 
3.752348e+00 1.704739e-01 3.393222e+01 
4.510383e+00 2.987712e-01 5.428675e+01 
5.295534e+00 4.903928e-01 8.685114e+01 
6.042769e+00 7.442958e-01 1.389495e+02 
6.668543e+00 1.031993e+00 2.222996e+02 
7.112593e+00 1.308066e+00 3.556480e+02 
7.343994e+00 1.525943e+00 5.689866e+02 
7.376586e+00 1.662221e+00 9.102982e+02 
7.252895e+00 1.718319e+00 1.456348e+03 
7.026075e+00 1.710584e+00 2.329952e+03 
6.750559e+00 1.661441e+00 3.727594e+03 
6.466584e+00 1.589054e+00 5.963623e+03 
6.211963e+00 1.511024e+00 9.540955e+03 
6.004098e+00 1.436761e+00 1.526418e+04 
5.856075e+00 1.374226e+00 2.442053e+04 
5.772547e+00 1.328408e+00 3.906940e+04 
5.745153e+00 1.300056e+00 6.250552e+04 
5.763680e+00 1.288963e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-847.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.191054e-03 3.344717e-11 1.000000e-05 
2.829600e-03 7.204030e-11 1.599859e-05 
3.561506e-03 1.436486e-10 2.559548e-05 
4.426156e-03 2.757276e-10 4.094915e-05 
5.659328e-03 5.763613e-10 6.551286e-05 
7.153282e-03 1.163902e-09 1.048113e-04 
8.986515e-03 2.307673e-09 1.676833e-04 
1.134423e-02 4.642216e-09 2.682696e-04 
1.450161e-02 9.697269e-09 4.291934e-04 
1.832598e-02 1.957050e-08 6.866488e-04 
2.335978e-02 4.053284e-08 1.098541e-03 
2.961629e-02 8.260241e-08 1.757511e-03 
3.727263e-02 1.646535e-07 2.811769e-03 
4.711964e-02 3.326650e-07 4.498433e-03 
5.998025e-02 6.861620e-07 7.196857e-03 
7.582919e-02 1.386475e-06 1.151395e-02 
9.585908e-02 2.800941e-06 1.842070e-02 
1.215216e-01 5.706460e-06 2.947052e-02 
1.539411e-01 1.160042e-05 4.714866e-02 
1.946183e-01 2.344053e-05 7.543120e-02 
2.450288e-01 4.678180e-05 1.206793e-01 
3.110649e-01 9.571797e-05 1.930698e-01 
3.932404e-01 1.933922e-04 3.088844e-01 
4.963402e-01 3.889035e-04 4.941713e-01 
6.277355e-01 7.868555e-04 7.906043e-01 
7.930849e-01 1.587165e-03 1.264855e+00 
1.000969e+00 3.192141e-03 2.023590e+00 
1.260767e+00 6.382289e-03 3.237458e+00 
1.588478e+00 1.277645e-02 5.179475e+00 
1.990376e+00 2.517144e-02 8.286428e+00 
2.480482e+00 4.883419e-02 1.325711e+01 
3.065628e+00 9.253088e-02 2.120951e+01 
3.749077e+00 1.702247e-01 3.393222e+01 
4.507335e+00 2.985021e-01 5.428675e+01 
5.290825e+00 4.896385e-01 8.685114e+01 
6.036679e+00 7.428934e-01 1.389495e+02 
6.665272e+00 1.031515e+00 2.222996e+02 
7.105987e+00 1.305908e+00 3.556480e+02 
7.337865e+00 1.523835e+00 5.689866e+02 
7.370381e+00 1.659974e+00 9.102982e+02 
7.248955e+00 1.717192e+00 1.456348e+03 
7.021840e+00 1.709307e+00 2.329952e+03 
6.745460e+00 1.659824e+00 3.727594e+03 
6.464729e+00 1.588818e+00 5.963623e+03 
6.207687e+00 1.509888e+00 9.540955e+03 
5.999358e+00 1.435522e+00 1.526418e+04 
5.852967e+00 1.373571e+00 2.442053e+04 
5.767614e+00 1.327190e+00 3.906940e+04 
5.742807e+00 1.299664e+00 6.250552e+04 
5.760351e+00 1.288263e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-848.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.239682e-03 3.576611e-11 1.000000e-05 
2.801618e-03 7.000670e-11 1.599859e-05 
3.455002e-03 1.312978e-10 2.559548e-05 
4.490632e-03 2.882938e-10 4.094915e-05 
5.576144e-03 5.519689e-10 6.551286e-05 
7.104743e-03 1.141715e-09 1.048113e-04 
9.083979e-03 2.386388e-09 1.676833e-04 
1.159141e-02 4.958177e-09 2.682696e-04 
1.449002e-02 9.685442e-09 4.291934e-04 
1.834490e-02 1.965436e-08 6.866488e-04 
2.313121e-02 3.940108e-08 1.098541e-03 
2.948297e-02 8.158813e-08 1.757511e-03 
3.711981e-02 1.628285e-07 2.811769e-03 
4.744031e-02 3.399040e-07 4.498433e-03 
6.007184e-02 6.901238e-07 7.196857e-03 
7.574834e-02 1.383677e-06 1.151395e-02 
9.577189e-02 2.796603e-06 1.842070e-02 
1.209036e-01 5.626482e-06 2.947052e-02 
1.529210e-01 1.138477e-05 4.714866e-02 
1.939638e-01 2.323220e-05 7.543120e-02 
2.450715e-01 4.686154e-05 1.206793e-01 
3.107232e-01 9.551551e-05 1.930698e-01 
3.921854e-01 1.920664e-04 3.088844e-01 
4.962670e-01 3.891900e-04 4.941713e-01 
6.272572e-01 7.859842e-04 7.906043e-01 
7.915537e-01 1.579854e-03 1.264855e+00 
1.000284e+00 3.189347e-03 2.023590e+00 
1.260792e+00 6.390160e-03 3.237458e+00 
1.583759e+00 1.267800e-02 5.179475e+00 
1.986850e+00 2.506751e-02 8.286428e+00 
2.475881e+00 4.862062e-02 1.325711e+01 
3.063560e+00 9.245055e-02 2.120951e+01 
3.743895e+00 1.697194e-01 3.393222e+01 
4.501309e+00 2.976560e-01 5.428675e+01 
5.284939e+00 4.885697e-01 8.685114e+01 
6.031388e+00 7.417682e-01 1.389495e+02 
6.660272e+00 1.030303e+00 2.222996e+02 
7.102085e+00 1.305052e+00 3.556480e+02 
7.333480e+00 1.522622e+00 5.689866e+02 
7.367542e+00 1.659470e+00 9.102982e+02 
7.244667e+00 1.715889e+00 1.456348e+03 
7.017378e+00 1.707922e+00 2.329952e+03 
6.742951e+00 1.659331e+00 3.727594e+03 
6.459534e+00 1.587250e+00 5.963623e+03 
6.205067e+00 1.509359e+00 9.540955e+03 
5.996798e+00 1.435030e+00 1.526418e+04 
5.850654e+00 1.373176e+00 2.442053e+04 
5.766971e+00 1.327334e+00 3.906940e+04 
5.740103e+00 1.299160e+00 6.250552e+04 
5.758763e+00 1.288114e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-849.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.204780e-03 3.416020e-11 1.000000e-05 
2.732468e-03 6.502642e-11 1.599859e-05 
3.453984e-03 1.313365e-10 2.559548e-05 
4.375650e-03 2.670252e-10 4.094915e-05 
5.605853e-03 5.614999e-10 6.551286e-05 
7.149567e-03 1.164833e-09 1.048113e-04 
8.924300e-03 2.265411e-09 1.676833e-04 
1.157206e-02 4.939203e-09 2.682696e-04 
1.436721e-02 9.452407e-09 4.291934e-04 
1.845818e-02 2.004432e-08 6.866488e-04 
2.314726e-02 3.952969e-08 1.098541e-03 
2.960349e-02 8.269017e-08 1.757511e-03 
3.727810e-02 1.651150e-07 2.811769e-03 
4.727829e-02 3.368301e-07 4.498433e-03 
5.984850e-02 6.832600e-07 7.196857e-03 
7.586325e-02 1.391622e-06 1.151395e-02 
9.569698e-02 2.793336e-06 1.842070e-02 
1.209104e-01 5.634063e-06 2.947052e-02 
1.532289e-01 1.146717e-05 4.714866e-02 
1.939119e-01 2.324095e-05 7.543120e-02 
2.446542e-01 4.667754e-05 1.206793e-01 
3.094260e-01 9.443556e-05 1.930698e-01 
3.924129e-01 1.926276e-04 3.088844e-01 
4.956552e-01 3.882096e-04 4.941713e-01 
6.257616e-01 7.812966e-04 7.906043e-01 
7.910518e-01 1.578708e-03 1.264855e+00 
1.000062e+00 3.190970e-03 2.023590e+00 
1.260355e+00 6.391011e-03 3.237458e+00 
1.584000e+00 1.269859e-02 5.179475e+00 
1.984767e+00 2.501807e-02 8.286428e+00 
2.475593e+00 4.865965e-02 1.325711e+01 
3.058851e+00 9.213352e-02 2.120951e+01 
3.742142e+00 1.696731e-01 3.393222e+01 
4.494569e+00 2.966723e-01 5.428675e+01 
5.280094e+00 4.877785e-01 8.685114e+01 
6.027962e+00 7.412899e-01 1.389495e+02 
6.652420e+00 1.027882e+00 2.222996e+02 
7.097023e+00 1.303635e+00 3.556480e+02 
7.328438e+00 1.521071e+00 5.689866e+02 
7.362298e+00 1.657717e+00 9.102982e+02 
7.241422e+00 1.715108e+00 1.456348e+03 
7.014735e+00 1.707392e+00 2.329952e+03 
6.740900e+00 1.659037e+00 3.727594e+03 
6.457058e+00 1.586765e+00 5.963623e+03 
6.200867e+00 1.508248e+00 9.540955e+03 
5.992701e+00 1.434011e+00 1.526418e+04 
5.845168e+00 1.371742e+00 2.442053e+04 
5.760976e+00 1.325777e+00 3.906940e+04 
5.735558e+00 1.298076e+00 6.250552e+04 
5.753484e+00 1.286794e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-85.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.203755e-02 3.415274e-09 1.000000e-05 
2.796691e-02 6.980220e-09 1.599859e-05 
3.555120e-02 1.433833e-08 2.559548e-05 
4.480681e-02 2.870569e-08 4.094915e-05 
5.631790e-02 5.700005e-08 6.551286e-05 
7.223718e-02 1.202869e-07 1.048113e-04 
9.033356e-02 2.352250e-07 1.676833e-04 
1.148288e-01 4.831580e-07 2.682696e-04 
1.451907e-01 9.766825e-07 4.291934e-04 
1.844382e-01 2.002120e-06 6.866488e-04 
2.326832e-01 4.020066e-06 1.098541e-03 
2.958420e-01 8.262642e-06 1.757511e-03 
3.741944e-01 1.671989e-05 2.811769e-03 
4.717776e-01 3.350868e-05 4.498433e-03 
5.962212e-01 6.763528e-05 7.196857e-03 
7.561648e-01 1.379778e-04 1.151395e-02 
9.571229e-01 2.798190e-04 1.842070e-02 
1.208869e+00 5.638133e-04 2.947052e-02 
1.527805e+00 1.138250e-03 4.714866e-02 
1.931619e+00 2.300684e-03 7.543120e-02 
2.444717e+00 4.665201e-03 1.206793e-01 
3.080539e+00 9.337174e-03 1.930698e-01 
3.889776e+00 1.880809e-02 3.088844e-01 
4.889478e+00 3.738862e-02 4.941713e-01 
6.133635e+00 7.391090e-02 7.906043e-01 
7.648494e+00 1.436307e-01 1.264855e+00 
9.464863e+00 2.731459e-01 2.023590e+00 
1.159465e+01 5.049186e-01 3.237458e+00 
1.395319e+01 8.876753e-01 5.179475e+00 
1.643714e+01 1.470724e+00 8.286428e+00 
1.881778e+01 2.252119e+00 1.325711e+01 
2.085046e+01 3.156598e+00 2.120951e+01 
2.232090e+01 4.039433e+00 3.393222e+01 
2.312239e+01 4.751073e+00 5.428675e+01 
2.328668e+01 5.209247e+00 8.685114e+01 
2.294314e+01 5.412316e+00 1.389495e+02 
2.225082e+01 5.404854e+00 2.222996e+02 
2.139227e+01 5.261604e+00 3.556480e+02 
2.049855e+01 5.040734e+00 5.689866e+02 
1.967545e+01 4.792448e+00 9.102982e+02 
1.900688e+01 4.557609e+00 1.456348e+03 
1.851465e+01 4.354216e+00 2.329952e+03 
1.823076e+01 4.203994e+00 3.727594e+03 
1.813357e+01 4.110728e+00 5.963623e+03 
1.817635e+01 4.069448e+00 9.540955e+03 
1.830566e+01 4.070153e+00 1.526418e+04 
1.848278e+01 4.103285e+00 2.442053e+04 
1.863935e+01 4.145359e+00 3.906940e+04 
1.877376e+01 4.191857e+00 6.250552e+04 
1.885309e+01 4.226918e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-850.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.149563e-03 3.169467e-11 1.000000e-05 
2.749499e-03 6.632790e-11 1.599859e-05 
3.571992e-03 1.454344e-10 2.559548e-05 
4.391534e-03 2.702618e-10 4.094915e-05 
5.662797e-03 5.794672e-10 6.551286e-05 
7.062784e-03 1.124252e-09 1.048113e-04 
9.139368e-03 2.436040e-09 1.676833e-04 
1.136324e-02 4.682117e-09 2.682696e-04 
1.433476e-02 9.399543e-09 4.291934e-04 
1.849053e-02 2.017363e-08 6.866488e-04 
2.305147e-02 3.908696e-08 1.098541e-03 
2.935262e-02 8.070060e-08 1.757511e-03 
3.735322e-02 1.663109e-07 2.811769e-03 
4.701860e-02 3.317003e-07 4.498433e-03 
5.953500e-02 6.733711e-07 7.196857e-03 
7.577649e-02 1.388486e-06 1.151395e-02 
9.574436e-02 2.800781e-06 1.842070e-02 
1.212809e-01 5.692718e-06 2.947052e-02 
1.530409e-01 1.143847e-05 4.714866e-02 
1.933494e-01 2.306641e-05 7.543120e-02 
2.446964e-01 4.675668e-05 1.206793e-01 
3.095230e-01 9.463569e-05 1.930698e-01 
3.920022e-01 1.922495e-04 3.088844e-01 
4.951851e-01 3.875618e-04 4.941713e-01 
6.256787e-01 7.819046e-04 7.906043e-01 
7.907857e-01 1.578969e-03 1.264855e+00 
9.972970e-01 3.168311e-03 2.023590e+00 
1.258813e+00 6.375062e-03 3.237458e+00 
1.581549e+00 1.265462e-02 5.179475e+00 
1.983222e+00 2.498886e-02 8.286428e+00 
2.473468e+00 4.859106e-02 1.325711e+01 
3.058230e+00 9.218234e-02 2.120951e+01 
3.735429e+00 1.689630e-01 3.393222e+01 
4.492756e+00 2.966407e-01 5.428675e+01 
5.277081e+00 4.874750e-01 8.685114e+01 
6.021404e+00 7.397229e-01 1.389495e+02 
6.648167e+00 1.026984e+00 2.222996e+02 
7.092586e+00 1.302519e+00 3.556480e+02 
7.325009e+00 1.520346e+00 5.689866e+02 
7.358182e+00 1.656548e+00 9.102982e+02 
7.236720e+00 1.713594e+00 1.456348e+03 
7.011003e+00 1.706348e+00 2.329952e+03 
6.736106e+00 1.657549e+00 3.727594e+03 
6.455330e+00 1.586578e+00 5.963623e+03 
6.197937e+00 1.507603e+00 9.540955e+03 
5.991136e+00 1.433860e+00 1.526418e+04 
5.844544e+00 1.371898e+00 2.442053e+04 
5.759373e+00 1.325615e+00 3.906940e+04 
5.734149e+00 1.297977e+00 6.250552e+04 
5.749979e+00 1.286036e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-851.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.144213e-03 3.149562e-11 1.000000e-05 
2.705166e-03 6.324528e-11 1.599859e-05 
3.536297e-03 1.412839e-10 2.559548e-05 
4.380427e-03 2.685319e-10 4.094915e-05 
5.710723e-03 5.950039e-10 6.551286e-05 
7.018330e-03 1.104454e-09 1.048113e-04 
9.091176e-03 2.400527e-09 1.676833e-04 
1.153515e-02 4.903616e-09 2.682696e-04 
1.449960e-02 9.739008e-09 4.291934e-04 
1.831329e-02 1.962212e-08 6.866488e-04 
2.320369e-02 3.991333e-08 1.098541e-03 
2.941329e-02 8.129757e-08 1.757511e-03 
3.715840e-02 1.639148e-07 2.811769e-03 
4.688972e-02 3.293671e-07 4.498433e-03 
5.926500e-02 6.650325e-07 7.196857e-03 
7.554375e-02 1.377351e-06 1.151395e-02 
9.553153e-02 2.785418e-06 1.842070e-02 
1.208893e-01 5.644376e-06 2.947052e-02 
1.528369e-01 1.140619e-05 4.714866e-02 
1.937153e-01 2.322488e-05 7.543120e-02 
2.448905e-01 4.692318e-05 1.206793e-01 
3.090530e-01 9.431608e-05 1.930698e-01 
3.908258e-01 1.907481e-04 3.088844e-01 
4.943223e-01 3.859931e-04 4.941713e-01 
6.255400e-01 7.823028e-04 7.906043e-01 
7.900654e-01 1.576509e-03 1.264855e+00 
9.966049e-01 3.165431e-03 2.023590e+00 
1.256183e+00 6.342669e-03 3.237458e+00 
1.581067e+00 1.265781e-02 5.179475e+00 
1.979833e+00 2.489029e-02 8.286428e+00 
2.467868e+00 4.831921e-02 1.325711e+01 
3.053232e+00 9.183942e-02 2.120951e+01 
3.733702e+00 1.689194e-01 3.393222e+01 
4.488193e+00 2.960772e-01 5.428675e+01 
5.271127e+00 4.863870e-01 8.685114e+01 
6.015455e+00 7.383670e-01 1.389495e+02 
6.641801e+00 1.025191e+00 2.222996e+02 
7.088456e+00 1.301548e+00 3.556480e+02 
7.319653e+00 1.518630e+00 5.689866e+02 
7.354073e+00 1.655380e+00 9.102982e+02 
7.232084e+00 1.712112e+00 1.456348e+03 
7.007335e+00 1.705332e+00 2.329952e+03 
6.734089e+00 1.657267e+00 3.727594e+03 
6.452082e+00 1.585783e+00 5.963623e+03 
6.196436e+00 1.507484e+00 9.540955e+03 
5.986868e+00 1.432780e+00 1.526418e+04 
5.841637e+00 1.371307e+00 2.442053e+04 
5.756559e+00 1.325067e+00 3.906940e+04 
5.728313e+00 1.296485e+00 6.250552e+04 
5.748309e+00 1.285859e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-852.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.203780e-03 3.423426e-11 1.000000e-05 
2.735521e-03 6.547519e-11 1.599859e-05 
3.500654e-03 1.372158e-10 2.559548e-05 
4.494145e-03 2.903339e-10 4.094915e-05 
5.657985e-03 5.793510e-10 6.551286e-05 
7.213254e-03 1.200467e-09 1.048113e-04 
8.948667e-03 2.292090e-09 1.676833e-04 
1.151474e-02 4.883366e-09 2.682696e-04 
1.437732e-02 9.505830e-09 4.291934e-04 
1.844491e-02 2.007181e-08 6.866488e-04 
2.297823e-02 3.880667e-08 1.098541e-03 
2.918689e-02 7.952808e-08 1.757511e-03 
3.711334e-02 1.635111e-07 2.811769e-03 
4.725700e-02 3.375638e-07 4.498433e-03 
5.964246e-02 6.786168e-07 7.196857e-03 
7.532049e-02 1.366779e-06 1.151395e-02 
9.495827e-02 2.738790e-06 1.842070e-02 
1.204501e-01 5.589651e-06 2.947052e-02 
1.524199e-01 1.132638e-05 4.714866e-02 
1.928032e-01 2.292531e-05 7.543120e-02 
2.446856e-01 4.686048e-05 1.206793e-01 
3.088159e-01 9.420973e-05 1.930698e-01 
3.907361e-01 1.908407e-04 3.088844e-01 
4.930896e-01 3.835631e-04 4.941713e-01 
6.240453e-01 7.776220e-04 7.906043e-01 
7.893543e-01 1.574102e-03 1.264855e+00 
9.948739e-01 3.152667e-03 2.023590e+00 
1.254360e+00 6.322499e-03 3.237458e+00 
1.577801e+00 1.259437e-02 5.179475e+00 
1.976935e+00 2.481023e-02 8.286428e+00 
2.468148e+00 4.839096e-02 1.325711e+01 
3.050452e+00 9.169482e-02 2.120951e+01 
3.729546e+00 1.685511e-01 3.393222e+01 
4.484166e+00 2.956170e-01 5.428675e+01 
5.265016e+00 4.852574e-01 8.685114e+01 
6.008713e+00 7.367359e-01 1.389495e+02 
6.637132e+00 1.024115e+00 2.222996e+02 
7.080281e+00 1.298629e+00 3.556480e+02 
7.316584e+00 1.518086e+00 5.689866e+02 
7.350174e+00 1.654321e+00 9.102982e+02 
7.228509e+00 1.711161e+00 1.456348e+03 
7.005120e+00 1.705000e+00 2.329952e+03 
6.730495e+00 1.656299e+00 3.727594e+03 
6.448380e+00 1.584807e+00 5.963623e+03 
6.192649e+00 1.506523e+00 9.540955e+03 
5.985904e+00 1.432835e+00 1.526418e+04 
5.836040e+00 1.369834e+00 2.442053e+04 
5.752230e+00 1.324037e+00 3.906940e+04 
5.726304e+00 1.296197e+00 6.250552e+04 
5.743336e+00 1.284635e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-853.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.179483e-03 3.315326e-11 1.000000e-05 
2.774591e-03 6.840102e-11 1.599859e-05 
3.532935e-03 1.412124e-10 2.559548e-05 
4.347358e-03 2.631129e-10 4.094915e-05 
5.653838e-03 5.787567e-10 6.551286e-05 
7.052499e-03 1.123298e-09 1.048113e-04 
9.111348e-03 2.422222e-09 1.676833e-04 
1.126321e-02 4.575652e-09 2.682696e-04 
1.440771e-02 9.577463e-09 4.291934e-04 
1.845104e-02 2.011539e-08 6.866488e-04 
2.321333e-02 4.005699e-08 1.098541e-03 
2.950127e-02 8.222210e-08 1.757511e-03 
3.706930e-02 1.631209e-07 2.811769e-03 
4.703279e-02 3.331724e-07 4.498433e-03 
5.966303e-02 6.801165e-07 7.196857e-03 
7.554645e-02 1.380736e-06 1.151395e-02 
9.536187e-02 2.777117e-06 1.842070e-02 
1.208686e-01 5.654740e-06 2.947052e-02 
1.519635e-01 1.123812e-05 4.714866e-02 
1.923491e-01 2.279042e-05 7.543120e-02 
2.440929e-01 4.657540e-05 1.206793e-01 
3.086796e-01 9.419541e-05 1.930698e-01 
3.894224e-01 1.891443e-04 3.088844e-01 
4.924798e-01 3.825903e-04 4.941713e-01 
6.241752e-01 7.790194e-04 7.906043e-01 
7.885033e-01 1.570856e-03 1.264855e+00 
9.935227e-01 3.143522e-03 2.023590e+00 
1.253948e+00 6.323658e-03 3.237458e+00 
1.575849e+00 1.256237e-02 5.179475e+00 
1.974884e+00 2.476200e-02 8.286428e+00 
2.463692e+00 4.818610e-02 1.325711e+01 
3.049168e+00 9.168366e-02 2.120951e+01 
3.725392e+00 1.681830e-01 3.393222e+01 
4.478524e+00 2.948451e-01 5.428675e+01 
5.259211e+00 4.842092e-01 8.685114e+01 
6.004410e+00 7.359497e-01 1.389495e+02 
6.632844e+00 1.023198e+00 2.222996e+02 
7.077340e+00 1.298228e+00 3.556480e+02 
7.309647e+00 1.515555e+00 5.689866e+02 
7.344944e+00 1.652569e+00 9.102982e+02 
7.225394e+00 1.710439e+00 1.456348e+03 
7.001307e+00 1.703914e+00 2.329952e+03 
6.726623e+00 1.655208e+00 3.727594e+03 
6.446246e+00 1.584455e+00 5.963623e+03 
6.188332e+00 1.505365e+00 9.540955e+03 
5.981196e+00 1.431601e+00 1.526418e+04 
5.834996e+00 1.369851e+00 2.442053e+04 
5.750156e+00 1.323723e+00 3.906940e+04 
5.723393e+00 1.295625e+00 6.250552e+04 
5.741297e+00 1.284339e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-854.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.112847e-03 3.023980e-11 1.000000e-05 
2.742077e-03 6.610183e-11 1.599859e-05 
3.425376e-03 1.288545e-10 2.559548e-05 
4.382227e-03 2.698108e-10 4.094915e-05 
5.622000e-03 5.697014e-10 6.551286e-05 
7.001154e-03 1.100230e-09 1.048113e-04 
9.079198e-03 2.399481e-09 1.676833e-04 
1.130184e-02 4.628307e-09 2.682696e-04 
1.451013e-02 9.794646e-09 4.291934e-04 
1.821457e-02 1.937454e-08 6.866488e-04 
2.319198e-02 3.999342e-08 1.098541e-03 
2.947772e-02 8.212146e-08 1.757511e-03 
3.704567e-02 1.630000e-07 2.811769e-03 
4.681231e-02 3.288940e-07 4.498433e-03 
5.911343e-02 6.622695e-07 7.196857e-03 
7.542495e-02 1.375695e-06 1.151395e-02 
9.480940e-02 2.732328e-06 1.842070e-02 
1.204352e-01 5.600687e-06 2.947052e-02 
1.523372e-01 1.133450e-05 4.714866e-02 
1.926243e-01 2.291522e-05 7.543120e-02 
2.442131e-01 4.669891e-05 1.206793e-01 
3.084172e-01 9.406548e-05 1.930698e-01 
3.900009e-01 1.902108e-04 3.088844e-01 
4.923689e-01 3.827797e-04 4.941713e-01 
6.234898e-01 7.773658e-04 7.906043e-01 
7.861770e-01 1.558823e-03 1.264855e+00 
9.922067e-01 3.134716e-03 2.023590e+00 
1.253095e+00 6.318127e-03 3.237458e+00 
1.575549e+00 1.256979e-02 5.179475e+00 
1.972003e+00 2.468265e-02 8.286428e+00 
2.462380e+00 4.816470e-02 1.325711e+01 
3.043825e+00 9.131023e-02 2.120951e+01 
3.722389e+00 1.679683e-01 3.393222e+01 
4.472824e+00 2.940626e-01 5.428675e+01 
5.253800e+00 4.832656e-01 8.685114e+01 
5.998606e+00 7.346426e-01 1.389495e+02 
6.626667e+00 1.021482e+00 2.222996e+02 
7.072930e+00 1.297118e+00 3.556480e+02 
7.306464e+00 1.514950e+00 5.689866e+02 
7.341231e+00 1.651603e+00 9.102982e+02 
7.221595e+00 1.709373e+00 1.456348e+03 
6.996725e+00 1.702465e+00 2.329952e+03 
6.723277e+00 1.654345e+00 3.727594e+03 
6.442675e+00 1.583529e+00 5.963623e+03 
6.187351e+00 1.505435e+00 9.540955e+03 
5.977714e+00 1.430789e+00 1.526418e+04 
5.830643e+00 1.368784e+00 2.442053e+04 
5.745063e+00 1.322449e+00 3.906940e+04 
5.718329e+00 1.294374e+00 6.250552e+04 
5.737484e+00 1.283481e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-855.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.191399e-03 3.377907e-11 1.000000e-05 
2.717393e-03 6.440808e-11 1.599859e-05 
3.435657e-03 1.301704e-10 2.559548e-05 
4.399167e-03 2.732715e-10 4.094915e-05 
5.660181e-03 5.820684e-10 6.551286e-05 
7.148051e-03 1.172319e-09 1.048113e-04 
9.045305e-03 2.375487e-09 1.676833e-04 
1.135648e-02 4.701265e-09 2.682696e-04 
1.441012e-02 9.604751e-09 4.291934e-04 
1.821176e-02 1.938828e-08 6.866488e-04 
2.310495e-02 3.959118e-08 1.098541e-03 
2.927024e-02 8.049376e-08 1.757511e-03 
3.696673e-02 1.621499e-07 2.811769e-03 
4.689609e-02 3.310502e-07 4.498433e-03 
5.934785e-02 6.709644e-07 7.196857e-03 
7.473591e-02 1.339903e-06 1.151395e-02 
9.514710e-02 2.764862e-06 1.842070e-02 
1.199920e-01 5.545574e-06 2.947052e-02 
1.523023e-01 1.133998e-05 4.714866e-02 
1.922289e-01 2.280105e-05 7.543120e-02 
2.437310e-01 4.647723e-05 1.206793e-01 
3.082845e-01 9.405417e-05 1.930698e-01 
3.899088e-01 1.902987e-04 3.088844e-01 
4.914494e-01 3.810850e-04 4.941713e-01 
6.227275e-01 7.754246e-04 7.906043e-01 
7.864981e-01 1.562556e-03 1.264855e+00 
9.917102e-01 3.133669e-03 2.023590e+00 
1.250179e+00 6.281498e-03 3.237458e+00 
1.573318e+00 1.253112e-02 5.179475e+00 
1.972746e+00 2.473895e-02 8.286428e+00 
2.459555e+00 4.805500e-02 1.325711e+01 
3.040580e+00 9.112390e-02 2.120951e+01 
3.718803e+00 1.676757e-01 3.393222e+01 
4.467156e+00 2.932861e-01 5.428675e+01 
5.249257e+00 4.825522e-01 8.685114e+01 
5.995786e+00 7.343678e-01 1.389495e+02 
6.623394e+00 1.020992e+00 2.222996e+02 
7.068176e+00 1.295842e+00 3.556480e+02 
7.300080e+00 1.512700e+00 5.689866e+02 
7.338075e+00 1.650924e+00 9.102982e+02 
7.216410e+00 1.707610e+00 1.456348e+03 
6.993281e+00 1.701550e+00 2.329952e+03 
6.719112e+00 1.653125e+00 3.727594e+03 
6.438826e+00 1.582490e+00 5.963623e+03 
6.182780e+00 1.504182e+00 9.540955e+03 
5.975294e+00 1.430341e+00 1.526418e+04 
5.827054e+00 1.367967e+00 2.442053e+04 
5.744304e+00 1.322552e+00 3.906940e+04 
5.716019e+00 1.293989e+00 6.250552e+04 
5.731596e+00 1.281966e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-856.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.163995e-03 3.256564e-11 1.000000e-05 
2.767581e-03 6.812268e-11 1.599859e-05 
3.512925e-03 1.393148e-10 2.559548e-05 
4.448049e-03 2.828130e-10 4.094915e-05 
5.517011e-03 5.396375e-10 6.551286e-05 
7.074170e-03 1.137672e-09 1.048113e-04 
8.912709e-03 2.275202e-09 1.676833e-04 
1.137246e-02 4.726650e-09 2.682696e-04 
1.445437e-02 9.704840e-09 4.291934e-04 
1.838597e-02 1.997333e-08 6.866488e-04 
2.322110e-02 4.023827e-08 1.098541e-03 
2.930847e-02 8.090407e-08 1.757511e-03 
3.672125e-02 1.591269e-07 2.811769e-03 
4.695489e-02 3.326856e-07 4.498433e-03 
5.913719e-02 6.646212e-07 7.196857e-03 
7.474675e-02 1.342054e-06 1.151395e-02 
9.455160e-02 2.716446e-06 1.842070e-02 
1.204376e-01 5.614130e-06 2.947052e-02 
1.514651e-01 1.116705e-05 4.714866e-02 
1.920823e-01 2.277552e-05 7.543120e-02 
2.436179e-01 4.646684e-05 1.206793e-01 
3.079237e-01 9.383391e-05 1.930698e-01 
3.885858e-01 1.885886e-04 3.088844e-01 
4.911598e-01 3.808564e-04 4.941713e-01 
6.222460e-01 7.745315e-04 7.906043e-01 
7.846795e-01 1.553559e-03 1.264855e+00 
9.919803e-01 3.139882e-03 2.023590e+00 
1.249417e+00 6.277326e-03 3.237458e+00 
1.572300e+00 1.252136e-02 5.179475e+00 
1.968320e+00 2.460178e-02 8.286428e+00 
2.456067e+00 4.790669e-02 1.325711e+01 
3.036313e+00 9.084671e-02 2.120951e+01 
3.711622e+00 1.669049e-01 3.393222e+01 
4.463876e+00 2.929687e-01 5.428675e+01 
5.244504e+00 4.817823e-01 8.685114e+01 
5.987684e+00 7.322642e-01 1.389495e+02 
6.616330e+00 1.018899e+00 2.222996e+02 
7.060296e+00 1.293060e+00 3.556480e+02 
7.296565e+00 1.511922e+00 5.689866e+02 
7.333870e+00 1.649700e+00 9.102982e+02 
7.214192e+00 1.707334e+00 1.456348e+03 
6.990418e+00 1.700908e+00 2.329952e+03 
6.716407e+00 1.652539e+00 3.727594e+03 
6.436683e+00 1.582132e+00 5.963623e+03 
6.179559e+00 1.503426e+00 9.540955e+03 
5.973321e+00 1.430046e+00 1.526418e+04 
5.825341e+00 1.367762e+00 2.442053e+04 
5.740710e+00 1.321753e+00 3.906940e+04 
5.711738e+00 1.292983e+00 6.250552e+04 
5.728785e+00 1.281424e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-857.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.211685e-03 3.480709e-11 1.000000e-05 
2.694883e-03 6.296766e-11 1.599859e-05 
3.487441e-03 1.364640e-10 2.559548e-05 
4.324501e-03 2.601991e-10 4.094915e-05 
5.597288e-03 5.641970e-10 6.551286e-05 
7.117282e-03 1.159953e-09 1.048113e-04 
8.927063e-03 2.288883e-09 1.676833e-04 
1.125326e-02 4.584932e-09 2.682696e-04 
1.437553e-02 9.558043e-09 4.291934e-04 
1.830749e-02 1.974170e-08 6.866488e-04 
2.313622e-02 3.984514e-08 1.098541e-03 
2.926662e-02 8.065211e-08 1.757511e-03 
3.679319e-02 1.602510e-07 2.811769e-03 
4.649504e-02 3.233841e-07 4.498433e-03 
5.940869e-02 6.746044e-07 7.196857e-03 
7.467392e-02 1.339698e-06 1.151395e-02 
9.436959e-02 2.703945e-06 1.842070e-02 
1.195642e-01 5.499296e-06 2.947052e-02 
1.519672e-01 1.129164e-05 4.714866e-02 
1.914958e-01 2.259389e-05 7.543120e-02 
2.430904e-01 4.621956e-05 1.206793e-01 
3.075011e-01 9.355723e-05 1.930698e-01 
3.889468e-01 1.893354e-04 3.088844e-01 
4.902865e-01 3.792711e-04 4.941713e-01 
6.201366e-01 7.675781e-04 7.906043e-01 
7.847414e-01 1.555738e-03 1.264855e+00 
9.892165e-01 3.117359e-03 2.023590e+00 
1.246457e+00 6.240113e-03 3.237458e+00 
1.568152e+00 1.243714e-02 5.179475e+00 
1.967260e+00 2.459044e-02 8.286428e+00 
2.452838e+00 4.777359e-02 1.325711e+01 
3.033452e+00 9.069453e-02 2.120951e+01 
3.711469e+00 1.670683e-01 3.393222e+01 
4.457785e+00 2.921113e-01 5.428675e+01 
5.238928e+00 4.807940e-01 8.685114e+01 
5.982655e+00 7.312235e-01 1.389495e+02 
6.612275e+00 1.018076e+00 2.222996e+02 
7.057100e+00 1.292530e+00 3.556480e+02 
7.290836e+00 1.510005e+00 5.689866e+02 
7.328304e+00 1.647769e+00 9.102982e+02 
7.210566e+00 1.706350e+00 1.456348e+03 
6.988236e+00 1.700586e+00 2.329952e+03 
6.712813e+00 1.651565e+00 3.727594e+03 
6.433590e+00 1.581394e+00 5.963623e+03 
6.176392e+00 1.502688e+00 9.540955e+03 
5.969116e+00 1.428983e+00 1.526418e+04 
5.820716e+00 1.366604e+00 2.442053e+04 
5.735446e+00 1.320423e+00 3.906940e+04 
5.708459e+00 1.292292e+00 6.250552e+04 
5.727560e+00 1.281384e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-858.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.113179e-03 3.039576e-11 1.000000e-05 
2.739511e-03 6.622523e-11 1.599859e-05 
3.486729e-03 1.365396e-10 2.559548e-05 
4.342440e-03 2.637580e-10 4.094915e-05 
5.512799e-03 5.396606e-10 6.551286e-05 
7.131197e-03 1.168131e-09 1.048113e-04 
8.898695e-03 2.269777e-09 1.676833e-04 
1.143761e-02 4.819585e-09 2.682696e-04 
1.445161e-02 9.721945e-09 4.291934e-04 
1.821742e-02 1.947445e-08 6.866488e-04 
2.294670e-02 3.891930e-08 1.098541e-03 
2.891596e-02 7.787845e-08 1.757511e-03 
3.684572e-02 1.611260e-07 2.811769e-03 
4.680182e-02 3.302123e-07 4.498433e-03 
5.898912e-02 6.611825e-07 7.196857e-03 
7.449120e-02 1.331440e-06 1.151395e-02 
9.478262e-02 2.742800e-06 1.842070e-02 
1.199651e-01 5.561283e-06 2.947052e-02 
1.513032e-01 1.115728e-05 4.714866e-02 
1.912827e-01 2.254484e-05 7.543120e-02 
2.426793e-01 4.603916e-05 1.206793e-01 
3.062345e-01 9.251379e-05 1.930698e-01 
3.878023e-01 1.878880e-04 3.088844e-01 
4.909641e-01 3.812893e-04 4.941713e-01 
6.207825e-01 7.708754e-04 7.906043e-01 
7.837636e-01 1.551737e-03 1.264855e+00 
9.873784e-01 3.103633e-03 2.023590e+00 
1.244786e+00 6.222302e-03 3.237458e+00 
1.567389e+00 1.243338e-02 5.179475e+00 
1.964070e+00 2.449960e-02 8.286428e+00 
2.449512e+00 4.763488e-02 1.325711e+01 
3.031866e+00 9.065545e-02 2.120951e+01 
3.703278e+00 1.661641e-01 3.393222e+01 
4.456871e+00 2.922470e-01 5.428675e+01 
5.235171e+00 4.802873e-01 8.685114e+01 
5.976983e+00 7.299598e-01 1.389495e+02 
6.604706e+00 1.015769e+00 2.222996e+02 
7.051984e+00 1.291076e+00 3.556480e+02 
7.287340e+00 1.509233e+00 5.689866e+02 
7.326142e+00 1.647600e+00 9.102982e+02 
7.206844e+00 1.705317e+00 1.456348e+03 
6.983695e+00 1.699150e+00 2.329952e+03 
6.710518e+00 1.651155e+00 3.727594e+03 
6.430957e+00 1.580838e+00 5.963623e+03 
6.175610e+00 1.502829e+00 9.540955e+03 
5.967013e+00 1.428642e+00 1.526418e+04 
5.819193e+00 1.366461e+00 2.442053e+04 
5.734905e+00 1.320593e+00 3.906940e+04 
5.704786e+00 1.291476e+00 6.250552e+04 
5.722173e+00 1.280025e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-859.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.106942e-03 3.016254e-11 1.000000e-05 
2.776455e-03 6.902113e-11 1.599859e-05 
3.450159e-03 1.324425e-10 2.559548e-05 
4.388762e-03 2.726065e-10 4.094915e-05 
5.535812e-03 5.470840e-10 6.551286e-05 
7.022000e-03 1.116587e-09 1.048113e-04 
8.953816e-03 2.314912e-09 1.676833e-04 
1.127240e-02 4.619120e-09 2.682696e-04 
1.426578e-02 9.362607e-09 4.291934e-04 
1.813409e-02 1.923081e-08 6.866488e-04 
2.297301e-02 3.909886e-08 1.098541e-03 
2.895122e-02 7.825477e-08 1.757511e-03 
3.694285e-02 1.625930e-07 2.811769e-03 
4.656784e-02 3.256636e-07 4.498433e-03 
5.923322e-02 6.702047e-07 7.196857e-03 
7.477353e-02 1.348206e-06 1.151395e-02 
9.465213e-02 2.734670e-06 1.842070e-02 
1.199011e-01 5.558862e-06 2.947052e-02 
1.508593e-01 1.107226e-05 4.714866e-02 
1.911028e-01 2.250746e-05 7.543120e-02 
2.415969e-01 4.547880e-05 1.206793e-01 
3.068069e-01 9.314189e-05 1.930698e-01 
3.871505e-01 1.871601e-04 3.088844e-01 
4.906281e-01 3.809504e-04 4.941713e-01 
6.198846e-01 7.684299e-04 7.906043e-01 
7.812217e-01 1.538484e-03 1.264855e+00 
9.867500e-01 3.101314e-03 2.023590e+00 
1.244140e+00 6.219838e-03 3.237458e+00 
1.564785e+00 1.238595e-02 5.179475e+00 
1.960744e+00 2.440383e-02 8.286428e+00 
2.445255e+00 4.744238e-02 1.325711e+01 
3.025770e+00 9.021614e-02 2.120951e+01 
3.702741e+00 1.662755e-01 3.393222e+01 
4.448467e+00 2.909461e-01 5.428675e+01 
5.232465e+00 4.800582e-01 8.685114e+01 
5.975554e+00 7.301608e-01 1.389495e+02 
6.602402e+00 1.015682e+00 2.222996e+02 
7.048222e+00 1.290271e+00 3.556480e+02 
7.284601e+00 1.508849e+00 5.689866e+02 
7.322096e+00 1.646454e+00 9.102982e+02 
7.203004e+00 1.704223e+00 1.456348e+03 
6.979983e+00 1.698104e+00 2.329952e+03 
6.707983e+00 1.650640e+00 3.727594e+03 
6.427035e+00 1.579766e+00 5.963623e+03 
6.171641e+00 1.501794e+00 9.540955e+03 
5.963736e+00 1.427896e+00 1.526418e+04 
5.815685e+00 1.365667e+00 2.442053e+04 
5.729493e+00 1.319215e+00 3.906940e+04 
5.702611e+00 1.291132e+00 6.250552e+04 
5.719481e+00 1.279519e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-86.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.196426e-02 3.421095e-09 1.000000e-05 
2.776775e-02 6.912537e-09 1.599859e-05 
3.497708e-02 1.381548e-08 2.559548e-05 
4.383474e-02 2.719385e-08 4.094915e-05 
5.645759e-02 5.810086e-08 6.551286e-05 
7.092360e-02 1.151829e-07 1.048113e-04 
8.930959e-02 2.299906e-07 1.676833e-04 
1.133360e-01 4.700239e-07 2.682696e-04 
1.443179e-01 9.704578e-07 4.291934e-04 
1.824987e-01 1.962437e-06 6.866488e-04 
2.304965e-01 3.953766e-06 1.098541e-03 
2.918784e-01 8.028323e-06 1.757511e-03 
3.675736e-01 1.603445e-05 2.811769e-03 
4.676743e-01 3.302594e-05 4.498433e-03 
5.895020e-01 6.614335e-05 7.196857e-03 
7.491677e-01 1.357613e-04 1.151395e-02 
9.464688e-01 2.737613e-04 1.842070e-02 
1.197828e+00 5.549568e-04 2.947052e-02 
1.511671e+00 1.115538e-03 4.714866e-02 
1.911053e+00 2.254176e-03 7.543120e-02 
2.410998e+00 4.527447e-03 1.206793e-01 
3.048278e+00 9.153193e-03 1.930698e-01 
3.840566e+00 1.831601e-02 3.088844e-01 
4.829207e+00 3.644598e-02 4.941713e-01 
6.063351e+00 7.223607e-02 7.906043e-01 
7.560652e+00 1.403619e-01 1.264855e+00 
9.370203e+00 2.681138e-01 2.023590e+00 
1.146614e+01 4.939849e-01 3.237458e+00 
1.381866e+01 8.721277e-01 5.179475e+00 
1.628118e+01 1.445471e+00 8.286428e+00 
1.864594e+01 2.215532e+00 1.325711e+01 
2.068062e+01 3.113727e+00 2.120951e+01 
2.215543e+01 3.992319e+00 3.393222e+01 
2.297420e+01 4.707836e+00 5.428675e+01 
2.315416e+01 5.171024e+00 8.685114e+01 
2.282028e+01 5.377274e+00 1.389495e+02 
2.214544e+01 5.377615e+00 2.222996e+02 
2.129268e+01 5.236949e+00 3.556480e+02 
2.039656e+01 5.015666e+00 5.689866e+02 
1.957999e+01 4.770805e+00 9.102982e+02 
1.890831e+01 4.535765e+00 1.456348e+03 
1.842164e+01 4.335000e+00 2.329952e+03 
1.813127e+01 4.183206e+00 3.727594e+03 
1.802492e+01 4.087332e+00 5.963623e+03 
1.806336e+01 4.044705e+00 9.540955e+03 
1.819861e+01 4.047125e+00 1.526418e+04 
1.836743e+01 4.077292e+00 2.442053e+04 
1.853202e+01 4.121725e+00 3.906940e+04 
1.865677e+01 4.164743e+00 6.250552e+04 
1.874455e+01 4.202495e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-860.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.164070e-03 3.272120e-11 1.000000e-05 
2.684100e-03 6.243262e-11 1.599859e-05 
3.403572e-03 1.272976e-10 2.559548e-05 
4.429817e-03 2.806549e-10 4.094915e-05 
5.514298e-03 5.413598e-10 6.551286e-05 
6.957756e-03 1.087484e-09 1.048113e-04 
8.931761e-03 2.300524e-09 1.676833e-04 
1.137107e-02 4.747004e-09 2.682696e-04 
1.436514e-02 9.570722e-09 4.291934e-04 
1.798811e-02 1.879196e-08 6.866488e-04 
2.312863e-02 3.994524e-08 1.098541e-03 
2.899760e-02 7.872303e-08 1.757511e-03 
3.694013e-02 1.627463e-07 2.811769e-03 
4.681380e-02 3.312363e-07 4.498433e-03 
5.889025e-02 6.593972e-07 7.196857e-03 
7.493576e-02 1.358580e-06 1.151395e-02 
9.412637e-02 2.692484e-06 1.842070e-02 
1.198321e-01 5.555728e-06 2.947052e-02 
1.508104e-01 1.107437e-05 4.714866e-02 
1.909205e-01 2.246927e-05 7.543120e-02 
2.417489e-01 4.561774e-05 1.206793e-01 
3.058598e-01 9.238945e-05 1.930698e-01 
3.870462e-01 1.872265e-04 3.088844e-01 
4.891167e-01 3.778804e-04 4.941713e-01 
6.191707e-01 7.666692e-04 7.906043e-01 
7.812603e-01 1.540499e-03 1.264855e+00 
9.855061e-01 3.093194e-03 2.023590e+00 
1.243122e+00 6.211785e-03 3.237458e+00 
1.563117e+00 1.236070e-02 5.179475e+00 
1.961665e+00 2.446610e-02 8.286428e+00 
2.443683e+00 4.740532e-02 1.325711e+01 
3.022375e+00 9.001658e-02 2.120951e+01 
3.697039e+00 1.657020e-01 3.393222e+01 
4.446202e+00 2.908215e-01 5.428675e+01 
5.224648e+00 4.784756e-01 8.685114e+01 
5.969628e+00 7.288078e-01 1.389495e+02 
6.597194e+00 1.014369e+00 2.222996e+02 
7.042061e+00 1.288311e+00 3.556480e+02 
7.277517e+00 1.506232e+00 5.689866e+02 
7.316900e+00 1.644710e+00 9.102982e+02 
7.197660e+00 1.702373e+00 1.456348e+03 
6.977018e+00 1.697409e+00 2.329952e+03 
6.704689e+00 1.649793e+00 3.727594e+03 
6.423503e+00 1.578850e+00 5.963623e+03 
6.167951e+00 1.500861e+00 9.540955e+03 
5.960262e+00 1.427082e+00 1.526418e+04 
5.812454e+00 1.364964e+00 2.442053e+04 
5.727731e+00 1.318996e+00 3.906940e+04 
5.699718e+00 1.290561e+00 6.250552e+04 
5.714807e+00 1.278385e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-861.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.157238e-03 3.244997e-11 1.000000e-05 
2.662417e-03 6.100259e-11 1.599859e-05 
3.399240e-03 1.269596e-10 2.559548e-05 
4.393607e-03 2.741472e-10 4.094915e-05 
5.479145e-03 5.316899e-10 6.551286e-05 
7.062678e-03 1.138749e-09 1.048113e-04 
8.932302e-03 2.303617e-09 1.676833e-04 
1.129137e-02 4.653291e-09 2.682696e-04 
1.436167e-02 9.574910e-09 4.291934e-04 
1.819739e-02 1.947815e-08 6.866488e-04 
2.292442e-02 3.894175e-08 1.098541e-03 
2.911990e-02 7.981605e-08 1.757511e-03 
3.685124e-02 1.617621e-07 2.811769e-03 
4.668088e-02 3.288046e-07 4.498433e-03 
5.900918e-02 6.641715e-07 7.196857e-03 
7.473642e-02 1.349333e-06 1.151395e-02 
9.461648e-02 2.737941e-06 1.842070e-02 
1.191836e-01 5.472368e-06 2.947052e-02 
1.508253e-01 1.109052e-05 4.714866e-02 
1.909908e-01 2.252023e-05 7.543120e-02 
2.415514e-01 4.555895e-05 1.206793e-01 
3.063500e-01 9.294220e-05 1.930698e-01 
3.859113e-01 1.858002e-04 3.088844e-01 
4.890379e-01 3.781366e-04 4.941713e-01 
6.182395e-01 7.641027e-04 7.906043e-01 
7.804741e-01 1.537637e-03 1.264855e+00 
9.861836e-01 3.103163e-03 2.023590e+00 
1.242617e+00 6.211400e-03 3.237458e+00 
1.560545e+00 1.231411e-02 5.179475e+00 
1.956373e+00 2.429719e-02 8.286428e+00 
2.439931e+00 4.724219e-02 1.325711e+01 
3.020636e+00 8.996336e-02 2.120951e+01 
3.693407e+00 1.654027e-01 3.393222e+01 
4.439565e+00 2.898599e-01 5.428675e+01 
5.220766e+00 4.779338e-01 8.685114e+01 
5.962341e+00 7.269845e-01 1.389495e+02 
6.590708e+00 1.012516e+00 2.222996e+02 
7.036263e+00 1.286525e+00 3.556480e+02 
7.272695e+00 1.504775e+00 5.689866e+02 
7.313654e+00 1.643976e+00 9.102982e+02 
7.195837e+00 1.702289e+00 1.456348e+03 
6.973443e+00 1.696425e+00 2.329952e+03 
6.701012e+00 1.648779e+00 3.727594e+03 
6.420916e+00 1.578310e+00 5.963623e+03 
6.165502e+00 1.500385e+00 9.540955e+03 
5.958225e+00 1.426762e+00 1.526418e+04 
5.808448e+00 1.364005e+00 2.442053e+04 
5.722568e+00 1.317695e+00 3.906940e+04 
5.697340e+00 1.290151e+00 6.250552e+04 
5.711262e+00 1.277608e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-862.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.176136e-03 3.334894e-11 1.000000e-05 
2.704514e-03 6.401652e-11 1.599859e-05 
3.457045e-03 1.337024e-10 2.559548e-05 
4.436611e-03 2.826039e-10 4.094915e-05 
5.508222e-03 5.408272e-10 6.551286e-05 
7.116741e-03 1.166454e-09 1.048113e-04 
8.900028e-03 2.281384e-09 1.676833e-04 
1.132009e-02 4.694332e-09 2.682696e-04 
1.428398e-02 9.431303e-09 4.291934e-04 
1.823658e-02 1.962702e-08 6.866488e-04 
2.292007e-02 3.896480e-08 1.098541e-03 
2.905386e-02 7.936624e-08 1.757511e-03 
3.687776e-02 1.622999e-07 2.811769e-03 
4.624814e-02 3.201165e-07 4.498433e-03 
5.866869e-02 6.534988e-07 7.196857e-03 
7.461083e-02 1.344102e-06 1.151395e-02 
9.439981e-02 2.722333e-06 1.842070e-02 
1.189483e-01 5.446349e-06 2.947052e-02 
1.509727e-01 1.113599e-05 4.714866e-02 
1.910527e-01 2.256832e-05 7.543120e-02 
2.407509e-01 4.515989e-05 1.206793e-01 
3.054846e-01 9.226392e-05 1.930698e-01 
3.853157e-01 1.851560e-04 3.088844e-01 
4.875644e-01 3.751643e-04 4.941713e-01 
6.175561e-01 7.624558e-04 7.906043e-01 
7.805000e-01 1.539572e-03 1.264855e+00 
9.842470e-01 3.088504e-03 2.023590e+00 
1.240641e+00 6.188987e-03 3.237458e+00 
1.561175e+00 1.234316e-02 5.179475e+00 
1.956391e+00 2.432563e-02 8.286428e+00 
2.437665e+00 4.716494e-02 1.325711e+01 
3.019237e+00 8.994015e-02 2.120951e+01 
3.690051e+00 1.651397e-01 3.393222e+01 
4.435568e+00 2.894033e-01 5.428675e+01 
5.213464e+00 4.764883e-01 8.685114e+01 
5.960014e+00 7.268717e-01 1.389495e+02 
6.586499e+00 1.011622e+00 2.222996e+02 
7.033505e+00 1.286197e+00 3.556480e+02 
7.268674e+00 1.503728e+00 5.689866e+02 
7.308703e+00 1.642355e+00 9.102982e+02 
7.190592e+00 1.700486e+00 1.456348e+03 
6.970786e+00 1.695874e+00 2.329952e+03 
6.698902e+00 1.648446e+00 3.727594e+03 
6.417225e+00 1.577328e+00 5.963623e+03 
6.163040e+00 1.499903e+00 9.540955e+03 
5.954857e+00 1.425983e+00 1.526418e+04 
5.807351e+00 1.363999e+00 2.442053e+04 
5.720230e+00 1.317291e+00 3.906940e+04 
5.692478e+00 1.288958e+00 6.250552e+04 
5.709674e+00 1.277449e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-863.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.176804e-03 3.341840e-11 1.000000e-05 
2.739433e-03 6.660541e-11 1.599859e-05 
3.442724e-03 1.322009e-10 2.559548e-05 
4.419815e-03 2.797307e-10 4.094915e-05 
5.512217e-03 5.426334e-10 6.551286e-05 
7.088831e-03 1.154122e-09 1.048113e-04 
8.903947e-03 2.287049e-09 1.676833e-04 
1.125321e-02 4.616971e-09 2.682696e-04 
1.423328e-02 9.342068e-09 4.291934e-04 
1.819533e-02 1.951677e-08 6.866488e-04 
2.282652e-02 3.853426e-08 1.098541e-03 
2.913503e-02 8.012621e-08 1.757511e-03 
3.656273e-02 1.583594e-07 2.811769e-03 
4.627900e-02 3.211297e-07 4.498433e-03 
5.863465e-02 6.531187e-07 7.196857e-03 
7.464492e-02 1.347506e-06 1.151395e-02 
9.431700e-02 2.718325e-06 1.842070e-02 
1.190771e-01 5.470387e-06 2.947052e-02 
1.509124e-01 1.113557e-05 4.714866e-02 
1.909101e-01 2.254393e-05 7.543120e-02 
2.405228e-01 4.508387e-05 1.206793e-01 
3.046943e-01 9.165589e-05 1.930698e-01 
3.850461e-01 1.849820e-04 3.088844e-01 
4.868958e-01 3.740565e-04 4.941713e-01 
6.153835e-01 7.553137e-04 7.906043e-01 
7.778735e-01 1.525854e-03 1.264855e+00 
9.836916e-01 3.086847e-03 2.023590e+00 
1.239903e+00 6.185093e-03 3.237458e+00 
1.557124e+00 1.226163e-02 5.179475e+00 
1.953392e+00 2.424203e-02 8.286428e+00 
2.436400e+00 4.714533e-02 1.325711e+01 
3.014744e+00 8.964311e-02 2.120951e+01 
3.686883e+00 1.649014e-01 3.393222e+01 
4.431344e+00 2.889028e-01 5.428675e+01 
5.211973e+00 4.765766e-01 8.685114e+01 
5.951304e+00 7.245579e-01 1.389495e+02 
6.580832e+00 1.010112e+00 2.222996e+02 
7.025794e+00 1.283490e+00 3.556480e+02 
7.265472e+00 1.503099e+00 5.689866e+02 
7.303729e+00 1.640722e+00 9.102982e+02 
7.186773e+00 1.699397e+00 1.456348e+03 
6.967158e+00 1.694863e+00 2.329952e+03 
6.695289e+00 1.647457e+00 3.727594e+03 
6.413660e+00 1.576395e+00 5.963623e+03 
6.159663e+00 1.499084e+00 9.540955e+03 
5.952543e+00 1.425566e+00 1.526418e+04 
5.802190e+00 1.362662e+00 2.442053e+04 
5.717510e+00 1.316766e+00 3.906940e+04 
5.690385e+00 1.288637e+00 6.250552e+04 
5.704312e+00 1.276096e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-864.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.182487e-03 3.371986e-11 1.000000e-05 
2.688916e-03 6.306119e-11 1.599859e-05 
3.503071e-03 1.394368e-10 2.559548e-05 
4.330577e-03 2.634316e-10 4.094915e-05 
5.597691e-03 5.689280e-10 6.551286e-05 
7.010339e-03 1.117501e-09 1.048113e-04 
8.982225e-03 2.350620e-09 1.676833e-04 
1.117856e-02 4.530935e-09 2.682696e-04 
1.419310e-02 9.273901e-09 4.291934e-04 
1.801051e-02 1.894997e-08 6.866488e-04 
2.300541e-02 3.949307e-08 1.098541e-03 
2.897438e-02 7.889938e-08 1.757511e-03 
3.670956e-02 1.604608e-07 2.811769e-03 
4.619867e-02 3.198307e-07 4.498433e-03 
5.882486e-02 6.602598e-07 7.196857e-03 
7.411634e-02 1.320611e-06 1.151395e-02 
9.403861e-02 2.697448e-06 1.842070e-02 
1.190834e-01 5.477602e-06 2.947052e-02 
1.502402e-01 1.100015e-05 4.714866e-02 
1.905685e-01 2.244913e-05 7.543120e-02 
2.405740e-01 4.516494e-05 1.206793e-01 
3.041361e-01 9.125868e-05 1.930698e-01 
3.854820e-01 1.858258e-04 3.088844e-01 
4.874583e-01 3.757887e-04 4.941713e-01 
6.151215e-01 7.552224e-04 7.906043e-01 
7.771075e-01 1.523112e-03 1.264855e+00 
9.818855e-01 3.073435e-03 2.023590e+00 
1.236177e+00 6.136651e-03 3.237458e+00 
1.554871e+00 1.222264e-02 5.179475e+00 
1.952661e+00 2.424257e-02 8.286428e+00 
2.433476e+00 4.702993e-02 1.325711e+01 
3.011097e+00 8.942103e-02 2.120951e+01 
3.680745e+00 1.642711e-01 3.393222e+01 
4.427882e+00 2.885477e-01 5.428675e+01 
5.206023e+00 4.754874e-01 8.685114e+01 
5.949595e+00 7.246550e-01 1.389495e+02 
6.573794e+00 1.008025e+00 2.222996e+02 
7.022821e+00 1.283056e+00 3.556480e+02 
7.261724e+00 1.502189e+00 5.689866e+02 
7.300743e+00 1.640118e+00 9.102982e+02 
7.183976e+00 1.698820e+00 1.456348e+03 
6.963091e+00 1.693643e+00 2.329952e+03 
6.692049e+00 1.646629e+00 3.727594e+03 
6.411701e+00 1.576104e+00 5.963623e+03 
6.156744e+00 1.498432e+00 9.540955e+03 
5.947090e+00 1.424067e+00 1.526418e+04 
5.799296e+00 1.362065e+00 2.442053e+04 
5.712924e+00 1.315647e+00 3.906940e+04 
5.685500e+00 1.287437e+00 6.250552e+04 
5.700857e+00 1.275345e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-865.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.192945e-03 3.424652e-11 1.000000e-05 
2.680201e-03 6.252230e-11 1.599859e-05 
3.463464e-03 1.349165e-10 2.559548e-05 
4.345146e-03 2.664074e-10 4.094915e-05 
5.475298e-03 5.330357e-10 6.551286e-05 
7.087790e-03 1.156287e-09 1.048113e-04 
8.966998e-03 2.341392e-09 1.676833e-04 
1.123409e-02 4.604120e-09 2.682696e-04 
1.410166e-02 9.106345e-09 4.291934e-04 
1.808047e-02 1.919386e-08 6.866488e-04 
2.264265e-02 3.769769e-08 1.098541e-03 
2.882469e-02 7.777271e-08 1.757511e-03 
3.664529e-02 1.598041e-07 2.811769e-03 
4.608849e-02 3.179154e-07 4.498433e-03 
5.889446e-02 6.633730e-07 7.196857e-03 
7.439810e-02 1.337276e-06 1.151395e-02 
9.390785e-02 2.689320e-06 1.842070e-02 
1.189981e-01 5.472164e-06 2.947052e-02 
1.498991e-01 1.093806e-05 4.714866e-02 
1.902935e-01 2.237794e-05 7.543120e-02 
2.399482e-01 4.486529e-05 1.206793e-01 
3.042657e-01 9.148113e-05 1.930698e-01 
3.849969e-01 1.853394e-04 3.088844e-01 
4.863749e-01 3.737208e-04 4.941713e-01 
6.156022e-01 7.578688e-04 7.906043e-01 
7.773108e-01 1.526068e-03 1.264855e+00 
9.816124e-01 3.074415e-03 2.023590e+00 
1.236681e+00 6.151206e-03 3.237458e+00 
1.554921e+00 1.223782e-02 5.179475e+00 
1.948312e+00 2.410903e-02 8.286428e+00 
2.430339e+00 4.690238e-02 1.325711e+01 
3.007595e+00 8.921174e-02 2.120951e+01 
3.678141e+00 1.641070e-01 3.393222e+01 
4.423018e+00 2.879249e-01 5.428675e+01 
5.202223e+00 4.749647e-01 8.685114e+01 
5.942511e+00 7.229009e-01 1.389495e+02 
6.569848e+00 1.007238e+00 2.222996e+02 
7.016877e+00 1.281195e+00 3.556480e+02 
7.256137e+00 1.500334e+00 5.689866e+02 
7.297605e+00 1.639434e+00 9.102982e+02 
7.181037e+00 1.698170e+00 1.456348e+03 
6.960568e+00 1.693151e+00 2.329952e+03 
6.687264e+00 1.645128e+00 3.727594e+03 
6.408431e+00 1.575287e+00 5.963623e+03 
6.153501e+00 1.497660e+00 9.540955e+03 
5.945361e+00 1.423850e+00 1.526418e+04 
5.795978e+00 1.361330e+00 2.442053e+04 
5.712213e+00 1.315759e+00 3.906940e+04 
5.683689e+00 1.287203e+00 6.250552e+04 
5.700081e+00 1.275442e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-866.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.188277e-03 3.406761e-11 1.000000e-05 
2.731070e-03 6.622674e-11 1.599859e-05 
3.458818e-03 1.345296e-10 2.559548e-05 
4.435689e-03 2.837383e-10 4.094915e-05 
5.589395e-03 5.677134e-10 6.551286e-05 
6.973463e-03 1.102504e-09 1.048113e-04 
8.800099e-03 2.215631e-09 1.676833e-04 
1.119671e-02 4.563586e-09 2.682696e-04 
1.415880e-02 9.228138e-09 4.291934e-04 
1.787961e-02 1.858272e-08 6.866488e-04 
2.270443e-02 3.805106e-08 1.098541e-03 
2.898256e-02 7.914901e-08 1.757511e-03 
3.660363e-02 1.594439e-07 2.811769e-03 
4.620051e-02 3.206092e-07 4.498433e-03 
5.835812e-02 6.461601e-07 7.196857e-03 
7.393023e-02 1.313722e-06 1.151395e-02 
9.377663e-02 2.681159e-06 1.842070e-02 
1.182296e-01 5.373035e-06 2.947052e-02 
1.498956e-01 1.094992e-05 4.714866e-02 
1.899323e-01 2.227651e-05 7.543120e-02 
2.399350e-01 4.490972e-05 1.206793e-01 
3.040797e-01 9.141900e-05 1.930698e-01 
3.846073e-01 1.849909e-04 3.088844e-01 
4.853506e-01 3.717942e-04 4.941713e-01 
6.141740e-01 7.534767e-04 7.906043e-01 
7.762707e-01 1.521706e-03 1.264855e+00 
9.802992e-01 3.065630e-03 2.023590e+00 
1.234794e+00 6.130175e-03 3.237458e+00 
1.552457e+00 1.219383e-02 5.179475e+00 
1.948362e+00 2.413832e-02 8.286428e+00 
2.429011e+00 4.687884e-02 1.325711e+01 
3.002905e+00 8.889790e-02 2.120951e+01 
3.675244e+00 1.639039e-01 3.393222e+01 
4.421012e+00 2.878464e-01 5.428675e+01 
5.197685e+00 4.742472e-01 8.685114e+01 
5.936342e+00 7.214612e-01 1.389495e+02 
6.564768e+00 1.005973e+00 2.222996e+02 
7.014010e+00 1.280809e+00 3.556480e+02 
7.250082e+00 1.498237e+00 5.689866e+02 
7.292757e+00 1.637861e+00 9.102982e+02 
7.176552e+00 1.696743e+00 1.456348e+03 
6.956540e+00 1.691947e+00 2.329952e+03 
6.685091e+00 1.644763e+00 3.727594e+03 
6.404666e+00 1.574271e+00 5.963623e+03 
6.150200e+00 1.496865e+00 9.540955e+03 
5.943737e+00 1.423669e+00 1.526418e+04 
5.792397e+00 1.360507e+00 2.442053e+04 
5.707278e+00 1.314528e+00 3.906940e+04 
5.679255e+00 1.286143e+00 6.250552e+04 
5.696243e+00 1.274569e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-867.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.102325e-03 3.024375e-11 1.000000e-05 
2.684254e-03 6.295159e-11 1.599859e-05 
3.363957e-03 1.239046e-10 2.559548e-05 
4.316086e-03 2.617015e-10 4.094915e-05 
5.579164e-03 5.652536e-10 6.551286e-05 
6.918872e-03 1.078057e-09 1.048113e-04 
8.821146e-03 2.234143e-09 1.676833e-04 
1.125060e-02 4.635142e-09 2.682696e-04 
1.409777e-02 9.119839e-09 4.291934e-04 
1.796327e-02 1.886655e-08 6.866488e-04 
2.291493e-02 3.916441e-08 1.098541e-03 
2.898395e-02 7.925178e-08 1.757511e-03 
3.639905e-02 1.569663e-07 2.811769e-03 
4.635006e-02 3.241065e-07 4.498433e-03 
5.823732e-02 6.428974e-07 7.196857e-03 
7.427020e-02 1.333466e-06 1.151395e-02 
9.374973e-02 2.681945e-06 1.842070e-02 
1.188856e-01 5.469278e-06 2.947052e-02 
1.500115e-01 1.098802e-05 4.714866e-02 
1.895739e-01 2.217621e-05 7.543120e-02 
2.402452e-01 4.513619e-05 1.206793e-01 
3.030843e-01 9.062877e-05 1.930698e-01 
3.840858e-01 1.844521e-04 3.088844e-01 
4.845372e-01 3.703551e-04 4.941713e-01 
6.141245e-01 7.541632e-04 7.906043e-01 
7.745370e-01 1.513281e-03 1.264855e+00 
9.793587e-01 3.060341e-03 2.023590e+00 
1.234214e+00 6.128582e-03 3.237458e+00 
1.552554e+00 1.221006e-02 5.179475e+00 
1.945124e+00 2.404596e-02 8.286428e+00 
2.425114e+00 4.670753e-02 1.325711e+01 
2.999592e+00 8.870537e-02 2.120951e+01 
3.670652e+00 1.634774e-01 3.393222e+01 
4.414486e+00 2.869064e-01 5.428675e+01 
5.189672e+00 4.726145e-01 8.685114e+01 
5.930910e+00 7.202750e-01 1.389495e+02 
6.560573e+00 1.005079e+00 2.222996e+02 
7.006663e+00 1.278272e+00 3.556480e+02 
7.245673e+00 1.496983e+00 5.689866e+02 
7.287121e+00 1.635878e+00 9.102982e+02 
7.172378e+00 1.695471e+00 1.456348e+03 
6.952343e+00 1.690663e+00 2.329952e+03 
6.682701e+00 1.644303e+00 3.727594e+03 
6.402629e+00 1.573946e+00 5.963623e+03 
6.147264e+00 1.496205e+00 9.540955e+03 
5.939669e+00 1.422645e+00 1.526418e+04 
5.790595e+00 1.360267e+00 2.442053e+04 
5.704607e+00 1.314015e+00 3.906940e+04 
5.676504e+00 1.285612e+00 6.250552e+04 
5.691487e+00 1.273405e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-868.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.083700e-03 2.948100e-11 1.000000e-05 
2.692695e-03 6.362066e-11 1.599859e-05 
3.452143e-03 1.340612e-10 2.559548e-05 
4.358905e-03 2.698788e-10 4.094915e-05 
5.544270e-03 5.553539e-10 6.551286e-05 
6.962906e-03 1.100040e-09 1.048113e-04 
8.774467e-03 2.201399e-09 1.676833e-04 
1.124663e-02 4.635582e-09 2.682696e-04 
1.411494e-02 9.163753e-09 4.291934e-04 
1.789003e-02 1.865821e-08 6.866488e-04 
2.282822e-02 3.876616e-08 1.098541e-03 
2.867048e-02 7.679660e-08 1.757511e-03 
3.640551e-02 1.572312e-07 2.811769e-03 
4.627614e-02 3.229305e-07 4.498433e-03 
5.848076e-02 6.517442e-07 7.196857e-03 
7.398519e-02 1.319694e-06 1.151395e-02 
9.313561e-02 2.632617e-06 1.842070e-02 
1.183101e-01 5.396444e-06 2.947052e-02 
1.494327e-01 1.087385e-05 4.714866e-02 
1.898243e-01 2.228986e-05 7.543120e-02 
2.396797e-01 4.486987e-05 1.206793e-01 
3.029555e-01 9.061758e-05 1.930698e-01 
3.838694e-01 1.843528e-04 3.088844e-01 
4.841783e-01 3.699590e-04 4.941713e-01 
6.119764e-01 7.471395e-04 7.906043e-01 
7.732622e-01 1.507558e-03 1.264855e+00 
9.780951e-01 3.052024e-03 2.023590e+00 
1.231619e+00 6.097046e-03 3.237458e+00 
1.547821e+00 1.211280e-02 5.179475e+00 
1.941982e+00 2.395726e-02 8.286428e+00 
2.424210e+00 4.670820e-02 1.325711e+01 
2.997722e+00 8.863955e-02 2.120951e+01 
3.666378e+00 1.630929e-01 3.393222e+01 
4.409780e+00 2.863133e-01 5.428675e+01 
5.186331e+00 4.722111e-01 8.685114e+01 
5.928875e+00 7.202549e-01 1.389495e+02 
6.555166e+00 1.003674e+00 2.222996e+02 
7.002625e+00 1.277322e+00 3.556480e+02 
7.241909e+00 1.496058e+00 5.689866e+02 
7.284778e+00 1.635602e+00 9.102982e+02 
7.169784e+00 1.694991e+00 1.456348e+03 
6.950249e+00 1.690370e+00 2.329952e+03 
6.678082e+00 1.642870e+00 3.727594e+03 
6.398400e+00 1.572743e+00 5.963623e+03 
6.144803e+00 1.495719e+00 9.540955e+03 
5.935956e+00 1.421742e+00 1.526418e+04 
5.787385e+00 1.359565e+00 2.442053e+04 
5.703097e+00 1.313872e+00 3.906940e+04 
5.672077e+00 1.284553e+00 6.250552e+04 
5.688951e+00 1.272943e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-869.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.108808e-03 3.059483e-11 1.000000e-05 
2.714358e-03 6.524363e-11 1.599859e-05 
3.442528e-03 1.330973e-10 2.559548e-05 
4.285756e-03 2.568143e-10 4.094915e-05 
5.478457e-03 5.364281e-10 6.551286e-05 
7.055946e-03 1.146047e-09 1.048113e-04 
8.919437e-03 2.314990e-09 1.676833e-04 
1.126398e-02 4.662436e-09 2.682696e-04 
1.430767e-02 9.555287e-09 4.291934e-04 
1.807512e-02 1.926550e-08 6.866488e-04 
2.261336e-02 3.772524e-08 1.098541e-03 
2.883219e-02 7.819334e-08 1.757511e-03 
3.641330e-02 1.575134e-07 2.811769e-03 
4.630025e-02 3.238080e-07 4.498433e-03 
5.837866e-02 6.490835e-07 7.196857e-03 
7.374113e-02 1.308183e-06 1.151395e-02 
9.352012e-02 2.668429e-06 1.842070e-02 
1.179164e-01 5.348914e-06 2.947052e-02 
1.494327e-01 1.088637e-05 4.714866e-02 
1.891270e-01 2.207054e-05 7.543120e-02 
2.398787e-01 4.503358e-05 1.206793e-01 
3.028874e-01 9.066082e-05 1.930698e-01 
3.832011e-01 1.836029e-04 3.088844e-01 
4.843171e-01 3.707034e-04 4.941713e-01 
6.118850e-01 7.476640e-04 7.906043e-01 
7.732453e-01 1.509192e-03 1.264855e+00 
9.769709e-01 3.045013e-03 2.023590e+00 
1.229998e+00 6.079992e-03 3.237458e+00 
1.547600e+00 1.212144e-02 5.179475e+00 
1.940140e+00 2.391651e-02 8.286428e+00 
2.420283e+00 4.653521e-02 1.325711e+01 
2.996041e+00 8.859008e-02 2.120951e+01 
3.664344e+00 1.630027e-01 3.393222e+01 
4.406964e+00 2.860792e-01 5.428675e+01 
5.182840e+00 4.717676e-01 8.685114e+01 
5.921849e+00 7.185192e-01 1.389495e+02 
6.551002e+00 1.002790e+00 2.222996e+02 
6.998921e+00 1.276530e+00 3.556480e+02 
7.237771e+00 1.494941e+00 5.689866e+02 
7.278935e+00 1.633508e+00 9.102982e+02 
7.166241e+00 1.694033e+00 1.456348e+03 
6.945510e+00 1.688826e+00 2.329952e+03 
6.675725e+00 1.642423e+00 3.727594e+03 
6.395752e+00 1.572172e+00 5.963623e+03 
6.140866e+00 1.494687e+00 9.540955e+03 
5.933771e+00 1.421365e+00 1.526418e+04 
5.783931e+00 1.358782e+00 2.442053e+04 
5.699675e+00 1.313119e+00 3.906940e+04 
5.670220e+00 1.284303e+00 6.250552e+04 
5.685736e+00 1.272266e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-87.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.131271e-02 3.161927e-09 1.000000e-05 
2.696818e-02 6.406063e-09 1.599859e-05 
3.429673e-02 1.317632e-08 2.559548e-05 
4.401580e-02 2.785235e-08 4.094915e-05 
5.565006e-02 5.629025e-08 6.551286e-05 
7.030020e-02 1.134765e-07 1.048113e-04 
8.848922e-02 2.263120e-07 1.676833e-04 
1.130029e-01 4.713081e-07 2.682696e-04 
1.428774e-01 9.526379e-07 4.291934e-04 
1.802485e-01 1.912725e-06 6.866488e-04 
2.269081e-01 3.815826e-06 1.098541e-03 
2.885662e-01 7.848313e-06 1.757511e-03 
3.635402e-01 1.569276e-05 2.811769e-03 
4.614088e-01 3.208507e-05 4.498433e-03 
5.832688e-01 6.481226e-05 7.196857e-03 
7.385206e-01 1.315671e-04 1.151395e-02 
9.344573e-01 2.665336e-04 1.842070e-02 
1.180761e+00 5.377516e-04 2.947052e-02 
1.492228e+00 1.085519e-03 4.714866e-02 
1.888143e+00 2.199346e-03 7.543120e-02 
2.384195e+00 4.429001e-03 1.206793e-01 
3.013628e+00 8.947347e-03 1.930698e-01 
3.794855e+00 1.787497e-02 3.088844e-01 
4.773776e+00 3.561379e-02 4.941713e-01 
5.995214e+00 7.063706e-02 7.906043e-01 
7.473912e+00 1.371545e-01 1.264855e+00 
9.269401e+00 2.625432e-01 2.023590e+00 
1.134641e+01 4.841551e-01 3.237458e+00 
1.367447e+01 8.547364e-01 5.179475e+00 
1.612840e+01 1.420920e+00 8.286428e+00 
1.849428e+01 2.185529e+00 1.325711e+01 
2.052021e+01 3.074445e+00 2.120951e+01 
2.200400e+01 3.951471e+00 3.393222e+01 
2.283123e+01 4.666803e+00 5.428675e+01 
2.301929e+01 5.131107e+00 8.685114e+01 
2.270431e+01 5.345269e+00 1.389495e+02 
2.203525e+01 5.347705e+00 2.222996e+02 
2.118665e+01 5.209116e+00 3.556480e+02 
2.030403e+01 4.994118e+00 5.689866e+02 
1.948456e+01 4.748914e+00 9.102982e+02 
1.881225e+01 4.514555e+00 1.456348e+03 
1.831669e+01 4.311641e+00 2.329952e+03 
1.803303e+01 4.162616e+00 3.727594e+03 
1.792490e+01 4.066463e+00 5.963623e+03 
1.795520e+01 4.021299e+00 9.540955e+03 
1.809360e+01 4.024565e+00 1.526418e+04 
1.826169e+01 4.054245e+00 2.442053e+04 
1.842183e+01 4.096936e+00 3.906940e+04 
1.854669e+01 4.139750e+00 6.250552e+04 
1.863477e+01 4.177438e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-870.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.080722e-03 2.942243e-11 1.000000e-05 
2.630854e-03 5.947386e-11 1.599859e-05 
3.441021e-03 1.330755e-10 2.559548e-05 
4.341881e-03 2.673437e-10 4.094915e-05 
5.480686e-03 5.377012e-10 6.551286e-05 
7.006420e-03 1.123375e-09 1.048113e-04 
8.903399e-03 2.305174e-09 1.676833e-04 
1.107510e-02 4.436900e-09 2.682696e-04 
1.414041e-02 9.234679e-09 4.291934e-04 
1.791995e-02 1.879518e-08 6.866488e-04 
2.287134e-02 3.907612e-08 1.098541e-03 
2.888561e-02 7.871924e-08 1.757511e-03 
3.625485e-02 1.556449e-07 2.811769e-03 
4.624564e-02 3.230349e-07 4.498433e-03 
5.854363e-02 6.553549e-07 7.196857e-03 
7.366011e-02 1.305376e-06 1.151395e-02 
9.321276e-02 2.645245e-06 1.842070e-02 
1.182900e-01 5.406125e-06 2.947052e-02 
1.498686e-01 1.099455e-05 4.714866e-02 
1.889550e-01 2.203570e-05 7.543120e-02 
2.395132e-01 4.487960e-05 1.206793e-01 
3.021807e-01 9.013128e-05 1.930698e-01 
3.823011e-01 1.825222e-04 3.088844e-01 
4.842828e-01 3.710506e-04 4.941713e-01 
6.105469e-01 7.436249e-04 7.906043e-01 
7.731847e-01 1.510569e-03 1.264855e+00 
9.750253e-01 3.030345e-03 2.023590e+00 
1.228958e+00 6.071542e-03 3.237458e+00 
1.545973e+00 1.209712e-02 5.179475e+00 
1.938353e+00 2.387779e-02 8.286428e+00 
2.417888e+00 4.645018e-02 1.325711e+01 
2.989233e+00 8.809083e-02 2.120951e+01 
3.660106e+00 1.626227e-01 3.393222e+01 
4.401142e+00 2.852736e-01 5.428675e+01 
5.178073e+00 4.709880e-01 8.685114e+01 
5.917059e+00 7.175513e-01 1.389495e+02 
6.545857e+00 1.001493e+00 2.222996e+02 
6.994622e+00 1.275451e+00 3.556480e+02 
7.233106e+00 1.493551e+00 5.689866e+02 
7.277032e+00 1.633458e+00 9.102982e+02 
7.162208e+00 1.692827e+00 1.456348e+03 
6.942030e+00 1.687877e+00 2.329952e+03 
6.671904e+00 1.641336e+00 3.727594e+03 
6.392750e+00 1.571458e+00 5.963623e+03 
6.137844e+00 1.493993e+00 9.540955e+03 
5.931143e+00 1.420835e+00 1.526418e+04 
5.782286e+00 1.358591e+00 2.442053e+04 
5.694902e+00 1.311937e+00 3.906940e+04 
5.665852e+00 1.283262e+00 6.250552e+04 
5.681919e+00 1.271397e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-871.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.073425e-03 2.914740e-11 1.000000e-05 
2.719070e-03 6.573493e-11 1.599859e-05 
3.417126e-03 1.304722e-10 2.559548e-05 
4.309809e-03 2.617636e-10 4.094915e-05 
5.487442e-03 5.403124e-10 6.551286e-05 
6.864839e-03 1.057855e-09 1.048113e-04 
8.828536e-03 2.250096e-09 1.676833e-04 
1.111532e-02 4.490560e-09 2.682696e-04 
1.404875e-02 9.066685e-09 4.291934e-04 
1.791875e-02 1.881300e-08 6.866488e-04 
2.252650e-02 3.737803e-08 1.098541e-03 
2.870869e-02 7.737056e-08 1.757511e-03 
3.648137e-02 1.587629e-07 2.811769e-03 
4.589194e-02 3.160424e-07 4.498433e-03 
5.820218e-02 6.446949e-07 7.196857e-03 
7.353254e-02 1.300098e-06 1.151395e-02 
9.346501e-02 2.669844e-06 1.842070e-02 
1.181041e-01 5.386864e-06 2.947052e-02 
1.495616e-01 1.093970e-05 4.714866e-02 
1.886884e-01 2.196776e-05 7.543120e-02 
2.390676e-01 4.468087e-05 1.206793e-01 
3.019649e-01 9.004169e-05 1.930698e-01 
3.826799e-01 1.832756e-04 3.088844e-01 
4.835332e-01 3.697547e-04 4.941713e-01 
6.106486e-01 7.448505e-04 7.906043e-01 
7.719066e-01 1.504819e-03 1.264855e+00 
9.731896e-01 3.016727e-03 2.023590e+00 
1.227069e+00 6.050542e-03 3.237458e+00 
1.545216e+00 1.209317e-02 5.179475e+00 
1.936055e+00 2.382022e-02 8.286428e+00 
2.413915e+00 4.627485e-02 1.325711e+01 
2.987111e+00 8.800250e-02 2.120951e+01 
3.656327e+00 1.623030e-01 3.393222e+01 
4.395984e+00 2.845945e-01 5.428675e+01 
5.171437e+00 4.697176e-01 8.685114e+01 
5.910591e+00 7.160069e-01 1.389495e+02 
6.540511e+00 1.000111e+00 2.222996e+02 
6.989116e+00 1.273792e+00 3.556480e+02 
7.229904e+00 1.492910e+00 5.689866e+02 
7.272332e+00 1.631955e+00 9.102982e+02 
7.157387e+00 1.691223e+00 1.456348e+03 
6.940363e+00 1.687783e+00 2.329952e+03 
6.669951e+00 1.641063e+00 3.727594e+03 
6.391520e+00 1.571453e+00 5.963623e+03 
6.135500e+00 1.493548e+00 9.540955e+03 
5.926987e+00 1.419778e+00 1.526418e+04 
5.779056e+00 1.357881e+00 2.442053e+04 
5.691029e+00 1.311040e+00 3.906940e+04 
5.662504e+00 1.282540e+00 6.250552e+04 
5.677932e+00 1.270474e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-872.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.089449e-03 2.986265e-11 1.000000e-05 
2.723165e-03 6.610817e-11 1.599859e-05 
3.373264e-03 1.256563e-10 2.559548e-05 
4.355085e-03 2.704104e-10 4.094915e-05 
5.561210e-03 5.630426e-10 6.551286e-05 
7.033644e-03 1.139133e-09 1.048113e-04 
8.776694e-03 2.213229e-09 1.676833e-04 
1.105226e-02 4.419643e-09 2.682696e-04 
1.420151e-02 9.376413e-09 4.291934e-04 
1.798885e-02 1.905653e-08 6.866488e-04 
2.263225e-02 3.795045e-08 1.098541e-03 
2.880304e-02 7.822556e-08 1.757511e-03 
3.613760e-02 1.544941e-07 2.811769e-03 
4.610414e-02 3.208146e-07 4.498433e-03 
5.821207e-02 6.457644e-07 7.196857e-03 
7.370142e-02 1.310579e-06 1.151395e-02 
9.272270e-02 2.609729e-06 1.842070e-02 
1.182337e-01 5.410827e-06 2.947052e-02 
1.491060e-01 1.085246e-05 4.714866e-02 
1.881393e-01 2.180154e-05 7.543120e-02 
2.386308e-01 4.448745e-05 1.206793e-01 
3.014378e-01 8.967383e-05 1.930698e-01 
3.824682e-01 1.831815e-04 3.088844e-01 
4.828606e-01 3.686367e-04 4.941713e-01 
6.105010e-01 7.451641e-04 7.906043e-01 
7.706899e-01 1.499434e-03 1.264855e+00 
9.726961e-01 3.015590e-03 2.023590e+00 
1.226181e+00 6.044323e-03 3.237458e+00 
1.543426e+00 1.206499e-02 5.179475e+00 
1.934962e+00 2.380695e-02 8.286428e+00 
2.412146e+00 4.622554e-02 1.325711e+01 
2.983848e+00 8.781422e-02 2.120951e+01 
3.652192e+00 1.619365e-01 3.393222e+01 
4.391533e+00 2.840492e-01 5.428675e+01 
5.168458e+00 4.694066e-01 8.685114e+01 
5.906178e+00 7.151667e-01 1.389495e+02 
6.533067e+00 9.978482e-01 2.222996e+02 
6.981932e+00 1.271328e+00 3.556480e+02 
7.223316e+00 1.490532e+00 5.689866e+02 
7.267697e+00 1.630484e+00 9.102982e+02 
7.153991e+00 1.690335e+00 1.456348e+03 
6.937608e+00 1.687173e+00 2.329952e+03 
6.665219e+00 1.639576e+00 3.727594e+03 
6.387439e+00 1.570305e+00 5.963623e+03 
6.133254e+00 1.493138e+00 9.540955e+03 
5.925949e+00 1.419795e+00 1.526418e+04 
5.776066e+00 1.357248e+00 2.442053e+04 
5.689766e+00 1.310972e+00 3.906940e+04 
5.659750e+00 1.282006e+00 6.250552e+04 
5.675642e+00 1.270088e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-873.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.127644e-03 3.156661e-11 1.000000e-05 
2.677782e-03 6.292988e-11 1.599859e-05 
3.478499e-03 1.379453e-10 2.559548e-05 
4.380772e-03 2.755390e-10 4.094915e-05 
5.549300e-03 5.600744e-10 6.551286e-05 
6.856557e-03 1.056451e-09 1.048113e-04 
8.887550e-03 2.300792e-09 1.676833e-04 
1.126016e-02 4.679133e-09 2.682696e-04 
1.415933e-02 9.303779e-09 4.291934e-04 
1.786484e-02 1.868653e-08 6.866488e-04 
2.280039e-02 3.884707e-08 1.098541e-03 
2.842483e-02 7.527059e-08 1.757511e-03 
3.615192e-02 1.548552e-07 2.811769e-03 
4.577094e-02 3.142690e-07 4.498433e-03 
5.792016e-02 6.368276e-07 7.196857e-03 
7.318239e-02 1.284557e-06 1.151395e-02 
9.291225e-02 2.628777e-06 1.842070e-02 
1.176205e-01 5.333176e-06 2.947052e-02 
1.484448e-01 1.072101e-05 4.714866e-02 
1.883974e-01 2.191649e-05 7.543120e-02 
2.378855e-01 4.412246e-05 1.206793e-01 
3.008142e-01 8.922070e-05 1.930698e-01 
3.818715e-01 1.825345e-04 3.088844e-01 
4.822813e-01 3.677326e-04 4.941713e-01 
6.085923e-01 7.390445e-04 7.906043e-01 
7.704604e-01 1.499810e-03 1.264855e+00 
9.713373e-01 3.006412e-03 2.023590e+00 
1.224131e+00 6.020951e-03 3.237458e+00 
1.539518e+00 1.198739e-02 5.179475e+00 
1.929802e+00 2.364438e-02 8.286428e+00 
2.410504e+00 4.618345e-02 1.325711e+01 
2.979548e+00 8.753537e-02 2.120951e+01 
3.648645e+00 1.616470e-01 3.393222e+01 
4.386682e+00 2.834282e-01 5.428675e+01 
5.161499e+00 4.680514e-01 8.685114e+01 
5.903582e+00 7.149483e-01 1.389495e+02 
6.529833e+00 9.973501e-01 2.222996e+02 
6.980092e+00 1.271424e+00 3.556480e+02 
7.218712e+00 1.489170e+00 5.689866e+02 
7.263017e+00 1.628988e+00 9.102982e+02 
7.149819e+00 1.689056e+00 1.456348e+03 
6.932069e+00 1.685246e+00 2.329952e+03 
6.663511e+00 1.639408e+00 3.727594e+03 
6.384668e+00 1.569681e+00 5.963623e+03 
6.129087e+00 1.492018e+00 9.540955e+03 
5.922040e+00 1.418821e+00 1.526418e+04 
5.773679e+00 1.356812e+00 2.442053e+04 
5.685980e+00 1.310102e+00 3.906940e+04 
5.657375e+00 1.281590e+00 6.250552e+04 
5.673625e+00 1.269787e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-874.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.138235e-03 3.207706e-11 1.000000e-05 
2.635927e-03 6.009365e-11 1.599859e-05 
3.453406e-03 1.351360e-10 2.559548e-05 
4.358690e-03 2.717041e-10 4.094915e-05 
5.514736e-03 5.503039e-10 6.551286e-05 
6.898210e-03 1.077054e-09 1.048113e-04 
8.833827e-03 2.261908e-09 1.676833e-04 
1.107220e-02 4.453789e-09 2.682696e-04 
1.400428e-02 9.011783e-09 4.291934e-04 
1.780338e-02 1.851551e-08 6.866488e-04 
2.269710e-02 3.836541e-08 1.098541e-03 
2.842602e-02 7.536626e-08 1.757511e-03 
3.627564e-02 1.566296e-07 2.811769e-03 
4.605113e-02 3.204425e-07 4.498433e-03 
5.784875e-02 6.352017e-07 7.196857e-03 
7.306409e-02 1.279802e-06 1.151395e-02 
9.277408e-02 2.620065e-06 1.842070e-02 
1.173030e-01 5.296161e-06 2.947052e-02 
1.484134e-01 1.072649e-05 4.714866e-02 
1.885076e-01 2.198013e-05 7.543120e-02 
2.374831e-01 4.394921e-05 1.206793e-01 
3.010357e-01 8.952032e-05 1.930698e-01 
3.808688e-01 1.813080e-04 3.088844e-01 
4.815971e-01 3.665892e-04 4.941713e-01 
6.083647e-01 7.390602e-04 7.906043e-01 
7.683938e-01 1.489481e-03 1.264855e+00 
9.702723e-01 2.999964e-03 2.023590e+00 
1.222488e+00 6.003611e-03 3.237458e+00 
1.537397e+00 1.195157e-02 5.179475e+00 
1.930991e+00 2.371468e-02 8.286428e+00 
2.408174e+00 4.610200e-02 1.325711e+01 
2.978277e+00 8.752092e-02 2.120951e+01 
3.645091e+00 1.613565e-01 3.393222e+01 
4.383433e+00 2.831101e-01 5.428675e+01 
5.157728e+00 4.675314e-01 8.685114e+01 
5.896804e+00 7.132961e-01 1.389495e+02 
6.523453e+00 9.955317e-01 2.222996e+02 
6.973391e+00 1.269189e+00 3.556480e+02 
7.214634e+00 1.488075e+00 5.689866e+02 
7.260692e+00 1.628713e+00 9.102982e+02 
7.147026e+00 1.688468e+00 1.456348e+03 
6.930569e+00 1.685229e+00 2.329952e+03 
6.660714e+00 1.638764e+00 3.727594e+03 
6.380365e+00 1.568442e+00 5.963623e+03 
6.127589e+00 1.491884e+00 9.540955e+03 
5.918416e+00 1.417944e+00 1.526418e+04 
5.769955e+00 1.355938e+00 2.442053e+04 
5.683576e+00 1.309670e+00 3.906940e+04 
5.653397e+00 1.280669e+00 6.250552e+04 
5.668158e+00 1.268394e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-875.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.150439e-03 3.266679e-11 1.000000e-05 
2.636439e-03 6.019744e-11 1.599859e-05 
3.418221e-03 1.311974e-10 2.559548e-05 
4.306620e-03 2.623823e-10 4.094915e-05 
5.497427e-03 5.457619e-10 6.551286e-05 
6.832541e-03 1.047784e-09 1.048113e-04 
8.858262e-03 2.283340e-09 1.676833e-04 
1.102360e-02 4.400426e-09 2.682696e-04 
1.410684e-02 9.221762e-09 4.291934e-04 
1.784797e-02 1.867634e-08 6.866488e-04 
2.260756e-02 3.795649e-08 1.098541e-03 
2.845465e-02 7.568071e-08 1.757511e-03 
3.594472e-02 1.525565e-07 2.811769e-03 
4.602831e-02 3.203324e-07 4.498433e-03 
5.812759e-02 6.451688e-07 7.196857e-03 
7.328973e-02 1.293173e-06 1.151395e-02 
9.313218e-02 2.653554e-06 1.842070e-02 
1.173348e-01 5.306545e-06 2.947052e-02 
1.484390e-01 1.074431e-05 4.714866e-02 
1.879582e-01 2.181343e-05 7.543120e-02 
2.381189e-01 4.435380e-05 1.206793e-01 
3.009394e-01 8.953673e-05 1.930698e-01 
3.802613e-01 1.806483e-04 3.088844e-01 
4.801737e-01 3.637643e-04 4.941713e-01 
6.074227e-01 7.364743e-04 7.906043e-01 
7.678239e-01 1.487867e-03 1.264855e+00 
9.694771e-01 2.996011e-03 2.023590e+00 
1.221036e+00 5.989086e-03 3.237458e+00 
1.536718e+00 1.194931e-02 5.179475e+00 
1.928182e+00 2.363834e-02 8.286428e+00 
2.404878e+00 4.596539e-02 1.325711e+01 
2.975356e+00 8.736232e-02 2.120951e+01 
3.640347e+00 1.609102e-01 3.393222e+01 
4.378567e+00 2.824860e-01 5.428675e+01 
5.151698e+00 4.664198e-01 8.685114e+01 
5.891655e+00 7.122016e-01 1.389495e+02 
6.518840e+00 9.944529e-01 2.222996e+02 
6.968902e+00 1.268012e+00 3.556480e+02 
7.211268e+00 1.487344e+00 5.689866e+02 
7.255407e+00 1.626900e+00 9.102982e+02 
7.144198e+00 1.687862e+00 1.456348e+03 
6.927564e+00 1.684497e+00 2.329952e+03 
6.655963e+00 1.637265e+00 3.727594e+03 
6.377925e+00 1.567948e+00 5.963623e+03 
6.122993e+00 1.490603e+00 9.540955e+03 
5.915776e+00 1.417406e+00 1.526418e+04 
5.765386e+00 1.354785e+00 2.442053e+04 
5.679100e+00 1.308579e+00 3.906940e+04 
5.651471e+00 1.280393e+00 6.250552e+04 
5.665026e+00 1.267739e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-876.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.062010e-03 2.883322e-11 1.000000e-05 
2.644759e-03 6.083860e-11 1.599859e-05 
3.426939e-03 1.323549e-10 2.559548e-05 
4.320224e-03 2.651795e-10 4.094915e-05 
5.431958e-03 5.270967e-10 6.551286e-05 
6.959321e-03 1.108464e-09 1.048113e-04 
8.853534e-03 2.282291e-09 1.676833e-04 
1.104152e-02 4.426982e-09 2.682696e-04 
1.398448e-02 8.994153e-09 4.291934e-04 
1.789522e-02 1.884657e-08 6.866488e-04 
2.237974e-02 3.686265e-08 1.098541e-03 
2.865450e-02 7.737482e-08 1.757511e-03 
3.605389e-02 1.541267e-07 2.811769e-03 
4.555125e-02 3.108298e-07 4.498433e-03 
5.802138e-02 6.423722e-07 7.196857e-03 
7.353489e-02 1.307687e-06 1.151395e-02 
9.292905e-02 2.639242e-06 1.842070e-02 
1.175300e-01 5.339161e-06 2.947052e-02 
1.484250e-01 1.075354e-05 4.714866e-02 
1.873186e-01 2.161618e-05 7.543120e-02 
2.371137e-01 4.384456e-05 1.206793e-01 
2.998588e-01 8.867697e-05 1.930698e-01 
3.797416e-01 1.801141e-04 3.088844e-01 
4.812631e-01 3.666636e-04 4.941713e-01 
6.064676e-01 7.338432e-04 7.906043e-01 
7.678448e-01 1.489685e-03 1.264855e+00 
9.682262e-01 2.987839e-03 2.023590e+00 
1.220616e+00 5.989712e-03 3.237458e+00 
1.535333e+00 1.193061e-02 5.179475e+00 
1.925988e+00 2.358456e-02 8.286428e+00 
2.399690e+00 4.572129e-02 1.325711e+01 
2.971973e+00 8.716338e-02 2.120951e+01 
3.634292e+00 1.602934e-01 3.393222e+01 
4.375425e+00 2.821874e-01 5.428675e+01 
5.147474e+00 4.657805e-01 8.685114e+01 
5.885144e+00 7.106407e-01 1.389495e+02 
6.515459e+00 9.938892e-01 2.222996e+02 
6.963565e+00 1.266429e+00 3.556480e+02 
7.207743e+00 1.486530e+00 5.689866e+02 
7.251370e+00 1.625734e+00 9.102982e+02 
7.139870e+00 1.686500e+00 1.456348e+03 
6.923930e+00 1.683468e+00 2.329952e+03 
6.653671e+00 1.636839e+00 3.727594e+03 
6.374345e+00 1.566997e+00 5.963623e+03 
6.120263e+00 1.490011e+00 9.540955e+03 
5.913084e+00 1.416850e+00 1.526418e+04 
5.764401e+00 1.354808e+00 2.442053e+04 
5.677754e+00 1.308483e+00 3.906940e+04 
5.647310e+00 1.279413e+00 6.250552e+04 
5.663086e+00 1.267461e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-877.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.094843e-03 3.026709e-11 1.000000e-05 
2.691987e-03 6.422959e-11 1.599859e-05 
3.426712e-03 1.324797e-10 2.559548e-05 
4.288396e-03 2.596577e-10 4.094915e-05 
5.530792e-03 5.570300e-10 6.551286e-05 
6.888364e-03 1.076130e-09 1.048113e-04 
8.636114e-03 2.120663e-09 1.676833e-04 
1.097603e-02 4.353636e-09 2.682696e-04 
1.407095e-02 9.172491e-09 4.291934e-04 
1.780954e-02 1.859837e-08 6.866488e-04 
2.269765e-02 3.849990e-08 1.098541e-03 
2.830303e-02 7.464757e-08 1.757511e-03 
3.603276e-02 1.540315e-07 2.811769e-03 
4.592756e-02 3.189610e-07 4.498433e-03 
5.807912e-02 6.450273e-07 7.196857e-03 
7.319800e-02 1.291268e-06 1.151395e-02 
9.255894e-02 2.610811e-06 1.842070e-02 
1.175465e-01 5.347506e-06 2.947052e-02 
1.483493e-01 1.074936e-05 4.714866e-02 
1.876525e-01 2.175680e-05 7.543120e-02 
2.371823e-01 4.393270e-05 1.206793e-01 
2.994152e-01 8.838477e-05 1.930698e-01 
3.790723e-01 1.793680e-04 3.088844e-01 
4.803962e-01 3.651020e-04 4.941713e-01 
6.068512e-01 7.360742e-04 7.906043e-01 
7.659098e-01 1.480142e-03 1.264855e+00 
9.662675e-01 2.973136e-03 2.023590e+00 
1.218466e+00 5.964919e-03 3.237458e+00 
1.533792e+00 1.190826e-02 5.179475e+00 
1.923361e+00 2.351499e-02 8.286428e+00 
2.397455e+00 4.564527e-02 1.325711e+01 
2.969312e+00 8.702728e-02 2.120951e+01 
3.633505e+00 1.603636e-01 3.393222e+01 
4.372698e+00 2.819667e-01 5.428675e+01 
5.142169e+00 4.648580e-01 8.685114e+01 
5.879483e+00 7.093705e-01 1.389495e+02 
6.508290e+00 9.917382e-01 2.222996e+02 
6.959498e+00 1.265451e+00 3.556480e+02 
7.202244e+00 1.484703e+00 5.689866e+02 
7.247962e+00 1.624892e+00 9.102982e+02 
7.135546e+00 1.685138e+00 1.456348e+03 
6.920037e+00 1.682315e+00 2.329952e+03 
6.651298e+00 1.636377e+00 3.727594e+03 
6.372807e+00 1.566865e+00 5.963623e+03 
6.117385e+00 1.489365e+00 9.540955e+03 
5.910509e+00 1.416334e+00 1.526418e+04 
5.759260e+00 1.353467e+00 2.442053e+04 
5.673294e+00 1.307396e+00 3.906940e+04 
5.643186e+00 1.278444e+00 6.250552e+04 
5.658499e+00 1.266345e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-878.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.053773e-03 2.855410e-11 1.000000e-05 
2.697660e-03 6.471025e-11 1.599859e-05 
3.402018e-03 1.297840e-10 2.559548e-05 
4.370936e-03 2.752548e-10 4.094915e-05 
5.490163e-03 5.454653e-10 6.551286e-05 
6.878774e-03 1.072864e-09 1.048113e-04 
8.788336e-03 2.237337e-09 1.676833e-04 
1.101288e-02 4.402646e-09 2.682696e-04 
1.410553e-02 9.250815e-09 4.291934e-04 
1.781377e-02 1.863283e-08 6.866488e-04 
2.254605e-02 3.777661e-08 1.098541e-03 
2.865739e-02 7.757496e-08 1.757511e-03 
3.601526e-02 1.539826e-07 2.811769e-03 
4.585467e-02 3.178067e-07 4.498433e-03 
5.757259e-02 6.290137e-07 7.196857e-03 
7.317506e-02 1.291526e-06 1.151395e-02 
9.253838e-02 2.612046e-06 1.842070e-02 
1.170737e-01 5.289267e-06 2.947052e-02 
1.478225e-01 1.064737e-05 4.714866e-02 
1.871456e-01 2.160558e-05 7.543120e-02 
2.366025e-01 4.366105e-05 1.206793e-01 
3.001523e-01 8.914057e-05 1.930698e-01 
3.795011e-01 1.801824e-04 3.088844e-01 
4.789693e-01 3.622714e-04 4.941713e-01 
6.064207e-01 7.353458e-04 7.906043e-01 
7.664764e-01 1.485115e-03 1.264855e+00 
9.670155e-01 2.983426e-03 2.023590e+00 
1.217954e+00 5.964174e-03 3.237458e+00 
1.532094e+00 1.188226e-02 5.179475e+00 
1.921844e+00 2.348595e-02 8.286428e+00 
2.396791e+00 4.565839e-02 1.325711e+01 
2.964217e+00 8.667943e-02 2.120951e+01 
3.627206e+00 1.597152e-01 3.393222e+01 
4.367731e+00 2.813228e-01 5.428675e+01 
5.138589e+00 4.643859e-01 8.685114e+01 
5.878313e+00 7.096332e-01 1.389495e+02 
6.505153e+00 9.912741e-01 2.222996e+02 
6.953526e+00 1.263562e+00 3.556480e+02 
7.196991e+00 1.483001e+00 5.689866e+02 
7.243789e+00 1.623653e+00 9.102982e+02 
7.131771e+00 1.684052e+00 1.456348e+03 
6.917380e+00 1.681745e+00 2.329952e+03 
6.648421e+00 1.635694e+00 3.727594e+03 
6.369270e+00 1.565929e+00 5.963623e+03 
6.114608e+00 1.488754e+00 9.540955e+03 
5.907944e+00 1.415820e+00 1.526418e+04 
5.757644e+00 1.353280e+00 2.442053e+04 
5.669439e+00 1.306500e+00 3.906940e+04 
5.639931e+00 1.277749e+00 6.250552e+04 
5.654211e+00 1.265323e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-879.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.061419e-03 2.890712e-11 1.000000e-05 
2.649156e-03 6.135194e-11 1.599859e-05 
3.412559e-03 1.311434e-10 2.559548e-05 
4.252342e-03 2.537409e-10 4.094915e-05 
5.470225e-03 5.401587e-10 6.551286e-05 
6.947304e-03 1.106509e-09 1.048113e-04 
8.790104e-03 2.241237e-09 1.676833e-04 
1.104048e-02 4.440889e-09 2.682696e-04 
1.387891e-02 8.822090e-09 4.291934e-04 
1.774364e-02 1.843462e-08 6.866488e-04 
2.226825e-02 3.643882e-08 1.098541e-03 
2.834098e-02 7.511915e-08 1.757511e-03 
3.592832e-02 1.530443e-07 2.811769e-03 
4.529981e-02 3.067580e-07 4.498433e-03 
5.762382e-02 6.314127e-07 7.196857e-03 
7.274183e-02 1.270167e-06 1.151395e-02 
9.242701e-02 2.605591e-06 1.842070e-02 
1.166327e-01 5.235682e-06 2.947052e-02 
1.475854e-01 1.060829e-05 4.714866e-02 
1.869087e-01 2.154815e-05 7.543120e-02 
2.372774e-01 4.408582e-05 1.206793e-01 
3.000425e-01 8.914417e-05 1.930698e-01 
3.793035e-01 1.801059e-04 3.088844e-01 
4.792395e-01 3.632975e-04 4.941713e-01 
6.048722e-01 7.305591e-04 7.906043e-01 
7.637825e-01 1.471189e-03 1.264855e+00 
9.643755e-01 2.962438e-03 2.023590e+00 
1.217199e+00 5.959841e-03 3.237458e+00 
1.530130e+00 1.185007e-02 5.179475e+00 
1.918677e+00 2.339668e-02 8.286428e+00 
2.391699e+00 4.542020e-02 1.325711e+01 
2.960527e+00 8.645402e-02 2.120951e+01 
3.623271e+00 1.593749e-01 3.393222e+01 
4.364077e+00 2.809263e-01 5.428675e+01 
5.133071e+00 4.634074e-01 8.685114e+01 
5.871938e+00 7.081172e-01 1.389495e+02 
6.500015e+00 9.899714e-01 2.222996e+02 
6.951123e+00 1.263378e+00 3.556480e+02 
7.193885e+00 1.482398e+00 5.689866e+02 
7.240817e+00 1.623035e+00 9.102982e+02 
7.129317e+00 1.683628e+00 1.456348e+03 
6.913609e+00 1.680647e+00 2.329952e+03 
6.644818e+00 1.634692e+00 3.727594e+03 
6.365883e+00 1.565052e+00 5.963623e+03 
6.112956e+00 1.488560e+00 9.540955e+03 
5.903618e+00 1.414697e+00 1.526418e+04 
5.753391e+00 1.352229e+00 2.442053e+04 
5.666732e+00 1.305969e+00 3.906940e+04 
5.638763e+00 1.277709e+00 6.250552e+04 
5.651218e+00 1.264710e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-88.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.102997e-02 3.072668e-09 1.000000e-05 
2.720111e-02 6.649050e-09 1.599859e-05 
3.394428e-02 1.292110e-08 2.559548e-05 
4.296865e-02 2.620927e-08 4.094915e-05 
5.506649e-02 5.516478e-08 6.551286e-05 
6.982344e-02 1.124614e-07 1.048113e-04 
8.713447e-02 2.185596e-07 1.676833e-04 
1.111169e-01 4.532523e-07 2.682696e-04 
1.406063e-01 9.183644e-07 4.291934e-04 
1.775885e-01 1.850315e-06 6.866488e-04 
2.247099e-01 3.748592e-06 1.098541e-03 
2.839634e-01 7.564675e-06 1.757511e-03 
3.604489e-01 1.547164e-05 2.811769e-03 
4.569904e-01 3.153043e-05 4.498433e-03 
5.779401e-01 6.377677e-05 7.196857e-03 
7.301390e-01 1.285995e-04 1.151395e-02 
9.255076e-01 2.619246e-04 1.842070e-02 
1.166902e+00 5.250034e-04 2.947052e-02 
1.475829e+00 1.062191e-03 4.714866e-02 
1.864265e+00 2.141285e-03 7.543120e-02 
2.360974e+00 4.350249e-03 1.206793e-01 
2.976145e+00 8.716614e-03 1.930698e-01 
3.751530e+00 1.746794e-02 3.088844e-01 
4.728138e+00 3.499852e-02 4.941713e-01 
5.926919e+00 6.903230e-02 7.906043e-01 
7.396460e+00 1.344523e-01 1.264855e+00 
9.163436e+00 2.565355e-01 2.023590e+00 
1.123327e+01 4.751293e-01 3.237458e+00 
1.354111e+01 8.392859e-01 5.179475e+00 
1.596875e+01 1.394527e+00 8.286428e+00 
1.833023e+01 2.151169e+00 1.325711e+01 
2.036188e+01 3.035706e+00 2.120951e+01 
2.184904e+01 3.908535e+00 3.393222e+01 
2.268845e+01 4.625412e+00 5.428675e+01 
2.288822e+01 5.092709e+00 8.685114e+01 
2.258390e+01 5.310600e+00 1.389495e+02 
2.193228e+01 5.320854e+00 2.222996e+02 
2.109292e+01 5.186373e+00 3.556480e+02 
2.020902e+01 4.971282e+00 5.689866e+02 
1.939588e+01 4.729280e+00 9.102982e+02 
1.872123e+01 4.494863e+00 1.456348e+03 
1.822546e+01 4.292592e+00 2.329952e+03 
1.793240e+01 4.141073e+00 3.727594e+03 
1.782119e+01 4.044247e+00 5.963623e+03 
1.784935e+01 3.998444e+00 9.540955e+03 
1.798133e+01 3.999488e+00 1.526418e+04 
1.814802e+01 4.028417e+00 2.442053e+04 
1.830716e+01 4.070464e+00 3.906940e+04 
1.843545e+01 4.114166e+00 6.250552e+04 
1.852201e+01 4.151157e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-880.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.055613e-03 2.869617e-11 1.000000e-05 
2.638867e-03 6.070888e-11 1.599859e-05 
3.321919e-03 1.211063e-10 2.559548e-05 
4.309158e-03 2.643485e-10 4.094915e-05 
5.423211e-03 5.269496e-10 6.551286e-05 
6.960464e-03 1.114074e-09 1.048113e-04 
8.729369e-03 2.197597e-09 1.676833e-04 
1.102700e-02 4.429677e-09 2.682696e-04 
1.410070e-02 9.262361e-09 4.291934e-04 
1.776115e-02 1.851027e-08 6.866488e-04 
2.232351e-02 3.675253e-08 1.098541e-03 
2.845117e-02 7.608520e-08 1.757511e-03 
3.602051e-02 1.544009e-07 2.811769e-03 
4.568599e-02 3.150283e-07 4.498433e-03 
5.777958e-02 6.372711e-07 7.196857e-03 
7.314270e-02 1.292751e-06 1.151395e-02 
9.227402e-02 2.595623e-06 1.842070e-02 
1.168774e-01 5.274696e-06 2.947052e-02 
1.474976e-01 1.060141e-05 4.714866e-02 
1.866316e-01 2.147683e-05 7.543120e-02 
2.359398e-01 4.339382e-05 1.206793e-01 
2.988940e-01 8.822465e-05 1.930698e-01 
3.784599e-01 1.791105e-04 3.088844e-01 
4.786788e-01 3.624357e-04 4.941713e-01 
6.040201e-01 7.283033e-04 7.906043e-01 
7.632619e-01 1.469852e-03 1.264855e+00 
9.635924e-01 2.958583e-03 2.023590e+00 
1.214017e+00 5.919980e-03 3.237458e+00 
1.527991e+00 1.181387e-02 5.179475e+00 
1.917551e+00 2.338184e-02 8.286428e+00 
2.391665e+00 4.546875e-02 1.325711e+01 
2.959306e+00 8.644275e-02 2.120951e+01 
3.620167e+00 1.591425e-01 3.393222e+01 
4.356791e+00 2.798458e-01 5.428675e+01 
5.129673e+00 4.629813e-01 8.685114e+01 
5.864582e+00 7.062667e-01 1.389495e+02 
6.493971e+00 9.882891e-01 2.222996e+02 
6.945317e+00 1.261565e+00 3.556480e+02 
7.188169e+00 1.480455e+00 5.689866e+02 
7.235612e+00 1.621257e+00 9.102982e+02 
7.125540e+00 1.682538e+00 1.456348e+03 
6.910861e+00 1.680032e+00 2.329952e+03 
6.642236e+00 1.634136e+00 3.727594e+03 
6.363917e+00 1.564745e+00 5.963623e+03 
6.109534e+00 1.487709e+00 9.540955e+03 
5.900652e+00 1.414044e+00 1.526418e+04 
5.751212e+00 1.351857e+00 2.442053e+04 
5.664315e+00 1.305530e+00 3.906940e+04 
5.635111e+00 1.276887e+00 6.250552e+04 
5.648479e+00 1.264177e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-881.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.056627e-03 2.877128e-11 1.000000e-05 
2.622380e-03 5.964576e-11 1.599859e-05 
3.406876e-03 1.307862e-10 2.559548e-05 
4.339062e-03 2.701969e-10 4.094915e-05 
5.486819e-03 5.463296e-10 6.551286e-05 
6.906053e-03 1.089388e-09 1.048113e-04 
8.785620e-03 2.242901e-09 1.676833e-04 
1.100319e-02 4.406048e-09 2.682696e-04 
1.400135e-02 9.078269e-09 4.291934e-04 
1.761186e-02 1.806795e-08 6.866488e-04 
2.240815e-02 3.721442e-08 1.098541e-03 
2.843612e-02 7.605086e-08 1.757511e-03 
3.607533e-02 1.552831e-07 2.811769e-03 
4.550162e-02 3.115834e-07 4.498433e-03 
5.778849e-02 6.382903e-07 7.196857e-03 
7.268884e-02 1.270277e-06 1.151395e-02 
9.238823e-02 2.608233e-06 1.842070e-02 
1.167229e-01 5.259775e-06 2.947052e-02 
1.478228e-01 1.068383e-05 4.714866e-02 
1.865757e-01 2.148194e-05 7.543120e-02 
2.367437e-01 4.388863e-05 1.206793e-01 
2.988107e-01 8.825104e-05 1.930698e-01 
3.776440e-01 1.781569e-04 3.088844e-01 
4.774334e-01 3.600230e-04 4.941713e-01 
6.037810e-01 7.282645e-04 7.906043e-01 
7.629455e-01 1.469690e-03 1.264855e+00 
9.631661e-01 2.958007e-03 2.023590e+00 
1.213606e+00 5.920655e-03 3.237458e+00 
1.525908e+00 1.177898e-02 5.179475e+00 
1.913694e+00 2.326759e-02 8.286428e+00 
2.389468e+00 4.539461e-02 1.325711e+01 
2.955177e+00 8.617915e-02 2.120951e+01 
3.615841e+00 1.587513e-01 3.393222e+01 
4.353116e+00 2.794451e-01 5.428675e+01 
5.123602e+00 4.618581e-01 8.685114e+01 
5.859789e+00 7.052904e-01 1.389495e+02 
6.488642e+00 9.869047e-01 2.222996e+02 
6.940490e+00 1.260219e+00 3.556480e+02 
7.184636e+00 1.479630e+00 5.689866e+02 
7.232128e+00 1.620370e+00 9.102982e+02 
7.120769e+00 1.680946e+00 1.456348e+03 
6.905707e+00 1.678277e+00 2.329952e+03 
6.639114e+00 1.633343e+00 3.727594e+03 
6.360283e+00 1.563768e+00 5.963623e+03 
6.107052e+00 1.487206e+00 9.540955e+03 
5.898402e+00 1.413637e+00 1.526418e+04 
5.749406e+00 1.351607e+00 2.442053e+04 
5.661411e+00 1.304935e+00 3.906940e+04 
5.630784e+00 1.275853e+00 6.250552e+04 
5.646461e+00 1.263871e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-882.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.045028e-03 2.831936e-11 1.000000e-05 
2.672715e-03 6.321837e-11 1.599859e-05 
3.330312e-03 1.223039e-10 2.559548e-05 
4.274618e-03 2.586290e-10 4.094915e-05 
5.329527e-03 5.012466e-10 6.551286e-05 
6.804206e-03 1.043081e-09 1.048113e-04 
8.691149e-03 2.173788e-09 1.676833e-04 
1.096227e-02 4.362015e-09 2.682696e-04 
1.393875e-02 8.967200e-09 4.291934e-04 
1.781946e-02 1.873566e-08 6.866488e-04 
2.234755e-02 3.695518e-08 1.098541e-03 
2.838921e-02 7.576099e-08 1.757511e-03 
3.591236e-02 1.533620e-07 2.811769e-03 
4.518182e-02 3.054060e-07 4.498433e-03 
5.726677e-02 6.218633e-07 7.196857e-03 
7.275845e-02 1.275376e-06 1.151395e-02 
9.186847e-02 2.567372e-06 1.842070e-02 
1.162413e-01 5.200829e-06 2.947052e-02 
1.474939e-01 1.062472e-05 4.714866e-02 
1.868139e-01 2.158879e-05 7.543120e-02 
2.356354e-01 4.332428e-05 1.206793e-01 
2.980173e-01 8.764935e-05 1.930698e-01 
3.780556e-01 1.789427e-04 3.088844e-01 
4.774718e-01 3.605184e-04 4.941713e-01 
6.030034e-01 7.262779e-04 7.906043e-01 
7.626965e-01 1.469915e-03 1.264855e+00 
9.618922e-01 2.949628e-03 2.023590e+00 
1.213103e+00 5.919980e-03 3.237458e+00 
1.524744e+00 1.176531e-02 5.179475e+00 
1.912550e+00 2.325201e-02 8.286428e+00 
2.386123e+00 4.525551e-02 1.325711e+01 
2.953415e+00 8.612061e-02 2.120951e+01 
3.615087e+00 1.588235e-01 3.393222e+01 
4.348848e+00 2.789329e-01 5.428675e+01 
5.120834e+00 4.615951e-01 8.685114e+01 
5.857259e+00 7.050843e-01 1.389495e+02 
6.484795e+00 9.861386e-01 2.222996e+02 
6.934610e+00 1.258369e+00 3.556480e+02 
7.179786e+00 1.478129e+00 5.689866e+02 
7.227196e+00 1.618731e+00 9.102982e+02 
7.118045e+00 1.680383e+00 1.456348e+03 
6.903763e+00 1.678040e+00 2.329952e+03 
6.634818e+00 1.632035e+00 3.727594e+03 
6.358382e+00 1.563486e+00 5.963623e+03 
6.103563e+00 1.486329e+00 9.540955e+03 
5.896269e+00 1.413270e+00 1.526418e+04 
5.746386e+00 1.350958e+00 2.442053e+04 
5.657573e+00 1.304043e+00 3.906940e+04 
5.628072e+00 1.275325e+00 6.250552e+04 
5.643141e+00 1.263153e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-883.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.140722e-03 3.252061e-11 1.000000e-05 
2.664247e-03 6.269039e-11 1.599859e-05 
3.356967e-03 1.254062e-10 2.559548e-05 
4.192783e-03 2.443345e-10 4.094915e-05 
5.332764e-03 5.027298e-10 6.551286e-05 
6.849032e-03 1.065038e-09 1.048113e-04 
8.634855e-03 2.134238e-09 1.676833e-04 
1.106568e-02 4.491714e-09 2.682696e-04 
1.383135e-02 8.771443e-09 4.291934e-04 
1.773060e-02 1.847771e-08 6.866488e-04 
2.240538e-02 3.728507e-08 1.098541e-03 
2.816433e-02 7.405868e-08 1.757511e-03 
3.601918e-02 1.549101e-07 2.811769e-03 
4.547925e-02 3.118304e-07 4.498433e-03 
5.709879e-02 6.171062e-07 7.196857e-03 
7.248330e-02 1.262391e-06 1.151395e-02 
9.209186e-02 2.589077e-06 1.842070e-02 
1.165293e-01 5.245528e-06 2.947052e-02 
1.474034e-01 1.061719e-05 4.714866e-02 
1.865795e-01 2.153199e-05 7.543120e-02 
2.355982e-01 4.335284e-05 1.206793e-01 
2.977765e-01 8.753622e-05 1.930698e-01 
3.769935e-01 1.776402e-04 3.088844e-01 
4.773453e-01 3.606399e-04 4.941713e-01 
6.017396e-01 7.225395e-04 7.906043e-01 
7.612091e-01 1.462990e-03 1.264855e+00 
9.618685e-01 2.952742e-03 2.023590e+00 
1.211511e+00 5.903392e-03 3.237458e+00 
1.523739e+00 1.175532e-02 5.179475e+00 
1.909445e+00 2.316521e-02 8.286428e+00 
2.381607e+00 4.505037e-02 1.325711e+01 
2.950441e+00 8.595700e-02 2.120951e+01 
3.607547e+00 1.580155e-01 3.393222e+01 
4.344301e+00 2.783679e-01 5.428675e+01 
5.113565e+00 4.601599e-01 8.685114e+01 
5.852568e+00 7.041406e-01 1.389495e+02 
6.476978e+00 9.837137e-01 2.222996e+02 
6.930116e+00 1.257179e+00 3.556480e+02 
7.176395e+00 1.477374e+00 5.689866e+02 
7.224812e+00 1.618413e+00 9.102982e+02 
7.115381e+00 1.679849e+00 1.456348e+03 
6.899108e+00 1.676519e+00 2.329952e+03 
6.631239e+00 1.631040e+00 3.727594e+03 
6.355326e+00 1.562739e+00 5.963623e+03 
6.099842e+00 1.485365e+00 9.540955e+03 
5.893100e+00 1.412544e+00 1.526418e+04 
5.742848e+00 1.350139e+00 2.442053e+04 
5.654176e+00 1.303290e+00 3.906940e+04 
5.626063e+00 1.275019e+00 6.250552e+04 
5.639800e+00 1.262428e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-884.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.122268e-03 3.172266e-11 1.000000e-05 
2.682159e-03 6.403575e-11 1.599859e-05 
3.358005e-03 1.256647e-10 2.559548e-05 
4.310359e-03 2.657721e-10 4.094915e-05 
5.402017e-03 5.231631e-10 6.551286e-05 
6.942459e-03 1.110476e-09 1.048113e-04 
8.782459e-03 2.248110e-09 1.676833e-04 
1.091495e-02 4.315532e-09 2.682696e-04 
1.383815e-02 8.794343e-09 4.291934e-04 
1.769340e-02 1.838245e-08 6.866488e-04 
2.239590e-02 3.727991e-08 1.098541e-03 
2.807842e-02 7.346622e-08 1.757511e-03 
3.596155e-02 1.543423e-07 2.811769e-03 
4.542706e-02 3.111100e-07 4.498433e-03 
5.761450e-02 6.346965e-07 7.196857e-03 
7.285093e-02 1.283148e-06 1.151395e-02 
9.183112e-02 2.570055e-06 1.842070e-02 
1.161835e-01 5.204854e-06 2.947052e-02 
1.468955e-01 1.051973e-05 4.714866e-02 
1.858608e-01 2.130824e-05 7.543120e-02 
2.356721e-01 4.344281e-05 1.206793e-01 
2.979686e-01 8.780498e-05 1.930698e-01 
3.772464e-01 1.781992e-04 3.088844e-01 
4.766097e-01 3.593818e-04 4.941713e-01 
6.023419e-01 7.255302e-04 7.906043e-01 
7.593263e-01 1.453808e-03 1.264855e+00 
9.593410e-01 2.932853e-03 2.023590e+00 
1.208857e+00 5.871330e-03 3.237458e+00 
1.522118e+00 1.173107e-02 5.179475e+00 
1.906942e+00 2.310035e-02 8.286428e+00 
2.378719e+00 4.493735e-02 1.325711e+01 
2.945125e+00 8.559093e-02 2.120951e+01 
3.604221e+00 1.577539e-01 3.393222e+01 
4.339763e+00 2.778046e-01 5.428675e+01 
5.110962e+00 4.599383e-01 8.685114e+01 
5.847249e+00 7.029827e-01 1.389495e+02 
6.473256e+00 9.829980e-01 2.222996e+02 
6.925568e+00 1.255963e+00 3.556480e+02 
7.170792e+00 1.475484e+00 5.689866e+02 
7.218390e+00 1.615997e+00 9.102982e+02 
7.110175e+00 1.678034e+00 1.456348e+03 
6.896537e+00 1.675983e+00 2.329952e+03 
6.628122e+00 1.630245e+00 3.727594e+03 
6.351949e+00 1.561861e+00 5.963623e+03 
6.098115e+00 1.485139e+00 9.540955e+03 
5.888763e+00 1.411414e+00 1.526418e+04 
5.738437e+00 1.349032e+00 2.442053e+04 
5.653054e+00 1.303261e+00 3.906940e+04 
5.620832e+00 1.273698e+00 6.250552e+04 
5.635602e+00 1.261431e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-885.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.095399e-03 3.056753e-11 1.000000e-05 
2.674229e-03 6.354124e-11 1.599859e-05 
3.296324e-03 1.190008e-10 2.559548e-05 
4.252530e-03 2.555066e-10 4.094915e-05 
5.448031e-03 5.372530e-10 6.551286e-05 
6.865217e-03 1.075036e-09 1.048113e-04 
8.755002e-03 2.229611e-09 1.676833e-04 
1.104748e-02 4.479715e-09 2.682696e-04 
1.384317e-02 8.813881e-09 4.291934e-04 
1.762617e-02 1.819424e-08 6.866488e-04 
2.219736e-02 3.633826e-08 1.098541e-03 
2.810025e-02 7.372100e-08 1.757511e-03 
3.596657e-02 1.545815e-07 2.811769e-03 
4.525451e-02 3.079263e-07 4.498433e-03 
5.756271e-02 6.337024e-07 7.196857e-03 
7.242859e-02 1.262387e-06 1.151395e-02 
9.189625e-02 2.578441e-06 1.842070e-02 
1.161910e-01 5.211750e-06 2.947052e-02 
1.463569e-01 1.041619e-05 4.714866e-02 
1.862308e-01 2.145999e-05 7.543120e-02 
2.355311e-01 4.341390e-05 1.206793e-01 
2.970514e-01 8.709511e-05 1.930698e-01 
3.755679e-01 1.760303e-04 3.088844e-01 
4.754988e-01 3.572787e-04 4.941713e-01 
6.009122e-01 7.211916e-04 7.906043e-01 
7.585591e-01 1.451044e-03 1.264855e+00 
9.595794e-01 2.938347e-03 2.023590e+00 
1.207657e+00 5.860474e-03 3.237458e+00 
1.519890e+00 1.169283e-02 5.179475e+00 
1.905383e+00 2.306961e-02 8.286428e+00 
2.376817e+00 4.487980e-02 1.325711e+01 
2.941459e+00 8.536765e-02 2.120951e+01 
3.601853e+00 1.576160e-01 3.393222e+01 
4.335344e+00 2.772635e-01 5.428675e+01 
5.103747e+00 4.585176e-01 8.685114e+01 
5.841352e+00 7.016274e-01 1.389495e+02 
6.469511e+00 9.822710e-01 2.222996e+02 
6.919998e+00 1.254257e+00 3.556480e+02 
7.165657e+00 1.473832e+00 5.689866e+02 
7.216278e+00 1.615818e+00 9.102982e+02 
7.107668e+00 1.677577e+00 1.456348e+03 
6.894147e+00 1.675533e+00 2.329952e+03 
6.626568e+00 1.630134e+00 3.727594e+03 
6.348861e+00 1.561100e+00 5.963623e+03 
6.093514e+00 1.483848e+00 9.540955e+03 
5.886012e+00 1.410831e+00 1.526418e+04 
5.736264e+00 1.348659e+00 2.442053e+04 
5.648900e+00 1.302266e+00 3.906940e+04 
5.617586e+00 1.273001e+00 6.250552e+04 
5.633054e+00 1.260955e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-886.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.108822e-03 3.119397e-11 1.000000e-05 
2.620562e-03 5.985959e-11 1.599859e-05 
3.288471e-03 1.182858e-10 2.559548e-05 
4.228678e-03 2.515154e-10 4.094915e-05 
5.305912e-03 4.968562e-10 6.551286e-05 
6.884810e-03 1.085492e-09 1.048113e-04 
8.572279e-03 2.095268e-09 1.676833e-04 
1.102064e-02 4.452163e-09 2.682696e-04 
1.376800e-02 8.680876e-09 4.291934e-04 
1.767996e-02 1.838208e-08 6.866488e-04 
2.245343e-02 3.765296e-08 1.098541e-03 
2.817552e-02 7.439891e-08 1.757511e-03 
3.571048e-02 1.514741e-07 2.811769e-03 
4.509354e-02 3.049963e-07 4.498433e-03 
5.732364e-02 6.265466e-07 7.196857e-03 
7.268628e-02 1.277351e-06 1.151395e-02 
9.196690e-02 2.587313e-06 1.842070e-02 
1.159146e-01 5.180493e-06 2.947052e-02 
1.466214e-01 1.048460e-05 4.714866e-02 
1.858363e-01 2.134802e-05 7.543120e-02 
2.347435e-01 4.302843e-05 1.206793e-01 
2.967016e-01 8.688582e-05 1.930698e-01 
3.749413e-01 1.753486e-04 3.088844e-01 
4.752095e-01 3.570296e-04 4.941713e-01 
5.997566e-01 7.178493e-04 7.906043e-01 
7.586782e-01 1.453364e-03 1.264855e+00 
9.577622e-01 2.924989e-03 2.023590e+00 
1.207830e+00 5.869574e-03 3.237458e+00 
1.517676e+00 1.165496e-02 5.179475e+00 
1.903580e+00 2.303005e-02 8.286428e+00 
2.373494e+00 4.474226e-02 1.325711e+01 
2.939213e+00 8.526690e-02 2.120951e+01 
3.598785e+00 1.573873e-01 3.393222e+01 
4.332651e+00 2.770455e-01 5.428675e+01 
5.101666e+00 4.584300e-01 8.685114e+01 
5.834982e+00 7.001111e-01 1.389495e+02 
6.462745e+00 9.802829e-01 2.222996e+02 
6.916760e+00 1.253664e+00 3.556480e+02 
7.161311e+00 1.472584e+00 5.689866e+02 
7.210971e+00 1.613978e+00 9.102982e+02 
7.103646e+00 1.676356e+00 1.456348e+03 
6.889350e+00 1.673940e+00 2.329952e+03 
6.622118e+00 1.628755e+00 3.727594e+03 
6.345710e+00 1.560312e+00 5.963623e+03 
6.091899e+00 1.483662e+00 9.540955e+03 
5.884307e+00 1.410609e+00 1.526418e+04 
5.735026e+00 1.348593e+00 2.442053e+04 
5.644532e+00 1.301202e+00 3.906940e+04 
5.616017e+00 1.272831e+00 6.250552e+04 
5.628581e+00 1.259870e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-887.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.099943e-03 3.083637e-11 1.000000e-05 
2.646145e-03 6.169948e-11 1.599859e-05 
3.322874e-03 1.221750e-10 2.559548e-05 
4.200008e-03 2.467124e-10 4.094915e-05 
5.464942e-03 5.434971e-10 6.551286e-05 
6.728980e-03 1.014585e-09 1.048113e-04 
8.736899e-03 2.220816e-09 1.676833e-04 
1.087188e-02 4.279124e-09 2.682696e-04 
1.387559e-02 8.895997e-09 4.291934e-04 
1.761132e-02 1.818930e-08 6.866488e-04 
2.236111e-02 3.723236e-08 1.098541e-03 
2.811085e-02 7.397124e-08 1.757511e-03 
3.561776e-02 1.504668e-07 2.811769e-03 
4.527030e-02 3.089452e-07 4.498433e-03 
5.702757e-02 6.175848e-07 7.196857e-03 
7.250433e-02 1.269213e-06 1.151395e-02 
9.115212e-02 2.521997e-06 1.842070e-02 
1.159974e-01 5.197456e-06 2.947052e-02 
1.465107e-01 1.047268e-05 4.714866e-02 
1.853666e-01 2.121048e-05 7.543120e-02 
2.346183e-01 4.300811e-05 1.206793e-01 
2.963526e-01 8.667730e-05 1.930698e-01 
3.759933e-01 1.770280e-04 3.088844e-01 
4.741421e-01 3.550296e-04 4.941713e-01 
6.005902e-01 7.216582e-04 7.906043e-01 
7.582271e-01 1.452408e-03 1.264855e+00 
9.572163e-01 2.923278e-03 2.023590e+00 
1.204562e+00 5.828663e-03 3.237458e+00 
1.515627e+00 1.162091e-02 5.179475e+00 
1.901305e+00 2.297340e-02 8.286428e+00 
2.371154e+00 4.466006e-02 1.325711e+01 
2.938435e+00 8.529255e-02 2.120951e+01 
3.595527e+00 1.571339e-01 3.393222e+01 
4.326204e+00 2.761246e-01 5.428675e+01 
5.096460e+00 4.575308e-01 8.685114e+01 
5.831896e+00 6.997108e-01 1.389495e+02 
6.460419e+00 9.801455e-01 2.222996e+02 
6.911335e+00 1.252025e+00 3.556480e+02 
7.158687e+00 1.472215e+00 5.689866e+02 
7.206969e+00 1.612814e+00 9.102982e+02 
7.099903e+00 1.675274e+00 1.456348e+03 
6.886138e+00 1.673097e+00 2.329952e+03 
6.620635e+00 1.628673e+00 3.727594e+03 
6.342143e+00 1.559356e+00 5.963623e+03 
6.090232e+00 1.483456e+00 9.540955e+03 
5.881032e+00 1.409844e+00 1.526418e+04 
5.730069e+00 1.347305e+00 2.442053e+04 
5.643783e+00 1.301290e+00 3.906940e+04 
5.612529e+00 1.272057e+00 6.250552e+04 
5.624999e+00 1.259066e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-888.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.133629e-03 3.238071e-11 1.000000e-05 
2.649599e-03 6.201125e-11 1.599859e-05 
3.371435e-03 1.277539e-10 2.559548e-05 
4.230201e-03 2.523555e-10 4.094915e-05 
5.451208e-03 5.400180e-10 6.551286e-05 
6.842949e-03 1.068218e-09 1.048113e-04 
8.718011e-03 2.208931e-09 1.676833e-04 
1.084365e-02 4.250656e-09 2.682696e-04 
1.400467e-02 9.156907e-09 4.291934e-04 
1.747465e-02 1.778916e-08 6.866488e-04 
2.213828e-02 3.617112e-08 1.098541e-03 
2.815439e-02 7.439922e-08 1.757511e-03 
3.564475e-02 1.509791e-07 2.811769e-03 
4.515207e-02 3.068765e-07 4.498433e-03 
5.713360e-02 6.217362e-07 7.196857e-03 
7.248738e-02 1.269753e-06 1.151395e-02 
9.149249e-02 2.553230e-06 1.842070e-02 
1.160844e-01 5.215040e-06 2.947052e-02 
1.463813e-01 1.045674e-05 4.714866e-02 
1.853255e-01 2.122023e-05 7.543120e-02 
2.345651e-01 4.302729e-05 1.206793e-01 
2.957991e-01 8.628976e-05 1.930698e-01 
3.749005e-01 1.756869e-04 3.088844e-01 
4.738259e-01 3.547190e-04 4.941713e-01 
5.985584e-01 7.151657e-04 7.906043e-01 
7.572302e-01 1.448317e-03 1.264855e+00 
9.564506e-01 2.919552e-03 2.023590e+00 
1.204732e+00 5.837670e-03 3.237458e+00 
1.515993e+00 1.164231e-02 5.179475e+00 
1.899836e+00 2.294586e-02 8.286428e+00 
2.370091e+00 4.464949e-02 1.325711e+01 
2.933922e+00 8.499606e-02 2.120951e+01 
3.588937e+00 1.564507e-01 3.393222e+01 
4.324603e+00 2.761100e-01 5.428675e+01 
5.091909e+00 4.568010e-01 8.685114e+01 
5.827253e+00 6.987802e-01 1.389495e+02 
6.453056e+00 9.779072e-01 2.222996e+02 
6.907750e+00 1.251263e+00 3.556480e+02 
7.154105e+00 1.470843e+00 5.689866e+02 
7.203966e+00 1.612168e+00 9.102982e+02 
7.095629e+00 1.673923e+00 1.456348e+03 
6.883315e+00 1.672438e+00 2.329952e+03 
6.616378e+00 1.627376e+00 3.727594e+03 
6.339738e+00 1.558866e+00 5.963623e+03 
6.086644e+00 1.482538e+00 9.540955e+03 
5.878902e+00 1.409474e+00 1.526418e+04 
5.728704e+00 1.347195e+00 2.442053e+04 
5.638567e+00 1.299955e+00 3.906940e+04 
5.608249e+00 1.271033e+00 6.250552e+04 
5.622618e+00 1.258642e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-889.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.095851e-03 3.072558e-11 1.000000e-05 
2.663943e-03 6.309474e-11 1.599859e-05 
3.332364e-03 1.235025e-10 2.559548e-05 
4.225110e-03 2.517287e-10 4.094915e-05 
5.451452e-03 5.406987e-10 6.551286e-05 
6.719419e-03 1.012544e-09 1.048113e-04 
8.734366e-03 2.223888e-09 1.676833e-04 
1.094093e-02 4.371001e-09 2.682696e-04 
1.389763e-02 8.958622e-09 4.291934e-04 
1.743255e-02 1.768078e-08 6.866488e-04 
2.225654e-02 3.679527e-08 1.098541e-03 
2.825742e-02 7.530371e-08 1.757511e-03 
3.536171e-02 1.475771e-07 2.811769e-03 
4.479339e-02 2.999586e-07 4.498433e-03 
5.713596e-02 6.225135e-07 7.196857e-03 
7.227431e-02 1.260007e-06 1.151395e-02 
9.106356e-02 2.520324e-06 1.842070e-02 
1.158291e-01 5.186544e-06 2.947052e-02 
1.459152e-01 1.036884e-05 4.714866e-02 
1.851867e-01 2.119645e-05 7.543120e-02 
2.339232e-01 4.272311e-05 1.206793e-01 
2.964455e-01 8.695439e-05 1.930698e-01 
3.739314e-01 1.745244e-04 3.088844e-01 
4.740711e-01 3.556697e-04 4.941713e-01 
5.982947e-01 7.150243e-04 7.906043e-01 
7.564484e-01 1.445461e-03 1.264855e+00 
9.536139e-01 2.896921e-03 2.023590e+00 
1.203001e+00 5.819085e-03 3.237458e+00 
1.514376e+00 1.161812e-02 5.179475e+00 
1.899091e+00 2.294440e-02 8.286428e+00 
2.368776e+00 4.462466e-02 1.325711e+01 
2.930260e+00 8.477311e-02 2.120951e+01 
3.588817e+00 1.566016e-01 3.393222e+01 
4.319431e+00 2.754274e-01 5.428675e+01 
5.085692e+00 4.556393e-01 8.685114e+01 
5.822813e+00 6.979178e-01 1.389495e+02 
6.450033e+00 9.774763e-01 2.222996e+02 
6.900363e+00 1.248686e+00 3.556480e+02 
7.147790e+00 1.468582e+00 5.689866e+02 
7.200710e+00 1.611389e+00 9.102982e+02 
7.092897e+00 1.673347e+00 1.456348e+03 
6.881027e+00 1.672031e+00 2.329952e+03 
6.614488e+00 1.627114e+00 3.727594e+03 
6.338047e+00 1.558662e+00 5.963623e+03 
6.083726e+00 1.481867e+00 9.540955e+03 
5.874447e+00 1.408299e+00 1.526418e+04 
5.725107e+00 1.346352e+00 2.442053e+04 
5.636188e+00 1.299523e+00 3.906940e+04 
5.604980e+00 1.270326e+00 6.250552e+04 
5.619692e+00 1.258045e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-89.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.080968e-02 3.010948e-09 1.000000e-05 
2.678300e-02 6.419255e-09 1.599859e-05 
3.403354e-02 1.317129e-08 2.559548e-05 
4.312432e-02 2.679623e-08 4.094915e-05 
5.410548e-02 5.292133e-08 6.551286e-05 
6.861741e-02 1.079469e-07 1.048113e-04 
8.649193e-02 2.161892e-07 1.676833e-04 
1.098983e-01 4.434859e-07 2.682696e-04 
1.391178e-01 8.996136e-07 4.291934e-04 
1.751321e-01 1.794757e-06 6.866488e-04 
2.227841e-01 3.694551e-06 1.098541e-03 
2.827099e-01 7.549765e-06 1.757511e-03 
3.571225e-01 1.521823e-05 2.811769e-03 
4.511385e-01 3.067930e-05 4.498433e-03 
5.712896e-01 6.230030e-05 7.196857e-03 
7.226604e-01 1.261051e-04 1.151395e-02 
9.120761e-01 2.535344e-04 1.842070e-02 
1.153453e+00 5.128202e-04 2.947052e-02 
1.458235e+00 1.036296e-03 4.714866e-02 
1.844376e+00 2.097033e-03 7.543120e-02 
2.330667e+00 4.232401e-03 1.206793e-01 
2.944715e+00 8.539212e-03 1.930698e-01 
3.711428e+00 1.710563e-02 3.088844e-01 
4.668008e+00 3.406238e-02 4.941713e-01 
5.859849e+00 6.747084e-02 7.906043e-01 
7.317248e+00 1.316492e-01 1.264855e+00 
9.068291e+00 2.514255e-01 2.023590e+00 
1.111455e+01 4.653845e-01 3.237458e+00 
1.340420e+01 8.231443e-01 5.179475e+00 
1.582467e+01 1.371980e+00 8.286428e+00 
1.817776e+01 2.120477e+00 1.325711e+01 
2.020387e+01 2.996800e+00 2.120951e+01 
2.169508e+01 3.865690e+00 3.393222e+01 
2.254048e+01 4.580937e+00 5.428675e+01 
2.276096e+01 5.055849e+00 8.685114e+01 
2.246676e+01 5.277169e+00 1.389495e+02 
2.182294e+01 5.290597e+00 2.222996e+02 
2.098929e+01 5.158940e+00 3.556480e+02 
2.011677e+01 4.949280e+00 5.689866e+02 
1.930550e+01 4.708769e+00 9.102982e+02 
1.863134e+01 4.475348e+00 1.456348e+03 
1.812887e+01 4.271572e+00 2.329952e+03 
1.783937e+01 4.121763e+00 3.727594e+03 
1.771770e+01 4.021919e+00 5.963623e+03 
1.774851e+01 3.976995e+00 9.540955e+03 
1.787704e+01 3.976792e+00 1.526418e+04 
1.804765e+01 4.006750e+00 2.442053e+04 
1.820062e+01 4.046504e+00 3.906940e+04 
1.833152e+01 4.090848e+00 6.250552e+04 
1.841623e+01 4.127050e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-890.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.072452e-03 2.974134e-11 1.000000e-05 
2.698321e-03 6.564288e-11 1.599859e-05 
3.383057e-03 1.293704e-10 2.559548e-05 
4.279562e-03 2.618815e-10 4.094915e-05 
5.307862e-03 4.996499e-10 6.551286e-05 
6.805952e-03 1.053352e-09 1.048113e-04 
8.705632e-03 2.204488e-09 1.676833e-04 
1.104505e-02 4.502041e-09 2.682696e-04 
1.374395e-02 8.674451e-09 4.291934e-04 
1.752975e-02 1.799840e-08 6.866488e-04 
2.233427e-02 3.722393e-08 1.098541e-03 
2.798178e-02 7.320377e-08 1.757511e-03 
3.577951e-02 1.530420e-07 2.811769e-03 
4.511864e-02 3.068852e-07 4.498433e-03 
5.678750e-02 6.118804e-07 7.196857e-03 
7.223526e-02 1.259381e-06 1.151395e-02 
9.130715e-02 2.543460e-06 1.842070e-02 
1.155162e-01 5.150404e-06 2.947052e-02 
1.461948e-01 1.044029e-05 4.714866e-02 
1.847420e-01 2.106779e-05 7.543120e-02 
2.334015e-01 4.248564e-05 1.206793e-01 
2.951463e-01 8.591276e-05 1.930698e-01 
3.737065e-01 1.744055e-04 3.088844e-01 
4.730742e-01 3.538283e-04 4.941713e-01 
5.978296e-01 7.141602e-04 7.906043e-01 
7.554652e-01 1.441451e-03 1.264855e+00 
9.532302e-01 2.896672e-03 2.023590e+00 
1.201242e+00 5.800113e-03 3.237458e+00 
1.513067e+00 1.160100e-02 5.179475e+00 
1.896117e+00 2.286248e-02 8.286428e+00 
2.365808e+00 4.450700e-02 1.325711e+01 
2.926230e+00 8.451864e-02 2.120951e+01 
3.583334e+00 1.560612e-01 3.393222e+01 
4.315945e+00 2.750599e-01 5.428675e+01 
5.079242e+00 4.544177e-01 8.685114e+01 
5.816930e+00 6.965651e-01 1.389495e+02 
6.444763e+00 9.761083e-01 2.222996e+02 
6.898684e+00 1.248831e+00 3.556480e+02 
7.145935e+00 1.468603e+00 5.689866e+02 
7.196534e+00 1.610131e+00 9.102982e+02 
7.089082e+00 1.672225e+00 1.456348e+03 
6.875797e+00 1.670228e+00 2.329952e+03 
6.611194e+00 1.626236e+00 3.727594e+03 
6.334394e+00 1.557669e+00 5.963623e+03 
6.081345e+00 1.481394e+00 9.540955e+03 
5.873029e+00 1.408174e+00 1.526418e+04 
5.722353e+00 1.345786e+00 2.442053e+04 
5.634876e+00 1.299429e+00 3.906940e+04 
5.602805e+00 1.269964e+00 6.250552e+04 
5.616819e+00 1.257464e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-891.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.110858e-03 3.146093e-11 1.000000e-05 
2.587542e-03 5.795045e-11 1.599859e-05 
3.316840e-03 1.220585e-10 2.559548e-05 
4.240290e-03 2.550241e-10 4.094915e-05 
5.368108e-03 5.174380e-10 6.551286e-05 
6.806192e-03 1.054647e-09 1.048113e-04 
8.688014e-03 2.193594e-09 1.676833e-04 
1.096193e-02 4.406120e-09 2.682696e-04 
1.387652e-02 8.937925e-09 4.291934e-04 
1.738635e-02 1.758005e-08 6.866488e-04 
2.213260e-02 3.626535e-08 1.098541e-03 
2.801064e-02 7.351296e-08 1.757511e-03 
3.539423e-02 1.483176e-07 2.811769e-03 
4.496321e-02 3.040656e-07 4.498433e-03 
5.664521e-02 6.079750e-07 7.196857e-03 
7.169901e-02 1.232924e-06 1.151395e-02 
9.071679e-02 2.497246e-06 1.842070e-02 
1.151027e-01 5.101019e-06 2.947052e-02 
1.459385e-01 1.039714e-05 4.714866e-02 
1.849032e-01 2.114673e-05 7.543120e-02 
2.332031e-01 4.242496e-05 1.206793e-01 
2.954302e-01 8.625761e-05 1.930698e-01 
3.730732e-01 1.737154e-04 3.088844e-01 
4.730773e-01 3.542324e-04 4.941713e-01 
5.973162e-01 7.131216e-04 7.906043e-01 
7.547258e-01 1.438836e-03 1.264855e+00 
9.529463e-01 2.897328e-03 2.023590e+00 
1.199520e+00 5.781687e-03 3.237458e+00 
1.510184e+00 1.154781e-02 5.179475e+00 
1.892195e+00 2.274658e-02 8.286428e+00 
2.362372e+00 4.436318e-02 1.325711e+01 
2.923091e+00 8.434074e-02 2.120951e+01 
3.578620e+00 1.556202e-01 3.393222e+01 
4.309562e+00 2.741514e-01 5.428675e+01 
5.077933e+00 4.545259e-01 8.685114e+01 
5.812105e+00 6.955709e-01 1.389495e+02 
6.438231e+00 9.742145e-01 2.222996e+02 
6.893010e+00 1.247069e+00 3.556480e+02 
7.140970e+00 1.467031e+00 5.689866e+02 
7.191797e+00 1.608580e+00 9.102982e+02 
7.086572e+00 1.671759e+00 1.456348e+03 
6.873117e+00 1.669634e+00 2.329952e+03 
6.606923e+00 1.624929e+00 3.727594e+03 
6.330462e+00 1.556563e+00 5.963623e+03 
6.076728e+00 1.480091e+00 9.540955e+03 
5.870521e+00 1.407671e+00 1.526418e+04 
5.717933e+00 1.344672e+00 2.442053e+04 
5.631895e+00 1.298804e+00 3.906940e+04 
5.598758e+00 1.269012e+00 6.250552e+04 
5.614169e+00 1.256953e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-892.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.109761e-03 3.144717e-11 1.000000e-05 
2.571733e-03 5.695861e-11 1.599859e-05 
3.337261e-03 1.244665e-10 2.559548e-05 
4.273630e-03 2.613800e-10 4.094915e-05 
5.410492e-03 5.303861e-10 6.551286e-05 
6.825642e-03 1.064908e-09 1.048113e-04 
8.634478e-03 2.155709e-09 1.676833e-04 
1.090431e-02 4.341865e-09 2.682696e-04 
1.390990e-02 9.012680e-09 4.291934e-04 
1.756692e-02 1.815386e-08 6.866488e-04 
2.215826e-02 3.643247e-08 1.098541e-03 
2.806533e-02 7.402741e-08 1.757511e-03 
3.552551e-02 1.501423e-07 2.811769e-03 
4.515335e-02 3.082852e-07 4.498433e-03 
5.706788e-02 6.223839e-07 7.196857e-03 
7.185564e-02 1.242415e-06 1.151395e-02 
9.110871e-02 2.532591e-06 1.842070e-02 
1.155744e-01 5.169784e-06 2.947052e-02 
1.455614e-01 1.032833e-05 4.714866e-02 
1.847068e-01 2.110306e-05 7.543120e-02 
2.333500e-01 4.255292e-05 1.206793e-01 
2.955063e-01 8.642120e-05 1.930698e-01 
3.728812e-01 1.736420e-04 3.088844e-01 
4.722943e-01 3.528722e-04 4.941713e-01 
5.970873e-01 7.131005e-04 7.906043e-01 
7.531671e-01 1.431546e-03 1.264855e+00 
9.509472e-01 2.882368e-03 2.023590e+00 
1.199616e+00 5.789530e-03 3.237458e+00 
1.509206e+00 1.153826e-02 5.179475e+00 
1.890810e+00 2.272196e-02 8.286428e+00 
2.359996e+00 4.427874e-02 1.325711e+01 
2.920952e+00 8.424856e-02 2.120951e+01 
3.574429e+00 1.552466e-01 3.393222e+01 
4.304940e+00 2.735717e-01 5.428675e+01 
5.072546e+00 4.535785e-01 8.685114e+01 
5.805741e+00 6.940547e-01 1.389495e+02 
6.434856e+00 9.736339e-01 2.222996e+02 
6.887419e+00 1.245345e+00 3.556480e+02 
7.137203e+00 1.466070e+00 5.689866e+02 
7.188483e+00 1.607767e+00 9.102982e+02 
7.082321e+00 1.670414e+00 1.456348e+03 
6.870986e+00 1.669298e+00 2.329952e+03 
6.603761e+00 1.624108e+00 3.727594e+03 
6.327169e+00 1.555712e+00 5.963623e+03 
6.073771e+00 1.479403e+00 9.540955e+03 
5.866745e+00 1.406729e+00 1.526418e+04 
5.714807e+00 1.343982e+00 2.442053e+04 
5.627228e+00 1.297642e+00 3.906940e+04 
5.597575e+00 1.268960e+00 6.250552e+04 
5.611415e+00 1.256408e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-893.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.108472e-03 3.142473e-11 1.000000e-05 
2.668389e-03 6.369650e-11 1.599859e-05 
3.274479e-03 1.177050e-10 2.559548e-05 
4.263155e-03 2.597538e-10 4.094915e-05 
5.310062e-03 5.019576e-10 6.551286e-05 
6.829865e-03 1.068082e-09 1.048113e-04 
8.666571e-03 2.182279e-09 1.676833e-04 
1.092350e-02 4.369720e-09 2.682696e-04 
1.380144e-02 8.813364e-09 4.291934e-04 
1.740940e-02 1.768968e-08 6.866488e-04 
2.220875e-02 3.672326e-08 1.098541e-03 
2.795184e-02 7.321495e-08 1.757511e-03 
3.523005e-02 1.465915e-07 2.811769e-03 
4.461618e-02 2.977464e-07 4.498433e-03 
5.653778e-02 6.058792e-07 7.196857e-03 
7.164713e-02 1.233011e-06 1.151395e-02 
9.094019e-02 2.521387e-06 1.842070e-02 
1.148039e-01 5.072755e-06 2.947052e-02 
1.451411e-01 1.025060e-05 4.714866e-02 
1.837661e-01 2.080557e-05 7.543120e-02 
2.331496e-01 4.249093e-05 1.206793e-01 
2.943415e-01 8.549907e-05 1.930698e-01 
3.722778e-01 1.729941e-04 3.088844e-01 
4.712131e-01 3.508472e-04 4.941713e-01 
5.952740e-01 7.074168e-04 7.906043e-01 
7.523490e-01 1.428485e-03 1.264855e+00 
9.502172e-01 2.878953e-03 2.023590e+00 
1.197743e+00 5.768923e-03 3.237458e+00 
1.505840e+00 1.147415e-02 5.179475e+00 
1.889077e+00 2.268483e-02 8.286428e+00 
2.357995e+00 4.421521e-02 1.325711e+01 
2.919836e+00 8.424388e-02 2.120951e+01 
3.570967e+00 1.549666e-01 3.393222e+01 
4.304202e+00 2.737152e-01 5.428675e+01 
5.065139e+00 4.521097e-01 8.685114e+01 
5.801381e+00 6.932169e-01 1.389495e+02 
6.428750e+00 9.719158e-01 2.222996e+02 
6.883657e+00 1.244492e+00 3.556480e+02 
7.132699e+00 1.464731e+00 5.689866e+02 
7.183403e+00 1.606036e+00 9.102982e+02 
7.078249e+00 1.669159e+00 1.456348e+03 
6.867796e+00 1.668460e+00 2.329952e+03 
6.602440e+00 1.624092e+00 3.727594e+03 
6.324366e+00 1.555058e+00 5.963623e+03 
6.072602e+00 1.479378e+00 9.540955e+03 
5.862611e+00 1.405663e+00 1.526418e+04 
5.714214e+00 1.344123e+00 2.442053e+04 
5.625647e+00 1.297461e+00 3.906940e+04 
5.592335e+00 1.267631e+00 6.250552e+04 
5.605986e+00 1.255017e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-894.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.023954e-03 2.782637e-11 1.000000e-05 
2.585145e-03 5.798414e-11 1.599859e-05 
3.306260e-03 1.213013e-10 2.559548e-05 
4.207479e-03 2.499887e-10 4.094915e-05 
5.363344e-03 5.177991e-10 6.551286e-05 
6.857291e-03 1.082211e-09 1.048113e-04 
8.694731e-03 2.206089e-09 1.676833e-04 
1.098719e-02 4.451582e-09 2.682696e-04 
1.368980e-02 8.610846e-09 4.291934e-04 
1.734151e-02 1.750311e-08 6.866488e-04 
2.221970e-02 3.681878e-08 1.098541e-03 
2.810178e-02 7.448284e-08 1.757511e-03 
3.558944e-02 1.512929e-07 2.811769e-03 
4.503703e-02 3.065946e-07 4.498433e-03 
5.672608e-02 6.126385e-07 7.196857e-03 
7.178680e-02 1.241625e-06 1.151395e-02 
9.074670e-02 2.508133e-06 1.842070e-02 
1.152037e-01 5.131685e-06 2.947052e-02 
1.451274e-01 1.025916e-05 4.714866e-02 
1.838206e-01 2.084740e-05 7.543120e-02 
2.326307e-01 4.225512e-05 1.206793e-01 
2.948934e-01 8.607714e-05 1.930698e-01 
3.727356e-01 1.738273e-04 3.088844e-01 
4.709781e-01 3.507147e-04 4.941713e-01 
5.945525e-01 7.056368e-04 7.906043e-01 
7.513000e-01 1.424111e-03 1.264855e+00 
9.487988e-01 2.869289e-03 2.023590e+00 
1.197256e+00 5.768301e-03 3.237458e+00 
1.505009e+00 1.146793e-02 5.179475e+00 
1.886016e+00 2.260005e-02 8.286428e+00 
2.353077e+00 4.398885e-02 1.325711e+01 
2.916989e+00 8.409075e-02 2.120951e+01 
3.570128e+00 1.550227e-01 3.393222e+01 
4.297922e+00 2.728262e-01 5.428675e+01 
5.064150e+00 4.522977e-01 8.685114e+01 
5.795662e+00 6.919188e-01 1.389495e+02 
6.425008e+00 9.711798e-01 2.222996e+02 
6.877836e+00 1.242657e+00 3.556480e+02 
7.128763e+00 1.463681e+00 5.689866e+02 
7.180762e+00 1.605570e+00 9.102982e+02 
7.075878e+00 1.668760e+00 1.456348e+03 
6.864587e+00 1.667610e+00 2.329952e+03 
6.599461e+00 1.623348e+00 3.727594e+03 
6.322608e+00 1.554824e+00 5.963623e+03 
6.068010e+00 1.478083e+00 9.540955e+03 
5.860355e+00 1.405245e+00 1.526418e+04 
5.709567e+00 1.342932e+00 2.442053e+04 
5.622752e+00 1.296862e+00 3.906940e+04 
5.590720e+00 1.267442e+00 6.250552e+04 
5.603585e+00 1.254583e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-895.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.009623e-03 2.726991e-11 1.000000e-05 
2.666337e-03 6.369200e-11 1.599859e-05 
3.257197e-03 1.161107e-10 2.559548e-05 
4.152505e-03 2.405861e-10 4.094915e-05 
5.339735e-03 5.115629e-10 6.551286e-05 
6.681262e-03 1.002110e-09 1.048113e-04 
8.636146e-03 2.164212e-09 1.676833e-04 
1.073814e-02 4.160321e-09 2.682696e-04 
1.369142e-02 8.623537e-09 4.291934e-04 
1.757145e-02 1.822901e-08 6.866488e-04 
2.212033e-02 3.636762e-08 1.098541e-03 
2.781602e-02 7.231451e-08 1.757511e-03 
3.531467e-02 1.479810e-07 2.811769e-03 
4.472826e-02 3.006677e-07 4.498433e-03 
5.685715e-02 6.175848e-07 7.196857e-03 
7.174481e-02 1.240834e-06 1.151395e-02 
9.051097e-02 2.491422e-06 1.842070e-02 
1.144959e-01 5.043314e-06 2.947052e-02 
1.455489e-01 1.036039e-05 4.714866e-02 
1.832763e-01 2.068587e-05 7.543120e-02 
2.319977e-01 4.195804e-05 1.206793e-01 
2.936318e-01 8.507216e-05 1.930698e-01 
3.723835e-01 1.735290e-04 3.088844e-01 
4.705747e-01 3.502055e-04 4.941713e-01 
5.940111e-01 7.044977e-04 7.906043e-01 
7.514709e-01 1.426673e-03 1.264855e+00 
9.484732e-01 2.869533e-03 2.023590e+00 
1.194436e+00 5.734069e-03 3.237458e+00 
1.503712e+00 1.145105e-02 5.179475e+00 
1.884182e+00 2.255926e-02 8.286428e+00 
2.352834e+00 4.402337e-02 1.325711e+01 
2.912266e+00 8.377695e-02 2.120951e+01 
3.566659e+00 1.547414e-01 3.393222e+01 
4.294175e+00 2.724087e-01 5.428675e+01 
5.057752e+00 4.510890e-01 8.685114e+01 
5.794023e+00 6.919999e-01 1.389495e+02 
6.419226e+00 9.695950e-01 2.222996e+02 
6.872956e+00 1.241269e+00 3.556480e+02 
7.123628e+00 1.462016e+00 5.689866e+02 
7.175214e+00 1.603592e+00 9.102982e+02 
7.070388e+00 1.666786e+00 1.456348e+03 
6.861014e+00 1.666588e+00 2.329952e+03 
6.594585e+00 1.621772e+00 3.727594e+03 
6.319774e+00 1.554155e+00 5.963623e+03 
6.066316e+00 1.477861e+00 9.540955e+03 
5.857976e+00 1.404784e+00 1.526418e+04 
5.706206e+00 1.342163e+00 2.442053e+04 
5.617680e+00 1.295569e+00 3.906940e+04 
5.588561e+00 1.267082e+00 6.250552e+04 
5.600146e+00 1.253820e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-896.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.104277e-03 3.134248e-11 1.000000e-05 
2.616887e-03 6.028091e-11 1.599859e-05 
3.258507e-03 1.163807e-10 2.559548e-05 
4.257131e-03 2.595230e-10 4.094915e-05 
5.379709e-03 5.237225e-10 6.551286e-05 
6.700420e-03 1.011885e-09 1.048113e-04 
8.648918e-03 2.176257e-09 1.676833e-04 
1.086438e-02 4.313595e-09 2.682696e-04 
1.361046e-02 8.480930e-09 4.291934e-04 
1.727972e-02 1.735542e-08 6.866488e-04 
2.189032e-02 3.528430e-08 1.098541e-03 
2.790167e-02 7.306611e-08 1.757511e-03 
3.538116e-02 1.489847e-07 2.811769e-03 
4.455037e-02 2.974265e-07 4.498433e-03 
5.676049e-02 6.151270e-07 7.196857e-03 
7.193031e-02 1.251881e-06 1.151395e-02 
9.078425e-02 2.516866e-06 1.842070e-02 
1.146482e-01 5.069124e-06 2.947052e-02 
1.453333e-01 1.032594e-05 4.714866e-02 
1.837906e-01 2.088381e-05 7.543120e-02 
2.318445e-01 4.192172e-05 1.206793e-01 
2.941643e-01 8.563139e-05 1.930698e-01 
3.713399e-01 1.722664e-04 3.088844e-01 
4.697434e-01 3.487420e-04 4.941713e-01 
5.940512e-01 7.054265e-04 7.906043e-01 
7.496022e-01 1.417641e-03 1.264855e+00 
9.465441e-01 2.855251e-03 2.023590e+00 
1.193755e+00 5.730646e-03 3.237458e+00 
1.502302e+00 1.143158e-02 5.179475e+00 
1.882511e+00 2.252429e-02 8.286428e+00 
2.348166e+00 4.381119e-02 1.325711e+01 
2.911036e+00 8.376198e-02 2.120951e+01 
3.563117e+00 1.544505e-01 3.393222e+01 
4.291627e+00 2.722138e-01 5.428675e+01 
5.054508e+00 4.506935e-01 8.685114e+01 
5.788534e+00 6.907778e-01 1.389495e+02 
6.414789e+00 9.685679e-01 2.222996e+02 
6.869576e+00 1.240594e+00 3.556480e+02 
7.119887e+00 1.461063e+00 5.689866e+02 
7.173104e+00 1.603399e+00 9.102982e+02 
7.068459e+00 1.666607e+00 1.456348e+03 
6.858243e+00 1.665945e+00 2.329952e+03 
6.591156e+00 1.620829e+00 3.727594e+03 
6.316109e+00 1.553152e+00 5.963623e+03 
6.063090e+00 1.477071e+00 9.540955e+03 
5.856151e+00 1.404515e+00 1.526418e+04 
5.704665e+00 1.341991e+00 2.442053e+04 
5.615146e+00 1.295083e+00 3.906940e+04 
5.584711e+00 1.266189e+00 6.250552e+04 
5.596153e+00 1.252881e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-897.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.110777e-03 3.166915e-11 1.000000e-05 
2.669456e-03 6.405863e-11 1.599859e-05 
3.254006e-03 1.160285e-10 2.559548e-05 
4.262697e-03 2.608332e-10 4.094915e-05 
5.308824e-03 5.038534e-10 6.551286e-05 
6.840585e-03 1.077927e-09 1.048113e-04 
8.599845e-03 2.141812e-09 1.676833e-04 
1.081300e-02 4.257431e-09 2.682696e-04 
1.367523e-02 8.612177e-09 4.291934e-04 
1.748879e-02 1.801312e-08 6.866488e-04 
2.217986e-02 3.674394e-08 1.098541e-03 
2.777859e-02 7.218389e-08 1.757511e-03 
3.502939e-02 1.447463e-07 2.811769e-03 
4.460074e-02 2.987696e-07 4.498433e-03 
5.671899e-02 6.144638e-07 7.196857e-03 
7.139865e-02 1.225693e-06 1.151395e-02 
9.030000e-02 2.479570e-06 1.842070e-02 
1.148886e-01 5.106767e-06 2.947052e-02 
1.447082e-01 1.020464e-05 4.714866e-02 
1.831081e-01 2.067509e-05 7.543120e-02 
2.319193e-01 4.200917e-05 1.206793e-01 
2.934167e-01 8.507495e-05 1.930698e-01 
3.712097e-01 1.722773e-04 3.088844e-01 
4.688101e-01 3.470545e-04 4.941713e-01 
5.933821e-01 7.038298e-04 7.906043e-01 
7.497615e-01 1.420124e-03 1.264855e+00 
9.454476e-01 2.848512e-03 2.023590e+00 
1.193122e+00 5.727901e-03 3.237458e+00 
1.501380e+00 1.142321e-02 5.179475e+00 
1.881396e+00 2.250916e-02 8.286428e+00 
2.348099e+00 4.385524e-02 1.325711e+01 
2.905760e+00 8.340132e-02 2.120951e+01 
3.558038e+00 1.539629e-01 3.393222e+01 
4.284480e+00 2.711646e-01 5.428675e+01 
5.047022e+00 4.492049e-01 8.685114e+01 
5.783822e+00 6.898179e-01 1.389495e+02 
6.409133e+00 9.670342e-01 2.222996e+02 
6.864396e+00 1.239060e+00 3.556480e+02 
7.114308e+00 1.459169e+00 5.689866e+02 
7.169283e+00 1.602316e+00 9.102982e+02 
7.064523e+00 1.665415e+00 1.456348e+03 
6.853457e+00 1.664344e+00 2.329952e+03 
6.589919e+00 1.620847e+00 3.727594e+03 
6.314404e+00 1.552937e+00 5.963623e+03 
6.061504e+00 1.476888e+00 9.540955e+03 
5.852689e+00 1.403678e+00 1.526418e+04 
5.700515e+00 1.340962e+00 2.442053e+04 
5.612882e+00 1.294683e+00 3.906940e+04 
5.579538e+00 1.264879e+00 6.250552e+04 
5.594097e+00 1.252555e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-898.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.025943e-03 2.803333e-11 1.000000e-05 
2.565878e-03 5.695096e-11 1.599859e-05 
3.302579e-03 1.214375e-10 2.559548e-05 
4.225250e-03 2.543024e-10 4.094915e-05 
5.381212e-03 5.253316e-10 6.551286e-05 
6.697731e-03 1.012923e-09 1.048113e-04 
8.438492e-03 2.025759e-09 1.676833e-04 
1.084931e-02 4.305266e-09 2.682696e-04 
1.373057e-02 8.726882e-09 4.291934e-04 
1.751166e-02 1.810403e-08 6.866488e-04 
2.180579e-02 3.495498e-08 1.098541e-03 
2.765255e-02 7.128517e-08 1.757511e-03 
3.525116e-02 1.476774e-07 2.811769e-03 
4.445535e-02 2.961872e-07 4.498433e-03 
5.623391e-02 5.995005e-07 7.196857e-03 
7.170868e-02 1.243113e-06 1.151395e-02 
9.020979e-02 2.474901e-06 1.842070e-02 
1.143257e-01 5.037685e-06 2.947052e-02 
1.449820e-01 1.027413e-05 4.714866e-02 
1.832365e-01 2.074167e-05 7.543120e-02 
2.319850e-01 4.209175e-05 1.206793e-01 
2.935656e-01 8.529955e-05 1.930698e-01 
3.705561e-01 1.715600e-04 3.088844e-01 
4.684419e-01 3.466232e-04 4.941713e-01 
5.924247e-01 7.012093e-04 7.906043e-01 
7.478665e-01 1.410957e-03 1.264855e+00 
9.450411e-01 2.848004e-03 2.023590e+00 
1.192226e+00 5.721359e-03 3.237458e+00 
1.497412e+00 1.134561e-02 5.179475e+00 
1.879061e+00 2.245042e-02 8.286428e+00 
2.344039e+00 4.367698e-02 1.325711e+01 
2.904314e+00 8.336754e-02 2.120951e+01 
3.555409e+00 1.537887e-01 3.393222e+01 
4.280960e+00 2.707886e-01 5.428675e+01 
5.045574e+00 4.492707e-01 8.685114e+01 
5.776740e+00 6.880571e-01 1.389495e+02 
6.403937e+00 9.656905e-01 2.222996e+02 
6.860564e+00 1.238168e+00 3.556480e+02 
7.110533e+00 1.458196e+00 5.689866e+02 
7.165584e+00 1.601295e+00 9.102982e+02 
7.060739e+00 1.664298e+00 1.456348e+03 
6.850265e+00 1.663499e+00 2.329952e+03 
6.587330e+00 1.620271e+00 3.727594e+03 
6.311597e+00 1.552277e+00 5.963623e+03 
6.058126e+00 1.476040e+00 9.540955e+03 
5.849140e+00 1.402810e+00 1.526418e+04 
5.697722e+00 1.340378e+00 2.442053e+04 
5.610625e+00 1.294285e+00 3.906940e+04 
5.576652e+00 1.264288e+00 6.250552e+04 
5.590397e+00 1.251708e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-899.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.109781e-03 3.169485e-11 1.000000e-05 
2.547200e-03 5.577837e-11 1.599859e-05 
3.246500e-03 1.154842e-10 2.559548e-05 
4.190460e-03 2.483485e-10 4.094915e-05 
5.352808e-03 5.176324e-10 6.551286e-05 
6.773079e-03 1.048661e-09 1.048113e-04 
8.621616e-03 2.162931e-09 1.676833e-04 
1.093817e-02 4.416834e-09 2.682696e-04 
1.375216e-02 8.777873e-09 4.291934e-04 
1.738502e-02 1.773382e-08 6.866488e-04 
2.187703e-02 3.533801e-08 1.098541e-03 
2.775968e-02 7.219722e-08 1.757511e-03 
3.511325e-02 1.461135e-07 2.811769e-03 
4.428746e-02 2.931702e-07 4.498433e-03 
5.616022e-02 5.978118e-07 7.196857e-03 
7.149598e-02 1.233456e-06 1.151395e-02 
9.004943e-02 2.464468e-06 1.842070e-02 
1.142084e-01 5.027779e-06 2.947052e-02 
1.441921e-01 1.011836e-05 4.714866e-02 
1.825423e-01 2.052967e-05 7.543120e-02 
2.312679e-01 4.174902e-05 1.206793e-01 
2.927149e-01 8.465434e-05 1.930698e-01 
3.705525e-01 1.717459e-04 3.088844e-01 
4.683920e-01 3.468981e-04 4.941713e-01 
5.923915e-01 7.018713e-04 7.906043e-01 
7.469030e-01 1.407075e-03 1.264855e+00 
9.440871e-01 2.842546e-03 2.023590e+00 
1.190521e+00 5.703181e-03 3.237458e+00 
1.496585e+00 1.133935e-02 5.179475e+00 
1.878061e+00 2.243932e-02 8.286428e+00 
2.343702e+00 4.370578e-02 1.325711e+01 
2.899854e+00 8.307670e-02 2.120951e+01 
3.549810e+00 1.532349e-01 3.393222e+01 
4.276553e+00 2.702479e-01 5.428675e+01 
5.038660e+00 4.479295e-01 8.685114e+01 
5.773862e+00 6.877155e-01 1.389495e+02 
6.400409e+00 9.650378e-01 2.222996e+02 
6.855978e+00 1.236915e+00 3.556480e+02 
7.107281e+00 1.457489e+00 5.689866e+02 
7.159361e+00 1.598962e+00 9.102982e+02 
7.056334e+00 1.662867e+00 1.456348e+03 
6.846716e+00 1.662483e+00 2.329952e+03 
6.582836e+00 1.618857e+00 3.727594e+03 
6.307961e+00 1.551282e+00 5.963623e+03 
6.055464e+00 1.475457e+00 9.540955e+03 
5.847333e+00 1.402545e+00 1.526418e+04 
5.696266e+00 1.340232e+00 2.442053e+04 
5.607274e+00 1.293537e+00 3.906940e+04 
5.574333e+00 1.263875e+00 6.250552e+04 
5.587631e+00 1.251156e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-9.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.086500e-01 3.069126e-07 1.000000e-05 
2.660645e-01 6.363855e-07 1.599859e-05 
3.338480e-01 1.257206e-06 2.559548e-05 
4.226334e-01 2.550655e-06 4.094915e-05 
5.399424e-01 5.318669e-06 6.551286e-05 
6.828236e-01 1.075690e-05 1.048113e-04 
8.577892e-01 2.132576e-05 1.676833e-04 
1.085717e+00 4.324289e-05 2.682696e-04 
1.376817e+00 8.818535e-05 4.291934e-04 
1.740614e+00 1.781888e-04 6.866488e-04 
2.205818e+00 3.626522e-04 1.098541e-03 
2.787019e+00 7.314989e-04 1.757511e-03 
3.531720e+00 1.488583e-03 2.811769e-03 
4.461359e+00 3.000884e-03 4.498433e-03 
5.640277e+00 6.064593e-03 7.196857e-03 
7.124108e+00 1.222295e-02 1.151395e-02 
9.008076e+00 2.471802e-02 1.842070e-02 
1.136045e+01 4.960416e-02 2.947052e-02 
1.429519e+01 9.891069e-02 4.714866e-02 
1.792654e+01 1.953038e-01 7.543120e-02 
2.239424e+01 3.815032e-01 1.206793e-01 
2.776111e+01 7.290984e-01 1.930698e-01 
3.408691e+01 1.356491e+00 3.088844e-01 
4.123402e+01 2.420083e+00 4.941713e-01 
4.883277e+01 4.069022e+00 7.906043e-01 
5.625182e+01 6.336832e+00 1.264855e+00 
6.280411e+01 9.065484e+00 2.023590e+00 
6.773570e+01 1.182927e+01 3.237458e+00 
7.068032e+01 1.417295e+01 5.179475e+00 
7.159503e+01 1.576296e+01 8.286428e+00 
7.083852e+01 1.654966e+01 1.325711e+01 
6.892629e+01 1.666460e+01 2.120951e+01 
6.636301e+01 1.630009e+01 3.393222e+01 
6.359992e+01 1.565535e+01 5.428675e+01 
6.098521e+01 1.489426e+01 8.685114e+01 
5.880394e+01 1.415346e+01 1.389495e+02 
5.719345e+01 1.351170e+01 2.222996e+02 
5.616403e+01 1.300602e+01 3.556480e+02 
5.573184e+01 1.267584e+01 5.689866e+02 
5.578501e+01 1.251670e+01 9.102982e+02 
5.615191e+01 1.249807e+01 1.456348e+03 
5.666253e+01 1.257730e+01 2.329952e+03 
5.719680e+01 1.271425e+01 3.727594e+03 
5.761904e+01 1.285344e+01 5.963623e+03 
5.789966e+01 1.297003e+01 9.540955e+03 
5.805116e+01 1.305434e+01 1.526418e+04 
5.806533e+01 1.309304e+01 2.442053e+04 
5.804737e+01 1.311560e+01 3.906940e+04 
5.798163e+01 1.311368e+01 6.250552e+04 
5.789061e+01 1.309458e+01 1.000000e+05 


==> anc/TOV-Output-s1-e0-90.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.048742e-02 2.905503e-09 1.000000e-05 
2.598032e-02 5.925061e-09 1.599859e-05 
3.355246e-02 1.276241e-08 2.559548e-05 
4.218232e-02 2.536009e-08 4.094915e-05 
5.308351e-02 5.054038e-08 6.551286e-05 
6.788001e-02 1.056782e-07 1.048113e-04 
8.565929e-02 2.123651e-07 1.676833e-04 
1.092088e-01 4.400814e-07 2.682696e-04 
1.369123e-01 8.671369e-07 4.291934e-04 
1.731702e-01 1.754608e-06 6.866488e-04 
2.206886e-01 3.631628e-06 1.098541e-03 
2.783024e-01 7.283059e-06 1.757511e-03 
3.526266e-01 1.481529e-05 2.811769e-03 
4.472455e-01 3.022777e-05 4.498433e-03 
5.643774e-01 6.074108e-05 7.196857e-03 
7.145120e-01 1.232567e-04 1.151395e-02 
9.019447e-01 2.479336e-04 1.842070e-02 
1.141580e+00 5.027320e-04 2.947052e-02 
1.444134e+00 1.017828e-03 4.714866e-02 
1.823054e+00 2.047888e-03 7.543120e-02 
2.308185e+00 4.157256e-03 1.206793e-01 
2.912003e+00 8.350482e-03 1.930698e-01 
3.672421e+00 1.675785e-02 3.088844e-01 
4.617826e+00 3.334527e-02 4.941713e-01 
5.801358e+00 6.620289e-02 7.906043e-01 
7.237322e+00 1.288058e-01 1.264855e+00 
8.973737e+00 2.463549e-01 2.023590e+00 
1.100387e+01 4.566172e-01 3.237458e+00 
1.327282e+01 8.079615e-01 5.179475e+00 
1.568447e+01 1.350294e+00 8.286428e+00 
1.802051e+01 2.088018e+00 1.325711e+01 
2.005069e+01 2.959585e+00 2.120951e+01 
2.154920e+01 3.826278e+00 3.393222e+01 
2.241105e+01 4.545476e+00 5.428675e+01 
2.263407e+01 5.018743e+00 8.685114e+01 
2.235686e+01 5.246997e+00 1.389495e+02 
2.171626e+01 5.261248e+00 2.222996e+02 
2.089580e+01 5.135674e+00 3.556480e+02 
2.002783e+01 4.928357e+00 5.689866e+02 
1.921222e+01 4.686930e+00 9.102982e+02 
1.853809e+01 4.454444e+00 1.456348e+03 
1.804327e+01 4.253982e+00 2.329952e+03 
1.773817e+01 4.099661e+00 3.727594e+03 
1.761901e+01 4.000927e+00 5.963623e+03 
1.765296e+01 3.957043e+00 9.540955e+03 
1.777856e+01 3.955786e+00 1.526418e+04 
1.794331e+01 3.983606e+00 2.442053e+04 
1.809687e+01 4.023284e+00 3.906940e+04 
1.822687e+01 4.067097e+00 6.250552e+04 
1.831136e+01 4.103060e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-900.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.080259e-03 3.041665e-11 1.000000e-05 
2.643996e-03 6.245133e-11 1.599859e-05 
3.277460e-03 1.189520e-10 2.559548e-05 
4.192433e-03 2.489762e-10 4.094915e-05 
5.217394e-03 4.798663e-10 6.551286e-05 
6.719474e-03 1.025098e-09 1.048113e-04 
8.469646e-03 2.052840e-09 1.676833e-04 
1.092941e-02 4.411122e-09 2.682696e-04 
1.359767e-02 8.494802e-09 4.291934e-04 
1.739182e-02 1.777439e-08 6.866488e-04 
2.211789e-02 3.655867e-08 1.098541e-03 
2.775688e-02 7.225560e-08 1.757511e-03 
3.504850e-02 1.454682e-07 2.811769e-03 
4.472728e-02 3.023275e-07 4.498433e-03 
5.637525e-02 6.053776e-07 7.196857e-03 
7.152395e-02 1.236278e-06 1.151395e-02 
8.995523e-02 2.459475e-06 1.842070e-02 
1.140786e-01 5.016233e-06 2.947052e-02 
1.446988e-01 1.023678e-05 4.714866e-02 
1.830010e-01 2.070784e-05 7.543120e-02 
2.313672e-01 4.184931e-05 1.206793e-01 
2.924266e-01 8.449827e-05 1.930698e-01 
3.702376e-01 1.714989e-04 3.088844e-01 
4.682126e-01 3.468847e-04 4.941713e-01 
5.905822e-01 6.962346e-04 7.906043e-01 
7.466191e-01 1.407032e-03 1.264855e+00 
9.433635e-01 2.839164e-03 2.023590e+00 
1.188370e+00 5.678640e-03 3.237458e+00 
1.494488e+00 1.130430e-02 5.179475e+00 
1.876253e+00 2.239933e-02 8.286428e+00 
2.340059e+00 4.355078e-02 1.325711e+01 
2.895575e+00 8.280162e-02 2.120951e+01 
3.548042e+00 1.531704e-01 3.393222e+01 
4.273537e+00 2.699648e-01 5.428675e+01 
5.033673e+00 4.470841e-01 8.685114e+01 
5.768636e+00 6.865805e-01 1.389495e+02 
6.396105e+00 9.640621e-01 2.222996e+02 
6.850170e+00 1.235079e+00 3.556480e+02 
7.100622e+00 1.455038e+00 5.689866e+02 
7.156027e+00 1.598127e+00 9.102982e+02 
7.054146e+00 1.662553e+00 1.456348e+03 
6.844006e+00 1.661864e+00 2.329952e+03 
6.579456e+00 1.617932e+00 3.727594e+03 
6.305966e+00 1.550948e+00 5.963623e+03 
6.053086e+00 1.474978e+00 9.540955e+03 
5.843560e+00 1.401598e+00 1.526418e+04 
5.692780e+00 1.339419e+00 2.442053e+04 
5.605276e+00 1.293220e+00 3.906940e+04 
5.570740e+00 1.263061e+00 6.250552e+04 
5.583760e+00 1.250254e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-901.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.053523e-03 2.929143e-11 1.000000e-05 
2.642465e-03 6.241216e-11 1.599859e-05 
3.323763e-03 1.242029e-10 2.559548e-05 
4.136632e-03 2.394320e-10 4.094915e-05 
5.231659e-03 4.843507e-10 6.551286e-05 
6.664775e-03 1.001378e-09 1.048113e-04 
8.467166e-03 2.053317e-09 1.676833e-04 
1.066920e-02 4.108059e-09 2.682696e-04 
1.367408e-02 8.648404e-09 4.291934e-04 
1.744244e-02 1.794997e-08 6.866488e-04 
2.194085e-02 3.572748e-08 1.098541e-03 
2.776798e-02 7.242271e-08 1.757511e-03 
3.526043e-02 1.482877e-07 2.811769e-03 
4.449374e-02 2.979473e-07 4.498433e-03 
5.604301e-02 5.953982e-07 7.196857e-03 
7.114664e-02 1.218168e-06 1.151395e-02 
9.029418e-02 2.490145e-06 1.842070e-02 
1.142299e-01 5.041812e-06 2.947052e-02 
1.446346e-01 1.023452e-05 4.714866e-02 
1.830540e-01 2.074885e-05 7.543120e-02 
2.303072e-01 4.132262e-05 1.206793e-01 
2.918567e-01 8.409859e-05 1.930698e-01 
3.695975e-01 1.708006e-04 3.088844e-01 
4.677986e-01 3.463497e-04 4.941713e-01 
5.904846e-01 6.966619e-04 7.906043e-01 
7.465856e-01 1.408403e-03 1.264855e+00 
9.424603e-01 2.834158e-03 2.023590e+00 
1.188001e+00 5.679635e-03 3.237458e+00 
1.494100e+00 1.130795e-02 5.179475e+00 
1.872653e+00 2.229551e-02 8.286428e+00 
2.335623e+00 4.335201e-02 1.325711e+01 
2.894342e+00 8.278551e-02 2.120951e+01 
3.541690e+00 1.525211e-01 3.393222e+01 
4.269403e+00 2.694743e-01 5.428675e+01 
5.030568e+00 4.467216e-01 8.685114e+01 
5.763428e+00 6.854509e-01 1.389495e+02 
6.389206e+00 9.620099e-01 2.222996e+02 
6.845217e+00 1.233649e+00 3.556480e+02 
7.098309e+00 1.454809e+00 5.689866e+02 
7.152420e+00 1.597150e+00 9.102982e+02 
7.050311e+00 1.661407e+00 1.456348e+03 
6.840650e+00 1.660938e+00 2.329952e+03 
6.577317e+00 1.617550e+00 3.727594e+03 
6.303201e+00 1.550303e+00 5.963623e+03 
6.049816e+00 1.474167e+00 9.540955e+03 
5.842261e+00 1.401508e+00 1.526418e+04 
5.689321e+00 1.338614e+00 2.442053e+04 
5.601342e+00 1.292286e+00 3.906940e+04 
5.569785e+00 1.263077e+00 6.250552e+04 
5.580485e+00 1.249539e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-902.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.019147e-03 2.787579e-11 1.000000e-05 
2.558238e-03 5.669517e-11 1.599859e-05 
3.367774e-03 1.293457e-10 2.559548e-05 
4.169768e-03 2.455043e-10 4.094915e-05 
5.360079e-03 5.214792e-10 6.551286e-05 
6.624613e-03 9.844755e-10 1.048113e-04 
8.414322e-03 2.017348e-09 1.676833e-04 
1.068686e-02 4.133077e-09 2.682696e-04 
1.369176e-02 8.691629e-09 4.291934e-04 
1.740097e-02 1.784201e-08 6.866488e-04 
2.203096e-02 3.620963e-08 1.098541e-03 
2.771333e-02 7.207589e-08 1.757511e-03 
3.510032e-02 1.464391e-07 2.811769e-03 
4.432650e-02 2.949272e-07 4.498433e-03 
5.589218e-02 5.912594e-07 7.196857e-03 
7.136031e-02 1.230540e-06 1.151395e-02 
8.976616e-02 2.449430e-06 1.842070e-02 
1.138220e-01 4.993532e-06 2.947052e-02 
1.444019e-01 1.019652e-05 4.714866e-02 
1.817989e-01 2.034755e-05 7.543120e-02 
2.305593e-01 4.150448e-05 1.206793e-01 
2.921854e-01 8.447669e-05 1.930698e-01 
3.691480e-01 1.703670e-04 3.088844e-01 
4.662604e-01 3.433254e-04 4.941713e-01 
5.904204e-01 6.972063e-04 7.906043e-01 
7.440879e-01 1.395866e-03 1.264855e+00 
9.396071e-01 2.811624e-03 2.023590e+00 
1.186815e+00 5.668912e-03 3.237458e+00 
1.491388e+00 1.125900e-02 5.179475e+00 
1.869170e+00 2.219605e-02 8.286428e+00 
2.334997e+00 4.336433e-02 1.325711e+01 
2.891375e+00 8.262188e-02 2.120951e+01 
3.540829e+00 1.525715e-01 3.393222e+01 
4.266346e+00 2.691830e-01 5.428675e+01 
5.023636e+00 4.453766e-01 8.685114e+01 
5.756535e+00 6.837537e-01 1.389495e+02 
6.384213e+00 9.607469e-01 2.222996e+02 
6.841083e+00 1.232608e+00 3.556480e+02 
7.091919e+00 1.452494e+00 5.689866e+02 
7.148915e+00 1.596224e+00 9.102982e+02 
7.046283e+00 1.660161e+00 1.456348e+03 
6.838362e+00 1.660517e+00 2.329952e+03 
6.573567e+00 1.616460e+00 3.727594e+03 
6.298307e+00 1.548798e+00 5.963623e+03 
6.046021e+00 1.473161e+00 9.540955e+03 
5.838123e+00 1.400433e+00 1.526418e+04 
5.686808e+00 1.338119e+00 2.442053e+04 
5.598724e+00 1.291770e+00 3.906940e+04 
5.565772e+00 1.262129e+00 6.250552e+04 
5.578282e+00 1.249164e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-903.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.010815e-03 2.756265e-11 1.000000e-05 
2.595869e-03 5.929977e-11 1.599859e-05 
3.245320e-03 1.158716e-10 2.559548e-05 
4.145227e-03 2.414625e-10 4.094915e-05 
5.334974e-03 5.147561e-10 6.551286e-05 
6.621016e-03 9.839625e-10 1.048113e-04 
8.397740e-03 2.007668e-09 1.676833e-04 
1.068650e-02 4.137240e-09 2.682696e-04 
1.376732e-02 8.846115e-09 4.291934e-04 
1.711062e-02 1.698252e-08 6.866488e-04 
2.170518e-02 3.466531e-08 1.098541e-03 
2.762471e-02 7.146578e-08 1.757511e-03 
3.504490e-02 1.459081e-07 2.811769e-03 
4.455951e-02 2.999348e-07 4.498433e-03 
5.604451e-02 5.967677e-07 7.196857e-03 
7.133329e-02 1.230506e-06 1.151395e-02 
8.975186e-02 2.450974e-06 1.842070e-02 
1.138964e-01 5.008879e-06 2.947052e-02 
1.435600e-01 1.003032e-05 4.714866e-02 
1.823420e-01 2.055321e-05 7.543120e-02 
2.309164e-01 4.174385e-05 1.206793e-01 
2.909287e-01 8.348385e-05 1.930698e-01 
3.688206e-01 1.701024e-04 3.088844e-01 
4.657462e-01 3.425700e-04 4.941713e-01 
5.887222e-01 6.919750e-04 7.906043e-01 
7.445138e-01 1.399810e-03 1.264855e+00 
9.397204e-01 2.815748e-03 2.023590e+00 
1.183876e+00 5.633170e-03 3.237458e+00 
1.489287e+00 1.122392e-02 5.179475e+00 
1.869385e+00 2.222795e-02 8.286428e+00 
2.331528e+00 4.321927e-02 1.325711e+01 
2.887793e+00 8.240604e-02 2.120951e+01 
3.535323e+00 1.520305e-01 3.393222e+01 
4.258654e+00 2.680351e-01 5.428675e+01 
5.019137e+00 4.446556e-01 8.685114e+01 
5.752812e+00 6.831237e-01 1.389495e+02 
6.382294e+00 9.607560e-01 2.222996e+02 
6.836629e+00 1.231413e+00 3.556480e+02 
7.089406e+00 1.452159e+00 5.689866e+02 
7.144088e+00 1.594611e+00 9.102982e+02 
7.043567e+00 1.659577e+00 1.456348e+03 
6.834348e+00 1.659276e+00 2.329952e+03 
6.570412e+00 1.615631e+00 3.727594e+03 
6.296082e+00 1.548369e+00 5.963623e+03 
6.043933e+00 1.472788e+00 9.540955e+03 
5.836433e+00 1.400206e+00 1.526418e+04 
5.683498e+00 1.337362e+00 2.442053e+04 
5.596033e+00 1.291231e+00 3.906940e+04 
5.562978e+00 1.261564e+00 6.250552e+04 
5.574629e+00 1.248329e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-904.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.046827e-03 2.910238e-11 1.000000e-05 
2.640156e-03 6.245599e-11 1.599859e-05 
3.234119e-03 1.148030e-10 2.559548e-05 
4.131442e-03 2.393263e-10 4.094915e-05 
5.228076e-03 4.849657e-10 6.551286e-05 
6.641515e-03 9.942298e-10 1.048113e-04 
8.422374e-03 2.027631e-09 1.676833e-04 
1.086876e-02 4.357385e-09 2.682696e-04 
1.362632e-02 8.586593e-09 4.291934e-04 
1.727269e-02 1.748903e-08 6.866488e-04 
2.186962e-02 3.549842e-08 1.098541e-03 
2.780062e-02 7.292045e-08 1.757511e-03 
3.517304e-02 1.476779e-07 2.811769e-03 
4.446613e-02 2.983830e-07 4.498433e-03 
5.577483e-02 5.888458e-07 7.196857e-03 
7.090718e-02 1.209924e-06 1.151395e-02 
8.975725e-02 2.454130e-06 1.842070e-02 
1.138882e-01 5.013336e-06 2.947052e-02 
1.434995e-01 1.002874e-05 4.714866e-02 
1.821708e-01 2.051807e-05 7.543120e-02 
2.301456e-01 4.137300e-05 1.206793e-01 
2.917877e-01 8.431873e-05 1.930698e-01 
3.679214e-01 1.690484e-04 3.088844e-01 
4.653792e-01 3.421391e-04 4.941713e-01 
5.889378e-01 6.935014e-04 7.906043e-01 
7.439886e-01 1.398395e-03 1.264855e+00 
9.387780e-01 2.810391e-03 2.023590e+00 
1.183147e+00 5.628973e-03 3.237458e+00 
1.487975e+00 1.120662e-02 5.179475e+00 
1.867308e+00 2.217837e-02 8.286428e+00 
2.328955e+00 4.312380e-02 1.325711e+01 
2.885201e+00 8.227417e-02 2.120951e+01 
3.531716e+00 1.517310e-01 3.393222e+01 
4.257298e+00 2.680570e-01 5.428675e+01 
5.018127e+00 4.448285e-01 8.685114e+01 
5.746713e+00 6.816932e-01 1.389495e+02 
6.374418e+00 9.582976e-01 2.222996e+02 
6.830645e+00 1.229489e+00 3.556480e+02 
7.083742e+00 1.450213e+00 5.689866e+02 
7.141481e+00 1.594149e+00 9.102982e+02 
7.038323e+00 1.657717e+00 1.456348e+03 
6.832574e+00 1.659098e+00 2.329952e+03 
6.567686e+00 1.614989e+00 3.727594e+03 
6.293462e+00 1.547779e+00 5.963623e+03 
6.041405e+00 1.472250e+00 9.540955e+03 
5.832284e+00 1.399126e+00 1.526418e+04 
5.682113e+00 1.337237e+00 2.442053e+04 
5.593290e+00 1.290674e+00 3.906940e+04 
5.557962e+00 1.260300e+00 6.250552e+04 
5.573187e+00 1.248193e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-905.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.062803e-03 2.982212e-11 1.000000e-05 
2.571623e-03 5.778133e-11 1.599859e-05 
3.319390e-03 1.242626e-10 2.559548e-05 
4.229101e-03 2.569861e-10 4.094915e-05 
5.339510e-03 5.172133e-10 6.551286e-05 
6.756041e-03 1.047713e-09 1.048113e-04 
8.484323e-03 2.074995e-09 1.676833e-04 
1.068578e-02 4.145570e-09 2.682696e-04 
1.354042e-02 8.434549e-09 4.291934e-04 
1.719838e-02 1.728335e-08 6.866488e-04 
2.188261e-02 3.560108e-08 1.098541e-03 
2.777632e-02 7.280979e-08 1.757511e-03 
3.503115e-02 1.460593e-07 2.811769e-03 
4.413900e-02 2.921689e-07 4.498433e-03 
5.625480e-02 6.048471e-07 7.196857e-03 
7.096727e-02 1.214345e-06 1.151395e-02 
8.976647e-02 2.457602e-06 1.842070e-02 
1.136173e-01 4.983155e-06 2.947052e-02 
1.432273e-01 9.982794e-06 4.714866e-02 
1.820717e-01 2.050726e-05 7.543120e-02 
2.299983e-01 4.133927e-05 1.206793e-01 
2.904304e-01 8.323953e-05 1.930698e-01 
3.673314e-01 1.684225e-04 3.088844e-01 
4.644512e-01 3.404728e-04 4.941713e-01 
5.879049e-01 6.906221e-04 7.906043e-01 
7.436711e-01 1.398147e-03 1.264855e+00 
9.368225e-01 2.795959e-03 2.023590e+00 
1.182186e+00 5.621459e-03 3.237458e+00 
1.486037e+00 1.117523e-02 5.179475e+00 
1.866223e+00 2.216404e-02 8.286428e+00 
2.327443e+00 4.308688e-02 1.325711e+01 
2.882637e+00 8.214461e-02 2.120951e+01 
3.529028e+00 1.515481e-01 3.393222e+01 
4.254060e+00 2.677312e-01 5.428675e+01 
5.009748e+00 4.431129e-01 8.685114e+01 
5.742688e+00 6.809602e-01 1.389495e+02 
6.371959e+00 9.580805e-01 2.222996e+02 
6.827038e+00 1.228695e+00 3.556480e+02 
7.078701e+00 1.448583e+00 5.689866e+02 
7.136013e+00 1.592200e+00 9.102982e+02 
7.036410e+00 1.657535e+00 1.456348e+03 
6.828732e+00 1.657936e+00 2.329952e+03 
6.564423e+00 1.614110e+00 3.727594e+03 
6.290321e+00 1.546979e+00 5.963623e+03 
6.037685e+00 1.471269e+00 9.540955e+03 
5.828838e+00 1.398289e+00 1.526418e+04 
5.679620e+00 1.336747e+00 2.442053e+04 
5.589960e+00 1.289930e+00 3.906940e+04 
5.556549e+00 1.260169e+00 6.250552e+04 
5.568980e+00 1.247182e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-906.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.002100e-03 2.729620e-11 1.000000e-05 
2.642852e-03 6.278615e-11 1.599859e-05 
3.277173e-03 1.197135e-10 2.559548e-05 
4.095623e-03 2.336711e-10 4.094915e-05 
5.321937e-03 5.126893e-10 6.551286e-05 
6.781805e-03 1.060916e-09 1.048113e-04 
8.426006e-03 2.034747e-09 1.676833e-04 
1.083643e-02 4.328161e-09 2.682696e-04 
1.371551e-02 8.775681e-09 4.291934e-04 
1.722463e-02 1.738182e-08 6.866488e-04 
2.173419e-02 3.492011e-08 1.098541e-03 
2.737766e-02 6.979666e-08 1.757511e-03 
3.502692e-02 1.461678e-07 2.811769e-03 
4.426523e-02 2.950083e-07 4.498433e-03 
5.614336e-02 6.019242e-07 7.196857e-03 
7.099715e-02 1.217223e-06 1.151395e-02 
8.941897e-02 2.431856e-06 1.842070e-02 
1.131047e-01 4.921453e-06 2.947052e-02 
1.433779e-01 1.002538e-05 4.714866e-02 
1.812499e-01 2.025317e-05 7.543120e-02 
2.292529e-01 4.098393e-05 1.206793e-01 
2.899747e-01 8.293984e-05 1.930698e-01 
3.678417e-01 1.693121e-04 3.088844e-01 
4.641126e-01 3.401040e-04 4.941713e-01 
5.875513e-01 6.901381e-04 7.906043e-01 
7.421942e-01 1.391371e-03 1.264855e+00 
9.369869e-01 2.800510e-03 2.023590e+00 
1.179420e+00 5.588285e-03 3.237458e+00 
1.483909e+00 1.113958e-02 5.179475e+00 
1.864180e+00 2.211564e-02 8.286428e+00 
2.325818e+00 4.304363e-02 1.325711e+01 
2.879036e+00 8.192721e-02 2.120951e+01 
3.527121e+00 1.514643e-01 3.393222e+01 
4.248721e+00 2.670179e-01 5.428675e+01 
5.008833e+00 4.433081e-01 8.685114e+01 
5.740523e+00 6.808516e-01 1.389495e+02 
6.365722e+00 9.562994e-01 2.222996e+02 
6.823289e+00 1.227832e+00 3.556480e+02 
7.076528e+00 1.448418e+00 5.689866e+02 
7.133893e+00 1.591988e+00 9.102982e+02 
7.032120e+00 1.656153e+00 1.456348e+03 
6.824715e+00 1.656690e+00 2.329952e+03 
6.562167e+00 1.613673e+00 3.727594e+03 
6.288493e+00 1.546707e+00 5.963623e+03 
6.034921e+00 1.470643e+00 9.540955e+03 
5.826580e+00 1.397863e+00 1.526418e+04 
5.677104e+00 1.336249e+00 2.442053e+04 
5.585043e+00 1.288680e+00 3.906940e+04 
5.552464e+00 1.259196e+00 6.250552e+04 
5.566633e+00 1.246759e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-907.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.004087e-03 2.740778e-11 1.000000e-05 
2.566072e-03 5.753478e-11 1.599859e-05 
3.265672e-03 1.185883e-10 2.559548e-05 
4.106068e-03 2.357233e-10 4.094915e-05 
5.210695e-03 4.817383e-10 6.551286e-05 
6.677420e-03 1.013795e-09 1.048113e-04 
8.403439e-03 2.020669e-09 1.676833e-04 
1.072314e-02 4.198465e-09 2.682696e-04 
1.360723e-02 8.578943e-09 4.291934e-04 
1.707454e-02 1.695006e-08 6.866488e-04 
2.189101e-02 3.572084e-08 1.098541e-03 
2.772585e-02 7.257371e-08 1.757511e-03 
3.469936e-02 1.422621e-07 2.811769e-03 
4.389330e-02 2.879518e-07 4.498433e-03 
5.591555e-02 5.952829e-07 7.196857e-03 
7.052971e-02 1.194656e-06 1.151395e-02 
8.987607e-02 2.472066e-06 1.842070e-02 
1.135130e-01 4.980423e-06 2.947052e-02 
1.429078e-01 9.938047e-06 4.714866e-02 
1.809518e-01 2.017565e-05 7.543120e-02 
2.298582e-01 4.135498e-05 1.206793e-01 
2.895759e-01 8.268934e-05 1.930698e-01 
3.670306e-01 1.683803e-04 3.088844e-01 
4.642043e-01 3.406808e-04 4.941713e-01 
5.865717e-01 6.874499e-04 7.906043e-01 
7.411915e-01 1.387269e-03 1.264855e+00 
9.364419e-01 2.798705e-03 2.023590e+00 
1.179075e+00 5.589519e-03 3.237458e+00 
1.482865e+00 1.112830e-02 5.179475e+00 
1.860119e+00 2.199585e-02 8.286428e+00 
2.322107e+00 4.288536e-02 1.325711e+01 
2.874478e+00 8.162914e-02 2.120951e+01 
3.523910e+00 1.512146e-01 3.393222e+01 
4.245732e+00 2.667373e-01 5.428675e+01 
5.002529e+00 4.421237e-01 8.685114e+01 
5.733113e+00 6.789791e-01 1.389495e+02 
6.361006e+00 9.551466e-01 2.222996e+02 
6.818698e+00 1.226566e+00 3.556480e+02 
7.072082e+00 1.447090e+00 5.689866e+02 
7.129331e+00 1.590507e+00 9.102982e+02 
7.029306e+00 1.655515e+00 1.456348e+03 
6.822000e+00 1.656062e+00 2.329952e+03 
6.558367e+00 1.612556e+00 3.727594e+03 
6.286243e+00 1.546265e+00 5.963623e+03 
6.031900e+00 1.469920e+00 9.540955e+03 
5.824128e+00 1.397370e+00 1.526418e+04 
5.673135e+00 1.335273e+00 2.442053e+04 
5.582530e+00 1.288195e+00 3.906940e+04 
5.548820e+00 1.258362e+00 6.250552e+04 
5.561067e+00 1.245317e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-908.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.996826e-03 2.714083e-11 1.000000e-05 
2.627977e-03 6.186817e-11 1.599859e-05 
3.231784e-03 1.150614e-10 2.559548e-05 
4.161996e-03 2.457580e-10 4.094915e-05 
5.258639e-03 4.957045e-10 6.551286e-05 
6.735537e-03 1.041644e-09 1.048113e-04 
8.417582e-03 2.033129e-09 1.676833e-04 
1.070946e-02 4.187026e-09 2.682696e-04 
1.343796e-02 8.271860e-09 4.291934e-04 
1.706783e-02 1.694874e-08 6.866488e-04 
2.191462e-02 3.587605e-08 1.098541e-03 
2.765712e-02 7.211474e-08 1.757511e-03 
3.480505e-02 1.437242e-07 2.811769e-03 
4.435558e-02 2.974737e-07 4.498433e-03 
5.608626e-02 6.014139e-07 7.196857e-03 
7.073826e-02 1.206613e-06 1.151395e-02 
8.955620e-02 2.448462e-06 1.842070e-02 
1.131346e-01 4.936224e-06 2.947052e-02 
1.431050e-01 9.990242e-06 4.714866e-02 
1.815921e-01 2.041307e-05 7.543120e-02 
2.291969e-01 4.104427e-05 1.206793e-01 
2.905052e-01 8.357991e-05 1.930698e-01 
3.668191e-01 1.682746e-04 3.088844e-01 
4.637062e-01 3.399597e-04 4.941713e-01 
5.858875e-01 6.858020e-04 7.906043e-01 
7.411059e-01 1.388314e-03 1.264855e+00 
9.354545e-01 2.792934e-03 2.023590e+00 
1.178015e+00 5.580593e-03 3.237458e+00 
1.482580e+00 1.113406e-02 5.179475e+00 
1.858651e+00 2.196786e-02 8.286428e+00 
2.318658e+00 4.274165e-02 1.325711e+01 
2.872066e+00 8.151233e-02 2.120951e+01 
3.517626e+00 1.505756e-01 3.393222e+01 
4.240972e+00 2.661307e-01 5.428675e+01 
4.997991e+00 4.413910e-01 8.685114e+01 
5.729286e+00 6.783105e-01 1.389495e+02 
6.355325e+00 9.535939e-01 2.222996e+02 
6.812884e+00 1.224720e+00 3.556480e+02 
7.068761e+00 1.446336e+00 5.689866e+02 
7.126112e+00 1.589722e+00 9.102982e+02 
7.026209e+00 1.654733e+00 1.456348e+03 
6.819049e+00 1.655320e+00 2.329952e+03 
6.557359e+00 1.612666e+00 3.727594e+03 
6.281643e+00 1.544873e+00 5.963623e+03 
6.029647e+00 1.469482e+00 9.540955e+03 
5.820789e+00 1.396568e+00 1.526418e+04 
5.669121e+00 1.334281e+00 2.442053e+04 
5.579736e+00 1.287620e+00 3.906940e+04 
5.548161e+00 1.258467e+00 6.250552e+04 
5.559515e+00 1.245144e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-909.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.038069e-03 2.888934e-11 1.000000e-05 
2.575261e-03 5.828332e-11 1.599859e-05 
3.324738e-03 1.254161e-10 2.559548e-05 
4.164594e-03 2.464896e-10 4.094915e-05 
5.317777e-03 5.131817e-10 6.551286e-05 
6.578683e-03 9.716226e-10 1.048113e-04 
8.515285e-03 2.107067e-09 1.676833e-04 
1.070631e-02 4.187936e-09 2.682696e-04 
1.364974e-02 8.678689e-09 4.291934e-04 
1.708159e-02 1.700848e-08 6.866488e-04 
2.173094e-02 3.502005e-08 1.098541e-03 
2.767632e-02 7.234463e-08 1.757511e-03 
3.461010e-02 1.414783e-07 2.811769e-03 
4.418930e-02 2.944645e-07 4.498433e-03 
5.580911e-02 5.931950e-07 7.196857e-03 
7.087267e-02 1.214841e-06 1.151395e-02 
8.923104e-02 2.424556e-06 1.842070e-02 
1.133188e-01 4.965843e-06 2.947052e-02 
1.427513e-01 9.927288e-06 4.714866e-02 
1.811609e-01 2.029031e-05 7.543120e-02 
2.291247e-01 4.105062e-05 1.206793e-01 
2.894522e-01 8.276545e-05 1.930698e-01 
3.657932e-01 1.670506e-04 3.088844e-01 
4.624700e-01 3.376195e-04 4.941713e-01 
5.844380e-01 6.814750e-04 7.906043e-01 
7.399218e-01 1.383192e-03 1.264855e+00 
9.334077e-01 2.777703e-03 2.023590e+00 
1.176452e+00 5.564518e-03 3.237458e+00 
1.479740e+00 1.108242e-02 5.179475e+00 
1.855377e+00 2.187610e-02 8.286428e+00 
2.318152e+00 4.275983e-02 1.325711e+01 
2.871365e+00 8.153977e-02 2.120951e+01 
3.516937e+00 1.506453e-01 3.393222e+01 
4.237115e+00 2.656899e-01 5.428675e+01 
4.992673e+00 4.404590e-01 8.685114e+01 
5.723024e+00 6.768238e-01 1.389495e+02 
6.350594e+00 9.524334e-01 2.222996e+02 
6.809409e+00 1.223983e+00 3.556480e+02 
7.064367e+00 1.445032e+00 5.689866e+02 
7.122088e+00 1.588518e+00 9.102982e+02 
7.022761e+00 1.653772e+00 1.456348e+03 
6.814861e+00 1.653989e+00 2.329952e+03 
6.553372e+00 1.611465e+00 3.727594e+03 
6.279116e+00 1.544317e+00 5.963623e+03 
6.027674e+00 1.469148e+00 9.540955e+03 
5.818827e+00 1.396243e+00 1.526418e+04 
5.668663e+00 1.334458e+00 2.442053e+04 
5.578614e+00 1.287577e+00 3.906940e+04 
5.544328e+00 1.257572e+00 6.250552e+04 
5.554734e+00 1.243949e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-91.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.072397e-02 3.040723e-09 1.000000e-05 
2.623976e-02 6.172171e-09 1.599859e-05 
3.276601e-02 1.201791e-08 2.559548e-05 
4.149513e-02 2.440898e-08 4.094915e-05 
5.254710e-02 4.956836e-08 6.551286e-05 
6.666700e-02 1.012258e-07 1.048113e-04 
8.469640e-02 2.075647e-07 1.676833e-04 
1.077978e-01 4.279461e-07 2.682696e-04 
1.359222e-01 8.578867e-07 4.291934e-04 
1.723632e-01 1.749417e-06 6.866488e-04 
2.167816e-01 3.480388e-06 1.098541e-03 
2.752278e-01 7.122603e-06 1.757511e-03 
3.495400e-01 1.458997e-05 2.811769e-03 
4.398226e-01 2.906696e-05 4.498433e-03 
5.579938e-01 5.935542e-05 7.196857e-03 
7.071914e-01 1.208347e-04 1.151395e-02 
8.946267e-01 2.446356e-04 1.842070e-02 
1.127880e+00 4.902358e-04 2.947052e-02 
1.429422e+00 9.980013e-04 4.714866e-02 
1.806235e+00 2.013850e-03 7.543120e-02 
2.278763e+00 4.044735e-03 1.206793e-01 
2.883010e+00 8.193477e-03 1.930698e-01 
3.632915e+00 1.640281e-02 3.088844e-01 
4.569361e+00 3.266444e-02 4.941713e-01 
5.739332e+00 6.481179e-02 7.906043e-01 
7.162308e+00 1.262209e-01 1.264855e+00 
8.882540e+00 2.415498e-01 2.023590e+00 
1.089056e+01 4.475104e-01 3.237458e+00 
1.314968e+01 7.942019e-01 5.179475e+00 
1.554000e+01 1.327446e+00 8.286428e+00 
1.786590e+01 2.056269e+00 1.325711e+01 
1.989759e+01 2.922122e+00 2.120951e+01 
2.139897e+01 3.784454e+00 3.393222e+01 
2.227426e+01 4.505852e+00 5.428675e+01 
2.251460e+01 4.985071e+00 8.685114e+01 
2.224578e+01 5.215838e+00 1.389495e+02 
2.161497e+01 5.234123e+00 2.222996e+02 
2.080103e+01 5.111535e+00 3.556480e+02 
1.993311e+01 4.904808e+00 5.689866e+02 
1.912241e+01 4.666152e+00 9.102982e+02 
1.845229e+01 4.435927e+00 1.456348e+03 
1.795042e+01 4.233807e+00 2.329952e+03 
1.764387e+01 4.079583e+00 3.727594e+03 
1.752414e+01 3.980967e+00 5.963623e+03 
1.755614e+01 3.936522e+00 9.540955e+03 
1.767560e+01 3.933172e+00 1.526418e+04 
1.783532e+01 3.959099e+00 2.442053e+04 
1.800038e+01 4.002298e+00 3.906940e+04 
1.812904e+01 4.045461e+00 6.250552e+04 
1.821504e+01 4.081784e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-910.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.071132e-03 3.035160e-11 1.000000e-05 
2.519880e-03 5.466354e-11 1.599859e-05 
3.306446e-03 1.234931e-10 2.559548e-05 
4.128029e-03 2.403182e-10 4.094915e-05 
5.333779e-03 5.183981e-10 6.551286e-05 
6.624532e-03 9.931705e-10 1.048113e-04 
8.383063e-03 2.012642e-09 1.676833e-04 
1.073839e-02 4.230349e-09 2.682696e-04 
1.340371e-02 8.226851e-09 4.291934e-04 
1.729173e-02 1.766338e-08 6.866488e-04 
2.159580e-02 3.440853e-08 1.098541e-03 
2.762923e-02 7.205515e-08 1.757511e-03 
3.457851e-02 1.412465e-07 2.811769e-03 
4.394337e-02 2.898941e-07 4.498433e-03 
5.560726e-02 5.874274e-07 7.196857e-03 
7.017490e-02 1.180609e-06 1.151395e-02 
8.900194e-02 2.408576e-06 1.842070e-02 
1.131165e-01 4.944721e-06 2.947052e-02 
1.424133e-01 9.867768e-06 4.714866e-02 
1.806401e-01 2.013796e-05 7.543120e-02 
2.289027e-01 4.097648e-05 1.206793e-01 
2.890045e-01 8.247264e-05 1.930698e-01 
3.654719e-01 1.667939e-04 3.088844e-01 
4.622101e-01 3.374214e-04 4.941713e-01 
5.852225e-01 6.849739e-04 7.906043e-01 
7.379204e-01 1.373510e-03 1.264855e+00 
9.314504e-01 2.763306e-03 2.023590e+00 
1.174184e+00 5.538501e-03 3.237458e+00 
1.478440e+00 1.106536e-02 5.179475e+00 
1.855939e+00 2.191965e-02 8.286428e+00 
2.314761e+00 4.261934e-02 1.325711e+01 
2.865239e+00 8.110976e-02 2.120951e+01 
3.513159e+00 1.503236e-01 3.393222e+01 
4.231156e+00 2.648630e-01 5.428675e+01 
4.990240e+00 4.402629e-01 8.685114e+01 
5.720136e+00 6.764683e-01 1.389495e+02 
6.348430e+00 9.523319e-01 2.222996e+02 
6.803547e+00 1.222111e+00 3.556480e+02 
7.059580e+00 1.443526e+00 5.689866e+02 
7.117086e+00 1.586804e+00 9.102982e+02 
7.018265e+00 1.652281e+00 1.456348e+03 
6.813043e+00 1.653785e+00 2.329952e+03 
6.550518e+00 1.610761e+00 3.727594e+03 
6.275670e+00 1.543389e+00 5.963623e+03 
6.024608e+00 1.468406e+00 9.540955e+03 
5.816199e+00 1.395686e+00 1.526418e+04 
5.665365e+00 1.333701e+00 2.442053e+04 
5.575037e+00 1.286751e+00 3.906940e+04 
5.540851e+00 1.256789e+00 6.250552e+04 
5.553596e+00 1.243906e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-911.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.058750e-03 2.984324e-11 1.000000e-05 
2.570655e-03 5.809874e-11 1.599859e-05 
3.245522e-03 1.169201e-10 2.559548e-05 
4.077947e-03 2.319316e-10 4.094915e-05 
5.189139e-03 4.778827e-10 6.551286e-05 
6.669240e-03 1.014529e-09 1.048113e-04 
8.459260e-03 2.070296e-09 1.676833e-04 
1.079210e-02 4.298857e-09 2.682696e-04 
1.346285e-02 8.345393e-09 4.291934e-04 
1.724996e-02 1.755495e-08 6.866488e-04 
2.150251e-02 3.400186e-08 1.098541e-03 
2.761467e-02 7.202037e-08 1.757511e-03 
3.471357e-02 1.430651e-07 2.811769e-03 
4.394410e-02 2.902270e-07 4.498433e-03 
5.550703e-02 5.848987e-07 7.196857e-03 
7.044201e-02 1.195454e-06 1.151395e-02 
8.886593e-02 2.400186e-06 1.842070e-02 
1.123265e-01 4.847170e-06 2.947052e-02 
1.422395e-01 9.842485e-06 4.714866e-02 
1.809998e-01 2.028077e-05 7.543120e-02 
2.278887e-01 4.047879e-05 1.206793e-01 
2.887365e-01 8.233373e-05 1.930698e-01 
3.650002e-01 1.663315e-04 3.088844e-01 
4.620831e-01 3.375135e-04 4.941713e-01 
5.831676e-01 6.785296e-04 7.906043e-01 
7.385775e-01 1.378691e-03 1.264855e+00 
9.309508e-01 2.761887e-03 2.023590e+00 
1.173784e+00 5.538900e-03 3.237458e+00 
1.475873e+00 1.101993e-02 5.179475e+00 
1.853225e+00 2.184762e-02 8.286428e+00 
2.313257e+00 4.258244e-02 1.325711e+01 
2.863115e+00 8.101696e-02 2.120951e+01 
3.508022e+00 1.498302e-01 3.393222e+01 
4.229301e+00 2.647895e-01 5.428675e+01 
4.984882e+00 4.393199e-01 8.685114e+01 
5.716128e+00 6.757365e-01 1.389495e+02 
6.343197e+00 9.509617e-01 2.222996e+02 
6.798939e+00 1.220834e+00 3.556480e+02 
7.054992e+00 1.442120e+00 5.689866e+02 
7.114229e+00 1.586203e+00 9.102982e+02 
7.014025e+00 1.650917e+00 1.456348e+03 
6.808912e+00 1.652479e+00 2.329952e+03 
6.548167e+00 1.610278e+00 3.727594e+03 
6.273602e+00 1.543017e+00 5.963623e+03 
6.022009e+00 1.467838e+00 9.540955e+03 
5.812922e+00 1.394904e+00 1.526418e+04 
5.660551e+00 1.332444e+00 2.442053e+04 
5.572397e+00 1.286224e+00 3.906940e+04 
5.536670e+00 1.255784e+00 6.250552e+04 
5.550717e+00 1.243312e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-912.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.994388e-03 2.716070e-11 1.000000e-05 
2.511158e-03 5.421679e-11 1.599859e-05 
3.203198e-03 1.125286e-10 2.559548e-05 
4.140593e-03 2.430520e-10 4.094915e-05 
5.288215e-03 5.063363e-10 6.551286e-05 
6.566005e-03 9.692043e-10 1.048113e-04 
8.299126e-03 1.957081e-09 1.676833e-04 
1.077918e-02 4.288146e-09 2.682696e-04 
1.348437e-02 8.394665e-09 4.291934e-04 
1.710675e-02 1.714014e-08 6.866488e-04 
2.155486e-02 3.428843e-08 1.098541e-03 
2.752188e-02 7.137506e-08 1.757511e-03 
3.470383e-02 1.431017e-07 2.811769e-03 
4.383291e-02 2.883456e-07 4.498433e-03 
5.581261e-02 5.952645e-07 7.196857e-03 
7.046116e-02 1.197742e-06 1.151395e-02 
8.932723e-02 2.440433e-06 1.842070e-02 
1.125233e-01 4.878033e-06 2.947052e-02 
1.421726e-01 9.839396e-06 4.714866e-02 
1.805689e-01 2.015835e-05 7.543120e-02 
2.276425e-01 4.039203e-05 1.206793e-01 
2.889782e-01 8.263127e-05 1.930698e-01 
3.647993e-01 1.662392e-04 3.088844e-01 
4.621939e-01 3.381268e-04 4.941713e-01 
5.826515e-01 6.774725e-04 7.906043e-01 
7.372693e-01 1.372884e-03 1.264855e+00 
9.301134e-01 2.757460e-03 2.023590e+00 
1.171715e+00 5.515708e-03 3.237458e+00 
1.477106e+00 1.105954e-02 5.179475e+00 
1.851165e+00 2.179868e-02 8.286428e+00 
2.309889e+00 4.244333e-02 1.325711e+01 
2.861344e+00 8.095375e-02 2.120951e+01 
3.503543e+00 1.494203e-01 3.393222e+01 
4.222121e+00 2.637393e-01 5.428675e+01 
4.980831e+00 4.387101e-01 8.685114e+01 
5.710139e+00 6.743398e-01 1.389495e+02 
6.336966e+00 9.491790e-01 2.222996e+02 
6.796109e+00 1.220399e+00 3.556480e+02 
7.050803e+00 1.440917e+00 5.689866e+02 
7.110765e+00 1.585286e+00 9.102982e+02 
7.012126e+00 1.650736e+00 1.456348e+03 
6.806682e+00 1.652076e+00 2.329952e+03 
6.544551e+00 1.609237e+00 3.727594e+03 
6.271982e+00 1.542826e+00 5.963623e+03 
6.018343e+00 1.466871e+00 9.540955e+03 
5.809841e+00 1.394189e+00 1.526418e+04 
5.659873e+00 1.332547e+00 2.442053e+04 
5.569780e+00 1.285703e+00 3.906940e+04 
5.536410e+00 1.256013e+00 6.250552e+04 
5.546171e+00 1.242190e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-913.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.978164e-03 2.653229e-11 1.000000e-05 
2.519732e-03 5.483410e-11 1.599859e-05 
3.234279e-03 1.159631e-10 2.559548e-05 
4.195574e-03 2.531406e-10 4.094915e-05 
5.286319e-03 5.063463e-10 6.551286e-05 
6.718855e-03 1.039617e-09 1.048113e-04 
8.398647e-03 2.030559e-09 1.676833e-04 
1.052031e-02 3.990928e-09 2.682696e-04 
1.338374e-02 8.217136e-09 4.291934e-04 
1.716400e-02 1.733179e-08 6.866488e-04 
2.165727e-02 3.481762e-08 1.098541e-03 
2.737264e-02 7.029720e-08 1.757511e-03 
3.465856e-02 1.426987e-07 2.811769e-03 
4.403152e-02 2.926035e-07 4.498433e-03 
5.580101e-02 5.955459e-07 7.196857e-03 
7.010215e-02 1.180820e-06 1.151395e-02 
8.901680e-02 2.417727e-06 1.842070e-02 
1.125163e-01 4.882471e-06 2.947052e-02 
1.426675e-01 9.953409e-06 4.714866e-02 
1.803006e-01 2.009065e-05 7.543120e-02 
2.275197e-01 4.037086e-05 1.206793e-01 
2.887133e-01 8.249460e-05 1.930698e-01 
3.647590e-01 1.663663e-04 3.088844e-01 
4.606732e-01 3.351678e-04 4.941713e-01 
5.826021e-01 6.780417e-04 7.906043e-01 
7.361549e-01 1.368167e-03 1.264855e+00 
9.286289e-01 2.747288e-03 2.023590e+00 
1.172081e+00 5.526896e-03 3.237458e+00 
1.475412e+00 1.103359e-02 5.179475e+00 
1.847341e+00 2.168776e-02 8.286428e+00 
2.307413e+00 4.235311e-02 1.325711e+01 
2.857306e+00 8.069987e-02 2.120951e+01 
3.501151e+00 1.492735e-01 3.393222e+01 
4.220009e+00 2.636177e-01 5.428675e+01 
4.977033e+00 4.381643e-01 8.685114e+01 
5.705686e+00 6.734576e-01 1.389495e+02 
6.331082e+00 9.475397e-01 2.222996e+02 
6.790773e+00 1.218774e+00 3.556480e+02 
7.046884e+00 1.439851e+00 5.689866e+02 
7.107114e+00 1.584270e+00 9.102982e+02 
7.008301e+00 1.649580e+00 1.456348e+03 
6.801548e+00 1.650290e+00 2.329952e+03 
6.542069e+00 1.608694e+00 3.727594e+03 
6.267904e+00 1.541640e+00 5.963623e+03 
6.017259e+00 1.466866e+00 9.540955e+03 
5.807312e+00 1.393664e+00 1.526418e+04 
5.655167e+00 1.331325e+00 2.442053e+04 
5.564455e+00 1.284318e+00 3.906940e+04 
5.530786e+00 1.254552e+00 6.250552e+04 
5.542813e+00 1.241443e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-914.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.053434e-03 2.971019e-11 1.000000e-05 
2.597470e-03 6.013328e-11 1.599859e-05 
3.259358e-03 1.188117e-10 2.559548e-05 
4.166417e-03 2.481712e-10 4.094915e-05 
5.157931e-03 4.708576e-10 6.551286e-05 
6.690922e-03 1.027829e-09 1.048113e-04 
8.367488e-03 2.010242e-09 1.676833e-04 
1.051016e-02 3.983737e-09 2.682696e-04 
1.357439e-02 8.582696e-09 4.291934e-04 
1.718230e-02 1.740633e-08 6.866488e-04 
2.147563e-02 3.398609e-08 1.098541e-03 
2.737794e-02 7.041509e-08 1.757511e-03 
3.478233e-02 1.443908e-07 2.811769e-03 
4.364532e-02 2.852837e-07 4.498433e-03 
5.536627e-02 5.823719e-07 7.196857e-03 
7.042250e-02 1.198394e-06 1.151395e-02 
8.870189e-02 2.394778e-06 1.842070e-02 
1.126364e-01 4.903487e-06 2.947052e-02 
1.424555e-01 9.919954e-06 4.714866e-02 
1.796779e-01 1.990497e-05 7.543120e-02 
2.271868e-01 4.023797e-05 1.206793e-01 
2.885970e-01 8.248516e-05 1.930698e-01 
3.636213e-01 1.649951e-04 3.088844e-01 
4.601462e-01 3.343846e-04 4.941713e-01 
5.823256e-01 6.778177e-04 7.906043e-01 
7.350645e-01 1.363588e-03 1.264855e+00 
9.276463e-01 2.741573e-03 2.023590e+00 
1.170178e+00 5.506039e-03 3.237458e+00 
1.472215e+00 1.097408e-02 5.179475e+00 
1.848004e+00 2.173448e-02 8.286428e+00 
2.306619e+00 4.235494e-02 1.325711e+01 
2.853765e+00 8.048797e-02 2.120951e+01 
3.497644e+00 1.489860e-01 3.393222e+01 
4.217311e+00 2.633884e-01 5.428675e+01 
4.969025e+00 4.365468e-01 8.685114e+01 
5.701901e+00 6.727984e-01 1.389495e+02 
6.327278e+00 9.467568e-01 2.222996e+02 
6.785188e+00 1.217030e+00 3.556480e+02 
7.041799e+00 1.438187e+00 5.689866e+02 
7.101837e+00 1.582409e+00 9.102982e+02 
7.003928e+00 1.648145e+00 1.456348e+03 
6.800647e+00 1.650518e+00 2.329952e+03 
6.538827e+00 1.607816e+00 3.727594e+03 
6.265295e+00 1.541047e+00 5.963623e+03 
6.014074e+00 1.466077e+00 9.540955e+03 
5.805837e+00 1.393506e+00 1.526418e+04 
5.652775e+00 1.330863e+00 2.442053e+04 
5.561687e+00 1.283748e+00 3.906940e+04 
5.530440e+00 1.254752e+00 6.250552e+04 
5.541313e+00 1.241283e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-915.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.980490e-03 2.668430e-11 1.000000e-05 
2.568735e-03 5.822316e-11 1.599859e-05 
3.268545e-03 1.199503e-10 2.559548e-05 
4.110801e-03 2.386257e-10 4.094915e-05 
5.309021e-03 5.140215e-10 6.551286e-05 
6.545773e-03 9.634315e-10 1.048113e-04 
8.448810e-03 2.071690e-09 1.676833e-04 
1.070188e-02 4.210352e-09 2.682696e-04 
1.351060e-02 8.471526e-09 4.291934e-04 
1.698811e-02 1.684121e-08 6.866488e-04 
2.153568e-02 3.430946e-08 1.098541e-03 
2.725262e-02 6.952852e-08 1.757511e-03 
3.435873e-02 1.393317e-07 2.811769e-03 
4.363547e-02 2.854026e-07 4.498433e-03 
5.509330e-02 5.744281e-07 7.196857e-03 
6.997917e-02 1.177190e-06 1.151395e-02 
8.895003e-02 2.417575e-06 1.842070e-02 
1.119385e-01 4.818165e-06 2.947052e-02 
1.420604e-01 9.848417e-06 4.714866e-02 
1.796098e-01 1.990411e-05 7.543120e-02 
2.271610e-01 4.026825e-05 1.206793e-01 
2.871091e-01 8.130481e-05 1.930698e-01 
3.644094e-01 1.662517e-04 3.088844e-01 
4.595884e-01 3.335345e-04 4.941713e-01 
5.814848e-01 6.756242e-04 7.906043e-01 
7.353394e-01 1.366608e-03 1.264855e+00 
9.268007e-01 2.737070e-03 2.023590e+00 
1.168830e+00 5.493034e-03 3.237458e+00 
1.471589e+00 1.097200e-02 5.179475e+00 
1.844336e+00 2.162908e-02 8.286428e+00 
2.302395e+00 4.216907e-02 1.325711e+01 
2.852868e+00 8.049764e-02 2.120951e+01 
3.495268e+00 1.488408e-01 3.393222e+01 
4.210518e+00 2.624098e-01 5.428675e+01 
4.967913e+00 4.366835e-01 8.685114e+01 
5.696261e+00 6.715175e-01 1.389495e+02 
6.324831e+00 9.465319e-01 2.222996e+02 
6.781863e+00 1.216357e+00 3.556480e+02 
7.037909e+00 1.437133e+00 5.689866e+02 
7.098624e+00 1.581617e+00 9.102982e+02 
7.001681e+00 1.647785e+00 1.456348e+03 
6.796229e+00 1.649071e+00 2.329952e+03 
6.535007e+00 1.606682e+00 3.727594e+03 
6.263297e+00 1.540700e+00 5.963623e+03 
6.011455e+00 1.465498e+00 9.540955e+03 
5.803197e+00 1.392942e+00 1.526418e+04 
5.649145e+00 1.329993e+00 2.442053e+04 
5.560692e+00 1.283743e+00 3.906940e+04 
5.525292e+00 1.253440e+00 6.250552e+04 
5.536593e+00 1.240105e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-916.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.058872e-03 3.001236e-11 1.000000e-05 
2.525661e-03 5.540352e-11 1.599859e-05 
3.292666e-03 1.227595e-10 2.559548e-05 
4.171894e-03 2.496963e-10 4.094915e-05 
5.235680e-03 4.935506e-10 6.551286e-05 
6.530473e-03 9.577370e-10 1.048113e-04 
8.400990e-03 2.038937e-09 1.676833e-04 
1.050376e-02 3.985172e-09 2.682696e-04 
1.350753e-02 8.475016e-09 4.291934e-04 
1.710647e-02 1.721448e-08 6.866488e-04 
2.166922e-02 3.498989e-08 1.098541e-03 
2.747943e-02 7.135691e-08 1.757511e-03 
3.436914e-02 1.396108e-07 2.811769e-03 
4.346472e-02 2.823734e-07 4.498433e-03 
5.529934e-02 5.815320e-07 7.196857e-03 
7.018131e-02 1.188718e-06 1.151395e-02 
8.855635e-02 2.388224e-06 1.842070e-02 
1.118311e-01 4.809560e-06 2.947052e-02 
1.421264e-01 9.872933e-06 4.714866e-02 
1.792251e-01 1.979809e-05 7.543120e-02 
2.275621e-01 4.052617e-05 1.206793e-01 
2.875624e-01 8.177974e-05 1.930698e-01 
3.640281e-01 1.659115e-04 3.088844e-01 
4.592173e-01 3.330906e-04 4.941713e-01 
5.810880e-01 6.749784e-04 7.906043e-01 
7.332878e-01 1.356685e-03 1.264855e+00 
9.260450e-01 2.733360e-03 2.023590e+00 
1.168545e+00 5.494983e-03 3.237458e+00 
1.467876e+00 1.090114e-02 5.179475e+00 
1.844419e+00 2.165531e-02 8.286428e+00 
2.298924e+00 4.202459e-02 1.325711e+01 
2.847555e+00 8.013727e-02 2.120951e+01 
3.488679e+00 1.481658e-01 3.393222e+01 
4.206901e+00 2.620121e-01 5.428675e+01 
4.961371e+00 4.354389e-01 8.685114e+01 
5.689860e+00 6.699825e-01 1.389495e+02 
6.319456e+00 9.450995e-01 2.222996e+02 
6.778098e+00 1.215473e+00 3.556480e+02 
7.032742e+00 1.435426e+00 5.689866e+02 
7.093699e+00 1.579936e+00 9.102982e+02 
6.997343e+00 1.646366e+00 1.456348e+03 
6.792446e+00 1.647925e+00 2.329952e+03 
6.532115e+00 1.605956e+00 3.727594e+03 
6.259472e+00 1.539614e+00 5.963623e+03 
6.006887e+00 1.464193e+00 9.540955e+03 
5.800207e+00 1.392256e+00 1.526418e+04 
5.647958e+00 1.329927e+00 2.442053e+04 
5.557284e+00 1.282968e+00 3.906940e+04 
5.522162e+00 1.252763e+00 6.250552e+04 
5.533405e+00 1.239411e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-917.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.985853e-03 2.696048e-11 1.000000e-05 
2.551827e-03 5.720580e-11 1.599859e-05 
3.184265e-03 1.111512e-10 2.559548e-05 
4.109509e-03 2.389219e-10 4.094915e-05 
5.286894e-03 5.087307e-10 6.551286e-05 
6.594003e-03 9.870374e-10 1.048113e-04 
8.354909e-03 2.007758e-09 1.676833e-04 
1.048112e-02 3.963774e-09 2.682696e-04 
1.332157e-02 8.138658e-09 4.291934e-04 
1.710396e-02 1.722568e-08 6.866488e-04 
2.170747e-02 3.521390e-08 1.098541e-03 
2.732667e-02 7.025010e-08 1.757511e-03 
3.444088e-02 1.406402e-07 2.811769e-03 
4.362454e-02 2.858116e-07 4.498433e-03 
5.523781e-02 5.802258e-07 7.196857e-03 
7.023600e-02 1.192800e-06 1.151395e-02 
8.848076e-02 2.384714e-06 1.842070e-02 
1.120266e-01 4.840108e-06 2.947052e-02 
1.414890e-01 9.751324e-06 4.714866e-02 
1.797231e-01 1.998537e-05 7.543120e-02 
2.263241e-01 3.991186e-05 1.206793e-01 
2.863571e-01 8.084398e-05 1.930698e-01 
3.636546e-01 1.655819e-04 3.088844e-01 
4.592228e-01 3.334660e-04 4.941713e-01 
5.800431e-01 6.720770e-04 7.906043e-01 
7.337338e-01 1.360641e-03 1.264855e+00 
9.262820e-01 2.738432e-03 2.023590e+00 
1.166437e+00 5.471275e-03 3.237458e+00 
1.467666e+00 1.090826e-02 5.179475e+00 
1.840339e+00 2.153558e-02 8.286428e+00 
2.296815e+00 4.195444e-02 1.325711e+01 
2.848073e+00 8.026507e-02 2.120951e+01 
3.486836e+00 1.480873e-01 3.393222e+01 
4.201583e+00 2.613037e-01 5.428675e+01 
4.958042e+00 4.350108e-01 8.685114e+01 
5.686816e+00 6.695687e-01 1.389495e+02 
6.313606e+00 9.434705e-01 2.222996e+02 
6.772966e+00 1.213941e+00 3.556480e+02 
7.028991e+00 1.434440e+00 5.689866e+02 
7.091135e+00 1.579480e+00 9.102982e+02 
6.994673e+00 1.645789e+00 1.456348e+03 
6.791283e+00 1.648026e+00 2.329952e+03 
6.529421e+00 1.605316e+00 3.727594e+03 
6.257761e+00 1.539382e+00 5.963623e+03 
6.004727e+00 1.463783e+00 9.540955e+03 
5.796801e+00 1.391425e+00 1.526418e+04 
5.646008e+00 1.329609e+00 2.442053e+04 
5.553700e+00 1.282136e+00 3.906940e+04 
5.520030e+00 1.252400e+00 6.250552e+04 
5.532211e+00 1.239346e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-918.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.987176e-03 2.704385e-11 1.000000e-05 
2.577969e-03 5.904632e-11 1.599859e-05 
3.188334e-03 1.116995e-10 2.559548e-05 
4.062858e-03 2.311291e-10 4.094915e-05 
5.288224e-03 5.096700e-10 6.551286e-05 
6.615220e-03 9.976828e-10 1.048113e-04 
8.302565e-03 1.972406e-09 1.676833e-04 
1.068626e-02 4.205687e-09 2.682696e-04 
1.327546e-02 8.063221e-09 4.291934e-04 
1.690909e-02 1.666175e-08 6.866488e-04 
2.132344e-02 3.341425e-08 1.098541e-03 
2.728243e-02 6.998569e-08 1.757511e-03 
3.462475e-02 1.430606e-07 2.811769e-03 
4.382821e-02 2.901493e-07 4.498433e-03 
5.540195e-02 5.860520e-07 7.196857e-03 
6.973753e-02 1.168857e-06 1.151395e-02 
8.869222e-02 2.404472e-06 1.842070e-02 
1.117860e-01 4.814237e-06 2.947052e-02 
1.413849e-01 9.740432e-06 4.714866e-02 
1.795546e-01 1.995096e-05 7.543120e-02 
2.270125e-01 4.032109e-05 1.206793e-01 
2.863533e-01 8.092884e-05 1.930698e-01 
3.625296e-01 1.642289e-04 3.088844e-01 
4.588707e-01 3.330621e-04 4.941713e-01 
5.798883e-01 6.722706e-04 7.906043e-01 
7.324524e-01 1.355001e-03 1.264855e+00 
9.241353e-01 2.722409e-03 2.023590e+00 
1.165260e+00 5.460670e-03 3.237458e+00 
1.465616e+00 1.087446e-02 5.179475e+00 
1.839864e+00 2.154212e-02 8.286428e+00 
2.295998e+00 4.195459e-02 1.325711e+01 
2.842762e+00 7.990497e-02 2.120951e+01 
3.484284e+00 1.479196e-01 3.393222e+01 
4.199040e+00 2.611015e-01 5.428675e+01 
4.953962e+00 4.343914e-01 8.685114e+01 
5.683502e+00 6.690640e-01 1.389495e+02 
6.308884e+00 9.423060e-01 2.222996e+02 
6.768490e+00 1.212718e+00 3.556480e+02 
7.025729e+00 1.433702e+00 5.689866e+02 
7.087618e+00 1.578528e+00 9.102982e+02 
6.991743e+00 1.645079e+00 1.456348e+03 
6.787187e+00 1.646728e+00 2.329952e+03 
6.526870e+00 1.604739e+00 3.727594e+03 
6.255208e+00 1.538809e+00 5.963623e+03 
6.003551e+00 1.463740e+00 9.540955e+03 
5.792959e+00 1.390441e+00 1.526418e+04 
5.640634e+00 1.328163e+00 2.442053e+04 
5.551780e+00 1.281834e+00 3.906940e+04 
5.517051e+00 1.251769e+00 6.250552e+04 
5.528970e+00 1.238634e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-919.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.011962e-03 2.809904e-11 1.000000e-05 
2.491549e-03 5.336306e-11 1.599859e-05 
3.287815e-03 1.226180e-10 2.559548e-05 
4.116291e-03 2.406304e-10 4.094915e-05 
5.255842e-03 5.009095e-10 6.551286e-05 
6.594637e-03 9.894758e-10 1.048113e-04 
8.430349e-03 2.067136e-09 1.676833e-04 
1.063523e-02 4.150238e-09 2.682696e-04 
1.325871e-02 8.041487e-09 4.291934e-04 
1.682999e-02 1.644689e-08 6.866488e-04 
2.149724e-02 3.427527e-08 1.098541e-03 
2.738568e-02 7.086032e-08 1.757511e-03 
3.452516e-02 1.419842e-07 2.811769e-03 
4.378342e-02 2.895758e-07 4.498433e-03 
5.521020e-02 5.806196e-07 7.196857e-03 
6.951075e-02 1.158752e-06 1.151395e-02 
8.818026e-02 2.365648e-06 1.842070e-02 
1.119033e-01 4.834670e-06 2.947052e-02 
1.414375e-01 9.761922e-06 4.714866e-02 
1.787230e-01 1.969645e-05 7.543120e-02 
2.263214e-01 3.999747e-05 1.206793e-01 
2.868463e-01 8.143610e-05 1.930698e-01 
3.620172e-01 1.637116e-04 3.088844e-01 
4.581037e-01 3.317558e-04 4.941713e-01 
5.781055e-01 6.668159e-04 7.906043e-01 
7.306562e-01 1.346525e-03 1.264855e+00 
9.223461e-01 2.709580e-03 2.023590e+00 
1.164443e+00 5.455119e-03 3.237458e+00 
1.463723e+00 1.084417e-02 5.179475e+00 
1.837732e+00 2.149063e-02 8.286428e+00 
2.294594e+00 4.192272e-02 1.325711e+01 
2.839379e+00 7.970638e-02 2.120951e+01 
3.478484e+00 1.473443e-01 3.393222e+01 
4.193896e+00 2.604248e-01 5.428675e+01 
4.947812e+00 4.332467e-01 8.685114e+01 
5.678553e+00 6.680122e-01 1.389495e+02 
6.304675e+00 9.413514e-01 2.222996e+02 
6.764904e+00 1.211916e+00 3.556480e+02 
7.022124e+00 1.432788e+00 5.689866e+02 
7.083725e+00 1.577378e+00 9.102982e+02 
6.987049e+00 1.643477e+00 1.456348e+03 
6.783818e+00 1.645776e+00 2.329952e+03 
6.524908e+00 1.604420e+00 3.727594e+03 
6.252396e+00 1.538130e+00 5.963623e+03 
5.999063e+00 1.462462e+00 9.540955e+03 
5.791076e+00 1.390138e+00 1.526418e+04 
5.638534e+00 1.327795e+00 2.442053e+04 
5.547811e+00 1.280879e+00 3.906940e+04 
5.512676e+00 1.250699e+00 6.250552e+04 
5.525169e+00 1.237744e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-92.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.028168e-02 2.881485e-09 1.000000e-05 
2.551483e-02 5.736971e-09 1.599859e-05 
3.283981e-02 1.223226e-08 2.559548e-05 
4.099487e-02 2.379541e-08 4.094915e-05 
5.206770e-02 4.875397e-08 6.551286e-05 
6.618197e-02 1.001207e-07 1.048113e-04 
8.408661e-02 2.053457e-07 1.676833e-04 
1.059908e-01 4.112540e-07 2.682696e-04 
1.341179e-01 8.332322e-07 4.291934e-04 
1.695540e-01 1.683567e-06 6.866488e-04 
2.151022e-01 3.437491e-06 1.098541e-03 
2.717352e-01 6.930199e-06 1.757511e-03 
3.451209e-01 1.419790e-05 2.811769e-03 
4.357940e-01 2.858625e-05 4.498433e-03 
5.520418e-01 5.810782e-05 7.196857e-03 
6.970804e-01 1.169972e-04 1.151395e-02 
8.815341e-01 2.366234e-04 1.842070e-02 
1.116929e+00 4.813250e-04 2.947052e-02 
1.410537e+00 9.695025e-04 4.714866e-02 
1.788166e+00 1.975479e-03 7.543120e-02 
2.259415e+00 3.985864e-03 1.206793e-01 
2.847527e+00 7.981370e-03 1.930698e-01 
3.590612e+00 1.601031e-02 3.088844e-01 
4.525123e+00 3.207254e-02 4.941713e-01 
5.672209e+00 6.325015e-02 7.906043e-01 
7.084518e+00 1.234884e-01 1.264855e+00 
8.780789e+00 2.358926e-01 2.023590e+00 
1.077972e+01 4.386909e-01 3.237458e+00 
1.302215e+01 7.796171e-01 5.179475e+00 
1.540326e+01 1.306419e+00 8.286428e+00 
1.771312e+01 2.024968e+00 1.325711e+01 
1.974161e+01 2.883239e+00 2.120951e+01 
2.125163e+01 3.743641e+00 3.393222e+01 
2.214063e+01 4.467423e+00 5.428675e+01 
2.239071e+01 4.948699e+00 8.685114e+01 
2.213511e+01 5.184509e+00 1.389495e+02 
2.151692e+01 5.208213e+00 2.222996e+02 
2.070440e+01 5.086268e+00 3.556480e+02 
1.984693e+01 4.884479e+00 5.689866e+02 
1.903945e+01 4.647716e+00 9.102982e+02 
1.835844e+01 4.414393e+00 1.456348e+03 
1.786610e+01 4.216266e+00 2.329952e+03 
1.756041e+01 4.062794e+00 3.727594e+03 
1.742784e+01 3.960391e+00 5.963623e+03 
1.745152e+01 3.913376e+00 9.540955e+03 
1.757769e+01 3.912010e+00 1.526418e+04 
1.773984e+01 3.938504e+00 2.442053e+04 
1.789972e+01 3.979751e+00 3.906940e+04 
1.802338e+01 4.021004e+00 6.250552e+04 
1.811130e+01 4.057802e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-920.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.024965e-03 2.867856e-11 1.000000e-05 
2.596455e-03 6.045707e-11 1.599859e-05 
3.166898e-03 1.097001e-10 2.559548e-05 
4.118169e-03 2.412221e-10 4.094915e-05 
5.166082e-03 4.761993e-10 6.551286e-05 
6.636769e-03 1.009659e-09 1.048113e-04 
8.436029e-03 2.073571e-09 1.676833e-04 
1.063856e-02 4.158653e-09 2.682696e-04 
1.346113e-02 8.424608e-09 4.291934e-04 
1.707642e-02 1.719869e-08 6.866488e-04 
2.162855e-02 3.494519e-08 1.098541e-03 
2.729546e-02 7.023866e-08 1.757511e-03 
3.447959e-02 1.415766e-07 2.811769e-03 
4.365739e-02 2.873948e-07 4.498433e-03 
5.511295e-02 5.781854e-07 7.196857e-03 
6.948703e-02 1.158826e-06 1.151395e-02 
8.822006e-02 2.371430e-06 1.842070e-02 
1.120083e-01 4.853571e-06 2.947052e-02 
1.413424e-01 9.752839e-06 4.714866e-02 
1.785582e-01 1.966340e-05 7.543120e-02 
2.259915e-01 3.986614e-05 1.206793e-01 
2.863355e-01 8.109005e-05 1.930698e-01 
3.611086e-01 1.626589e-04 3.088844e-01 
4.573621e-01 3.305065e-04 4.941713e-01 
5.776822e-01 6.660755e-04 7.906043e-01 
7.314112e-01 1.352168e-03 1.264855e+00 
9.212331e-01 2.702718e-03 2.023590e+00 
1.163759e+00 5.451410e-03 3.237458e+00 
1.462226e+00 1.082266e-02 5.179475e+00 
1.835022e+00 2.141897e-02 8.286428e+00 
2.289257e+00 4.167687e-02 1.325711e+01 
2.836790e+00 7.957399e-02 2.120951e+01 
3.476506e+00 1.472482e-01 3.393222e+01 
4.189910e+00 2.599592e-01 5.428675e+01 
4.945537e+00 4.330841e-01 8.685114e+01 
5.674421e+00 6.672327e-01 1.389495e+02 
6.298812e+00 9.397153e-01 2.222996e+02 
6.757786e+00 1.209440e+00 3.556480e+02 
7.018260e+00 1.431741e+00 5.689866e+02 
7.080162e+00 1.576399e+00 9.102982e+02 
6.985057e+00 1.643239e+00 1.456348e+03 
6.779552e+00 1.644395e+00 2.329952e+03 
6.522108e+00 1.603731e+00 3.727594e+03 
6.248882e+00 1.537166e+00 5.963623e+03 
5.997732e+00 1.462360e+00 9.540955e+03 
5.788578e+00 1.389620e+00 1.526418e+04 
5.635093e+00 1.326984e+00 2.442053e+04 
5.545271e+00 1.280378e+00 3.906940e+04 
5.512467e+00 1.250939e+00 6.250552e+04 
5.523450e+00 1.237512e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-921.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.000380e-03 2.767667e-11 1.000000e-05 
2.501455e-03 5.411962e-11 1.599859e-05 
3.229836e-03 1.164979e-10 2.559548e-05 
4.111691e-03 2.403465e-10 4.094915e-05 
5.178986e-03 4.802980e-10 6.551286e-05 
6.672036e-03 1.026956e-09 1.048113e-04 
8.354398e-03 2.016146e-09 1.676833e-04 
1.058538e-02 4.101052e-09 2.682696e-04 
1.338950e-02 8.299840e-09 4.291934e-04 
1.697783e-02 1.692088e-08 6.866488e-04 
2.124639e-02 3.316134e-08 1.098541e-03 
2.733536e-02 7.062379e-08 1.757511e-03 
3.440248e-02 1.407817e-07 2.811769e-03 
4.333455e-02 2.813715e-07 4.498433e-03 
5.482524e-02 5.697963e-07 7.196857e-03 
6.971086e-02 1.171332e-06 1.151395e-02 
8.786815e-02 2.345711e-06 1.842070e-02 
1.116254e-01 4.809183e-06 2.947052e-02 
1.408857e-01 9.669100e-06 4.714866e-02 
1.780220e-01 1.950797e-05 7.543120e-02 
2.263164e-01 4.008184e-05 1.206793e-01 
2.854689e-01 8.044333e-05 1.930698e-01 
3.612195e-01 1.629857e-04 3.088844e-01 
4.565795e-01 3.291704e-04 4.941713e-01 
5.774873e-01 6.661240e-04 7.906043e-01 
7.304128e-01 1.348102e-03 1.264855e+00 
9.220324e-01 2.712688e-03 2.023590e+00 
1.161884e+00 5.431008e-03 3.237458e+00 
1.460703e+00 1.080058e-02 5.179475e+00 
1.831539e+00 2.132052e-02 8.286428e+00 
2.286798e+00 4.158760e-02 1.325711e+01 
2.832701e+00 7.931660e-02 2.120951e+01 
3.472568e+00 1.469065e-01 3.393222e+01 
4.187773e+00 2.598299e-01 5.428675e+01 
4.939303e+00 4.319182e-01 8.685114e+01 
5.666918e+00 6.653289e-01 1.389495e+02 
6.296067e+00 9.393607e-01 2.222996e+02 
6.754617e+00 1.208832e+00 3.556480e+02 
7.013626e+00 1.430299e+00 5.689866e+02 
7.076713e+00 1.575478e+00 9.102982e+02 
6.979572e+00 1.641234e+00 1.456348e+03 
6.776871e+00 1.643769e+00 2.329952e+03 
6.517405e+00 1.602202e+00 3.727594e+03 
6.245638e+00 1.536311e+00 5.963623e+03 
5.993898e+00 1.461324e+00 9.540955e+03 
5.784416e+00 1.388524e+00 1.526418e+04 
5.632745e+00 1.326533e+00 2.442053e+04 
5.542291e+00 1.279737e+00 3.906940e+04 
5.507013e+00 1.249528e+00 6.250552e+04 
5.517667e+00 1.235995e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-922.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.959855e-03 2.605670e-11 1.000000e-05 
2.534383e-03 5.634617e-11 1.599859e-05 
3.293525e-03 1.236604e-10 2.559548e-05 
4.009626e-03 2.231307e-10 4.094915e-05 
5.254143e-03 5.020575e-10 6.551286e-05 
6.563098e-03 9.785308e-10 1.048113e-04 
8.247019e-03 1.941507e-09 1.676833e-04 
1.047029e-02 3.973044e-09 2.682696e-04 
1.343838e-02 8.400177e-09 4.291934e-04 
1.689397e-02 1.668951e-08 6.866488e-04 
2.158356e-02 3.480303e-08 1.098541e-03 
2.726642e-02 7.016695e-08 1.757511e-03 
3.448729e-02 1.419795e-07 2.811769e-03 
4.357215e-02 2.863358e-07 4.498433e-03 
5.492998e-02 5.736903e-07 7.196857e-03 
6.940109e-02 1.157041e-06 1.151395e-02 
8.823701e-02 2.377956e-06 1.842070e-02 
1.115984e-01 4.810908e-06 2.947052e-02 
1.411406e-01 9.732246e-06 4.714866e-02 
1.782942e-01 1.961887e-05 7.543120e-02 
2.260492e-01 3.998342e-05 1.206793e-01 
2.849308e-01 8.007619e-05 1.930698e-01 
3.616806e-01 1.637881e-04 3.088844e-01 
4.568334e-01 3.300774e-04 4.941713e-01 
5.768289e-01 6.645690e-04 7.906043e-01 
7.298431e-01 1.346408e-03 1.264855e+00 
9.207400e-01 2.704230e-03 2.023590e+00 
1.160132e+00 5.412344e-03 3.237458e+00 
1.459860e+00 1.079354e-02 5.179475e+00 
1.831329e+00 2.133603e-02 8.286428e+00 
2.285855e+00 4.158057e-02 1.325711e+01 
2.833127e+00 7.943520e-02 2.120951e+01 
3.470208e+00 1.467620e-01 3.393222e+01 
4.183619e+00 2.593332e-01 5.428675e+01 
4.934763e+00 4.311810e-01 8.685114e+01 
5.664506e+00 6.651212e-01 1.389495e+02 
6.291069e+00 9.380790e-01 2.222996e+02 
6.748715e+00 1.206931e+00 3.556480e+02 
7.008585e+00 1.428649e+00 5.689866e+02 
7.071588e+00 1.573685e+00 9.102982e+02 
6.978117e+00 1.641266e+00 1.456348e+03 
6.774555e+00 1.643315e+00 2.329952e+03 
6.515547e+00 1.601926e+00 3.727594e+03 
6.243215e+00 1.535786e+00 5.963623e+03 
5.991723e+00 1.460905e+00 9.540955e+03 
5.783173e+00 1.388441e+00 1.526418e+04 
5.631024e+00 1.326287e+00 2.442053e+04 
5.540620e+00 1.279512e+00 3.906940e+04 
5.504344e+00 1.248993e+00 6.250552e+04 
5.516685e+00 1.235995e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-923.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.035704e-03 2.923227e-11 1.000000e-05 
2.497593e-03 5.398632e-11 1.599859e-05 
3.271883e-03 1.213702e-10 2.559548e-05 
4.074827e-03 2.344477e-10 4.094915e-05 
5.257090e-03 5.034483e-10 6.551286e-05 
6.658346e-03 1.022863e-09 1.048113e-04 
8.335089e-03 2.006547e-09 1.676833e-04 
1.059000e-02 4.115342e-09 2.682696e-04 
1.328045e-02 8.116280e-09 4.291934e-04 
1.683337e-02 1.652845e-08 6.866488e-04 
2.145350e-02 3.421472e-08 1.098541e-03 
2.690662e-02 6.749885e-08 1.757511e-03 
3.417155e-02 1.382653e-07 2.811769e-03 
4.336059e-02 2.824913e-07 4.498433e-03 
5.477938e-02 5.696017e-07 7.196857e-03 
6.927916e-02 1.152202e-06 1.151395e-02 
8.790170e-02 2.353499e-06 1.842070e-02 
1.116507e-01 4.822910e-06 2.947052e-02 
1.406299e-01 9.637425e-06 4.714866e-02 
1.777025e-01 1.944528e-05 7.543120e-02 
2.250671e-01 3.950736e-05 1.206793e-01 
2.849751e-01 8.020035e-05 1.930698e-01 
3.609806e-01 1.630156e-04 3.088844e-01 
4.564916e-01 3.296940e-04 4.941713e-01 
5.769353e-01 6.656568e-04 7.906043e-01 
7.274414e-01 1.334610e-03 1.264855e+00 
9.196047e-01 2.697160e-03 2.023590e+00 
1.158038e+00 5.388943e-03 3.237458e+00 
1.457884e+00 1.076143e-02 5.179475e+00 
1.829548e+00 2.129682e-02 8.286428e+00 
2.282026e+00 4.141705e-02 1.325711e+01 
2.829843e+00 7.924467e-02 2.120951e+01 
3.468002e+00 1.466367e-01 3.393222e+01 
4.181454e+00 2.591977e-01 5.428675e+01 
4.932717e+00 4.310744e-01 8.685114e+01 
5.659283e+00 6.639766e-01 1.389495e+02 
6.284014e+00 9.359513e-01 2.222996e+02 
6.745206e+00 1.206160e+00 3.556480e+02 
7.005290e+00 1.427888e+00 5.689866e+02 
7.068863e+00 1.573138e+00 9.102982e+02 
6.974436e+00 1.640171e+00 1.456348e+03 
6.772033e+00 1.642763e+00 2.329952e+03 
6.512955e+00 1.601326e+00 3.727594e+03 
6.240569e+00 1.535172e+00 5.963623e+03 
5.987745e+00 1.459814e+00 9.540955e+03 
5.780287e+00 1.387786e+00 1.526418e+04 
5.629100e+00 1.325975e+00 2.442053e+04 
5.536692e+00 1.278568e+00 3.906940e+04 
5.500866e+00 1.248202e+00 6.250552e+04 
5.513284e+00 1.235229e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-924.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.979461e-03 2.690480e-11 1.000000e-05 
2.595961e-03 6.068530e-11 1.599859e-05 
3.191761e-03 1.127924e-10 2.559548e-05 
4.144109e-03 2.468780e-10 4.094915e-05 
5.182470e-03 4.828355e-10 6.551286e-05 
6.565569e-03 9.817613e-10 1.048113e-04 
8.211046e-03 1.920368e-09 1.676833e-04 
1.042464e-02 3.929819e-09 2.682696e-04 
1.324673e-02 8.063334e-09 4.291934e-04 
1.678557e-02 1.640578e-08 6.866488e-04 
2.139772e-02 3.398532e-08 1.098541e-03 
2.691296e-02 6.761973e-08 1.757511e-03 
3.427903e-02 1.397253e-07 2.811769e-03 
4.357243e-02 2.869623e-07 4.498433e-03 
5.472171e-02 5.684199e-07 7.196857e-03 
6.929831e-02 1.154407e-06 1.151395e-02 
8.767075e-02 2.337527e-06 1.842070e-02 
1.109232e-01 4.734365e-06 2.947052e-02 
1.406324e-01 9.648368e-06 4.714866e-02 
1.776607e-01 1.945259e-05 7.543120e-02 
2.255706e-01 3.981617e-05 1.206793e-01 
2.842896e-01 7.970928e-05 1.930698e-01 
3.599168e-01 1.617538e-04 3.088844e-01 
4.558167e-01 3.285895e-04 4.941713e-01 
5.752580e-01 6.605840e-04 7.906043e-01 
7.276835e-01 1.337387e-03 1.264855e+00 
9.180807e-01 2.686681e-03 2.023590e+00 
1.158799e+00 5.405369e-03 3.237458e+00 
1.457630e+00 1.076737e-02 5.179475e+00 
1.828297e+00 2.127600e-02 8.286428e+00 
2.281712e+00 4.144390e-02 1.325711e+01 
2.826068e+00 7.901338e-02 2.120951e+01 
3.462489e+00 1.460981e-01 3.393222e+01 
4.175717e+00 2.584133e-01 5.428675e+01 
4.925951e+00 4.297740e-01 8.685114e+01 
5.653310e+00 6.625819e-01 1.389495e+02 
6.281946e+00 9.358713e-01 2.222996e+02 
6.741629e+00 1.205355e+00 3.556480e+02 
6.999996e+00 1.426106e+00 5.689866e+02 
7.065613e+00 1.572317e+00 9.102982e+02 
6.970611e+00 1.639001e+00 1.456348e+03 
6.769367e+00 1.642141e+00 2.329952e+03 
6.508442e+00 1.599878e+00 3.727594e+03 
6.238876e+00 1.534942e+00 5.963623e+03 
5.986948e+00 1.459909e+00 9.540955e+03 
5.776512e+00 1.386822e+00 1.526418e+04 
5.626363e+00 1.325394e+00 2.442053e+04 
5.532863e+00 1.277654e+00 3.906940e+04 
5.499724e+00 1.248147e+00 6.250552e+04 
5.511346e+00 1.234926e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-925.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.970737e-03 2.657936e-11 1.000000e-05 
2.566038e-03 5.867431e-11 1.599859e-05 
3.265428e-03 1.209147e-10 2.559548e-05 
4.058891e-03 2.322099e-10 4.094915e-05 
5.085182e-03 4.566444e-10 6.551286e-05 
6.527236e-03 9.657097e-10 1.048113e-04 
8.320095e-03 2.000062e-09 1.676833e-04 
1.053762e-02 4.063371e-09 2.682696e-04 
1.329424e-02 8.159239e-09 4.291934e-04 
1.680033e-02 1.646692e-08 6.866488e-04 
2.126140e-02 3.337600e-08 1.098541e-03 
2.692927e-02 6.781608e-08 1.757511e-03 
3.428974e-02 1.400076e-07 2.811769e-03 
4.319955e-02 2.799607e-07 4.498433e-03 
5.481957e-02 5.720934e-07 7.196857e-03 
6.937146e-02 1.159320e-06 1.151395e-02 
8.790615e-02 2.358957e-06 1.842070e-02 
1.108513e-01 4.730280e-06 2.947052e-02 
1.409122e-01 9.716589e-06 4.714866e-02 
1.780337e-01 1.959656e-05 7.543120e-02 
2.247455e-01 3.942344e-05 1.206793e-01 
2.843780e-01 7.987001e-05 1.930698e-01 
3.592441e-01 1.610227e-04 3.088844e-01 
4.553578e-01 3.279525e-04 4.941713e-01 
5.760575e-01 6.640578e-04 7.906043e-01 
7.269256e-01 1.334654e-03 1.264855e+00 
9.165245e-01 2.675937e-03 2.023590e+00 
1.156570e+00 5.380070e-03 3.237458e+00 
1.455930e+00 1.074133e-02 5.179475e+00 
1.825588e+00 2.120451e-02 8.286428e+00 
2.280184e+00 4.140491e-02 1.325711e+01 
2.824270e+00 7.894645e-02 2.120951e+01 
3.457612e+00 1.456395e-01 3.393222e+01 
4.173022e+00 2.581810e-01 5.428675e+01 
4.924462e+00 4.298068e-01 8.685114e+01 
5.649230e+00 6.618167e-01 1.389495e+02 
6.276000e+00 9.341981e-01 2.222996e+02 
6.735413e+00 1.203303e+00 3.556480e+02 
6.995190e+00 1.424572e+00 5.689866e+02 
7.061926e+00 1.571267e+00 9.102982e+02 
6.967457e+00 1.638171e+00 1.456348e+03 
6.765781e+00 1.641079e+00 2.329952e+03 
6.505918e+00 1.599306e+00 3.727594e+03 
6.234918e+00 1.533794e+00 5.963623e+03 
5.983889e+00 1.459159e+00 9.540955e+03 
5.775063e+00 1.386666e+00 1.526418e+04 
5.622726e+00 1.324516e+00 2.442053e+04 
5.532495e+00 1.277843e+00 3.906940e+04 
5.496906e+00 1.247564e+00 6.250552e+04 
5.506225e+00 1.233616e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-926.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.953539e-03 2.591756e-11 1.000000e-05 
2.544263e-03 5.725505e-11 1.599859e-05 
3.220204e-03 1.160855e-10 2.559548e-05 
4.069907e-03 2.343588e-10 4.094915e-05 
5.079154e-03 4.555144e-10 6.551286e-05 
6.554967e-03 9.791280e-10 1.048113e-04 
8.366055e-03 2.035589e-09 1.676833e-04 
1.060281e-02 4.143725e-09 2.682696e-04 
1.333983e-02 8.252372e-09 4.291934e-04 
1.682124e-02 1.654636e-08 6.866488e-04 
2.120753e-02 3.315875e-08 1.098541e-03 
2.702366e-02 6.860574e-08 1.757511e-03 
3.438239e-02 1.412982e-07 2.811769e-03 
4.322332e-02 2.807264e-07 4.498433e-03 
5.472950e-02 5.698936e-07 7.196857e-03 
6.896258e-02 1.140173e-06 1.151395e-02 
8.733068e-02 2.315432e-06 1.842070e-02 
1.107975e-01 4.728497e-06 2.947052e-02 
1.407908e-01 9.701955e-06 4.714866e-02 
1.771316e-01 1.932106e-05 7.543120e-02 
2.247841e-01 3.948644e-05 1.206793e-01 
2.840722e-01 7.969863e-05 1.930698e-01 
3.590529e-01 1.609394e-04 3.088844e-01 
4.544257e-01 3.262952e-04 4.941713e-01 
5.741206e-01 6.580941e-04 7.906043e-01 
7.260118e-01 1.331064e-03 1.264855e+00 
9.167460e-01 2.680761e-03 2.023590e+00 
1.156459e+00 5.384297e-03 3.237458e+00 
1.452299e+00 1.067276e-02 5.179475e+00 
1.822384e+00 2.111595e-02 8.286428e+00 
2.277280e+00 4.129143e-02 1.325711e+01 
2.819608e+00 7.864161e-02 2.120951e+01 
3.456002e+00 1.455879e-01 3.393222e+01 
4.169247e+00 2.577523e-01 5.428675e+01 
4.918503e+00 4.287100e-01 8.685114e+01 
5.646036e+00 6.613455e-01 1.389495e+02 
6.272084e+00 9.333573e-01 2.222996e+02 
6.730780e+00 1.201997e+00 3.556480e+02 
6.992395e+00 1.424062e+00 5.689866e+02 
7.055987e+00 1.569046e+00 9.102982e+02 
6.963451e+00 1.636908e+00 1.456348e+03 
6.762490e+00 1.640157e+00 2.329952e+03 
6.503883e+00 1.598949e+00 3.727594e+03 
6.231965e+00 1.533052e+00 5.963623e+03 
5.980753e+00 1.458380e+00 9.540955e+03 
5.772973e+00 1.386286e+00 1.526418e+04 
5.619255e+00 1.323692e+00 2.442053e+04 
5.529273e+00 1.277122e+00 3.906940e+04 
5.494860e+00 1.247223e+00 6.250552e+04 
5.504647e+00 1.233425e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-927.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.942056e-03 2.549072e-11 1.000000e-05 
2.546264e-03 5.745223e-11 1.599859e-05 
3.151941e-03 1.089760e-10 2.559548e-05 
4.057932e-03 2.325472e-10 4.094915e-05 
5.235445e-03 4.994103e-10 6.551286e-05 
6.564951e-03 9.846710e-10 1.048113e-04 
8.205618e-03 1.922784e-09 1.676833e-04 
1.044165e-02 3.961911e-09 2.682696e-04 
1.323637e-02 8.070548e-09 4.291934e-04 
1.675347e-02 1.636483e-08 6.866488e-04 
2.114313e-02 3.289307e-08 1.098541e-03 
2.677509e-02 6.680206e-08 1.757511e-03 
3.395981e-02 1.362991e-07 2.811769e-03 
4.299370e-02 2.765744e-07 4.498433e-03 
5.465735e-02 5.682555e-07 7.196857e-03 
6.936779e-02 1.161642e-06 1.151395e-02 
8.788532e-02 2.362377e-06 1.842070e-02 
1.109260e-01 4.750094e-06 2.947052e-02 
1.401275e-01 9.575807e-06 4.714866e-02 
1.774488e-01 1.944602e-05 7.543120e-02 
2.244102e-01 3.933215e-05 1.206793e-01 
2.837989e-01 7.955468e-05 1.930698e-01 
3.590026e-01 1.610455e-04 3.088844e-01 
4.545729e-01 3.269647e-04 4.941713e-01 
5.739121e-01 6.580865e-04 7.906043e-01 
7.251541e-01 1.327784e-03 1.264855e+00 
9.160418e-01 2.677471e-03 2.023590e+00 
1.153883e+00 5.354201e-03 3.237458e+00 
1.452096e+00 1.067972e-02 5.179475e+00 
1.822712e+00 2.114981e-02 8.286428e+00 
2.273228e+00 4.111602e-02 1.325711e+01 
2.818795e+00 7.865616e-02 2.120951e+01 
3.452115e+00 1.452525e-01 3.393222e+01 
4.164785e+00 2.571991e-01 5.428675e+01 
4.912822e+00 4.276839e-01 8.685114e+01 
5.638172e+00 6.593221e-01 1.389495e+02 
6.265857e+00 9.315676e-01 2.222996e+02 
6.726921e+00 1.201056e+00 3.556480e+02 
6.988570e+00 1.423026e+00 5.689866e+02 
7.052487e+00 1.568091e+00 9.102982e+02 
6.959453e+00 1.635647e+00 1.456348e+03 
6.759733e+00 1.639488e+00 2.329952e+03 
6.499999e+00 1.597775e+00 3.727594e+03 
6.230252e+00 1.532813e+00 5.963623e+03 
5.978412e+00 1.457896e+00 9.540955e+03 
5.768324e+00 1.385017e+00 1.526418e+04 
5.616486e+00 1.323099e+00 2.442053e+04 
5.526626e+00 1.276584e+00 3.906940e+04 
5.489952e+00 1.245980e+00 6.250552e+04 
5.499615e+00 1.232143e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-928.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.962792e-03 2.634437e-11 1.000000e-05 
2.514215e-03 5.536970e-11 1.599859e-05 
3.203296e-03 1.145133e-10 2.559548e-05 
4.107699e-03 2.414686e-10 4.094915e-05 
5.232514e-03 4.991098e-10 6.551286e-05 
6.483164e-03 9.493491e-10 1.048113e-04 
8.182495e-03 1.908631e-09 1.676833e-04 
1.038785e-02 3.905190e-09 2.682696e-04 
1.330087e-02 8.197951e-09 4.291934e-04 
1.681844e-02 1.657379e-08 6.866488e-04 
2.143924e-02 3.433152e-08 1.098541e-03 
2.682938e-02 6.728170e-08 1.757511e-03 
3.405481e-02 1.375945e-07 2.811769e-03 
4.298227e-02 2.766520e-07 4.498433e-03 
5.487452e-02 5.756765e-07 7.196857e-03 
6.937432e-02 1.163224e-06 1.151395e-02 
8.738762e-02 2.324975e-06 1.842070e-02 
1.108413e-01 4.744330e-06 2.947052e-02 
1.402306e-01 9.607322e-06 4.714866e-02 
1.766673e-01 1.921092e-05 7.543120e-02 
2.243214e-01 3.932784e-05 1.206793e-01 
2.835749e-01 7.945207e-05 1.930698e-01 
3.590918e-01 1.613393e-04 3.088844e-01 
4.532330e-01 3.244319e-04 4.941713e-01 
5.729564e-01 6.555110e-04 7.906043e-01 
7.251617e-01 1.329255e-03 1.264855e+00 
9.145863e-01 2.667604e-03 2.023590e+00 
1.152878e+00 5.345959e-03 3.237458e+00 
1.451607e+00 1.068037e-02 5.179475e+00 
1.821117e+00 2.111695e-02 8.286428e+00 
2.272568e+00 4.112375e-02 1.325711e+01 
2.813250e+00 7.827848e-02 2.120951e+01 
3.450805e+00 1.452377e-01 3.393222e+01 
4.161100e+00 2.567866e-01 5.428675e+01 
4.909379e+00 4.272218e-01 8.685114e+01 
5.636964e+00 6.595086e-01 1.389495e+02 
6.263075e+00 9.311901e-01 2.222996e+02 
6.724306e+00 1.200702e+00 3.556480e+02 
6.982512e+00 1.420850e+00 5.689866e+02 
7.050045e+00 1.567685e+00 9.102982e+02 
6.956433e+00 1.634881e+00 1.456348e+03 
6.756586e+00 1.638633e+00 2.329952e+03 
6.496827e+00 1.596915e+00 3.727594e+03 
6.227576e+00 1.532181e+00 5.963623e+03 
5.974793e+00 1.456935e+00 9.540955e+03 
5.766655e+00 1.384782e+00 1.526418e+04 
5.614290e+00 1.322694e+00 2.442053e+04 
5.523117e+00 1.275770e+00 3.906940e+04 
5.487909e+00 1.245639e+00 6.250552e+04 
5.497121e+00 1.231662e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-929.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.953912e-03 2.601642e-11 1.000000e-05 
2.512120e-03 5.529090e-11 1.599859e-05 
3.159736e-03 1.100234e-10 2.559548e-05 
4.093488e-03 2.392286e-10 4.094915e-05 
5.086857e-03 4.590723e-10 6.551286e-05 
6.529343e-03 9.708251e-10 1.048113e-04 
8.224792e-03 1.940472e-09 1.676833e-04 
1.056467e-02 4.112453e-09 2.682696e-04 
1.314002e-02 7.912636e-09 4.291934e-04 
1.665040e-02 1.609930e-08 6.866488e-04 
2.113074e-02 3.290614e-08 1.098541e-03 
2.697626e-02 6.846652e-08 1.757511e-03 
3.410568e-02 1.383608e-07 2.811769e-03 
4.287516e-02 2.748848e-07 4.498433e-03 
5.466239e-02 5.696390e-07 7.196857e-03 
6.930959e-02 1.161221e-06 1.151395e-02 
8.724015e-02 2.315717e-06 1.842070e-02 
1.106960e-01 4.730799e-06 2.947052e-02 
1.395595e-01 9.480258e-06 4.714866e-02 
1.773795e-01 1.946513e-05 7.543120e-02 
2.243920e-01 3.940741e-05 1.206793e-01 
2.836449e-01 7.959650e-05 1.930698e-01 
3.576258e-01 1.595432e-04 3.088844e-01 
4.536716e-01 3.257249e-04 4.941713e-01 
5.731281e-01 6.568062e-04 7.906043e-01 
7.228074e-01 1.317773e-03 1.264855e+00 
9.131362e-01 2.657798e-03 2.023590e+00 
1.151679e+00 5.335036e-03 3.237458e+00 
1.448419e+00 1.062164e-02 5.179475e+00 
1.816138e+00 2.096709e-02 8.286428e+00 
2.270340e+00 4.104681e-02 1.325711e+01 
2.811371e+00 7.820442e-02 2.120951e+01 
3.443843e+00 1.445201e-01 3.393222e+01 
4.157574e+00 2.564027e-01 5.428675e+01 
4.906746e+00 4.269629e-01 8.685114e+01 
5.629772e+00 6.577081e-01 1.389495e+02 
6.256078e+00 9.290834e-01 2.222996e+02 
6.720174e+00 1.199629e+00 3.556480e+02 
6.978338e+00 1.419633e+00 5.689866e+02 
7.046564e+00 1.566737e+00 9.102982e+02 
6.953837e+00 1.634328e+00 1.456348e+03 
6.753083e+00 1.637606e+00 2.329952e+03 
6.495850e+00 1.597022e+00 3.727594e+03 
6.224363e+00 1.531332e+00 5.963623e+03 
5.972489e+00 1.456464e+00 9.540955e+03 
5.764372e+00 1.384334e+00 1.526418e+04 
5.612270e+00 1.322346e+00 2.442053e+04 
5.520826e+00 1.275344e+00 3.906940e+04 
5.485876e+00 1.245301e+00 6.250552e+04 
5.495221e+00 1.231368e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-93.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.022970e-02 2.890469e-09 1.000000e-05 
2.546392e-02 5.764685e-09 1.599859e-05 
3.254616e-02 1.203646e-08 2.559548e-05 
4.082900e-02 2.376326e-08 4.094915e-05 
5.196677e-02 4.899787e-08 6.551286e-05 
6.540427e-02 9.768286e-08 1.048113e-04 
8.276540e-02 1.979460e-07 1.676833e-04 
1.049813e-01 4.039578e-07 2.682696e-04 
1.325888e-01 8.138072e-07 4.291934e-04 
1.685860e-01 1.672883e-06 6.866488e-04 
2.129018e-01 3.369303e-06 1.098541e-03 
2.707214e-01 6.927412e-06 1.757511e-03 
3.422574e-01 1.399793e-05 2.811769e-03 
4.310999e-01 2.797321e-05 4.498433e-03 
5.449572e-01 5.650683e-05 7.196857e-03 
6.923325e-01 1.158686e-04 1.151395e-02 
8.760814e-01 2.347838e-04 1.842070e-02 
1.104146e+00 4.700404e-04 2.947052e-02 
1.399362e+00 9.569276e-04 4.714866e-02 
1.767173e+00 1.927437e-03 7.543120e-02 
2.230903e+00 3.878559e-03 1.206793e-01 
2.822064e+00 7.853510e-03 1.930698e-01 
3.553915e+00 1.569291e-02 3.088844e-01 
4.473353e+00 3.132052e-02 4.941713e-01 
5.614248e+00 6.199511e-02 7.906043e-01 
7.012310e+00 1.210450e-01 1.264855e+00 
8.692366e+00 2.313029e-01 2.023590e+00 
1.066795e+01 4.297537e-01 3.237458e+00 
1.290314e+01 7.664890e-01 5.179475e+00 
1.526010e+01 1.283732e+00 8.286428e+00 
1.757779e+01 1.999168e+00 1.325711e+01 
1.959610e+01 2.848334e+00 2.120951e+01 
2.111252e+01 3.706336e+00 3.393222e+01 
2.200702e+01 4.428614e+00 5.428675e+01 
2.227471e+01 4.916023e+00 8.685114e+01 
2.202812e+01 5.154668e+00 1.389495e+02 
2.142166e+01 5.183313e+00 2.222996e+02 
2.061350e+01 5.063256e+00 3.556480e+02 
1.975763e+01 4.862622e+00 5.689866e+02 
1.895621e+01 4.628956e+00 9.102982e+02 
1.827794e+01 4.397322e+00 1.456348e+03 
1.777232e+01 4.195412e+00 2.329952e+03 
1.746207e+01 4.041081e+00 3.727594e+03 
1.733585e+01 3.941012e+00 5.963623e+03 
1.735720e+01 3.893322e+00 9.540955e+03 
1.747921e+01 3.890510e+00 1.526418e+04 
1.763685e+01 3.915296e+00 2.442053e+04 
1.779748e+01 3.956506e+00 3.906940e+04 
1.792595e+01 3.999140e+00 6.250552e+04 
1.801281e+01 4.035426e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-930.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.017412e-03 2.866710e-11 1.000000e-05 
2.561612e-03 5.868674e-11 1.599859e-05 
3.150742e-03 1.092039e-10 2.559548e-05 
4.123213e-03 2.447413e-10 4.094915e-05 
5.218828e-03 4.962710e-10 6.551286e-05 
6.419952e-03 9.238368e-10 1.048113e-04 
8.301672e-03 1.997545e-09 1.676833e-04 
1.041587e-02 3.945360e-09 2.682696e-04 
1.334649e-02 8.300432e-09 4.291934e-04 
1.678176e-02 1.650107e-08 6.866488e-04 
2.134556e-02 3.395649e-08 1.098541e-03 
2.691630e-02 6.808418e-08 1.757511e-03 
3.402043e-02 1.374737e-07 2.811769e-03 
4.307330e-02 2.790135e-07 4.498433e-03 
5.423396e-02 5.569486e-07 7.196857e-03 
6.869180e-02 1.131662e-06 1.151395e-02 
8.718460e-02 2.313784e-06 1.842070e-02 
1.102435e-01 4.678042e-06 2.947052e-02 
1.400430e-01 9.589430e-06 4.714866e-02 
1.764031e-01 1.916608e-05 7.543120e-02 
2.240694e-01 3.927993e-05 1.206793e-01 
2.825790e-01 7.878734e-05 1.930698e-01 
3.576156e-01 1.597012e-04 3.088844e-01 
4.522325e-01 3.229826e-04 4.941713e-01 
5.717383e-01 6.527422e-04 7.906043e-01 
7.226701e-01 1.318437e-03 1.264855e+00 
9.123276e-01 2.653594e-03 2.023590e+00 
1.150773e+00 5.328176e-03 3.237458e+00 
1.446343e+00 1.058741e-02 5.179475e+00 
1.817267e+00 2.102837e-02 8.286428e+00 
2.267866e+00 4.095660e-02 1.325711e+01 
2.808336e+00 7.803472e-02 2.120951e+01 
3.442540e+00 1.445057e-01 3.393222e+01 
4.151654e+00 2.555859e-01 5.428675e+01 
4.900568e+00 4.258112e-01 8.685114e+01 
5.624975e+00 6.567022e-01 1.389495e+02 
6.253759e+00 9.288934e-01 2.222996e+02 
6.714070e+00 1.197624e+00 3.556480e+02 
6.975517e+00 1.419105e+00 5.689866e+02 
7.042492e+00 1.565482e+00 9.102982e+02 
6.949330e+00 1.632807e+00 1.456348e+03 
6.749140e+00 1.636368e+00 2.329952e+03 
6.491175e+00 1.595496e+00 3.727594e+03 
6.221288e+00 1.530538e+00 5.963623e+03 
5.968611e+00 1.455405e+00 9.540955e+03 
5.761275e+00 1.383602e+00 1.526418e+04 
5.609940e+00 1.321896e+00 2.442053e+04 
5.517556e+00 1.274605e+00 3.906940e+04 
5.482177e+00 1.244438e+00 6.250552e+04 
5.492435e+00 1.230793e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-931.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.928740e-03 2.507770e-11 1.000000e-05 
2.514365e-03 5.555866e-11 1.599859e-05 
3.177716e-03 1.121533e-10 2.559548e-05 
4.037735e-03 2.300806e-10 4.094915e-05 
5.189238e-03 4.884019e-10 6.551286e-05 
6.594067e-03 1.002136e-09 1.048113e-04 
8.181400e-03 1.914033e-09 1.676833e-04 
1.054653e-02 4.100111e-09 2.682696e-04 
1.336478e-02 8.343581e-09 4.291934e-04 
1.661886e-02 1.604244e-08 6.866488e-04 
2.134471e-02 3.398895e-08 1.098541e-03 
2.666547e-02 6.626966e-08 1.757511e-03 
3.420620e-02 1.398884e-07 2.811769e-03 
4.323277e-02 2.824272e-07 4.498433e-03 
5.427058e-02 5.586777e-07 7.196857e-03 
6.875787e-02 1.136151e-06 1.151395e-02 
8.706943e-02 2.307104e-06 1.842070e-02 
1.101152e-01 4.666750e-06 2.947052e-02 
1.393919e-01 9.466464e-06 4.714866e-02 
1.765400e-01 1.923136e-05 7.543120e-02 
2.229241e-01 3.872227e-05 1.206793e-01 
2.827144e-01 7.898543e-05 1.930698e-01 
3.581520e-01 1.605931e-04 3.088844e-01 
4.519613e-01 3.227483e-04 4.941713e-01 
5.722897e-01 6.553350e-04 7.906043e-01 
7.227785e-01 1.320445e-03 1.264855e+00 
9.116369e-01 2.650413e-03 2.023590e+00 
1.149745e+00 5.319609e-03 3.237458e+00 
1.446489e+00 1.060191e-02 5.179475e+00 
1.812373e+00 2.088165e-02 8.286428e+00 
2.265836e+00 4.089032e-02 1.325711e+01 
2.804653e+00 7.781154e-02 2.120951e+01 
3.440540e+00 1.444044e-01 3.393222e+01 
4.149031e+00 2.553648e-01 5.428675e+01 
4.894552e+00 4.247010e-01 8.685114e+01 
5.620575e+00 6.558275e-01 1.389495e+02 
6.249200e+00 9.277842e-01 2.222996e+02 
6.709919e+00 1.196541e+00 3.556480e+02 
6.972703e+00 1.418579e+00 5.689866e+02 
7.038779e+00 1.564411e+00 9.102982e+02 
6.947172e+00 1.632473e+00 1.456348e+03 
6.746722e+00 1.635857e+00 2.329952e+03 
6.488148e+00 1.594697e+00 3.727594e+03 
6.217595e+00 1.529492e+00 5.963623e+03 
5.966985e+00 1.455186e+00 9.540955e+03 
5.759656e+00 1.383383e+00 1.526418e+04 
5.604957e+00 1.320571e+00 2.442053e+04 
5.515219e+00 1.274164e+00 3.906940e+04 
5.478310e+00 1.243521e+00 6.250552e+04 
5.489262e+00 1.230096e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-932.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.948524e-03 2.588509e-11 1.000000e-05 
2.538825e-03 5.725736e-11 1.599859e-05 
3.159081e-03 1.103101e-10 2.559548e-05 
4.096471e-03 2.405262e-10 4.094915e-05 
5.127956e-03 4.718085e-10 6.551286e-05 
6.445519e-03 9.369286e-10 1.048113e-04 
8.303354e-03 2.003058e-09 1.676833e-04 
1.041435e-02 3.952115e-09 2.682696e-04 
1.317967e-02 8.010255e-09 4.291934e-04 
1.680052e-02 1.659209e-08 6.866488e-04 
2.124289e-02 3.354082e-08 1.098541e-03 
2.679673e-02 6.732536e-08 1.757511e-03 
3.409185e-02 1.386388e-07 2.811769e-03 
4.302653e-02 2.787036e-07 4.498433e-03 
5.430218e-02 5.602553e-07 7.196857e-03 
6.892906e-02 1.145888e-06 1.151395e-02 
8.681928e-02 2.289733e-06 1.842070e-02 
1.105870e-01 4.732059e-06 2.947052e-02 
1.394659e-01 9.491734e-06 4.714866e-02 
1.767807e-01 1.933087e-05 7.543120e-02 
2.229062e-01 3.875451e-05 1.206793e-01 
2.819775e-01 7.845362e-05 1.930698e-01 
3.570338e-01 1.592646e-04 3.088844e-01 
4.518248e-01 3.228022e-04 4.941713e-01 
5.717178e-01 6.540736e-04 7.906043e-01 
7.211291e-01 1.312837e-03 1.264855e+00 
9.110688e-01 2.648298e-03 2.023590e+00 
1.147100e+00 5.288668e-03 3.237458e+00 
1.445294e+00 1.058696e-02 5.179475e+00 
1.813338e+00 2.093707e-02 8.286428e+00 
2.262238e+00 4.073968e-02 1.325711e+01 
2.803505e+00 7.779753e-02 2.120951e+01 
3.433549e+00 1.436843e-01 3.393222e+01 
4.145843e+00 2.550412e-01 5.428675e+01 
4.890939e+00 4.241944e-01 8.685114e+01 
5.618438e+00 6.557017e-01 1.389495e+02 
6.242123e+00 9.256443e-01 2.222996e+02 
6.705153e+00 1.195166e+00 3.556480e+02 
6.968407e+00 1.417296e+00 5.689866e+02 
7.035391e+00 1.563508e+00 9.102982e+02 
6.943214e+00 1.631228e+00 1.456348e+03 
6.743768e+00 1.635090e+00 2.329952e+03 
6.486500e+00 1.594506e+00 3.727594e+03 
6.214831e+00 1.528822e+00 5.963623e+03 
5.965465e+00 1.455006e+00 9.540955e+03 
5.756133e+00 1.382502e+00 1.526418e+04 
5.602225e+00 1.319987e+00 2.442053e+04 
5.510760e+00 1.273045e+00 3.906940e+04 
5.474778e+00 1.242709e+00 6.250552e+04 
5.485361e+00 1.229168e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-933.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.990959e-03 2.764302e-11 1.000000e-05 
2.559600e-03 5.873745e-11 1.599859e-05 
3.202044e-03 1.149953e-10 2.559548e-05 
4.083978e-03 2.385880e-10 4.094915e-05 
5.177897e-03 4.862490e-10 6.551286e-05 
6.520304e-03 9.709616e-10 1.048113e-04 
8.185868e-03 1.921289e-09 1.676833e-04 
1.042940e-02 3.973531e-09 2.682696e-04 
1.315749e-02 7.978437e-09 4.291934e-04 
1.680746e-02 1.663048e-08 6.866488e-04 
2.123432e-02 3.353619e-08 1.098541e-03 
2.688860e-02 6.809315e-08 1.757511e-03 
3.399614e-02 1.376220e-07 2.811769e-03 
4.278469e-02 2.743245e-07 4.498433e-03 
5.438647e-02 5.634721e-07 7.196857e-03 
6.865547e-02 1.133512e-06 1.151395e-02 
8.667620e-02 2.280876e-06 1.842070e-02 
1.104829e-01 4.723778e-06 2.947052e-02 
1.397464e-01 9.559365e-06 4.714866e-02 
1.761994e-01 1.916134e-05 7.543120e-02 
2.229381e-01 3.881275e-05 1.206793e-01 
2.824552e-01 7.893757e-05 1.930698e-01 
3.564678e-01 1.586784e-04 3.088844e-01 
4.514116e-01 3.222626e-04 4.941713e-01 
5.698266e-01 6.483003e-04 7.906043e-01 
7.200852e-01 1.308546e-03 1.264855e+00 
9.103611e-01 2.644962e-03 2.023590e+00 
1.145737e+00 5.275495e-03 3.237458e+00 
1.442440e+00 1.053571e-02 5.179475e+00 
1.811525e+00 2.089665e-02 8.286428e+00 
2.260297e+00 4.067813e-02 1.325711e+01 
2.798561e+00 7.747050e-02 2.120951e+01 
3.430072e+00 1.433999e-01 3.393222e+01 
4.141686e+00 2.545428e-01 5.428675e+01 
4.889599e+00 4.242582e-01 8.685114e+01 
5.611068e+00 6.538424e-01 1.389495e+02 
6.237255e+00 9.244073e-01 2.222996e+02 
6.702153e+00 1.194624e+00 3.556480e+02 
6.963755e+00 1.415831e+00 5.689866e+02 
7.030326e+00 1.561732e+00 9.102982e+02 
6.938566e+00 1.629631e+00 1.456348e+03 
6.739570e+00 1.633727e+00 2.329952e+03 
6.484354e+00 1.594094e+00 3.727594e+03 
6.213050e+00 1.528550e+00 5.963623e+03 
5.962158e+00 1.454157e+00 9.540955e+03 
5.754523e+00 1.382285e+00 1.526418e+04 
5.600590e+00 1.319764e+00 2.442053e+04 
5.509887e+00 1.273069e+00 3.906940e+04 
5.471535e+00 1.241988e+00 6.250552e+04 
5.483415e+00 1.228858e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-934.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.984561e-03 2.740671e-11 1.000000e-05 
2.474566e-03 5.313260e-11 1.599859e-05 
3.172750e-03 1.119880e-10 2.559548e-05 
4.014029e-03 2.267803e-10 4.094915e-05 
5.174103e-03 4.857010e-10 6.551286e-05 
6.392516e-03 9.159658e-10 1.048113e-04 
8.121693e-03 1.878466e-09 1.676833e-04 
1.028757e-02 3.817709e-09 2.682696e-04 
1.330225e-02 8.253518e-09 4.291934e-04 
1.669918e-02 1.632863e-08 6.866488e-04 
2.101111e-02 3.252454e-08 1.098541e-03 
2.665833e-02 6.642981e-08 1.757511e-03 
3.367184e-02 1.338643e-07 2.811769e-03 
4.295394e-02 2.778904e-07 4.498433e-03 
5.443843e-02 5.656945e-07 7.196857e-03 
6.881049e-02 1.142431e-06 1.151395e-02 
8.710149e-02 2.317096e-06 1.842070e-02 
1.099656e-01 4.662731e-06 2.947052e-02 
1.388125e-01 9.379050e-06 4.714866e-02 
1.756178e-01 1.899258e-05 7.543120e-02 
2.225438e-01 3.864854e-05 1.206793e-01 
2.816492e-01 7.834765e-05 1.930698e-01 
3.568425e-01 1.593499e-04 3.088844e-01 
4.509681e-01 3.216580e-04 4.941713e-01 
5.702317e-01 6.503788e-04 7.906043e-01 
7.205969e-01 1.312738e-03 1.264855e+00 
9.078921e-01 2.626320e-03 2.023590e+00 
1.146406e+00 5.290364e-03 3.237458e+00 
1.441964e+00 1.053648e-02 5.179475e+00 
1.807279e+00 2.077249e-02 8.286428e+00 
2.258786e+00 4.063961e-02 1.325711e+01 
2.799140e+00 7.759838e-02 2.120951e+01 
3.427159e+00 1.431853e-01 3.393222e+01 
4.136893e+00 2.539296e-01 5.428675e+01 
4.882692e+00 4.229238e-01 8.685114e+01 
5.606311e+00 6.528479e-01 1.389495e+02 
6.232917e+00 9.233868e-01 2.222996e+02 
6.697147e+00 1.193134e+00 3.556480e+02 
6.958020e+00 1.413813e+00 5.689866e+02 
7.028017e+00 1.561388e+00 9.102982e+02 
6.937135e+00 1.629662e+00 1.456348e+03 
6.736884e+00 1.633085e+00 2.329952e+03 
6.480136e+00 1.592766e+00 3.727594e+03 
6.210351e+00 1.527905e+00 5.963623e+03 
5.959857e+00 1.453684e+00 9.540955e+03 
5.750772e+00 1.381322e+00 1.526418e+04 
5.598376e+00 1.319350e+00 2.442053e+04 
5.505101e+00 1.271845e+00 3.906940e+04 
5.470150e+00 1.241851e+00 6.250552e+04 
5.480055e+00 1.228100e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-935.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.011309e-03 2.856045e-11 1.000000e-05 
2.516171e-03 5.591766e-11 1.599859e-05 
3.230453e-03 1.183365e-10 2.559548e-05 
4.054282e-03 2.339217e-10 4.094915e-05 
5.033004e-03 4.475178e-10 6.551286e-05 
6.452242e-03 9.428889e-10 1.048113e-04 
8.231692e-03 1.957924e-09 1.676833e-04 
1.051585e-02 4.081891e-09 2.682696e-04 
1.304623e-02 7.794423e-09 4.291934e-04 
1.651733e-02 1.581786e-08 6.866488e-04 
2.112237e-02 3.307931e-08 1.098541e-03 
2.683126e-02 6.780349e-08 1.757511e-03 
3.396187e-02 1.375003e-07 2.811769e-03 
4.266417e-02 2.725958e-07 4.498433e-03 
5.432827e-02 5.628691e-07 7.196857e-03 
6.863656e-02 1.135003e-06 1.151395e-02 
8.707184e-02 2.317209e-06 1.842070e-02 
1.097479e-01 4.640056e-06 2.947052e-02 
1.389515e-01 9.417322e-06 4.714866e-02 
1.762405e-01 1.921585e-05 7.543120e-02 
2.229810e-01 3.891838e-05 1.206793e-01 
2.814316e-01 7.824987e-05 1.930698e-01 
3.567188e-01 1.593546e-04 3.088844e-01 
4.508385e-01 3.217247e-04 4.941713e-01 
5.680867e-01 6.437572e-04 7.906043e-01 
7.192184e-01 1.306618e-03 1.264855e+00 
9.065499e-01 2.617489e-03 2.023590e+00 
1.143990e+00 5.262625e-03 3.237458e+00 
1.439928e+00 1.050314e-02 5.179475e+00 
1.806032e+00 2.075155e-02 8.286428e+00 
2.255703e+00 4.051678e-02 1.325711e+01 
2.795598e+00 7.738673e-02 2.120951e+01 
3.426994e+00 1.433100e-01 3.393222e+01 
4.134254e+00 2.537043e-01 5.428675e+01 
4.879628e+00 4.225537e-01 8.685114e+01 
5.605155e+00 6.530437e-01 1.389495e+02 
6.228980e+00 9.225295e-01 2.222996e+02 
6.690917e+00 1.191065e+00 3.556480e+02 
6.956229e+00 1.413803e+00 5.689866e+02 
7.023513e+00 1.559901e+00 9.102982e+02 
6.931790e+00 1.627711e+00 1.456348e+03 
6.734125e+00 1.632408e+00 2.329952e+03 
6.478560e+00 1.592605e+00 3.727594e+03 
6.206905e+00 1.526957e+00 5.963623e+03 
5.955693e+00 1.452514e+00 9.540955e+03 
5.747566e+00 1.380549e+00 1.526418e+04 
5.595784e+00 1.318811e+00 2.442053e+04 
5.502305e+00 1.271255e+00 3.906940e+04 
5.468093e+00 1.241502e+00 6.250552e+04 
5.477709e+00 1.227663e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-936.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.978758e-03 2.722518e-11 1.000000e-05 
2.529540e-03 5.687447e-11 1.599859e-05 
3.183730e-03 1.133970e-10 2.559548e-05 
4.013740e-03 2.272168e-10 4.094915e-05 
5.170642e-03 4.857648e-10 6.551286e-05 
6.392707e-03 9.180093e-10 1.048113e-04 
8.231834e-03 1.960120e-09 1.676833e-04 
1.026327e-02 3.798830e-09 2.682696e-04 
1.302234e-02 7.759970e-09 4.291934e-04 
1.673852e-02 1.647950e-08 6.866488e-04 
2.111934e-02 3.310046e-08 1.098541e-03 
2.661933e-02 6.628031e-08 1.757511e-03 
3.401236e-02 1.382623e-07 2.811769e-03 
4.300148e-02 2.794112e-07 4.498433e-03 
5.401801e-02 5.538724e-07 7.196857e-03 
6.832589e-02 1.120859e-06 1.151395e-02 
8.672806e-02 2.292319e-06 1.842070e-02 
1.096184e-01 4.628594e-06 2.947052e-02 
1.384254e-01 9.320709e-06 4.714866e-02 
1.760826e-01 1.918477e-05 7.543120e-02 
2.219748e-01 3.843498e-05 1.206793e-01 
2.813995e-01 7.830673e-05 1.930698e-01 
3.551340e-01 1.574085e-04 3.088844e-01 
4.491917e-01 3.185528e-04 4.941713e-01 
5.686983e-01 6.465277e-04 7.906043e-01 
7.186542e-01 1.304938e-03 1.264855e+00 
9.074870e-01 2.628406e-03 2.023590e+00 
1.142158e+00 5.242990e-03 3.237458e+00 
1.438498e+00 1.048306e-02 5.179475e+00 
1.804515e+00 2.072132e-02 8.286428e+00 
2.252631e+00 4.039456e-02 1.325711e+01 
2.792768e+00 7.723379e-02 2.120951e+01 
3.421526e+00 1.427792e-01 3.393222e+01 
4.129856e+00 2.531622e-01 5.428675e+01 
4.874383e+00 4.216362e-01 8.685114e+01 
5.597455e+00 6.510749e-01 1.389495e+02 
6.224745e+00 9.215492e-01 2.222996e+02 
6.687438e+00 1.190293e+00 3.556480e+02 
6.950227e+00 1.411647e+00 5.689866e+02 
7.020309e+00 1.559089e+00 9.102982e+02 
6.930839e+00 1.627983e+00 1.456348e+03 
6.732337e+00 1.632194e+00 2.329952e+03 
6.474569e+00 1.591375e+00 3.727594e+03 
6.204617e+00 1.526477e+00 5.963623e+03 
5.952579e+00 1.451736e+00 9.540955e+03 
5.744792e+00 1.379926e+00 1.526418e+04 
5.591912e+00 1.317849e+00 2.442053e+04 
5.498859e+00 1.270457e+00 3.906940e+04 
5.463774e+00 1.240441e+00 6.250552e+04 
5.472757e+00 1.226401e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-937.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.983654e-03 2.745706e-11 1.000000e-05 
2.447154e-03 5.155138e-11 1.599859e-05 
3.218250e-03 1.172508e-10 2.559548e-05 
4.002086e-03 2.254841e-10 4.094915e-05 
5.146288e-03 4.794450e-10 6.551286e-05 
6.411873e-03 9.272808e-10 1.048113e-04 
8.120235e-03 1.883486e-09 1.676833e-04 
1.040620e-02 3.963990e-09 2.682696e-04 
1.305030e-02 7.818400e-09 4.291934e-04 
1.665763e-02 1.625909e-08 6.866488e-04 
2.108727e-02 3.298508e-08 1.098541e-03 
2.678764e-02 6.761764e-08 1.757511e-03 
3.375106e-02 1.352444e-07 2.811769e-03 
4.294288e-02 2.785677e-07 4.498433e-03 
5.397077e-02 5.530110e-07 7.196857e-03 
6.857446e-02 1.134347e-06 1.151395e-02 
8.677791e-02 2.298728e-06 1.842070e-02 
1.093009e-01 4.593386e-06 2.947052e-02 
1.385322e-01 9.352275e-06 4.714866e-02 
1.754434e-01 1.899687e-05 7.543120e-02 
2.215333e-01 3.824692e-05 1.206793e-01 
2.810611e-01 7.810794e-05 1.930698e-01 
3.546155e-01 1.568875e-04 3.088844e-01 
4.492234e-01 3.189602e-04 4.941713e-01 
5.672078e-01 6.421437e-04 7.906043e-01 
7.180032e-01 1.302784e-03 1.264855e+00 
9.054265e-01 2.613337e-03 2.023590e+00 
1.140966e+00 5.232170e-03 3.237458e+00 
1.436556e+00 1.045180e-02 5.179475e+00 
1.802220e+00 2.066440e-02 8.286428e+00 
2.251959e+00 4.040082e-02 1.325711e+01 
2.788592e+00 7.697025e-02 2.120951e+01 
3.419432e+00 1.426651e-01 3.393222e+01 
4.126616e+00 2.528281e-01 5.428675e+01 
4.869045e+00 4.206957e-01 8.685114e+01 
5.593709e+00 6.504131e-01 1.389495e+02 
6.220184e+00 9.204345e-01 2.222996e+02 
6.682125e+00 1.188655e+00 3.556480e+02 
6.946197e+00 1.410494e+00 5.689866e+02 
7.016728e+00 1.558080e+00 9.102982e+02 
6.926593e+00 1.626585e+00 1.456348e+03 
6.727343e+00 1.630446e+00 2.329952e+03 
6.472412e+00 1.590955e+00 3.727594e+03 
6.201818e+00 1.525789e+00 5.963623e+03 
5.952448e+00 1.452073e+00 9.540955e+03 
5.743113e+00 1.379683e+00 1.526418e+04 
5.589847e+00 1.317482e+00 2.442053e+04 
5.497645e+00 1.270371e+00 3.906940e+04 
5.462478e+00 1.240331e+00 6.250552e+04 
5.469623e+00 1.225713e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-938.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.017718e-03 2.892683e-11 1.000000e-05 
2.558274e-03 5.896044e-11 1.599859e-05 
3.160473e-03 1.111670e-10 2.559548e-05 
4.043061e-03 2.327290e-10 4.094915e-05 
5.157333e-03 4.830537e-10 6.551286e-05 
6.393014e-03 9.201034e-10 1.048113e-04 
8.275365e-03 1.995636e-09 1.676833e-04 
1.045082e-02 4.019494e-09 2.682696e-04 
1.317867e-02 8.059988e-09 4.291934e-04 
1.661561e-02 1.615356e-08 6.866488e-04 
2.120147e-02 3.355970e-08 1.098541e-03 
2.651747e-02 6.566230e-08 1.757511e-03 
3.376434e-02 1.355486e-07 2.811769e-03 
4.290489e-02 2.781256e-07 4.498433e-03 
5.395827e-02 5.532164e-07 7.196857e-03 
6.810131e-02 1.112214e-06 1.151395e-02 
8.660523e-02 2.287471e-06 1.842070e-02 
1.096024e-01 4.636455e-06 2.947052e-02 
1.383513e-01 9.325627e-06 4.714866e-02 
1.754712e-01 1.902618e-05 7.543120e-02 
2.222983e-01 3.868574e-05 1.206793e-01 
2.799802e-01 7.729264e-05 1.930698e-01 
3.553328e-01 1.580096e-04 3.088844e-01 
4.489463e-01 3.187100e-04 4.941713e-01 
5.664380e-01 6.402152e-04 7.906043e-01 
7.162255e-01 1.294513e-03 1.264855e+00 
9.037888e-01 2.601959e-03 2.023590e+00 
1.141289e+00 5.242164e-03 3.237458e+00 
1.435378e+00 1.043721e-02 5.179475e+00 
1.800576e+00 2.062977e-02 8.286428e+00 
2.247793e+00 4.022021e-02 1.325711e+01 
2.784976e+00 7.675290e-02 2.120951e+01 
3.415291e+00 1.422985e-01 3.393222e+01 
4.119847e+00 2.518605e-01 5.428675e+01 
4.866095e+00 4.203528e-01 8.685114e+01 
5.589863e+00 6.497171e-01 1.389495e+02 
6.215090e+00 9.191017e-01 2.222996e+02 
6.678825e+00 1.187966e+00 3.556480e+02 
6.941889e+00 1.409198e+00 5.689866e+02 
7.012710e+00 1.556843e+00 9.102982e+02 
6.922593e+00 1.625312e+00 1.456348e+03 
6.725905e+00 1.630397e+00 2.329952e+03 
6.468951e+00 1.589958e+00 3.727594e+03 
6.199686e+00 1.525371e+00 5.963623e+03 
5.949201e+00 1.451243e+00 9.540955e+03 
5.740123e+00 1.378983e+00 1.526418e+04 
5.587900e+00 1.317154e+00 2.442053e+04 
5.494562e+00 1.269688e+00 3.906940e+04 
5.458821e+00 1.239477e+00 6.250552e+04 
5.469063e+00 1.225838e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-939.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.968151e-03 2.687556e-11 1.000000e-05 
2.511808e-03 5.586522e-11 1.599859e-05 
3.207040e-03 1.162775e-10 2.559548e-05 
3.939097e-03 2.154629e-10 4.094915e-05 
5.166060e-03 4.860275e-10 6.551286e-05 
6.543154e-03 9.875154e-10 1.048113e-04 
8.198008e-03 1.942261e-09 1.676833e-04 
1.029178e-02 3.842853e-09 2.682696e-04 
1.318623e-02 8.082475e-09 4.291934e-04 
1.671274e-02 1.645604e-08 6.866488e-04 
2.099228e-02 3.261078e-08 1.098541e-03 
2.660339e-02 6.637339e-08 1.757511e-03 
3.347244e-02 1.322042e-07 2.811769e-03 
4.263385e-02 2.731789e-07 4.498433e-03 
5.405431e-02 5.567688e-07 7.196857e-03 
6.845377e-02 1.130777e-06 1.151395e-02 
8.680138e-02 2.305504e-06 1.842070e-02 
1.094989e-01 4.628257e-06 2.947052e-02 
1.386749e-01 9.401245e-06 4.714866e-02 
1.748896e-01 1.885771e-05 7.543120e-02 
2.220917e-01 3.861908e-05 1.206793e-01 
2.800991e-01 7.747363e-05 1.930698e-01 
3.541765e-01 1.566391e-04 3.088844e-01 
4.477738e-01 3.165567e-04 4.941713e-01 
5.660307e-01 6.395156e-04 7.906043e-01 
7.154003e-01 1.291419e-03 1.264855e+00 
9.034755e-01 2.602018e-03 2.023590e+00 
1.138682e+00 5.211893e-03 3.237458e+00 
1.433978e+00 1.041776e-02 5.179475e+00 
1.799434e+00 2.061234e-02 8.286428e+00 
2.246761e+00 4.020704e-02 1.325711e+01 
2.781790e+00 7.657086e-02 2.120951e+01 
3.411069e+00 1.419219e-01 3.393222e+01 
4.116034e+00 2.514236e-01 5.428675e+01 
4.863350e+00 4.200605e-01 8.685114e+01 
5.586487e+00 6.491758e-01 1.389495e+02 
6.212208e+00 9.186712e-01 2.222996e+02 
6.674214e+00 1.186657e+00 3.556480e+02 
6.939970e+00 1.409118e+00 5.689866e+02 
7.008629e+00 1.555571e+00 9.102982e+02 
6.920560e+00 1.625033e+00 1.456348e+03 
6.721753e+00 1.629050e+00 2.329952e+03 
6.466597e+00 1.589449e+00 3.727594e+03 
6.197159e+00 1.524792e+00 5.963623e+03 
5.945152e+00 1.450113e+00 9.540955e+03 
5.737075e+00 1.378262e+00 1.526418e+04 
5.584595e+00 1.316377e+00 2.442053e+04 
5.490719e+00 1.268761e+00 3.906940e+04 
5.456515e+00 1.239048e+00 6.250552e+04 
5.464204e+00 1.224605e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-94.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.016860e-02 2.895156e-09 1.000000e-05 
2.527939e-02 5.700915e-09 1.599859e-05 
3.217996e-02 1.175983e-08 2.559548e-05 
4.062438e-02 2.365948e-08 4.094915e-05 
5.158938e-02 4.845358e-08 6.551286e-05 
6.455723e-02 9.494665e-08 1.048113e-04 
8.209166e-02 1.952280e-07 1.676833e-04 
1.042368e-01 3.996758e-07 2.682696e-04 
1.311497e-01 7.960637e-07 4.291934e-04 
1.673089e-01 1.652735e-06 6.866488e-04 
2.112755e-01 3.328082e-06 1.098541e-03 
2.667380e-01 6.697345e-06 1.757511e-03 
3.379660e-01 1.362288e-05 2.811769e-03 
4.277686e-01 2.762358e-05 4.498433e-03 
5.407332e-01 5.579655e-05 7.196857e-03 
6.841558e-01 1.130138e-04 1.151395e-02 
8.651193e-01 2.285111e-04 1.842070e-02 
1.094074e+00 4.622106e-04 2.947052e-02 
1.384927e+00 9.375911e-04 4.714866e-02 
1.749514e+00 1.890333e-03 7.543120e-02 
2.211154e+00 3.817040e-03 1.206793e-01 
2.791778e+00 7.685060e-03 1.930698e-01 
3.518805e+00 1.539592e-02 3.088844e-01 
4.422749e+00 3.059453e-02 4.941713e-01 
5.554441e+00 6.067838e-02 7.906043e-01 
6.938392e+00 1.185118e-01 1.264855e+00 
8.611830e+00 2.273262e-01 2.023590e+00 
1.056589e+01 4.219614e-01 3.237458e+00 
1.277443e+01 7.516368e-01 5.179475e+00 
1.511932e+01 1.261569e+00 8.286428e+00 
1.742382e+01 1.967187e+00 1.325711e+01 
1.945324e+01 2.814245e+00 2.120951e+01 
2.097535e+01 3.669600e+00 3.393222e+01 
2.187854e+01 4.392031e+00 5.428675e+01 
2.215336e+01 4.880177e+00 8.685114e+01 
2.191682e+01 5.122278e+00 1.389495e+02 
2.132204e+01 5.155993e+00 2.222996e+02 
2.052395e+01 5.040563e+00 3.556480e+02 
1.967080e+01 4.841528e+00 5.689866e+02 
1.887061e+01 4.609086e+00 9.102982e+02 
1.818937e+01 4.377234e+00 1.456348e+03 
1.768938e+01 4.177967e+00 2.329952e+03 
1.738248e+01 4.025197e+00 3.727594e+03 
1.724970e+01 3.923313e+00 5.963623e+03 
1.726018e+01 3.872261e+00 9.540955e+03 
1.738115e+01 3.868985e+00 1.526418e+04 
1.753523e+01 3.892373e+00 2.442053e+04 
1.769984e+01 3.934626e+00 3.906940e+04 
1.782173e+01 3.974826e+00 6.250552e+04 
1.790888e+01 4.011025e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-940.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.011604e-03 2.872579e-11 1.000000e-05 
2.443003e-03 5.145369e-11 1.599859e-05 
3.145237e-03 1.098007e-10 2.559548e-05 
4.037544e-03 2.322717e-10 4.094915e-05 
5.076482e-03 4.616717e-10 6.551286e-05 
6.367054e-03 9.108783e-10 1.048113e-04 
8.098033e-03 1.874059e-09 1.676833e-04 
1.033999e-02 3.901261e-09 2.682696e-04 
1.305679e-02 7.855136e-09 4.291934e-04 
1.669473e-02 1.642038e-08 6.866488e-04 
2.107156e-02 3.301680e-08 1.098541e-03 
2.671720e-02 6.730041e-08 1.757511e-03 
3.352841e-02 1.330099e-07 2.811769e-03 
4.280337e-02 2.767448e-07 4.498433e-03 
5.364407e-02 5.447676e-07 7.196857e-03 
6.798474e-02 1.108872e-06 1.151395e-02 
8.646229e-02 2.281016e-06 1.842070e-02 
1.091112e-01 4.584150e-06 2.947052e-02 
1.381225e-01 9.299220e-06 4.714866e-02 
1.753310e-01 1.902109e-05 7.543120e-02 
2.207674e-01 3.797280e-05 1.206793e-01 
2.800248e-01 7.749447e-05 1.930698e-01 
3.536422e-01 1.560973e-04 3.088844e-01 
4.469389e-01 3.151247e-04 4.941713e-01 
5.651811e-01 6.373183e-04 7.906043e-01 
7.149908e-01 1.290574e-03 1.264855e+00 
9.037773e-01 2.607389e-03 2.023590e+00 
1.138754e+00 5.218405e-03 3.237458e+00 
1.433082e+00 1.040926e-02 5.179475e+00 
1.797510e+00 2.056811e-02 8.286428e+00 
2.244545e+00 4.013059e-02 1.325711e+01 
2.781938e+00 7.666174e-02 2.120951e+01 
3.408959e+00 1.418054e-01 3.393222e+01 
4.114988e+00 2.514824e-01 5.428675e+01 
4.856179e+00 4.186614e-01 8.685114e+01 
5.579192e+00 6.473413e-01 1.389495e+02 
6.205913e+00 9.168469e-01 2.222996e+02 
6.670449e+00 1.185745e+00 3.556480e+02 
6.934586e+00 1.407272e+00 5.689866e+02 
7.005421e+00 1.554752e+00 9.102982e+02 
6.916818e+00 1.623887e+00 1.456348e+03 
6.718841e+00 1.628294e+00 2.329952e+03 
6.464829e+00 1.589199e+00 3.727594e+03 
6.194521e+00 1.524168e+00 5.963623e+03 
5.943793e+00 1.449988e+00 9.540955e+03 
5.735680e+00 1.378117e+00 1.526418e+04 
5.581459e+00 1.315655e+00 2.442053e+04 
5.488787e+00 1.268445e+00 3.906940e+04 
5.451605e+00 1.237798e+00 6.250552e+04 
5.463156e+00 1.224574e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-941.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.911685e-03 2.468059e-11 1.000000e-05 
2.460274e-03 5.260863e-11 1.599859e-05 
3.137209e-03 1.090779e-10 2.559548e-05 
3.939211e-03 2.159406e-10 4.094915e-05 
5.039645e-03 4.521748e-10 6.551286e-05 
6.484877e-03 9.634112e-10 1.048113e-04 
8.138909e-03 1.904606e-09 1.676833e-04 
1.042626e-02 4.003985e-09 2.682696e-04 
1.309607e-02 7.934691e-09 4.291934e-04 
1.652993e-02 1.595584e-08 6.866488e-04 
2.080621e-02 3.181893e-08 1.098541e-03 
2.653267e-02 6.598567e-08 1.757511e-03 
3.359620e-02 1.339607e-07 2.811769e-03 
4.240100e-02 2.692995e-07 4.498433e-03 
5.397330e-02 5.554497e-07 7.196857e-03 
6.832489e-02 1.126796e-06 1.151395e-02 
8.596607e-02 2.244353e-06 1.842070e-02 
1.090537e-01 4.581774e-06 2.947052e-02 
1.377794e-01 9.239922e-06 4.714866e-02 
1.752628e-01 1.901910e-05 7.543120e-02 
2.208766e-01 3.806960e-05 1.206793e-01 
2.790337e-01 7.675611e-05 1.930698e-01 
3.536343e-01 1.562528e-04 3.088844e-01 
4.477669e-01 3.172158e-04 4.941713e-01 
5.662104e-01 6.414864e-04 7.906043e-01 
7.141483e-01 1.287385e-03 1.264855e+00 
9.006683e-01 2.583331e-03 2.023590e+00 
1.135960e+00 5.185617e-03 3.237458e+00 
1.430320e+00 1.036023e-02 5.179475e+00 
1.796255e+00 2.054673e-02 8.286428e+00 
2.241168e+00 3.999231e-02 1.325711e+01 
2.777063e+00 7.634138e-02 2.120951e+01 
3.404278e+00 1.413725e-01 3.393222e+01 
4.109495e+00 2.507440e-01 5.428675e+01 
4.853576e+00 4.184033e-01 8.685114e+01 
5.576647e+00 6.470726e-01 1.389495e+02 
6.201041e+00 9.156027e-01 2.222996e+02 
6.665955e+00 1.184489e+00 3.556480e+02 
6.929589e+00 1.405621e+00 5.689866e+02 
7.001990e+00 1.553816e+00 9.102982e+02 
6.913594e+00 1.623003e+00 1.456348e+03 
6.716527e+00 1.627824e+00 2.329952e+03 
6.459945e+00 1.587569e+00 3.727594e+03 
6.191534e+00 1.523400e+00 5.963623e+03 
5.940039e+00 1.448967e+00 9.540955e+03 
5.732404e+00 1.377315e+00 1.526418e+04 
5.577586e+00 1.314690e+00 2.442053e+04 
5.485152e+00 1.267584e+00 3.906940e+04 
5.450372e+00 1.237706e+00 6.250552e+04 
5.458133e+00 1.223288e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-942.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.938348e-03 2.575507e-11 1.000000e-05 
2.430412e-03 5.077007e-11 1.599859e-05 
3.093871e-03 1.047308e-10 2.559548e-05 
3.995038e-03 2.254916e-10 4.094915e-05 
5.032212e-03 4.506555e-10 6.551286e-05 
6.476476e-03 9.606920e-10 1.048113e-04 
8.111130e-03 1.887174e-09 1.676833e-04 
1.034286e-02 3.912820e-09 2.682696e-04 
1.296010e-02 7.698264e-09 4.291934e-04 
1.662060e-02 1.623709e-08 6.866488e-04 
2.091315e-02 3.234643e-08 1.098541e-03 
2.655579e-02 6.622867e-08 1.757511e-03 
3.365329e-02 1.347879e-07 2.811769e-03 
4.231583e-02 2.679646e-07 4.498433e-03 
5.366202e-02 5.464748e-07 7.196857e-03 
6.836252e-02 1.129859e-06 1.151395e-02 
8.586074e-02 2.238490e-06 1.842070e-02 
1.087907e-01 4.553534e-06 2.947052e-02 
1.381610e-01 9.326813e-06 4.714866e-02 
1.750164e-01 1.895911e-05 7.543120e-02 
2.206338e-01 3.798455e-05 1.206793e-01 
2.798897e-01 7.754694e-05 1.930698e-01 
3.539145e-01 1.567908e-04 3.088844e-01 
4.460685e-01 3.139536e-04 4.941713e-01 
5.656243e-01 6.401757e-04 7.906043e-01 
7.130928e-01 1.283047e-03 1.264855e+00 
9.017435e-01 2.595332e-03 2.023590e+00 
1.135829e+00 5.189304e-03 3.237458e+00 
1.429795e+00 1.035975e-02 5.179475e+00 
1.794221e+00 2.049872e-02 8.286428e+00 
2.239686e+00 3.995498e-02 1.325711e+01 
2.775888e+00 7.632365e-02 2.120951e+01 
3.401590e+00 1.411846e-01 3.393222e+01 
4.104788e+00 2.501467e-01 5.428675e+01 
4.849638e+00 4.178117e-01 8.685114e+01 
5.572241e+00 6.461897e-01 1.389495e+02 
6.198024e+00 9.151136e-01 2.222996e+02 
6.660213e+00 1.182645e+00 3.556480e+02 
6.927787e+00 1.405597e+00 5.689866e+02 
6.996965e+00 1.552050e+00 9.102982e+02 
6.909337e+00 1.621594e+00 1.456348e+03 
6.713111e+00 1.626826e+00 2.329952e+03 
6.458684e+00 1.587542e+00 3.727594e+03 
6.188618e+00 1.522661e+00 5.963623e+03 
5.938246e+00 1.448679e+00 9.540955e+03 
5.730087e+00 1.376847e+00 1.526418e+04 
5.575618e+00 1.314353e+00 2.442053e+04 
5.484717e+00 1.267744e+00 3.906940e+04 
5.447445e+00 1.237080e+00 6.250552e+04 
5.456043e+00 1.222928e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-943.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.957811e-03 2.656688e-11 1.000000e-05 
2.495638e-03 5.502668e-11 1.599859e-05 
3.091257e-03 1.045764e-10 2.559548e-05 
4.062504e-03 2.373613e-10 4.094915e-05 
5.098471e-03 4.691896e-10 6.551286e-05 
6.338772e-03 9.016624e-10 1.048113e-04 
8.172030e-03 1.932050e-09 1.676833e-04 
1.022885e-02 3.788859e-09 2.682696e-04 
1.304597e-02 7.860639e-09 4.291934e-04 
1.661243e-02 1.623036e-08 6.866488e-04 
2.084308e-02 3.205638e-08 1.098541e-03 
2.648614e-02 6.577865e-08 1.757511e-03 
3.349482e-02 1.330338e-07 2.811769e-03 
4.263574e-02 2.743790e-07 4.498433e-03 
5.391198e-02 5.547352e-07 7.196857e-03 
6.832590e-02 1.129242e-06 1.151395e-02 
8.625453e-02 2.271840e-06 1.842070e-02 
1.087135e-01 4.548669e-06 2.947052e-02 
1.374780e-01 9.198934e-06 4.714866e-02 
1.738727e-01 1.860960e-05 7.543120e-02 
2.207495e-01 3.808469e-05 1.206793e-01 
2.784828e-01 7.646459e-05 1.930698e-01 
3.528242e-01 1.555112e-04 3.088844e-01 
4.459313e-01 3.139968e-04 4.941713e-01 
5.641863e-01 6.359807e-04 7.906043e-01 
7.117748e-01 1.277301e-03 1.264855e+00 
9.005167e-01 2.587497e-03 2.023590e+00 
1.133814e+00 5.167219e-03 3.237458e+00 
1.428092e+00 1.033373e-02 5.179475e+00 
1.789995e+00 2.037604e-02 8.286428e+00 
2.235979e+00 3.979929e-02 1.325711e+01 
2.771164e+00 7.601597e-02 2.120951e+01 
3.397504e+00 1.408251e-01 3.393222e+01 
4.099862e+00 2.495104e-01 5.428675e+01 
4.844513e+00 4.169236e-01 8.685114e+01 
5.567683e+00 6.452559e-01 1.389495e+02 
6.191832e+00 9.133301e-01 2.222996e+02 
6.657377e+00 1.182168e+00 3.556480e+02 
6.922489e+00 1.403791e+00 5.689866e+02 
6.993325e+00 1.551004e+00 9.102982e+02 
6.905266e+00 1.620278e+00 1.456348e+03 
6.708677e+00 1.625339e+00 2.329952e+03 
6.454646e+00 1.586284e+00 3.727594e+03 
6.185272e+00 1.521746e+00 5.963623e+03 
5.935372e+00 1.447986e+00 9.540955e+03 
5.727435e+00 1.376262e+00 1.526418e+04 
5.572505e+00 1.313637e+00 2.442053e+04 
5.481934e+00 1.267154e+00 3.906940e+04 
5.443363e+00 1.236089e+00 6.250552e+04 
5.452482e+00 1.222102e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-944.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
2.003689e-03 2.850886e-11 1.000000e-05 
2.467266e-03 5.322756e-11 1.599859e-05 
3.108505e-03 1.064495e-10 2.559548e-05 
4.038868e-03 2.334897e-10 4.094915e-05 
5.024626e-03 4.495730e-10 6.551286e-05 
6.491298e-03 9.693565e-10 1.048113e-04 
8.207463e-03 1.959367e-09 1.676833e-04 
1.027063e-02 3.839549e-09 2.682696e-04 
1.314626e-02 8.051846e-09 4.291934e-04 
1.643028e-02 1.571897e-08 6.866488e-04 
2.093499e-02 3.251676e-08 1.098541e-03 
2.663519e-02 6.696638e-08 1.757511e-03 
3.361279e-02 1.345869e-07 2.811769e-03 
4.242372e-02 2.705926e-07 4.498433e-03 
5.393990e-02 5.561869e-07 7.196857e-03 
6.819294e-02 1.123853e-06 1.151395e-02 
8.600814e-02 2.254816e-06 1.842070e-02 
1.085253e-01 4.529888e-06 2.947052e-02 
1.375127e-01 9.215660e-06 4.714866e-02 
1.742711e-01 1.875767e-05 7.543120e-02 
2.206453e-01 3.807109e-05 1.206793e-01 
2.786758e-01 7.670487e-05 1.930698e-01 
3.528207e-01 1.556713e-04 3.088844e-01 
4.455388e-01 3.135003e-04 4.941713e-01 
5.643377e-01 6.371668e-04 7.906043e-01 
7.123980e-01 1.282013e-03 1.264855e+00 
8.979589e-01 2.568242e-03 2.023590e+00 
1.133595e+00 5.169678e-03 3.237458e+00 
1.427648e+00 1.033498e-02 5.179475e+00 
1.789090e+00 2.036654e-02 8.286428e+00 
2.235616e+00 3.982133e-02 1.325711e+01 
2.769542e+00 7.596145e-02 2.120951e+01 
3.393959e+00 1.405318e-01 3.393222e+01 
4.096445e+00 2.491436e-01 5.428675e+01 
4.840446e+00 4.162993e-01 8.685114e+01 
5.563445e+00 6.444275e-01 1.389495e+02 
6.189825e+00 9.132506e-01 2.222996e+02 
6.652441e+00 1.180701e+00 3.556480e+02 
6.918256e+00 1.402527e+00 5.689866e+02 
6.990658e+00 1.550461e+00 9.102982e+02 
6.902651e+00 1.619699e+00 1.456348e+03 
6.705887e+00 1.624638e+00 2.329952e+03 
6.452773e+00 1.585985e+00 3.727594e+03 
6.183680e+00 1.521544e+00 5.963623e+03 
5.931836e+00 1.447043e+00 9.540955e+03 
5.722845e+00 1.375001e+00 1.526418e+04 
5.572157e+00 1.313834e+00 2.442053e+04 
5.477692e+00 1.266098e+00 3.906940e+04 
5.441670e+00 1.235851e+00 6.250552e+04 
5.451377e+00 1.222052e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-945.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.981812e-03 2.761442e-11 1.000000e-05 
2.482935e-03 5.430559e-11 1.599859e-05 
3.179612e-03 1.140437e-10 2.559548e-05 
4.061034e-03 2.376067e-10 4.094915e-05 
5.014257e-03 4.472687e-10 6.551286e-05 
6.379502e-03 9.211047e-10 1.048113e-04 
8.180556e-03 1.942215e-09 1.676833e-04 
1.034925e-02 3.932563e-09 2.682696e-04 
1.307176e-02 7.924122e-09 4.291934e-04 
1.643217e-02 1.574103e-08 6.866488e-04 
2.100907e-02 3.289798e-08 1.098541e-03 
2.644844e-02 6.563707e-08 1.757511e-03 
3.346198e-02 1.329242e-07 2.811769e-03 
4.235611e-02 2.695863e-07 4.498433e-03 
5.377187e-02 5.515889e-07 7.196857e-03 
6.801277e-02 1.116149e-06 1.151395e-02 
8.626079e-02 2.277154e-06 1.842070e-02 
1.085115e-01 4.532957e-06 2.947052e-02 
1.378731e-01 9.298135e-06 4.714866e-02 
1.743488e-01 1.880268e-05 7.543120e-02 
2.206088e-01 3.809252e-05 1.206793e-01 
2.778567e-01 7.611103e-05 1.930698e-01 
3.516392e-01 1.542761e-04 3.088844e-01 
4.458104e-01 3.144064e-04 4.941713e-01 
5.620927e-01 6.302612e-04 7.906043e-01 
7.123439e-01 1.283076e-03 1.264855e+00 
8.972157e-01 2.564580e-03 2.023590e+00 
1.131474e+00 5.146167e-03 3.237458e+00 
1.424153e+00 1.027018e-02 5.179475e+00 
1.788350e+00 2.036259e-02 8.286428e+00 
2.232390e+00 3.969120e-02 1.325711e+01 
2.765039e+00 7.567217e-02 2.120951e+01 
3.393738e+00 1.406459e-01 3.393222e+01 
4.094798e+00 2.490923e-01 5.428675e+01 
4.835790e+00 4.155277e-01 8.685114e+01 
5.558359e+00 6.433194e-01 1.389495e+02 
6.186027e+00 9.124404e-01 2.222996e+02 
6.648666e+00 1.179779e+00 3.556480e+02 
6.915264e+00 1.401893e+00 5.689866e+02 
6.987442e+00 1.549632e+00 9.102982e+02 
6.898608e+00 1.618395e+00 1.456348e+03 
6.703005e+00 1.623892e+00 2.329952e+03 
6.450624e+00 1.585562e+00 3.727594e+03 
6.179994e+00 1.520489e+00 5.963623e+03 
5.930212e+00 1.446817e+00 9.540955e+03 
5.721281e+00 1.374794e+00 1.526418e+04 
5.567819e+00 1.312713e+00 2.442053e+04 
5.475467e+00 1.265685e+00 3.906940e+04 
5.438919e+00 1.235278e+00 6.250552e+04 
5.447677e+00 1.221182e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-946.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.957170e-03 2.662527e-11 1.000000e-05 
2.455409e-03 5.257503e-11 1.599859e-05 
3.206693e-03 1.171063e-10 2.559548e-05 
3.930440e-03 2.156410e-10 4.094915e-05 
5.023799e-03 4.503029e-10 6.551286e-05 
6.390192e-03 9.267226e-10 1.048113e-04 
8.196533e-03 1.955684e-09 1.676833e-04 
1.035244e-02 3.940357e-09 2.682696e-04 
1.291592e-02 7.652166e-09 4.291934e-04 
1.645007e-02 1.580925e-08 6.866488e-04 
2.069708e-02 3.148732e-08 1.098541e-03 
2.648412e-02 6.597279e-08 1.757511e-03 
3.355793e-02 1.342128e-07 2.811769e-03 
4.210568e-02 2.651130e-07 4.498433e-03 
5.331653e-02 5.382637e-07 7.196857e-03 
6.787578e-02 1.110592e-06 1.151395e-02 
8.573827e-02 2.238389e-06 1.842070e-02 
1.087917e-01 4.573000e-06 2.947052e-02 
1.375383e-01 9.240332e-06 4.714866e-02 
1.742147e-01 1.877917e-05 7.543120e-02 
2.204230e-01 3.803657e-05 1.206793e-01 
2.781605e-01 7.644170e-05 1.930698e-01 
3.522878e-01 1.552953e-04 3.088844e-01 
4.455999e-01 3.142932e-04 4.941713e-01 
5.623031e-01 6.316357e-04 7.906043e-01 
7.106273e-01 1.275172e-03 1.264855e+00 
8.971489e-01 2.566712e-03 2.023590e+00 
1.130760e+00 5.141858e-03 3.237458e+00 
1.422137e+00 1.023745e-02 5.179475e+00 
1.785891e+00 2.030017e-02 8.286428e+00 
2.229634e+00 3.958617e-02 1.325711e+01 
2.763474e+00 7.562209e-02 2.120951e+01 
3.388100e+00 1.400962e-01 3.393222e+01 
4.089536e+00 2.483961e-01 5.428675e+01 
4.830722e+00 4.146538e-01 8.685114e+01 
5.551494e+00 6.416265e-01 1.389495e+02 
6.181020e+00 9.111373e-01 2.222996e+02 
6.643190e+00 1.178056e+00 3.556480e+02 
6.910763e+00 1.400489e+00 5.689866e+02 
6.983301e+00 1.548321e+00 9.102982e+02 
6.895202e+00 1.617413e+00 1.456348e+03 
6.701508e+00 1.623807e+00 2.329952e+03 
6.446570e+00 1.584294e+00 3.727594e+03 
6.178893e+00 1.520485e+00 5.963623e+03 
5.927141e+00 1.446048e+00 9.540955e+03 
5.720213e+00 1.374759e+00 1.526418e+04 
5.566151e+00 1.312473e+00 2.442053e+04 
5.472347e+00 1.264986e+00 3.906940e+04 
5.436450e+00 1.234795e+00 6.250552e+04 
5.443829e+00 1.220264e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-947.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.926496e-03 2.541973e-11 1.000000e-05 
2.417236e-03 5.021389e-11 1.599859e-05 
3.148801e-03 1.109947e-10 2.559548e-05 
3.908193e-03 2.122242e-10 4.094915e-05 
5.067593e-03 4.626706e-10 6.551286e-05 
6.369644e-03 9.187819e-10 1.048113e-04 
8.122687e-03 1.905312e-09 1.676833e-04 
1.016474e-02 3.733844e-09 2.682696e-04 
1.286699e-02 7.573528e-09 4.291934e-04 
1.630330e-02 1.540614e-08 6.866488e-04 
2.096456e-02 3.275850e-08 1.098541e-03 
2.656542e-02 6.665265e-08 1.757511e-03 
3.343097e-02 1.328356e-07 2.811769e-03 
4.221889e-02 2.675396e-07 4.498433e-03 
5.343168e-02 5.423313e-07 7.196857e-03 
6.762310e-02 1.099397e-06 1.151395e-02 
8.571793e-02 2.239161e-06 1.842070e-02 
1.084219e-01 4.531308e-06 2.947052e-02 
1.373625e-01 9.214690e-06 4.714866e-02 
1.731474e-01 1.845562e-05 7.543120e-02 
2.192674e-01 3.748108e-05 1.206793e-01 
2.781789e-01 7.653768e-05 1.930698e-01 
3.520202e-01 1.551054e-04 3.088844e-01 
4.448620e-01 3.130652e-04 4.941713e-01 
5.627460e-01 6.337975e-04 7.906043e-01 
7.091519e-01 1.268587e-03 1.264855e+00 
8.949123e-01 2.550263e-03 2.023590e+00 
1.130890e+00 5.149029e-03 3.237458e+00 
1.420551e+00 1.021402e-02 5.179475e+00 
1.783609e+00 2.024380e-02 8.286428e+00 
2.225973e+00 3.943330e-02 1.325711e+01 
2.760155e+00 7.542932e-02 2.120951e+01 
3.386441e+00 1.400335e-01 3.393222e+01 
4.087397e+00 2.482565e-01 5.428675e+01 
4.827620e+00 4.142686e-01 8.685114e+01 
5.550691e+00 6.419250e-01 1.389495e+02 
6.173765e+00 9.089188e-01 2.222996e+02 
6.639719e+00 1.177275e+00 3.556480e+02 
6.906541e+00 1.399227e+00 5.689866e+02 
6.979610e+00 1.547243e+00 9.102982e+02 
6.892942e+00 1.617011e+00 1.456348e+03 
6.697810e+00 1.622669e+00 2.329952e+03 
6.444309e+00 1.583820e+00 3.727594e+03 
6.176170e+00 1.519821e+00 5.963623e+03 
5.924078e+00 1.445281e+00 9.540955e+03 
5.716095e+00 1.373660e+00 1.526418e+04 
5.562977e+00 1.311735e+00 2.442053e+04 
5.468267e+00 1.263980e+00 3.906940e+04 
5.433271e+00 1.234087e+00 6.250552e+04 
5.440123e+00 1.219391e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-948.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.947099e-03 2.627176e-11 1.000000e-05 
2.491149e-03 5.502047e-11 1.599859e-05 
3.074210e-03 1.034013e-10 2.559548e-05 
3.969988e-03 2.226859e-10 4.094915e-05 
5.014696e-03 4.488064e-10 6.551286e-05 
6.313631e-03 8.957007e-10 1.048113e-04 
8.081478e-03 1.878441e-09 1.676833e-04 
1.036168e-02 3.959276e-09 2.682696e-04 
1.302570e-02 7.865546e-09 4.291934e-04 
1.644328e-02 1.582306e-08 6.866488e-04 
2.068960e-02 3.151969e-08 1.098541e-03 
2.616436e-02 6.374641e-08 1.757511e-03 
3.350073e-02 1.338100e-07 2.811769e-03 
4.237438e-02 2.707921e-07 4.498433e-03 
5.372560e-02 5.519128e-07 7.196857e-03 
6.737317e-02 1.088399e-06 1.151395e-02 
8.532094e-02 2.210526e-06 1.842070e-02 
1.087016e-01 4.571282e-06 2.947052e-02 
1.374303e-01 9.238072e-06 4.714866e-02 
1.737311e-01 1.866260e-05 7.543120e-02 
2.198872e-01 3.783970e-05 1.206793e-01 
2.781689e-01 7.661024e-05 1.930698e-01 
3.505738e-01 1.533632e-04 3.088844e-01 
4.443993e-01 3.124186e-04 4.941713e-01 
5.607537e-01 6.277533e-04 7.906043e-01 
7.095227e-01 1.271916e-03 1.264855e+00 
8.952190e-01 2.555571e-03 2.023590e+00 
1.128619e+00 5.123493e-03 3.237458e+00 
1.418937e+00 1.018998e-02 5.179475e+00 
1.781728e+00 2.020109e-02 8.286428e+00 
2.224295e+00 3.938531e-02 1.325711e+01 
2.757003e+00 7.525018e-02 2.120951e+01 
3.383560e+00 1.398212e-01 3.393222e+01 
4.083825e+00 2.478609e-01 5.428675e+01 
4.822107e+00 4.132838e-01 8.685114e+01 
5.544816e+00 6.405566e-01 1.389495e+02 
6.169982e+00 9.081124e-01 2.222996e+02 
6.634464e+00 1.175655e+00 3.556480e+02 
6.901886e+00 1.397743e+00 5.689866e+02 
6.974304e+00 1.545324e+00 9.102982e+02 
6.890216e+00 1.616371e+00 1.456348e+03 
6.694476e+00 1.621704e+00 2.329952e+03 
6.440909e+00 1.582841e+00 3.727594e+03 
6.173746e+00 1.519277e+00 5.963623e+03 
5.923016e+00 1.445263e+00 9.540955e+03 
5.714998e+00 1.373614e+00 1.526418e+04 
5.559655e+00 1.310947e+00 2.442053e+04 
5.466186e+00 1.263612e+00 3.906940e+04 
5.430699e+00 1.233570e+00 6.250552e+04 
5.437936e+00 1.218997e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-949.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.936524e-03 2.587331e-11 1.000000e-05 
2.494155e-03 5.527817e-11 1.599859e-05 
3.071979e-03 1.032851e-10 2.559548e-05 
3.937291e-03 2.174581e-10 4.094915e-05 
5.106449e-03 4.743949e-10 6.551286e-05 
6.383890e-03 9.269135e-10 1.048113e-04 
8.113305e-03 1.902728e-09 1.676833e-04 
1.022784e-02 3.811840e-09 2.682696e-04 
1.300178e-02 7.830538e-09 4.291934e-04 
1.639645e-02 1.570480e-08 6.866488e-04 
2.066339e-02 3.143316e-08 1.098541e-03 
2.614772e-02 6.369204e-08 1.757511e-03 
3.328717e-02 1.314057e-07 2.811769e-03 
4.234428e-02 2.705007e-07 4.498433e-03 
5.366413e-02 5.506005e-07 7.196857e-03 
6.771863e-02 1.106394e-06 1.151395e-02 
8.576247e-02 2.247390e-06 1.842070e-02 
1.083481e-01 4.531615e-06 2.947052e-02 
1.368006e-01 9.121289e-06 4.714866e-02 
1.733326e-01 1.855402e-05 7.543120e-02 
2.188313e-01 3.733652e-05 1.206793e-01 
2.768562e-01 7.561049e-05 1.930698e-01 
3.507821e-01 1.537988e-04 3.088844e-01 
4.442641e-01 3.124626e-04 4.941713e-01 
5.608934e-01 6.288842e-04 7.906043e-01 
7.079302e-01 1.264705e-03 1.264855e+00 
8.950722e-01 2.557000e-03 2.023590e+00 
1.127782e+00 5.117477e-03 3.237458e+00 
1.420197e+00 1.022776e-02 5.179475e+00 
1.779788e+00 2.015634e-02 8.286428e+00 
2.224361e+00 3.942948e-02 1.325711e+01 
2.755716e+00 7.522238e-02 2.120951e+01 
3.379107e+00 1.394167e-01 3.393222e+01 
4.078354e+00 2.471277e-01 5.428675e+01 
4.821129e+00 4.134252e-01 8.685114e+01 
5.540372e+00 6.396579e-01 1.389495e+02 
6.164825e+00 9.067467e-01 2.222996e+02 
6.631897e+00 1.175297e+00 3.556480e+02 
6.897553e+00 1.396422e+00 5.689866e+02 
6.970889e+00 1.544387e+00 9.102982e+02 
6.887067e+00 1.615517e+00 1.456348e+03 
6.691310e+00 1.620818e+00 2.329952e+03 
6.438446e+00 1.582276e+00 3.727594e+03 
6.169419e+00 1.517958e+00 5.963623e+03 
5.918826e+00 1.444072e+00 9.540955e+03 
5.710234e+00 1.372289e+00 1.526418e+04 
5.558514e+00 1.310880e+00 2.442053e+04 
5.464348e+00 1.263320e+00 3.906940e+04 
5.425750e+00 1.232303e+00 6.250552e+04 
5.433988e+00 1.218047e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-95.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.999271e-02 2.850068e-09 1.000000e-05 
2.485772e-02 5.478029e-09 1.599859e-05 
3.146073e-02 1.110573e-08 2.559548e-05 
3.998051e-02 2.279217e-08 4.094915e-05 
5.019663e-02 4.510911e-08 6.551286e-05 
6.468333e-02 9.652011e-08 1.048113e-04 
8.152963e-02 1.932801e-07 1.676833e-04 
1.023327e-01 3.821943e-07 2.682696e-04 
1.307081e-01 7.964314e-07 4.291934e-04 
1.642931e-01 1.581611e-06 6.866488e-04 
2.089065e-01 3.251609e-06 1.098541e-03 
2.645447e-01 6.602993e-06 1.757511e-03 
3.352118e-01 1.343394e-05 2.811769e-03 
4.225520e-01 2.690850e-05 4.498433e-03 
5.357128e-01 5.483400e-05 7.196857e-03 
6.779693e-01 1.111455e-04 1.151395e-02 
8.545314e-01 2.225661e-04 1.842070e-02 
1.083927e+00 4.542501e-04 2.947052e-02 
1.370952e+00 9.191676e-04 4.714866e-02 
1.729347e+00 1.845129e-03 7.543120e-02 
2.183368e+00 3.714030e-03 1.206793e-01 
2.762719e+00 7.526732e-03 1.930698e-01 
3.478050e+00 1.502516e-02 3.088844e-01 
4.385008e+00 3.013416e-02 4.941713e-01 
5.494547e+00 5.935959e-02 7.906043e-01 
6.864516e+00 1.159817e-01 1.264855e+00 
8.523775e+00 2.227505e-01 2.023590e+00 
1.047113e+01 4.150094e-01 3.237458e+00 
1.266028e+01 7.392718e-01 5.179475e+00 
1.499760e+01 1.243934e+00 8.286428e+00 
1.728509e+01 1.939968e+00 1.325711e+01 
1.931276e+01 2.780858e+00 2.120951e+01 
2.083368e+01 3.630441e+00 3.393222e+01 
2.174089e+01 4.350426e+00 5.428675e+01 
2.203830e+01 4.847226e+00 8.685114e+01 
2.180842e+01 5.091000e+00 1.389495e+02 
2.122104e+01 5.127687e+00 2.222996e+02 
2.043872e+01 5.019520e+00 3.556480e+02 
1.958354e+01 4.820010e+00 5.689866e+02 
1.878694e+01 4.589732e+00 9.102982e+02 
1.811160e+01 4.360742e+00 1.456348e+03 
1.760447e+01 4.159699e+00 2.329952e+03 
1.728720e+01 4.004132e+00 3.727594e+03 
1.715946e+01 3.904172e+00 5.963623e+03 
1.717299e+01 3.854154e+00 9.540955e+03 
1.728650e+01 3.848398e+00 1.526418e+04 
1.744521e+01 3.873076e+00 2.442053e+04 
1.759877e+01 3.911449e+00 3.906940e+04 
1.772840e+01 3.954007e+00 6.250552e+04 
1.781590e+01 3.990177e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-950.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.962643e-03 2.696276e-11 1.000000e-05 
2.452856e-03 5.263281e-11 1.599859e-05 
3.158598e-03 1.123889e-10 2.559548e-05 
4.005744e-03 2.292398e-10 4.094915e-05 
5.057925e-03 4.614852e-10 6.551286e-05 
6.436417e-03 9.509837e-10 1.048113e-04 
8.185240e-03 1.955846e-09 1.676833e-04 
1.012711e-02 3.704224e-09 2.682696e-04 
1.293594e-02 7.720302e-09 4.291934e-04 
1.632161e-02 1.550706e-08 6.866488e-04 
2.062828e-02 3.130616e-08 1.098541e-03 
2.647506e-02 6.618382e-08 1.757511e-03 
3.310159e-02 1.293563e-07 2.811769e-03 
4.208150e-02 2.657755e-07 4.498433e-03 
5.335387e-02 5.416760e-07 7.196857e-03 
6.768671e-02 1.105994e-06 1.151395e-02 
8.518776e-02 2.204833e-06 1.842070e-02 
1.077448e-01 4.461024e-06 2.947052e-02 
1.368981e-01 9.150424e-06 4.714866e-02 
1.735230e-01 1.863486e-05 7.543120e-02 
2.193228e-01 3.762827e-05 1.206793e-01 
2.771873e-01 7.596200e-05 1.930698e-01 
3.505404e-01 1.536427e-04 3.088844e-01 
4.426219e-01 3.093366e-04 4.941713e-01 
5.603611e-01 6.277559e-04 7.906043e-01 
7.081134e-01 1.267017e-03 1.264855e+00 
8.944246e-01 2.554138e-03 2.023590e+00 
1.127148e+00 5.114212e-03 3.237458e+00 
1.418339e+00 1.019841e-02 5.179475e+00 
1.777926e+00 2.011424e-02 8.286428e+00 
2.218776e+00 3.917520e-02 1.325711e+01 
2.751265e+00 7.493789e-02 2.120951e+01 
3.376042e+00 1.391818e-01 3.393222e+01 
4.076838e+00 2.470977e-01 5.428675e+01 
4.813330e+00 4.118729e-01 8.685114e+01 
5.533779e+00 6.380540e-01 1.389495e+02 
6.163324e+00 9.068656e-01 2.222996e+02 
6.625105e+00 1.172952e+00 3.556480e+02 
6.894006e+00 1.395499e+00 5.689866e+02 
6.968248e+00 1.543851e+00 9.102982e+02 
6.882887e+00 1.614137e+00 1.456348e+03 
6.687975e+00 1.619850e+00 2.329952e+03 
6.435315e+00 1.581414e+00 3.727594e+03 
6.167919e+00 1.517789e+00 5.963623e+03 
5.917787e+00 1.444062e+00 9.540955e+03 
5.709161e+00 1.372251e+00 1.526418e+04 
5.554935e+00 1.310006e+00 2.442053e+04 
5.461263e+00 1.262631e+00 3.906940e+04 
5.425329e+00 1.232463e+00 6.250552e+04 
5.432566e+00 1.217894e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-951.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.938671e-03 2.601414e-11 1.000000e-05 
2.412663e-03 5.014037e-11 1.599859e-05 
3.113487e-03 1.077553e-10 2.559548e-05 
3.891075e-03 2.103323e-10 4.094915e-05 
4.998596e-03 4.459040e-10 6.551286e-05 
6.383094e-03 9.285198e-10 1.048113e-04 
8.159737e-03 1.939661e-09 1.676833e-04 
1.013086e-02 3.712244e-09 2.682696e-04 
1.290172e-02 7.667262e-09 4.291934e-04 
1.632663e-02 1.553771e-08 6.866488e-04 
2.069395e-02 3.163938e-08 1.098541e-03 
2.642785e-02 6.589963e-08 1.757511e-03 
3.344738e-02 1.335932e-07 2.811769e-03 
4.209690e-02 2.663475e-07 4.498433e-03 
5.342176e-02 5.443189e-07 7.196857e-03 
6.775615e-02 1.110569e-06 1.151395e-02 
8.550992e-02 2.232289e-06 1.842070e-02 
1.081302e-01 4.513815e-06 2.947052e-02 
1.368364e-01 9.147677e-06 4.714866e-02 
1.728573e-01 1.844060e-05 7.543120e-02 
2.193297e-01 3.767140e-05 1.206793e-01 
2.768876e-01 7.579559e-05 1.930698e-01 
3.497770e-01 1.528019e-04 3.088844e-01 
4.420034e-01 3.083658e-04 4.941713e-01 
5.596363e-01 6.259813e-04 7.906043e-01 
7.076093e-01 1.265643e-03 1.264855e+00 
8.929272e-01 2.544008e-03 2.023590e+00 
1.125884e+00 5.102389e-03 3.237458e+00 
1.414537e+00 1.012734e-02 5.179475e+00 
1.776147e+00 2.007497e-02 8.286428e+00 
2.217713e+00 3.915950e-02 1.325711e+01 
2.749036e+00 7.483346e-02 2.120951e+01 
3.370949e+00 1.386999e-01 3.393222e+01 
4.070521e+00 2.462142e-01 5.428675e+01 
4.810980e+00 4.116723e-01 8.685114e+01 
5.532839e+00 6.383030e-01 1.389495e+02 
6.157520e+00 9.052354e-01 2.222996e+02 
6.621279e+00 1.172000e+00 3.556480e+02 
6.889357e+00 1.394015e+00 5.689866e+02 
6.963784e+00 1.542366e+00 9.102982e+02 
6.879636e+00 1.613229e+00 1.456348e+03 
6.685221e+00 1.619159e+00 2.329952e+03 
6.433581e+00 1.581170e+00 3.727594e+03 
6.164213e+00 1.516721e+00 5.963623e+03 
5.914432e+00 1.443183e+00 9.540955e+03 
5.705307e+00 1.371241e+00 1.526418e+04 
5.551724e+00 1.309254e+00 2.442053e+04 
5.459661e+00 1.262414e+00 3.906940e+04 
5.420414e+00 1.231206e+00 6.250552e+04 
5.429124e+00 1.217102e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-952.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.971816e-03 2.740015e-11 1.000000e-05 
2.500188e-03 5.585628e-11 1.599859e-05 
3.073520e-03 1.037676e-10 2.559548e-05 
3.928253e-03 2.166468e-10 4.094915e-05 
5.001813e-03 4.472354e-10 6.551286e-05 
6.356063e-03 9.177373e-10 1.048113e-04 
8.167972e-03 1.947586e-09 1.676833e-04 
1.017321e-02 3.762941e-09 2.682696e-04 
1.300658e-02 7.864003e-09 4.291934e-04 
1.622458e-02 1.526420e-08 6.866488e-04 
2.088863e-02 3.257494e-08 1.098541e-03 
2.638165e-02 6.562358e-08 1.757511e-03 
3.318027e-02 1.305552e-07 2.811769e-03 
4.231484e-02 2.707901e-07 4.498433e-03 
5.333198e-02 5.421484e-07 7.196857e-03 
6.719820e-02 1.084499e-06 1.151395e-02 
8.561340e-02 2.242758e-06 1.842070e-02 
1.076066e-01 4.453236e-06 2.947052e-02 
1.364241e-01 9.074777e-06 4.714866e-02 
1.727933e-01 1.843949e-05 7.543120e-02 
2.185091e-01 3.728938e-05 1.206793e-01 
2.764675e-01 7.553041e-05 1.930698e-01 
3.493635e-01 1.524207e-04 3.088844e-01 
4.420863e-01 3.088635e-04 4.941713e-01 
5.596982e-01 6.268466e-04 7.906043e-01 
7.064371e-01 1.260688e-03 1.264855e+00 
8.918180e-01 2.537203e-03 2.023590e+00 
1.125307e+00 5.099894e-03 3.237458e+00 
1.415093e+00 1.014984e-02 5.179475e+00 
1.774817e+00 2.005083e-02 8.286428e+00 
2.216536e+00 3.913775e-02 1.325711e+01 
2.745932e+00 7.465833e-02 2.120951e+01 
3.368133e+00 1.384952e-01 3.393222e+01 
4.067056e+00 2.458375e-01 5.428675e+01 
4.805492e+00 4.106937e-01 8.685114e+01 
5.525556e+00 6.364725e-01 1.389495e+02 
6.151180e+00 9.033872e-01 2.222996e+02 
6.619158e+00 1.171848e+00 3.556480e+02 
6.887373e+00 1.393885e+00 5.689866e+02 
6.961069e+00 1.541789e+00 9.102982e+02 
6.876019e+00 1.612133e+00 1.456348e+03 
6.682596e+00 1.618530e+00 2.329952e+03 
6.429669e+00 1.579960e+00 3.727594e+03 
6.161038e+00 1.515869e+00 5.963623e+03 
5.912432e+00 1.442811e+00 9.540955e+03 
5.702303e+00 1.370528e+00 1.526418e+04 
5.549504e+00 1.308828e+00 2.442053e+04 
5.457061e+00 1.261878e+00 3.906940e+04 
5.417822e+00 1.230681e+00 6.250552e+04 
5.425495e+00 1.216251e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-953.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.986670e-03 2.805349e-11 1.000000e-05 
2.441415e-03 5.206368e-11 1.599859e-05 
3.171542e-03 1.141356e-10 2.559548e-05 
3.916607e-03 2.149512e-10 4.094915e-05 
5.027500e-03 4.546383e-10 6.551286e-05 
6.400368e-03 9.380472e-10 1.048113e-04 
8.026460e-03 1.850044e-09 1.676833e-04 
1.016522e-02 3.758033e-09 2.682696e-04 
1.291653e-02 7.709877e-09 4.291934e-04 
1.648352e-02 1.602358e-08 6.866488e-04 
2.061895e-02 3.136241e-08 1.098541e-03 
2.629187e-02 6.502414e-08 1.757511e-03 
3.318229e-02 1.307162e-07 2.811769e-03 
4.177166e-02 2.607689e-07 4.498433e-03 
5.333043e-02 5.426706e-07 7.196857e-03 
6.714986e-02 1.083296e-06 1.151395e-02 
8.553233e-02 2.238743e-06 1.842070e-02 
1.081507e-01 4.525878e-06 2.947052e-02 
1.367933e-01 9.158269e-06 4.714866e-02 
1.727353e-01 1.844025e-05 7.543120e-02 
2.177730e-01 3.695254e-05 1.206793e-01 
2.763072e-01 7.547830e-05 1.930698e-01 
3.492792e-01 1.524704e-04 3.088844e-01 
4.408153e-01 3.065293e-04 4.941713e-01 
5.591248e-01 6.255780e-04 7.906043e-01 
7.059722e-01 1.259521e-03 1.264855e+00 
8.915874e-01 2.537891e-03 2.023590e+00 
1.122687e+00 5.069692e-03 3.237458e+00 
1.414495e+00 1.014756e-02 5.179475e+00 
1.772947e+00 2.000843e-02 8.286428e+00 
2.213572e+00 3.902191e-02 1.325711e+01 
2.742661e+00 7.446967e-02 2.120951e+01 
3.366946e+00 1.384886e-01 3.393222e+01 
4.064441e+00 2.456113e-01 5.428675e+01 
4.802895e+00 4.104310e-01 8.685114e+01 
5.524182e+00 6.365774e-01 1.389495e+02 
6.147887e+00 9.027754e-01 2.222996e+02 
6.612759e+00 1.169686e+00 3.556480e+02 
6.882191e+00 1.392128e+00 5.689866e+02 
6.957952e+00 1.541002e+00 9.102982e+02 
6.872610e+00 1.611142e+00 1.456348e+03 
6.679186e+00 1.617523e+00 2.329952e+03 
6.426984e+00 1.579293e+00 3.727594e+03 
6.159359e+00 1.515625e+00 5.963623e+03 
5.908847e+00 1.441844e+00 9.540955e+03 
5.699869e+00 1.370013e+00 1.526418e+04 
5.546149e+00 1.308027e+00 2.442053e+04 
5.453134e+00 1.260917e+00 3.906940e+04 
5.416876e+00 1.230673e+00 6.250552e+04 
5.422702e+00 1.215663e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-954.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.936251e-03 2.599861e-11 1.000000e-05 
2.397877e-03 4.937943e-11 1.599859e-05 
3.065392e-03 1.031629e-10 2.559548e-05 
3.937163e-03 2.185826e-10 4.094915e-05 
5.028121e-03 4.552840e-10 6.551286e-05 
6.437372e-03 9.554128e-10 1.048113e-04 
7.989903e-03 1.826795e-09 1.676833e-04 
1.023123e-02 3.835732e-09 2.682696e-04 
1.301594e-02 7.897548e-09 4.291934e-04 
1.645134e-02 1.594665e-08 6.866488e-04 
2.064718e-02 3.152446e-08 1.098541e-03 
2.631960e-02 6.529854e-08 1.757511e-03 
3.316787e-02 1.306828e-07 2.811769e-03 
4.194796e-02 2.643617e-07 4.498433e-03 
5.288179e-02 5.296451e-07 7.196857e-03 
6.691962e-02 1.073317e-06 1.151395e-02 
8.520306e-02 2.215309e-06 1.842070e-02 
1.075326e-01 4.453393e-06 2.947052e-02 
1.360049e-01 9.010261e-06 4.714866e-02 
1.724223e-01 1.835946e-05 7.543120e-02 
2.184522e-01 3.733848e-05 1.206793e-01 
2.764409e-01 7.566722e-05 1.930698e-01 
3.491971e-01 1.525226e-04 3.088844e-01 
4.419251e-01 3.091734e-04 4.941713e-01 
5.576532e-01 6.213037e-04 7.906043e-01 
7.056092e-01 1.258897e-03 1.264855e+00 
8.900758e-01 2.527657e-03 2.023590e+00 
1.121440e+00 5.058113e-03 3.237458e+00 
1.411685e+00 1.009782e-02 5.179475e+00 
1.771553e+00 1.998212e-02 8.286428e+00 
2.212894e+00 3.902626e-02 1.325711e+01 
2.741031e+00 7.441349e-02 2.120951e+01 
3.363120e+00 1.381609e-01 3.393222e+01 
4.059484e+00 2.449698e-01 5.428675e+01 
4.797154e+00 4.093895e-01 8.685114e+01 
5.517048e+00 6.347957e-01 1.389495e+02 
6.143500e+00 9.017186e-01 2.222996e+02 
6.607918e+00 1.168254e+00 3.556480e+02 
6.879619e+00 1.391696e+00 5.689866e+02 
6.954308e+00 1.539940e+00 9.102982e+02 
6.869728e+00 1.610416e+00 1.456348e+03 
6.677426e+00 1.617306e+00 2.329952e+03 
6.425007e+00 1.578939e+00 3.727594e+03 
6.157666e+00 1.515375e+00 5.963623e+03 
5.907478e+00 1.441708e+00 9.540955e+03 
5.697232e+00 1.369426e+00 1.526418e+04 
5.545320e+00 1.308060e+00 2.442053e+04 
5.450877e+00 1.260490e+00 3.906940e+04 
5.412351e+00 1.229538e+00 6.250552e+04 
5.419338e+00 1.214895e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-955.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.895220e-03 2.440614e-11 1.000000e-05 
2.464458e-03 5.366416e-11 1.599859e-05 
3.083843e-03 1.051470e-10 2.559548e-05 
3.930392e-03 2.176847e-10 4.094915e-05 
4.946589e-03 4.339481e-10 6.551286e-05 
6.314106e-03 9.025182e-10 1.048113e-04 
7.929315e-03 1.787423e-09 1.676833e-04 
1.015927e-02 3.759310e-09 2.682696e-04 
1.297898e-02 7.838657e-09 4.291934e-04 
1.643989e-02 1.593005e-08 6.866488e-04 
2.078618e-02 3.219918e-08 1.098541e-03 
2.612990e-02 6.396372e-08 1.757511e-03 
3.311049e-02 1.301420e-07 2.811769e-03 
4.176207e-02 2.611362e-07 4.498433e-03 
5.317204e-02 5.389786e-07 7.196857e-03 
6.691641e-02 1.074287e-06 1.151395e-02 
8.477675e-02 2.184510e-06 1.842070e-02 
1.072797e-01 4.426688e-06 2.947052e-02 
1.356427e-01 8.947837e-06 4.714866e-02 
1.718937e-01 1.821017e-05 7.543120e-02 
2.175954e-01 3.693959e-05 1.206793e-01 
2.759766e-01 7.536553e-05 1.930698e-01 
3.489193e-01 1.523183e-04 3.088844e-01 
4.409592e-01 3.074727e-04 4.941713e-01 
5.570613e-01 6.199764e-04 7.906043e-01 
7.030745e-01 1.246689e-03 1.264855e+00 
8.896010e-01 2.526254e-03 2.023590e+00 
1.119555e+00 5.037937e-03 3.237458e+00 
1.409279e+00 1.005683e-02 5.179475e+00 
1.768180e+00 1.988912e-02 8.286428e+00 
2.207969e+00 3.880748e-02 1.325711e+01 
2.739865e+00 7.439467e-02 2.120951e+01 
3.361067e+00 1.380486e-01 3.393222e+01 
4.056781e+00 2.447275e-01 5.428675e+01 
4.793837e+00 4.089477e-01 8.685114e+01 
5.514557e+00 6.345330e-01 1.389495e+02 
6.138231e+00 9.003037e-01 2.222996e+02 
6.606645e+00 1.168496e+00 3.556480e+02 
6.874089e+00 1.389760e+00 5.689866e+02 
6.949628e+00 1.538339e+00 9.102982e+02 
6.866685e+00 1.609609e+00 1.456348e+03 
6.674478e+00 1.616519e+00 2.329952e+03 
6.422060e+00 1.578155e+00 3.727594e+03 
6.154540e+00 1.514540e+00 5.963623e+03 
5.905465e+00 1.441330e+00 9.540955e+03 
5.696476e+00 1.369496e+00 1.526418e+04 
5.542587e+00 1.307464e+00 2.442053e+04 
5.448314e+00 1.259965e+00 3.906940e+04 
5.410227e+00 1.229159e+00 6.250552e+04 
5.418168e+00 1.214819e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-956.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.892153e-03 2.431326e-11 1.000000e-05 
2.465756e-03 5.380532e-11 1.599859e-05 
3.096750e-03 1.065843e-10 2.559548e-05 
3.969703e-03 2.245168e-10 4.094915e-05 
4.935781e-03 4.315613e-10 6.551286e-05 
6.310389e-03 9.018684e-10 1.048113e-04 
7.931511e-03 1.790782e-09 1.676833e-04 
1.015450e-02 3.757948e-09 2.682696e-04 
1.278247e-02 7.495818e-09 4.291934e-04 
1.618098e-02 1.520509e-08 6.866488e-04 
2.066681e-02 3.168074e-08 1.098541e-03 
2.609950e-02 6.380748e-08 1.757511e-03 
3.311296e-02 1.303075e-07 2.811769e-03 
4.195242e-02 2.650005e-07 4.498433e-03 
5.288856e-02 5.309596e-07 7.196857e-03 
6.714494e-02 1.086468e-06 1.151395e-02 
8.506158e-02 2.208912e-06 1.842070e-02 
1.072020e-01 4.421701e-06 2.947052e-02 
1.359779e-01 9.023772e-06 4.714866e-02 
1.717477e-01 1.818284e-05 7.543120e-02 
2.175070e-01 3.693319e-05 1.206793e-01 
2.752205e-01 7.482607e-05 1.930698e-01 
3.481623e-01 1.514876e-04 3.088844e-01 
4.394354e-01 3.046153e-04 4.941713e-01 
5.570496e-01 6.205857e-04 7.906043e-01 
7.026055e-01 1.245497e-03 1.264855e+00 
8.885891e-01 2.520278e-03 2.023590e+00 
1.119428e+00 5.041458e-03 3.237458e+00 
1.408333e+00 1.004706e-02 5.179475e+00 
1.766585e+00 1.985601e-02 8.286428e+00 
2.208245e+00 3.886172e-02 1.325711e+01 
2.735782e+00 7.414041e-02 2.120951e+01 
3.357799e+00 1.377886e-01 3.393222e+01 
4.051409e+00 2.440129e-01 5.428675e+01 
4.789802e+00 4.083278e-01 8.685114e+01 
5.510072e+00 6.336173e-01 1.389495e+02 
6.134777e+00 8.996234e-01 2.222996e+02 
6.601601e+00 1.166967e+00 3.556480e+02 
6.870417e+00 1.388767e+00 5.689866e+02 
6.946567e+00 1.537577e+00 9.102982e+02 
6.862995e+00 1.608472e+00 1.456348e+03 
6.670599e+00 1.615284e+00 2.329952e+03 
6.418276e+00 1.576997e+00 3.727594e+03 
6.152135e+00 1.513999e+00 5.963623e+03 
5.900809e+00 1.439959e+00 9.540955e+03 
5.693585e+00 1.368820e+00 1.526418e+04 
5.539946e+00 1.306897e+00 2.442053e+04 
5.446389e+00 1.259642e+00 3.906940e+04 
5.406711e+00 1.228340e+00 6.250552e+04 
5.415415e+00 1.214243e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-957.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.933967e-03 2.598818e-11 1.000000e-05 
2.468641e-03 5.405087e-11 1.599859e-05 
3.161398e-03 1.135184e-10 2.559548e-05 
4.006236e-03 2.310141e-10 4.094915e-05 
5.058339e-03 4.649996e-10 6.551286e-05 
6.417818e-03 9.497099e-10 1.048113e-04 
8.108243e-03 1.915178e-09 1.676833e-04 
1.016364e-02 3.772039e-09 2.682696e-04 
1.277387e-02 7.488530e-09 4.291934e-04 
1.636728e-02 1.575282e-08 6.866488e-04 
2.054435e-02 3.115345e-08 1.098541e-03 
2.615694e-02 6.429690e-08 1.757511e-03 
3.282588e-02 1.270803e-07 2.811769e-03 
4.178926e-02 2.621945e-07 4.498433e-03 
5.284087e-02 5.300784e-07 7.196857e-03 
6.728603e-02 1.094475e-06 1.151395e-02 
8.500130e-02 2.206526e-06 1.842070e-02 
1.073219e-01 4.441196e-06 2.947052e-02 
1.361885e-01 9.075254e-06 4.714866e-02 
1.721966e-01 1.834495e-05 7.543120e-02 
2.174624e-01 3.694908e-05 1.206793e-01 
2.752196e-01 7.490356e-05 1.930698e-01 
3.477450e-01 1.511015e-04 3.088844e-01 
4.395878e-01 3.052508e-04 4.941713e-01 
5.553535e-01 6.155785e-04 7.906043e-01 
7.020511e-01 1.243850e-03 1.264855e+00 
8.857991e-01 2.499235e-03 2.023590e+00 
1.117089e+00 5.015178e-03 3.237458e+00 
1.405825e+00 1.000397e-02 5.179475e+00 
1.766281e+00 1.986629e-02 8.286428e+00 
2.204482e+00 3.870404e-02 1.325711e+01 
2.733625e+00 7.404156e-02 2.120951e+01 
3.350834e+00 1.370805e-01 3.393222e+01 
4.048226e+00 2.436852e-01 5.428675e+01 
4.786764e+00 4.079541e-01 8.685114e+01 
5.505939e+00 6.328162e-01 1.389495e+02 
6.131256e+00 8.989155e-01 2.222996e+02 
6.597555e+00 1.165905e+00 3.556480e+02 
6.867595e+00 1.388204e+00 5.689866e+02 
6.943944e+00 1.537042e+00 9.102982e+02 
6.859833e+00 1.607601e+00 1.456348e+03 
6.668361e+00 1.614835e+00 2.329952e+03 
6.416775e+00 1.576853e+00 3.727594e+03 
6.149299e+00 1.513281e+00 5.963623e+03 
5.898419e+00 1.439438e+00 9.540955e+03 
5.689199e+00 1.367620e+00 1.526418e+04 
5.535840e+00 1.305845e+00 2.442053e+04 
5.442821e+00 1.258795e+00 3.906940e+04 
5.403424e+00 1.227594e+00 6.250552e+04 
5.411502e+00 1.213300e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-958.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.947341e-03 2.655878e-11 1.000000e-05 
2.477553e-03 5.469542e-11 1.599859e-05 
3.170178e-03 1.145865e-10 2.559548e-05 
3.949794e-03 2.216184e-10 4.094915e-05 
5.002499e-03 4.502393e-10 6.551286e-05 
6.316049e-03 9.061892e-10 1.048113e-04 
8.070346e-03 1.890423e-09 1.676833e-04 
1.011958e-02 3.727085e-09 2.682696e-04 
1.293085e-02 7.776127e-09 4.291934e-04 
1.617229e-02 1.521239e-08 6.866488e-04 
2.053724e-02 3.115366e-08 1.098541e-03 
2.614367e-02 6.426615e-08 1.757511e-03 
3.296394e-02 1.288250e-07 2.811769e-03 
4.178443e-02 2.623776e-07 4.498433e-03 
5.315102e-02 5.400307e-07 7.196857e-03 
6.698584e-02 1.081019e-06 1.151395e-02 
8.438459e-02 2.161102e-06 1.842070e-02 
1.074062e-01 4.456312e-06 2.947052e-02 
1.356569e-01 8.978772e-06 4.714866e-02 
1.716490e-01 1.818948e-05 7.543120e-02 
2.175849e-01 3.705021e-05 1.206793e-01 
2.749977e-01 7.480060e-05 1.930698e-01 
3.473890e-01 1.507952e-04 3.088844e-01 
4.400932e-01 3.066245e-04 4.941713e-01 
5.553057e-01 6.160616e-04 7.906043e-01 
7.018176e-01 1.243905e-03 1.264855e+00 
8.868213e-01 2.510501e-03 2.023590e+00 
1.118031e+00 5.033093e-03 3.237458e+00 
1.405716e+00 1.001201e-02 5.179475e+00 
1.765266e+00 1.985261e-02 8.286428e+00 
2.203429e+00 3.868846e-02 1.325711e+01 
2.730798e+00 7.388857e-02 2.120951e+01 
3.349645e+00 1.370724e-01 3.393222e+01 
4.044778e+00 2.433105e-01 5.428675e+01 
4.783002e+00 4.074009e-01 8.685114e+01 
5.498799e+00 6.310328e-01 1.389495e+02 
6.126474e+00 8.976956e-01 2.222996e+02 
6.592283e+00 1.164268e+00 3.556480e+02 
6.863144e+00 1.386813e+00 5.689866e+02 
6.940132e+00 1.535888e+00 9.102982e+02 
6.857853e+00 1.607330e+00 1.456348e+03 
6.664674e+00 1.613691e+00 2.329952e+03 
6.412721e+00 1.575574e+00 3.727594e+03 
6.145106e+00 1.512009e+00 5.963623e+03 
5.896065e+00 1.438929e+00 9.540955e+03 
5.686745e+00 1.367096e+00 1.526418e+04 
5.533692e+00 1.305441e+00 2.442053e+04 
5.439507e+00 1.258028e+00 3.906940e+04 
5.401838e+00 1.227382e+00 6.250552e+04 
5.407673e+00 1.212383e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-959.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.891243e-03 2.435440e-11 1.000000e-05 
2.427700e-03 5.151345e-11 1.599859e-05 
3.108687e-03 1.081600e-10 2.559548e-05 
3.950731e-03 2.220076e-10 4.094915e-05 
4.956732e-03 4.384517e-10 6.551286e-05 
6.221752e-03 8.671086e-10 1.048113e-04 
8.045946e-03 1.875283e-09 1.676833e-04 
1.005242e-02 3.657191e-09 2.682696e-04 
1.273730e-02 7.439907e-09 4.291934e-04 
1.634625e-02 1.572499e-08 6.866488e-04 
2.050260e-02 3.102863e-08 1.098541e-03 
2.625341e-02 6.514675e-08 1.757511e-03 
3.279279e-02 1.269612e-07 2.811769e-03 
4.172886e-02 2.616050e-07 4.498433e-03 
5.311817e-02 5.395927e-07 7.196857e-03 
6.660631e-02 1.063859e-06 1.151395e-02 
8.430547e-02 2.157279e-06 1.842070e-02 
1.072815e-01 4.445445e-06 2.947052e-02 
1.354488e-01 8.946845e-06 4.714866e-02 
1.710100e-01 1.800587e-05 7.543120e-02 
2.173754e-01 3.698185e-05 1.206793e-01 
2.747680e-01 7.469122e-05 1.930698e-01 
3.475311e-01 1.511378e-04 3.088844e-01 
4.395274e-01 3.057624e-04 4.941713e-01 
5.552496e-01 6.165170e-04 7.906043e-01 
7.013250e-01 1.242582e-03 1.264855e+00 
8.847577e-01 2.495625e-03 2.023590e+00 
1.115789e+00 5.008109e-03 3.237458e+00 
1.403818e+00 9.981915e-03 5.179475e+00 
1.763363e+00 1.980907e-02 8.286428e+00 
2.199470e+00 3.852076e-02 1.325711e+01 
2.729145e+00 7.383005e-02 2.120951e+01 
3.347090e+00 1.368986e-01 3.393222e+01 
4.040715e+00 2.428271e-01 5.428675e+01 
4.777425e+00 4.063998e-01 8.685114e+01 
5.495752e+00 6.305856e-01 1.389495e+02 
6.120613e+00 8.960381e-01 2.222996e+02 
6.589429e+00 1.163763e+00 3.556480e+02 
6.859055e+00 1.385604e+00 5.689866e+02 
6.934966e+00 1.534029e+00 9.102982e+02 
6.854042e+00 1.606128e+00 1.456348e+03 
6.662925e+00 1.613475e+00 2.329952e+03 
6.411049e+00 1.575352e+00 3.727594e+03 
6.143696e+00 1.511871e+00 5.963623e+03 
5.893713e+00 1.438421e+00 9.540955e+03 
5.686270e+00 1.367261e+00 1.526418e+04 
5.530484e+00 1.304685e+00 2.442053e+04 
5.435919e+00 1.257173e+00 3.906940e+04 
5.399205e+00 1.226841e+00 6.250552e+04 
5.404925e+00 1.211807e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-96.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.922430e-02 2.560589e-09 1.000000e-05 
2.471696e-02 5.442188e-09 1.599859e-05 
3.118021e-02 1.092510e-08 2.559548e-05 
3.980366e-02 2.272779e-08 4.094915e-05 
4.982089e-02 4.456796e-08 6.551286e-05 
6.311274e-02 9.060232e-08 1.048113e-04 
8.049831e-02 1.879961e-07 1.676833e-04 
1.016127e-01 3.781227e-07 2.682696e-04 
1.294145e-01 7.811553e-07 4.291934e-04 
1.631968e-01 1.566479e-06 6.866488e-04 
2.070211e-01 3.197674e-06 1.098541e-03 
2.608587e-01 6.397457e-06 1.757511e-03 
3.308323e-01 1.305020e-05 2.811769e-03 
4.188446e-01 2.648228e-05 4.498433e-03 
5.300122e-01 5.366103e-05 7.196857e-03 
6.704231e-01 1.086066e-04 1.151395e-02 
8.453733e-01 2.177549e-04 1.842070e-02 
1.070428e+00 4.420937e-04 2.947052e-02 
1.356165e+00 8.991082e-04 4.714866e-02 
1.714514e+00 1.816976e-03 7.543120e-02 
2.162193e+00 3.644962e-03 1.206793e-01 
2.731697e+00 7.352559e-03 1.930698e-01 
3.446197e+00 1.476970e-02 3.088844e-01 
4.331907e+00 2.935813e-02 4.941713e-01 
5.439826e+00 5.820790e-02 7.906043e-01 
6.796899e+00 1.137665e-01 1.264855e+00 
8.438495e+00 2.183880e-01 2.023590e+00 
1.036651e+01 4.068829e-01 3.237458e+00 
1.253947e+01 7.257292e-01 5.179475e+00 
1.486027e+01 1.222463e+00 8.286428e+00 
1.714598e+01 1.912487e+00 1.325711e+01 
1.916502e+01 2.744353e+00 2.120951e+01 
2.069543e+01 3.592572e+00 3.393222e+01 
2.161973e+01 4.316812e+00 5.428675e+01 
2.191850e+01 4.811439e+00 8.685114e+01 
2.170592e+01 5.062380e+00 1.389495e+02 
2.112533e+01 5.101614e+00 2.222996e+02 
2.034591e+01 4.994819e+00 3.556480e+02 
1.949906e+01 4.799392e+00 5.689866e+02 
1.870665e+01 4.571444e+00 9.102982e+02 
1.802946e+01 4.342529e+00 1.456348e+03 
1.752477e+01 4.142990e+00 2.329952e+03 
1.720196e+01 3.986125e+00 3.727594e+03 
1.707225e+01 3.885838e+00 5.963623e+03 
1.707982e+01 3.834013e+00 9.540955e+03 
1.718722e+01 3.826185e+00 1.526418e+04 
1.734565e+01 3.850519e+00 2.442053e+04 
1.750692e+01 3.891169e+00 3.906940e+04 
1.763533e+01 3.933115e+00 6.250552e+04 
1.772680e+01 3.970479e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-960.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.924452e-03 2.568674e-11 1.000000e-05 
2.497808e-03 5.616494e-11 1.599859e-05 
3.161077e-03 1.138396e-10 2.559548e-05 
3.978893e-03 2.270256e-10 4.094915e-05 
5.050412e-03 4.642677e-10 6.551286e-05 
6.234048e-03 8.731694e-10 1.048113e-04 
7.960397e-03 1.817993e-09 1.676833e-04 
1.014857e-02 3.767059e-09 2.682696e-04 
1.275201e-02 7.473508e-09 4.291934e-04 
1.636886e-02 1.580677e-08 6.866488e-04 
2.056728e-02 3.135588e-08 1.098541e-03 
2.621998e-02 6.496589e-08 1.757511e-03 
3.306017e-02 1.302278e-07 2.811769e-03 
4.176470e-02 2.625530e-07 4.498433e-03 
5.279621e-02 5.303930e-07 7.196857e-03 
6.680152e-02 1.074359e-06 1.151395e-02 
8.441419e-02 2.167893e-06 1.842070e-02 
1.070974e-01 4.427215e-06 2.947052e-02 
1.350344e-01 8.874217e-06 4.714866e-02 
1.709841e-01 1.801644e-05 7.543120e-02 
2.163219e-01 3.648481e-05 1.206793e-01 
2.744442e-01 7.450506e-05 1.930698e-01 
3.470777e-01 1.507040e-04 3.088844e-01 
4.391765e-01 3.053485e-04 4.941713e-01 
5.544262e-01 6.144185e-04 7.906043e-01 
6.996379e-01 1.234925e-03 1.264855e+00 
8.832659e-01 2.485614e-03 2.023590e+00 
1.115293e+00 5.006628e-03 3.237458e+00 
1.403169e+00 9.978408e-03 5.179475e+00 
1.759666e+00 1.970543e-02 8.286428e+00 
2.197426e+00 3.845321e-02 1.325711e+01 
2.723712e+00 7.346779e-02 2.120951e+01 
3.343306e+00 1.365761e-01 3.393222e+01 
4.039094e+00 2.427743e-01 5.428675e+01 
4.775057e+00 4.061897e-01 8.685114e+01 
5.491653e+00 6.297942e-01 1.389495e+02 
6.116740e+00 8.951848e-01 2.222996e+02 
6.584604e+00 1.162333e+00 3.556480e+02 
6.853293e+00 1.383545e+00 5.689866e+02 
6.931158e+00 1.532876e+00 9.102982e+02 
6.850222e+00 1.604921e+00 1.456348e+03 
6.658943e+00 1.612187e+00 2.329952e+03 
6.407225e+00 1.574173e+00 3.727594e+03 
6.140756e+00 1.511108e+00 5.963623e+03 
5.890259e+00 1.437499e+00 9.540955e+03 
5.682738e+00 1.366359e+00 1.526418e+04 
5.528425e+00 1.304309e+00 2.442053e+04 
5.434867e+00 1.257127e+00 3.906940e+04 
5.396704e+00 1.226340e+00 6.250552e+04 
5.402844e+00 1.211441e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-961.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.870991e-03 2.362956e-11 1.000000e-05 
2.470864e-03 5.442356e-11 1.599859e-05 
3.157438e-03 1.135651e-10 2.559548e-05 
3.939430e-03 2.205670e-10 4.094915e-05 
4.923034e-03 4.304660e-10 6.551286e-05 
6.377365e-03 9.357592e-10 1.048113e-04 
8.084871e-03 1.906600e-09 1.676833e-04 
1.005485e-02 3.667473e-09 2.682696e-04 
1.281868e-02 7.599250e-09 4.291934e-04 
1.623348e-02 1.543389e-08 6.866488e-04 
2.042322e-02 3.073358e-08 1.098541e-03 
2.586426e-02 6.242241e-08 1.757511e-03 
3.286720e-02 1.280941e-07 2.811769e-03 
4.165045e-02 2.606755e-07 4.498433e-03 
5.286587e-02 5.330498e-07 7.196857e-03 
6.684860e-02 1.077753e-06 1.151395e-02 
8.464435e-02 2.187951e-06 1.842070e-02 
1.071294e-01 4.435797e-06 2.947052e-02 
1.352054e-01 8.917251e-06 4.714866e-02 
1.708216e-01 1.798384e-05 7.543120e-02 
2.170103e-01 3.687255e-05 1.206793e-01 
2.732762e-01 7.363451e-05 1.930698e-01 
3.457244e-01 1.491034e-04 3.088844e-01 
4.378041e-01 3.028104e-04 4.941713e-01 
5.528760e-01 6.099145e-04 7.906043e-01 
7.002649e-01 1.239533e-03 1.264855e+00 
8.825660e-01 2.482289e-03 2.023590e+00 
1.113292e+00 4.984917e-03 3.237458e+00 
1.400780e+00 9.937889e-03 5.179475e+00 
1.759018e+00 1.970397e-02 8.286428e+00 
2.194821e+00 3.835646e-02 1.325711e+01 
2.722972e+00 7.348238e-02 2.120951e+01 
3.340473e+00 1.363686e-01 3.393222e+01 
4.034675e+00 2.422279e-01 5.428675e+01 
4.770412e+00 4.054183e-01 8.685114e+01 
5.486932e+00 6.287997e-01 1.389495e+02 
6.114430e+00 8.949633e-01 2.222996e+02 
6.579126e+00 1.160597e+00 3.556480e+02 
6.851581e+00 1.383542e+00 5.689866e+02 
6.929542e+00 1.532859e+00 9.102982e+02 
6.847682e+00 1.604362e+00 1.456348e+03 
6.656534e+00 1.611653e+00 2.329952e+03 
6.405035e+00 1.573720e+00 3.727594e+03 
6.139487e+00 1.511026e+00 5.963623e+03 
5.888658e+00 1.437271e+00 9.540955e+03 
5.679068e+00 1.365407e+00 1.526418e+04 
5.525553e+00 1.303663e+00 2.442053e+04 
5.430922e+00 1.256157e+00 3.906940e+04 
5.392834e+00 1.225408e+00 6.250552e+04 
5.400321e+00 1.210935e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-962.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.903676e-03 2.491559e-11 1.000000e-05 
2.495197e-03 5.610562e-11 1.599859e-05 
3.070351e-03 1.045337e-10 2.559548e-05 
3.954316e-03 2.233089e-10 4.094915e-05 
4.905516e-03 4.263303e-10 6.551286e-05 
6.362781e-03 9.303213e-10 1.048113e-04 
7.917112e-03 1.792224e-09 1.676833e-04 
1.018564e-02 3.816431e-09 2.682696e-04 
1.283166e-02 7.630286e-09 4.291934e-04 
1.622539e-02 1.542687e-08 6.866488e-04 
2.041991e-02 3.075061e-08 1.098541e-03 
2.591186e-02 6.283302e-08 1.757511e-03 
3.283318e-02 1.278296e-07 2.811769e-03 
4.180028e-02 2.637730e-07 4.498433e-03 
5.288600e-02 5.342141e-07 7.196857e-03 
6.651733e-02 1.062915e-06 1.151395e-02 
8.426291e-02 2.160751e-06 1.842070e-02 
1.065036e-01 4.363048e-06 2.947052e-02 
1.351446e-01 8.914502e-06 4.714866e-02 
1.709150e-01 1.803211e-05 7.543120e-02 
2.157165e-01 3.625472e-05 1.206793e-01 
2.738831e-01 7.420331e-05 1.930698e-01 
3.463539e-01 1.500751e-04 3.088844e-01 
4.379384e-01 3.034042e-04 4.941713e-01 
5.525847e-01 6.095841e-04 7.906043e-01 
6.980602e-01 1.229143e-03 1.264855e+00 
8.816045e-01 2.476758e-03 2.023590e+00 
1.111950e+00 4.972076e-03 3.237458e+00 
1.399721e+00 9.925651e-03 5.179475e+00 
1.755669e+00 1.961213e-02 8.286428e+00 
2.194532e+00 3.838042e-02 1.325711e+01 
2.720750e+00 7.337796e-02 2.120951e+01 
3.335160e+00 1.358617e-01 3.393222e+01 
4.031857e+00 2.419634e-01 5.428675e+01 
4.764990e+00 4.044554e-01 8.685114e+01 
5.482577e+00 6.279242e-01 1.389495e+02 
6.109763e+00 8.937869e-01 2.222996e+02 
6.574120e+00 1.159080e+00 3.556480e+02 
6.845390e+00 1.381262e+00 5.689866e+02 
6.925385e+00 1.531521e+00 9.102982e+02 
6.842943e+00 1.602686e+00 1.456348e+03 
6.653226e+00 1.610686e+00 2.329952e+03 
6.402343e+00 1.573042e+00 3.727594e+03 
6.136783e+00 1.510359e+00 5.963623e+03 
5.885931e+00 1.436620e+00 9.540955e+03 
5.678963e+00 1.365701e+00 1.526418e+04 
5.524613e+00 1.303655e+00 2.442053e+04 
5.429505e+00 1.255994e+00 3.906940e+04 
5.390744e+00 1.225036e+00 6.250552e+04 
5.399082e+00 1.210834e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-963.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.896219e-03 2.464953e-11 1.000000e-05 
2.384902e-03 4.904050e-11 1.599859e-05 
3.059779e-03 1.035650e-10 2.559548e-05 
3.910638e-03 2.162152e-10 4.094915e-05 
5.036036e-03 4.617530e-10 6.551286e-05 
6.250920e-03 8.830290e-10 1.048113e-04 
8.046058e-03 1.883184e-09 1.676833e-04 
9.986375e-03 3.600533e-09 2.682696e-04 
1.282205e-02 7.621064e-09 4.291934e-04 
1.628126e-02 1.560297e-08 6.866488e-04 
2.038698e-02 3.063389e-08 1.098541e-03 
2.610628e-02 6.432483e-08 1.757511e-03 
3.286993e-02 1.283926e-07 2.811769e-03 
4.158701e-02 2.600263e-07 4.498433e-03 
5.288241e-02 5.346606e-07 7.196857e-03 
6.680828e-02 1.078043e-06 1.151395e-02 
8.439798e-02 2.173416e-06 1.842070e-02 
1.066426e-01 4.384705e-06 2.947052e-02 
1.350900e-01 8.912944e-06 4.714866e-02 
1.703684e-01 1.787821e-05 7.543120e-02 
2.158546e-01 3.636216e-05 1.206793e-01 
2.728969e-01 7.348091e-05 1.930698e-01 
3.459270e-01 1.496764e-04 3.088844e-01 
4.375744e-01 3.029626e-04 4.941713e-01 
5.532965e-01 6.125773e-04 7.906043e-01 
6.988617e-01 1.234659e-03 1.264855e+00 
8.803036e-01 2.468374e-03 2.023590e+00 
1.111322e+00 4.968801e-03 3.237458e+00 
1.399365e+00 9.928305e-03 5.179475e+00 
1.754295e+00 1.958635e-02 8.286428e+00 
2.192075e+00 3.829125e-02 1.325711e+01 
2.716274e+00 7.309288e-02 2.120951e+01 
3.335008e+00 1.359774e-01 3.393222e+01 
4.028526e+00 2.416084e-01 5.428675e+01 
4.762128e+00 4.041221e-01 8.685114e+01 
5.476483e+00 6.264821e-01 1.389495e+02 
6.102673e+00 8.916308e-01 2.222996e+02 
6.569984e+00 1.157971e+00 3.556480e+02 
6.843711e+00 1.381273e+00 5.689866e+02 
6.920974e+00 1.530051e+00 9.102982e+02 
6.841140e+00 1.602499e+00 1.456348e+03 
6.650016e+00 1.609765e+00 2.329952e+03 
6.399705e+00 1.572388e+00 3.727594e+03 
6.133934e+00 1.509631e+00 5.963623e+03 
5.884229e+00 1.436354e+00 9.540955e+03 
5.674852e+00 1.364595e+00 1.526418e+04 
5.521524e+00 1.302937e+00 2.442053e+04 
5.427569e+00 1.255665e+00 3.906940e+04 
5.387719e+00 1.224369e+00 6.250552e+04 
5.395627e+00 1.210033e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-964.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.895292e-03 2.463894e-11 1.000000e-05 
2.458356e-03 5.376853e-11 1.599859e-05 
3.110237e-03 1.088866e-10 2.559548e-05 
3.887436e-03 2.126099e-10 4.094915e-05 
4.953606e-03 4.399044e-10 6.551286e-05 
6.314628e-03 9.112494e-10 1.048113e-04 
7.893096e-03 1.779656e-09 1.676833e-04 
1.010381e-02 3.732921e-09 2.682696e-04 
1.264447e-02 7.316380e-09 4.291934e-04 
1.618265e-02 1.533710e-08 6.866488e-04 
2.059876e-02 3.163131e-08 1.098541e-03 
2.609207e-02 6.428649e-08 1.757511e-03 
3.300500e-02 1.301169e-07 2.811769e-03 
4.146002e-02 2.579191e-07 4.498433e-03 
5.270724e-02 5.299147e-07 7.196857e-03 
6.633429e-02 1.056356e-06 1.151395e-02 
8.427268e-02 2.165996e-06 1.842070e-02 
1.062717e-01 4.343619e-06 2.947052e-02 
1.345326e-01 8.812227e-06 4.714866e-02 
1.705016e-01 1.793880e-05 7.543120e-02 
2.160013e-01 3.647413e-05 1.206793e-01 
2.727063e-01 7.340318e-05 1.930698e-01 
3.458508e-01 1.497327e-04 3.088844e-01 
4.360811e-01 3.001834e-04 4.941713e-01 
5.515321e-01 6.073669e-04 7.906043e-01 
6.973557e-01 1.227970e-03 1.264855e+00 
8.808081e-01 2.475175e-03 2.023590e+00 
1.109481e+00 4.949294e-03 3.237458e+00 
1.396941e+00 9.887090e-03 5.179475e+00 
1.752374e+00 1.954229e-02 8.286428e+00 
2.190705e+00 3.825874e-02 1.325711e+01 
2.715128e+00 7.307450e-02 2.120951e+01 
3.330272e+00 1.355402e-01 3.393222e+01 
4.021530e+00 2.406089e-01 5.428675e+01 
4.758769e+00 4.036663e-01 8.685114e+01 
5.475960e+00 6.268525e-01 1.389495e+02 
6.097877e+00 8.904017e-01 2.222996e+02 
6.566565e+00 1.157196e+00 3.556480e+02 
6.840072e+00 1.380288e+00 5.689866e+02 
6.918780e+00 1.529731e+00 9.102982e+02 
6.837219e+00 1.601236e+00 1.456348e+03 
6.648021e+00 1.609427e+00 2.329952e+03 
6.396148e+00 1.571324e+00 3.727594e+03 
6.130057e+00 1.508483e+00 5.963623e+03 
5.881197e+00 1.435587e+00 9.540955e+03 
5.673453e+00 1.364435e+00 1.526418e+04 
5.518272e+00 1.302164e+00 2.442053e+04 
5.422982e+00 1.254489e+00 3.906940e+04 
5.384942e+00 1.223780e+00 6.250552e+04 
5.392489e+00 1.209332e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-965.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.922172e-03 2.572890e-11 1.000000e-05 
2.467675e-03 5.443872e-11 1.599859e-05 
3.015637e-03 9.935311e-11 2.559548e-05 
3.837957e-03 2.048069e-10 4.094915e-05 
5.027315e-03 4.603123e-10 6.551286e-05 
6.218746e-03 8.712698e-10 1.048113e-04 
7.956368e-03 1.824689e-09 1.676833e-04 
1.004342e-02 3.670192e-09 2.682696e-04 
1.281852e-02 7.630582e-09 4.291934e-04 
1.616603e-02 1.530573e-08 6.866488e-04 
2.050585e-02 3.123760e-08 1.098541e-03 
2.577278e-02 6.201954e-08 1.757511e-03 
3.285890e-02 1.285298e-07 2.811769e-03 
4.147421e-02 2.584518e-07 4.498433e-03 
5.278605e-02 5.328476e-07 7.196857e-03 
6.672184e-02 1.076094e-06 1.151395e-02 
8.410893e-02 2.155629e-06 1.842070e-02 
1.062004e-01 4.339384e-06 2.947052e-02 
1.344803e-01 8.811067e-06 4.714866e-02 
1.708437e-01 1.806569e-05 7.543120e-02 
2.157759e-01 3.639780e-05 1.206793e-01 
2.733128e-01 7.397061e-05 1.930698e-01 
3.446365e-01 1.483148e-04 3.088844e-01 
4.363445e-01 3.010392e-04 4.941713e-01 
5.514676e-01 6.077830e-04 7.906043e-01 
6.958087e-01 1.221083e-03 1.264855e+00 
8.801909e-01 2.472533e-03 2.023590e+00 
1.108574e+00 4.942278e-03 3.237458e+00 
1.394316e+00 9.841681e-03 5.179475e+00 
1.752641e+00 1.957118e-02 8.286428e+00 
2.185652e+00 3.803464e-02 1.325711e+01 
2.712497e+00 7.293720e-02 2.120951e+01 
3.325743e+00 1.351283e-01 3.393222e+01 
4.019822e+00 2.405388e-01 5.428675e+01 
4.752018e+00 4.023769e-01 8.685114e+01 
5.470818e+00 6.257192e-01 1.389495e+02 
6.094893e+00 8.899035e-01 2.222996e+02 
6.561793e+00 1.155787e+00 3.556480e+02 
6.834774e+00 1.378459e+00 5.689866e+02 
6.914148e+00 1.528143e+00 9.102982e+02 
6.833557e+00 1.600104e+00 1.456348e+03 
6.644597e+00 1.608402e+00 2.329952e+03 
6.394553e+00 1.571132e+00 3.727594e+03 
6.128579e+00 1.508313e+00 5.963623e+03 
5.878513e+00 1.434951e+00 9.540955e+03 
5.669877e+00 1.363514e+00 1.526418e+04 
5.516182e+00 1.301775e+00 2.442053e+04 
5.420919e+00 1.254118e+00 3.906940e+04 
5.380788e+00 1.222757e+00 6.250552e+04 
5.388726e+00 1.208432e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-966.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.907263e-03 2.516087e-11 1.000000e-05 
2.384688e-03 4.918000e-11 1.599859e-05 
3.043813e-03 1.022699e-10 2.559548e-05 
3.916550e-03 2.178739e-10 4.094915e-05 
4.986513e-03 4.496605e-10 6.551286e-05 
6.303116e-03 9.081551e-10 1.048113e-04 
7.986995e-03 1.847755e-09 1.676833e-04 
1.013850e-02 3.779337e-09 2.682696e-04 
1.286454e-02 7.721054e-09 4.291934e-04 
1.599769e-02 1.484795e-08 6.866488e-04 
2.060783e-02 3.173882e-08 1.098541e-03 
2.587899e-02 6.285452e-08 1.757511e-03 
3.258174e-02 1.254346e-07 2.811769e-03 
4.128240e-02 2.551465e-07 4.498433e-03 
5.218128e-02 5.152755e-07 7.196857e-03 
6.619415e-02 1.051853e-06 1.151395e-02 
8.396294e-02 2.146645e-06 1.842070e-02 
1.065931e-01 4.392241e-06 2.947052e-02 
1.349385e-01 8.910670e-06 4.714866e-02 
1.700968e-01 1.784829e-05 7.543120e-02 
2.151556e-01 3.612219e-05 1.206793e-01 
2.727206e-01 7.356704e-05 1.930698e-01 
3.443796e-01 1.481368e-04 3.088844e-01 
4.354996e-01 2.996041e-04 4.941713e-01 
5.509521e-01 6.067079e-04 7.906043e-01 
6.955165e-01 1.220807e-03 1.264855e+00 
8.783058e-01 2.459232e-03 2.023590e+00 
1.106736e+00 4.922841e-03 3.237458e+00 
1.394479e+00 9.855251e-03 5.179475e+00 
1.750314e+00 1.951355e-02 8.286428e+00 
2.186209e+00 3.810218e-02 1.325711e+01 
2.710396e+00 7.284216e-02 2.120951e+01 
3.323504e+00 1.349919e-01 3.393222e+01 
4.016226e+00 2.401370e-01 5.428675e+01 
4.748219e+00 4.018127e-01 8.685114e+01 
5.464776e+00 6.242931e-01 1.389495e+02 
6.092374e+00 8.895922e-01 2.222996e+02 
6.558398e+00 1.155021e+00 3.556480e+02 
6.830666e+00 1.377233e+00 5.689866e+02 
6.911675e+00 1.527676e+00 9.102982e+02 
6.831361e+00 1.599714e+00 1.456348e+03 
6.641197e+00 1.607387e+00 2.329952e+03 
6.392275e+00 1.570635e+00 3.727594e+03 
6.125002e+00 1.507286e+00 5.963623e+03 
5.875764e+00 1.434289e+00 9.540955e+03 
5.668166e+00 1.363244e+00 1.526418e+04 
5.513373e+00 1.301147e+00 2.442053e+04 
5.417212e+00 1.253222e+00 3.906940e+04 
5.378788e+00 1.222411e+00 6.250552e+04 
5.385096e+00 1.207575e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-967.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.886183e-03 2.436097e-11 1.000000e-05 
2.448217e-03 5.327130e-11 1.599859e-05 
3.106017e-03 1.087815e-10 2.559548e-05 
3.971571e-03 2.274209e-10 4.094915e-05 
4.906313e-03 4.287549e-10 6.551286e-05 
6.280994e-03 8.995565e-10 1.048113e-04 
7.898313e-03 1.788737e-09 1.676833e-04 
1.004593e-02 3.680560e-09 2.682696e-04 
1.264755e-02 7.344506e-09 4.291934e-04 
1.599193e-02 1.484726e-08 6.866488e-04 
2.053641e-02 3.144249e-08 1.098541e-03 
2.591700e-02 6.319718e-08 1.757511e-03 
3.286903e-02 1.289153e-07 2.811769e-03 
4.141683e-02 2.579140e-07 4.498433e-03 
5.268399e-02 5.308608e-07 7.196857e-03 
6.651729e-02 1.068437e-06 1.151395e-02 
8.409438e-02 2.158975e-06 1.842070e-02 
1.065409e-01 4.390343e-06 2.947052e-02 
1.343771e-01 8.809033e-06 4.714866e-02 
1.702442e-01 1.791324e-05 7.543120e-02 
2.151417e-01 3.615259e-05 1.206793e-01 
2.724009e-01 7.338446e-05 1.930698e-01 
3.439057e-01 1.476788e-04 3.088844e-01 
4.355535e-01 3.000253e-04 4.941713e-01 
5.497738e-01 6.034481e-04 7.906043e-01 
6.957908e-01 1.223514e-03 1.264855e+00 
8.767013e-01 2.448313e-03 2.023590e+00 
1.105997e+00 4.918046e-03 3.237458e+00 
1.394141e+00 9.858199e-03 5.179475e+00 
1.747338e+00 1.943432e-02 8.286428e+00 
2.183509e+00 3.800039e-02 1.325711e+01 
2.706933e+00 7.263837e-02 2.120951e+01 
3.321428e+00 1.348749e-01 3.393222e+01 
4.013687e+00 2.399203e-01 5.428675e+01 
4.744239e+00 4.012037e-01 8.685114e+01 
5.459863e+00 6.232341e-01 1.389495e+02 
6.087616e+00 8.883756e-01 2.222996e+02 
6.554416e+00 1.153979e+00 3.556480e+02 
6.827002e+00 1.376231e+00 5.689866e+02 
6.906457e+00 1.525781e+00 9.102982e+02 
6.828954e+00 1.599217e+00 1.456348e+03 
6.638717e+00 1.606813e+00 2.329952e+03 
6.388590e+00 1.569513e+00 3.727594e+03 
6.123586e+00 1.507140e+00 5.963623e+03 
5.874226e+00 1.434082e+00 9.540955e+03 
5.664431e+00 1.362267e+00 1.526418e+04 
5.511372e+00 1.300787e+00 2.442053e+04 
5.415268e+00 1.252888e+00 3.906940e+04 
5.376476e+00 1.221967e+00 6.250552e+04 
5.382986e+00 1.207196e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-968.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.921872e-03 2.579679e-11 1.000000e-05 
2.422094e-03 5.163753e-11 1.599859e-05 
3.052964e-03 1.034088e-10 2.559548e-05 
3.939669e-03 2.222140e-10 4.094915e-05 
4.930338e-03 4.355344e-10 6.551286e-05 
6.297375e-03 9.075505e-10 1.048113e-04 
7.910821e-03 1.799107e-09 1.676833e-04 
1.006196e-02 3.702034e-09 2.682696e-04 
1.280920e-02 7.637618e-09 4.291934e-04 
1.614883e-02 1.530437e-08 6.866488e-04 
2.051909e-02 3.139547e-08 1.098541e-03 
2.571124e-02 6.176774e-08 1.757511e-03 
3.265969e-02 1.265986e-07 2.811769e-03 
4.116167e-02 2.534382e-07 4.498433e-03 
5.235136e-02 5.214077e-07 7.196857e-03 
6.633698e-02 1.060868e-06 1.151395e-02 
8.408514e-02 2.160495e-06 1.842070e-02 
1.057783e-01 4.301178e-06 2.947052e-02 
1.345613e-01 8.854452e-06 4.714866e-02 
1.698461e-01 1.780627e-05 7.543120e-02 
2.144241e-01 3.582903e-05 1.206793e-01 
2.715268e-01 7.275547e-05 1.930698e-01 
3.445287e-01 1.486362e-04 3.088844e-01 
4.349747e-01 2.991399e-04 4.941713e-01 
5.493714e-01 6.027461e-04 7.906043e-01 
6.941152e-01 1.215954e-03 1.264855e+00 
8.764745e-01 2.448937e-03 2.023590e+00 
1.105363e+00 4.914658e-03 3.237458e+00 
1.390647e+00 9.794458e-03 5.179475e+00 
1.746887e+00 1.943916e-02 8.286428e+00 
2.179469e+00 3.782926e-02 1.325711e+01 
2.705823e+00 7.262239e-02 2.120951e+01 
3.318780e+00 1.346889e-01 3.393222e+01 
4.008145e+00 2.391771e-01 5.428675e+01 
4.738892e+00 4.002596e-01 8.685114e+01 
5.457917e+00 6.231379e-01 1.389495e+02 
6.083108e+00 8.872598e-01 2.222996e+02 
6.550930e+00 1.153169e+00 3.556480e+02 
6.824144e+00 1.375638e+00 5.689866e+02 
6.904695e+00 1.525682e+00 9.102982e+02 
6.823441e+00 1.597141e+00 1.456348e+03 
6.634872e+00 1.605583e+00 2.329952e+03 
6.385220e+00 1.568528e+00 3.727594e+03 
6.119885e+00 1.506061e+00 5.963623e+03 
5.871440e+00 1.433405e+00 9.540955e+03 
5.661838e+00 1.361687e+00 1.526418e+04 
5.509256e+00 1.300388e+00 2.442053e+04 
5.414089e+00 1.252799e+00 3.906940e+04 
5.373467e+00 1.221303e+00 6.250552e+04 
5.379536e+00 1.206394e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-969.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.957930e-03 2.730439e-11 1.000000e-05 
2.448886e-03 5.342523e-11 1.599859e-05 
3.029078e-03 1.011049e-10 2.559548e-05 
3.826217e-03 2.037743e-10 4.094915e-05 
4.983615e-03 4.502713e-10 6.551286e-05 
6.164676e-03 8.522588e-10 1.048113e-04 
7.898964e-03 1.792879e-09 1.676833e-04 
9.994892e-03 3.632244e-09 2.682696e-04 
1.265409e-02 7.371123e-09 4.291934e-04 
1.612870e-02 1.526296e-08 6.866488e-04 
2.037754e-02 3.078196e-08 1.098541e-03 
2.584849e-02 6.282703e-08 1.757511e-03 
3.248337e-02 1.246879e-07 2.811769e-03 
4.135718e-02 2.573323e-07 4.498433e-03 
5.229872e-02 5.203736e-07 7.196857e-03 
6.591597e-02 1.041873e-06 1.151395e-02 
8.363125e-02 2.127893e-06 1.842070e-02 
1.063321e-01 4.373597e-06 2.947052e-02 
1.342764e-01 8.807419e-06 4.714866e-02 
1.697045e-01 1.778012e-05 7.543120e-02 
2.148931e-01 3.610192e-05 1.206793e-01 
2.714969e-01 7.280657e-05 1.930698e-01 
3.428753e-01 1.466580e-04 3.088844e-01 
4.338651e-01 2.971632e-04 4.941713e-01 
5.497104e-01 6.044852e-04 7.906043e-01 
6.941036e-01 1.217146e-03 1.264855e+00 
8.766342e-01 2.452797e-03 2.023590e+00 
1.105375e+00 4.919875e-03 3.237458e+00 
1.390853e+00 9.808831e-03 5.179475e+00 
1.745738e+00 1.942073e-02 8.286428e+00 
2.179206e+00 3.785389e-02 1.325711e+01 
2.700694e+00 7.228587e-02 2.120951e+01 
3.315750e+00 1.344570e-01 3.393222e+01 
4.002955e+00 2.384959e-01 5.428675e+01 
4.737851e+00 4.003699e-01 8.685114e+01 
5.453199e+00 6.221410e-01 1.389495e+02 
6.076119e+00 8.851427e-01 2.222996e+02 
6.544781e+00 1.151112e+00 3.556480e+02 
6.818830e+00 1.373797e+00 5.689866e+02 
6.900525e+00 1.524329e+00 9.102982e+02 
6.822520e+00 1.597397e+00 1.456348e+03 
6.631653e+00 1.604652e+00 2.329952e+03 
6.384207e+00 1.568592e+00 3.727594e+03 
6.118434e+00 1.505900e+00 5.963623e+03 
5.868324e+00 1.432603e+00 9.540955e+03 
5.660987e+00 1.361717e+00 1.526418e+04 
5.505636e+00 1.299490e+00 2.442053e+04 
5.411506e+00 1.252260e+00 3.906940e+04 
5.370426e+00 1.220628e+00 6.250552e+04 
5.377309e+00 1.205978e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-97.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.955444e-02 2.722859e-09 1.000000e-05 
2.427529e-02 5.209328e-09 1.599859e-05 
3.063153e-02 1.046634e-08 2.559548e-05 
3.904078e-02 2.166926e-08 4.094915e-05 
4.980093e-02 4.497809e-08 6.551286e-05 
6.236781e-02 8.834263e-08 1.048113e-04 
8.006426e-02 1.868982e-07 1.676833e-04 
1.001635e-01 3.659462e-07 2.682696e-04 
1.275822e-01 7.562404e-07 4.291934e-04 
1.614779e-01 1.533307e-06 6.866488e-04 
2.042100e-01 3.101142e-06 1.098541e-03 
2.576487e-01 6.228392e-06 1.757511e-03 
3.279195e-01 1.284090e-05 2.811769e-03 
4.125887e-01 2.557697e-05 4.498433e-03 
5.229714e-01 5.208775e-05 7.196857e-03 
6.630756e-01 1.061692e-04 1.151395e-02 
8.381776e-01 2.144521e-04 1.842070e-02 
1.057945e+00 4.312532e-04 2.947052e-02 
1.338122e+00 8.726940e-04 4.714866e-02 
1.696006e+00 1.777081e-03 7.543120e-02 
2.142526e+00 3.583317e-03 1.206793e-01 
2.704404e+00 7.208627e-03 1.930698e-01 
3.405757e+00 1.440421e-02 3.088844e-01 
4.295442e+00 2.892020e-02 4.941713e-01 
5.386318e+00 5.709359e-02 7.906043e-01 
6.737554e+00 1.119585e-01 1.264855e+00 
8.353574e+00 2.140509e-01 2.023590e+00 
1.026688e+01 3.993288e-01 3.237458e+00 
1.242890e+01 7.138978e-01 5.179475e+00 
1.473448e+01 1.203684e+00 8.286428e+00 
1.700633e+01 1.884697e+00 1.325711e+01 
1.902241e+01 2.709680e+00 2.120951e+01 
2.056169e+01 3.556488e+00 3.393222e+01 
2.149781e+01 4.282456e+00 5.428675e+01 
2.181070e+01 4.781533e+00 8.685114e+01 
2.160625e+01 5.034868e+00 1.389495e+02 
2.103390e+01 5.077311e+00 2.222996e+02 
2.026177e+01 4.973733e+00 3.556480e+02 
1.942046e+01 4.780968e+00 5.689866e+02 
1.862641e+01 4.552972e+00 9.102982e+02 
1.795157e+01 4.325632e+00 1.456348e+03 
1.744343e+01 4.125575e+00 2.329952e+03 
1.712434e+01 3.970404e+00 3.727594e+03 
1.698339e+01 3.866839e+00 5.963623e+03 
1.699193e+01 3.815394e+00 9.540955e+03 
1.709493e+01 3.806065e+00 1.526418e+04 
1.725104e+01 3.829426e+00 2.442053e+04 
1.740821e+01 3.868466e+00 3.906940e+04 
1.754411e+01 3.912688e+00 6.250552e+04 
1.762713e+01 3.947031e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-970.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.872815e-03 2.392066e-11 1.000000e-05 
2.367083e-03 4.829802e-11 1.599859e-05 
3.061505e-03 1.044946e-10 2.559548e-05 
3.843443e-03 2.067522e-10 4.094915e-05 
4.988941e-03 4.521825e-10 6.551286e-05 
6.223315e-03 8.777158e-10 1.048113e-04 
7.991673e-03 1.858668e-09 1.676833e-04 
1.007191e-02 3.720693e-09 2.682696e-04 
1.279617e-02 7.630078e-09 4.291934e-04 
1.593110e-02 1.472401e-08 6.866488e-04 
2.026247e-02 3.029463e-08 1.098541e-03 
2.577652e-02 6.236800e-08 1.757511e-03 
3.266693e-02 1.269446e-07 2.811769e-03 
4.116444e-02 2.540130e-07 4.498433e-03 
5.215897e-02 5.167458e-07 7.196857e-03 
6.617802e-02 1.055436e-06 1.151395e-02 
8.373469e-02 2.138003e-06 1.842070e-02 
1.056915e-01 4.299468e-06 2.947052e-02 
1.343111e-01 8.823338e-06 4.714866e-02 
1.696637e-01 1.778562e-05 7.543120e-02 
2.141920e-01 3.578659e-05 1.206793e-01 
2.712134e-01 7.265365e-05 1.930698e-01 
3.425743e-01 1.464230e-04 3.088844e-01 
4.341980e-01 2.981548e-04 4.941713e-01 
5.490146e-01 6.028141e-04 7.906043e-01 
6.929595e-01 1.212388e-03 1.264855e+00 
8.740299e-01 2.433520e-03 2.023590e+00 
1.102899e+00 4.891938e-03 3.237458e+00 
1.389504e+00 9.790387e-03 5.179475e+00 
1.743930e+00 1.938037e-02 8.286428e+00 
2.175885e+00 3.772007e-02 1.325711e+01 
2.699853e+00 7.229100e-02 2.120951e+01 
3.311872e+00 1.341234e-01 3.393222e+01 
4.001471e+00 2.384632e-01 5.428675e+01 
4.731738e+00 3.992377e-01 8.685114e+01 
5.449296e+00 6.214084e-01 1.389495e+02 
6.075125e+00 8.854418e-01 2.222996e+02 
6.541660e+00 1.150470e+00 3.556480e+02 
6.816378e+00 1.373407e+00 5.689866e+02 
6.896971e+00 1.523295e+00 9.102982e+02 
6.818163e+00 1.595906e+00 1.456348e+03 
6.630242e+00 1.604589e+00 2.329952e+03 
6.380989e+00 1.567674e+00 3.727594e+03 
6.115168e+00 1.504996e+00 5.963623e+03 
5.867129e+00 1.432524e+00 9.540955e+03 
5.657296e+00 1.360753e+00 1.526418e+04 
5.501926e+00 1.298562e+00 2.442053e+04 
5.407567e+00 1.251287e+00 3.906940e+04 
5.369012e+00 1.220466e+00 6.250552e+04 
5.375518e+00 1.205700e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-971.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.860611e-03 2.348024e-11 1.000000e-05 
2.385283e-03 4.947160e-11 1.599859e-05 
3.025066e-03 1.009115e-10 2.559548e-05 
3.906652e-03 2.173453e-10 4.094915e-05 
4.934668e-03 4.380361e-10 6.551286e-05 
6.286729e-03 9.057543e-10 1.048113e-04 
7.992737e-03 1.861327e-09 1.676833e-04 
1.007276e-02 3.725476e-09 2.682696e-04 
1.275420e-02 7.563025e-09 4.291934e-04 
1.609251e-02 1.519174e-08 6.866488e-04 
2.022624e-02 3.016352e-08 1.098541e-03 
2.574323e-02 6.219070e-08 1.757511e-03 
3.256024e-02 1.258345e-07 2.811769e-03 
4.143176e-02 2.592609e-07 4.498433e-03 
5.232584e-02 5.222591e-07 7.196857e-03 
6.597701e-02 1.046926e-06 1.151395e-02 
8.350778e-02 2.122855e-06 1.842070e-02 
1.061415e-01 4.359108e-06 2.947052e-02 
1.341644e-01 8.803515e-06 4.714866e-02 
1.694593e-01 1.773968e-05 7.543120e-02 
2.147230e-01 3.609058e-05 1.206793e-01 
2.712271e-01 7.273956e-05 1.930698e-01 
3.430704e-01 1.472116e-04 3.088844e-01 
4.335473e-01 2.971224e-04 4.941713e-01 
5.476137e-01 5.988288e-04 7.906043e-01 
6.920112e-01 1.208662e-03 1.264855e+00 
8.743085e-01 2.438349e-03 2.023590e+00 
1.101873e+00 4.883325e-03 3.237458e+00 
1.386987e+00 9.747352e-03 5.179475e+00 
1.739618e+00 1.925701e-02 8.286428e+00 
2.175822e+00 3.775490e-02 1.325711e+01 
2.695976e+00 7.205439e-02 2.120951e+01 
3.308825e+00 1.338894e-01 3.393222e+01 
3.998987e+00 2.382551e-01 5.428675e+01 
4.728002e+00 3.986874e-01 8.685114e+01 
5.445020e+00 6.205539e-01 1.389495e+02 
6.069250e+00 8.837728e-01 2.222996e+02 
6.538932e+00 1.150011e+00 3.556480e+02 
6.810842e+00 1.371451e+00 5.689866e+02 
6.893466e+00 1.522287e+00 9.102982e+02 
6.813835e+00 1.594428e+00 1.456348e+03 
6.627023e+00 1.603657e+00 2.329952e+03 
6.377188e+00 1.566496e+00 3.727594e+03 
6.112789e+00 1.504455e+00 5.963623e+03 
5.863654e+00 1.431586e+00 9.540955e+03 
5.653640e+00 1.359800e+00 1.526418e+04 
5.499782e+00 1.298152e+00 2.442053e+04 
5.404583e+00 1.250619e+00 3.906940e+04 
5.366653e+00 1.220005e+00 6.250552e+04 
5.371688e+00 1.204777e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-972.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.874562e-03 2.403712e-11 1.000000e-05 
2.363199e-03 4.815972e-11 1.599859e-05 
3.012014e-03 9.971356e-11 2.559548e-05 
3.812169e-03 2.021620e-10 4.094915e-05 
4.968786e-03 4.476453e-10 6.551286e-05 
6.208825e-03 8.733962e-10 1.048113e-04 
7.921504e-03 1.813870e-09 1.676833e-04 
9.906749e-03 3.547944e-09 2.682696e-04 
1.257951e-02 7.263977e-09 4.291934e-04 
1.608864e-02 1.519641e-08 6.866488e-04 
2.042009e-02 3.107105e-08 1.098541e-03 
2.559223e-02 6.116568e-08 1.757511e-03 
3.235479e-02 1.235945e-07 2.811769e-03 
4.123671e-02 2.558798e-07 4.498433e-03 
5.194030e-02 5.113261e-07 7.196857e-03 
6.615718e-02 1.056614e-06 1.151395e-02 
8.358106e-02 2.130640e-06 1.842070e-02 
1.056520e-01 4.303504e-06 2.947052e-02 
1.337339e-01 8.728040e-06 4.714866e-02 
1.694956e-01 1.776937e-05 7.543120e-02 
2.139838e-01 3.575593e-05 1.206793e-01 
2.712832e-01 7.285963e-05 1.930698e-01 
3.418178e-01 1.457551e-04 3.088844e-01 
4.330891e-01 2.964862e-04 4.941713e-01 
5.472969e-01 5.984054e-04 7.906043e-01 
6.916411e-01 1.207965e-03 1.264855e+00 
8.727719e-01 2.428016e-03 2.023590e+00 
1.100619e+00 4.871681e-03 3.237458e+00 
1.385684e+00 9.729895e-03 5.179475e+00 
1.739161e+00 1.926144e-02 8.286428e+00 
2.172419e+00 3.761684e-02 1.325711e+01 
2.692685e+00 7.186465e-02 2.120951e+01 
3.306320e+00 1.337203e-01 3.393222e+01 
3.993537e+00 2.375286e-01 5.428675e+01 
4.725018e+00 3.983205e-01 8.685114e+01 
5.438292e+00 6.189048e-01 1.389495e+02 
6.063653e+00 8.822156e-01 2.222996e+02 
6.532679e+00 1.147903e+00 3.556480e+02 
6.806828e+00 1.370267e+00 5.689866e+02 
6.890417e+00 1.521513e+00 9.102982e+02 
6.811737e+00 1.594083e+00 1.456348e+03 
6.623491e+00 1.602572e+00 2.329952e+03 
6.376286e+00 1.566607e+00 3.727594e+03 
6.109836e+00 1.503678e+00 5.963623e+03 
5.859946e+00 1.430559e+00 9.540955e+03 
5.651235e+00 1.359285e+00 1.526418e+04 
5.498834e+00 1.298138e+00 2.442053e+04 
5.403127e+00 1.250439e+00 3.906940e+04 
5.363228e+00 1.219208e+00 6.250552e+04 
5.370710e+00 1.204754e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-973.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.904744e-03 2.524291e-11 1.000000e-05 
2.389891e-03 4.986134e-11 1.599859e-05 
3.023973e-03 1.010098e-10 2.559548e-05 
3.875263e-03 2.125853e-10 4.094915e-05 
4.869684e-03 4.218247e-10 6.551286e-05 
6.305481e-03 9.157656e-10 1.048113e-04 
7.905658e-03 1.804861e-09 1.676833e-04 
1.002999e-02 3.685800e-09 2.682696e-04 
1.273060e-02 7.536615e-09 4.291934e-04 
1.610048e-02 1.524566e-08 6.866488e-04 
2.031502e-02 3.062537e-08 1.098541e-03 
2.566369e-02 6.174291e-08 1.757511e-03 
3.236216e-02 1.238063e-07 2.811769e-03 
4.099177e-02 2.516057e-07 4.498433e-03 
5.201677e-02 5.141160e-07 7.196857e-03 
6.568614e-02 1.035269e-06 1.151395e-02 
8.311690e-02 2.097496e-06 1.842070e-02 
1.058019e-01 4.326288e-06 2.947052e-02 
1.339248e-01 8.774470e-06 4.714866e-02 
1.687473e-01 1.755312e-05 7.543120e-02 
2.140539e-01 3.582787e-05 1.206793e-01 
2.707930e-01 7.253988e-05 1.930698e-01 
3.423443e-01 1.465801e-04 3.088844e-01 
4.318205e-01 2.941911e-04 4.941713e-01 
5.476502e-01 6.001807e-04 7.906043e-01 
6.905526e-01 1.203508e-03 1.264855e+00 
8.718149e-01 2.422526e-03 2.023590e+00 
1.100284e+00 4.872221e-03 3.237458e+00 
1.384657e+00 9.718223e-03 5.179475e+00 
1.735767e+00 1.916871e-02 8.286428e+00 
2.170388e+00 3.754978e-02 1.325711e+01 
2.689186e+00 7.165846e-02 2.120951e+01 
3.300930e+00 1.332062e-01 3.393222e+01 
3.988290e+00 2.368380e-01 5.428675e+01 
4.718919e+00 3.971925e-01 8.685114e+01 
5.435881e+00 6.186541e-01 1.389495e+02 
6.060737e+00 8.817373e-01 2.222996e+02 
6.528411e+00 1.146722e+00 3.556480e+02 
6.802445e+00 1.368894e+00 5.689866e+02 
6.886444e+00 1.520259e+00 9.102982e+02 
6.808147e+00 1.592979e+00 1.456348e+03 
6.620292e+00 1.601648e+00 2.329952e+03 
6.371984e+00 1.565204e+00 3.727594e+03 
6.107212e+00 1.503035e+00 5.963623e+03 
5.858282e+00 1.430301e+00 9.540955e+03 
5.650374e+00 1.359309e+00 1.526418e+04 
5.494550e+00 1.297018e+00 2.442053e+04 
5.399689e+00 1.249626e+00 3.906940e+04 
5.359159e+00 1.218208e+00 6.250552e+04 
5.365401e+00 1.203363e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-974.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.928684e-03 2.623366e-11 1.000000e-05 
2.462994e-03 5.463435e-11 1.599859e-05 
2.997792e-03 9.850996e-11 2.559548e-05 
3.824478e-03 2.045466e-10 4.094915e-05 
4.836814e-03 4.137652e-10 6.551286e-05 
6.206722e-03 8.743047e-10 1.048113e-04 
7.802735e-03 1.737066e-09 1.676833e-04 
9.873804e-03 3.519892e-09 2.682696e-04 
1.270455e-02 7.498147e-09 4.291934e-04 
1.607699e-02 1.519463e-08 6.866488e-04 
2.011734e-02 2.977061e-08 1.098541e-03 
2.581636e-02 6.291604e-08 1.757511e-03 
3.227845e-02 1.229743e-07 2.811769e-03 
4.094684e-02 2.510371e-07 4.498433e-03 
5.194866e-02 5.126255e-07 7.196857e-03 
6.572108e-02 1.037987e-06 1.151395e-02 
8.346111e-02 2.125845e-06 1.842070e-02 
1.052830e-01 4.267329e-06 2.947052e-02 
1.334601e-01 8.692387e-06 4.714866e-02 
1.685430e-01 1.750742e-05 7.543120e-02 
2.133612e-01 3.551765e-05 1.206793e-01 
2.703742e-01 7.227808e-05 1.930698e-01 
3.422574e-01 1.466190e-04 3.088844e-01 
4.328552e-01 2.966147e-04 4.941713e-01 
5.470898e-01 5.989548e-04 7.906043e-01 
6.910799e-01 1.207503e-03 1.264855e+00 
8.703373e-01 2.412708e-03 2.023590e+00 
1.098181e+00 4.849327e-03 3.237458e+00 
1.382898e+00 9.691168e-03 5.179475e+00 
1.734296e+00 1.913958e-02 8.286428e+00 
2.166271e+00 3.737523e-02 1.325711e+01 
2.688386e+00 7.166622e-02 2.120951e+01 
3.297934e+00 1.329782e-01 3.393222e+01 
3.984648e+00 2.364275e-01 5.428675e+01 
4.717296e+00 3.971571e-01 8.685114e+01 
5.432307e+00 6.180258e-01 1.389495e+02 
6.054486e+00 8.799160e-01 2.222996e+02 
6.523985e+00 1.145466e+00 3.556480e+02 
6.799527e+00 1.368263e+00 5.689866e+02 
6.881744e+00 1.518626e+00 9.102982e+02 
6.804691e+00 1.591941e+00 1.456348e+03 
6.617717e+00 1.601022e+00 2.329952e+03 
6.370279e+00 1.564956e+00 3.727594e+03 
6.105308e+00 1.502686e+00 5.963623e+03 
5.855528e+00 1.429633e+00 9.540955e+03 
5.646742e+00 1.358363e+00 1.526418e+04 
5.491286e+00 1.296236e+00 2.442053e+04 
5.397030e+00 1.249060e+00 3.906940e+04 
5.357729e+00 1.218038e+00 6.250552e+04 
5.362229e+00 1.202646e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-975.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.930824e-03 2.634812e-11 1.000000e-05 
2.424419e-03 5.216085e-11 1.599859e-05 
3.063372e-03 1.052255e-10 2.559548e-05 
3.860482e-03 2.105940e-10 4.094915e-05 
4.833486e-03 4.133358e-10 6.551286e-05 
6.160759e-03 8.559022e-10 1.048113e-04 
7.915901e-03 1.815610e-09 1.676833e-04 
9.910265e-03 3.562685e-09 2.682696e-04 
1.274873e-02 7.584413e-09 4.291934e-04 
1.588756e-02 1.467888e-08 6.866488e-04 
2.038084e-02 3.098758e-08 1.098541e-03 
2.553413e-02 6.093752e-08 1.757511e-03 
3.257258e-02 1.264965e-07 2.811769e-03 
4.101407e-02 2.525346e-07 4.498433e-03 
5.188005e-02 5.111213e-07 7.196857e-03 
6.566545e-02 1.036417e-06 1.151395e-02 
8.319801e-02 2.107966e-06 1.842070e-02 
1.049877e-01 4.235862e-06 2.947052e-02 
1.333782e-01 8.685297e-06 4.714866e-02 
1.689619e-01 1.765637e-05 7.543120e-02 
2.136771e-01 3.571225e-05 1.206793e-01 
2.699932e-01 7.204683e-05 1.930698e-01 
3.412109e-01 1.454274e-04 3.088844e-01 
4.318808e-01 2.949188e-04 4.941713e-01 
5.465375e-01 5.977554e-04 7.906043e-01 
6.895176e-01 1.200565e-03 1.264855e+00 
8.699454e-01 2.411918e-03 2.023590e+00 
1.098168e+00 4.854099e-03 3.237458e+00 
1.381572e+00 9.673233e-03 5.179475e+00 
1.734062e+00 1.915124e-02 8.286428e+00 
2.166775e+00 3.743880e-02 1.325711e+01 
2.687199e+00 7.164321e-02 2.120951e+01 
3.295256e+00 1.327882e-01 3.393222e+01 
3.983446e+00 2.364419e-01 5.428675e+01 
4.712342e+00 3.963083e-01 8.685114e+01 
5.427814e+00 6.170993e-01 1.389495e+02 
6.052279e+00 8.797211e-01 2.222996e+02 
6.519976e+00 1.144405e+00 3.556480e+02 
6.795958e+00 1.367301e+00 5.689866e+02 
6.878372e+00 1.517682e+00 9.102982e+02 
6.801730e+00 1.591154e+00 1.456348e+03 
6.614716e+00 1.600190e+00 2.329952e+03 
6.367145e+00 1.564071e+00 3.727594e+03 
6.102424e+00 1.501935e+00 5.963623e+03 
5.853379e+00 1.429191e+00 9.540955e+03 
5.645894e+00 1.358391e+00 1.526418e+04 
5.488917e+00 1.295750e+00 2.442053e+04 
5.393415e+00 1.248189e+00 3.906940e+04 
5.355091e+00 1.217488e+00 6.250552e+04 
5.360584e+00 1.202411e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-976.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.867243e-03 2.385445e-11 1.000000e-05 
2.447158e-03 5.369731e-11 1.599859e-05 
3.035376e-03 1.024717e-10 2.559548e-05 
3.826245e-03 2.052509e-10 4.094915e-05 
4.929555e-03 4.389246e-10 6.551286e-05 
6.209788e-03 8.773988e-10 1.048113e-04 
7.870038e-03 1.786065e-09 1.676833e-04 
9.832878e-03 3.483443e-09 2.682696e-04 
1.251189e-02 7.176885e-09 4.291934e-04 
1.597462e-02 1.493684e-08 6.866488e-04 
2.011865e-02 2.983755e-08 1.098541e-03 
2.579176e-02 6.286513e-08 1.757511e-03 
3.248264e-02 1.255802e-07 2.811769e-03 
4.103922e-02 2.532589e-07 4.498433e-03 
5.218864e-02 5.208298e-07 7.196857e-03 
6.586720e-02 1.047072e-06 1.151395e-02 
8.296204e-02 2.092225e-06 1.842070e-02 
1.048854e-01 4.227823e-06 2.947052e-02 
1.333126e-01 8.681376e-06 4.714866e-02 
1.682413e-01 1.744933e-05 7.543120e-02 
2.129296e-01 3.537505e-05 1.206793e-01 
2.695663e-01 7.177915e-05 1.930698e-01 
3.405012e-01 1.446702e-04 3.088844e-01 
4.318421e-01 2.951417e-04 4.941713e-01 
5.455279e-01 5.950590e-04 7.906043e-01 
6.885320e-01 1.196651e-03 1.264855e+00 
8.700173e-01 2.414982e-03 2.023590e+00 
1.097756e+00 4.853599e-03 3.237458e+00 
1.380691e+00 9.664581e-03 5.179475e+00 
1.731195e+00 1.907602e-02 8.286428e+00 
2.163581e+00 3.731178e-02 1.325711e+01 
2.682175e+00 7.131621e-02 2.120951e+01 
3.294108e+00 1.327804e-01 3.393222e+01 
3.980626e+00 2.361739e-01 5.428675e+01 
4.707790e+00 3.955577e-01 8.685114e+01 
5.423956e+00 6.163781e-01 1.389495e+02 
6.045641e+00 8.777436e-01 2.222996e+02 
6.515747e+00 1.143239e+00 3.556480e+02 
6.793236e+00 1.366768e+00 5.689866e+02 
6.875855e+00 1.517181e+00 9.102982e+02 
6.799512e+00 1.590744e+00 1.456348e+03 
6.611035e+00 1.599031e+00 2.329952e+03 
6.364919e+00 1.563590e+00 3.727594e+03 
6.098851e+00 1.500901e+00 5.963623e+03 
5.850751e+00 1.428568e+00 9.540955e+03 
5.641708e+00 1.357249e+00 1.526418e+04 
5.486716e+00 1.295318e+00 2.442053e+04 
5.392979e+00 1.248333e+00 3.906940e+04 
5.352556e+00 1.216970e+00 6.250552e+04 
5.359237e+00 1.202270e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-977.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.869713e-03 2.397378e-11 1.000000e-05 
2.382106e-03 4.957867e-11 1.599859e-05 
3.032200e-03 1.022551e-10 2.559548e-05 
3.921260e-03 2.211507e-10 4.094915e-05 
4.904663e-03 4.327518e-10 6.551286e-05 
6.252275e-03 8.964491e-10 1.048113e-04 
7.913857e-03 1.817926e-09 1.676833e-04 
9.877489e-03 3.534689e-09 2.682696e-04 
1.254542e-02 7.242149e-09 4.291934e-04 
1.581694e-02 1.451372e-08 6.866488e-04 
2.006795e-02 2.964292e-08 1.098541e-03 
2.553357e-02 6.105854e-08 1.757511e-03 
3.250212e-02 1.259352e-07 2.811769e-03 
4.107642e-02 2.542085e-07 4.498433e-03 
5.188480e-02 5.123105e-07 7.196857e-03 
6.586670e-02 1.048121e-06 1.151395e-02 
8.277217e-02 2.080022e-06 1.842070e-02 
1.049916e-01 4.245030e-06 2.947052e-02 
1.327600e-01 8.582657e-06 4.714866e-02 
1.681094e-01 1.742613e-05 7.543120e-02 
2.127096e-01 3.530164e-05 1.206793e-01 
2.692062e-01 7.156515e-05 1.930698e-01 
3.404410e-01 1.447415e-04 3.088844e-01 
4.300725e-01 2.918274e-04 4.941713e-01 
5.451317e-01 5.943715e-04 7.906043e-01 
6.882579e-01 1.196445e-03 1.264855e+00 
8.681647e-01 2.402051e-03 2.023590e+00 
1.095088e+00 4.823255e-03 3.237458e+00 
1.378653e+00 9.631725e-03 5.179475e+00 
1.731024e+00 1.908966e-02 8.286428e+00 
2.160652e+00 3.719852e-02 1.325711e+01 
2.682318e+00 7.139817e-02 2.120951e+01 
3.287507e+00 1.321230e-01 3.393222e+01 
3.975131e+00 2.354405e-01 5.428675e+01 
4.705105e+00 3.952617e-01 8.685114e+01 
5.419067e+00 6.153229e-01 1.389495e+02 
6.044819e+00 8.781033e-01 2.222996e+02 
6.513222e+00 1.142868e+00 3.556480e+02 
6.787342e+00 1.364624e+00 5.689866e+02 
6.872863e+00 1.516432e+00 9.102982e+02 
6.795339e+00 1.589339e+00 1.456348e+03 
6.609553e+00 1.598928e+00 2.329952e+03 
6.360814e+00 1.562271e+00 3.727594e+03 
6.097697e+00 1.500857e+00 5.963623e+03 
5.849381e+00 1.428419e+00 9.540955e+03 
5.639311e+00 1.356734e+00 1.526418e+04 
5.484957e+00 1.295033e+00 2.442053e+04 
5.389441e+00 1.247485e+00 3.906940e+04 
5.349952e+00 1.216429e+00 6.250552e+04 
5.354739e+00 1.201133e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-978.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.883884e-03 2.454813e-11 1.000000e-05 
2.398573e-03 5.066577e-11 1.599859e-05 
2.997972e-03 9.893240e-11 2.559548e-05 
3.836225e-03 2.072851e-10 4.094915e-05 
4.914937e-03 4.359229e-10 6.551286e-05 
6.147183e-03 8.528727e-10 1.048113e-04 
7.812916e-03 1.751036e-09 1.676833e-04 
1.000622e-02 3.678455e-09 2.682696e-04 
1.267470e-02 7.475995e-09 4.291934e-04 
1.579500e-02 1.446820e-08 6.866488e-04 
2.009594e-02 2.979758e-08 1.098541e-03 
2.536596e-02 5.992523e-08 1.757511e-03 
3.227180e-02 1.234030e-07 2.811769e-03 
4.093365e-02 2.518245e-07 4.498433e-03 
5.207007e-02 5.183480e-07 7.196857e-03 
6.545306e-02 1.029551e-06 1.151395e-02 
8.324713e-02 2.118200e-06 1.842070e-02 
1.049737e-01 4.247194e-06 2.947052e-02 
1.332980e-01 8.696313e-06 4.714866e-02 
1.682945e-01 1.750165e-05 7.543120e-02 
2.127291e-01 3.534748e-05 1.206793e-01 
2.685106e-01 7.108458e-05 1.930698e-01 
3.406736e-01 1.451867e-04 3.088844e-01 
4.308559e-01 2.937250e-04 4.941713e-01 
5.444073e-01 5.926110e-04 7.906043e-01 
6.881097e-01 1.196894e-03 1.264855e+00 
8.675918e-01 2.399749e-03 2.023590e+00 
1.094598e+00 4.821696e-03 3.237458e+00 
1.377556e+00 9.618539e-03 5.179475e+00 
1.727276e+00 1.898550e-02 8.286428e+00 
2.159683e+00 3.718599e-02 1.325711e+01 
2.677931e+00 7.112177e-02 2.120951e+01 
3.286400e+00 1.321195e-01 3.393222e+01 
3.971551e+00 2.350402e-01 5.428675e+01 
4.700272e+00 3.944422e-01 8.685114e+01 
5.412855e+00 6.138404e-01 1.389495e+02 
6.040130e+00 8.769077e-01 2.222996e+02 
6.509756e+00 1.142057e+00 3.556480e+02 
6.783470e+00 1.363505e+00 5.689866e+02 
6.868317e+00 1.514874e+00 9.102982e+02 
6.793220e+00 1.588977e+00 1.456348e+03 
6.606325e+00 1.597984e+00 2.329952e+03 
6.358360e+00 1.561687e+00 3.727594e+03 
6.094492e+00 1.499972e+00 5.963623e+03 
5.845157e+00 1.427194e+00 9.540955e+03 
5.638076e+00 1.356625e+00 1.526418e+04 
5.481828e+00 1.294293e+00 2.442053e+04 
5.387473e+00 1.247139e+00 3.906940e+04 
5.347702e+00 1.216000e+00 6.250552e+04 
5.353899e+00 1.201151e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-979.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.930367e-03 2.643742e-11 1.000000e-05 
2.337317e-03 4.693020e-11 1.599859e-05 
3.087167e-03 1.081383e-10 2.559548e-05 
3.814225e-03 2.039475e-10 4.094915e-05 
4.959135e-03 4.482471e-10 6.551286e-05 
6.251516e-03 8.979573e-10 1.048113e-04 
7.761926e-03 1.718732e-09 1.676833e-04 
9.975876e-03 3.648823e-09 2.682696e-04 
1.245746e-02 7.105401e-09 4.291934e-04 
1.586898e-02 1.468746e-08 6.866488e-04 
2.033329e-02 3.089746e-08 1.098541e-03 
2.543525e-02 6.047946e-08 1.757511e-03 
3.227814e-02 1.236021e-07 2.811769e-03 
4.104279e-02 2.541037e-07 4.498433e-03 
5.179919e-02 5.108223e-07 7.196857e-03 
6.544087e-02 1.030028e-06 1.151395e-02 
8.299591e-02 2.101227e-06 1.842070e-02 
1.050239e-01 4.257649e-06 2.947052e-02 
1.328318e-01 8.614181e-06 4.714866e-02 
1.679132e-01 1.740073e-05 7.543120e-02 
2.129742e-01 3.550606e-05 1.206793e-01 
2.682323e-01 7.093623e-05 1.930698e-01 
3.398759e-01 1.443167e-04 3.088844e-01 
4.306210e-01 2.935444e-04 4.941713e-01 
5.434909e-01 5.902266e-04 7.906043e-01 
6.864756e-01 1.189604e-03 1.264855e+00 
8.668064e-01 2.395681e-03 2.023590e+00 
1.092762e+00 4.802377e-03 3.237458e+00 
1.375645e+00 9.588376e-03 5.179475e+00 
1.725599e+00 1.894953e-02 8.286428e+00 
2.156929e+00 3.708176e-02 1.325711e+01 
2.674489e+00 7.092031e-02 2.120951e+01 
3.283657e+00 1.319214e-01 3.393222e+01 
3.969614e+00 2.349251e-01 5.428675e+01 
4.696468e+00 3.938731e-01 8.685114e+01 
5.410806e+00 6.137019e-01 1.389495e+02 
6.034685e+00 8.754081e-01 2.222996e+02 
6.505437e+00 1.140846e+00 3.556480e+02 
6.781730e+00 1.363466e+00 5.689866e+02 
6.863883e+00 1.513374e+00 9.102982e+02 
6.789706e+00 1.587905e+00 1.456348e+03 
6.602602e+00 1.596802e+00 2.329952e+03 
6.355545e+00 1.560941e+00 3.727594e+03 
6.092261e+00 1.499486e+00 5.963623e+03 
5.843159e+00 1.426807e+00 9.540955e+03 
5.635063e+00 1.355893e+00 1.526418e+04 
5.478915e+00 1.293625e+00 2.442053e+04 
5.382752e+00 1.245912e+00 3.906940e+04 
5.344768e+00 1.215354e+00 6.250552e+04 
5.348590e+00 1.199758e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-98.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.893050e-02 2.495913e-09 1.000000e-05 
2.403470e-02 5.108096e-09 1.599859e-05 
3.081225e-02 1.076251e-08 2.559548e-05 
3.920272e-02 2.216622e-08 4.094915e-05 
4.913029e-02 4.363058e-08 6.551286e-05 
6.165191e-02 8.621498e-08 1.048113e-04 
7.932192e-02 1.836212e-07 1.676833e-04 
9.979486e-02 3.656520e-07 2.682696e-04 
1.264704e-01 7.442347e-07 4.291934e-04 
1.601877e-01 1.512278e-06 6.866488e-04 
2.019437e-01 3.029951e-06 1.098541e-03 
2.565971e-01 6.215866e-06 1.757511e-03 
3.242207e-01 1.253921e-05 2.811769e-03 
4.082551e-01 2.503492e-05 4.498433e-03 
5.173036e-01 5.093222e-05 7.196857e-03 
6.547763e-01 1.032863e-04 1.151395e-02 
8.279773e-01 2.088486e-04 1.842070e-02 
1.051183e+00 4.273966e-04 2.947052e-02 
1.327147e+00 8.601710e-04 4.714866e-02 
1.677465e+00 1.737156e-03 7.543120e-02 
2.119909e+00 3.506801e-03 1.206793e-01 
2.672309e+00 7.026685e-03 1.930698e-01 
3.375323e+00 1.416580e-02 3.088844e-01 
4.250307e+00 2.830642e-02 4.941713e-01 
5.328762e+00 5.585131e-02 7.906043e-01 
6.667632e+00 1.096226e-01 1.264855e+00 
8.276147e+00 2.102800e-01 2.023590e+00 
1.016975e+01 3.920519e-01 3.237458e+00 
1.230744e+01 7.002042e-01 5.179475e+00 
1.460621e+01 1.184252e+00 8.286428e+00 
1.687625e+01 1.859802e+00 1.325711e+01 
1.888960e+01 2.678673e+00 2.120951e+01 
2.043172e+01 3.521854e+00 3.393222e+01 
2.137100e+01 4.245288e+00 5.428675e+01 
2.169736e+01 4.748393e+00 8.685114e+01 
2.150483e+01 5.006133e+00 1.389495e+02 
2.094620e+01 5.054516e+00 2.222996e+02 
2.017719e+01 4.952196e+00 3.556480e+02 
1.933922e+01 4.761231e+00 5.689866e+02 
1.854446e+01 4.533650e+00 9.102982e+02 
1.786810e+01 4.306591e+00 1.456348e+03 
1.736549e+01 4.109128e+00 2.329952e+03 
1.704200e+01 3.953023e+00 3.727594e+03 
1.689691e+01 3.848443e+00 5.963623e+03 
1.690540e+01 3.797064e+00 9.540955e+03 
1.701122e+01 3.788547e+00 1.526418e+04 
1.715774e+01 3.808620e+00 2.442053e+04 
1.731726e+01 3.848185e+00 3.906940e+04 
1.744518e+01 3.889516e+00 6.250552e+04 
1.754001e+01 3.927687e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-980.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.924827e-03 2.623724e-11 1.000000e-05 
2.419921e-03 5.213707e-11 1.599859e-05 
3.043887e-03 1.037596e-10 2.559548e-05 
3.802624e-03 2.022986e-10 4.094915e-05 
4.805477e-03 4.082746e-10 6.551286e-05 
6.146307e-03 8.542515e-10 1.048113e-04 
7.803937e-03 1.748575e-09 1.676833e-04 
9.895007e-03 3.564440e-09 2.682696e-04 
1.257101e-02 7.308929e-09 4.291934e-04 
1.594812e-02 1.492353e-08 6.866488e-04 
2.011173e-02 2.992894e-08 1.098541e-03 
2.549249e-02 6.095090e-08 1.757511e-03 
3.238706e-02 1.249850e-07 2.811769e-03 
4.085381e-02 2.508658e-07 4.498433e-03 
5.193194e-02 5.152855e-07 7.196857e-03 
6.520368e-02 1.019909e-06 1.151395e-02 
8.316699e-02 2.116407e-06 1.842070e-02 
1.044677e-01 4.194644e-06 2.947052e-02 
1.322511e-01 8.510394e-06 4.714866e-02 
1.675278e-01 1.729887e-05 7.543120e-02 
2.126936e-01 3.540203e-05 1.206793e-01 
2.683755e-01 7.112244e-05 1.930698e-01 
3.392589e-01 1.436788e-04 3.088844e-01 
4.296537e-01 2.918688e-04 4.941713e-01 
5.421498e-01 5.864670e-04 7.906043e-01 
6.851399e-01 1.183883e-03 1.264855e+00 
8.665928e-01 2.396350e-03 2.023590e+00 
1.093403e+00 4.815719e-03 3.237458e+00 
1.375003e+00 9.584678e-03 5.179475e+00 
1.726200e+00 1.898840e-02 8.286428e+00 
2.153669e+00 3.695169e-02 1.325711e+01 
2.673200e+00 7.088860e-02 2.120951e+01 
3.282175e+00 1.318730e-01 3.393222e+01 
3.963480e+00 2.340813e-01 5.428675e+01 
4.692974e+00 3.933790e-01 8.685114e+01 
5.404973e+00 6.123416e-01 1.389495e+02 
6.030916e+00 8.745807e-01 2.222996e+02 
6.498418e+00 1.138375e+00 3.556480e+02 
6.775625e+00 1.361213e+00 5.689866e+02 
6.860488e+00 1.512412e+00 9.102982e+02 
6.785249e+00 1.586352e+00 1.456348e+03 
6.599750e+00 1.596037e+00 2.329952e+03 
6.354014e+00 1.560766e+00 3.727594e+03 
6.089485e+00 1.498776e+00 5.963623e+03 
5.840254e+00 1.426078e+00 9.540955e+03 
5.631820e+00 1.355079e+00 1.526418e+04 
5.478399e+00 1.293750e+00 2.442053e+04 
5.381474e+00 1.245786e+00 3.906940e+04 
5.340463e+00 1.214277e+00 6.250552e+04 
5.348341e+00 1.199962e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-981.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.881797e-03 2.454167e-11 1.000000e-05 
2.412542e-03 5.171427e-11 1.599859e-05 
3.020325e-03 1.014722e-10 2.559548e-05 
3.815019e-03 2.044919e-10 4.094915e-05 
4.914048e-03 4.370227e-10 6.551286e-05 
6.139198e-03 8.521596e-10 1.048113e-04 
7.920039e-03 1.829650e-09 1.676833e-04 
9.933577e-03 3.609964e-09 2.682696e-04 
1.261597e-02 7.395166e-09 4.291934e-04 
1.575940e-02 1.441467e-08 6.866488e-04 
2.028386e-02 3.073533e-08 1.098541e-03 
2.543417e-02 6.059527e-08 1.757511e-03 
3.231894e-02 1.243248e-07 2.811769e-03 
4.082267e-02 2.505480e-07 4.498433e-03 
5.192438e-02 5.155860e-07 7.196857e-03 
6.561876e-02 1.040572e-06 1.151395e-02 
8.247218e-02 2.065912e-06 1.842070e-02 
1.049216e-01 4.253888e-06 2.947052e-02 
1.320335e-01 8.477087e-06 4.714866e-02 
1.675680e-01 1.732899e-05 7.543120e-02 
2.118295e-01 3.500798e-05 1.206793e-01 
2.687358e-01 7.148204e-05 1.930698e-01 
3.389127e-01 1.433855e-04 3.088844e-01 
4.293158e-01 2.914776e-04 4.941713e-01 
5.421434e-01 5.870438e-04 7.906043e-01 
6.846827e-01 1.182718e-03 1.264855e+00 
8.655845e-01 2.390430e-03 2.023590e+00 
1.091449e+00 4.794841e-03 3.237458e+00 
1.373173e+00 9.556207e-03 5.179475e+00 
1.724167e+00 1.894065e-02 8.286428e+00 
2.152248e+00 3.691585e-02 1.325711e+01 
2.670402e+00 7.073793e-02 2.120951e+01 
3.276560e+00 1.313336e-01 3.393222e+01 
3.962097e+00 2.340617e-01 5.428675e+01 
4.689599e+00 3.929136e-01 8.685114e+01 
5.402741e+00 6.121423e-01 1.389495e+02 
6.026366e+00 8.734391e-01 2.222996e+02 
6.496038e+00 1.138068e+00 3.556480e+02 
6.771977e+00 1.360204e+00 5.689866e+02 
6.857693e+00 1.511761e+00 9.102982e+02 
6.783734e+00 1.586295e+00 1.456348e+03 
6.597944e+00 1.595775e+00 2.329952e+03 
6.351755e+00 1.560266e+00 3.727594e+03 
6.086241e+00 1.497873e+00 5.963623e+03 
5.838154e+00 1.425651e+00 9.540955e+03 
5.631004e+00 1.355116e+00 1.526418e+04 
5.473648e+00 1.292471e+00 2.442053e+04 
5.378190e+00 1.245017e+00 3.906940e+04 
5.338033e+00 1.213789e+00 6.250552e+04 
5.344991e+00 1.199186e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-982.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.851877e-03 2.341342e-11 1.000000e-05 
2.423815e-03 5.249605e-11 1.599859e-05 
3.035786e-03 1.031435e-10 2.559548e-05 
3.887873e-03 2.166530e-10 4.094915e-05 
4.801192e-03 4.080144e-10 6.551286e-05 
6.239040e-03 8.953269e-10 1.048113e-04 
7.909130e-03 1.823957e-09 1.676833e-04 
9.811334e-03 3.481870e-09 2.682696e-04 
1.249446e-02 7.190855e-09 4.291934e-04 
1.581191e-02 1.457410e-08 6.866488e-04 
2.022834e-02 3.051470e-08 1.098541e-03 
2.547534e-02 6.095208e-08 1.757511e-03 
3.207553e-02 1.216607e-07 2.811769e-03 
4.053022e-02 2.454518e-07 4.498433e-03 
5.139156e-02 5.003858e-07 7.196857e-03 
6.513938e-02 1.018970e-06 1.151395e-02 
8.264908e-02 2.081353e-06 1.842070e-02 
1.043390e-01 4.187684e-06 2.947052e-02 
1.318969e-01 8.459415e-06 4.714866e-02 
1.671518e-01 1.721771e-05 7.543120e-02 
2.113778e-01 3.481995e-05 1.206793e-01 
2.679927e-01 7.096305e-05 1.930698e-01 
3.395653e-01 1.443623e-04 3.088844e-01 
4.289988e-01 2.911288e-04 4.941713e-01 
5.412595e-01 5.847728e-04 7.906043e-01 
6.836738e-01 1.178698e-03 1.264855e+00 
8.636121e-01 2.376552e-03 2.023590e+00 
1.090871e+00 4.792089e-03 3.237458e+00 
1.372949e+00 9.561184e-03 5.179475e+00 
1.721680e+00 1.887807e-02 8.286428e+00 
2.151343e+00 3.690633e-02 1.325711e+01 
2.667554e+00 7.058331e-02 2.120951e+01 
3.275582e+00 1.313445e-01 3.393222e+01 
3.956790e+00 2.333616e-01 5.428675e+01 
4.684473e+00 3.920225e-01 8.685114e+01 
5.396897e+00 6.107780e-01 1.389495e+02 
6.020245e+00 8.716671e-01 2.222996e+02 
6.491107e+00 1.136569e+00 3.556480e+02 
6.768449e+00 1.359255e+00 5.689866e+02 
6.853658e+00 1.510465e+00 9.102982e+02 
6.779263e+00 1.584733e+00 1.456348e+03 
6.595817e+00 1.595358e+00 2.329952e+03 
6.348778e+00 1.559446e+00 3.727594e+03 
6.083423e+00 1.497144e+00 5.963623e+03 
5.836628e+00 1.425440e+00 9.540955e+03 
5.628337e+00 1.354503e+00 1.526418e+04 
5.471601e+00 1.292088e+00 2.442053e+04 
5.376641e+00 1.244803e+00 3.906940e+04 
5.334641e+00 1.212998e+00 6.250552e+04 
5.339929e+00 1.197869e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-983.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.927494e-03 2.642708e-11 1.000000e-05 
2.440682e-03 5.365423e-11 1.599859e-05 
3.041545e-03 1.038372e-10 2.559548e-05 
3.865093e-03 2.130837e-10 4.094915e-05 
4.833268e-03 4.166708e-10 6.551286e-05 
6.102805e-03 8.388011e-10 1.048113e-04 
7.832674e-03 1.773375e-09 1.676833e-04 
9.896548e-03 3.577023e-09 2.682696e-04 
1.263974e-02 7.452206e-09 4.291934e-04 
1.572586e-02 1.435204e-08 6.866488e-04 
1.994581e-02 2.928367e-08 1.098541e-03 
2.542177e-02 6.063004e-08 1.757511e-03 
3.234730e-02 1.249065e-07 2.811769e-03 
4.087966e-02 2.521118e-07 4.498433e-03 
5.169068e-02 5.096928e-07 7.196857e-03 
6.528659e-02 1.026938e-06 1.151395e-02 
8.280385e-02 2.095200e-06 1.842070e-02 
1.042681e-01 4.183412e-06 2.947052e-02 
1.319552e-01 8.479274e-06 4.714866e-02 
1.677734e-01 1.742822e-05 7.543120e-02 
2.115956e-01 3.496328e-05 1.206793e-01 
2.671319e-01 7.035303e-05 1.930698e-01 
3.381877e-01 1.427577e-04 3.088844e-01 
4.277927e-01 2.889744e-04 4.941713e-01 
5.409689e-01 5.844255e-04 7.906043e-01 
6.848547e-01 1.186018e-03 1.264855e+00 
8.641887e-01 2.383728e-03 2.023590e+00 
1.089887e+00 4.783998e-03 3.237458e+00 
1.369438e+00 9.497763e-03 5.179475e+00 
1.718682e+00 1.879883e-02 8.286428e+00 
2.149009e+00 3.682368e-02 1.325711e+01 
2.664395e+00 7.040421e-02 2.120951e+01 
3.271103e+00 1.309402e-01 3.393222e+01 
3.954083e+00 2.331120e-01 5.428675e+01 
4.681245e+00 3.915920e-01 8.685114e+01 
5.394537e+00 6.105359e-01 1.389495e+02 
6.018850e+00 8.717898e-01 2.222996e+02 
6.487832e+00 1.135842e+00 3.556480e+02 
6.763929e+00 1.357803e+00 5.689866e+02 
6.849666e+00 1.509190e+00 9.102982e+02 
6.777811e+00 1.584705e+00 1.456348e+03 
6.593044e+00 1.594629e+00 2.329952e+03 
6.345631e+00 1.558549e+00 3.727594e+03 
6.082937e+00 1.497370e+00 5.963623e+03 
5.834751e+00 1.425097e+00 9.540955e+03 
5.624297e+00 1.353408e+00 1.526418e+04 
5.468548e+00 1.291371e+00 2.442053e+04 
5.374747e+00 1.244478e+00 3.906940e+04 
5.332981e+00 1.212752e+00 6.250552e+04 
5.339037e+00 1.197868e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-984.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.899697e-03 2.532591e-11 1.000000e-05 
2.379853e-03 4.979230e-11 1.599859e-05 
3.050032e-03 1.048154e-10 2.559548e-05 
3.818002e-03 2.055987e-10 4.094915e-05 
4.779154e-03 4.032413e-10 6.551286e-05 
6.185669e-03 8.743233e-10 1.048113e-04 
7.708864e-03 1.692322e-09 1.676833e-04 
9.948776e-03 3.637651e-09 2.682696e-04 
1.247954e-02 7.179727e-09 4.291934e-04 
1.579470e-02 1.455614e-08 6.866488e-04 
1.995177e-02 2.933976e-08 1.098541e-03 
2.528161e-02 5.969342e-08 1.757511e-03 
3.202929e-02 1.213820e-07 2.811769e-03 
4.056442e-02 2.465747e-07 4.498433e-03 
5.175466e-02 5.121081e-07 7.196857e-03 
6.491458e-02 1.010510e-06 1.151395e-02 
8.218096e-02 2.050355e-06 1.842070e-02 
1.042817e-01 4.189299e-06 2.947052e-02 
1.316253e-01 8.424402e-06 4.714866e-02 
1.670534e-01 1.722231e-05 7.543120e-02 
2.116980e-01 3.504966e-05 1.206793e-01 
2.675135e-01 7.072678e-05 1.930698e-01 
3.387043e-01 1.435586e-04 3.088844e-01 
4.279737e-01 2.896354e-04 4.941713e-01 
5.416238e-01 5.871459e-04 7.906043e-01 
6.841510e-01 1.183568e-03 1.264855e+00 
8.632318e-01 2.378234e-03 2.023590e+00 
1.088180e+00 4.766401e-03 3.237458e+00 
1.368520e+00 9.488284e-03 5.179475e+00 
1.717178e+00 1.876850e-02 8.286428e+00 
2.145805e+00 3.669659e-02 1.325711e+01 
2.662441e+00 7.031991e-02 2.120951e+01 
3.268416e+00 1.307483e-01 3.393222e+01 
3.951882e+00 2.329497e-01 5.428675e+01 
4.675387e+00 3.905238e-01 8.685114e+01 
5.387414e+00 6.087595e-01 1.389495e+02 
6.013502e+00 8.703260e-01 2.222996e+02 
6.484798e+00 1.135226e+00 3.556480e+02 
6.760142e+00 1.356721e+00 5.689866e+02 
6.848064e+00 1.509156e+00 9.102982e+02 
6.773526e+00 1.583236e+00 1.456348e+03 
6.588443e+00 1.593019e+00 2.329952e+03 
6.344152e+00 1.558395e+00 3.727594e+03 
6.078616e+00 1.496024e+00 5.963623e+03 
5.832425e+00 1.424583e+00 9.540955e+03 
5.622126e+00 1.352968e+00 1.526418e+04 
5.467351e+00 1.291268e+00 2.442053e+04 
5.372143e+00 1.243926e+00 3.906940e+04 
5.329824e+00 1.212034e+00 6.250552e+04 
5.337289e+00 1.197597e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-985.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.899436e-03 2.534121e-11 1.000000e-05 
2.372957e-03 4.941090e-11 1.599859e-05 
3.084301e-03 1.084985e-10 2.559548e-05 
3.859798e-03 2.126409e-10 4.094915e-05 
4.775977e-03 4.028466e-10 6.551286e-05 
6.199003e-03 8.808841e-10 1.048113e-04 
7.825627e-03 1.772191e-09 1.676833e-04 
9.854736e-03 3.539061e-09 2.682696e-04 
1.246565e-02 7.163054e-09 4.291934e-04 
1.569672e-02 1.430145e-08 6.866488e-04 
1.989975e-02 2.914046e-08 1.098541e-03 
2.541125e-02 6.067802e-08 1.757511e-03 
3.206336e-02 1.218935e-07 2.811769e-03 
4.086567e-02 2.523654e-07 4.498433e-03 
5.150250e-02 5.051722e-07 7.196857e-03 
6.525326e-02 1.027453e-06 1.151395e-02 
8.265452e-02 2.088124e-06 1.842070e-02 
1.039036e-01 4.148104e-06 2.947052e-02 
1.317636e-01 8.459571e-06 4.714866e-02 
1.664884e-01 1.706549e-05 7.543120e-02 
2.115077e-01 3.499077e-05 1.206793e-01 
2.674169e-01 7.072200e-05 1.930698e-01 
3.379861e-01 1.427924e-04 3.088844e-01 
4.271978e-01 2.883558e-04 4.941713e-01 
5.398382e-01 5.819500e-04 7.906043e-01 
6.823922e-01 1.175659e-03 1.264855e+00 
8.625835e-01 2.375288e-03 2.023590e+00 
1.087896e+00 4.767480e-03 3.237458e+00 
1.368172e+00 9.490616e-03 5.179475e+00 
1.717814e+00 1.880812e-02 8.286428e+00 
2.143942e+00 3.663802e-02 1.325711e+01 
2.658712e+00 7.009615e-02 2.120951e+01 
3.263557e+00 1.302994e-01 3.393222e+01 
3.946630e+00 2.322594e-01 5.428675e+01 
4.672232e+00 3.901103e-01 8.685114e+01 
5.384440e+00 6.083183e-01 1.389495e+02 
6.007694e+00 8.686783e-01 2.222996e+02 
6.478890e+00 1.133270e+00 3.556480e+02 
6.757161e+00 1.356046e+00 5.689866e+02 
6.844240e+00 1.507966e+00 9.102982e+02 
6.769718e+00 1.582008e+00 1.456348e+03 
6.586253e+00 1.592569e+00 2.329952e+03 
6.340948e+00 1.557470e+00 3.727594e+03 
6.077689e+00 1.496068e+00 5.963623e+03 
5.829091e+00 1.423689e+00 9.540955e+03 
5.619483e+00 1.352362e+00 1.526418e+04 
5.463933e+00 1.290429e+00 2.442053e+04 
5.369525e+00 1.243369e+00 3.906940e+04 
5.329192e+00 1.212112e+00 6.250552e+04 
5.331822e+00 1.196151e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-986.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.920470e-03 2.621902e-11 1.000000e-05 
2.385500e-03 5.024954e-11 1.599859e-05 
3.038187e-03 1.038095e-10 2.559548e-05 
3.791349e-03 2.017322e-10 4.094915e-05 
4.844551e-03 4.208761e-10 6.551286e-05 
6.124592e-03 8.504040e-10 1.048113e-04 
7.821887e-03 1.771448e-09 1.676833e-04 
9.818831e-03 3.504074e-09 2.682696e-04 
1.246281e-02 7.165422e-09 4.291934e-04 
1.578036e-02 1.454604e-08 6.866488e-04 
2.014601e-02 3.026643e-08 1.098541e-03 
2.549967e-02 6.137586e-08 1.757511e-03 
3.209939e-02 1.224291e-07 2.811769e-03 
4.049831e-02 2.458699e-07 4.498433e-03 
5.132010e-02 5.003312e-07 7.196857e-03 
6.522458e-02 1.027140e-06 1.151395e-02 
8.229529e-02 2.063108e-06 1.842070e-02 
1.042350e-01 4.192184e-06 2.947052e-02 
1.314554e-01 8.408863e-06 4.714866e-02 
1.671660e-01 1.729225e-05 7.543120e-02 
2.112502e-01 3.489849e-05 1.206793e-01 
2.668346e-01 7.033233e-05 1.930698e-01 
3.372637e-01 1.420228e-04 3.088844e-01 
4.260840e-01 2.863970e-04 4.941713e-01 
5.387544e-01 5.790395e-04 7.906043e-01 
6.813356e-01 1.171394e-03 1.264855e+00 
8.613075e-01 2.367164e-03 2.023590e+00 
1.084356e+00 4.725930e-03 3.237458e+00 
1.365347e+00 9.441559e-03 5.179475e+00 
1.714492e+00 1.871833e-02 8.286428e+00 
2.141580e+00 3.655405e-02 1.325711e+01 
2.658475e+00 7.014642e-02 2.120951e+01 
3.262994e+00 1.303584e-01 3.393222e+01 
3.942901e+00 2.318326e-01 5.428675e+01 
4.670200e+00 3.899686e-01 8.685114e+01 
5.378998e+00 6.070833e-01 1.389495e+02 
6.005359e+00 8.684210e-01 2.222996e+02 
6.475484e+00 1.132478e+00 3.556480e+02 
6.753248e+00 1.354898e+00 5.689866e+02 
6.841220e+00 1.507192e+00 9.102982e+02 
6.766897e+00 1.581281e+00 1.456348e+03 
6.582304e+00 1.591271e+00 2.329952e+03 
6.337296e+00 1.556345e+00 3.727594e+03 
6.073520e+00 1.494782e+00 5.963623e+03 
5.827367e+00 1.423401e+00 9.540955e+03 
5.617435e+00 1.351964e+00 1.526418e+04 
5.462893e+00 1.290378e+00 2.442053e+04 
5.366716e+00 1.242750e+00 3.906940e+04 
5.325878e+00 1.211344e+00 6.250552e+04 
5.331671e+00 1.196383e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-987.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.898366e-03 2.534976e-11 1.000000e-05 
2.377676e-03 4.980720e-11 1.599859e-05 
2.985330e-03 9.858502e-11 2.559548e-05 
3.827641e-03 2.077915e-10 4.094915e-05 
4.805828e-03 4.112810e-10 6.551286e-05 
6.078834e-03 8.323289e-10 1.048113e-04 
7.700050e-03 1.691666e-09 1.676833e-04 
9.889919e-03 3.584366e-09 2.682696e-04 
1.236523e-02 7.005532e-09 4.291934e-04 
1.594017e-02 1.500767e-08 6.866488e-04 
1.992694e-02 2.931948e-08 1.098541e-03 
2.542944e-02 6.093187e-08 1.757511e-03 
3.212324e-02 1.228266e-07 2.811769e-03 
4.056097e-02 2.472634e-07 4.498433e-03 
5.143012e-02 5.040665e-07 7.196857e-03 
6.519393e-02 1.026733e-06 1.151395e-02 
8.225045e-02 2.061827e-06 1.842070e-02 
1.040475e-01 4.173822e-06 2.947052e-02 
1.315664e-01 8.438744e-06 4.714866e-02 
1.666691e-01 1.715587e-05 7.543120e-02 
2.109036e-01 3.476224e-05 1.206793e-01 
2.661429e-01 6.985756e-05 1.930698e-01 
3.375591e-01 1.425406e-04 3.088844e-01 
4.266062e-01 2.877424e-04 4.941713e-01 
5.397944e-01 5.829882e-04 7.906043e-01 
6.820397e-01 1.176217e-03 1.264855e+00 
8.600548e-01 2.359242e-03 2.023590e+00 
1.084366e+00 4.730826e-03 3.237458e+00 
1.364847e+00 9.440702e-03 5.179475e+00 
1.712387e+00 1.866835e-02 8.286428e+00 
2.138312e+00 3.642398e-02 1.325711e+01 
2.654904e+00 6.993504e-02 2.120951e+01 
3.259009e+00 1.300130e-01 3.393222e+01 
3.941650e+00 2.318335e-01 5.428675e+01 
4.666335e+00 3.893825e-01 8.685114e+01 
5.375644e+00 6.065187e-01 1.389495e+02 
5.999636e+00 8.668062e-01 2.222996e+02 
6.472225e+00 1.131755e+00 3.556480e+02 
6.751105e+00 1.354645e+00 5.689866e+02 
6.837152e+00 1.505874e+00 9.102982e+02 
6.763938e+00 1.580483e+00 1.456348e+03 
6.580248e+00 1.590883e+00 2.329952e+03 
6.335247e+00 1.555934e+00 3.727594e+03 
6.071764e+00 1.494485e+00 5.963623e+03 
5.823327e+00 1.422239e+00 9.540955e+03 
5.615510e+00 1.351609e+00 1.526418e+04 
5.460148e+00 1.289761e+00 2.442053e+04 
5.361943e+00 1.241502e+00 3.906940e+04 
5.321685e+00 1.210298e+00 6.250552e+04 
5.326563e+00 1.195050e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-988.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.868550e-03 2.419849e-11 1.000000e-05 
2.374785e-03 4.967602e-11 1.599859e-05 
3.068840e-03 1.072005e-10 2.559548e-05 
3.805382e-03 2.043943e-10 4.094915e-05 
4.799182e-03 4.099920e-10 6.551286e-05 
6.067862e-03 8.286686e-10 1.048113e-04 
7.693212e-03 1.688873e-09 1.676833e-04 
9.793703e-03 3.484293e-09 2.682696e-04 
1.239425e-02 7.062110e-09 4.291934e-04 
1.570236e-02 1.436048e-08 6.866488e-04 
2.008108e-02 3.003552e-08 1.098541e-03 
2.518075e-02 5.922157e-08 1.757511e-03 
3.200233e-02 1.215679e-07 2.811769e-03 
4.058234e-02 2.479053e-07 4.498433e-03 
5.140157e-02 5.037376e-07 7.196857e-03 
6.514030e-02 1.025239e-06 1.151395e-02 
8.238769e-02 2.074264e-06 1.842070e-02 
1.041992e-01 4.196353e-06 2.947052e-02 
1.315048e-01 8.435433e-06 4.714866e-02 
1.660999e-01 1.699792e-05 7.543120e-02 
2.099942e-01 3.434929e-05 1.206793e-01 
2.669952e-01 7.060223e-05 1.930698e-01 
3.373516e-01 1.424220e-04 3.088844e-01 
4.253212e-01 2.854393e-04 4.941713e-01 
5.379018e-01 5.774632e-04 7.906043e-01 
6.804194e-01 1.169039e-03 1.264855e+00 
8.582245e-01 2.346591e-03 2.023590e+00 
1.082779e+00 4.714854e-03 3.237458e+00 
1.362666e+00 9.405051e-03 5.179475e+00 
1.710723e+00 1.863278e-02 8.286428e+00 
2.138197e+00 3.645424e-02 1.325711e+01 
2.650904e+00 6.969032e-02 2.120951e+01 
3.257483e+00 1.299578e-01 3.393222e+01 
3.936366e+00 2.311380e-01 5.428675e+01 
4.659489e+00 3.880754e-01 8.685114e+01 
5.370410e+00 6.053501e-01 1.389495e+02 
5.996786e+00 8.663409e-01 2.222996e+02 
6.467550e+00 1.130370e+00 3.556480e+02 
6.747370e+00 1.353585e+00 5.689866e+02 
6.833437e+00 1.504737e+00 9.102982e+02 
6.761741e+00 1.580072e+00 1.456348e+03 
6.578343e+00 1.590568e+00 2.329952e+03 
6.331401e+00 1.554721e+00 3.727594e+03 
6.070170e+00 1.494254e+00 5.963623e+03 
5.820584e+00 1.421566e+00 9.540955e+03 
5.613461e+00 1.351210e+00 1.526418e+04 
5.456915e+00 1.288982e+00 2.442053e+04 
5.360341e+00 1.241269e+00 3.906940e+04 
5.319697e+00 1.209947e+00 6.250552e+04 
5.325826e+00 1.195096e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-989.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.879628e-03 2.465634e-11 1.000000e-05 
2.323948e-03 4.660070e-11 1.599859e-05 
2.953304e-03 9.563959e-11 2.559548e-05 
3.776530e-03 1.999825e-10 4.094915e-05 
4.875973e-03 4.304245e-10 6.551286e-05 
6.049547e-03 8.220190e-10 1.048113e-04 
7.704281e-03 1.697890e-09 1.676833e-04 
9.931175e-03 3.636764e-09 2.682696e-04 
1.232438e-02 6.950382e-09 4.291934e-04 
1.580996e-02 1.467255e-08 6.866488e-04 
2.003928e-02 2.987856e-08 1.098541e-03 
2.545025e-02 6.120541e-08 1.757511e-03 
3.205199e-02 1.222584e-07 2.811769e-03 
4.070632e-02 2.504375e-07 4.498433e-03 
5.144333e-02 5.054773e-07 7.196857e-03 
6.488829e-02 1.014412e-06 1.151395e-02 
8.209277e-02 2.054145e-06 1.842070e-02 
1.035810e-01 4.126284e-06 2.947052e-02 
1.311467e-01 8.375177e-06 4.714866e-02 
1.663316e-01 1.708642e-05 7.543120e-02 
2.100943e-01 3.443322e-05 1.206793e-01 
2.661865e-01 7.003349e-05 1.930698e-01 
3.368111e-01 1.418820e-04 3.088844e-01 
4.258469e-01 2.867885e-04 4.941713e-01 
5.374614e-01 5.766286e-04 7.906043e-01 
6.801601e-01 1.168883e-03 1.264855e+00 
8.580059e-01 2.347165e-03 2.023590e+00 
1.082595e+00 4.717206e-03 3.237458e+00 
1.363247e+00 9.426502e-03 5.179475e+00 
1.709106e+00 1.859874e-02 8.286428e+00 
2.135550e+00 3.635575e-02 1.325711e+01 
2.651176e+00 6.977986e-02 2.120951e+01 
3.253717e+00 1.296380e-01 3.393222e+01 
3.934590e+00 2.310477e-01 5.428675e+01 
4.655808e+00 3.875338e-01 8.685114e+01 
5.368752e+00 6.053290e-01 1.389495e+02 
5.993404e+00 8.656616e-01 2.222996e+02 
6.461639e+00 1.128410e+00 3.556480e+02 
6.743460e+00 1.352435e+00 5.689866e+02 
6.831085e+00 1.504308e+00 9.102982e+02 
6.758545e+00 1.579152e+00 1.456348e+03 
6.575160e+00 1.589636e+00 2.329952e+03 
6.329385e+00 1.554324e+00 3.727594e+03 
6.067696e+00 1.493661e+00 5.963623e+03 
5.819944e+00 1.421686e+00 9.540955e+03 
5.610832e+00 1.350607e+00 1.526418e+04 
5.455768e+00 1.288894e+00 2.442053e+04 
5.358487e+00 1.240954e+00 3.906940e+04 
5.316680e+00 1.209271e+00 6.250552e+04 
5.320828e+00 1.193796e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-99.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.881557e-02 2.475735e-09 1.000000e-05 
2.398008e-02 5.125118e-09 1.599859e-05 
3.062933e-02 1.067984e-08 2.559548e-05 
3.839104e-02 2.103013e-08 4.094915e-05 
4.876906e-02 4.311073e-08 6.551286e-05 
6.206511e-02 8.885765e-08 1.048113e-04 
7.786889e-02 1.754868e-07 1.676833e-04 
9.855133e-02 3.557461e-07 2.682696e-04 
1.250714e-01 7.271547e-07 4.291934e-04 
1.574233e-01 1.449974e-06 6.866488e-04 
2.005705e-01 2.998853e-06 1.098541e-03 
2.541095e-01 6.098432e-06 1.757511e-03 
3.206716e-01 1.225571e-05 2.811769e-03 
4.062101e-01 2.491222e-05 4.498433e-03 
5.117449e-01 4.981103e-05 7.196857e-03 
6.489745e-01 1.015911e-04 1.151395e-02 
8.214212e-01 2.060074e-04 1.842070e-02 
1.037999e+00 4.157151e-04 2.947052e-02 
1.315434e+00 8.461406e-04 4.714866e-02 
1.659062e+00 1.697752e-03 7.543120e-02 
2.096913e+00 3.428531e-03 1.206793e-01 
2.647917e+00 6.905704e-03 1.930698e-01 
3.343352e+00 1.390735e-02 3.088844e-01 
4.210509e+00 2.779883e-02 4.941713e-01 
5.276141e+00 5.476440e-02 7.906043e-01 
6.596586e+00 1.072347e-01 1.264855e+00 
8.197990e+00 2.064464e-01 2.023590e+00 
1.007899e+01 3.854867e-01 3.237458e+00 
1.220325e+01 6.893758e-01 5.179475e+00 
1.448687e+01 1.166853e+00 8.286428e+00 
1.674736e+01 1.835141e+00 1.325711e+01 
1.875368e+01 2.646224e+00 2.120951e+01 
2.029699e+01 3.484739e+00 3.393222e+01 
2.125103e+01 4.211242e+00 5.428675e+01 
2.158108e+01 4.713382e+00 8.685114e+01 
2.140019e+01 4.975433e+00 1.389495e+02 
2.085261e+01 5.028581e+00 2.222996e+02 
2.009355e+01 4.930826e+00 3.556480e+02 
1.926220e+01 4.743014e+00 5.689866e+02 
1.846605e+01 4.515480e+00 9.102982e+02 
1.779060e+01 4.289477e+00 1.456348e+03 
1.728520e+01 4.091740e+00 2.329952e+03 
1.695994e+01 3.935584e+00 3.727594e+03 
1.681121e+01 3.830159e+00 5.963623e+03 
1.681033e+01 3.775906e+00 9.540955e+03 
1.692049e+01 3.768646e+00 1.526418e+04 
1.707188e+01 3.790088e+00 2.442053e+04 
1.722833e+01 3.828430e+00 3.906940e+04 
1.735974e+01 3.870730e+00 6.250552e+04 
1.745099e+01 3.907549e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-990.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.879916e-03 2.469264e-11 1.000000e-05 
2.336277e-03 4.739416e-11 1.599859e-05 
3.017146e-03 1.020801e-10 2.559548e-05 
3.810244e-03 2.055940e-10 4.094915e-05 
4.841330e-03 4.217414e-10 6.551286e-05 
6.110993e-03 8.481788e-10 1.048113e-04 
7.771647e-03 1.744582e-09 1.676833e-04 
9.919740e-03 3.627880e-09 2.682696e-04 
1.241577e-02 7.113326e-09 4.291934e-04 
1.566412e-02 1.428466e-08 6.866488e-04 
2.002864e-02 2.986114e-08 1.098541e-03 
2.538091e-02 6.076789e-08 1.757511e-03 
3.186168e-02 1.202150e-07 2.811769e-03 
4.027167e-02 2.427458e-07 4.498433e-03 
5.095744e-02 4.917859e-07 7.196857e-03 
6.497222e-02 1.019383e-06 1.151395e-02 
8.229719e-02 2.071621e-06 1.842070e-02 
1.040115e-01 4.182173e-06 2.947052e-02 
1.316944e-01 8.489120e-06 4.714866e-02 
1.664926e-01 1.715340e-05 7.543120e-02 
2.097250e-01 3.428662e-05 1.206793e-01 
2.658012e-01 6.980035e-05 1.930698e-01 
3.364301e-01 1.415441e-04 3.088844e-01 
4.247570e-01 2.848801e-04 4.941713e-01 
5.370250e-01 5.758067e-04 7.906043e-01 
6.798547e-01 1.168488e-03 1.264855e+00 
8.574851e-01 2.345258e-03 2.023590e+00 
1.080282e+00 4.691788e-03 3.237458e+00 
1.361329e+00 9.396274e-03 5.179475e+00 
1.709516e+00 1.863066e-02 8.286428e+00 
2.132574e+00 3.624061e-02 1.325711e+01 
2.646675e+00 6.949596e-02 2.120951e+01 
3.248730e+00 1.291747e-01 3.393222e+01 
3.927925e+00 2.301148e-01 5.428675e+01 
4.651200e+00 3.867681e-01 8.685114e+01 
5.361514e+00 6.035166e-01 1.389495e+02 
5.986356e+00 8.635154e-01 2.222996e+02 
6.459658e+00 1.128278e+00 3.556480e+02 
6.739351e+00 1.351184e+00 5.689866e+02 
6.825494e+00 1.502194e+00 9.102982e+02 
6.755026e+00 1.578066e+00 1.456348e+03 
6.572237e+00 1.588829e+00 2.329952e+03 
6.326931e+00 1.553730e+00 3.727594e+03 
6.063918e+00 1.492533e+00 5.963623e+03 
5.815435e+00 1.420345e+00 9.540955e+03 
5.608955e+00 1.350267e+00 1.526418e+04 
5.451834e+00 1.287881e+00 2.442053e+04 
5.355026e+00 1.240125e+00 3.906940e+04 
5.315228e+00 1.209088e+00 6.250552e+04 
5.319606e+00 1.193689e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-991.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.857864e-03 2.385791e-11 1.000000e-05 
2.344213e-03 4.792720e-11 1.599859e-05 
2.977640e-03 9.822167e-11 2.559548e-05 
3.752414e-03 1.965725e-10 4.094915e-05 
4.854157e-03 4.255318e-10 6.551286e-05 
6.096688e-03 8.430870e-10 1.048113e-04 
7.845857e-03 1.796850e-09 1.676833e-04 
9.739289e-03 3.436943e-09 2.682696e-04 
1.250212e-02 7.270114e-09 4.291934e-04 
1.576521e-02 1.457773e-08 6.866488e-04 
1.979291e-02 2.884827e-08 1.098541e-03 
2.532792e-02 6.044903e-08 1.757511e-03 
3.194121e-02 1.212398e-07 2.811769e-03 
4.035203e-02 2.444487e-07 4.498433e-03 
5.139411e-02 5.050471e-07 7.196857e-03 
6.496747e-02 1.020189e-06 1.151395e-02 
8.211946e-02 2.060308e-06 1.842070e-02 
1.035163e-01 4.126888e-06 2.947052e-02 
1.313270e-01 8.426776e-06 4.714866e-02 
1.660768e-01 1.704242e-05 7.543120e-02 
2.104149e-01 3.466103e-05 1.206793e-01 
2.657565e-01 6.983557e-05 1.930698e-01 
3.363205e-01 1.415486e-04 3.088844e-01 
4.242786e-01 2.842053e-04 4.941713e-01 
5.359997e-01 5.730936e-04 7.906043e-01 
6.784116e-01 1.162237e-03 1.264855e+00 
8.574826e-01 2.347599e-03 2.023590e+00 
1.080820e+00 4.703506e-03 3.237458e+00 
1.358748e+00 9.352392e-03 5.179475e+00 
1.706980e+00 1.856660e-02 8.286428e+00 
2.131135e+00 3.620345e-02 1.325711e+01 
2.643473e+00 6.931381e-02 2.120951e+01 
3.245785e+00 1.289520e-01 3.393222e+01 
3.927198e+00 2.302043e-01 5.428675e+01 
4.649569e+00 3.867205e-01 8.685114e+01 
5.360999e+00 6.038604e-01 1.389495e+02 
5.981922e+00 8.624147e-01 2.222996e+02 
6.456344e+00 1.127525e+00 3.556480e+02 
6.733634e+00 1.349117e+00 5.689866e+02 
6.823527e+00 1.501963e+00 9.102982e+02 
6.751427e+00 1.576938e+00 1.456348e+03 
6.568672e+00 1.587711e+00 2.329952e+03 
6.325378e+00 1.553538e+00 3.727594e+03 
6.062724e+00 1.492464e+00 5.963623e+03 
5.813614e+00 1.420018e+00 9.540955e+03 
5.605815e+00 1.349483e+00 1.526418e+04 
5.449092e+00 1.287263e+00 2.442053e+04 
5.353251e+00 1.239834e+00 3.906940e+04 
5.311163e+00 1.208081e+00 6.250552e+04 
5.316673e+00 1.193040e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-992.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.892112e-03 2.522719e-11 1.000000e-05 
2.318476e-03 4.641266e-11 1.599859e-05 
3.031600e-03 1.037634e-10 2.559548e-05 
3.778544e-03 2.009102e-10 4.094915e-05 
4.750768e-03 3.993191e-10 6.551286e-05 
6.166573e-03 8.732935e-10 1.048113e-04 
7.833184e-03 1.789961e-09 1.676833e-04 
9.853884e-03 3.563288e-09 2.682696e-04 
1.242663e-02 7.146431e-09 4.291934e-04 
1.576350e-02 1.458769e-08 6.866488e-04 
2.004860e-02 3.001102e-08 1.098541e-03 
2.519124e-02 5.953573e-08 1.757511e-03 
3.207748e-02 1.229221e-07 2.811769e-03 
4.027918e-02 2.433724e-07 4.498433e-03 
5.104900e-02 4.954407e-07 7.196857e-03 
6.447787e-02 9.983039e-07 1.151395e-02 
8.211363e-02 2.061948e-06 1.842070e-02 
1.037153e-01 4.154921e-06 2.947052e-02 
1.311937e-01 8.409618e-06 4.714866e-02 
1.657252e-01 1.695149e-05 7.543120e-02 
2.101516e-01 3.456591e-05 1.206793e-01 
2.656916e-01 6.985485e-05 1.930698e-01 
3.357618e-01 1.409865e-04 3.088844e-01 
4.250751e-01 2.860968e-04 4.941713e-01 
5.366345e-01 5.757110e-04 7.906043e-01 
6.774096e-01 1.158263e-03 1.264855e+00 
8.562991e-01 2.340251e-03 2.023590e+00 
1.079289e+00 4.688274e-03 3.237458e+00 
1.359392e+00 9.375053e-03 5.179475e+00 
1.704956e+00 1.851930e-02 8.286428e+00 
2.127882e+00 3.607442e-02 1.325711e+01 
2.641361e+00 6.921673e-02 2.120951e+01 
3.243420e+00 1.287974e-01 3.393222e+01 
3.921814e+00 2.294923e-01 5.428675e+01 
4.646540e+00 3.863351e-01 8.685114e+01 
5.356737e+00 6.030016e-01 1.389495e+02 
5.977593e+00 8.613551e-01 2.222996e+02 
6.451630e+00 1.126119e+00 3.556480e+02 
6.731565e+00 1.348896e+00 5.689866e+02 
6.819559e+00 1.500691e+00 9.102982e+02 
6.748500e+00 1.576152e+00 1.456348e+03 
6.565678e+00 1.586867e+00 2.329952e+03 
6.321007e+00 1.552087e+00 3.727594e+03 
6.058346e+00 1.491088e+00 5.963623e+03 
5.812170e+00 1.419832e+00 9.540955e+03 
5.604135e+00 1.349211e+00 1.526418e+04 
5.447971e+00 1.287183e+00 2.442053e+04 
5.349150e+00 1.238799e+00 3.906940e+04 
5.308515e+00 1.207520e+00 6.250552e+04 
5.313902e+00 1.192442e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-993.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.841401e-03 2.327617e-11 1.000000e-05 
2.346392e-03 4.815794e-11 1.599859e-05 
2.954146e-03 9.610852e-11 2.559548e-05 
3.803984e-03 2.052024e-10 4.094915e-05 
4.757198e-03 4.013469e-10 6.551286e-05 
6.091092e-03 8.424645e-10 1.048113e-04 
7.693256e-03 1.697449e-09 1.676833e-04 
9.845806e-03 3.558115e-09 2.682696e-04 
1.234164e-02 7.007853e-09 4.291934e-04 
1.574959e-02 1.456378e-08 6.866488e-04 
1.998531e-02 2.975766e-08 1.098541e-03 
2.523661e-02 5.991831e-08 1.757511e-03 
3.196593e-02 1.217668e-07 2.811769e-03 
4.013421e-02 2.409968e-07 4.498433e-03 
5.101674e-02 4.950004e-07 7.196857e-03 
6.484955e-02 1.016691e-06 1.151395e-02 
8.152593e-02 2.020025e-06 1.842070e-02 
1.037270e-01 4.160513e-06 2.947052e-02 
1.313227e-01 8.442948e-06 4.714866e-02 
1.660352e-01 1.706398e-05 7.543120e-02 
2.099668e-01 3.450958e-05 1.206793e-01 
2.647357e-01 6.917323e-05 1.930698e-01 
3.352157e-01 1.404411e-04 3.088844e-01 
4.245897e-01 2.854051e-04 4.941713e-01 
5.361171e-01 5.746259e-04 7.906043e-01 
6.761512e-01 1.152982e-03 1.264855e+00 
8.543446e-01 2.326611e-03 2.023590e+00 
1.077499e+00 4.669703e-03 3.237458e+00 
1.355567e+00 9.305584e-03 5.179475e+00 
1.702346e+00 1.845300e-02 8.286428e+00 
2.125945e+00 3.601203e-02 1.325711e+01 
2.639073e+00 6.910587e-02 2.120951e+01 
3.240855e+00 1.286192e-01 3.393222e+01 
3.919348e+00 2.292819e-01 5.428675e+01 
4.642059e+00 3.855993e-01 8.685114e+01 
5.352092e+00 6.020202e-01 1.389495e+02 
5.974740e+00 8.608839e-01 2.222996e+02 
6.447575e+00 1.125019e+00 3.556480e+02 
6.725669e+00 1.346737e+00 5.689866e+02 
6.817006e+00 1.500153e+00 9.102982e+02 
6.746136e+00 1.575651e+00 1.456348e+03 
6.563772e+00 1.586547e+00 2.329952e+03 
6.319004e+00 1.551693e+00 3.727594e+03 
6.056871e+00 1.490902e+00 5.963623e+03 
5.810051e+00 1.419391e+00 9.540955e+03 
5.600537e+00 1.348266e+00 1.526418e+04 
5.444056e+00 1.286175e+00 2.442053e+04 
5.347850e+00 1.238660e+00 3.906940e+04 
5.306825e+00 1.207260e+00 6.250552e+04 
5.312236e+00 1.192193e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-994.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.875741e-03 2.462758e-11 1.000000e-05 
2.311722e-03 4.610096e-11 1.599859e-05 
3.028971e-03 1.037023e-10 2.559548e-05 
3.758251e-03 1.980891e-10 4.094915e-05 
4.799969e-03 4.126848e-10 6.551286e-05 
5.999118e-03 8.056853e-10 1.048113e-04 
7.624456e-03 1.653979e-09 1.676833e-04 
9.764909e-03 3.474625e-09 2.682696e-04 
1.232589e-02 6.988083e-09 4.291934e-04 
1.582236e-02 1.478146e-08 6.866488e-04 
1.969148e-02 2.849304e-08 1.098541e-03 
2.498347e-02 5.819184e-08 1.757511e-03 
3.196538e-02 1.218831e-07 2.811769e-03 
4.047217e-02 2.473851e-07 4.498433e-03 
5.080560e-02 4.893721e-07 7.196857e-03 
6.470202e-02 1.010785e-06 1.151395e-02 
8.166300e-02 2.032275e-06 1.842070e-02 
1.036371e-01 4.153884e-06 2.947052e-02 
1.307040e-01 8.332567e-06 4.714866e-02 
1.654489e-01 1.690085e-05 7.543120e-02 
2.098540e-01 3.448867e-05 1.206793e-01 
2.641905e-01 6.881601e-05 1.930698e-01 
3.345127e-01 1.396999e-04 3.088844e-01 
4.231796e-01 2.828559e-04 4.941713e-01 
5.349121e-01 5.713352e-04 7.906043e-01 
6.767556e-01 1.157237e-03 1.264855e+00 
8.534949e-01 2.322010e-03 2.023590e+00 
1.077860e+00 4.679079e-03 3.237458e+00 
1.354753e+00 9.298158e-03 5.179475e+00 
1.701008e+00 1.842796e-02 8.286428e+00 
2.126567e+00 3.607903e-02 1.325711e+01 
2.635677e+00 6.890876e-02 2.120951e+01 
3.239507e+00 1.285838e-01 3.393222e+01 
3.916763e+00 2.290510e-01 5.428675e+01 
4.637714e+00 3.848960e-01 8.685114e+01 
5.347554e+00 6.010723e-01 1.389495e+02 
5.972030e+00 8.604694e-01 2.222996e+02 
6.443515e+00 1.123916e+00 3.556480e+02 
6.722631e+00 1.346023e+00 5.689866e+02 
6.811808e+00 1.498239e+00 9.102982e+02 
6.743642e+00 1.575083e+00 1.456348e+03 
6.561530e+00 1.586064e+00 2.329952e+03 
6.316091e+00 1.550891e+00 3.727594e+03 
6.053057e+00 1.489756e+00 5.963623e+03 
5.806186e+00 1.418291e+00 9.540955e+03 
5.598071e+00 1.347717e+00 1.526418e+04 
5.441389e+00 1.285580e+00 2.442053e+04 
5.345890e+00 1.238310e+00 3.906940e+04 
5.304856e+00 1.206912e+00 6.250552e+04 
5.309495e+00 1.191604e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-995.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.826984e-03 2.277951e-11 1.000000e-05 
2.334238e-03 4.750892e-11 1.599859e-05 
3.050620e-03 1.060484e-10 2.559548e-05 
3.849058e-03 2.130116e-10 4.094915e-05 
4.878972e-03 4.338353e-10 6.551286e-05 
6.088888e-03 8.432452e-10 1.048113e-04 
7.756624e-03 1.743244e-09 1.676833e-04 
9.854827e-03 3.575091e-09 2.682696e-04 
1.246479e-02 7.234266e-09 4.291934e-04 
1.560692e-02 1.420011e-08 6.866488e-04 
1.988346e-02 2.936405e-08 1.098541e-03 
2.502063e-02 5.851066e-08 1.757511e-03 
3.180906e-02 1.202245e-07 2.811769e-03 
4.008823e-02 2.406530e-07 4.498433e-03 
5.118127e-02 5.008116e-07 7.196857e-03 
6.429222e-02 9.926984e-07 1.151395e-02 
8.141895e-02 2.016135e-06 1.842070e-02 
1.031299e-01 4.097308e-06 2.947052e-02 
1.309057e-01 8.379612e-06 4.714866e-02 
1.650385e-01 1.679226e-05 7.543120e-02 
2.090297e-01 3.411814e-05 1.206793e-01 
2.649587e-01 6.948781e-05 1.930698e-01 
3.346816e-01 1.400523e-04 3.088844e-01 
4.234645e-01 2.837125e-04 4.941713e-01 
5.348705e-01 5.717760e-04 7.906043e-01 
6.753408e-01 1.151153e-03 1.264855e+00 
8.520530e-01 2.312588e-03 2.023590e+00 
1.076217e+00 4.662394e-03 3.237458e+00 
1.353429e+00 9.280215e-03 5.179475e+00 
1.700110e+00 1.841714e-02 8.286428e+00 
2.122174e+00 3.589240e-02 1.325711e+01 
2.635961e+00 6.899795e-02 2.120951e+01 
3.234033e+00 1.280640e-01 3.393222e+01 
3.912092e+00 2.284617e-01 5.428675e+01 
4.632825e+00 3.840619e-01 8.685114e+01 
5.341870e+00 5.997578e-01 1.389495e+02 
5.967131e+00 8.591798e-01 2.222996e+02 
6.439982e+00 1.123057e+00 3.556480e+02 
6.718588e+00 1.344800e+00 5.689866e+02 
6.809920e+00 1.498045e+00 9.102982e+02 
6.739358e+00 1.573602e+00 1.456348e+03 
6.558475e+00 1.585189e+00 2.329952e+03 
6.313782e+00 1.550358e+00 3.727594e+03 
6.052722e+00 1.490038e+00 5.963623e+03 
5.805569e+00 1.418416e+00 9.540955e+03 
5.595653e+00 1.347185e+00 1.526418e+04 
5.441060e+00 1.285761e+00 2.442053e+04 
5.342851e+00 1.237613e+00 3.906940e+04 
5.301160e+00 1.206020e+00 6.250552e+04 
5.305640e+00 1.190663e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-996.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.830380e-03 2.292977e-11 1.000000e-05 
2.402982e-03 5.188334e-11 1.599859e-05 
3.047495e-03 1.058292e-10 2.559548e-05 
3.775170e-03 2.011804e-10 4.094915e-05 
4.745914e-03 3.997016e-10 6.551286e-05 
6.059936e-03 8.321091e-10 1.048113e-04 
7.784851e-03 1.764116e-09 1.676833e-04 
9.845745e-03 3.568799e-09 2.682696e-04 
1.228680e-02 6.935744e-09 4.291934e-04 
1.579213e-02 1.472645e-08 6.866488e-04 
1.982546e-02 2.913708e-08 1.098541e-03 
2.490403e-02 5.775445e-08 1.757511e-03 
3.189369e-02 1.213084e-07 2.811769e-03 
4.034591e-02 2.455702e-07 4.498433e-03 
5.111103e-02 4.992538e-07 7.196857e-03 
6.470457e-02 1.012938e-06 1.151395e-02 
8.119535e-02 2.001581e-06 1.842070e-02 
1.030760e-01 4.095008e-06 2.947052e-02 
1.302317e-01 8.259147e-06 4.714866e-02 
1.654677e-01 1.694063e-05 7.543120e-02 
2.085673e-01 3.392628e-05 1.206793e-01 
2.646991e-01 6.935340e-05 1.930698e-01 
3.336952e-01 1.389573e-04 3.088844e-01 
4.226591e-01 2.823804e-04 4.941713e-01 
5.343955e-01 5.708267e-04 7.906043e-01 
6.749816e-01 1.150471e-03 1.264855e+00 
8.511455e-01 2.307521e-03 2.023590e+00 
1.074124e+00 4.639916e-03 3.237458e+00 
1.352098e+00 9.262148e-03 5.179475e+00 
1.697438e+00 1.834893e-02 8.286428e+00 
2.122087e+00 3.592336e-02 1.325711e+01 
2.632515e+00 6.879683e-02 2.120951e+01 
3.232494e+00 1.280057e-01 3.393222e+01 
3.908135e+00 2.279952e-01 5.428675e+01 
4.628559e+00 3.833778e-01 8.685114e+01 
5.338174e+00 5.990790e-01 1.389495e+02 
5.962230e+00 8.578891e-01 2.222996e+02 
6.433935e+00 1.121028e+00 3.556480e+02 
6.715943e+00 1.344283e+00 5.689866e+02 
6.805257e+00 1.496408e+00 9.102982e+02 
6.735169e+00 1.572170e+00 1.456348e+03 
6.555460e+00 1.584331e+00 2.329952e+03 
6.310972e+00 1.549601e+00 3.727594e+03 
6.049927e+00 1.489309e+00 5.963623e+03 
5.801043e+00 1.417064e+00 9.540955e+03 
5.594375e+00 1.347052e+00 1.526418e+04 
5.437535e+00 1.284881e+00 2.442053e+04 
5.339550e+00 1.236832e+00 3.906940e+04 
5.298155e+00 1.205345e+00 6.250552e+04 
5.302330e+00 1.189894e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-997.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.867812e-03 2.438997e-11 1.000000e-05 
2.335598e-03 4.768768e-11 1.599859e-05 
3.019611e-03 1.030540e-10 2.559548e-05 
3.836603e-03 2.113746e-10 4.094915e-05 
4.811341e-03 4.168793e-10 6.551286e-05 
6.065387e-03 8.351945e-10 1.048113e-04 
7.594825e-03 1.639704e-09 1.676833e-04 
9.852262e-03 3.579480e-09 2.682696e-04 
1.230126e-02 6.967250e-09 4.291934e-04 
1.555633e-02 1.409073e-08 6.866488e-04 
1.974334e-02 2.880539e-08 1.098541e-03 
2.513269e-02 5.941957e-08 1.757511e-03 
3.192934e-02 1.218379e-07 2.811769e-03 
4.018634e-02 2.429116e-07 4.498433e-03 
5.078244e-02 4.901782e-07 7.196857e-03 
6.445148e-02 1.002104e-06 1.151395e-02 
8.141204e-02 2.019674e-06 1.842070e-02 
1.032601e-01 4.121116e-06 2.947052e-02 
1.302798e-01 8.276598e-06 4.714866e-02 
1.645241e-01 1.666918e-05 7.543120e-02 
2.083783e-01 3.386814e-05 1.206793e-01 
2.644362e-01 6.921639e-05 1.930698e-01 
3.332694e-01 1.385650e-04 3.088844e-01 
4.218981e-01 2.811399e-04 4.941713e-01 
5.342023e-01 5.707797e-04 7.906043e-01 
6.744255e-01 1.148781e-03 1.264855e+00 
8.513483e-01 2.311481e-03 2.023590e+00 
1.074934e+00 4.655047e-03 3.237458e+00 
1.350295e+00 9.234418e-03 5.179475e+00 
1.697189e+00 1.835905e-02 8.286428e+00 
2.120406e+00 3.587372e-02 1.325711e+01 
2.628819e+00 6.857642e-02 2.120951e+01 
3.228200e+00 1.276246e-01 3.393222e+01 
3.904448e+00 2.275748e-01 5.428675e+01 
4.626303e+00 3.831764e-01 8.685114e+01 
5.333202e+00 5.979920e-01 1.389495e+02 
5.959914e+00 8.576289e-01 2.222996e+02 
6.429410e+00 1.119707e+00 3.556480e+02 
6.712196e+00 1.343208e+00 5.689866e+02 
6.802740e+00 1.495884e+00 9.102982e+02 
6.733510e+00 1.572024e+00 1.456348e+03 
6.552670e+00 1.583582e+00 2.329952e+03 
6.309712e+00 1.549536e+00 3.727594e+03 
6.047569e+00 1.488758e+00 5.963623e+03 
5.799456e+00 1.416822e+00 9.540955e+03 
5.591984e+00 1.346528e+00 1.526418e+04 
5.434511e+00 1.284167e+00 2.442053e+04 
5.338115e+00 1.236648e+00 3.906940e+04 
5.294911e+00 1.204594e+00 6.250552e+04 
5.299660e+00 1.189326e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-998.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.868572e-03 2.444426e-11 1.000000e-05 
2.401092e-03 5.186494e-11 1.599859e-05 
2.931605e-03 9.439823e-11 2.559548e-05 
3.749612e-03 1.975179e-10 4.094915e-05 
4.812862e-03 4.176935e-10 6.551286e-05 
6.118757e-03 8.582961e-10 1.048113e-04 
7.638535e-03 1.669851e-09 1.676833e-04 
9.785842e-03 3.511091e-09 2.682696e-04 
1.229807e-02 6.968805e-09 4.291934e-04 
1.548198e-02 1.390358e-08 6.866488e-04 
1.971868e-02 2.872640e-08 1.098541e-03 
2.522862e-02 6.016285e-08 1.757511e-03 
3.169707e-02 1.193178e-07 2.811769e-03 
3.988110e-02 2.376564e-07 4.498433e-03 
5.056022e-02 4.842566e-07 7.196857e-03 
6.454979e-02 1.007706e-06 1.151395e-02 
8.118866e-02 2.005104e-06 1.842070e-02 
1.027438e-01 4.063685e-06 2.947052e-02 
1.301928e-01 8.268301e-06 4.714866e-02 
1.647225e-01 1.674634e-05 7.543120e-02 
2.086900e-01 3.405443e-05 1.206793e-01 
2.641958e-01 6.909697e-05 1.930698e-01 
3.330353e-01 1.384118e-04 3.088844e-01 
4.213113e-01 2.802492e-04 4.941713e-01 
5.322954e-01 5.652570e-04 7.906043e-01 
6.736986e-01 1.146218e-03 1.264855e+00 
8.502958e-01 2.305228e-03 2.023590e+00 
1.073114e+00 4.636098e-03 3.237458e+00 
1.349083e+00 9.218770e-03 5.179475e+00 
1.693690e+00 1.826418e-02 8.286428e+00 
2.118083e+00 3.579168e-02 1.325711e+01 
2.626412e+00 6.845625e-02 2.120951e+01 
3.225857e+00 1.274720e-01 3.393222e+01 
3.901214e+00 2.272319e-01 5.428675e+01 
4.623679e+00 3.828863e-01 8.685114e+01 
5.328332e+00 5.969378e-01 1.389495e+02 
5.952551e+00 8.553556e-01 2.222996e+02 
6.425137e+00 1.118502e+00 3.556480e+02 
6.707789e+00 1.341797e+00 5.689866e+02 
6.799741e+00 1.495109e+00 9.102982e+02 
6.729233e+00 1.570544e+00 1.456348e+03 
6.548694e+00 1.582260e+00 2.329952e+03 
6.306579e+00 1.548633e+00 3.727594e+03 
6.044317e+00 1.487840e+00 5.963623e+03 
5.798032e+00 1.416641e+00 9.540955e+03 
5.587481e+00 1.345262e+00 1.526418e+04 
5.433693e+00 1.284184e+00 2.442053e+04 
5.335977e+00 1.236239e+00 3.906940e+04 
5.293559e+00 1.204439e+00 6.250552e+04 
5.298467e+00 1.189223e+00 1.000000e+05 


==> anc/TOV-Output-s1-e0-999.txt <==
#Radius[km] Mass[M_Sun] p0[MeV/fm3] 
1.798254e-03 2.180898e-11 1.000000e-05 
2.372506e-03 5.008459e-11 1.599859e-05 
2.914626e-03 9.286050e-11 2.559548e-05 
3.827233e-03 2.102506e-10 4.094915e-05 
4.831730e-03 4.230488e-10 6.551286e-05 
6.139842e-03 8.680683e-10 1.048113e-04 
7.778407e-03 1.765039e-09 1.676833e-04 
9.666581e-03 3.387670e-09 2.682696e-04 
1.232553e-02 7.022621e-09 4.291934e-04 
1.574489e-02 1.463866e-08 6.866488e-04 
1.977589e-02 2.900617e-08 1.098541e-03 
2.501252e-02 5.868876e-08 1.757511e-03 
3.164796e-02 1.188831e-07 2.811769e-03 
4.014822e-02 2.427069e-07 4.498433e-03 
5.073195e-02 4.896980e-07 7.196857e-03 
6.390300e-02 9.786967e-07 1.151395e-02 
8.140272e-02 2.023031e-06 1.842070e-02 
1.026124e-01 4.052161e-06 2.947052e-02 
1.304964e-01 8.334626e-06 4.714866e-02 
1.650069e-01 1.685010e-05 7.543120e-02 
2.088033e-01 3.414413e-05 1.206793e-01 
2.639048e-01 6.893793e-05 1.930698e-01 
3.335008e-01 1.391322e-04 3.088844e-01 
4.215685e-01 2.810438e-04 4.941713e-01 
5.329025e-01 5.677602e-04 7.906043e-01 
6.733234e-01 1.145449e-03 1.264855e+00 
8.487823e-01 2.295240e-03 2.023590e+00 
1.071292e+00 4.617152e-03 3.237458e+00 
1.348002e+00 9.205816e-03 5.179475e+00 
1.694039e+00 1.829351e-02 8.286428e+00 
2.115418e+00 3.569248e-02 1.325711e+01 
2.623513e+00 6.829782e-02 2.120951e+01 
3.221762e+00 1.271144e-01 3.393222e+01 
3.897649e+00 2.268323e-01 5.428675e+01 
4.617886e+00 3.818347e-01 8.685114e+01 
5.325907e+00 5.966634e-01 1.389495e+02 
5.950940e+00 8.553745e-01 2.222996e+02 
6.421555e+00 1.117616e+00 3.556480e+02 
6.703964e+00 1.340681e+00 5.689866e+02 
6.794358e+00 1.493095e+00 9.102982e+02 
6.727415e+00 1.570316e+00 1.456348e+03 
6.547369e+00 1.582215e+00 2.329952e+03 
6.304056e+00 1.548001e+00 3.727594e+03 
6.040705e+00 1.486773e+00 5.963623e+03 
5.795535e+00 1.416055e+00 9.540955e+03 
5.585666e+00 1.344939e+00 1.526418e+04 
5.430280e+00 1.283339e+00 2.442053e+04 
5.333810e+00 1.235819e+00 3.906940e+04 
5.292104e+00 1.204251e+00 6.250552e+04 
5.295711e+00 1.188628e+00 1.000000e+05 

